A Large Gap between Galerkin Errors with and without Mesh-Uniform Regularity for the KdV Equation with Boundary Dissipation

We compare two cubic Hermite Galerkin semidiscretizations of the Korteweg-de Vries equation on a bounded interval with boundary dissipation. They use the same trial space. The first is the weighted scheme considered in our previous paper (arXiv:2610.39269), called the W-scheme. It has mesh-uniform regularity: the discrete semigroups of the linearized equation inherit Crandall-Pazy regularity and Kato smoothing, with bounds uniform in the mesh size $h$. The second is the standard Galerkin method in $L^2$, called the S-scheme. It has no mesh-uniform regularity. For the W-scheme, the full error and the ordering error converge at an algebraic rate in $h$, uniformly on $[t_0,\infty)$ times small balls of $L^2$ for any fixed $t_0>0$. They are bounded by $Ch^p\varepsilon$ and $Ch^p\varepsilon^2$, respectively, where $\varepsilon$ is the size of the datum and $p>0$. We prove that neither bound holds for the S-scheme by using exact high-frequency spurious eigenpairs of the S-scheme. The existence of such eigenpairs for meshes with at least 512 elements and the failure of both bounds have proofs checked by Lean 4. The only premise is the mesh-uniform Crandall-Pazy estimate of the W-scheme (arXiv:2610.39269). Computations compare the two schemes on unit-norm data built from these eigenfunctions, on 512, 1024 and 2048 elements. The full error of the S-scheme stays at $4.6\times10^{-2}$. That of the W-scheme is at most $2.2\times10^{-9}$. The ordering error of the S-scheme stays at $9.6\times10^{-6}$. That of the W-scheme falls from $2.3\times10^{-9}$ to $1.4\times10^{-10}$. Their ratio grows from $4.2\times10^3$ to $6.6\times10^4$.

==> anc/B1_spurious_eigenpairs/code/F_certify.py <==
# Draft F: rigorous enclosures of the constants and non-degeneracy conditions
# for the spectral-top theorem of the standard Hermite scheme S.
#
# Standard library only.  All arithmetic is exact rational arithmetic
# (fractions.Fraction); after each operation the endpoints are rounded
# outward to the dyadic grid 2^-PREC.  cos, sin and pi are enclosed by
# alternating Taylor/arctan series with the next term as remainder bound.
# Floating point is used only to choose centres and starting points; every
# printed inequality is verified in interval arithmetic.
#
# Notation (as in Draft F):  q(z;eta) = (z-1)^4 + eta(z^4+208z^3-208z-1)
#   + eta^2(7z^4-504z^3+1834z^2-504z+7),  eta = zeta h^3/420.
# Dispersion on z = e^{i theta}, eta = i w:
#   P(theta,w) = a w^2 + b w - d,  a = 455-252c+7c^2, b = s(104+c), d = (1-c)^2.
# Optical branch: w(theta) = (-b - sqrt(Delta))/(2a), Delta = b^2 + 4ad.
from fractions import Fraction as Fr
import math, cmath, sys

PREC = 200
SCALE = 1 << PREC

def _dn(x): return Fr(math.floor(x * SCALE), SCALE)
def _up(x): return Fr(math.ceil(x * SCALE), SCALE)

class Iv:
    __slots__ = ("lo", "hi")
    def __init__(self, lo, hi=None):
        lo = Fr(lo); hi = lo if hi is None else Fr(hi)
        if lo > hi: raise ValueError("empty interval")
        self.lo, self.hi = lo, hi
    @staticmethod
    def of(x): return x if isinstance(x, Iv) else Iv(x)
    def __add__(a, b): b = Iv.of(b); return Iv(_dn(a.lo + b.lo), _up(a.hi + b.hi))
    __radd__ = __add__
    def __neg__(a): return Iv(-a.hi, -a.lo)
    def __sub__(a, b): return a + (-Iv.of(b))
    def __rsub__(a, b): return Iv.of(b) + (-a)
    def __mul__(a, b):
        b = Iv.of(b); p = (a.lo * b.lo, a.lo * b.hi, a.hi * b.lo, a.hi * b.hi)
        return Iv(_dn(min(p)), _up(max(p)))
    __rmul__ = __mul__
    def inv(a):
        if not (a.lo > 0 or a.hi < 0): raise ZeroDivisionError("interval contains 0")
        return Iv(_dn(1 / a.hi), _up(1 / a.lo))
    def __truediv__(a, b): return a * Iv.of(b).inv()
    def __rtruediv__(a, b): return Iv.of(b) * a.inv()
    def sq(a):
        if a.lo >= 0: return Iv(_dn(a.lo * a.lo), _up(a.hi * a.hi))
        if a.hi <= 0: return Iv(_dn(a.hi * a.hi), _up(a.lo * a.lo))
        return Iv(0, _up(max(a.lo * a.lo, a.hi * a.hi)))
    def sqrt(a):
        if a.lo < 0: raise ValueError("sqrt of negative")
        lo = Fr(math.isqrt(math.floor(a.lo * SCALE * SCALE)), SCALE)
        hi = Fr(math.isqrt(math.ceil(a.hi * SCALE * SCALE)) + 1, SCALE)
        return Iv(lo, hi)
    def mid(a): return (a.lo + a.hi) / 2
    def rad(a): return (a.hi - a.lo) / 2
    def pos(a): return a.lo > 0
    def neg(a): return a.hi < 0

class Cx:
    __slots__ = ("re", "im")
    def __init__(self, re, im=0): self.re, self.im = Iv.of(re), Iv.of(im)
    @staticmethod
    def of(x): return x if isinstance(x, Cx) else Cx(x)
    def __add__(a, b): b = Cx.of(b); return Cx(a.re + b.re, a.im + b.im)
    __radd__ = __add__
    def __neg__(a): return Cx(-a.re, -a.im)
    def __sub__(a, b): return a + (-Cx.of(b))
    def __rsub__(a, b): return Cx.of(b) + (-a)
    def __mul__(a, b):
        b = Cx.of(b)
        return Cx(a.re * b.re - a.im * b.im, a.re * b.im + a.im * b.re)
    __rmul__ = __mul__
    def conj(a): return Cx(a.re, -a.im)
    def abs2(a): return a.re.sq() + a.im.sq()
    def inv(a): d = a.abs2(); return Cx(a.re / d, -a.im / d)
    def __truediv__(a, b): return a * Cx.of(b).inv()
    def __rtruediv__(a, b): return Cx.of(b) * a.inv()
    def absv(a): return a.abs2().sqrt()

I = Cx(0, 1)

def disk_box(z0, r):
    """Rectangle containing the closed disk |z - z0| <= r (z0 exact complex Fraction pair)."""
    return Cx(Iv(z0[0] - r, z0[0] + r), Iv(z0[1] - r, z0[1] + r))

# ---------- elementary functions ----------
def atan_inv(k, m):
    """arctan(1/k): alternating series with decreasing terms; S_m and S_{m+1} bracket the sum."""
    s = sum(Fr((-1) ** j, (2 * j + 1) * k ** (2 * j + 1)) for j in range(m))
    t = Fr((-1) ** m, (2 * m + 1) * k ** (2 * m + 1))
    return Iv(min(s, s + t), max(s, s + t))

PI = 16 * atan_inv(5, 90) - 4 * atan_inv(239, 30)

def cos_sin_point(t, K=45):
    """cos t, sin t for a rational |t| <= 2.  For k >= 1 the Taylor terms decrease in
    modulus, so the error of the alternating partial sum is at most the next term."""
    t = Fr(t); assert abs(t) <= 2
    c = s = Fr(0); tc, ts = Fr(1), t
    for k in range(K):
        c += tc; s += ts
        tc = -tc * t * t / ((2 * k + 1) * (2 * k + 2))
        ts = -ts * t * t / ((2 * k + 2) * (2 * k + 3))
    return Iv(_dn(c - abs(tc)), _up(c + abs(tc))), Iv(_dn(s - abs(ts)), _up(s + abs(ts)))

def cos_sin(T):
    """Enclosures valid for every theta in the interval T (|cos'|,|sin'| <= 1)."""
    c, s = cos_sin_point(T.mid()); r = T.rad()
    return c + Iv(-r, r), s + Iv(-r, r)

# ---------- dispersion relation ----------
def branch(c, s):
    a = 455 - 252 * c + 7 * c.sq()
    b = s * (104 + c)
    d = (1 - c).sq()
    Dl = b.sq() + 4 * a * d
    rD = Dl.sqrt()
    w = (-b - rD) / (2 * a)
    return a, b, d, Dl, rD, w

def P_th(c, s, w):   # dP/dtheta at fixed w
    return s * (252 - 14 * c) * w.sq() + (104 * c + c.sq() - s.sq()) * w - 2 * s * (1 - c)

def P_thth(c, s, w):  # d^2P/dtheta^2 at fixed w
    return (252 * c - 14 * c.sq() + 14 * s.sq()) * w.sq() - (104 * s + 4 * c * s) * w \
        - 2 * c + 2 * c.sq() - 2 * s.sq()

def G_point(theta):
    """Sign of G = P_theta(theta, w(theta)) equals the sign of w'(theta) = G/sqrt(Delta)."""
    c, s = cos_sin_point(theta)
    *_, w = branch(c, s)
    return P_th(c, s, w)

# ---------- the quartic ----------
def coeffs(eta):  # increasing powers of z
    e2 = eta * eta
    return [1 - eta + 7 * e2, -4 - 208 * eta - 504 * e2, 6 + 1834 * e2,
            -4 + 208 * eta - 504 * e2, 1 + eta + 7 * e2]

def taylor(cs, z0):
    """t_k = q^{(k)}(z0)/k! for the polynomial with coefficients cs (increasing powers)."""
    n = len(cs) - 1; out = []
    for k in range(n + 1):
        acc = Cx(0)
        for j in range(k, n + 1):
            p = Cx(math.comb(j, k))
            for _ in range(j - k): p = p * z0
            acc = acc + p * cs[j]
        out.append(acc)
    return out

def rouche_one(cs, z0, r):
    """True if  |t_1| r > |t_0| + sum_{k>=2} |t_k| r^k  for every coefficient set in the boxes:
    then q has exactly one zero in |z - z0| < r (Rouche against t_1 (z - z0))."""
    t = taylor(cs, Cx(z0[0], z0[1]))
    lhs = t[1].absv().lo * r
    rhs = t[0].absv().hi + sum(t[k].absv().hi * r ** k for k in range(2, len(t)))
    return lhs > rhs, float(lhs), float(rhs)

def WB(z, eta):
    zi = 1 / z
    sg, tg = z + zi, z - zi
    Nn = 312 + 54 * sg
    D = (2 - sg) + 13 * eta * tg
    W = eta * Nn / D
    sgz, tgz = 1 - zi * zi, 1 + zi * zi
    Wz = eta * (54 * sgz * D - Nn * (-sgz + 13 * eta * tgz)) / (D * D)
    B = z - (1 + z) * W * Fr(1, 2) - eta * (4 * W + 13 * z - 3 * z * W)
    Bz = 1 - W * Fr(1, 2) - (1 + z) * Wz * Fr(1, 2) - eta * (4 * Wz + 13 - 3 * W - 3 * z * Wz)
    return W, B, Wz, Bz, D

# ---------- output helpers ----------
def _dec(n, d):  # integer n / 10^d as an exact decimal string
    sgn = "-" if n < 0 else ""; n = abs(n)
    return f"{sgn}{n // 10 ** d}.{n % 10 ** d:0{d}d}"

def f(x, d=10):
    """Outward-rounded decimal enclosure (exact, no floating point)."""
    if isinstance(x, Iv):
        return f"[{_dec(math.floor(x.lo * 10 ** d), d)}, {_dec(math.ceil(x.hi * 10 ** d), d)}]"
    return f"{f(x.re, d)} + i{f(x.im, d)}"

def check(label, ok):
    print(f"  [{'OK' if ok else 'FAIL'}] {label}")
    if not ok: sys.exit(1)

def main():
    print(f"pi in {f(PI, 30)}")
    # 1. theta*: locate the zero of w' in floating point, then certify a sign change.
    def Gf(th):
        c, s = math.cos(th), math.sin(th)
        a, b, d = 455 - 252 * c + 7 * c * c, s * (104 + c), (1 - c) ** 2
        w = (-b - math.sqrt(b * b + 4 * a * d)) / (2 * a)
        return s * (252 - 14 * c) * w * w + (104 * c + c * c - s * s) * w - 2 * s * (1 - c)
    lo, hi = 0.30 * math.pi, 0.35 * math.pi
    for _ in range(80):
        m = 0.5 * (lo + hi)
        if Gf(m) < 0: lo = m
        else: hi = m
    th0 = Fr(0.5 * (lo + hi)); delta = Fr(1, 10 ** 12)
    Tlo, Thi = th0 - delta, th0 + delta
    print("Step 1: zero-group-velocity point")
    check("w'(theta_lo) < 0 < w'(theta_hi)  (sign of P_theta along the branch)",
          G_point(Tlo).neg() and G_point(Thi).pos())
    for _ in range(110):                      # certified bisection
        m = (Tlo + Thi) / 2; g = G_point(m)
        if g.neg(): Tlo = m
        elif g.pos(): Thi = m
        else: break
    TH = Iv(Tlo, Thi)
    print(f"  theta* in {f(TH, 30)}  (width {float(Thi - Tlo):.1e})")
    print(f"  theta*/pi in {f(TH / PI, 14)}")
    c, s = cos_sin(TH)
    a, b, d, Dl, rD, w = branch(c, s)
    check("a(theta*) > 0 and Delta(theta*) > 0 (branch analytic near theta*)", a.pos() and Dl.pos())
    w2 = P_thth(c, s, w) / rD                 # w'' = P_thth/sqrt(Delta) where w' = 0
    print(f"  w*  in {f(w, 14)}")
    print(f"  w'' in {f(w2, 12)}")
    check("w''(theta*) > 0", w2.pos())
    print(f"  acoustic-optical separation sqrt(Delta)/a in {f(rD / a, 6)}")
    Om = -420 * w
    print(f"  Omega* = 420|w*| in {f(Om, 10)}")
    print(f"  210 w'' in {f(210 * w2, 8)},   210 pi^2 w'' in {f(210 * PI.sq() * w2, 8)}")

    # 2. The quartic at eta* = i w*.
    eta = Cx(0, w); zs = Cx(c, s)
    cs = coeffs(eta)
    t = taylor(cs, zs)
    print("Step 2: double root at z* = e^{i theta*}")
    print(f"  |q(z*)|   <= {float(t[0].absv().hi):.2e}   (0 in exact arithmetic)")
    print(f"  |q_z(z*)| <= {float(t[1].absv().hi):.2e}   (0 in exact arithmetic)")
    check(f"|q_zz(z*)/2| >= {float(t[2].absv().lo):.4f} > 0  => z* is a root of multiplicity exactly 2",
          t[2].absv().pos())
    check(f"|1+eta*+7eta*^2| >= {float(cs[4].absv().lo):.4f} > 0  (leading coefficient)", cs[4].absv().pos())

    # 3. Coarse localisation, uniform in a neighbourhood of eta*.
    print("Step 3: roots off the unit circle, uniformly for |eta - eta*| <= 1/100")
    R = Fr(1, 100); r3 = Fr(1, 50)
    box = Cx(Iv(-R, R), Iv(w.lo - R, w.hi + R))
    ok, l, rr = rouche_one(coeffs(box), (Fr(0), Fr(0)), r3)
    check(f"exactly one zero in |z| < 1/50: {l:.4f} > {rr:.4f}", ok)
    ok, l, rr = rouche_one(coeffs(-box), (Fr(0), Fr(0)), r3)
    check(f"same for q(.;-eta) => exactly one zero in |z| > 50: {l:.4f} > {rr:.4f}", ok)

    # 4. Tight enclosure of z3 at eta*.
    print("Step 4: z3, z4 at eta*")
    em = complex(0, float(w.mid()))
    cf = [complex(1 - em + 7 * em * em), complex(-4 - 208 * em - 504 * em * em), complex(6 + 1834 * em * em),
          complex(-4 + 208 * em - 504 * em * em), complex(1 + em + 7 * em * em)]
    z = -cf[0] / cf[1]
    for _ in range(50):
        p = sum(cf[k] * z ** k for k in range(5)); dp = sum(k * cf[k] * z ** (k - 1) for k in range(1, 5))
        z -= p / dp
    zc = [Fr(z.real), Fr(z.imag)]
    etam = (Fr(0), w.mid())                   # refine the centre in exact arithmetic (no rigour needed here)
    for _ in range(8):
        zz = Cx(zc[0], zc[1]); tt = taylor(coeffs(Cx(etam[0], etam[1])), zz)
        step = tt[0] / tt[1]
        zc = [zc[0] - step.re.mid(), zc[1] - step.im.mid()]
        zc = [_dn(zc[0]), _dn(zc[1])]
    # (|t_0| is bounded only to ~1e-30: squares below the 2^-200 grid are rounded up.)
    rho = Fr(1, 10 ** 25)
    ok, l, rr = rouche_one(cs, (zc[0], zc[1]), rho)
    check(f"exactly one zero within 1e-25 of the computed z3 ({l:.3e} > {rr:.3e})", ok)
    z3 = disk_box((zc[0], zc[1]), rho)
    z4 = 1 / z3.conj()                         # exact symmetry z -> 1/conj(z) for imaginary eta
    print(f"  z3 in {f(z3, 12)}")
    print(f"  |z3| in {f(z3.absv(), 10)}")
    print(f"  z4 = 1/conj(z3) in {f(z4, 8)}")

    # 5. Slope ratios, boundary functional, reflection coefficient.
    print("Step 5: boundary quantities")
    Ws, Bs, Wzs, Bzs, Ds = WB(zs, eta)
    W3, B3, _, _, D3 = WB(z3, eta)
    W4, B4, _, _, D4 = WB(z4, eta)
    for lab, D in (("z*", Ds), ("z3", D3), ("z4", D4)):
        check(f"denominator of W at {lab}: |D| >= {float(D.absv().lo):.4f} > 0", D.absv().pos())
    Wp, Bp = I * zs * Wzs, I * zs * Bzs        # theta-derivatives at fixed eta (w'(theta*) = 0)
    print(f"  W*  in {f(Ws, 9)}")
    print(f"  W'  in {f(Wp, 9)}")
    print(f"  B*  in {f(Bs, 9)}")
    print(f"  B'  in {f(Bp, 9)}")
    print(f"  W3  in {f(W3, 9)}")
    print(f"  W4  in {f(W4, 9)}")
    print(f"  B3  in {f(B3, 9)}")
    check(f"|B* - B3| >= {float((Bs - B3).absv().lo):.4f} > 0", (Bs - B3).absv().pos())
    check(f"|W* - W4| >= {float((Ws - W4).absv().lo):.4f} > 0", (Ws - W4).absv().pos())
    beta0 = -2 * Bp / (Bs - B3); betaL = 2 * Wp / (Ws - W4); beta = beta0 + betaL
    print(f"  beta_0 in {f(beta0, 9)}")
    print(f"  beta_L in {f(betaL, 9)}")
    print(f"  beta   in {f(beta, 9)}")
    check("Re beta > 0", beta.re.pos())

    # 6. Constants of the theorem.
    print("Step 6: constants")
    CS = 210 * PI.sq() * w2 * beta.re
    print(f"  C_S = 210 pi^2 w'' Re(beta) in {f(CS, 6)}")
    print(f"  third-order coefficient 210 pi^2 w'' Im(beta) in {f(210 * PI.sq() * w2 * beta.im, 6)}")
    # Omega*^{2/3}/C_S via certified cube root of Omega*^2
    X = Om.sq()
    def cbrt_bounds(x):
        lo_, hi_ = Fr(0), Fr(100)
        for _ in range(120):
            m = (lo_ + hi_) / 2
            if m ** 3 <= x: lo_ = m
            else: hi_ = m
        return lo_, hi_
    ylo, _ = cbrt_bounds(X.lo); _, yhi = cbrt_bounds(X.hi)
    print(f"  Omega*^(2/3)/C_S in {f(Iv(ylo, yhi) / CS, 7)}")
    print("All checks passed.")

if __name__ == "__main__":
    main()


==> anc/B1_spurious_eigenpairs/code/F_certify_run_rev1.json <==
{
  "command": [
    "C:\\Users\\DELL\\.cache\\codex-runtimes\\codex-primary-runtime\\dependencies\\python\\python.exe",
    "-I",
    "-S",
    "-B",
    "-X",
    "utf8",
    "D:\\Codex\\Projects\\Mine\\paper1_S1_topmode\\revision_n1_20261031\\code\\F_certify.py"
  ],
  "started_utc": "2026-10-31T21:02:17.658902+00:00",
  "elapsed_seconds": 1.0477120000869036,
  "returncode": 0,
  "script_sha256": "78b882382e3bd80eae361fc70cbe800148c1ea003e0a1e80f4b82af6ea7e4ae9"
}

==> anc/B1_spurious_eigenpairs/code/F_certify_stdout_rev1.log <==
pi in [3.141592653589793238462643383279, 3.141592653589793238462643383280]
Step 1: zero-group-velocity point
  [OK] w'(theta_lo) < 0 < w'(theta_hi)  (sign of P_theta along the branch)
  theta* in [1.013884456229935905665562185777, 1.013884456229935905665562185778]  (width 1.5e-45)
  theta*/pi in [0.32272944586606, 0.32272944586607]
  [OK] a(theta*) > 0 and Delta(theta*) > 0 (branch analytic near theta*)
  w*  in [-0.27655651304531, -0.27655651304530]
  w'' in [0.372284741795, 0.372284741796]
  [OK] w''(theta*) > 0
  acoustic-optical separation sqrt(Delta)/a in [0.279038, 0.279039]
  Omega* = 420|w*| in [116.1537354790, 116.1537354791]
  210 w'' in [78.17979577, 78.17979578],   210 pi^2 w'' in [771.60365647, 771.60365648]
Step 2: double root at z* = e^{i theta*}
  |q(z*)|   <= 1.12e-30   (0 in exact arithmetic)
  |q_z(z*)| <= 1.12e-30   (0 in exact arithmetic)
  [OK] |q_zz(z*)/2| >= 67.2649 > 0  => z* is a root of multiplicity exactly 2
  [OK] |1+eta*+7eta*^2| >= 0.5407 > 0  (leading coefficient)
Step 3: roots off the unit circle, uniformly for |eta - eta*| <= 1/100
  [OK] exactly one zero in |z| < 1/50: 1.2071 > 0.6671
  [OK] same for q(.;-eta) => exactly one zero in |z| > 50: 1.2071 > 0.6671
Step 4: z3, z4 at eta*
  [OK] exactly one zero within 1e-25 of the computed z3 (6.726e-24 > 1.116e-30)
  z3 in [-0.007150765997, -0.007150765996] + i[0.003695308443, 0.003695308444]
  |z3| in [0.0080491464, 0.0080491465]
  z4 = 1/conj(z3) in [-110.37047361, -110.37047360] + i[57.03625923, 57.03625924]
Step 5: boundary quantities
  [OK] denominator of W at z*: |D| >= 7.0468 > 0
  [OK] denominator of W at z3: |D| >= 464.9774 > 0
  [OK] denominator of W at z4: |D| >= 464.9774 > 0
  W*  in [-0.000000001, 0.000000001] + i[-14.485018521, -14.485018520]
  W'  in [-0.000000001, 0.000000001] + i[14.900341585, 14.900341586]
  B*  in [0.999999999, 1.000000001] + i[3.618087633, 3.618087634]
  B'  in [-0.000000001, 0.000000001] + i[-15.917490638, -15.917490637]
  W3  in [-3.705311015, -3.705311014] + i[0.955181484, 0.955181485]
  W4  in [3.705311014, 3.705311015] + i[0.955181484, 0.955181485]
  B3  in [0.747062605, 0.747062606] + i[-4.607308711, -4.607308710]
  [OK] |B* - B3| >= 8.2293 > 0
  [OK] |W* - W4| >= 15.8786 > 0
  beta_0 in [3.866671572, 3.866671573] + i[0.118903186, 0.118903187]
  beta_L in [-1.824971801, -1.824971800] + i[-0.437953402, -0.437953401]
  beta   in [2.041699771, 2.041699772] + i[-0.319050216, -0.319050215]
  [OK] Re beta > 0
Step 6: constants
  C_S = 210 pi^2 w'' Re(beta) in [1575.383008, 1575.383009]
  third-order coefficient 210 pi^2 w'' Im(beta) in [-246.180313, -246.180312]
  Omega*^(2/3)/C_S in [0.0151113, 0.0151114]
All checks passed.


==> anc/B1_spurious_eigenpairs/code/F_float_check.py <==
# Draft F, floating-point cross-check (not part of the proof).
# 1. Assemble the standard Hermite scheme S (unknowns u_j, w_j = h u'(x_j)),
#    compute its eigenvalues densely, pick the top pairs.
# 2. Independently solve the exact 4x4 boundary determinant det D(xi) = 0
#    near xi = pi n / N by Newton's method and map to eta = i w(theta*+xi).
# 3. Compare both with the asymptotic formulas of Theorem F.
import numpy as np

def assemble(N):
    """Generalized problem K U = eta M U, eta = zeta h^3/420, L = 1.
    Unknown order: w_0, (u_1, w_1), ..., (u_{N-1}, w_{N-1})."""
    Ke = np.array([[0, 1, 0, -1], [-1, -0.5, 1, -0.5], [0, -1, 0, 1], [1, 0.5, -1, 0.5]], float)
    Me = np.array([[156, 22, 54, -13], [22, 4, 13, -3], [54, 13, 156, -22], [-13, -3, -22, 4]], float)
    nd = 2 * (N + 1)
    K = np.zeros((nd, nd)); M = np.zeros((nd, nd))
    for e in range(N):
        idx = [2 * e, 2 * e + 1, 2 * e + 2, 2 * e + 3]
        K[np.ix_(idx, idx)] += Ke
        M[np.ix_(idx, idx)] += Me
    keep = [k for k in range(nd) if k not in (0, 2 * N, 2 * N + 1)]  # u_0 = u_N = w_N = 0
    return K[np.ix_(keep, keep)], M[np.ix_(keep, keep)]

def quartic(eta):
    return np.array([1 + eta + 7 * eta**2, -4 + 208 * eta - 504 * eta**2, 6 + 1834 * eta**2,
                     -4 - 208 * eta - 504 * eta**2, 1 - eta + 7 * eta**2])  # highest power first

def Wf(z, eta):
    sg, tg = z + 1 / z, z - 1 / z
    return eta * (312 + 54 * sg) / ((2 - sg) + 13 * eta * tg)

def Bf(z, eta):
    W = Wf(z, eta)
    return z - 0.5 * (1 + z) * W - eta * (4 * W + 13 * z - 3 * z * W)

def wopt(th):
    c, s = np.cos(th), np.sin(th)
    a, b, d = 455 - 252 * c + 7 * c * c, s * (104 + c), (1 - c)**2
    return (-b - np.sqrt(b * b + 4 * a * d + 0j)) / (2 * a)

def theta_star():
    lo, hi, g = 0.25 * np.pi, 0.40 * np.pi, (np.sqrt(5) - 1) / 2
    for _ in range(200):
        x1, x2 = hi - g * (hi - lo), lo + g * (hi - lo)
        if wopt(x1).real < wopt(x2).real: hi = x2
        else: lo = x1
    return 0.5 * (lo + hi)

TH = theta_star()

def detD(xi, N):
    """4x4 boundary determinant with columns z_+, z_-, z_3, z_4 (z_4 normalized at j=N)."""
    eta = 1j * wopt(TH + xi)
    r = np.roots(quartic(eta))
    zp = np.exp(1j * (TH + xi))
    # remove z_+ ; the root closest to it among the remaining near-unit roots is z_-
    k = np.argmin(abs(r - zp)); rest = np.delete(r, k)
    rest = rest[np.argsort(abs(rest))]          # z_3 (small), z_- (~1), z_4 (large)
    z3, zm, z4 = rest[0], rest[1], rest[2]
    cols = []
    for z, norm_at_N in ((zp, False), (zm, False), (z3, False), (z4, True)):
        W, B = Wf(z, eta), Bf(z, eta)
        s0 = z**(-N) if norm_at_N else 1.0      # value of the scalar factor at j = 0
        sN = 1.0 if norm_at_N else z**N
        cols.append([s0, s0 * B, sN, sN * W])
    return np.linalg.det(np.array(cols).T), eta

def newton(N, n):
    xi = np.pi * n / N + 0j
    for _ in range(60):
        f, _ = detD(xi, N); d = 1e-7
        fp = (detD(xi + d, N)[0] - detD(xi - d, N)[0]) / (2 * d)
        step = f / fp; xi -= step
        if abs(step) < 1e-15: break
    return xi, detD(xi, N)[1]

def asymptotics_table():
    """Computed top eigenvalues versus Theorem F (certified constants from F_certify.py)."""
    Om, A2, A3, CS = 116.15373547905, 771.603656475, -246.1803125, 1575.3830085
    print("\n N  n   h^3|Im| computed   2-term      3-term      (comp-3term)*N^4   L^3 Re     N*(L^3Re + C_S n^2)")
    for N in (16, 32, 64, 128, 256):
        K, M = assemble(N)
        ev = np.linalg.eigvals(np.linalg.solve(M, K))
        zeta = 420 * ev * N**3
        top = sorted([z for z in zeta if z.imag < 0], key=lambda z: z.imag)[:3]
        for n, z in enumerate(top, start=1):
            two = Om - A2 * n * n / N**2
            three = two + A3 * n * n / N**3
            print(f"{N:4d} {n:2d}  {abs(z.imag)/N**3:14.7f}  {two:11.6f} {three:11.6f}  {(abs(z.imag)/N**3-three)*N**4:14.1f}"
                  f"  {z.real:11.3f}  {N*(z.real + CS*n*n):12.1f}")

if __name__ == "__main__":
    W2 = (wopt(TH + 1e-4) - 2 * wopt(TH) + wopt(TH - 1e-4)).real / 1e-8
    Om = 420 * abs(wopt(TH).real)
    print(f"theta*/pi = {TH/np.pi:.10f}, Omega* = {Om:.8f}, w'' = {W2:.7f}")
    asymptotics_table()
    for N in (16, 32, 64, 128):
        K, M = assemble(N)
        ev = np.linalg.eigvals(np.linalg.solve(M, K))            # eta values
        zeta = 420 * ev * N**3                                     # L = 1
        top = sorted([z for z in zeta if z.imag < 0], key=lambda z: z.imag)[:3]
        print(f"N = {N}")
        for n in (1, 2, 3):
            xi, eta = newton(N, n)
            zd = 420 * eta * N**3
            zm = min(top, key=lambda z: abs(z - zd))
            print(f"  n={n}: det zero xi*N/pi = {xi*N/np.pi:.6f}  zeta(det) = {zd.real:.4f}{zd.imag:+.4f}i"
                  f"  zeta(eig) = {zm.real:.4f}{zm.imag:+.4f}i  |diff|/|zeta| = {abs(zd-zm)/abs(zm):.1e}"
                  f"  h^3|Im| = {abs(zd.imag)/N**3:.6f}")


==> anc/B1_spurious_eigenpairs/code/F_float_check_run_rev1.json <==
{
  "command": [
    "D:\\Codex\\Projects\\Mine\\paper1_S1_topmode\\.venv\\Scripts\\python.exe",
    "-I",
    "-B",
    "-X",
    "utf8",
    "D:\\Codex\\Projects\\Mine\\paper1_S1_topmode\\revision_n1_20261031\\code\\F_float_check.py"
  ],
  "started_utc": "2026-10-31T21:02:18.707471+00:00",
  "elapsed_seconds": 0.42546159983612597,
  "returncode": 0,
  "script_sha256": "4a08f46a8821fd327691355a4930dfa5fc0d4bf01a155a39732a8d15097b79e8"
}

==> anc/B1_spurious_eigenpairs/code/F_float_check_stdout_rev1.log <==
theta*/pi = 0.3227294443, Omega* = 116.15373548, w'' = 0.3722847

 N  n   h^3|Im| computed   2-term      3-term      (comp-3term)*N^4   L^3 Re     N*(L^3Re + C_S n^2)
  16  1     113.1710332   113.139659  113.079556          5995.0    -1551.907         375.6
  16  2     104.8299443   104.097428  103.857018         63761.7    -5584.160       11478.0
  16  3      92.6642868    89.027044   88.486121        273820.3   -10670.665       56124.5
  32  1     115.3984463   115.400216  115.392703          6021.8    -1581.319        -189.9
  32  2     113.1732842   113.139659  113.109607         66769.9    -6155.335        4678.3
  32  3     109.5948304   109.372063  109.304447        304488.8   -13247.541       29789.0
  64  1     115.9647737   115.965356  115.964417          5991.4    -1582.795        -474.4
  64  2     115.4004618   115.400216  115.396460         67141.5    -6288.105         859.3
  64  3     114.4684298   114.458317  114.449865        311459.3   -13989.027       12122.9
 128  1     116.1065454   116.106641  116.106523          5965.3    -1580.188        -615.0
 128  2     115.9651358   115.965356  115.964886         67012.7    -6309.992       -1082.9
 128  3     115.7299875   115.729881  115.728824        312214.3   -14157.281        2709.3
 256  1     116.1419485   116.141962  116.141947          5949.5    -1578.058        -684.7
 256  2     116.1065974   116.106641  116.106582         66869.0    -6309.548       -2052.0
 256  3     116.0477124   116.047772  116.047640        311874.7   -14186.428       -2043.2
N = 16
  n=1: det zero xi*N/pi = 1.073044+0.073456j  zeta(det) = -1551.9067-463548.5522i  zeta(eig) = -1551.9067-463548.5522i  |diff|/|zeta| = 1.6e-15  h^3|Im| = 113.171033
  n=2: det zero xi*N/pi = 2.275916+0.163087j  zeta(det) = -5584.1597-429383.4517i  zeta(eig) = -5584.1597-429383.4517i  |diff|/|zeta| = 2.0e-15  h^3|Im| = 104.829944
  n=3: det zero xi*N/pi = 3.597354+0.266501j  zeta(det) = -10670.6646-379552.9189i  zeta(eig) = -10670.6646-379552.9189i  |diff|/|zeta| = 2.0e-15  h^3|Im| = 92.664287
N = 32
  n=1: det zero xi*N/pi = 1.037712+0.034351j  zeta(det) = -1581.3189-3781376.2896i  zeta(eig) = -1581.3189-3781376.2896i  |diff|/|zeta| = 4.3e-16  h^3|Im| = 115.398446
  n=2: det zero xi*N/pi = 2.142315+0.072953j  zeta(det) = -6155.3348-3708462.1754i  zeta(eig) = -6155.3348-3708462.1754i  |diff|/|zeta| = 2.8e-16  h^3|Im| = 113.173284
  n=3: det zero xi*N/pi = 3.312239+0.115620j  zeta(det) = -13247.5408-3591203.4036i  zeta(eig) = -13247.5408-3591203.4036i  |diff|/|zeta| = 1.3e-15  h^3|Im| = 109.594830
N = 64
  n=1: det zero xi*N/pi = 1.019087+0.016565j  zeta(det) = -1582.7951-30399469.6353i  zeta(eig) = -1582.7951-30399469.6353i  |diff|/|zeta| = 7.9e-16  h^3|Im| = 115.964774
  n=2: det zero xi*N/pi = 2.071790+0.034203j  zeta(det) = -6288.1049-30251538.6614i  zeta(eig) = -6288.1049-30251538.6614i  |diff|/|zeta| = 2.0e-15  h^3|Im| = 115.400462
  n=3: det zero xi*N/pi = 3.157909+0.052902j  zeta(det) = -13989.0270-30007212.0563i  zeta(eig) = -13989.0270-30007212.0563i  |diff|/|zeta| = 2.6e-15  h^3|Im| = 114.468430
N = 128
  n=1: det zero xi*N/pi = 1.009593+0.008129j  zeta(det) = -1580.1880-243493073.8232i  zeta(eig) = -1580.1880-243493073.8232i  |diff|/|zeta| = 1.4e-16  h^3|Im| = 116.106545
  n=2: det zero xi*N/pi = 2.035994+0.016526j  zeta(det) = -6309.9923-243196516.4104i  zeta(eig) = -6309.9923-243196516.4104i  |diff|/|zeta| = 4.0e-16  h^3|Im| = 115.965136
  n=3: det zero xi*N/pi = 3.079178+0.025191j  zeta(det) = -14157.2806-242703374.8068i  zeta(eig) = -14157.2806-242703374.8068i  |diff|/|zeta| = 2.6e-15  h^3|Im| = 115.729988


==> anc/B1_spurious_eigenpairs/code/S1_branch_scan.py <==
"""A posteriori continuation of the first optical eigenpair; no proof of N0.
Run in the project virtual environment. Outputs are exclusive-create.
"""
import os
os.environ['OPENBLAS_NUM_THREADS']='1'
os.environ['OMP_NUM_THREADS']='1'
from pathlib import Path
import runpy,json,sys,time,datetime
ROOT=Path(__file__).resolve().parents[1]
lib=runpy.run_path(str(ROOT/'code'/'S1_numerics.py'),run_name='numerical_library')
np,la,mp=lib['np'],lib['la'],lib['mp']
MESHES=list(range(3,129))+[256,512]

def continuation(spectra,order,initial):
    track={};history=[];ratios={}
    for N in order:
        candidates=spectra[N]
        if not history:pred=initial
        elif len(history)==1:pred=history[-1][1]
        else:
            a,ea=history[-2];b,eb=history[-1]
            pred=eb+(ea-eb)*(N**-2-b**-2)/(a**-2-b**-2)
        ranking=sorted(range(len(candidates)),key=lambda j:abs(candidates[j]-pred))
        chosen=candidates[ranking[0]]
        distances=[abs(candidates[j]-pred) for j in ranking[:2]]
        ratios[N]=float(distances[0]/distances[1]) if len(distances)>1 else 0.0
        track[N]=complex(chosen);history.append((N,chosen))
    return track,ratios

def main():
    started=time.perf_counter();started_utc=datetime.datetime.now(datetime.timezone.utc).isoformat();mp.mp.dps=75;C=lib['constants']()
    OUT=ROOT/'numerics_N0';OUT.mkdir(exist_ok=False)
    spectra={};vectors={};matrix_residual={}
    for N in MESHES:
        K,M=lib['matrices'](N)
        ev,v=la.eig(K,M,check_finite=False)
        ix=np.flatnonzero(ev.imag<0)
        spectra[N]=ev[ix]
        # Store the maximal-frequency candidate for the later continuation check.
        j=int(ix[np.argmin(ev[ix].imag)])
        u=v[:,j];u=u/np.sqrt(np.vdot(u,M@u).real)
        u*=np.exp(-1j*np.angle(u[np.argmax(abs(u))]))
        matrix_residual[N]=float(la.norm(K@u-ev[j]*(M@u))/((la.norm(K,'fro')+abs(ev[j])*la.norm(M,'fro'))*la.norm(u)))
        vectors[N]=dict(real=u.real.tolist(),imag=u.imag.tolist(),normalization='v* M v = 1 for dimensionless M')
    first=min(spectra[3],key=lambda e:e.imag)
    forward,fr=continuation(spectra,MESHES,first)
    # Start independently from the n=1 asymptote at the finest mesh.
    N=MESHES[-1]
    asym=complex(-float(C['CS'])/(420*N**3),-float(C['Omega']-C['A2']/N**2+C['A3']/N**3)/420)
    backward,br=continuation(spectra,list(reversed(MESHES)),asym)
    assert all(forward[N]==backward[N] for N in MESHES),'forward/backward branch mismatch'
    assert all(forward[N]==complex(min(spectra[N],key=lambda e:e.imag)) for N in MESHES),'tracked branch is not vector candidate'
    print('Forward and backward continuation agree at all 128 meshes.',flush=True)
    rows=[];previous=None
    for N in MESHES:
        ed=forward[N]
        if previous is None:
            delta,eta,res=lib['pair_from_boundary'](N,1,C,ed)
        else:
            lastN,lastdelta=previous
            seed=lastdelta*lastN/N
            delta=mp.findroot(lambda x:lib['boundary'](x,N,C['theta'])[0],(seed,seed*(1+mp.mpf('0.001'))),tol=mp.mpf('1e-60'),maxsteps=80)
            res,eta=lib['boundary'](delta,N,C['theta'])
        previous=(N,delta)
        assert abs(res)<mp.mpf('1e-50')
        relative=abs(eta-mp.mpc(ed.real,ed.imag))/abs(eta)
        assert relative<mp.mpf('1e-10'),(N,'continuation/determinant mismatch',relative)
        freq=420*abs(mp.im(eta));damping=-420*N**3*mp.re(eta)
        row=dict(N=N,frequency_scaled=mp.nstr(freq,60),damping_scaled=mp.nstr(damping,60),
                 eta_real=mp.nstr(mp.re(eta),60),eta_imag=mp.nstr(mp.im(eta),60),
                 delta_real=mp.nstr(mp.re(delta),60),delta_imag=mp.nstr(mp.im(delta),60),
                 delta_N_over_pi=mp.nstr(delta*N/mp.pi,50),
                 frequency_bound_pass=bool(freq>=100),damping_bound_pass=bool(0<damping<=1600),
                 both_pass=bool(freq>=100 and 0<damping<=1600),boundary_residual=mp.nstr(abs(res),8),
                 matrix_vs_boundary_relative=float(relative),
                 matrix_vs_boundary_real_relative=float(abs(mp.re(eta)-ed.real)/abs(mp.re(eta))),
                 matrix_pencil_relative_residual=matrix_residual[N],
                 forward_predictor_distance_ratio=fr[N],backward_predictor_distance_ratio=br[N],
                 forward_backward_match=True,numerical_spectral_rank=1)
        rows.append(row)
        print('N',N,'frequency',mp.nstr(freq,15),'damping',mp.nstr(damping,15),'both',row['both_pass'],flush=True)
    failed=[p['N'] for p in rows if not p['both_pass']]
    numerical_threshold=next(p['N'] for i,p in enumerate(rows) if all(x['both_pass'] for x in rows[i:]))
    maxd=max(rows,key=lambda p:mp.mpf(p['damping_scaled']))
    precision_checks=[]
    for N in sorted({3,6,7,512,maxd['N']}):
        low=next(p for p in rows if p['N']==N)
        with mp.workdps(105):
            C2=lib['constants']();delta2,eta2,res2=lib['pair_from_boundary'](N,1,C2,forward[N])
            old=mp.mpc(low['eta_real'],low['eta_imag'])
            rel=abs(old-eta2)/abs(eta2)
            assert rel<mp.mpf('1e-58')
            precision_checks.append(dict(N=N,relative_difference=float(rel),stored_digits=60,high_precision_digits=105))
    olddata=json.loads((ROOT/'numerics_S1'/'S1_numerical_results.json').read_text(encoding='utf-8'))
    for p in olddata['pairs']:
        if p['n']!=1:continue
        row=next(x for x in rows if x['N']==p['N'])
        assert abs(mp.mpf(row['frequency_scaled'])-mp.mpf(p['imag_scaled']))<mp.mpf('1e-48')
        assert abs(mp.mpf(row['damping_scaled'])+mp.mpf(p['real_scaled']))<mp.mpf('1e-48')
    summary=dict(tested_meshes=MESHES,number_of_meshes=len(rows),numerical_threshold_in_tested_set=numerical_threshold,
                 failed_meshes=failed,all_damping_bounds_pass=all(p['damping_bound_pass'] for p in rows),
                 maximum_damping_mesh=maxd['N'],maximum_damping=maxd['damping_scaled'],
                 minimum_frequency_for_passing_meshes=min(float(p['frequency_scaled']) for p in rows if p['both_pass']),
                 largest_matrix_vs_boundary_relative=max(p['matrix_vs_boundary_relative'] for p in rows),
                 largest_real_relative_difference=max(p['matrix_vs_boundary_real_relative'] for p in rows),
                 largest_matrix_pencil_residual=max(matrix_residual.values()),
                 largest_forward_predictor_ratio=max(fr.values()),largest_backward_predictor_ratio=max(br.values()),
                 all_forward_backward_matches=True,threshold_proved=False,
                 untested_integers='129..255, 257..511, and all integers above 512',precision_checks=precision_checks)
    data=dict(description='A posteriori branch continuation; threshold is not a mathematical proof.',
              branch_definition='n=1 selected at N=3 by greatest negative imaginary magnitude; nearest-complex-eigenvalue secant prediction in 1/N^2 forward; independent backward start from n=1 asymptote at N=512; high-precision determinant root continued in N*delta.',
              versions=dict(python=sys.version,numpy=np.__version__,scipy=lib['scipy'].__version__,mpmath=mp.__version__),
              precision_digits=75,started_utc=started_utc,summary=summary,rows=rows,elapsed_seconds=time.perf_counter()-started)
    with (OUT/'N0_branch_scan.json').open('x',encoding='utf-8') as f:json.dump(data,f,indent=2)
    with (OUT/'matrix_eigenvectors.json').open('x',encoding='utf-8') as f:json.dump(vectors,f)
    print('SUMMARY',json.dumps(summary),flush=True)
    print('DONE seconds',data['elapsed_seconds'],flush=True)
if __name__=='__main__':main()


==> anc/B1_spurious_eigenpairs/code/S1_branch_scan_run_rev1.json <==
{
  "command": [
    "D:\\Codex\\Projects\\Mine\\paper1_S1_topmode\\.venv\\Scripts\\python.exe",
    "-I",
    "-B",
    "-X",
    "utf8",
    "D:\\Codex\\Projects\\Mine\\paper1_S1_topmode\\revision_n1_20261031\\code\\S1_branch_scan.py"
  ],
  "started_utc": "2026-10-31T21:02:20.893323+00:00",
  "elapsed_seconds": 30.057988499989733,
  "returncode": 0,
  "script_sha256": "c99aa55ed0dfd1de955c826748c178333339d57eeb22858048939594b49f7939"
}

==> anc/B1_spurious_eigenpairs/code/S1_branch_scan_stdout_rev1.log <==
Forward and backward continuation agree at all 128 meshes.
N 3 frequency 63.9772423930231 damping 679.050277608068 both False
N 4 frequency 80.9112991082411 damping 950.019421840025 both False
N 5 frequency 91.1084943205428 damping 1135.37662994237 both False
N 6 frequency 97.617024479902 damping 1259.68602897558 both False
N 7 frequency 101.967462325973 damping 1344.05978875247 both True
N 8 frequency 104.991496847444 damping 1402.60692416965 both True
N 9 frequency 107.165266393449 damping 1444.22379238411 both True
N 10 frequency 108.773496136888 damping 1474.49671028543 both True
N 11 frequency 109.993170074239 damping 1496.98570281028 both True
N 12 frequency 110.938180903899 damping 1514.00848115964 both True
N 13 frequency 111.684124897065 damping 1527.10907338836 both True
N 14 frequency 112.282582546636 damping 1537.33954970361 both True
N 15 frequency 112.769624083398 damping 1545.43216308444 both True
N 16 frequency 113.171033244508 damping 1551.90668066907 both True
N 17 frequency 113.50560654359 damping 1557.13874452454 both True
N 18 frequency 113.787290765454 damping 1561.40433344123 both True
N 19 frequency 114.026600208675 damping 1564.90926561799 both True
N 20 frequency 114.231576380049 damping 1567.80914732628 both True
N 21 frequency 114.408450461315 damping 1570.22310050675 both True
N 22 frequency 114.562108699778 damping 1572.2433647653 both True
N 23 frequency 114.696424648886 damping 1573.94211603702 both True
N 24 frequency 114.814499880591 damping 1575.3763771029 both True
N 25 frequency 114.918840770431 damping 1576.5916002228 both True
N 26 frequency 115.01148997146 damping 1577.62431270413 both True
N 27 frequency 115.094125331775 damping 1578.5040925394 both True
N 28 frequency 115.168135122742 damping 1579.25505924163 both True
N 29 frequency 115.234675826472 damping 1579.8970098466 both True
N 30 frequency 115.294716941687 damping 1580.44629243875 both True
N 31 frequency 115.34907602792 damping 1580.91648358107 both True
N 32 frequency 115.398446338891 damping 1581.31891787064 both True
N 33 frequency 115.443418779195 damping 1581.66310500402 both True
N 34 frequency 115.48449947599 damping 1581.95706056328 both True
N 35 frequency 115.522123936568 damping 1582.20757011122 both True
N 36 frequency 115.556668527903 damping 1582.42040135964 both True
N 37 frequency 115.588459840753 damping 1582.60047562598 both True
N 38 frequency 115.617782371588 damping 1582.75200716246 both True
N 39 frequency 115.644884858454 damping 1582.87861697519 both True
N 40 frequency 115.669985533312 damping 1582.98342626832 both True
N 41 frequency 115.693276497219 damping 1583.06913352436 both True
N 42 frequency 115.714927381626 damping 1583.13807837237 both True
N 43 frequency 115.735088425692 damping 1583.19229473517 both True
N 44 frequency 115.753893073538 damping 1583.23355523518 both True
N 45 frequency 115.771460175063 damping 1583.2634084406 both True
N 46 frequency 115.787895857907 damping 1583.28321022171 both True
N 47 frequency 115.803295125485 damping 1583.29415024196 both True
N 48 frequency 115.817743225902 damping 1583.29727441391 both True
N 49 frequency 115.831316828509 damping 1583.29350399624 both True
N 50 frequency 115.844085038343 damping 1583.28365188405 both True
N 51 frequency 115.856110273461 damping 1583.26843654609 both True
N 52 frequency 115.867449025928 damping 1583.24849398242 both True
N 53 frequency 115.878152523743 damping 1583.22438801147 both True
N 54 frequency 115.888267308167 damping 1583.19661914283 both True
N 55 frequency 115.897835738559 damping 1583.1656322494 both True
N 56 frequency 115.906896434955 damping 1583.13182321708 both True
N 57 frequency 115.915484666985 damping 1583.09554472165 both True
N 58 frequency 115.923632696442 damping 1583.05711125839 both True
N 59 frequency 115.931370079703 damping 1583.01680353042 both True
N 60 frequency 115.938723935281 damping 1582.97487228547 both True
N 61 frequency 115.945719181041 damping 1582.9315416768 both True
N 62 frequency 115.95237874492 damping 1582.88701221298 both True
N 63 frequency 115.958723752508 damping 1582.84146335161 both True
N 64 frequency 115.964773694318 damping 1582.79505578376 both True
N 65 frequency 115.970546575242 damping 1582.74793344964 both True
N 66 frequency 115.976059048313 damping 1582.70022531984 both True
N 67 frequency 115.981326534634 damping 1582.65204697201 both True
N 68 frequency 115.986363331082 damping 1582.60350198849 both True
N 69 frequency 115.991182707187 damping 1582.55468319709 both True
N 70 frequency 115.995796992421 damping 1582.50567377417 both True
N 71 frequency 116.000217654955 damping 1582.4565482266 both True
N 72 frequency 116.004455372826 damping 1582.40737326706 both True
N 73 frequency 116.008520098346 damping 1582.35820859525 both True
N 74 frequency 116.01242111647 damping 1582.30910759605 both True
N 75 frequency 116.016167097752 damping 1582.26011796397 both True
N 76 frequency 116.019766146484 damping 1582.21128226261 both True
N 77 frequency 116.023225844471 damping 1582.16263842615 both True
N 78 frequency 116.026553290928 damping 1582.11422020957 both True
N 79 frequency 116.029755138862 damping 1582.0660575931 both True
N 80 frequency 116.032837628288 damping 1582.01817714599 both True
N 81 frequency 116.035806616614 damping 1581.97060235395 both True
N 82 frequency 116.03866760643 damping 1581.9233539142 both True
N 83 frequency 116.04142577099 damping 1581.87645000154 both True
N 84 frequency 116.044085977571 damping 1581.82990650839 both True
N 85 frequency 116.046652808931 damping 1581.78373726178 both True
N 86 frequency 116.049130583028 damping 1581.73795421931 both True
N 87 frequency 116.051523371165 damping 1581.69256764652 both True
N 88 frequency 116.053835014701 damping 1581.64758627739 both True
N 89 frequency 116.056069140455 damping 1581.60301745979 both True
N 90 frequency 116.058229174923 damping 1581.5588672872 both True
N 91 frequency 116.060318357405 damping 1581.51514071828 both True
N 92 frequency 116.062339752139 damping 1581.47184168531 both True
N 93 frequency 116.064296259535 damping 1581.42897319263 both True
N 94 frequency 116.066190626563 damping 1581.38653740609 both True
N 95 frequency 116.068025456397 damping 1581.34453573435 both True
N 96 frequency 116.069803217347 damping 1581.30296890273 both True
N 97 frequency 116.071526251155 damping 1581.26183702047 both True
N 98 frequency 116.073196780706 damping 1581.22113964183 both True
N 99 frequency 116.074816917186 damping 1581.1808758218 both True
N 100 frequency 116.076388666756 damping 1581.14104416672 both True
N 101 frequency 116.07791393675 damping 1581.10164288047 both True
N 102 frequency 116.079394541467 damping 1581.06266980646 both True
N 103 frequency 116.080832207557 damping 1581.02412246597 both True
N 104 frequency 116.082228579053 damping 1580.98599809301 both True
N 105 frequency 116.08358522207 damping 1580.94829366611 both True
N 106 frequency 116.084903629196 damping 1580.91100593734 both True
N 107 frequency 116.086185223588 damping 1580.87413145867 both True
N 108 frequency 116.087431362818 damping 1580.8376666061 both True
N 109 frequency 116.088643342462 damping 1580.80160760151 both True
N 110 frequency 116.089822399469 damping 1580.76595053275 both True
N 111 frequency 116.090969715312 damping 1580.73069137174 both True
N 112 frequency 116.092086418948 damping 1580.69582599115 both True
N 113 frequency 116.093173589594 damping 1580.66135017943 both True
N 114 frequency 116.094232259333 damping 1580.6272596546 both True
N 115 frequency 116.095263415565 damping 1580.59355007674 both True
N 116 frequency 116.096268003301 damping 1580.56021705936 both True
N 117 frequency 116.097246927337 damping 1580.52725617976 both True
N 118 frequency 116.098201054281 damping 1580.49466298839 both True
N 119 frequency 116.099131214478 damping 1580.4624330174 both True
N 120 frequency 116.10003820381 damping 1580.43056178835 both True
N 121 frequency 116.100922785401 damping 1580.39904481922 both True
N 122 frequency 116.101785691222 damping 1580.36787763075 both True
N 123 frequency 116.1026276236 damping 1580.33705575216 both True
N 124 frequency 116.103449256652 damping 1580.30657472631 both True
N 125 frequency 116.104251237631 damping 1580.27643011437 both True
N 126 frequency 116.105034188203 damping 1580.24661750002 both True
N 127 frequency 116.105798705645 damping 1580.21713249319 both True
N 128 frequency 116.106545363992 damping 1580.1879707334 both True
N 256 frequency 116.14194845336 damping 1578.05777630326 both True
N 512 frequency 116.15079029694 damping 1576.7881013559 both True
SUMMARY {"tested_meshes": [3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 256, 512], "number_of_meshes": 128, "numerical_threshold_in_tested_set": 7, "failed_meshes": [3, 4, 5, 6], "all_damping_bounds_pass": true, "maximum_damping_mesh": 48, "maximum_damping": "1583.29727441391057207327267368787899542751709517972480555402", "minimum_frequency_for_passing_meshes": 101.96746232597329, "largest_matrix_vs_boundary_relative": 7.852717591280391e-15, "largest_real_relative_difference": 1.5720451944387476e-08, "largest_matrix_pencil_residual": 7.241384939944739e-17, "largest_forward_predictor_ratio": 0.5537647151322529, "largest_backward_predictor_ratio": 0.20007575313798479, "all_forward_backward_matches": true, "threshold_proved": false, "untested_integers": "129..255, 257..511, and all integers above 512", "precision_checks": [{"N": 3, "relative_difference": 2.049893643925071e-60, "stored_digits": 60, "high_precision_digits": 105}, {"N": 6, "relative_difference": 4.064257462301207e-61, "stored_digits": 60, "high_precision_digits": 105}, {"N": 7, "relative_difference": 1.6852798984104922e-60, "stored_digits": 60, "high_precision_digits": 105}, {"N": 48, "relative_difference": 1.6397351774776227e-60, "stored_digits": 60, "high_precision_digits": 105}, {"N": 512, "relative_difference": 8.356161227961446e-61, "stored_digits": 60, "high_precision_digits": 105}]}
DONE seconds 29.034915199968964


==> anc/B1_spurious_eigenpairs/code/S1_numerics.py <==
"""A posteriori diagnostics for S1; no numerical result is used as a proof.
Run with the project virtual environment. All outputs are new files.
The L2 operator norm uses the finite-element mass matrix, not nodal Euclidean norm.
"""
import os
os.environ.setdefault("OPENBLAS_NUM_THREADS", "1")
os.environ.setdefault("OMP_NUM_THREADS", "1")
from pathlib import Path
import json, time, sys, platform, hashlib
import numpy as np
import scipy
import scipy.linalg as la
import scipy.sparse as sp
import scipy.sparse.linalg as sla
import scipy.optimize as opt
import mpmath as mp

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "numerics_S1"
MESHES = (32, 64, 128, 256, 512)
DPS = 75


def matrices(N):
    # Dimensionless pencil K v = eta M v, eta = zeta h^3/420.
    Me = np.array([[156,22,54,-13],[22,4,13,-3],
                   [54,13,156,-22],[-13,-3,-22,4]], dtype=float)
    Ke = np.array([[0,1,0,-1],[-1,-.5,1,-.5],
                   [0,-1,0,1],[1,.5,-1,.5]], dtype=float)
    size = 2*N-1
    M = np.zeros((size,size)); K = np.zeros_like(M)
    for e in range(N):
        for a in range(4):
            i=2*e+a-1
            if not 0 <= i < size: continue
            for b in range(4):
                j=2*e+b-1
                if 0 <= j < size:
                    M[i,j] += Me[a,b]; K[i,j] += Ke[a,b]
    return K, M


def optical(t):
    c,s=mp.cos(t),mp.sin(t)
    a,b,d=455-252*c+7*c*c,s*(104+c),(1-c)**2
    return (-b-mp.sqrt(b*b+4*a*d))/(2*a)


def coeff(eta):
    return [1-eta+7*eta**2,-4-208*eta-504*eta**2,
            6+1834*eta**2,-4+208*eta-504*eta**2,1+eta+7*eta**2]


def small_root(eta):
    c=coeff(eta)
    z=-c[0]/c[1]
    for _ in range(35):
        f=mp.fsum(c[j]*z**j for j in range(5))
        df=mp.fsum(j*c[j]*z**(j-1) for j in range(1,5))
        dz=f/df; z-=dz
        if abs(dz)<mp.eps*100: break
    return z


def slope(z,eta):
    return eta*(312+54*(z+1/z))/(2-z-1/z+13*eta*(z-1/z))


def left(z,eta):
    v=slope(z,eta)
    return z-(1+z)*v/2-eta*(4*v+13*z-3*z*v)


def constants():
    th=mp.findroot(lambda t: mp.diff(optical,t), (mp.mpf("1.0"),mp.mpf("1.02")))
    w=optical(th); w2=mp.diff(optical,th,2); w3=mp.diff(optical,th,3)
    eta=mp.j*w; z=mp.exp(mp.j*th); z3=small_root(eta); z4=1/mp.conj(z3)
    vp=mp.j*z*mp.diff(lambda v:slope(v,eta),z)
    bp=mp.j*z*mp.diff(lambda v:left(v,eta),z)
    beta=-2*bp/(left(z,eta)-left(z3,eta))+2*vp/(slope(z,eta)-slope(z4,eta))
    A2=210*mp.pi**2*w2
    return dict(theta=th,w=w,w2=w2,w3=w3,beta=beta,Omega=-420*w,A2=A2,
                A3=A2*mp.im(beta),CS=A2*mp.re(beta),ratio=(-420*w)**(mp.mpf(2)/3)/(A2*mp.re(beta)))


def boundary(delta,N,th):
    eta=mp.j*optical(th+delta)
    zp=mp.exp(mp.j*(th+delta)); z3=small_root(eta); z4=1/small_root(-eta)
    c=coeff(eta); zm=c[0]/(c[4]*zp*z3*z4)
    zs=(zp,zm,z3,z4)
    cols=[]
    for j,z in enumerate(zs):
        s0=z**(-N) if j==3 else mp.mpf(1)
        sN=mp.mpf(1) if j==3 else z**N
        cols.append([s0,s0*left(z,eta),sN,sN*slope(z,eta)])
    D=mp.matrix([[cols[j][i] for j in range(4)] for i in range(4)])
    kp=(left(zm,eta)-left(z3,eta))*(slope(zp,eta)-slope(z4,eta))
    return mp.det(D)/(kp*zm**N), eta


def pair_from_boundary(N,n,C,dense_eta):
    # First locate the matching branch from an independently assembled matrix pair.
    target=mp.mpc(float(dense_eta.real),float(dense_eta.imag))
    delta0=mp.pi*n/N
    d=mp.findroot(lambda x:mp.j*optical(C['theta']+x)-target,
                  (delta0,delta0*(1+mp.mpf('.02'))),tol=mp.mpf('1e-60'),maxsteps=70)
    d=mp.findroot(lambda x:boundary(x,N,C['theta'])[0],
                  (d,d+mp.mpf('1e-10')),tol=mp.mpf('1e-60'),maxsteps=70)
    residual,eta=boundary(d,N,C['theta'])
    assert abs(residual)<mp.mpf('1e-50'), (N,n,residual)
    return d,eta,residual


class Resolvent:
    def __init__(self,K,M):
        self.K=sp.csc_matrix(K); self.M=sp.csc_matrix(M); self.size=len(K)
        band=np.zeros((4,self.size))
        for j in range(4): band[j,:self.size-j]=np.diag(M,-j)
        cb=la.cholesky_banded(band,lower=True,check_finite=False)
        self.C=sp.diags([cb[j,:self.size-j] for j in range(4)],[-j for j in range(4)],format='csc')
        assert la.norm((self.C@self.C.T-self.M).toarray(),np.inf)<1e-10
        self.cache={}; self.rng=np.random.default_rng(314159)
        self.v0=self.rng.standard_normal(self.size)+1j*self.rng.standard_normal(self.size)
        self.v0/=la.norm(self.v0)
        self.calls=0
    def norm(self,nu):
        nu=float(nu)
        if nu in self.cache: return self.cache[nu]
        lu=sla.splu(1j*nu*self.M-self.K,permc_spec='NATURAL')
        def mv(v): return self.C.T@lu.solve(self.C@v)
        def rmv(v): return self.C.T@lu.solve(self.C@v,trans='H')
        op=sla.LinearOperator((self.size,self.size),matvec=lambda v:rmv(mv(v)),dtype=complex)
        vals,vec=sla.eigsh(op,k=1,which='LM',v0=self.v0,tol=2e-11,ncv=12,maxiter=400)
        v=vec[:,0]; norm=float(np.sqrt(max(0,vals[0].real)))
        residual=la.norm(op@v-vals[0]*v)/abs(vals[0])
        if residual>1e-7: raise RuntimeError(('singular value residual',nu,residual))
        self.calls+=1; self.cache[nu]=norm
        return norm
    def scaled(self,nu,N,L=2):
        return (L/N)/(420**(1/3))*float(nu)**(2/3)*self.norm(nu)


def peak_search(N,K,M,eigs):
    R=Resolvent(K,M)
    positive=sorted([z for z in eigs if z.imag>1e-12],key=lambda z:z.imag)
    vmax=max(z.imag for z in positive)
    points=np.unique(np.r_[np.geomspace(1e-10,2*vmax,100),np.linspace(0,1.25*vmax,100)[1:],
                           [z.imag for z in positive],[(a.imag+b.imag)/2 for a,b in zip(positive[:-1],positive[1:])],
                           [2*vmax,4*vmax]])
    scan=[(float(v),R.scaled(v,N)) for v in points]
    candidates=sorted(positive,key=lambda z:R.scaled(z.imag,N),reverse=True)[:8]
    local=[]
    for z in candidates:
        gamma=max(abs(z.real),1e-16)
        leftb=max(-4,-.99*z.imag/gamma)
        res=opt.minimize_scalar(lambda x:-R.scaled(z.imag+x*gamma,N),
                                bounds=(leftb,4),method='bounded',options={'xatol':2e-6})
        nu=z.imag+res.x*gamma
        local.append({'nu':nu,'value':-res.fun,'offset_over_damping':float(res.x),
                      'center_eta_real':float(z.real),'center_eta_imag':float(z.imag)})
    best=max(local,key=lambda a:a['value'])
    # The spectrum is in the left half-plane, but no global maximum is certified here.
    # Check the operator norm independently by a dense SVD at the smallest mesh peak.
    svd_rel=None
    if N==32:
        C=R.C.toarray(); Q=1j*best['nu']*M-K
        B=C.T@la.solve(Q,C,check_finite=False)
        dense_norm=la.svdvals(B,check_finite=False)[0]
        svd_rel=abs(dense_norm-R.norm(best['nu']))/dense_norm
        assert svd_rel<1e-9
    return dict(N=N,L=2,numerical_peak=best['value'],tau=420*(N/2)**3*best['nu'],
                coefficient=best['value']/(2*N*N),comparison_00151=0.0151*2*N*N,
                ratio_to_00151=best['value']/(0.0151*2*N*N),
                coarse_max=max(x[1] for x in scan),coarse_samples=len(points),local_peaks=local,
                operator_norm_evaluations=R.calls,dense_svd_relative_difference=svd_rel,
                scan=scan,global_optimality_certified=False)


def main():
    start=time.perf_counter()
    OUT.mkdir(exist_ok=False)
    mp.mp.dps=DPS
    C=constants()
    # Verify the independently coded assembly against the unchanged supplied script.
    import runpy
    reference=runpy.run_path(str(ROOT/'code'/'F_float_check.py'),run_name='reference_only')
    kr,mr=reference['assemble'](32)
    kt,mt=matrices(32)
    assert np.array_equal(kt,kr) and np.array_equal(mt,mr), 'assembly mismatch'
    print('Assembly matches the supplied script entry by entry at N=32.',flush=True)
    # Independent high-precision checks against the certified intervals.
    ranges={'Omega':('116.1537354790','116.1537354791'),
            'CS':('1575.383008','1575.383009'),'A2':('771.60365647','771.60365648'),
            'A3':('-246.180313','-246.180312'),'ratio':('.0151113','.0151114')}
    for key,(lo,hi) in ranges.items(): assert mp.mpf(lo)<C[key]<mp.mpf(hi),(key,C[key])
    assert mp.mpf('2.041699771')<mp.re(C['beta'])<mp.mpf('2.041699772')
    assert mp.mpf('-.319050216')<mp.im(C['beta'])<mp.mpf('-.319050215')
    constant_strings={k:mp.nstr(v,65) for k,v in C.items()}
    print('Independent constants:',json.dumps(constant_strings),flush=True)
    pairs=[]; peaks=[]
    for N in MESHES:
        t=time.perf_counter()
        K,M=matrices(N)
        eta_dense=la.eigvals(K,M,check_finite=False)
        top=sorted([z for z in eta_dense if z.imag<0],key=lambda z:z.imag)[:5]
        for n,ed in enumerate(top,1):
            d,eta,residual=pair_from_boundary(N,n,C,ed)
            lam=420*N**3*eta
            imag=420*abs(mp.im(eta)); real=mp.re(lam)
            asym=C['Omega']-C['A2']*n*n/N**2+C['A3']*n*n/N**3
            dense_lam=420*N**3*mp.mpc(float(ed.real),float(ed.imag))
            row=dict(N=N,n=n,imag_scaled=mp.nstr(imag,55),real_scaled=mp.nstr(real,55),
                     asym_imag=mp.nstr(asym,55),asym_real=mp.nstr(-C['CS']*n*n,55),
                     imag_residual_N4=mp.nstr((imag-asym)*N**4,40),
                     real_residual_N=mp.nstr(N*(real+C['CS']*n*n),40),
                     dense_imag_scaled=420*abs(ed.imag),dense_real_scaled=420*N**3*ed.real,
                     dense_vs_boundary_relative=float(abs(dense_lam-lam)/abs(lam)),
                     dense_vs_boundary_real_relative=float(abs(mp.re(dense_lam)-real)/abs(real)),
                     boundary_residual=mp.nstr(abs(residual),10),delta=mp.nstr(d,55))
            if N==512:
                with mp.workdps(105):
                    C2=constants(); d2,e2,r2=pair_from_boundary(N,n,C2,ed)
                    row['precision_75_vs_105_relative']=float(abs(eta-e2)/abs(e2))
            pairs.append(row)
            print('PAIR',json.dumps(row),flush=True)
        peak=peak_search(N,K,M,eta_dense); peaks.append(peak)
        print('PEAK',json.dumps({k:v for k,v in peak.items() if k not in ('scan','local_peaks')}),flush=True)
        print('MESH seconds',N,time.perf_counter()-t,flush=True)
        with (OUT/f'results_N{N}.json').open('x',encoding='utf-8') as f:
            json.dump({'pairs':[p for p in pairs if p['N']==N],'resolvent':peak},f,indent=2)
    data={'method':'a posteriori; mass-matrix L2 norm; no certified global resolvent maximum',
          'versions':{'python':sys.version,'numpy':np.__version__,'scipy':scipy.__version__,'mpmath':mp.__version__},
          'precision_digits':DPS,'constants':constant_strings,'pairs':pairs,'peaks':peaks,
          'elapsed_seconds':time.perf_counter()-start}
    with (OUT/'S1_numerical_results.json').open('x',encoding='utf-8') as f: json.dump(data,f,indent=2)
    print('DONE seconds',data['elapsed_seconds'],flush=True)

if __name__=='__main__': main()


==> anc/B1_spurious_eigenpairs/code/S1_numerics_run_final.json <==
{
  "command": [
    "D:\\Codex\\Projects\\Mine\\paper1_S1_topmode\\.venv\\Scripts\\python.exe",
    "-I",
    "-B",
    "-X",
    "utf8",
    "D:\\Codex\\Projects\\Mine\\paper1_S1_topmode\\code\\S1_numerics.py"
  ],
  "started_utc": "2026-10-31T17:46:50.702549+00:00",
  "elapsed_seconds": 19.551908100023866,
  "returncode": 0,
  "threads": 1
}

==> anc/B1_spurious_eigenpairs/code/S1_numerics_stdout_final.log <==
Assembly matches the supplied script entry by entry at N=32.
Independent constants: {"theta": "1.0138844562299359056655621857770431426094601321926731363516958864", "w": "-0.27655651304530958860114196767780468797930457706144943418060103541", "w2": "0.3722847417959877793748513122163080247162939830179514198315628119", "w3": "-0.76359123656865368603463837347234830856684830318388474840632967825", "beta": "(2.0416997713184615749788981769363042229518627000118969402064002274 - 0.31905021531049071258653542068619683153340385054246249106215190104j)", "Omega": "116.15373547903002721247962642467796895130792236580876235585243487", "A2": "771.60365647850026117806176354110352103583942565218115588821905304", "A3": "-246.18031273382742034080259298205545140091447654778534677628893717", "CS": "1575.3830089806427653723087958240941023613291372623742594012230214", "ratio": "0.015111327930806070343862350066110999725993731983560317077118408328"}
PAIR {"N": 32, "n": 1, "imag_scaled": "115.3984463388905838771807361124160696852298352625122076", "real_scaled": "-1581.318917870635195885202655945352111270591790378046521", "asym_imag": "115.3927034563235502905424078264633275900851508784608137", "asym_real": "-1575.383008980642765372308795824094102361329137262374259", "imag_residual_N4": "6021.848830609810142871720771182495158433", "real_residual_N": "-189.9490844797577764126035238802562850964", "dense_imag_scaled": 115.39844633889079, "dense_real_scaled": -1581.3189178852092, "dense_vs_boundary_relative": 4.2640735355084745e-15, "dense_vs_boundary_real_relative": 9.216332320811771e-12, "boundary_residual": "1.34284151e-74", "delta": "(0.1018770943312610158135525976090613194395650730523589651 + 0.003372364358619563090850071350201220649548415806024696656j)"}
PAIR {"N": 32, "n": 2, "imag_scaled": "113.1732841604124492890902299493614842959571060878218222", "real_scaled": "-6155.334822327740667343046766913453808248332302209877825", "asym_imag": "113.1096073882041195247307520318194035064168364164169676", "asym_real": "-6301.532035922571061489235183296376409445316549049497038", "imag_residual_N4": "66769.93509512159099300391686460490597298", "real_residual_N": "4678.310835034572612678029324253523238303", "dense_imag_scaled": 113.17328416041194, "dense_real_scaled": -6155.334822333344, "dense_vs_boundary_relative": 4.747396431101522e-15, "dense_vs_boundary_real_relative": 9.102983129070828e-13, "boundary_residual": "1.154292969e-74", "delta": "(0.2103212659809518429967227190361430035646918957708342471 + 0.007162179498770586600189713020980645418051643593439306552j)"}
PAIR {"N": 32, "n": 3, "imag_scaled": "109.5948304321472928430635486904015044468884629490654635", "real_scaled": "-13247.54079943515723611280420807116598299430690687893185", "asym_imag": "109.3044472746717349150446590407461967003029789796772242", "asym_real": "-14178.44708082578488835077916241684692125196223536136833", "imag_residual_N4": "304488.8097330906299303352332769639756836", "real_residual_N": "29789.00100450008487161519853906179002424", "dense_imag_scaled": 109.59483043214725, "dense_real_scaled": -13247.540799436549, "dense_vs_boundary_relative": 5.433686957259866e-16, "dense_vs_boundary_real_relative": 1.049677288122432e-13, "boundary_residual": "7.832204063e-75", "delta": "(0.325178275145259860157887050580624613391145377750141966 + 0.01135100192497565152938729857599865638867940439450160273j)"}
PAIR {"N": 32, "n": 4, "imag_scaled": "104.8403930346262732450485430107711448947688153983484238", "real_scaled": "-22172.29356309601615674094531648286637775549608717322268", "asym_imag": "103.9772231157263964614841288532437071717435785682415835", "asym_real": "-25206.12814369028424595694073318550563778126619619798815", "imag_residual_N4": "905099.2608803571982028391396434905378589", "real_residual_N": "97082.70657901657885491185333448445632082", "dense_imag_scaled": 104.84039303462619, "dense_real_scaled": -22172.293563093714, "dense_vs_boundary_relative": 1.0090185113934079e-15, "dense_vs_boundary_real_relative": 1.0388934772470797e-13, "boundary_residual": "3.271518093e-75", "delta": "(0.4462127064607831519993857445276455489982094500648699539 + 0.01591261106142794843887695959900701507145586663553216027j)"}
PAIR {"N": 32, "n": 5, "imag_scaled": "99.12699013673941926819283537241399262112102658590163578", "real_scaled": "-32153.40767358453054566061623542025448886253895827226813", "asym_imag": "97.12793491136810416404916146931193492073863518211004536", "asym_real": "-39384.57522451606913430771989560235255903322843155935649", "imag_residual_N4": "2096161.331998952106642557006619143255236", "real_residual_N": "231397.3616298092348367073171258271382455", "dense_imag_scaled": 99.1269901367391, "dense_real_scaled": -32153.40767358379, "dense_vs_boundary_relative": 3.202100304199347e-15, "dense_vs_boundary_real_relative": 2.3032513268774332e-14, "boundary_residual": "4.924093164e-75", "delta": "(0.5731268286984865510866553502414366175864412721819718478 + 0.02081718141716149421270592040996677959525470960718542095j)"}
PEAK {"N": 32, "L": 2, "numerical_peak": 30.916774627526284, "tau": 472672.05500972166, "coefficient": 0.015096081361096818, "comparison_00151": 30.9248, "ratio_to_00151": 0.9997404874898554, "coarse_max": 30.91677448759929, "coarse_samples": 257, "operator_norm_evaluations": 330, "dense_svd_relative_difference": 6.59923846444706e-14, "global_optimality_certified": false}
MESH seconds 32 0.7450344001408666
PAIR {"N": 64, "n": 1, "imag_scaled": "115.9647736943177090921732537239373847529802316551800154", "real_scaled": "-1582.795055783761574523013088104195118186728278163077891", "asym_imag": "115.9644165767192444208241364822813751677473806875010865", "asym_real": "-1575.383008980642765372308795824094102361329137262374259", "imag_residual_N4": "5991.439086843059593151372587070509521951", "real_residual_N": "-474.3709953996037856450747059264650128255", "dense_imag_scaled": 115.96477369431767, "dense_real_scaled": -1582.7950558146, "dense_vs_boundary_relative": 1.0499885705775178e-15, "dense_vs_boundary_real_relative": 1.948352146631975e-11, "boundary_residual": "1.22776572e-74", "delta": "(0.05002429605725601670470590537462934665374817311053537461 + 0.0008131384723387703900755954197879896556617795909123152042j)"}
PAIR {"N": 64, "n": 2, "imag_scaled": "115.4004618127235505313001581256822995169625134728386824", "real_scaled": "-6288.104893258327581896312541000705032651083637042078929", "asym_imag": "115.3964598697868960458576666550915938170657556525780589", "asym_real": "-6301.532035922571061489235183296376409445316549049497038", "imag_residual_N4": "67141.46106792661963753498025791711959908", "real_residual_N": "859.3371305115826939470491069229681148309", "dense_imag_scaled": 115.40046181272365, "dense_real_scaled": -6288.104893334115, "dense_vs_boundary_relative": 2.6566769438148163e-15, "dense_vs_boundary_real_relative": 1.2052595399750822e-11, "boundary_residual": "2.996102892e-74", "delta": "(0.1016987356368571612114673097148860980426489910654754236 + 0.001678939310971238283852335643173971845678133973499436694j)"}
PAIR {"N": 64, "n": 3, "imag_scaled": "114.4684297800662494121321317685827934143753200798948177", "real_scaled": "-13989.02702864855646748877898840184867662238097602458776", "asym_imag": "114.4498653582329820875802169431086248992630472610396797", "asym_real": "-14178.44708082578488835077916241684692125196223536136833", "imag_residual_N4": "311459.3150118418897495782405824275984379", "real_residual_N": "12122.88333934261893516801113695988765629", "dense_imag_scaled": 114.46842978006605, "dense_real_scaled": -13989.027028721166, "dense_vs_boundary_relative": 3.0046381120769783e-15, "dense_vs_boundary_real_relative": 5.190477940872431e-12, "boundary_residual": "2.846168894e-74", "delta": "(0.1550134903553035526137995551178678125805026974016228717 + 0.00259679796532283537796442162787355556345178226166226212j)"}
PAIR {"N": 64, "n": 4, "imag_scaled": "113.1810989403711939582183689585801930065229968114162099", "real_scaled": "-24481.58151773845313961502518946788841915150475560671508", "asym_imag": "113.1246330420575025459917873463324684143392555128859487", "asym_real": "-25206.12814369028424595694073318550563778126619619798815", "imag_residual_N4": "947340.5726428365802704006503083209915785", "real_residual_N": "46370.9840609171908058825947979275019923", "dense_imag_scaled": 113.18109894037084, "dense_real_scaled": -24481.581517647213, "dense_vs_boundary_relative": 4.399612261081266e-15, "dense_vs_boundary_real_relative": 3.726896462271241e-12, "boundary_residual": "2.836872824e-74", "delta": "(0.2099528597984202494934660871111252203879819347819632247 + 0.003565765830045429095847183413053854421732846043337868003j)"}
PAIR {"N": 64, "n": 5, "imag_scaled": "111.5552606415988409714576606784483300335716573969978153", "real_scaled": "-37495.25681110110820974548577880306816664252793366679901", "asym_imag": "111.420762921260457421092377864763124362294380408116866", "asym_real": "-39384.57522451606913430771989560235255903322843155935649", "imag_residual_N4": "2256497.305624653915325228666284451551444", "real_residual_N": "120916.378458557499171982983475154201113", "dense_imag_scaled": 111.55526064159818, "dense_real_scaled": -37495.2568109861, "dense_vs_boundary_relative": 7.0732418433167004e-15, "dense_vs_boundary_real_relative": 3.067146411199554e-12, "boundary_residual": "1.51964e-74", "delta": "(0.2664956253776857222983371652148297146041820076057644771 + 0.00458459613425688437212899537624826171508271608323468797j)"}
PEAK {"N": 64, "L": 2, "numerical_peak": 123.29950565110862, "tau": 3799933.706886545, "coefficient": 0.015051209185926345, "comparison_00151": 123.6992, "ratio_to_00151": 0.9967688202600228, "coarse_max": 123.29950564218382, "coarse_samples": 319, "operator_norm_evaluations": 391, "dense_svd_relative_difference": null, "global_optimality_certified": false}
MESH seconds 64 0.9172209000680596
PAIR {"N": 128, "n": 1, "imag_scaled": "116.1065453639916616492343706072830198606817713612953067", "real_scaled": "-1580.187970733398684729001141800753786735482212005743722", "asym_imag": "116.1065231413730610694193557774734538250109308454230073", "asym_real": "-1575.383008980642765372308795824094102361329137262374259", "imag_residual_N4": "5965.33875756072450790148669325194741434", "real_residual_N": "-615.0351043527576776566202850124395998916", "dense_imag_scaled": 116.1065453639919, "dense_real_scaled": -1580.1879713881344, "dense_vs_boundary_relative": 3.3419934752353332e-15, "dense_vs_boundary_real_relative": 4.1434044476816475e-10, "boundary_residual": "6.221517816e-74", "delta": "(0.02477913194751934904675839812481173489537116948577087888 + 0.0001995177870911546046028333373458126916515551567527811995j)"}
PAIR {"N": 128, "n": 2, "imag_scaled": "115.9651357700385166504732218174502128022835803324075481", "real_scaled": "-6309.992347402454578365276704367872610461222483569671691", "asym_imag": "115.9648861284021626402385438358599084461199562842657422", "asym_real": "-6301.532035922571061489235183296376409445316549049497038", "imag_residual_N4": "67012.66649127491477445100135295502556883", "real_residual_N": "-1082.919869425090160133314697151513730036", "dense_imag_scaled": 115.96513577003847, "dense_real_scaled": -6309.992347444634, "dense_vs_boundary_relative": 4.1222261163168936e-16, "dense_vs_boundary_real_relative": 6.684567589540289e-12, "boundary_residual": "5.289767523e-74", "delta": "(0.04997080445854924085289440334530474435492476027541688924 + 0.0004056209168684610776107154104263240993568238564935683776j)"}
PAIR {"N": 128, "n": 3, "imag_scaled": "115.7299875291826104896234797419885098239295428863145091", "real_scaled": "-14157.28063576828008332188085145074036702014997144476585", "asym_imag": "115.7288244401173319249371905998373328146349986823369669", "asym_real": "-14178.44708082578488835077916241684692125196223536136833", "imag_residual_N4": "312214.3436066652785895228212000214266972", "real_residual_N": "2709.304967360615043698983803661638941672", "dense_imag_scaled": 115.72998752918203, "dense_real_scaled": -14157.280635655363, "dense_vs_boundary_relative": 5.074457825934193e-15, "dense_vs_boundary_real_relative": 7.975910084681638e-12, "boundary_residual": "2.39095932e-74", "delta": "(0.07557440372975327341894327766587354428972343159589433846 + 0.0006182905533342191193426265061290106052103562538658246706j)"}
PAIR {"N": 128, "n": 4, "imag_scaled": "115.4018973151380770105136147290902132946254590055827865", "real_scaled": "-25068.98219299003983035482489848113572416859111467917621", "asym_imag": "115.3983380765185689235152960694057269305560580396366816", "asym_real": "-25206.12814369028424595694073318550563778126619619798815", "imag_residual_N4": "955425.8418404638290813406457139132647517", "real_residual_N": "17554.68168963128519707082684215934894242", "dense_imag_scaled": 115.4018973151382, "dense_real_scaled": -25068.98219322173, "dense_vs_boundary_relative": 1.3897395589073127e-15, "dense_vs_boundary_real_relative": 9.242158453582274e-12, "boundary_residual": "3.913045535e-74", "delta": "(0.1015889376005691005063636989149589222278346078656123894 + 0.0008374961834036184496597974047578304022720209719353056991j)"}
PAIR {"N": 128, "n": 5, "imag_scaled": "114.9819706615664582641227537073360001825149491260640391", "real_scaled": "-38971.80128765816656993474071081348080514360645802300893", "asym_imag": "114.9734270376058736359728602445650907938831343561648861", "asym_real": "-39384.57522451606913430771989560235255903322843155935649", "imag_residual_N4": "2293411.593752060684007088030328085272062", "real_residual_N": "52835.06391781152823974133565297558449787", "dense_imag_scaled": 114.98197066156665, "dense_real_scaled": -38971.801286461836, "dense_vs_boundary_relative": 5.244323995826627e-15, "dense_vs_boundary_real_relative": 3.0697428413820595e-11, "boundary_residual": "1.048128033e-74", "delta": "(0.1280130413047098640042011972697418412807717134761240624 + 0.001063196065938474294053170359698763712557973646985195232j)"}
PEAK {"N": 128, "L": 2, "numerical_peak": 493.75052844543546, "tau": 30436634.227727648, "coefficient": 0.015068070326093612, "comparison_00151": 494.7968, "ratio_to_00151": 0.9978854520591796, "coarse_max": 493.7505284301458, "coarse_samples": 447, "operator_norm_evaluations": 534, "dense_svd_relative_difference": null, "global_optimality_certified": false}
MESH seconds 128 1.5879193001892418
PAIR {"N": 256, "n": 1, "imag_scaled": "116.1419484533595802807212331600327940532754824373217802", "real_scaled": "-1578.057776303256511080434387018615925369725128126009856", "asym_imag": "116.1419470681058768710712589926761693346828174731112191", "asym_real": "-1575.383008980642765372308795824094102361329137262374259", "imag_residual_N4": "5949.619352807330329856041533935300699167", "real_residual_N": "-684.7404345891189012801513457975866901494", "dense_imag_scaled": 116.14194845335966, "dense_real_scaled": -1578.0577750222928, "dense_vs_boundary_relative": 9.245241292184693e-16, "dense_vs_boundary_real_relative": 8.117342626451813e-10, "boundary_residual": "1.908247839e-74", "delta": "(0.01233084491537027504667733649869757280659075876284957163 + 0.00004940797078239856564509330731612094524690498099560255927j)"}
PAIR {"N": 256, "n": 2, "imag_scaled": "116.106597404498433793814350729844807117199719840484921", "real_scaled": "-6309.547621006124105315209490110936788306429350128113485", "asym_imag": "116.1065818353334258468461566966707704848075027950185893", "asym_real": "-6301.532035922571061489235183296376409445316549049497038", "imag_residual_N4": "66869.05453515980849572466482641243054646", "real_residual_N": "-2051.989781389579219449422544527456988445", "dense_imag_scaled": 116.10659740449917, "dense_real_scaled": -6309.547623335816, "dense_vs_boundary_relative": 6.443100345990377e-15, "dense_vs_boundary_real_relative": 3.69232740510743e-10, "boundary_residual": "4.344600573e-74", "delta": "(0.02476476065784473382642202524079786992009520366613078249 + 0.00009963840061508465303599613558116811802888804521531964889j)"}
PAIR {"N": 256, "n": 3, "imag_scaled": "116.0477123947225785451512391060896577561899197421179652", "real_scaled": "-14186.42819577764508878736079315977756936741740846266608", "asym_imag": "116.0476397807126741398043195366617724016819783315308729", "asym_real": "-14178.44708082578488835077916241684692125196223536136833", "imag_residual_N4": "311874.7977708410513470850351690280489745", "real_residual_N": "-2043.165427676211311764897470190245917557", "dense_imag_scaled": 116.04771239472352, "dense_real_scaled": -14186.428189063381, "dense_vs_boundary_relative": 8.798147666383196e-15, "dense_vs_boundary_real_relative": 4.732878343321568e-10, "boundary_residual": "9.723408968e-75", "delta": "(0.03730170898326790931471972399671210117312635436179029921 + 0.0001506907166947986053696268766557803749615439547727250827j)"}
PAIR {"N": 256, "n": 4, "imag_scaled": "115.9653434540088339082640217093642118231925391359233823", "real_scaled": "-25195.32759587985876799348640749549286317374378175320052", "asym_imag": "115.96512090424362174994574751264917508530624408264807", "asym_real": "-25206.12814369028424595694073318550563778126619619798815", "imag_residual_N4": "955843.9633186984785620340517534206601614", "real_residual_N": "2764.940239468922358644307376643270299526", "dense_imag_scaled": 115.96534345400869, "dense_real_scaled": -25195.327590768135, "dense_vs_boundary_relative": 2.900654156432131e-15, "dense_vs_boundary_real_relative": 2.0288379642509186e-10, "boundary_residual": "2.83693963e-74", "delta": "(0.04994162789164551025977797891076787930765785994654572091 + 0.0002025639731459245228789501462538113269129243680113646661j)"}
PAIR {"N": 256, "n": 5, "imag_scaled": "115.8595604696551894801377686766672925306429663932937045", "real_scaled": "-39317.58864637860665521870891233200228917005380510112379", "asym_imag": "115.8590252059262686772704406246329785356803000483701805", "asym_real": "-39384.57522451606913430771989560235255903322843155935649", "imag_residual_N4": "2298940.210449857689237010390764878159761", "real_residual_N": "17148.56400319039464678681171720966908497", "dense_imag_scaled": 115.85956046965495, "dense_real_scaled": -39317.58864136672, "dense_vs_boundary_relative": 3.324321948223305e-15, "dense_vs_boundary_real_relative": 1.2747194434010147e-10, "boundary_residual": "2.84348587e-74", "delta": "(0.06268443171754150949194621702767580984225618936944689498 + 0.000255256855674962349149747915645863175108055874039041199j)"}
PEAK {"N": 256, "L": 2, "numerical_peak": 1977.4034764768396, "tau": 243567319.48288685, "coefficient": 0.015086391269507138, "comparison_00151": 1979.1872, "ratio_to_00151": 0.9990987595700092, "coarse_max": 1977.4034762428623, "coarse_samples": 701, "operator_norm_evaluations": 783, "dense_svd_relative_difference": null, "global_optimality_certified": false}
MESH seconds 256 3.2615668999496847
PAIR {"N": 512, "n": 1, "imag_scaled": "116.1507902969396641682044894567690309236839684805819893", "real_scaled": "-1576.788101355898855283708656184882762653288867047857636", "asym_imag": "116.1507902104852510264221220954024351927702890160592385", "asym_real": "-1575.383008980642765372308795824094102361329137262374259", "imag_residual_N4": "5941.102032621246063464437480498039511986", "real_residual_N": "-719.4072961311180346367285047237940694834", "dense_imag_scaled": 116.15079029693977, "dense_real_scaled": -1576.7880765680773, "dense_vs_boundary_relative": 1.851302478168536e-15, "dense_vs_boundary_real_relative": 1.5720451944387476e-08, "boundary_residual": "1.328061546e-73", "delta": "(0.006150689364654114244322634642329054275663464374295812547 + 0.00001229304383814587978864626810909587980787300783629662945j)", "precision_75_vs_105_relative": 1.1439276225888003e-76}
PAIR {"N": 512, "n": 2, "imag_scaled": "116.1419553765929870929699731646217804858227570611558476", "real_scaled": "-6306.482658493053290958345702341746692621181913164221795", "asym_imag": "116.1419544048509224682496091075758339171573889668106668", "asym_real": "-6301.532035922571061489235183296376409445316549049497038", "imag_residual_N4": "66777.60620337107962832361950210849878933", "real_residual_N": "-2534.718756086901488184585751229584986043", "dense_imag_scaled": 116.14195537659344, "dense_real_scaled": -6306.482631998793, "dense_vs_boundary_relative": 4.296319887410081e-15, "dense_vs_boundary_real_relative": 4.201115217610973e-09, "boundary_residual": "1.328542532e-73", "delta": "(0.01232713437809503196116356538365670518091434115132015348 + 0.00002468882378968247832365727323813423413464000755884760848j)", "precision_75_vs_105_relative": 6.220740740316662e-77}
PAIR {"N": 512, "n": 3, "imag_scaled": "116.1272325954174153788191559688218027556038409246595494", "real_scaled": "-14187.07499899577924261969367925474239276779238544133067", "asym_imag": "116.1272280621270415379620874611981651244692222180630474", "asym_real": "-14178.44708082578488835077916241684692125196223536136833", "imag_residual_N4": "311525.3423826895202856108008048364495795", "real_residual_N": "-4417.494103037109385684232621002481416105", "dense_imag_scaled": 116.1272325954174, "dense_real_scaled": -14187.07498733999, "dense_vs_boundary_relative": 7.549095951749206e-16, "dense_vs_boundary_real_relative": 8.215781059360197e-10, "boundary_residual": "2.159983112e-73", "delta": "(0.01852933265538941281681480443643001042039663033039013276 + 0.00003718732300122890198875068249517685288915635120354627134j)", "precision_75_vs_105_relative": 2.6460886428357802e-76}
PAIR {"N": 512, "n": 4, "imag_scaled": "116.106625081306310641110344616292964430870138573302607", "real_scaled": "-25215.21922923119703879130472610030485147356651882688663", "asym_imag": "116.1066111823136082355595571562694288147057887698163802", "asym_real": "-25206.12814369028424595694073318550563778126619619798815", "imag_residual_N4": "955131.5056667920185761255678857874734619", "real_residual_N": "-4654.635796947349931194364372377197410458", "dense_imag_scaled": 116.10662508130595, "dense_real_scaled": -25215.219273424867, "dense_vs_boundary_relative": 4.193665191352045e-15, "dense_vs_boundary_real_relative": 1.7526586239536728e-09, "boundary_residual": "1.531696489e-73", "delta": "(0.02475728032741487758794133667016745627028719235145206279 + 0.00004978851288459823404146955003793901027953533706286772962j)", "precision_75_vs_105_relative": 3.102138082938117e-76}
PAIR {"N": 512, "n": 5, "imag_scaled": "116.0801372108918182482035897273939383515990852732097307", "real_scaled": "-39386.23507193157997303473785237616526730201652816553061", "asym_imag": "116.0801037654106225610420181927896249878670886220706653", "asym_real": "-39384.57522451606913430771989560235255903322843155935649", "imag_residual_N4": "2298355.96695134936314894544093116423485", "real_residual_N": "-849.8418767415494282331938681921066336195", "dense_imag_scaled": 116.08013721089213, "dense_real_scaled": -39386.23509048664, "dense_vs_boundary_relative": 2.9667227368173956e-15, "dense_vs_boundary_real_relative": 4.711051908314698e-10, "boundary_residual": "2.050596974e-73", "delta": "(0.0310109720422716588236719253216222384677220606150067811 + 0.00006249235317057104882743601099947999597447847295230073236j)", "precision_75_vs_105_relative": 1.8944900624824353e-77}
PEAK {"N": 512, "L": 2, "numerical_peak": 7915.716838396279, "tau": 1948686897.3823469, "coefficient": 0.015098031689446028, "comparison_00151": 7916.7488, "ratio_to_00151": 0.9998696483076839, "coarse_max": 7915.716829452036, "coarse_samples": 1213, "operator_norm_evaluations": 1316, "dense_svd_relative_difference": null, "global_optimality_certified": false}
MESH seconds 512 12.10561820003204
DONE seconds 18.644300499930978


==> anc/B1_spurious_eigenpairs/code/environment_20261031.json <==
{
  "python": "3.12.14 (main, Aug 25 2026, 14:01:42) [MSC v.1944 64 bit (AMD64)]",
  "prefix": "D:\\Codex\\Projects\\Mine\\paper1_S1_topmode\\.venv",
  "base_prefix": "C:\\Users\\DELL\\.cache\\codex-runtimes\\codex-primary-runtime\\dependencies\\python",
  "numpy": "2.5.4",
  "scipy": "1.18.1",
  "mpmath": "1.4.1"
}


==> anc/B1_spurious_eigenpairs/code/requirements.txt <==
numpy==2.5.4
scipy==1.18.1
mpmath==1.4.1


==> anc/B1_spurious_eigenpairs/numerics_N0/N0_branch_scan.json <==
{
  "description": "A posteriori branch continuation; threshold is not a mathematical proof.",
  "branch_definition": "n=1 selected at N=3 by greatest negative imaginary magnitude; nearest-complex-eigenvalue secant prediction in 1/N^2 forward; independent backward start from n=1 asymptote at N=512; high-precision determinant root continued in N*delta.",
  "versions": {
    "python": "3.12.14 (main, Aug 25 2026, 14:01:42) [MSC v.1944 64 bit (AMD64)]",
    "numpy": "2.5.4",
    "scipy": "1.18.1",
    "mpmath": "1.4.1"
  },
  "precision_digits": 75,
  "started_utc": "2026-10-31T21:02:21.711455+00:00",
  "summary": {
    "tested_meshes": [
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      48,
      49,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      58,
      59,
      60,
      61,
      62,
      63,
      64,
      65,
      66,
      67,
      68,
      69,
      70,
      71,
      72,
      73,
      74,
      75,
      76,
      77,
      78,
      79,
      80,
      81,
      82,
      83,
      84,
      85,
      86,
      87,
      88,
      89,
      90,
      91,
      92,
      93,
      94,
      95,
      96,
      97,
      98,
      99,
      100,
      101,
      102,
      103,
      104,
      105,
      106,
      107,
      108,
      109,
      110,
      111,
      112,
      113,
      114,
      115,
      116,
      117,
      118,
      119,
      120,
      121,
      122,
      123,
      124,
      125,
      126,
      127,
      128,
      256,
      512
    ],
    "number_of_meshes": 128,
    "numerical_threshold_in_tested_set": 7,
    "failed_meshes": [
      3,
      4,
      5,
      6
    ],
    "all_damping_bounds_pass": true,
    "maximum_damping_mesh": 48,
    "maximum_damping": "1583.29727441391057207327267368787899542751709517972480555402",
    "minimum_frequency_for_passing_meshes": 101.96746232597329,
    "largest_matrix_vs_boundary_relative": 7.852717591280391e-15,
    "largest_real_relative_difference": 1.5720451944387476e-08,
    "largest_matrix_pencil_residual": 7.241384939944739e-17,
    "largest_forward_predictor_ratio": 0.5537647151322529,
    "largest_backward_predictor_ratio": 0.20007575313798479,
    "all_forward_backward_matches": true,
    "threshold_proved": false,
    "untested_integers": "129..255, 257..511, and all integers above 512",
    "precision_checks": [
      {
        "N": 3,
        "relative_difference": 2.049893643925071e-60,
        "stored_digits": 60,
        "high_precision_digits": 105
      },
      {
        "N": 6,
        "relative_difference": 4.064257462301207e-61,
        "stored_digits": 60,
        "high_precision_digits": 105
      },
      {
        "N": 7,
        "relative_difference": 1.6852798984104922e-60,
        "stored_digits": 60,
        "high_precision_digits": 105
      },
      {
        "N": 48,
        "relative_difference": 1.6397351774776227e-60,
        "stored_digits": 60,
        "high_precision_digits": 105
      },
      {
        "N": 512,
        "relative_difference": 8.356161227961446e-61,
        "stored_digits": 60,
        "high_precision_digits": 105
      }
    ]
  },
  "rows": [
    {
      "N": 3,
      "frequency_scaled": "63.9772423930231316619678228030050328468231522622238581729484",
      "damping_scaled": "679.050277608068322413475379786058299801374709566486377075555",
      "eta_real": "-0.059880976861381686279847917088717663121814348286286276638056",
      "eta_imag": "-0.152326767602436027766590054292869125825769410148152043268925",
      "delta_real": "1.236732886201081369550811633500013579808821960068017572835",
      "delta_imag": "0.520642853374461818048964653705829924791289727264126544489645",
      "delta_N_over_pi": "(1.1809929127392514544585426806764069994544007363893 + 0.49717730220008686880265135815667086902323513932828j)",
      "frequency_bound_pass": false,
      "damping_bound_pass": true,
      "both_pass": false,
      "boundary_residual": "0.0",
      "matrix_vs_boundary_relative": 1.7935043401221926e-15,
      "matrix_vs_boundary_real_relative": 3.548881661006001e-15,
      "matrix_pencil_relative_residual": 2.1831115276720876e-17,
      "forward_predictor_distance_ratio": 0.0,
      "backward_predictor_distance_ratio": 0.10534059486974838,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 4,
      "frequency_scaled": "80.9112991082410758798600091650849462467959248775191122948442",
      "damping_scaled": "950.01942184002525275065907802624283863450471003747958012579",
      "eta_real": "-0.0353429844434533204148310668908572484611050859388943296177749",
      "eta_imag": "-0.19264595025771684733300002182163082439713315447028360070201",
      "delta_real": "0.934712074333573014015486978761574354218601474263884377048797",
      "delta_imag": "0.28950846756738886051511199136854574023909970335567813915601",
      "delta_N_over_pi": "(1.1901123759829380476006924998022436507609026363158 + 0.36861362944247680471326235286884274837246142258228j)",
      "frequency_bound_pass": false,
      "damping_bound_pass": true,
      "both_pass": false,
      "boundary_residual": "6.2871855e-76",
      "matrix_vs_boundary_relative": 2.5299897785281165e-15,
      "matrix_vs_boundary_real_relative": 9.923478296926336e-15,
      "matrix_pencil_relative_residual": 3.2594873058219683e-17,
      "forward_predictor_distance_ratio": 0.5537647151322529,
      "backward_predictor_distance_ratio": 0.03530845084311018,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 5,
      "frequency_scaled": "91.1084943205427523616582172684321312349174776486673630144778",
      "damping_scaled": "1135.37662994237008733511489731313334476165569589245027346572",
      "eta_real": "-0.0216262215227118111873355218535834922811743942074752433041089",
      "eta_imag": "-0.216924986477482743718233850639124121987898756306350864320185",
      "delta_real": "0.740040892635037860375781301091102128056520660258227341218198",
      "delta_imag": "0.179565724533843993094674462999680696110770166356387912776639",
      "delta_N_over_pi": "(1.1778116615300487678235069505131860228106943728403 + 0.28578772669438894840495790397736788284570440095642j)",
      "frequency_bound_pass": false,
      "damping_bound_pass": true,
      "both_pass": false,
      "boundary_residual": "4.1899589e-76",
      "matrix_vs_boundary_relative": 2.3545499014276095e-15,
      "matrix_vs_boundary_real_relative": 2.0480453702776455e-14,
      "matrix_pencil_relative_residual": 3.929352105531678e-17,
      "forward_predictor_distance_ratio": 0.059370190164203196,
      "backward_predictor_distance_ratio": 0.015829491537560362,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 6,
      "frequency_scaled": "97.6170244799020213749668100552594722353071743678988156663787",
      "damping_scaled": "1259.68602897558145888517375449957697610883188268357704860683",
      "eta_real": "-0.0138854280089900954462651427965120918883248664316972778726502",
      "eta_imag": "-0.232421486856909574702301928702998743417398034209282894443759",
      "delta_real": "0.608220894037871457382293030267546676913509006304741272731256",
      "delta_imag": "0.120743343149574377524233353390631516873143209376866896202314",
      "delta_N_over_pi": "(1.1616163413347896190431997600909591541545789320508 + 0.23060279889234840707661034908737230934928986297238j)",
      "frequency_bound_pass": false,
      "damping_bound_pass": true,
      "both_pass": false,
      "boundary_residual": "9.5634629e-76",
      "matrix_vs_boundary_relative": 1.49548877791969e-15,
      "matrix_vs_boundary_real_relative": 8.767718874385323e-15,
      "matrix_pencil_relative_residual": 2.871302060454983e-17,
      "forward_predictor_distance_ratio": 0.026204100582702807,
      "backward_predictor_distance_ratio": 0.008522262207110824,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 7,
      "frequency_scaled": "101.967462325973288167612683303758829278944517850477072140592",
      "damping_scaled": "1344.05978875247387075838375379901155467530309803353740563165",
      "eta_real": "-0.00932986109088208989836445754407199468745871926998151746238822",
      "eta_imag": "-0.242779672204698305160982579294663879235582185358278743191885",
      "delta_real": "0.514408704791847498555619598776957908221096911475152590515955",
      "delta_imag": "0.08618469253383498549776984290488926030905230590410684723779",
      "delta_N_over_pi": "(1.1461896339197090660523391220310545232482833094825 + 0.19203407769861005525573426159083346475152798083273j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "0.0",
      "matrix_vs_boundary_relative": 1.1705074698082962e-15,
      "matrix_vs_boundary_real_relative": 3.0098903283877416e-14,
      "matrix_pencil_relative_residual": 3.466171494188336e-17,
      "forward_predictor_distance_ratio": 0.013624089461626904,
      "backward_predictor_distance_ratio": 0.005159048386470153,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 8,
      "frequency_scaled": "104.991496847444363503957982969877965873680568412115674612066",
      "damping_scaled": "1402.60692416965200122334282216979063902042366408356248030635",
      "eta_real": "-0.00652253963992583705926033678464374367103991659265049516511508",
      "eta_imag": "-0.249979754398677055961804721356852299699239448600275415743014",
      "delta_real": "0.444771505885815271961115857433570307078526502739853524303747",
      "delta_imag": "0.0643602755151124028355554885793676160998872722963765320532707",
      "delta_N_over_pi": "(1.1326013393304563358609591673210388095477936838049 + 0.16389209579178270784839991726665984135297643115514j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.5538552e-75",
      "matrix_vs_boundary_relative": 1.3126103462854198e-15,
      "matrix_vs_boundary_real_relative": 4.392680051849606e-15,
      "matrix_pencil_relative_residual": 3.122250812673079e-17,
      "forward_predictor_distance_ratio": 0.007946933416524015,
      "backward_predictor_distance_ratio": 0.0033842516977135653,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 9,
      "frequency_scaled": "107.165266393448835689684605093582794074555504950350437424039",
      "damping_scaled": "1444.22379238410803963694179428567050369156137136480443018947",
      "eta_real": "-0.00471691094253089045540839308343350481315422748502450986409781",
      "eta_imag": "-0.25515539617487818021353477403233998589179882131035818434295",
      "delta_real": "0.391267981134476881005326526025969677669223445986477259404527",
      "delta_imag": "0.0497783682431061766876874067865453990341705475509071094172758",
      "delta_N_over_pi": "(1.1209001988804920249973580223574007345814819259898 + 0.1426045205689015240332756123393060684269208688449j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "9.3600424e-76",
      "matrix_vs_boundary_relative": 1.0144306837561593e-15,
      "matrix_vs_boundary_real_relative": 5.239424343301448e-14,
      "matrix_pencil_relative_residual": 4.753971404078424e-17,
      "forward_predictor_distance_ratio": 0.005035925150879262,
      "backward_predictor_distance_ratio": 0.0023525728952499547,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 10,
      "frequency_scaled": "108.773496136887767779993075696154785542598472509516049187225",
      "damping_scaled": "1474.49671028543207171681064451524759948917948078239959291014",
      "eta_real": "-0.00351070645306055255170669201075058952259328447805333236407176",
      "eta_imag": "-0.258984514611637542333316846895606632244282077403609640921964",
      "delta_real": "0.348988602869699674102839367212972401168488150521238107028061",
      "delta_imag": "0.0395888915359723831078991493798985075404791854749040034358625",
      "delta_N_over_pi": "(1.1108652245889422579836131775315698065827265728628 + 0.12601535558957803127055909155359384508248310187476j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "5.7454235e-76",
      "matrix_vs_boundary_relative": 9.89434999001475e-16,
      "matrix_vs_boundary_real_relative": 6.084006322396697e-14,
      "matrix_pencil_relative_residual": 4.5127112871487433e-17,
      "forward_predictor_distance_ratio": 0.0033942036138567087,
      "backward_predictor_distance_ratio": 0.001708400383937592,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 11,
      "frequency_scaled": "109.993170074238971850201539796581694368522619031480714821068",
      "damping_scaled": "1496.98570281028442813761891435866399797097726242295901378837",
      "eta_real": "-0.0026778750363319459556681673542246502772190212558100944756688",
      "eta_imag": "-0.261888500176759456786194142372813558020291950074954082907305",
      "delta_real": "0.314797076739151400502464296498233216072043502145832529384527",
      "delta_imag": "0.0322055430720547560399595623644099485738436190611282050752618",
      "delta_N_over_pi": "(1.1022332383461223017896397881003281731024976892402 + 0.11276477024728209326217657942239079774958411594881j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "7.7393428e-76",
      "matrix_vs_boundary_relative": 8.979640260026757e-16,
      "matrix_vs_boundary_real_relative": 5.899577517020485e-14,
      "matrix_pencil_relative_residual": 4.061930495838708e-17,
      "forward_predictor_distance_ratio": 0.0023985055306829134,
      "backward_predictor_distance_ratio": 0.0012835307395063526,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 12,
      "frequency_scaled": "110.938180903898651347171350850637733243283121068998115206939",
      "damping_scaled": "1514.00848115964305326989516004515124933633876761421689873302",
      "eta_real": "-0.00208610075115691558265803455694051924787304173227267540059113",
      "eta_imag": "-0.264138525961663455588503216311042222007816954926185988587951",
      "delta_real": "0.286608820562364000467532958257998364295275988032187355299869",
      "delta_imag": "0.0266931758662329818715722688464394906133604928187064563772214",
      "delta_N_over_pi": "(1.0947650526297188217495450745638076220787865608343 + 0.10196042126237434112293109621199371084353746207695j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "3.955068e-75",
      "matrix_vs_boundary_relative": 3.4352234609643075e-15,
      "matrix_vs_boundary_real_relative": 2.799397588324294e-13,
      "matrix_pencil_relative_residual": 4.1492949648269284e-17,
      "forward_predictor_distance_ratio": 0.0017592727545218292,
      "backward_predictor_distance_ratio": 0.0009909348534165169,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 13,
      "frequency_scaled": "111.684124897065095840371482726978811977319385051816914945358",
      "damping_scaled": "1527.10907338835715301936860458896982589118276124647521863079",
      "eta_real": "-0.00165497222770049759739403147646029198462316878128885191780002",
      "eta_imag": "-0.265914583088250228191360673159473361850760440599564083203234",
      "delta_real": "0.262990001701928307970823673708977101699286124868884986459293",
      "delta_imag": "0.0224735175344039298207831121033455301013500644845775334974759",
      "delta_N_over_pi": "(1.0882601276198042912414634441242738410483700643796 + 0.092996056510832005162701740227403744852630080772532j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.0420165e-75",
      "matrix_vs_boundary_relative": 1.925997410662899e-15,
      "matrix_vs_boundary_real_relative": 2.772232744148195e-13,
      "matrix_pencil_relative_residual": 3.883101226997618e-17,
      "forward_predictor_distance_ratio": 0.001329783926644672,
      "backward_predictor_distance_ratio": 0.0007822818408774113,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 14,
      "frequency_scaled": "112.282582546635736387010017683901064534591802862396726764554",
      "damping_scaled": "1537.33954970360825257525105264085760682102053508468979114239",
      "eta_real": "-0.00133394032842531605977999709551650146364450622577805236632513",
      "eta_imag": "-0.267339482253894610445261946866431106034742387767611254201319",
      "delta_real": "0.242924807934786503534810975483723574585953438875138451823605",
      "delta_imag": "0.0191742977197175404858788204611652348345645730479225247898998",
      "delta_N_over_pi": "(1.0825551515091754134123064251719325155622517020454 + 0.085447159347443702458054206325757148937478871623143j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "2.3982304e-75",
      "matrix_vs_boundary_relative": 3.858611085506277e-15,
      "matrix_vs_boundary_real_relative": 2.7342117422129223e-13,
      "matrix_pencil_relative_residual": 4.723572647453752e-17,
      "forward_predictor_distance_ratio": 0.0010303055616705293,
      "backward_predictor_distance_ratio": 0.0006291541497084889,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 15,
      "frequency_scaled": "112.769624083397539102070467659341014887108479338354829304042",
      "damping_scaled": "1545.43216308443860453987978257746683923310370714157196795684",
      "eta_real": "-0.00109025196690260219015159067553965914584345940539087969520765",
      "eta_imag": "-0.268499104960470331195405875379383368778829712710368641200099",
      "delta_real": "0.225674918316947133983383792412284556067194750202439117865663",
      "delta_imag": "0.0165475102676950493885859466702397857688151435527018828092391",
      "delta_N_over_pi": "(1.0775183634600554830947025193253901899353308487374 + 0.079008541649026780170344082101381873607531263796324j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "5.8488592e-75",
      "matrix_vs_boundary_relative": 1.1980441210295296e-15,
      "matrix_vs_boundary_real_relative": 2.3473198621453733e-13,
      "matrix_pencil_relative_residual": 5.361003445877584e-17,
      "forward_predictor_distance_ratio": 0.0008149497565111206,
      "backward_predictor_distance_ratio": 0.0005140392216653651,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 16,
      "frequency_scaled": "113.171033244507886518532961265410575309768731595667611070735",
      "damping_scaled": "1551.90668066907416742874715794935135064017028479812134745677",
      "eta_real": "-0.000902103492762436155731926128830305612118774579612003201414141",
      "eta_imag": "-0.269454841058352110758411812536691845975639837132541931120799",
      "delta_real": "0.210691600661958286358430896319271479290270842986210424178579",
      "delta_imag": "0.0144229911711975661539497632964532390682113480294718634534824",
      "delta_N_over_pi": "(1.0730435108254178790485752378243815920156447035362 + 0.073455690850139439982062407232362101536718769215903j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "3.3133864e-75",
      "matrix_vs_boundary_relative": 1.8044445409449108e-15,
      "matrix_vs_boundary_real_relative": 5.10036733066774e-13,
      "matrix_pencil_relative_residual": 5.406746410981587e-17,
      "forward_predictor_distance_ratio": 0.0006560162881774261,
      "backward_predictor_distance_ratio": 0.00042571261293390986,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 17,
      "frequency_scaled": "113.505606543589777173033486750011313099911409181130228174165",
      "damping_scaled": "1557.13874452454312039641451089220334953768234154347147666093",
      "eta_real": "-0.000754625117290639566745376460358913354044993526185858449720821",
      "eta_imag": "-0.270251444151404231364365444642884078809312879002691019462297",
      "delta_real": "0.197558978720627160305526324373066288596654331695479403149523",
      "delta_imag": "0.0126809584358178613485570345990253822377230733704353858213562",
      "delta_N_over_pi": "(1.0690445925295288284165018031863512584701027573084 + 0.068620065418911581697836139150118235079019144192644j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "2.3265717e-75",
      "matrix_vs_boundary_relative": 2.054137471054059e-15,
      "matrix_vs_boundary_real_relative": 3.1646287304639174e-13,
      "matrix_pencil_relative_residual": 5.107427419168112e-17,
      "forward_predictor_distance_ratio": 0.0005360971282401748,
      "backward_predictor_distance_ratio": 0.00035673675060705727,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 18,
      "frequency_scaled": "113.787290765453632558481035758678042753616080061990071867128",
      "damping_scaled": "1561.40433344122846971947535027159860893949439689653086526005",
      "eta_real": "-0.000637453594879330977578334374498497047871960283532779274144314",
      "eta_imag": "-0.270922120870127696567811989901614387508609714433309694921733",
      "delta_real": "0.185956384275533152287820058643765559642286910141092600672491",
      "delta_imag": "0.0112351828308113171977058817029484959527631812155988885232108",
      "delta_N_over_pi": "(1.0654515992500955826604566093258403851347744395619 + 0.06437285582633333031664811901615908077366138085942j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "5.6094714e-75",
      "matrix_vs_boundary_relative": 3.971426455001005e-15,
      "matrix_vs_boundary_real_relative": 9.15040619196301e-13,
      "matrix_pencil_relative_residual": 4.4504238184112623e-17,
      "forward_predictor_distance_ratio": 0.000443869903872493,
      "backward_predictor_distance_ratio": 0.000302040648531308,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 19,
      "frequency_scaled": "114.026600208675045320360182201149656019586721887990673062058",
      "damping_scaled": "1564.90926561798915067393809548044710778657166449828078523639",
      "eta_real": "-0.000543224149576846947935607056241867517750946502162011949970631",
      "eta_imag": "-0.27149190525875010790561948143130870480853981401902541205252",
      "delta_real": "0.175632747952903864492468536770719911233168749079413391425764",
      "delta_imag": "0.0100223483667312814603423037081139171338418074691057682703506",
      "delta_N_over_pi": "(1.0622071602096692401510507047403883070231962976862 + 0.06061403879026215608866677807500154011362833206284j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "5.0141224e-75",
      "matrix_vs_boundary_relative": 2.920544314341711e-15,
      "matrix_vs_boundary_real_relative": 7.983927848708307e-13,
      "matrix_pencil_relative_residual": 5.320924944354864e-17,
      "forward_predictor_distance_ratio": 0.00037174885858207396,
      "backward_predictor_distance_ratio": 0.0002580802710684581,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 20,
      "frequency_scaled": "114.231576380048826250857816573854279759875045237879202353457",
      "damping_scaled": "1567.809147326283292210947741655977727610969498711800523342",
      "eta_real": "-0.000466609865275679551253258256445231466550883779378512060518452",
      "eta_imag": "-0.271979943762021014882994801366319713713988202947331434174899",
      "delta_real": "0.166388789553315665394028996181932764054442096951492004920506",
      "delta_imag": "0.0089951386872613015692012107899169307460926529125717000092157",
      "delta_N_over_pi": "(1.0592639332994921548389535821826232008767541709962 + 0.057264831434991142692223315398286123995048682012021j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "6.12546e-75",
      "matrix_vs_boundary_relative": 3.2507979774973122e-15,
      "matrix_vs_boundary_real_relative": 1.7648633843511645e-12,
      "matrix_pencil_relative_residual": 4.707250360773979e-17,
      "forward_predictor_distance_ratio": 0.00031451876486194663,
      "backward_predictor_distance_ratio": 0.00022232454601182997,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 21,
      "frequency_scaled": "114.408450461315385311570453353702311327604827216259998313925",
      "damping_scaled": "1570.22310050675362844420822658950633224796873427067715559502",
      "eta_real": "-0.000403695759613215077165432157020353230456437578547692873749884",
      "eta_imag": "-0.272401072526941393598977269889767407922868636229190472176011",
      "delta_real": "0.158064384224163121588346264491282126984485528524387708292516",
      "delta_imag": "0.0081176334938399524709405368753532229966792712192462166138697",
      "delta_N_over_pi": "(1.0565825791941907410200190034721616530164382554782 + 0.054262382863624367972417210000213017496995992504982j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "6.0909972e-75",
      "matrix_vs_boundary_relative": 3.4123619873775815e-15,
      "matrix_vs_boundary_real_relative": 9.841748136549352e-13,
      "matrix_pencil_relative_residual": 5.015108727448854e-17,
      "forward_predictor_distance_ratio": 0.0002685118878582744,
      "backward_predictor_distance_ratio": 0.0001929309780712021,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 22,
      "frequency_scaled": "114.56210869977758945520360768634021153176413044431511516975",
      "damping_scaled": "1572.24336476530006918614496723269301955985270369393091879127",
      "eta_real": "-0.00035156241385936551223260012325871458524736429459007077537281",
      "eta_imag": "-0.272766925475660927274294304015095741742295548676940750404166",
      "delta_real": "0.150529438544622067105815669642025415537944073579917235182179",
      "delta_imag": "0.00736217541298026260169831242757255469589184010693851063401303",
      "delta_N_over_pi": "(1.0541301859098683791768261208082390502624144470308 + 0.051555970790958688386797006780409555627301825593458j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "2.5465364e-75",
      "matrix_vs_boundary_relative": 1.6839659054221508e-15,
      "matrix_vs_boundary_real_relative": 1.302892865573118e-12,
      "matrix_pencil_relative_residual": 5.089721242715957e-17,
      "forward_predictor_distance_ratio": 0.00023109649797180788,
      "backward_predictor_distance_ratio": 0.00016853535464420293,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 23,
      "frequency_scaled": "114.696424648886153476534493935590849887477636764301786010044",
      "damping_scaled": "1573.94211603701727619874185147226666540180908291834489085842",
      "eta_real": "-0.000308003717322229386317936857203964405163421957699465159635239",
      "eta_imag": "-0.273086725354490841610796414132359166398756278010242347642962",
      "delta_real": "0.143677193895428578458524116235294121215456022069743547473234",
      "delta_imag": "0.00670719527103643492270452386157251621142472880735314602164582",
      "delta_N_over_pi": "(1.0518790384293867776624875288438798327821392982722 + 0.049104230956729532377098079647849847378046748578021j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "3.444566e-75",
      "matrix_vs_boundary_relative": 3.3332619396885444e-15,
      "matrix_vs_boundary_real_relative": 2.3767856178171637e-12,
      "matrix_pencil_relative_residual": 5.874029066270346e-17,
      "forward_predictor_distance_ratio": 0.00020035014137769071,
      "backward_predictor_distance_ratio": 0.00014811212780560024,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 24,
      "frequency_scaled": "114.814499880591358663750780583080119612390055809991573917532",
      "damping_scaled": "1575.37637710290409131263113288002776438026697333122703182643",
      "eta_real": "-0.0002713321857609444050568767796654589265701242444698018339097",
      "eta_imag": "-0.273367856858550853961311382340666951458071561452360890279838",
      "delta_real": "0.137419238561178731822000394879122343844259081276940659131805",
      "delta_imag": "0.00613567551501108686759322689881898001802682363878368305189313",
      "delta_N_over_pi": "(1.0498056524609275269420776569596741218330356120774 + 0.046873108196252406547234138151687830525677699126099j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "3.9536125e-75",
      "matrix_vs_boundary_relative": 2.958680516766953e-15,
      "matrix_vs_boundary_real_relative": 2.874335392517215e-12,
      "matrix_pencil_relative_residual": 5.182629943410752e-17,
      "forward_predictor_distance_ratio": 0.00017484576761096294,
      "backward_predictor_distance_ratio": 0.00013087972027690003,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 25,
      "frequency_scaled": "114.918840770430859347613426897102769862582559546820422087737",
      "damping_scaled": "1576.59160022279943850046980925955915984796206779586578678192",
      "eta_real": "-0.000240242529557759914438166828077647110072070410330798596081054",
      "eta_imag": "-0.273616287548644903208603397374054213958529903682905766875565",
      "delta_real": "0.13168174239970047413433603179807479594408580072004808195387",
      "delta_imag": "0.00563404683653188127332116499503084067086719478076132241734175",
      "delta_N_over_pi": "(1.0478900108932975055187679058817058594887637735634 + 0.044834320182265225375945601897972292795296536843456j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.5525792e-75",
      "matrix_vs_boundary_relative": 3.1936229831672567e-15,
      "matrix_vs_boundary_real_relative": 1.3117985856383625e-12,
      "matrix_pencil_relative_residual": 5.2454201458263805e-17,
      "forward_predictor_distance_ratio": 0.0001535086293868266,
      "backward_predictor_distance_ratio": 0.00011623506312040799,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 26,
      "frequency_scaled": "115.011489971460352157240322754017082024392373725717081330208",
      "damping_scaled": "1577.62431270412503127616673022563010931562516436112875233069",
      "eta_real": "-0.000213714631519188101642413725727944777146816162239787040814679",
      "eta_imag": "-0.273836880884429409898191244652421623867600889823135907929067",
      "delta_real": "0.126402579312315371225341094394834183647701708514538922918584",
      "delta_imag": "0.00519138410011902337598859238446775823023304981025953945058975",
      "delta_N_over_pi": "(1.0461149564902576578142615461607958815332486746423 + 0.042964190933175899067554334584305071612651941487239j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.1388972e-74",
      "matrix_vs_boundary_relative": 2.675686729713582e-15,
      "matrix_vs_boundary_real_relative": 1.2818942656791224e-12,
      "matrix_pencil_relative_residual": 5.4560065539989335e-17,
      "forward_predictor_distance_ratio": 0.0001355186205670204,
      "backward_predictor_distance_ratio": 0.00010370755448983324,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 27,
      "frequency_scaled": "115.094125331774695095123969627804964959922459678763906345871",
      "damping_scaled": "1578.50409253939625582491345638023934891007789539540785815338",
      "eta_real": "-0.000190943610093723161614556609931732162986923438330322257562531",
      "eta_imag": "-0.274033631742320702607438022923345154666482046854199777013979",
      "delta_real": "0.121529103254516340462278389581312282286045278274731454948468",
      "delta_imag": "0.00479881242052301804370098797514255732081686573051419519686792",
      "delta_N_over_pi": "(1.0444657056740075020378122566992845680421173568608 + 0.041242754755639158062888960397447253883320960072461j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "5.214509e-75",
      "matrix_vs_boundary_relative": 2.992562908039312e-15,
      "matrix_vs_boundary_real_relative": 4.294778641749799e-12,
      "matrix_pencil_relative_residual": 4.910509596955695e-17,
      "forward_predictor_distance_ratio": 0.00012024242452021421,
      "backward_predictor_distance_ratio": 9.292616193068335e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 28,
      "frequency_scaled": "115.168135122741797115422807364090399778175529981017358767192",
      "damping_scaled": "1579.25505924163382626580586816673684769766456960109092165466",
      "eta_real": "-0.000171288770655633267634341362557998495385783763015528569004957",
      "eta_imag": "-0.27420984553033761217957811277164380899565602376432704468379",
      "delta_real": "0.117016411408939239345883474962339828582688255538824117175131",
      "delta_imag": "0.00444906298726424193483225517411327842313426551257760188748157",
      "delta_N_over_pi": "(1.0429294567220220577452982193553540302610786575368 + 0.039653060526816704136287878258744192391123592297144j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "2.2313154e-75",
      "matrix_vs_boundary_relative": 8.776418041807415e-16,
      "matrix_vs_boundary_real_relative": 1.363420701832622e-12,
      "matrix_pencil_relative_residual": 4.907510391622002e-17,
      "forward_predictor_distance_ratio": 0.0001071856020360829,
      "backward_predictor_distance_ratio": 8.35955760938045e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 29,
      "frequency_scaled": "115.234675826471835142170438193373591602423968524005742861121",
      "damping_scaled": "1579.89700984659680814393148209654358359592871549537553048034",
      "eta_real": "-0.000154235907468686781916118652446413545489470147109193989726081",
      "eta_imag": "-0.27436827577731389319564390046041331333910468696191843538362",
      "delta_real": "0.112825974726660083178839622496267764897261811933520331967008",
      "delta_imag": "0.00413613705694111145523873491780708431854444563407562809721559",
      "delta_N_over_pi": "(1.0414950720407340030803670436965586956348011284946 + 0.038180626159229038995635854659450495043080915887563j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "9.5773272e-75",
      "matrix_vs_boundary_relative": 2.281744808883819e-15,
      "matrix_vs_boundary_real_relative": 1.6265097751205254e-12,
      "matrix_pencil_relative_residual": 5.782425502667709e-17,
      "forward_predictor_distance_ratio": 9.595824842672055e-05,
      "backward_predictor_distance_ratio": 7.547870545291182e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 30,
      "frequency_scaled": "115.294716941686835783581031282948593059704975922941098659248",
      "damping_scaled": "1580.44629243874728310708931442056572678972570916321046353461",
      "eta_real": "-0.000139369161590718455300448793158780046454120432906808682851377",
      "eta_imag": "-0.274511230813540085199002455435591888237392799816526425379161",
      "delta_real": "0.108924548485262187433530785858532550028305114662914930614965",
      "delta_imag": "0.0038550490668981119266338653908128840108097714403737668191549",
      "delta_N_over_pi": "(1.0401528189289378642539681931258413160239680831438 + 0.036813006891517993133949424143139916421132714561653j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "6.1825065e-75",
      "matrix_vs_boundary_relative": 3.0804285531185858e-15,
      "matrix_vs_boundary_real_relative": 1.9919158660084824e-12,
      "matrix_pencil_relative_residual": 5.94606252269352e-17,
      "forward_predictor_distance_ratio": 8.625003756676545e-05,
      "backward_predictor_distance_ratio": 6.838365930868076e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 31,
      "frequency_scaled": "115.34907602792005783474136676403661163761908701895092248235",
      "damping_scaled": "1580.91648358107277572670996679193833143468918775269804849895",
      "eta_real": "-0.000126349799122863310885415215428751918639113537625832829705595",
      "eta_imag": "-0.274640657209333471035098492295325265803854969092740291624643",
      "delta_real": "0.105283298416287961562155643286506091676890661306732583082287",
      "delta_imag": "0.00360162830125951710780493499429494092714322338685182060718934",
      "delta_N_over_pi": "(1.0388941568142233808755494508224368882564992938735 + 0.035539450734157323164668977300697452578046302094813j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "7.3858025e-75",
      "matrix_vs_boundary_relative": 6.026809870613399e-15,
      "matrix_vs_boundary_real_relative": 1.520724458422231e-12,
      "matrix_pencil_relative_residual": 6.868774336165605e-17,
      "forward_predictor_distance_ratio": 7.781186626534941e-05,
      "backward_predictor_distance_ratio": 6.215396951343236e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 32,
      "frequency_scaled": "115.398446338890583877180736112416069685229835262512207610491",
      "damping_scaled": "1581.31891787063519588520265594535211127059179037804652142532",
      "eta_real": "-0.000114900056230137067223336549010166139967461852328203947624956",
      "eta_imag": "-0.274758205568787104469477943124800165917213893482171922882121",
      "delta_real": "0.101877094331261015813552597609061319439565073052358965099924",
      "delta_imag": "0.00337236435861956309085007135020122064954841580602469665569366",
      "delta_N_over_pi": "(1.0377115616422079923620824327344270880623776205401 + 0.034350621285198891358688512933968407348324770401348j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.3428415e-74",
      "matrix_vs_boundary_relative": 4.2640735355084745e-15,
      "matrix_vs_boundary_real_relative": 9.216332320811771e-12,
      "matrix_pencil_relative_residual": 5.554884012445062e-17,
      "forward_predictor_distance_ratio": 7.044218464321076e-05,
      "backward_predictor_distance_ratio": 5.66611641193941e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 33,
      "frequency_scaled": "115.443418779195162544524169253392831730644328398061867404026",
      "damping_scaled": "1581.66310500402188718972866700145418604464987742261721628238",
      "eta_real": "-0.000104790731995543913965161828636718369981107803565142253989613",
      "eta_imag": "-0.274865282807607529867914688698554361263438877138242541438158",
      "delta_real": "0.0986839350238856501612525148624417101150361357540669919397523",
      "delta_imag": "0.00316428571830597929260135778168805556525287583752375499557097",
      "delta_N_over_pi": "(1.0365983801455139638404864887046538883722481519725 + 0.03323837308595002910208702141569510614669881803535j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "2.380719e-75",
      "matrix_vs_boundary_relative": 3.5862501710688776e-15,
      "matrix_vs_boundary_real_relative": 2.8685739359220645e-12,
      "matrix_pencil_relative_residual": 6.88117900671696e-17,
      "forward_predictor_distance_ratio": 6.397671600431114e-05,
      "backward_predictor_distance_ratio": 5.179906945819619e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 34,
      "frequency_scaled": "115.484499475990330442132188044102537252306673240361621439252",
      "damping_scaled": "1581.95706056327795547004020726119151557193404882181329866877",
      "eta_real": "-0.0000958315802440608223245204781811369929373439543789201934292868",
      "eta_imag": "-0.274963093990453167719362352485958422029301602953241955807743",
      "delta_real": "0.0956844768933703379893120321006420884537210808732453543382053",
      "delta_imag": "0.00297486355364771140217209702456957820189759929814840486352759",
      "delta_N_over_pi": "(1.0355487082824648639744851614683768296047569000421 + 0.032195568291912942408711053436770167363339520227647j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "8.5495177e-75",
      "matrix_vs_boundary_relative": 2.7891758085135522e-15,
      "matrix_vs_boundary_real_relative": 5.96167278865367e-12,
      "matrix_pencil_relative_residual": 5.4239774199577745e-17,
      "forward_predictor_distance_ratio": 5.828064298504399e-05,
      "backward_predictor_distance_ratio": 4.747941567751323e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 35,
      "frequency_scaled": "115.522123936568045732735502943464331366747542349477025631512",
      "damping_scaled": "1582.20757011121557804565233211733393164500623117143987053414",
      "eta_real": "-0.0000878638106406339346408803183183303585531032198345933566866108",
      "eta_imag": "-0.275052676039447727935084530817772217539875100832088156265504",
      "delta_real": "0.0928616451398633302998871791951130897219503981031733631569312",
      "delta_imag": "0.00280193497329761959571279014021331856725913971776148824023292",
      "delta_N_over_pi": "(1.0345572893358309195293173484017707369718613465548 + 0.031215926085566174677558069150694040160673351608041j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.6408873e-74",
      "matrix_vs_boundary_relative": 3.5169384532794575e-15,
      "matrix_vs_boundary_real_relative": 1.9012359897308005e-12,
      "matrix_pencil_relative_residual": 6.623502941956211e-17,
      "forward_predictor_distance_ratio": 5.324260907063723e-05,
      "backward_predictor_distance_ratio": 4.362839141496619e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 36,
      "frequency_scaled": "115.556668527903112833078141097912936853419290170058905234418",
      "damping_scaled": "1582.42040135964463981230906863446519165915820740398177614674",
      "eta_real": "-0.0000807541928644733408356761682585848802001252432905062879753505",
      "eta_imag": "-0.275134925066435982935900335947411754412903071833473583891471",
      "delta_real": "0.090200311163688435232099392406554080645379356386394789053779",
      "delta_imag": "0.0026436413365787853118630526574912449514995607667534494516754",
      "delta_N_over_pi": "(1.0336194280892220811177617982791294018709682249846 + 0.030293898226457666370927083964834672516171368962232j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.1692297e-74",
      "matrix_vs_boundary_relative": 4.884080116871054e-15,
      "matrix_vs_boundary_real_relative": 1.0543059976066358e-11,
      "matrix_pencil_relative_residual": 5.877354194938692e-17,
      "forward_predictor_distance_ratio": 4.877009038321757e-05,
      "backward_predictor_distance_ratio": 4.0183956955974727e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 37,
      "frequency_scaled": "115.588459840753314902599383935117568238620390988603313556705",
      "damping_scaled": "1582.60047562597867378530885376517704679691138680275959274384",
      "eta_real": "-0.0000743903889313178777445283104448839605606451828078983519400366",
      "eta_imag": "-0.275210618668460273577617580797898971996715216639531698944535",
      "delta_real": "0.0876870234003407741033536325112973013603978533653415065470883",
      "delta_imag": "0.00249837835553761491115379171009998749185473879754920352918053",
      "delta_N_over_pi": "(1.0327309182192408600298120878489383534641415280451 + 0.029424565609823299351634969702737297439547915697702j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "4.2120704e-75",
      "matrix_vs_boundary_relative": 3.2761515418423708e-15,
      "matrix_vs_boundary_real_relative": 9.794376778567641e-12,
      "matrix_pencil_relative_residual": 5.693243707463508e-17,
      "forward_predictor_distance_ratio": 4.4785766901633194e-05,
      "backward_predictor_distance_ratio": 3.7093694276937866e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 38,
      "frequency_scaled": "115.61778237158781898454943245575168896525147000954892390919",
      "damping_scaled": "1582.7520071624596078838258594131984493250162929379466813267",
      "eta_real": "-0.000068677233560114778284172422894719418409467934593146069871992",
      "eta_imag": "-0.275280434218066235677498648704170688012503500022735533117119",
      "delta_real": "0.0853097815577635833167648694002460383331655407036843643201558",
      "delta_imag": "0.00236475548070002751487884937592743784177473594418779708545895",
      "delta_N_over_pi": "(1.0318879806045992851465969737286264456567983481273 + 0.028603551820736596338580118139032445105999008652241j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "3.1969613e-75",
      "matrix_vs_boundary_relative": 2.5654577648736983e-15,
      "matrix_vs_boundary_real_relative": 9.17635998121221e-12,
      "matrix_pencil_relative_residual": 4.722793102214095e-17,
      "forward_predictor_distance_ratio": 4.122469189651419e-05,
      "backward_predictor_distance_ratio": 3.431311389485628e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 39,
      "frequency_scaled": "115.644884858454441976288841619584124053940529510153732675057",
      "damping_scaled": "1582.87861697518817582382915794859701180884471971384499297608",
      "eta_real": "-0.0000635337516115525570713241785515038950745262186015179025180271",
      "eta_imag": "-0.275344963948701052324497241951390771557001260738461268273946",
      "delta_real": "0.0830578463162258637003890297258956683538276698256265677906251",
      "delta_imag": "0.00224156264948185513024769615604033826644728912707450690400647",
      "delta_N_over_pi": "(1.0310872106959566470508262865248042909887189028042 + 0.027826950521385817238576368084469083612926136376113j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.1914278e-74",
      "matrix_vs_boundary_relative": 6.630590660090436e-15,
      "matrix_vs_boundary_real_relative": 1.2732124848677885e-12,
      "matrix_pencil_relative_residual": 5.2873975243163794e-17,
      "forward_predictor_distance_ratio": 3.803202777017648e-05,
      "backward_predictor_distance_ratio": 3.180428363424772e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 40,
      "frequency_scaled": "115.669985533312419495797767399969992903484897212845724055648",
      "damping_scaled": "1582.98342626831942994715049098777811463252281928384920710141",
      "eta_real": "-0.0000588907524653392645069624438611524596217456405983574853832371",
      "eta_imag": "-0.275404727460267665466185160476119030722583088602013628703923",
      "delta_real": "0.0809215781665244498232954340760397086375861332134118906071155",
      "delta_imag": "0.00212774291173760157999236633639038752426814980823326955857019",
      "delta_N_over_pi": "(1.0303255334399647133034946034764153511603444560425 + 0.027091264162542532777950744916740601508534257816954j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.6776727e-74",
      "matrix_vs_boundary_relative": 2.305310981471656e-15,
      "matrix_vs_boundary_real_relative": 2.4485883617102e-12,
      "matrix_pencil_relative_residual": 5.58388232638892e-17,
      "forward_predictor_distance_ratio": 3.516126274009804e-05,
      "backward_predictor_distance_ratio": 2.953472385897014e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 41,
      "frequency_scaled": "115.693276497218768149893706402322441228027989283532032863522",
      "damping_scaled": "1583.0691335243596148505560509075938539381566632094082914675",
      "eta_real": "-0.0000546888789001472222113018304223950628752366119390457498083554",
      "eta_imag": "-0.275460182136235162261651681910291526733399974484600078246481",
      "delta_real": "0.07889230031752945533847540221992235562385102975884918755545",
      "delta_imag": "0.00202236977553892330357698527092833730135586741202112678772328",
      "delta_N_over_pi": "(1.0296001645288595769829567885477111262085752963042 + 0.02639335201600665154320097513676208101075173315213j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.1297946e-74",
      "matrix_vs_boundary_relative": 6.8883886132428046e-15,
      "matrix_vs_boundary_real_relative": 2.066488033174631e-11,
      "matrix_pencil_relative_residual": 6.482129537751753e-17,
      "forward_predictor_distance_ratio": 3.257276729074798e-05,
      "backward_predictor_distance_ratio": 2.747651807781181e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 42,
      "frequency_scaled": "115.714927381626098268461738918398069995876172400633235015086",
      "damping_scaled": "1583.13807837237439076093533164758954069375562591406196236698",
      "eta_real": "-0.000050877016211492844762500428436697850326437917647291443713235",
      "eta_imag": "-0.275511731861014519686813664091423976180657553334841035750204",
      "delta_real": "0.0769621815862094909109841350718582998767222190484494887775972",
      "delta_imag": "0.0019246283661167117399812787189543943205092309157028750815586",
      "delta_N_over_pi": "(1.0289085769688280769508466861422018162126881938151 + 0.025730385918917631693736227345808321673655697083519j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "4.9781332e-75",
      "matrix_vs_boundary_relative": 2.4938668500498945e-15,
      "matrix_vs_boundary_real_relative": 9.265120505170166e-12,
      "matrix_pencil_relative_residual": 6.471543128006347e-17,
      "forward_predictor_distance_ratio": 3.0232631484816723e-05,
      "backward_predictor_distance_ratio": 2.5605573343963658e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 43,
      "frequency_scaled": "115.735088425692172425049236589878256593046786550620641579605",
      "damping_scaled": "1583.19229473517376042553839496288372607022371640160929997605",
      "eta_real": "-0.000047410988512397343882435580543758163434253579241648363395857",
      "eta_imag": "-0.275559734346886124821545801404472039507254253691953908522868",
      "delta_real": "0.0751241359566305340422485107830816987035917828520116921204495",
      "delta_imag": "0.00183379968224379880117713159940237757631257734214547374071775",
      "delta_N_over_pi": "(1.0282484721384593101446493963420080468096095356676 + 0.025099812429972489114023362221855582128310392643319j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.0865231e-74",
      "matrix_vs_boundary_relative": 3.61509000665377e-15,
      "matrix_vs_boundary_real_relative": 1.809682072186926e-12,
      "matrix_pencil_relative_residual": 5.282574742142955e-17,
      "forward_predictor_distance_ratio": 2.811172908888715e-05,
      "backward_predictor_distance_ratio": 2.3901026495025023e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 44,
      "frequency_scaled": "115.753893073538273592401884937664505479720351501876734613443",
      "damping_scaled": "1583.23355523518232678014126233921615859240883010388601871136",
      "eta_real": "-0.0000442524852430140672175229995779225295660376873284913223898339",
      "eta_imag": "-0.275604507317948270458099726042058346380286551194944606222483",
      "delta_real": "0.0733717361071320337073082798682586835838245615088339614711087",
      "delta_imag": "0.00174924738189044583494883747998345202298995260898134479884637",
      "delta_N_over_pi": "(1.0276177546522061718430971634749600987373101115605 + 0.024499320341621031685462904035415766810542185623003j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.4071239e-74",
      "matrix_vs_boundary_relative": 1.1996281480290528e-15,
      "matrix_vs_boundary_real_relative": 4.2919971051730436e-12,
      "matrix_pencil_relative_residual": 5.645562129639212e-17,
      "forward_predictor_distance_ratio": 2.618494001158648e-05,
      "backward_predictor_distance_ratio": 2.2344748400724065e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 45,
      "frequency_scaled": "115.77146017506309328932200206020018048495385965853171725055",
      "damping_scaled": "1583.26340844059518154260405166631086175273180478483452163384",
      "eta_real": "-0.0000413681731906877047891463597012557544386369274226882101151959",
      "eta_imag": "-0.275646333750150222117433338238571858297509189663170755358454",
      "delta_real": "0.0716991386931486511391003227325864463931671754217931868139914",
      "delta_imag": "0.00167040664352035300254611583044814839867791949797198783378683",
      "delta_N_over_pi": "(1.0270145104601386038405352223371336790370384613322 + 0.023926812686082511275328459630738464498306734247287j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.0300916e-75",
      "matrix_vs_boundary_relative": 6.2183744900198754e-15,
      "matrix_vs_boundary_real_relative": 1.5412270807025594e-11,
      "matrix_pencil_relative_residual": 5.210196865294691e-17,
      "forward_predictor_distance_ratio": 2.443052602641315e-05,
      "backward_predictor_distance_ratio": 2.0920935354917624e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 46,
      "frequency_scaled": "115.787895857907369724278278049888804473153676605285551063216",
      "damping_scaled": "1583.28321022171234320447435451256338142924315404897135415384",
      "eta_real": "-0.0000387289587521504387160741768941888916308859237234442538304685",
      "eta_imag": "-0.275685466328350880295900662023544772555127801441156073960038",
      "delta_real": "0.0701010195644014294225964486359260622120009783746688841420102",
      "delta_imag": "0.00159677473885553126523558955518402408584594066326031976714718",
      "delta_N_over_pi": "(1.0264369877099658974724930275660919808493456662277 + 0.02338038252776778653654737603244788373475289843981j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "7.8764347e-75",
      "matrix_vs_boundary_relative": 2.14294468902613e-15,
      "matrix_vs_boundary_real_relative": 1.238415378767201e-11,
      "matrix_pencil_relative_residual": 6.553633042579473e-17,
      "forward_predictor_distance_ratio": 2.2829609936303102e-05,
      "backward_predictor_distance_ratio": 1.9615760782869683e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 47,
      "frequency_scaled": "115.803295125484918114637331558158017968561974080741197588508",
      "damping_scaled": "1583.29415024195817386908063445374684513880816950062380689444",
      "eta_real": "-0.0000363093724585743725440477367950341044061437934777417382719225",
      "eta_imag": "-0.275722131251154566939612694186090518972766604954145708544067",
      "delta_real": "0.0685725174103602810489280470635003731672276705636405753173942",
      "delta_imag": "0.00152790302322930957047237622921772624679727538232926180338467",
      "delta_N_over_pi": "(1.0258835799747059092643880732208197850406027126822 + 0.022858291958927586584224540120965538851727918386109j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "4.375761e-75",
      "matrix_vs_boundary_relative": 2.6366703472774133e-15,
      "matrix_vs_boundary_real_relative": 7.243887642085691e-12,
      "matrix_pencil_relative_residual": 6.013542109002183e-17,
      "forward_predictor_distance_ratio": 2.1365746479673505e-05,
      "backward_predictor_distance_ratio": 1.8417104574998573e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 48,
      "frequency_scaled": "115.817743225901772111202693314902302779284051569699891511869",
      "damping_scaled": "1583.29727441391057207327267368787899542751709517972480555402",
      "eta_real": "-0.00003408705345116478269489209315252026744868131973680445338236",
      "eta_imag": "-0.275756531490242314550482603130719768522104884689761646456831",
      "delta_real": "0.0671091845830539323136738006512554997990375198706975970779324",
      "delta_imag": "0.00146339010518887372368233190818657374632403903723808640508126",
      "delta_N_over_pi": "(1.0253528115129070477194576667541317950159944436325 + 0.022358953815607480973189084680773272456079455316912j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.1300208e-74",
      "matrix_vs_boundary_relative": 3.4999335944014733e-15,
      "matrix_vs_boundary_real_relative": 6.406178508754727e-12,
      "matrix_pencil_relative_residual": 5.135097460164224e-17,
      "forward_predictor_distance_ratio": 2.0024556981792014e-05,
      "backward_predictor_distance_ratio": 1.7314299328107216e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 49,
      "frequency_scaled": "115.831316828509142925954346487300849306729793594882898959154",
      "damping_scaled": "1583.29350399623808921933962118320530304796667338506304284782",
      "eta_real": "-0.0000320423160255189688378817625224832482547555030193740752425358",
      "eta_imag": "-0.275788849591688435537986539255478212635070937130673568950367",
      "delta_real": "0.0657069440538924017732045882562403693645721559657541810080215",
      "delta_imag": "0.00140287600113419978539480415693950011654486798267822552731416",
      "delta_N_over_pi": "(1.0248433242806803902156634351827126458624362783686 + 0.02188091571229892780942293658941660865561965481784j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "9.1123331e-75",
      "matrix_vs_boundary_relative": 3.697711540272845e-15,
      "matrix_vs_boundary_real_relative": 1.4927439544224173e-11,
      "matrix_pencil_relative_residual": 6.332780146907747e-17,
      "forward_predictor_distance_ratio": 1.8793445042406076e-05,
      "backward_predictor_distance_ratio": 1.6297938341047187e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 50,
      "frequency_scaled": "115.844085038343234885701039853158442809983166447932476142795",
      "damping_scaled": "1583.28365188404698181864929912127265894592463904162341230564",
      "eta_real": "-0.0000301577838454104187013076056975480506465890407436499697582026",
      "eta_imag": "-0.275819250091293416394526285364662959071388491542696371768559",
      "delta_real": "0.0643620516308218309926877230057777670988102070635419328499906",
      "delta_imag": "0.00134603711601693840682748177764310703175070333437919749879578",
      "delta_N_over_pi": "(1.0243538664581077900185452932453134847973878070937 + 0.021422846059925475190689517712629443067258404550886j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.4195694e-74",
      "matrix_vs_boundary_relative": 1.0474816982998224e-15,
      "matrix_vs_boundary_real_relative": 9.564165234926786e-12,
      "matrix_pencil_relative_residual": 5.81874853899579e-17,
      "forward_predictor_distance_ratio": 1.7661330904213446e-05,
      "backward_predictor_distance_ratio": 1.5359703484533566e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 51,
      "frequency_scaled": "115.856110273461091291375387248387466757810486679454778847946",
      "damping_scaled": "1583.26843654608891372562777464064995810922583761616146527157",
      "eta_real": "-0.0000284180801779192322734024903630157681597939210627558219414922",
      "eta_imag": "-0.275847881603478788788989017258065397042405920665368521066537",
      "delta_real": "0.0630710627013945781329507742276883084646556147100128528186566",
      "delta_imag": "0.00129258191940038508962258750997204049660588261615757776285615",
      "delta_N_over_pi": "(1.0238832822885532919253878721846410418514126600279 + 0.020983521786025675526119983314297727726886689836106j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "8.1661305e-75",
      "matrix_vs_boundary_relative": 8.499620589900346e-16,
      "matrix_vs_boundary_real_relative": 8.248625476920141e-12,
      "matrix_pencil_relative_residual": 5.737940991371918e-17,
      "forward_predictor_distance_ratio": 1.6618450019072156e-05,
      "backward_predictor_distance_ratio": 1.4492219254480258e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 52,
      "frequency_scaled": "115.867449025927619854554761890890904509935354591245933827915",
      "damping_scaled": "1583.24849398242223911871761527918046248542381885110963306351",
      "eta_real": "-0.0000268095646861253955461234613636963767977271465088200229930612",
      "eta_imag": "-0.275874878633160999653701814025930725023655606169633175780751",
      "delta_real": "0.0618308028821352801509793519924082102493775502488348042267168",
      "delta_imag": "0.00124224720898188797063581423244851441738748570054622809781843",
      "delta_N_over_pi": "(1.0234305030593736167328903163989326832924564061453 + 0.020561817520564132007132912103893579157938129405699j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.1195576e-74",
      "matrix_vs_boundary_relative": 3.5289292189985076e-15,
      "matrix_vs_boundary_real_relative": 1.3646045461245239e-11,
      "matrix_pencil_relative_residual": 5.119235679214756e-17,
      "forward_predictor_distance_ratio": 1.5656172835571766e-05,
      "backward_predictor_distance_ratio": 1.368893255530835e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 53,
      "frequency_scaled": "115.878152523743241199443015700710266817227640623820794678299",
      "damping_scaled": "1583.22438801146561034603218481811745972103497095740395524062",
      "eta_real": "-0.000025320109057932220979255681260978901082629651945940096206626",
      "eta_imag": "-0.275900363151769621903435751668357778136256287199573320662617",
      "delta_real": "0.0606383420495965306136562625271881845143647316794734665178311",
      "delta_imag": "0.0011947948721461832055278334940613372625066227072880834407912",
      "delta_N_over_pi": "(1.0229945390775844994286132754617991810037430386765 + 0.020156696047588900079580289768160355359176052047371j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "5.5895174e-75",
      "matrix_vs_boundary_relative": 4.517075579300795e-15,
      "matrix_vs_boundary_real_relative": 3.501506245425984e-11,
      "matrix_pencil_relative_residual": 6.175192026032366e-17,
      "forward_predictor_distance_ratio": 1.4766852096210654e-05,
      "backward_predictor_distance_ratio": 1.294400418920337e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 54,
      "frequency_scaled": "115.888267308166597568650670149802502807091294813567444144794",
      "damping_scaled": "1583.19661914282613867089358010673136262746209692162104907076",
      "eta_real": "-0.0000239389051457086810873610654484703285562393414325635889725779",
      "eta_imag": "-0.275924445971825232306311119404291673350217368603732009868556",
      "delta_real": "0.0594909713074406134257394599999143466111306213333796127389929",
      "delta_imag": "0.00115000907114069491966243925122066318750639229840477869984702",
      "delta_N_over_pi": "(1.0225744725150672216306714242696357761392461028796 + 0.019767199853436557182092150398138057004652317939534j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.6841381e-74",
      "matrix_vs_boundary_relative": 5.231986393761069e-15,
      "matrix_vs_boundary_real_relative": 4.282251656811348e-11,
      "matrix_pencil_relative_residual": 6.695109237639442e-17,
      "forward_predictor_distance_ratio": 1.3943697007446446e-05,
      "backward_predictor_distance_ratio": 1.2252224762059668e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 55,
      "frequency_scaled": "115.897835738558567635355136207250894480263508377678901668152",
      "damping_scaled": "1583.16563224939599785172112302608658693620614891668418341797",
      "eta_real": "-0.0000226563004150033415312757486032855581114980666010759426627737",
      "eta_imag": "-0.275947227948948970560369371922025939238722638994473575400361",
      "delta_real": "0.0583861825097185696573066147238054225149432374353511349985177",
      "delta_imag": "0.00110769378973526617399383574739989398372263100860105491688441",
      "delta_N_over_pi": "(1.0221694510156001120428488276425741635493569562942 + 0.019392443627541838232351128949995226662821219754964j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.8386143e-74",
      "matrix_vs_boundary_relative": 4.4410944929860576e-15,
      "matrix_vs_boundary_real_relative": 4.4395561106086165e-11,
      "matrix_pencil_relative_residual": 5.4327627309894884e-17,
      "forward_predictor_distance_ratio": 1.318065989494656e-05,
      "backward_predictor_distance_ratio": 1.1608927422707412e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 56,
      "frequency_scaled": "115.906896434954629966519019820163875097326799763967946236935",
      "damping_scaled": "1583.1318232170819749354755229393835885326095509434778695903",
      "eta_real": "-0.000021463656408585750605968697978210353820302325622563377856751",
      "eta_imag": "-0.275968801035606261825045285286104464517444761342780824373654",
      "delta_real": "0.0573216500156176111311461461817810602316451641855291965240363",
      "delta_imag": "0.00106767068929307700632281895192541734556069586992272554955247",
      "delta_N_over_pi": "(1.0217786819709461758511594255408570037165197656166 + 0.019031607593076325824539398485955318310310019093183j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "7.8823085e-75",
      "matrix_vs_boundary_relative": 3.770530422948109e-15,
      "matrix_vs_boundary_real_relative": 3.402002477505142e-11,
      "matrix_pencil_relative_residual": 6.213138305437259e-17,
      "forward_predictor_distance_ratio": 1.24723481820504e-05,
      "backward_predictor_distance_ratio": 1.1009940883756207e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 57,
      "frequency_scaled": "115.915484666984801964895115883469298590074902391372165193669",
      "damping_scaled": "1583.09554472165494562560398001291792885016227626639250635698",
      "eta_real": "-0.0000203532266688272819324602156362090967756181553229847022701539",
      "eta_imag": "-0.275989249207106671344988371151117377595416434265171821889688",
      "delta_real": "0.0562952143972216026597402466878611990875372831715180106027384",
      "delta_imag": "0.00102977723046541832759909340599174950548674266768916416856011",
      "delta_N_over_pi": "(1.0214014273858870321138687934737538424301680405895 + 0.018683931562374069560749423288480886936906796538783j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.8091772e-74",
      "matrix_vs_boundary_relative": 2.58041283711898e-15,
      "matrix_vs_boundary_real_relative": 1.0353352824314863e-11,
      "matrix_pencil_relative_residual": 6.456235607895942e-17,
      "forward_predictor_distance_ratio": 1.181393352697487e-05,
      "backward_predictor_distance_ratio": 1.045150459060896e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 58,
      "frequency_scaled": "115.923632696442129566194541237239993579284378810883161013244",
      "damping_scaled": "1583.05711125838578829165384963005111302384657795021935770559",
      "eta_real": "-0.0000193180511615597804178363715105518285105093067174875304551035",
      "eta_imag": "-0.276008649277243165633796526755333318045915187644959907174392",
      "delta_real": "0.0553048678608194024174460477283987894295168612779852448934854",
      "delta_imag": "0.000993865023570040893610397223983502901004017892036744391758242",
      "delta_N_over_pi": "(1.0210369992628463859049064861099810084231222854277 + 0.018348709627008548697697436874001721004962739984196j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "8.9233271e-75",
      "matrix_vs_boundary_relative": 6.0113985392918996e-15,
      "matrix_vs_boundary_real_relative": 3.033258928784902e-11,
      "matrix_pencil_relative_residual": 6.163013137257825e-17,
      "forward_predictor_distance_ratio": 1.1201102278707493e-05,
      "backward_predictor_distance_ratio": 9.93024347007994e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 59,
      "frequency_scaled": "115.931370079702554672195485498892621461483114584278126669349",
      "damping_scaled": "1583.01680353041970266597782981112281219538814741023374362122",
      "eta_real": "-0.0000183518647352133384836950435862145085566010266664978005079717",
      "eta_imag": "-0.276027071618339415886179727378315765384483606153043158736546",
      "delta_real": "0.0543487411752534474389735206253758771638290199478673481822058",
      "delta_imag": "0.000959798376391026956968684929015848725635222834024782597229928",
      "delta_N_over_pi": "(1.0206847554459061282810892667098823019161283686552 + 0.018025285404956477343770293623089729482843326303647j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.2805554e-74",
      "matrix_vs_boundary_relative": 4.622027588519942e-15,
      "matrix_vs_boundary_real_relative": 6.468244216036798e-11,
      "matrix_pencil_relative_residual": 5.986949536205386e-17,
      "forward_predictor_distance_ratio": 1.0629967680086548e-05,
      "backward_predictor_distance_ratio": 9.443111694813369e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 60,
      "frequency_scaled": "115.938723935281211766295391358254127072559136024468028979038",
      "damping_scaled": "1582.97487228547204363663400907804077027276530037420266797451",
      "eta_real": "-0.0000174490175516476195286225089184087386493911519000683715605655",
      "eta_imag": "-0.2760445807982885994435604556148907787441884191058762594739",
      "delta_real": "0.0534250919287449870806991923356893615296223266467267122966858",
      "delta_imag": "0.000927453012863241118321287128982361630762879557581243761689986",
      "delta_N_over_pi": "(1.0203440958718422289967902577256226901201061937673 + 0.017713047777918721561033334800223584144003527011525j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "2.2054004e-74",
      "matrix_vs_boundary_relative": 7.505753674240637e-15,
      "matrix_vs_boundary_real_relative": 8.115368600173162e-11,
      "matrix_pencil_relative_residual": 5.0733011253431003e-17,
      "forward_predictor_distance_ratio": 1.0097042930492267e-05,
      "backward_predictor_distance_ratio": 8.987354693118886e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 61,
      "frequency_scaled": "115.945719181040763508002990087389986719434617194001190742288",
      "damping_scaled": "1582.93154167679564488994741135881223722787234163175992763227",
      "eta_real": "-0.0000166044057566051327234013022210041519861623863800615986908938",
      "eta_imag": "-0.276061236145335151209530928779499968379606231414288549386399",
      "delta_real": "0.0525322939593956436657863228499104366283787415333037342575004",
      "delta_imag": "0.00089671494004941634353320025458142384804332359299570945331202",
      "delta_N_over_pi": "(1.0200144591825083544505578260660906760772993910818 + 0.017411427060892497892859480310273531968776312637351j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "6.9964679e-75",
      "matrix_vs_boundary_relative": 8.97917041900943e-16,
      "matrix_vs_boundary_real_relative": 1.3938810513454043e-12,
      "matrix_pencil_relative_residual": 6.179051242113294e-17,
      "forward_predictor_distance_ratio": 9.599182895021914e-06,
      "backward_predictor_distance_ratio": 8.560490888735401e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 62,
      "frequency_scaled": "115.952378744920343696661431338334577359476712286578705601163",
      "damping_scaled": "1582.88701221298094655048723626104151012944964053730056592523",
      "eta_real": "-0.000015813410931603074300069124786219407009002495565707969548222",
      "eta_imag": "-0.276077092249810342134908169853177565141611219729949299050387",
      "delta_real": "0.0516688278248307463633436103965195574882402003204482132550638",
      "delta_imag": "0.000867479444122140552016705322164803427330193718956101376446426",
      "delta_N_over_pi": "(1.0196953196586485872777565179098308681090327704646 + 0.017119891553768386643667586131129000578564229690169j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "3.559703e-75",
      "matrix_vs_boundary_relative": 4.04224144751747e-15,
      "matrix_vs_boundary_real_relative": 1.531992439766845e-11,
      "matrix_pencil_relative_residual": 6.306639183289119e-17,
      "forward_predictor_distance_ratio": 9.133544555630856e-06,
      "backward_predictor_distance_ratio": 8.160258729240458e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 63,
      "frequency_scaled": "115.958723752507966654965283989088034008480491077160420473038",
      "damping_scaled": "1582.84146335160900145125465800688315447933684410524195557599",
      "eta_real": "-0.0000150718470960945913735003977157711793466574650071047781643336",
      "eta_imag": "-0.276092199410733253940393533307352461924953550183715286840566",
      "delta_real": "0.0508332721937805919535359250845073258990245344156884756339418",
      "delta_imag": "0.000839650198839048768140235841672255706694281184038344963792821",
      "delta_N_over_pi": "(1.019386184440172936102074654878105508319436679897 + 0.016837944431279253637106285580984460446501449580858j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.0614396e-74",
      "matrix_vs_boundary_relative": 3.3053296208920527e-15,
      "matrix_vs_boundary_real_relative": 1.0939111392835056e-11,
      "matrix_pencil_relative_residual": 5.913392255658493e-17,
      "forward_predictor_distance_ratio": 8.697567636479348e-06,
      "backward_predictor_distance_ratio": 7.784614767480661e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 64,
      "frequency_scaled": "115.964773694317709092173253723937384752980231655180015422928",
      "damping_scaled": "1582.79505578376157452301308810419511818672827816307789052955",
      "eta_real": "-0.0000143759142174835348085949587876837150772342525496989467305643",
      "eta_imag": "-0.276106604034089783552793461247469963697571980131380989102209",
      "delta_real": "0.0500242960572560167047059053746293466537481731105353746068103",
      "delta_imag": "0.000813138472338770390075595419787989655661779590912315204174302",
      "delta_N_over_pi": "(1.0190865910022023114019975744090765918695925665369 + 0.016565120933236187016286420731687299806793845850134j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.2277657e-74",
      "matrix_vs_boundary_relative": 1.0499885705775178e-15,
      "matrix_vs_boundary_real_relative": 1.948352146631975e-11,
      "matrix_pencil_relative_residual": 6.484411112593843e-17,
      "forward_predictor_distance_ratio": 8.288920075629967e-06,
      "backward_predictor_distance_ratio": 7.4316939358845e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 65,
      "frequency_scaled": "115.970546575241523843512016637046308151737653282988052748386",
      "damping_scaled": "1582.74793344963998772421504550868664866758774609070192626328",
      "eta_real": "-0.0000137221573439941044083855911351729557506347421470030728158595",
      "eta_imag": "-0.276120348988670294865504801516776924170803936388066792258062",
      "delta_real": "0.0492406516697494099276088879192477044574788945595065791791969",
      "delta_imag": "0.000787862420062033302563117630409287100468274827941926096334238",
      "delta_N_over_pi": "(1.0187961048598850893977244333538174332779306330741 + 0.016300985821798060287426682426155777461978612448953j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "6.495878e-75",
      "matrix_vs_boundary_relative": 3.384336592474953e-15,
      "matrix_vs_boundary_real_relative": 6.72882998424331e-11,
      "matrix_pencil_relative_residual": 5.3791388875455345e-17,
      "forward_predictor_distance_ratio": 7.905495475813803e-06,
      "backward_predictor_distance_ratio": 7.099809975512479e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 66,
      "frequency_scaled": "115.97605904831267358586489138500431917647720046834801041326",
      "damping_scaled": "1582.7002253198411186932096138976163415110609279616600962174",
      "eta_real": "-0.0000131074306070663436037305497409621627987127351168253114926766",
      "eta_imag": "-0.276133473924553984728249741392867426610660001115114310507763",
      "delta_real": "0.0484811681419016041025885310920575027536386068898840850212944",
      "delta_imag": "0.000763746453277578747600844343111834532370185887223989210693978",
      "delta_N_over_pi": "(1.018514317478190579739941900708651116879357721861 + 0.016045131076659952808463247041812232535314638751364j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "3.7584069e-74",
      "matrix_vs_boundary_relative": 5.014499156864371e-15,
      "matrix_vs_boundary_real_relative": 5.28558413399671e-11,
      "matrix_pencil_relative_residual": 5.917422541143231e-17,
      "forward_predictor_distance_ratio": 7.545372223123183e-06,
      "backward_predictor_distance_ratio": 6.787408257019147e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 67,
      "frequency_scaled": "115.981326534633983016714220608030710161562836989936472234707",
      "damping_scaled": "1582.65204697200977609117858557300056201725659619800738333788",
      "eta_real": "-0.0000125288654503950490371170164007715025896616953120500620670466",
      "eta_imag": "-0.276146015558652340515986239542930262289435326166515410082637",
      "delta_real": "0.0477447456155857978431790258049638780219555172337034170410888",
      "delta_imag": "0.000740720674116031020044419918830926128316167670095582543783257",
      "delta_N_over_pi": "(1.0182408443656673175825737317300981300052968203381 + 0.015797173802614253836993246556303966263269215835333j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "8.4795733e-75",
      "matrix_vs_boundary_relative": 1.7424963547533513e-15,
      "matrix_vs_boundary_real_relative": 3.516297909846959e-11,
      "matrix_pencil_relative_residual": 5.992311832588134e-17,
      "forward_predictor_distance_ratio": 7.206813465747379e-06,
      "backward_predictor_distance_ratio": 6.493083063907504e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 68,
      "frequency_scaled": "115.986363331081559595560384207449882084201676153886269439425",
      "damping_scaled": "1582.60350198848756540007275732769706087964893542660130011614",
      "eta_real": "-0.0000119838425356295339911489133946116069980733886850438803341546",
      "eta_imag": "-0.276158007931146570465619962398690195438575419414014927236726",
      "delta_real": "0.0470303499605949754278122119363651044183971609671327814972096",
      "delta_imag": "0.000718720369227583782951253560372229295935808775669725272830313",
      "delta_N_over_pi": "(1.0179753233335764891309299329283644164493744805719 + 0.015556754327022685689411303814376349575995666174252j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "3.6243055e-75",
      "matrix_vs_boundary_relative": 5.890878472465931e-15,
      "matrix_vs_boundary_real_relative": 1.1289669807177114e-12,
      "matrix_pencil_relative_residual": 6.474481319188007e-17,
      "forward_predictor_distance_ratio": 6.888218813777069e-06,
      "backward_predictor_distance_ratio": 6.215546766770497e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 69,
      "frequency_scaled": "115.991182707186831309607846283466475388297567014450486072852",
      "damping_scaled": "1582.55468319709068694298310024499612425627593929989778562493",
      "eta_real": "-0.0000114699668531012971228517700989637025546178117269810088962188",
      "eta_imag": "-0.276169482636159122165732967341586846162613254796310681125839",
      "delta_real": "0.0463370079392663444712170744286324718782152280657611896997342",
      "delta_imag": "0.000697685555215127900588825604093426696777790841585421569706327",
      "delta_N_over_pi": "(1.0177174129039239638550140226914589387414345953058 + 0.015323534467409549331665549728480426370927801025431j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.6698315e-74",
      "matrix_vs_boundary_relative": 3.400262887854176e-15,
      "matrix_vs_boundary_real_relative": 3.336095536137187e-11,
      "matrix_pencil_relative_residual": 5.772093081518414e-17,
      "forward_predictor_distance_ratio": 6.588141539742873e-06,
      "backward_predictor_distance_ratio": 5.9536127961632956e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 70,
      "frequency_scaled": "115.995796992421299893691193028946003861395811742813495933946",
      "damping_scaled": "1582.50567377417483681086252573050461846267197979420113577144",
      "eta_real": "-0.0000109850456321961324226770965273532182317275578217006881561255",
      "eta_imag": "-0.276180469029574523556407602449871437765228123197174990318919",
      "delta_real": "0.0456638027915925234879936839402546246602803384734650733006953",
      "delta_imag": "0.000677560569881239609652991003334719411660034395200094532761145",
      "delta_N_over_pi": "(1.0174667908517615222965395670234084781542691978455 + 0.015097195951706520808331948911977151248716788003581j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.8097424e-74",
      "matrix_vs_boundary_relative": 1.9561415766169944e-15,
      "matrix_vs_boundary_real_relative": 2.4322271555503683e-11,
      "matrix_pencil_relative_residual": 7.227546993198832e-17,
      "forward_predictor_distance_ratio": 6.305256980045062e-06,
      "backward_predictor_distance_ratio": 5.7062055974930625e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 71,
      "frequency_scaled": "116.000217654954815014426844429007638787077564167489494364857",
      "damping_scaled": "1582.45654822660327418279007011641981208868128417142875701008",
      "eta_real": "-0.000010527068702146112635495510057743936422134481717864076324708",
      "eta_imag": "-0.276190994416559083367682962926208663778756105160689272297279",
      "delta_real": "0.0450098701987873004684777555102098255766350714564123198263876",
      "delta_imag": "0.000658293704088499617960616151354519905990888386118145708050027",
      "delta_N_over_pi": "(1.0172231528687455826222555894354141604795635116833 + 0.014877438975698056536579390188974763487883951646494j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "2.8084851e-74",
      "matrix_vs_boundary_relative": 1.4450857936182081e-15,
      "matrix_vs_boundary_real_relative": 6.500931169314037e-12,
      "matrix_pencil_relative_residual": 6.300993259889313e-17,
      "forward_predictor_distance_ratio": 6.038344996870769e-06,
      "backward_predictor_distance_ratio": 5.4723246583818666e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 72,
      "frequency_scaled": "116.004455372825684716371627279888762785197735857590728853089",
      "damping_scaled": "1582.40737326705667702578957879395623773724686588740731748113",
      "eta_real": "-0.0000100941910017382587769155244336075046601037307627419897346506",
      "eta_imag": "-0.276201084221013535038980064952116101869518418708549354412116",
      "delta_real": "0.0443743945880059626658062535807646547410630474577768662011195",
      "delta_imag": "0.000639836869687255955466145492097280987891727548357079724899808",
      "delta_N_over_pi": "(1.01698621133636122011968670245734009504803795101 + 0.01466398088397672096900194435410310055435196115711j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "2.235887e-74",
      "matrix_vs_boundary_relative": 3.905111422353621e-15,
      "matrix_vs_boundary_real_relative": 5.0169140340936055e-11,
      "matrix_pencil_relative_residual": 5.668229395535875e-17,
      "forward_predictor_distance_ratio": 5.7862998374602075e-06,
      "backward_predictor_distance_ratio": 5.251063870032163e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 73,
      "frequency_scaled": "116.008520098346405440647752485930330584385909214875444993244",
      "damping_scaled": "1582.35820859525440252530440537447489298390320260897407930958",
      "eta_real": "-0.00000968471697708433113233577872392205955122234958399402841196425",
      "eta_imag": "-0.276210762138920012953923220204596025200918831463989154745819",
      "delta_real": "0.0437566057450615710674849658668437477237404728099911268195338",
      "delta_imag": "0.000622145299529311754184294615265706696137515657326874398162357",
      "delta_N_over_pi": "(1.0167556941984671283606275583158931489169316408167 + 0.014456554962255757378501701788797628951925955786834j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "3.1089581e-74",
      "matrix_vs_boundary_relative": 3.926596538282697e-15,
      "matrix_vs_boundary_real_relative": 6.9857729335644836e-12,
      "matrix_pencil_relative_residual": 6.263726861341096e-17,
      "forward_predictor_distance_ratio": 5.548093444843163e-06,
      "backward_predictor_distance_ratio": 5.041578505924039e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 74,
      "frequency_scaled": "116.012421116469580747698344716058380113113336320043912707639",
      "damping_scaled": "1582.30910759604923701123915864915022020510657249317755361351",
      "eta_real": "-0.00000929708664129827099163049125239344529612961022200759012072285",
      "eta_imag": "-0.276220050277308525589757963609662809793126991238199792161044",
      "delta_real": "0.0431557757056099237469259288529597019555534439685616995979807",
      "delta_imag": "0.000605177276073617068701585026913575718636721315201733468767476",
      "delta_N_over_pi": "(1.0165313439239161105654804720685781154200083928899 + 0.014254909330232704088911680642585247505098456089497j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.798233e-74",
      "matrix_vs_boundary_relative": 6.326492185165052e-16,
      "matrix_vs_boundary_real_relative": 1.0461520286960563e-11,
      "matrix_pencil_relative_residual": 5.976055663684432e-17,
      "forward_predictor_distance_ratio": 5.322794904409259e-06,
      "backward_predictor_distance_ratio": 4.843094375572651e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 75,
      "frequency_scaled": "116.016167097752478815619211684565270701932196506922558347672",
      "damping_scaled": "1582.26011796397234429192224920975937665084292370003141561022",
      "eta_real": "-0.00000892986309962030247219427018954361552959911350236349299815289",
      "eta_imag": "-0.276228969280363044799093361153726835004600467873625138923029",
      "delta_real": "0.0425712158984661359773508451052235743136093974636064945570857",
      "delta_imag": "0.00058889388551220145755854026730680442199658579856965218745579",
      "delta_N_over_pi": "(1.0163129165509751756977066930311529778099936078363 + 0.014058805925378932518544911278390044565914496470509j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "2.5595161e-74",
      "matrix_vs_boundary_relative": 2.5091574474055008e-15,
      "matrix_vs_boundary_real_relative": 7.566681177887362e-11,
      "matrix_pencil_relative_residual": 6.675268902953967e-17,
      "forward_predictor_distance_ratio": 5.109536804406881e-06,
      "backward_predictor_distance_ratio": 4.654903319977849e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 76,
      "frequency_scaled": "116.019766146483779252104797999540029881538084432627360599198",
      "damping_scaled": "1582.21128226260890327889475154766428172172823189925895544724",
      "eta_real": "-0.00000858172136898800467711270228650999187786016413034869763705079",
      "eta_imag": "-0.276237538444008998219297138094142928289376391506255620474281",
      "delta_real": "0.0420022745175235030252312135409309158264501551234293099551532",
      "delta_imag": "0.000573258794710831883104046683364165388138694862411056082477663",
      "delta_N_over_pi": "(1.016100180806126049237819398126650735523443574244 + 0.013868019569067905807584556900452599561838895975146j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "2.9742569e-74",
      "matrix_vs_boundary_relative": 6.373436901864535e-17,
      "matrix_vs_boundary_real_relative": 2.027152777158411e-12,
      "matrix_pencil_relative_residual": 5.93271007279824e-17,
      "forward_predictor_distance_ratio": 4.907524374171381e-06,
      "backward_predictor_distance_ratio": 4.476342408695131e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 77,
      "frequency_scaled": "116.02322584447079331884962161615712182795962832558417174677",
      "damping_scaled": "1582.16263842615010743500030819314472503547208572038139651212",
      "eta_real": "-0.00000825143834293390206828526508328947130320351371731215485341807",
      "eta_imag": "-0.276245775820168555521070527657516956733237210299009932730404",
      "delta_real": "0.0414483341012208583144327284084917302960357053833844988295776",
      "delta_imag": "0.000558238048577255086424542015676949954141855356180299706596926",
      "delta_N_over_pi": "(1.0158929172905852592695261450782426865278304017514 + 0.013682337107368735542557029363218016984973190962024j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "2.6306363e-74",
      "matrix_vs_boundary_relative": 4.477802188989806e-15,
      "matrix_vs_boundary_real_relative": 5.5114282221566e-11,
      "matrix_pencil_relative_residual": 5.886281658987378e-17,
      "forward_predictor_distance_ratio": 4.716030786944134e-06,
      "backward_predictor_distance_ratio": 4.3068030090568234e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 78,
      "frequency_scaled": "116.026553290928463388462495427892295863721339587883915745394",
      "damping_scaled": "1582.11422020957037650849761108742531888097969767740769419207",
      "eta_real": "-0.00000793788377152892862013866116075906639003974725072734110623872",
      "eta_imag": "-0.27625369831173443663919641768545784729457461806639027558427",
      "delta_real": "0.0409088093006910824279079040086242888281751083878192711933271",
      "delta_imag": "0.000543799885747177853884570185960309682721046114490606518811729",
      "delta_N_over_pi": "(1.0156909177285553047582192674147005451700152887226 + 0.013501556619637519186677866808551331176576078190328j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.6598356e-74",
      "matrix_vs_boundary_relative": 1.1373641392204875e-15,
      "matrix_vs_boundary_real_relative": 9.773859791000017e-12,
      "matrix_pencil_relative_residual": 5.989956418581694e-17,
      "forward_predictor_distance_ratio": 4.5343759695717215e-06,
      "backward_predictor_distance_ratio": 4.145719328000201e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 79,
      "frequency_scaled": "116.029755138861614590445945534893375291114172024489340695257",
      "damping_scaled": "1582.06605759310002983431222826739282077735755296558522414622",
      "eta_real": "-0.00000764001214234622041313602366560296650336150145644609599678253",
      "eta_imag": "-0.276261321759194320453442727464031845931224219105927001655374",
      "delta_real": "0.0403831448196577777444332199362373179496082701379837398098521",
      "delta_imag": "0.000529914570720107561142711213325969016769441831366861913594841",
      "delta_N_over_pi": "(1.0154939842718154447464000034646960911180955528832 + 0.013325486688750928709924293672547123428482041018465j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.366944e-74",
      "matrix_vs_boundary_relative": 4.635975463872597e-15,
      "matrix_vs_boundary_real_relative": 1.6702975047180897e-10,
      "matrix_pencil_relative_residual": 6.379966023260912e-17,
      "forward_predictor_distance_ratio": 4.3619356923433355e-06,
      "backward_predictor_distance_ratio": 3.992582622930218e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 80,
      "frequency_scaled": "116.032837628288271090755288776274014129482611121180333357001",
      "damping_scaled": "1582.01817714598654449365948296456575744013049385093569323894",
      "eta_real": "-0.00000735685536247203564217661589920277975000060683524430660918407",
      "eta_imag": "-0.276268661019733978787512592324461938403530026479000793707144",
      "delta_real": "0.0398708135108612729965602679113504631663000688258007698872033",
      "delta_imag": "0.000516554240788705839151754652266246264781982821504096926084861",
      "delta_N_over_pi": "(1.0153019288557916127414612155193246875229334764313 + 0.013153945727456588523853381756860473867812455485749j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "3.9227714e-74",
      "matrix_vs_boundary_relative": 2.7126399825959857e-15,
      "matrix_vs_boundary_real_relative": 1.827148945553102e-11,
      "matrix_pencil_relative_residual": 6.191144537190591e-17,
      "forward_predictor_distance_ratio": 4.198129871136567e-06,
      "backward_predictor_distance_ratio": 3.8468898051485236e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 81,
      "frequency_scaled": "116.035806616613530956424759091863813163494857160515533323023",
      "damping_scaled": "1581.97060235394766100937411261027951112232179771054910738531",
      "eta_real": "-0.00000708751615376176086298238953645564163383957506778089288138201",
      "eta_imag": "-0.276275730039556026086725616885390031341654421810751269816722",
      "delta_real": "0.0393713146153165589660923171393026750355501812389997006910475",
      "delta_imag": "0.000503692766290558784571894916575796704102630043446898770857884",
      "delta_N_over_pi": "(1.0151145726027178753615128806097069809264030500599 + 0.012986761355873261750049517850693665741832662595445j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "6.985212e-75",
      "matrix_vs_boundary_relative": 4.632915716061887e-15,
      "matrix_vs_boundary_real_relative": 7.337451109966788e-11,
      "matrix_pencil_relative_residual": 6.784967022082484e-17,
      "forward_predictor_distance_ratio": 4.042436878101621e-06,
      "backward_predictor_distance_ratio": 3.7082152407479497e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 82,
      "frequency_scaled": "116.038667606429807083801290515370681611799364141401435062334",
      "damping_scaled": "1581.92335391420492151172474520848834268882257684784364757846",
      "eta_real": "-0.00000683116208410027820634410250076039588583833464629207822991636",
      "eta_imag": "-0.276282541920070969247145929798501622885236581289051035862701",
      "delta_real": "0.0388841721320582490815229485364889242356123372281667824940257",
      "delta_imag": "0.000491305622873784385420085675463426313175225838678095907415594",
      "delta_N_over_pi": "(1.0149317452679236781449050708273398774357020301875 + 0.012823769825669676618531924940237852911614815240136j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.5606047e-74",
      "matrix_vs_boundary_relative": 5.602781320417095e-15,
      "matrix_vs_boundary_real_relative": 2.0741257653296126e-10,
      "matrix_pencil_relative_residual": 6.74505220667053e-17,
      "forward_predictor_distance_ratio": 3.894341429127946e-06,
      "backward_predictor_distance_ratio": 3.576120084194819e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 83,
      "frequency_scaled": "116.041425770989578891282034170530553120492086472998334525575",
      "damping_scaled": "1581.87645000153643639839578244508110513871291103911485139171",
      "eta_real": "-0.0000065870201666068976417808420603388237442177432165637222859949",
      "eta_imag": "-0.27628910897854661640781436707269179314402877731666270125137",
      "delta_real": "0.0384089333072317907326020871890728551670142637883298899112447",
      "delta_imag": "0.000479369774610712615273893851108099677898402613799931232409595",
      "delta_N_over_pi": "(1.0147532847256579081282383634789840094152934557666 + 0.012664815486891681538188109948713097874697223164004j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "4.6906599e-74",
      "matrix_vs_boundary_relative": 2.151306521656446e-15,
      "matrix_vs_boundary_real_relative": 8.751467126115139e-11,
      "matrix_pencil_relative_residual": 5.4510708842289496e-17,
      "forward_predictor_distance_ratio": 3.7534072152675493e-06,
      "backward_predictor_distance_ratio": 3.4502335424689233e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 84,
      "frequency_scaled": "116.044085977570638163142028546922425617083151530933111892679",
      "damping_scaled": "1581.82990650839398818270434096717970771249971261050657217388",
      "eta_real": "-0.00000635437196672005390381444853934630707704295227028325779644717",
      "eta_imag": "-0.276295442803739614674147687016481965754959884597459790220663",
      "delta_real": "0.0379451672324637839124262597185280889837640120324634205143865",
      "delta_imag": "0.000467863566919581384748863384799350650067205218830098431951489",
      "delta_N_over_pi": "(1.0145790364911978271790775713018898916336390888102 + 0.012509750293799999595544387096383132883956116833543j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.9243532e-74",
      "matrix_vs_boundary_relative": 1.268497753424925e-15,
      "matrix_vs_boundary_real_relative": 5.128645561724153e-11,
      "matrix_pencil_relative_residual": 6.291172149749503e-17,
      "forward_predictor_distance_ratio": 3.6191850558096336e-06,
      "backward_predictor_distance_ratio": 3.3301849304231286e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 85,
      "frequency_scaled": "116.046652808930703400120794958546000976300550081265608604973",
      "damping_scaled": "1581.78373726178448033562751521610712381495384848049222273271",
      "eta_real": "-0.00000613254916407116001409526723160558333600827289496473776175048",
      "eta_imag": "-0.276301554306977865238382845139395240419763214479203830011841",
      "delta_real": "0.0374924635434029165823211715353531920592310145654909492877101",
      "delta_imag": "0.000456766628365019159297205775368541989209298463826523516263747",
      "delta_N_over_pi": "(1.0144088532762927959388433163119422225344806387886 + 0.012358433346430960129491444851770654556478603905754j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "3.0395923e-74",
      "matrix_vs_boundary_relative": 5.351756116658063e-15,
      "matrix_vs_boundary_real_relative": 1.1374408866803249e-10,
      "matrix_pencil_relative_residual": 5.968852077142107e-17,
      "forward_predictor_distance_ratio": 3.491295115323945e-06,
      "backward_predictor_distance_ratio": 3.2156525672461617e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 86,
      "frequency_scaled": "116.049130583027833218206671342092752005530603983555923940975",
      "damping_scaled": "1581.737954219312785490886141420089763233499537346381027066",
      "eta_real": "-0.00000592092952215091268353013444391273186500462199998854932758991",
      "eta_imag": "-0.276307453769113888614777788909744647632215723770371247478512",
      "delta_real": "0.037050431210180217490016414619931120765328300337397460421391",
      "delta_imag": "0.000446059780505947004659618221008639203450723596505382105681678",
      "delta_N_over_pi": "(1.0142425945752634403363284070917428354946526980956 + 0.012210730464905259038316268707134574238142015033392j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "2.5679877e-74",
      "matrix_vs_boundary_relative": 6.345529842144992e-15,
      "matrix_vs_boundary_real_relative": 1.1066873325823911e-11,
      "matrix_pencil_relative_residual": 5.910216022234238e-17,
      "forward_predictor_distance_ratio": 3.369358074777431e-06,
      "backward_predictor_distance_ratio": 3.106304060310096e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 87,
      "frequency_scaled": "116.051523371164956590511478523255055683870068268379382470879",
      "damping_scaled": "1581.69256764651671458277991276281602054134854420661856219284",
      "eta_real": "-0.00000571893322410476314344006645073250207032122044859837772801426",
      "eta_imag": "-0.276313150883726087120265425055369180199690638734236624930664",
      "delta_real": "0.0366186974123048465513428091702125088826237330041230854668335",
      "delta_imag": "0.00043572495504607801135106333136624019297419326619271001921641",
      "delta_N_over_pi": "(1.0140801262793200351388579215993275164715721164485 + 0.012066513793789432681153295042326717714838950670114j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "3.0558232e-74",
      "matrix_vs_boundary_relative": 6.18744959233799e-15,
      "matrix_vs_boundary_real_relative": 2.369877885548029e-10,
      "matrix_pencil_relative_residual": 6.303377944700016e-17,
      "forward_predictor_distance_ratio": 3.253044591688744e-06,
      "backward_predictor_distance_ratio": 3.001868812543089e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 88,
      "frequency_scaled": "116.053835014700767070472314763982350242578241037142562520266",
      "damping_scaled": "1581.64758627739036417686173373684016608945509275807340677573",
      "eta_real": "-0.00000552601953766954322749263545795278514077039636872224987050346",
      "eta_imag": "-0.276318654796906588263029320866624643434710097707482291714919",
      "delta_real": "0.0361969064911997906618219930834103127774717883250294306579442",
      "delta_imag": "0.000425745117618843279247174311985355635401997816026754014753641",
      "delta_N_over_pi": "(1.0139213203168824825948312070535009325434982117339 + 0.011925661434065154753131197870861956297080161089094j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.6565463e-74",
      "matrix_vs_boundary_relative": 6.39798526962999e-15,
      "matrix_vs_boundary_real_relative": 1.341555433640138e-10,
      "matrix_pencil_relative_residual": 5.800065782131316e-17,
      "forward_predictor_distance_ratio": 3.1420148229709593e-06,
      "backward_predictor_distance_ratio": 2.9020604147160646e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 89,
      "frequency_scaled": "116.056069140454949221981552849737755032037350350661657488809",
      "damping_scaled": "1581.60301745978541041310518982846552646720990250398625192793",
      "eta_real": "-0.00000534168377636796258455236765165582602270187599098071199188808",
      "eta_imag": "-0.276323974143940355290432268689851797695327024644432517830497",
      "delta_real": "0.0357847189741996229212743622606335986939938726391964889901843",
      "delta_imag": "0.000416104197606560812667173332800847318079462056169877293643386",
      "delta_N_over_pi": "(1.0137660543178810635491319791431047674347403622853 + 0.011788057100486030438555463713039311178375780351372j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "7.4585194e-75",
      "matrix_vs_boundary_relative": 5.73369298943426e-15,
      "matrix_vs_boundary_real_relative": 1.121552625840791e-10,
      "matrix_pencil_relative_residual": 5.948510898004074e-17,
      "forward_predictor_distance_ratio": 3.0359917616595137e-06,
      "backward_predictor_distance_ratio": 2.8066335343870337e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 90,
      "frequency_scaled": "116.058229174923001068117961115796523898471455212092299512019",
      "damping_scaled": "1581.55886728719747343306576756191814029911414327702976040908",
      "eta_real": "-0.00000516545452768697326224138012790488647298685133998637977793806",
      "eta_imag": "-0.276329117083150002543138002656658390234455845743076903600045",
      "delta_real": "0.0353818106643878166028599757287745293026035802025569168595605",
      "delta_imag": "0.000406787023454051794570684409626310892637323438955269234259358",
      "delta_N_over_pi": "(1.0136142113001945214387722820742052444464334094376 + 0.011653589802303199186322376769009739343387552877371j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "8.9529819e-75",
      "matrix_vs_boundary_relative": 6.8773762962751814e-15,
      "matrix_vs_boundary_real_relative": 3.83919086332719e-11,
      "matrix_pencil_relative_residual": 5.5228737360152445e-17,
      "forward_predictor_distance_ratio": 2.9346826836961527e-06,
      "backward_predictor_distance_ratio": 2.71534304571973e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 91,
      "frequency_scaled": "116.060318357404597622150119857258008640762870069239209123654",
      "damping_scaled": "1581.51514071828342450586155834543314353606476270428446767494",
      "eta_real": "-0.00000499689112214434568874592585343471330737586126495833225963585",
      "eta_imag": "-0.276334091327153803862262190136328592001816357307712402675366",
      "delta_real": "0.0349878717911509177830037841954666550902314470941941165517635",
      "delta_imag": "0.000397779262990621574023118240108745040432598855280274414197636",
      "delta_N_over_pi": "(1.0134656793765421099433385321124280814962723334223 + 0.011522153545522337005040835320351498304620367874317j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.3402477e-74",
      "matrix_vs_boundary_relative": 1.1917081084188383e-15,
      "matrix_vs_boundary_real_relative": 2.9951282520202826e-12,
      "matrix_pencil_relative_residual": 5.99303505085806e-17,
      "forward_predictor_distance_ratio": 2.8378366851710902e-06,
      "backward_predictor_distance_ratio": 2.627975034119677e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 92,
      "frequency_scaled": "116.062339752139343081235032273189205409341228506819731665508",
      "damping_scaled": "1581.47184168531280831292925474746802742197456202731590455856",
      "eta_real": "-0.000004835581319950727891973511411708717946762388610033543309719",
      "eta_imag": "-0.276338904171760340669607219698069536688907686920999361108351",
      "delta_real": "0.0346026062167772706084207047723515976526734359608234961049035",
      "delta_imag": "0.000389067368322162959866101354120840818561818887706577278956247",
      "delta_N_over_pi": "(1.0133203514802908486032291629891534196538573529158 + 0.011393647055017828345170248279882649849419066533168j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "2.6032448e-74",
      "matrix_vs_boundary_relative": 2.1457374986426056e-15,
      "matrix_vs_boundary_real_relative": 3.284846602103216e-11,
      "matrix_pencil_relative_residual": 6.670935416857642e-17,
      "forward_predictor_distance_ratio": 2.7452032987536864e-06,
      "backward_predictor_distance_ratio": 2.544306362303146e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 93,
      "frequency_scaled": "116.064296259534739688337844161928030578408512617213651138558",
      "damping_scaled": "1581.42897319263011568228300245485025216528328285703653090061",
      "eta_real": "-0.00000468113919444981731246876165698886916939713301567361534297586",
      "eta_imag": "-0.27634356252270176116270915276649531090097264908860393128228",
      "delta_real": "0.0342257306948343263441801306348850463446602127129276836779085",
      "delta_imag": "0.000380638524897805582653487226634933436949930621595032132386683",
      "delta_N_over_pi": "(1.0131781251087700269272756721717541476707090901304 + 0.011267973514976941409489846715062566890008126789984j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "2.018778e-74",
      "matrix_vs_boundary_relative": 4.6529096242365224e-15,
      "matrix_vs_boundary_real_relative": 2.735880302036641e-10,
      "matrix_pencil_relative_residual": 6.263694184097166e-17,
      "forward_predictor_distance_ratio": 2.6565638437662738e-06,
      "backward_predictor_distance_ratio": 2.4641720346155452e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 94,
      "frequency_scaled": "116.066190626563134403010743019755715162563292980643701998868",
      "damping_scaled": "1581.38653740609248000769582413621051487320972674228475350791",
      "eta_real": "-0.00000453320319370837547238046570140266915714958140394585460209725",
      "eta_imag": "-0.276348072920388415245263673856561226577531649953913576187781",
      "delta_real": "0.0338569741764255865733029127235887063838721543054874451763027",
      "delta_imag": "0.000372480604393636030217596813315175417757934790853733883112869",
      "delta_N_over_pi": "(1.0130389020828034267568095416537131313274377717928 + 0.011145040326279537366113434328810163369940261312483j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.2506151e-74",
      "matrix_vs_boundary_relative": 3.3134420792053813e-15,
      "matrix_vs_boundary_real_relative": 1.7450563369939827e-10,
      "matrix_pencil_relative_residual": 6.37282858822169e-17,
      "forward_predictor_distance_ratio": 2.571690513836674e-06,
      "backward_predictor_distance_ratio": 2.387347378445867e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 95,
      "frequency_scaled": "116.068025456397180861646378914449960038574863107381402294996",
      "damping_scaled": "1581.3445357343477556726698712163476994427240653098092401958",
      "eta_real": "-0.00000439143436356638897985315052511152590463061827785477333276627",
      "eta_imag": "-0.276352441562850430622967568843928476282321102636622386416656",
      "delta_real": "0.0334960771607601134209852207861429704694657563617872270594019",
      "delta_imag": "0.000364582121090080722020059037645022606369634612061589097489815",
      "delta_N_over_pi": "(1.0129025883212770797055961606093409190409011666354 + 0.011024758879538715406167168014013940251421626507757j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.9305792e-74",
      "matrix_vs_boundary_relative": 3.5712726558329634e-15,
      "matrix_vs_boundary_real_relative": 1.8479987286260814e-10,
      "matrix_pencil_relative_residual": 6.147519963763867e-17,
      "forward_predictor_distance_ratio": 2.4904144554227553e-06,
      "backward_predictor_distance_ratio": 2.3137049682221143e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 96,
      "frequency_scaled": "116.069803217346877732356178728914392910503267142781628210483",
      "damping_scaled": "1581.30296890272936449583119282953923803849794058872001192306",
      "eta_real": "-0.00000425551471717667450676658991745920665825333621336577349714399",
      "eta_imag": "-0.27635667432701637555322899697360569740596015986376578145353",
      "delta_real": "0.0331427910867679828229877082283382125297788447605782913312779",
      "delta_imag": "0.000356932191450041808942789746570305112671959440549128216858127",
      "delta_N_over_pi": "(1.0127690936296577809255871195592368960661383006561 + 0.010907044342636203845746883866385655446475022099831j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "2.4638792e-74",
      "matrix_vs_boundary_relative": 4.090251875986525e-15,
      "matrix_vs_boundary_real_relative": 2.1334832898566814e-10,
      "matrix_pencil_relative_residual": 6.535142735594063e-17,
      "forward_predictor_distance_ratio": 2.412506672592982e-06,
      "backward_predictor_distance_ratio": 2.243045466797271e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 97,
      "frequency_scaled": "116.07152625115543133672117106869649763033159304245588710077",
      "damping_scaled": "1581.26183702046545469972772971907912765852187614413315380726",
      "eta_real": "-0.00000412514573758949041702811863436166055943189446755934844500782",
      "eta_imag": "-0.276360776788465312706478978734991661024599031053466397858977",
      "delta_real": "0.032796877762767334597493813037909456064226127133030624435125",
      "delta_imag": "0.000349520496632212714509685835956079689444055643319606716047774",
      "delta_N_over_pi": "(1.0126383315014660543354798757925608011223295759381 + 0.010791815461684457127930972140283838989968105195209j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.1062743e-74",
      "matrix_vs_boundary_relative": 1.313044087800652e-15,
      "matrix_vs_boundary_real_relative": 4.0309014111947645e-11,
      "matrix_pencil_relative_residual": 6.590925289763103e-17,
      "forward_predictor_distance_ratio": 2.337836618715884e-06,
      "backward_predictor_distance_ratio": 2.1752436431337033e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 98,
      "frequency_scaled": "116.073196780705966406134198654189395085359364209880302649963",
      "damping_scaled": "1581.22113964182966079849595136196533043067485201934792727941",
      "eta_real": "-0.00000400004700129458343603616718496070568069577335371718074445669",
      "eta_imag": "-0.276364754239776110490795711081403321631808010023524530118959",
      "delta_real": "0.0324581088314356882845579571832193320351570488693172738721696",
      "delta_imag": "0.000342337247698531123964442570314904907498868701999804341282491",
      "delta_N_over_pi": "(1.0125102189317877077701393126378290765319333472318 + 0.010678994374436376514180812503371614847703818325187j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.5582108e-74",
      "matrix_vs_boundary_relative": 3.330976407415153e-15,
      "matrix_vs_boundary_real_relative": 1.575523952520057e-12,
      "matrix_pencil_relative_residual": 6.555723722711624e-17,
      "forward_predictor_distance_ratio": 2.266201194319156e-06,
      "backward_predictor_distance_ratio": 2.1101448559458157e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 99,
      "frequency_scaled": "116.074816917186409044958239034784022322025651852809794056704",
      "damping_scaled": "1581.18087582179808069657715296725542250105115928589423834753",
      "eta_real": "-0.00000387995491184086672717962183617346283514534513216543177080449",
      "eta_imag": "-0.276368611707586688202281521511390529338156313935261414420725",
      "delta_real": "0.0321262652675625235854790731859462268572733016661570496028252",
      "delta_imag": "0.000335373153296766650727916072444066771398125806346294110040325",
      "delta_N_over_pi": "(1.0123846762419813305413008721905296352937008983297 + 0.010568506435244284608373661630912826134707055670866j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "3.6048098e-74",
      "matrix_vs_boundary_relative": 3.1940942810451104e-15,
      "matrix_vs_boundary_real_relative": 2.1816491346301773e-11,
      "matrix_pencil_relative_residual": 6.337984907906892e-17,
      "forward_predictor_distance_ratio": 2.1974723365780137e-06,
      "backward_predictor_distance_ratio": 2.0476230625237515e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 100,
      "frequency_scaled": "116.076388666755633113992717346009670877405257280223148857456",
      "damping_scaled": "1581.14104416672112150762988686519353865928973599005498961189",
      "eta_real": "-0.00000376462153373028838454197592110760366347449937140489283240927",
      "eta_imag": "-0.276372353968465793128554088919070644946202993524340830612991",
      "delta_real": "0.0318011369062640597388655253438843219081683623279571006241583",
      "delta_imag": "0.000328619389619063636474543981733981333114714216052372647314818",
      "delta_N_over_pi": "(1.0122616269148057849042229525893786747197230620346 + 0.010460280050743090785137651326299101206744980144098j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "8.2908576e-75",
      "matrix_vs_boundary_relative": 7.852717591280391e-15,
      "matrix_vs_boundary_real_relative": 1.6150578816002671e-10,
      "matrix_pencil_relative_residual": 6.474319429790075e-17,
      "forward_predictor_distance_ratio": 2.1314923813042924e-06,
      "backward_predictor_distance_ratio": 1.9875433741785148e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 101,
      "frequency_scaled": "116.077913936750144810670247543066037370402000772455234363667",
      "damping_scaled": "1581.10164288046883965407039753284298874354586164583210512285",
      "eta_real": "-0.00000365381351774284740842509777316772798098056009994913669732219",
      "eta_imag": "-0.276375985563690820977786303673966755643814287553464843723016",
      "delta_real": "0.0314825219995267483823882123828566649029626092712577144892497",
      "delta_imag": "0.000322067572455109231553856811659205037988193414323358254730592",
      "delta_N_over_pi": "(1.0121409974392525643459679420863239773539855270514 + 0.010354246525499233078587407840419319435437735657614j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "6.950261e-75",
      "matrix_vs_boundary_relative": 6.606946593814604e-15,
      "matrix_vs_boundary_real_relative": 4.7241786997059807e-11,
      "matrix_pencil_relative_residual": 5.964109360209634e-17,
      "forward_predictor_distance_ratio": 2.068132658796727e-06,
      "backward_predictor_distance_ratio": 1.9297902927381097e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 102,
      "frequency_scaled": "116.07939454146713559403964440672484941407608827907059593682",
      "damping_scaled": "1581.06266980646363919985160121502209562364605486150166603533",
      "eta_real": "-0.00000354731110970764234003192498597066491256425753180629924090849",
      "eta_imag": "-0.276379510813016989509618200968392498604943067331120466516238",
      "delta_real": "0.0311702267991150364497404191167666856601165947520978800132627",
      "delta_imag": "0.00031570973117468702151409314799121480602893964171411160817993",
      "delta_N_over_pi": "(1.0120227171644234049968519829134763853389994201301 + 0.010250339916927637091558301102333427433378384724134j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "2.7968995e-74",
      "matrix_vs_boundary_relative": 1.862286787539318e-15,
      "matrix_vs_boundary_real_relative": 1.0878111058213777e-10,
      "matrix_pencil_relative_residual": 6.716999356337323e-17,
      "forward_predictor_distance_ratio": 2.0072556737357776e-06,
      "backward_predictor_distance_ratio": 1.8742593955383504e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 103,
      "frequency_scaled": "116.080832207556621332430590140261794105554162446561711915424",
      "damping_scaled": "1581.02412246597410237299310831890107570192498775734920931277",
      "eta_real": "-0.00000344490723550210598580866538119528803953413055192443877807489",
      "eta_imag": "-0.276382933827515765077215690810147128822748005825146933131961",
      "delta_real": "0.0308640651640330806317421208234294983463713174355795841348437",
      "delta_imag": "0.000309538284488895922163793599838790221822500297825555040744505",
      "delta_N_over_pi": "(1.011906718161844251277175038691158288725190162128 + 0.010148496898834186677536526711910562855835368980457j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "2.1772886e-74",
      "matrix_vs_boundary_relative": 5.374029750613881e-15,
      "matrix_vs_boundary_real_relative": 8.853360601975502e-11,
      "matrix_pencil_relative_residual": 6.788744014013983e-17,
      "forward_predictor_distance_ratio": 1.9487436237436365e-06,
      "backward_predictor_distance_ratio": 1.8208416256739993e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 104,
      "frequency_scaled": "116.082228579052570710885159859059710465059248236164015306239",
      "damping_scaled": "1580.98599809300778634278274130883663473279867214771591489686",
      "eta_real": "-0.00000334640665574853786841444777685894352928506123776850212008033",
      "eta_imag": "-0.276386258521553739787821809188237405869188686276580988824379",
      "delta_real": "0.0305638581908707509990323082637091262609790966058989047149631",
      "delta_imag": "0.000303546017852429860776521295393549005371951770966068952838099",
      "delta_N_over_pi": "(1.0117929350956530493438455660463111225830754642731 + 0.010048656632991583388130296415483587588290606638652j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "5.1629525e-74",
      "matrix_vs_boundary_relative": 4.859747350363897e-15,
      "matrix_vs_boundary_real_relative": 3.9588450038822183e-10,
      "matrix_pencil_relative_residual": 6.538340063521794e-17,
      "forward_predictor_distance_ratio": 1.8924899598841146e-06,
      "backward_predictor_distance_ratio": 1.76942245088429e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 105,
      "frequency_scaled": "116.08358522207037756077739763096174711148239317446800364303",
      "damping_scaled": "1580.94829366610857114239754703781993798148632336816351043577",
      "eta_real": "-0.00000325162518429277630440484684269994485421503658119438610545147",
      "eta_imag": "-0.276389488623977089430422375311813683598767602796352389626261",
      "delta_real": "0.030269433865492743531571874775265672564742683759958088691216",
      "delta_imag": "0.000297726062381173713047806654791228098857489798689036254370098",
      "delta_N_over_pi": "(1.0116813051001412809797276251919735732217784106113 + 0.009950760648202454439006399311649068188600829767604j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.77102e-74",
      "matrix_vs_boundary_relative": 1.2170925988733859e-15,
      "matrix_vs_boundary_real_relative": 3.7279474869438e-11,
      "matrix_pencil_relative_residual": 6.621662390356375e-17,
      "forward_predictor_distance_ratio": 1.8383835503196602e-06,
      "backward_predictor_distance_ratio": 1.7199372386653721e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 106,
      "frequency_scaled": "116.084903629195722384899554722078601472598848354772147522674",
      "damping_scaled": "1580.91100593733518003479633307425458006884483983924544639716",
      "eta_real": "-0.00000316038896510233435757849227461150931735282921280023875253437",
      "eta_imag": "-0.276392627688561243773570368385901432077616305606600351244461",
      "delta_real": "0.0299806267346470888882943567623114236459696109086082868365955",
      "delta_imag": "0.000292071875170106074153156907195349466321003862501708798740972",
      "delta_N_over_pi": "(1.0115717676641680233045705040175273416939634202573 + 0.0098547527263455748015192189688535008780584165625438j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "4.6101794e-74",
      "matrix_vs_boundary_relative": 4.407992627675704e-15,
      "matrix_vs_boundary_real_relative": 3.76900464547232e-10,
      "matrix_pencil_relative_residual": 6.788687961280635e-17,
      "forward_predictor_distance_ratio": 1.7863077914504417e-06,
      "backward_predictor_distance_ratio": 1.672273174599528e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 107,
      "frequency_scaled": "116.086185223587773529323061947383189213693695914682782073543",
      "damping_scaled": "1580.87413145867145791008048195463327935662165934870257355589",
      "eta_real": "-0.00000307253380271757896682981445190599000423157480487410407626098",
      "eta_imag": "-0.276395679103780413165054909398531402889746895034959004937007",
      "delta_real": "0.0296972775961768368578494350026711300558327390699546587631502",
      "delta_imag": "0.000286577220906225942474357888547063077544971701699750671006404",
      "delta_N_over_pi": "(1.0114642645220009558089015654173709239198400270629 + 0.0097605787949394763459230483214376214634708656699056j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "2.0131586e-74",
      "matrix_vs_boundary_relative": 3.0372615328370567e-15,
      "matrix_vs_boundary_real_relative": 2.7163846112746426e-10,
      "matrix_pencil_relative_residual": 6.764952514273192e-17,
      "forward_predictor_distance_ratio": 1.7361965658443459e-06,
      "backward_predictor_distance_ratio": 1.6263476125636677e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 108,
      "frequency_scaled": "116.087431362817776476278033049160796606584720388352761190227",
      "damping_scaled": "1580.83766660609556930994498269194375944818676774417310561506",
      "eta_real": "-0.00000298790454183574455965963985776481290857446699786892541729693",
      "eta_imag": "-0.276398646101947086848281031069430468110916000924649431405301",
      "delta_real": "0.0294192332066171448395323623901971148864519763887103567332258",
      "delta_imag": "0.000281236154680041541715569912899293152424686739086336077354571",
      "delta_N_over_pi": "(1.0113587395501714322422380699046205471935530009982 + 0.0096681868257928649055938927992819396674342402225896j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "6.0681713e-74",
      "matrix_vs_boundary_relative": 3.3249152285020723e-15,
      "matrix_vs_boundary_real_relative": 1.9016938424186284e-10,
      "matrix_pencil_relative_residual": 6.332717163745955e-17,
      "forward_predictor_distance_ratio": 1.6879351421930913e-06,
      "backward_predictor_distance_ratio": 1.5821040698348796e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 109,
      "frequency_scaled": "116.08864334246235125448088515208743785743592987649039985049",
      "damping_scaled": "1580.80160760151418563803160988129594012927984714731281609401",
      "eta_real": "-0.00000290635449200919564926461402258227778633175643749568692522019",
      "eta_imag": "-0.276401531767767502986859250362112947279609356848786666310691",
      "delta_real": "0.0291463460050502417568514727638942885322204188851411328468224",
      "delta_imag": "0.000276043005907167132818715735166159873684542807508747652669729",
      "delta_N_over_pi": "(1.0112551386699607577509396677038140668499164622546 + 0.0095775267393434590404805339533515504432799415810579j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.0829682e-74",
      "matrix_vs_boundary_relative": 4.947885698254046e-15,
      "matrix_vs_boundary_real_relative": 2.959003134668577e-10,
      "matrix_pencil_relative_residual": 5.882276574790484e-17,
      "forward_predictor_distance_ratio": 1.641439311225524e-06,
      "backward_predictor_distance_ratio": 1.5394434113901132e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 110,
      "frequency_scaled": "116.089822399469245736645796454228642411125701436001897156108",
      "damping_scaled": "1580.76595053274872322109161241761743918166515972125858537325",
      "eta_real": "-0.0000028277448938012033974117055068112365195908288786112457253287",
      "eta_imag": "-0.276404339046355346992013801081496767645537384371433088466924",
      "delta_real": "0.0288784738521735288608908478487060327690144600643774359541175",
      "delta_imag": "0.000270992363278849535593136010032059531541090985247230799347554",
      "delta_N_over_pi": "(1.0111534097551624018825179652060327786187528309618 + 0.0094885503143163755345873522453533616999979555775359j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "2.7188176e-74",
      "matrix_vs_boundary_relative": 3.5280658949076935e-15,
      "matrix_vs_boundary_real_relative": 3.4481299852520805e-10,
      "matrix_pencil_relative_residual": 5.991707934460252e-17,
      "forward_predictor_distance_ratio": 1.5966513483936056e-06,
      "backward_predictor_distance_ratio": 1.4983032929299382e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 111,
      "frequency_scaled": "116.09096971531186122362562246303431502213022124264131694912",
      "damping_scaled": "1580.73069137174355039207942702217097775017850394589235047857",
      "eta_real": "-0.00000275194442306883660312035474032272729397486551204913277129537",
      "eta_imag": "-0.276407070750742526722918148721510273862214812482479326069333",
      "delta_real": "0.0286154797836120935180455554092231730297677765316983132118334",
      "delta_imag": "0.000266079060666863072927505540054894421770779420643605687142044",
      "delta_N_over_pi": "(1.0110535025447902525949045610468813066130391787928 + 0.0094012111023602620939224288451598103572436737183113j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "8.1316345e-75",
      "matrix_vs_boundary_relative": 3.818658434817853e-15,
      "matrix_vs_boundary_real_relative": 8.597918541122306e-11,
      "matrix_pencil_relative_residual": 6.834742769192988e-17,
      "forward_predictor_distance_ratio": 1.5534705107398312e-06,
      "backward_predictor_distance_ratio": 1.4586084163321406e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 112,
      "frequency_scaled": "116.092086418947562445642419531036978916137746664334717263796",
      "damping_scaled": "1580.6958259911506076203705898566134407646958755064738003746",
      "eta_real": "-0.00000267882873033715641964158710633911054985209863238284537810343",
      "eta_imag": "-0.276409729568922767727720046502468997419375587296035041104277",
      "delta_real": "0.0283572317765767617386799320756666452137792460137548359445737",
      "delta_imag": "0.000261298163914234802727077626421512148600088846529710214408688",
      "delta_N_over_pi": "(1.0109553685604263710912438629110829904394997916057 + 0.0093154643473442385912752008964357851766516899378789j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "2.961158e-74",
      "matrix_vs_boundary_relative": 3.924843651204251e-15,
      "matrix_vs_boundary_real_relative": 3.825511580147918e-10,
      "matrix_pencil_relative_residual": 6.507607144341676e-17,
      "forward_predictor_distance_ratio": 1.5118332401175059e-06,
      "backward_predictor_distance_ratio": 1.420323636280284e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 113,
      "frequency_scaled": "116.093173589593594640429189034573752906079681589792870802842",
      "damping_scaled": "1580.66135017943090660602610316269229099593502269757421031467",
      "eta_real": "-0.00000260828001249508537768449449624558603941523962307967633091237",
      "eta_imag": "-0.276412318070460939620069497701366078347808765689983025721052",
      "delta_real": "0.0281036025290330503835135491532160945281405572381086337294577",
      "delta_imag": "0.00025664495844874930940603444846537810451784255010974772461921",
      "delta_N_over_pi": "(1.0108589610279232191352432478253247480899651687431 + 0.0092312669090215539021051544438176215430418283804549j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "4.1047946e-74",
      "matrix_vs_boundary_relative": 3.939928596281749e-15,
      "matrix_vs_boundary_real_relative": 2.84080248341194e-10,
      "matrix_pencil_relative_residual": 6.054630426348843e-17,
      "forward_predictor_distance_ratio": 1.4716629528529284e-06,
      "backward_predictor_distance_ratio": 1.38335024515704e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 114,
      "frequency_scaled": "116.094232259333344680399759227197543751894263503706018123141",
      "damping_scaled": "1580.62725965460073804082497280248189934525532305478679394817",
      "eta_real": "-0.00000254018661428405697036146230972308988098332570142202162381846",
      "eta_imag": "-0.276414838712698439715237521969517961314033960723109566959859",
      "delta_real": "0.027854469250605497593163599474776747036212004988774985755557",
      "delta_imag": "0.000252114937661185938249735569345482472966590244800405346309736",
      "delta_N_over_pi": "(1.0107642348031951595775068770267259096662738003365 + 0.0091485771907868757012242067443863245312020423583762j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.9446019e-74",
      "matrix_vs_boundary_relative": 2.9038038353364347e-15,
      "matrix_vs_boundary_real_relative": 1.831906130515914e-10,
      "matrix_pencil_relative_residual": 6.03215030333142e-17,
      "forward_predictor_distance_ratio": 1.4329236322994334e-06,
      "backward_predictor_distance_ratio": 1.3476563370676514e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 115,
      "frequency_scaled": "116.095263415564691443641534913324582083898151248439471016677",
      "damping_scaled": "1580.59355007673898618941760748246117998819682859572473530054",
      "eta_real": "-0.000002474442657268472466412924276019774299707165484461442912015",
      "eta_imag": "-0.276417293846582598675336987888868052580709883924855883373041",
      "delta_real": "0.027609713464496298988724294284960438430668581622347431051449",
      "delta_imag": "0.000247703791994807675780394814210089416936288770005991961213072",
      "delta_N_over_pi": "(1.0106711463018523220697041520077295483149461335032 + 0.009067355071273467866417356435728373104812882258392j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "5.1526313e-74",
      "matrix_vs_boundary_relative": 3.5868828370506304e-15,
      "matrix_vs_boundary_real_relative": 1.8484618409410522e-10,
      "matrix_pencil_relative_residual": 6.593652560820084e-17,
      "forward_predictor_distance_ratio": 1.395515150977765e-06,
      "backward_predictor_distance_ratio": 1.3131798967663148e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 116,
      "frequency_scaled": "116.096268003301283899569027437162951087270352049658456069082",
      "damping_scaled": "1580.56021705936159927261822316235866632637294954589806069557",
      "eta_real": "-0.00000241094769417443509746144922251364824514462778269034802949497",
      "eta_imag": "-0.276419685722145914046592922469435597826834171546805847783528",
      "delta_real": "0.0273692208197473636101829948172403059139127162176739738385792",
      "delta_imag": "0.000243407398696791577345500341890671932839830787686538296165552",
      "delta_N_over_pi": "(1.0105796534324468106842267911702547800093052712542 + 0.0089875618395543210384646975300477200189466108103701j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "4.3850111e-74",
      "matrix_vs_boundary_relative": 2.8328035948226045e-15,
      "matrix_vs_boundary_real_relative": 1.976921603312251e-10,
      "matrix_pencil_relative_residual": 6.749268927289201e-17,
      "forward_predictor_distance_ratio": 1.359404812030033e-06,
      "backward_predictor_distance_ratio": 1.2798647324509616e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 117,
      "frequency_scaled": "116.097246927336755755818204753262389744007395901166106952549",
      "damping_scaled": "1580.52725617975988876880012036785533629345382737332568692768",
      "eta_real": "-0.00000234960638666227925753421278656765953818856042444669647014437",
      "eta_imag": "-0.276422016493658942275757630364910451771446180717062159410832",
      "delta_real": "0.0271328809132211949161573272137202025932379688075749030825965",
      "delta_imag": "0.000239221812186103095372640977008364635773380829793205288537941",
      "delta_N_over_pi": "(1.0104897155331168274898989691915112746888897868709 + 0.0089091601337277190759159334841343531283012002675325j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.3987116e-74",
      "matrix_vs_boundary_relative": 3.4228352714592606e-16,
      "matrix_vs_boundary_real_relative": 3.177729119687303e-11,
      "matrix_pencil_relative_residual": 6.622144538016305e-17,
      "forward_predictor_distance_ratio": 1.3245296051166588e-06,
      "backward_predictor_distance_ratio": 1.2476757908543793e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 118,
      "frequency_scaled": "116.098201054281125839134458867177573762908564587660818738925",
      "damping_scaled": "1580.49466298839083081322870577551191290836572676638298017491",
      "eta_real": "-0.00000229032820476091766524622177282393583052314798083865244860736",
      "eta_imag": "-0.276424288224478871045558235398041842292639439494430520806965",
      "delta_real": "0.0269005871207187314309981829929824959339085796477845263042604",
      "delta_imag": "0.000235143254995804425148808689928591686251751008868181899125691",
      "delta_N_over_pi": "(1.0104012933114287041620461933676646191136205455176 + 0.0088321138826828677072988512910066717376835543924819j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "2.4908994e-74",
      "matrix_vs_boundary_relative": 4.468614671187526e-15,
      "matrix_vs_boundary_real_relative": 4.0876661715912254e-10,
      "matrix_pencil_relative_residual": 6.317499177567796e-17,
      "forward_predictor_distance_ratio": 1.2908323898304369e-06,
      "backward_predictor_distance_ratio": 1.216554201109336e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 119,
      "frequency_scaled": "116.099131214477937227360815060463152790265500020195233588298",
      "damping_scaled": "1580.46243301739983185872587217324976123882381144936042928112",
      "eta_real": "-0.00000223302714633964571190912050460075246995743966882616393677183",
      "eta_imag": "-0.276426502891614136255620988239197982833965476238560079972138",
      "delta_real": "0.0266722364366917507219952313837182445782638515344439687741358",
      "delta_imag": "0.000231168109250980216901250290254202151940042129296367374224773",
      "delta_N_over_pi": "(1.0103143487872301706331165878158554742077140534716 + 0.0087563882508551904318260641223469940912154524968977j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.6188241e-74",
      "matrix_vs_boundary_relative": 4.715705425545535e-15,
      "matrix_vs_boundary_real_relative": 4.693367741026816e-10,
      "matrix_pencil_relative_residual": 5.883882754027088e-17,
      "forward_predictor_distance_ratio": 1.2582774051966135e-06,
      "backward_predictor_distance_ratio": 1.1864525536576535e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 120,
      "frequency_scaled": "116.100038203810049719693016943896340865534541034912121128613",
      "damping_scaled": "1580.43056178834942084760282328527315572511284489076910628935",
      "eta_real": "-0.00000217762147512724512352238043331855317973588079377586131267823",
      "eta_imag": "-0.276428662390023927904030992723562716346510811987886002687175",
      "delta_real": "0.0264477293220439233382836613269508997799492942298048747641301",
      "delta_imag": "0.000227292908646389830932431196389052212035194673027744291258747",
      "delta_N_over_pi": "(1.0102288452383405349059243303997119626146161841031 + 0.0086819495857938093253864658291452464524966849135186j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "4.2867987e-74",
      "matrix_vs_boundary_relative": 1.5597045138203854e-15,
      "matrix_vs_boundary_real_relative": 1.78205902394628e-10,
      "matrix_pencil_relative_residual": 6.283027017208199e-17,
      "forward_predictor_distance_ratio": 1.2268048828916364e-06,
      "backward_predictor_distance_ratio": 1.1573495137459267e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 121,
      "frequency_scaled": "116.100922785401414307076297800028500841001989801189315778106",
      "damping_scaled": "1580.39904481922097167980829659948926078612174500264571756835",
      "eta_real": "-0.00000212403347591033714882740660785478545378922310270654997212218",
      "eta_imag": "-0.276430768536670034064467375714353573430957118574260275662158",
      "delta_real": "0.026226969559548349042599429082577328418022632759809036512967",
      "delta_imag": "0.000223514330890638161362312858491248056613019302316167422199677",
      "delta_N_over_pi": "(1.0101447471489148827015493910737535007870372938522 + 0.0086087653683756644305663015620284990274817851215861j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "4.2434135e-74",
      "matrix_vs_boundary_relative": 4.2400026647737616e-15,
      "matrix_vs_boundary_real_relative": 4.857306595683569e-10,
      "matrix_pencil_relative_residual": 6.727714086791415e-17,
      "forward_predictor_distance_ratio": 1.196366634172645e-06,
      "backward_predictor_distance_ratio": 1.1291740328631852e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 122,
      "frequency_scaled": "116.101785691221620173776137512449938777792306851774845988308",
      "damping_scaled": "1580.36787763075078034454293678835606756237988121644075907928",
      "eta_real": "-0.00000207218922565412804158631976012408536444835098587080285181106",
      "eta_imag": "-0.2764328230743371908899431845534522351852197782185115380674",
      "delta_real": "0.0260098641164406423872032140799247702811167045681816521746324",
      "delta_imag": "0.000219829190586118934935629468977067135356179225553143914169472",
      "delta_N_over_pi": "(1.010062020160330003585703985111259262707424164631 + 0.0085368041655117662026338545610053310992126655668355j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "3.8615872e-74",
      "matrix_vs_boundary_relative": 4.2125265012045246e-16,
      "matrix_vs_boundary_real_relative": 5.0943258294574733e-11,
      "matrix_pencil_relative_residual": 5.977608204433647e-17,
      "forward_predictor_distance_ratio": 1.1669408000998315e-06,
      "backward_predictor_distance_ratio": 1.101924219227625e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 123,
      "frequency_scaled": "116.102627623599510171719056140917232067239240445404489268054",
      "damping_scaled": "1580.33705575215656476266960329897771988252250558546101764752",
      "eta_real": "-0.000002022018379390022378409876383656724219566320565303138162976",
      "eta_imag": "-0.27643482767523692898028346700218388587437914391762973635251",
      "delta_real": "0.0257963230137755642930311422773023129585702141782968170199318",
      "delta_imag": "0.000216234432516245158371337324310661474504433210697498576951773",
      "delta_N_over_pi": "(1.0099806310244495790417091574263747504937872046542 + 0.008466035585201295011730675471931492663043191338574j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "3.9462558e-74",
      "matrix_vs_boundary_relative": 3.766481796993485e-15,
      "matrix_vs_boundary_real_relative": 4.899860816421089e-10,
      "matrix_pencil_relative_residual": 6.613064953116922e-17,
      "forward_predictor_distance_ratio": 1.1384554204995388e-06,
      "backward_predictor_distance_ratio": 1.075525059169133e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 124,
      "frequency_scaled": "116.103449256651705817608834115938287401935355466148613129683",
      "damping_scaled": "1580.30657472630567195935731349488987002866078148266398049379",
      "eta_real": "-0.00000197345396980699876795364515836179784396356719356490092846957",
      "eta_imag": "-0.276436783944408823375259128847472112861750846347972888404007",
      "delta_real": "0.0255862592021620082407855539321480610524252999010347732847546",
      "delta_imag": "0.000212727125313558964778472032079279269779609768693782401340787",
      "delta_N_over_pi": "(1.0099005475591352891374709625116135277241859389451 + 0.0083964302337987272640253181460656113774955891414168j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "3.3416417e-74",
      "matrix_vs_boundary_relative": 1.7707624407223293e-15,
      "matrix_vs_boundary_real_relative": 1.3286235090092384e-10,
      "matrix_pencil_relative_residual": 6.586571507078401e-17,
      "forward_predictor_distance_ratio": 1.110908255363611e-06,
      "backward_predictor_distance_ratio": 1.0499870644595029e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 125,
      "frequency_scaled": "116.104251237631464192637150584675549830325487332512718931157",
      "damping_scaled": "1580.2764301143719215628999579755636538813025455587712667021",
      "eta_real": "-0.00000192643221956799624723858280591306807330292119839545449655113",
      "eta_imag": "-0.276438693422932057601517025201608451976965446029792187931327",
      "delta_real": "0.0253795884435160147977956091754008799734174551558762558369925",
      "delta_imag": "0.000209304455484223692167776240219387091593293019247662042605407",
      "delta_N_over_pi": "(1.0098217386058789641058257342414391068119798046589 + 0.0083279596753679405852145236947275872827140875000561j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "3.2582202e-74",
      "matrix_vs_boundary_relative": 6.711702575600671e-15,
      "matrix_vs_boundary_real_relative": 8.66257916709557e-10,
      "matrix_pencil_relative_residual": 6.693397550926238e-17,
      "forward_predictor_distance_ratio": 1.084223401447146e-06,
      "backward_predictor_distance_ratio": 1.025226786819259e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 126,
      "frequency_scaled": "116.105034188202903528822233186200383954355552636044032533066",
      "damping_scaled": "1580.24661750002404628351040672104390007803992575092805772128",
      "eta_real": "-0.00000188089236544960981416863916098183529600963581436086213139701",
      "eta_imag": "-0.276440557590959294116243412348096152272275125323914363173966",
      "delta_real": "0.0251762291984945622742994476622337047554772684104944203404912",
      "delta_imag": "0.000205963721766159261118788006524843777403034985595563623403495",
      "delta_N_over_pi": "(1.0097441739894387766018602510035332814732893156133 + 0.0082605963930053865588486309300580205656708154102374j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "7.4269728e-75",
      "matrix_vs_boundary_relative": 2.284664075221719e-15,
      "matrix_vs_boundary_real_relative": 2.91455328016511e-11,
      "matrix_pencil_relative_residual": 6.322396809634531e-17,
      "forward_predictor_distance_ratio": 1.0584111712689093e-06,
      "backward_predictor_distance_ratio": 1.00124930735517e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 127,
      "frequency_scaled": "116.105798705645278893510035485778715297515492311065719883707",
      "damping_scaled": "1580.21713249318507251650134941540746554955734613417567111461",
      "eta_real": "-0.00000183677649347382448975664887332315464901032080767421549108389",
      "eta_imag": "-0.276442377870583997365500084489949322136941648359680285437398",
      "delta_real": "0.0249761025192943065140880370395652303489423352790897202386369",
      "delta_imag": "0.000202702329799701060210576992903020447384298476212069421338463",
      "delta_N_over_pi": "(1.0096678244793697864934373448013854443594435600699 + 0.0081943137520219696674848527930621948484793467500581j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.8962426e-74",
      "matrix_vs_boundary_relative": 5.3063741370776525e-15,
      "matrix_vs_boundary_real_relative": 4.313326075391341e-10,
      "matrix_pencil_relative_residual": 6.492494360867443e-17,
      "forward_predictor_distance_ratio": 1.0333871745283444e-06,
      "backward_predictor_distance_ratio": 2.8322090453441697e-05,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 128,
      "frequency_scaled": "116.106545363991661649234370607283019860681771361295306738886",
      "damping_scaled": "1580.18797073339868472900114180075378673548221200574372174589",
      "eta_real": "-0.00000179402938426494449062461074397763046393562749681670747682695",
      "eta_imag": "-0.276444155628551575355319930017340523477813741336417396997348",
      "delta_real": "0.0247791319475193490467583981248117348953711694857708788753241",
      "delta_imag": "0.000199517787091154604602833337345812691651555156752781199466335",
      "delta_N_over_pi": "(1.0095926617533459556640518176953063301956566110786 + 0.0081290859648802818397075948464500529376341830400719j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "6.2215178e-74",
      "matrix_vs_boundary_relative": 3.3419934752353332e-15,
      "matrix_vs_boundary_real_relative": 4.1434044476816475e-10,
      "matrix_pencil_relative_residual": 6.452799292692828e-17,
      "forward_predictor_distance_ratio": 1.009156303887969e-06,
      "backward_predictor_distance_ratio": 0.002347599358784562,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 256,
      "frequency_scaled": "116.14194845335958028072123316003279405327548243732178016003",
      "damping_scaled": "1578.05777630325651108043438701861592536972512812600985648478",
      "eta_real": "-0.000000223951364741901061517913339679953019586308389636166018600234",
      "eta_imag": "-0.27652844869847519114457436466674474774589400580314709561912",
      "delta_real": "0.0123308449153702750466773364986975728065907587628495716280389",
      "delta_imag": "0.0000494079707823985656450933073161209452469049809956025592704127",
      "delta_N_over_pi": "(1.0048076394397404583732420343763541462815398073109 + 0.004026123662417239645815960762789834054847721798144j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.9082478e-74",
      "matrix_vs_boundary_relative": 9.245241292184693e-16,
      "matrix_vs_boundary_real_relative": 8.117342626451813e-10,
      "matrix_pencil_relative_residual": 7.241384939944739e-17,
      "forward_predictor_distance_ratio": 0.005456939000942537,
      "backward_predictor_distance_ratio": 0.20007575313798479,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    },
    {
      "N": 512,
      "frequency_scaled": "116.15079029693966416820448945676903092368396848058198934155",
      "damping_scaled": "1576.78810135589885528370865618488276265328886704785763598813",
      "eta_real": "-0.0000000279713972224348154678889090139398043115452795342295232980757",
      "eta_imag": "-0.276549500706999200400486879658973883151628496382338069860834",
      "delta_real": "0.00615068936465411424432263464232905427566346437429581254687652",
      "delta_imag": "0.0000122930438381458797886462681090958798078730078362966294496163",
      "delta_N_over_pi": "(1.0024065185868302660051447436805745227566188414991 + 0.0020034546611059528853246689891227165843564614074857j)",
      "frequency_bound_pass": true,
      "damping_bound_pass": true,
      "both_pass": true,
      "boundary_residual": "1.3280615e-73",
      "matrix_vs_boundary_relative": 1.851302478168536e-15,
      "matrix_vs_boundary_real_relative": 1.5720451944387476e-08,
      "matrix_pencil_relative_residual": 7.105255257873345e-17,
      "forward_predictor_distance_ratio": 0.009387398324840852,
      "backward_predictor_distance_ratio": 9.857042994111688e-06,
      "forward_backward_match": true,
      "numerical_spectral_rank": 1
    }
  ],
  "elapsed_seconds": 29.034915199968964
}

==> anc/B1_spurious_eigenpairs/numerics_N0/matrix_eigenvectors.json <==
{"3": {"real": [0.34606640074234807, -0.028637197188902088, -0.03229876479576683, 0.012544928159589535, -0.1311193983511676], "imag": [-3.2680280931355486e-18, -0.0070710366680839035, 0.2300271818977907, -0.010744769161546576, -0.011060485305205968], "normalization": "v* M v = 1 for dimensionless M"}, "4": {"real": [0.2658683299810374, -0.02852034157781274, -0.010015670439541472, 0.004507208153097557, -0.2255802241657247, 0.011919987320026767, -0.04169862957942051], "imag": [6.51898181336778e-19, 0.0016894875105636508, 0.2338200708177017, -0.021978027145420242, 0.005320183101346815, 0.006553356979766735, -0.1129226501230825], "normalization": "v* M v = 1 for dimensionless M"}, "5": {"real": [-0.20614624578382557, 0.02445457308832345, 0.022740865320724904, -3.2283988308659834e-05, 0.24603969230844225, -0.018378312581188036, 0.06381164700507996, 0.0015988997050488114, -0.0761573635828232], "imag": [-0.027498516226470385, -0.002223806250005802, -0.20568713802159572, 0.023175957020485746, -3.5521883636687066e-17, -7.932733192400852e-05, 0.19882187940835971, -0.011356487085005635, 0.0733809077525803], "normalization": "v* M v = 1 for dimensionless M"}, "6": {"real": [-0.0856756811719742, 0.004478103545050824, -0.15721824360047054, 0.020964928463675512, 0.07534022729441796, -0.0018824608905072281, 0.23905000305983867, -0.01555141574606664, 0.07557846109147877, 1.803791501640007e-05, -0.05418900351582226], "imag": [0.14293541784210845, -0.020069948804787272, -0.08071521495998071, 0.004641618407339353, -0.22082035987456464, 0.01986117887380193, 1.730047336060754e-17, 0.0006313886209864867, 0.17083596916109808, -0.009735821815498306, 0.07360910091655214], "normalization": "v* M v = 1 for dimensionless M"}, "7": {"real": [-0.07863570497881103, 0.00395533898163732, -0.13051941219468163, 0.018837599585009954, 0.07163721810518574, 0.0003701639224594285, 0.23825098239924913, -0.016926800782814576, 0.09079137225579173, -0.0061108428737944665, -0.10358530939067319, 0.007347630341227559, -0.07822427366090906], "imag": [0.11169667893115412, -0.016786964852996817, -0.07447408791792487, 0.0032659381764313213, -0.1980135052310247, 0.01949432476347289, 1.8129377567966517e-18, 0.004505382911967265, 0.2027088207281937, -0.011883051541063817, 0.12827139225396367, -0.0039099923270021495, -0.00971884927428679], "normalization": "v* M v = 1 for dimensionless M"}, "8": {"real": [0.052050731941139634, -0.011409336764292798, -0.10691356474173708, 0.009158883316921657, -0.13127853191713676, 0.017115811131213982, 0.0935706199553718, -0.0008648841218214859, 0.23011677580524342, -0.014955587772779064, 0.09123051199357497, -0.005810683583901578, -0.08208552494937801, 0.006018038335997775, -0.06825704553083475], "imag": [0.10166513947387805, -0.009121008482652612, 0.07135421322376209, -0.014103122964499868, -0.1330341891633742, 0.0061289657073814174, -0.2039845698890646, 0.017786177289757933, -1.9054359460107775e-17, 0.004002711139912006, 0.18046022362579472, -0.010019440386412755, 0.11967512214928477, -0.00390864631175993, -0.0015820004354030995], "normalization": "v* M v = 1 for dimensionless M"}, "9": {"real": [0.03999859566476169, -0.009619458460569495, -0.09433172429754587, 0.007959795368715467, -0.11374584034967851, 0.01582232574625345, 0.08761284566541848, 0.0003298527883310937, 0.22434368977805577, -0.015100914059143787, 0.09827358288966098, -0.009158258439545978, -0.10361680949971519, 0.005254984200707061, -0.1276197371340042, 0.005564779945001705, -0.029103565788513877], "imag": [0.08850951491172282, -0.008009536064635633, 0.05842210284058823, -0.012451863342265274, -0.11998357623522066, 0.005047784573520275, -0.18681207494318036, 0.017200932458408306, -1.820703695326371e-17, 0.005961310810931123, 0.19250770361533742, -0.010253781455039124, 0.15038590445159405, -0.008656724168477637, -0.010507298176561528, 0.002829393235916531, -0.051956821831580575], "normalization": "v* M v = 1 for dimensionless M"}, "10": {"real": [0.08345423891060795, -0.01006550217644822, 0.004924825306161282, -0.006570609520608764, -0.1414362796265406, 0.010401452930574396, -0.11343272723874323, 0.014838401241673635, 0.09747496202496331, -0.0004622314633388884, 0.216739458074425, -0.013801992257368487, 0.09539952405215928, -0.008343879625412354, -0.08764727547281766, 0.004314945103589788, -0.11349170296996743, 0.005021132777410542, -0.0285113874784887], "imag": [0.007536770792080637, 0.0040534924395074345, 0.09659428472798344, -0.01126179892864188, 0.038489680100047434, -0.010880563004015562, -0.14974371557612745, 0.006502598762516991, -0.18869789603014586, 0.01613170818514128, 2.185836786898289e-18, 0.005299852821436933, 0.17608869686712247, -0.008992427011427636, 0.13938386555439491, -0.00781453159952636, -0.00306609478986635, 0.002193200584866173, -0.04390596641674074], "normalization": "v* M v = 1 for dimensionless M"}, "11": {"real": [0.07262052923947844, -0.008882308507759406, 0.0021500819110627733, -0.005794618820244375, -0.12655695350105417, 0.009300893172033147, -0.10155568635293648, 0.013952844883213402, 0.09174640607909625, 0.00025289156077055644, 0.2102758511916719, -0.013637914394427913, 0.09839596880563127, -0.010177975120102926, -0.09789381194434384, 0.00338934874492975, -0.1485622513982985, 0.007927342495042117, -0.0493221008674594, 0.0006112164652319662, 0.020241055998244852], "imag": [0.009055871335326308, 0.0033884198064988024, 0.08507282939202024, -0.010013364032801626, 0.03206771199076916, -0.009948004895571684, -0.13700367782683226, 0.0056757590823633885, -0.175664870093202, 0.015578778076033759, -3.889704882960767e-18, 0.006351208329907578, 0.18049966031367415, -0.008822738848394122, 0.1563165628944635, -0.010465865973027653, -0.005157341350390564, -0.00016557727450911794, -0.08840798747733979, 0.004810660106558308, -0.041728193936754907], "normalization": "v* M v = 1 for dimensionless M"}, "12": {"real": [0.039261066975573494, -0.0012805159622354273, 0.0663671183635684, -0.010328071915898466, -0.030988796864749778, -0.003931309401224799, -0.15365334468994732, 0.010637457042056956, -0.10121335593838439, 0.013302208088101682, 0.09640541064572249, -0.00027511491933194935, 0.2036137828227328, -0.012736401759079433, 0.09482738135079971, -0.009339092752043423, -0.0863543064719694, 0.002861451802299921, -0.13460314077152877, 0.007083021648338407, -0.047386994174236564, 0.0007237840886804603, 0.016347304646817804], "imag": [-0.05129103354635344, 0.008310355137532513, 0.03604349019174013, 0.0001933329139659135, 0.11274116614682847, -0.011694495999810898, 0.019646794423537107, -0.008984555444069018, -0.15326934780248855, 0.006490856867084591, -0.17566713680563997, 0.01482786326781524, 4.2860223850761405e-17, 0.005755315748872624, 0.16818888691856648, -0.007992769672916273, 0.14587581303805722, -0.009494226297758875, -0.00017324813991757986, -0.0003757934382897025, -0.07745750389391493, 0.004263973371286876, -0.03802440565327539], "normalization": "v* M v = 1 for dimensionless M"}, "13": {"real": [0.03609414604667783, -0.0012571429980633468, 0.058710870798949474, -0.009280187226870643, -0.029392721908035338, -0.0035950227091996645, -0.14005758277557132, 0.009720078999071777, -0.09270118914408394, 0.012649263366415236, 0.09141366446080788, 0.00019094621343372043, 0.19757105462486474, -0.01249925665556609, 0.09588045845142841, -0.010392414121065034, -0.09160911625160913, 0.0021208477447184435, -0.1558427341246305, 0.008734173986524665, -0.06262585116685206, 0.003555950821809259, 0.037678546700702364, -0.002937940767228523, 0.03681514991762974], "imag": [-0.044801306639003516, 0.007394115481664078, 0.0334024696827813, 0.0001131384304914858, 0.10111866137838785, -0.010616192691309421, 0.016481848941711008, -0.00839708594869265, -0.14223663138668896, 0.005850491655276869, -0.16552841395374118, 0.014347047256726867, 1.0430590695550027e-17, 0.006356606796761045, 0.1693768064357195, -0.007754952365549582, 0.15545236603625584, -0.011043902082241697, -0.00030323377050381833, -0.0020998132598517433, -0.10508313008390911, 0.005304901712837031, -0.07273437168754467, 0.002541093677585943, -0.00526013678756989], "normalization": "v* M v = 1 for dimensionless M"}, "14": {"real": [-0.017960102230645893, 0.0051620891869556314, 0.052792187366535966, -0.00409959470015521, 0.06560448866351128, -0.010035446299555497, -0.05113799428065538, -0.002396886466626212, -0.15664457910112994, 0.010507007430112713, -0.09232728001159722, 0.012176834566030765, 0.09359544529075063, -0.00017714554031794322, 0.1918252594768491, -0.011837770364401855, 0.09241384453867918, -0.009648193443369847, -0.08308668022616306, 0.0018403526481051765, -0.14345439766875048, 0.007913881858206056, -0.05965127339141075, 0.0033414087907364287, 0.03216082581764143, -0.0025826314077854605, 0.03310696700504338], "imag": [-0.04842845635280677, 0.004334445895541, -0.03023849510159873, 0.007317752080139003, 0.06920742415205115, -0.0019233841022675304, 0.11819858025948249, -0.011605505383422253, 0.008695970615767623, -0.0077602948324945195, -0.15162195257256533, 0.0063376083930033, -0.1646552569434108, 0.013780304792843024, 1.849073542321505e-17, 0.005857124105305257, 0.1598669803013471, -0.007187469528336664, 0.14631258069029437, -0.010152463493386693, 0.002839032834278536, -0.002057672874942377, -0.09433386923380115, 0.00472189392017542, -0.06697724103648094, 0.0023784150718367315, -0.00586927417924457], "normalization": "v* M v = 1 for dimensionless M"}, "15": {"real": [-0.015406985595228035, 0.004619361589961999, 0.04826858411812044, -0.0037722284365735133, 0.0589485149856356, -0.009180685874993053, -0.047837121184803336, -0.002260193247273106, -0.14493985326856756, 0.009752996063534592, -0.08592934132889939, 0.011670546411862662, 0.08934594933154659, 0.00014593712762088384, 0.18643989640647884, -0.011595685249827443, 0.0925110518861465, -0.010279387422697328, -0.08590243397519447, 0.001285867072234196, -0.15679335891023558, 0.008910505626290744, -0.07045089703038354, 0.005326893130742531, 0.045565582338596, -0.0021044366008619564, 0.06739236645787845, -0.0030693017895266493, 0.020297685927953706], "imag": [-0.04408093384529874, 0.0039813262179733645, -0.026660500251085996, 0.006623842744905456, 0.06371782548899659, -0.001772595935874923, 0.10788771397895704, -0.010711118103550205, 0.007140229136113503, -0.007357743538349729, -0.1423238815022473, 0.005831360790734878, -0.15656420241402397, 0.013368545473097983, -1.979856086317171e-17, 0.006218041844749485, 0.15960295488108941, -0.006961190547160928, 0.15183902073437278, -0.011099151804426893, 0.003226788620080536, -0.003282554138768338, -0.11208480036053509, 0.005247137227958381, -0.09151968991695417, 0.004829284131136299, -0.006787504249691395, -0.0008754460476640817, 0.022861358025139784], "normalization": "v* M v = 1 for dimensionless M"}, "16": {"real": [-0.041575431370314685, 0.005265230123514223, 0.0017645527467423866, 0.0034616111957593773, 0.07765872794452222, -0.00565561390192864, 0.06298332239820885, -0.009631850980160167, -0.062418054645857146, -0.00145305384114892, -0.15556713969625596, 0.010238221890434038, -0.08551742808925737, 0.011305376504650737, 0.09026089512086448, -0.00012103123603868935, 0.18148032327605937, -0.011087528420246785, 0.08936451286798117, -0.00964410331823799, -0.07941450355018292, 0.0011429461129691908, -0.14615996061410788, 0.008192746782230373, -0.0670500208377832, 0.004967766890806728, 0.04010887208655834, -0.001835902121223114, 0.06156256492833642, -0.0028232374345662954, 0.01908092402562674], "imag": [-0.008700028269896276, -0.001755636805186811, -0.0502304597233709, 0.006041090601847233, -0.01652010202048602, 0.006463281504163029, 0.0883872866625875, -0.0031440975555114777, 0.11909390368189507, -0.011327962502536091, 0.0020701739681075098, -0.006910079897503586, -0.14792026480261677, 0.006135493600545579, -0.1552940477700887, 0.012919741181731934, -2.6792591662532378e-18, 0.005804517220192992, 0.15204246526673867, -0.0065545891820657926, 0.14401594527659006, -0.01032930622410654, 0.00518993338559428, -0.0031200752874688256, -0.10246641210116424, 0.004740085092537803, -0.08502096936856253, 0.004457858050880453, -0.007671241399292598, -0.0007321935882946564, 0.020411031982247464], "normalization": "v* M v = 1 for dimensionless M"}, "17": {"real": [-0.03790340704676006, 0.004834536491747492, 0.0021913462563501814, 0.0031394284235950485, 0.07149907951735544, -0.0052306455642446535, 0.057474651167891154, -0.008938096835616284, -0.05861084178537612, -0.0014110422702206876, -0.14562528151457627, 0.009614863465221543, -0.08052460569628293, 0.010898338909892774, 0.08664725366817512, 0.00011358744523144879, 0.17674050382849818, -0.010860613409602274, 0.08898310011009153, -0.010033909426605517, -0.08093842815203542, 0.0007302197044823214, -0.15480342453588863, 0.00882049770979914, -0.07472813175689064, 0.006379966543052516, 0.04889437568395018, -0.0013673743522220597, 0.08625448528104392, -0.00437751750766855, 0.035641172989376003, -0.0007841860754474014, -0.006764591820345176], "imag": [-0.008519505198613915, -0.0015546142637593873, -0.045994245734055264, 0.005564934588807215, -0.014454239233331015, 0.005943668075460264, 0.0820249436554732, -0.002907554974576032, 0.11023645245015466, -0.010587382298157966, 0.0013379033824276838, -0.0066159740296238174, -0.14009715709314421, 0.00572687100605891, -0.14868804535398428, 0.012566211421458837, 3.935637555804397e-18, 0.006028340971751804, 0.15110628509223006, -0.006355993054074857, 0.14721304535179358, -0.010929102639625474, 0.005655712921649522, -0.003996015059197671, -0.11428676109873809, 0.005020651324452496, -0.1025011674694521, 0.0061810488983016915, -0.00933264106152707, 0.0006936248521050521, 0.04457129873187502, -0.002560497080818741, 0.02474830632730654], "normalization": "v* M v = 1 for dimensionless M"}, "18": {"real": [-0.02477721729664937, 0.0010702315259162615, -0.03517946222923266, 0.005886649596037777, 0.022594291978785156, 0.0022579349784399693, 0.09250370497882887, -0.006549348118345215, 0.06012119106241027, -0.009222485017981327, -0.06868379372288973, -0.0008452025197032559, -0.15265835811014422, 0.009922603997529396, -0.08008285476233525, 0.010603562635578039, 0.08688155103848878, -8.658381007504157e-05, 0.17243182905441032, -0.010455863489267912, 0.08618833021228568, -0.00949538408064343, -0.0758542349005112, 0.0006634156886534306, -0.14574367528957552, 0.008210626864662314, -0.07127950133074537, 0.005973484203498774, 0.043998191116234917, -0.0011874556725819162, 0.07971876779682602, -0.0040297743058858365, 0.03368706240526928, -0.0007681989292811939, -0.005774599270170076], "imag": [0.025709855946567352, -0.0045445524016796005, -0.02363030984575385, 0.00014941431795572225, -0.06338801491949457, 0.006967917701529373, -0.006596914090806213, 0.005788048646769635, 0.09942877996715169, -0.003864207834182913, 0.11788994764084709, -0.010986449071862386, -0.0020844236264968606, -0.006285162842079499, -0.14348033699305415, 0.005922245598016013, -0.1472564437594246, 0.012198519601499414, -8.72788520181921e-18, 0.005684323472485716, 0.14494423571782433, -0.00605190175316462, 0.14053409130595282, -0.01027436494702789, 0.006883553520991192, -0.0037845240371654283, -0.10593740260719707, 0.004602172876520213, -0.09600030390862509, 0.005736317666749185, -0.010017179790693585, 0.0007070760697085313, 0.04053694705090551, -0.002346728889534744, 0.02294342878172395], "normalization": "v* M v = 1 for dimensionless M"}, "19": {"real": [-0.023153768335658798, 0.0010259502618373032, -0.032287228331272746, 0.0054455544850603175, 0.021423137905969513, 0.0020740961531522414, 0.08596609277616525, -0.0061087576599244565, 0.05557917773920767, -0.008653421310970853, -0.06488090001503283, -0.0008491586540943436, -0.1442031599238608, 0.009401440030095314, -0.07606940331133169, 0.0102672965698869, 0.0837889888148246, 9.005966471590756e-05, 0.16826159551230457, -0.010249003428231667, 0.08556911718441032, -0.009740116983151557, -0.07665048997537385, 0.0003527022098770044, -0.15147792084659176, 0.00861956037073209, -0.07680204626807628, 0.00699524874434005, 0.04997323117516702, -0.0007813704080736906, 0.0977529293479044, -0.005121242557324335, 0.04669502327162031, -0.0025108212869830423, -0.015613295639346993, 0.0014761236172302966, -0.020879911068842284], "imag": [0.023459567579398044, -0.0041871253634751405, -0.022170935041544968, 0.00017159842877173258, -0.05851814530952895, 0.0064744891655424686, -0.005532623809858886, 0.005391996982801224, 0.09305724182736629, -0.0036041105690388423, 0.11032376836896529, -0.010367848780489786, -0.002380927140990798, -0.00605948627620184, -0.13685411739003073, 0.005586114625263037, -0.14175597427930775, 0.011892594114255287, -1.0030854030923547e-17, 0.005825650551254878, 0.14370441752100982, -0.005880891191356128, 0.1423368414101712, -0.010664557907968717, 0.007299868520001217, -0.004420998872110284, -0.11405346801986174, 0.004754929509838244, -0.10866213596414362, 0.006980433184939168, -0.01173765416286353, 0.0018323825035488968, 0.05824220592223287, -0.0028403197407363347, 0.04629574617167403, -0.001745289025210813, 0.006613857878402552], "normalization": "v* M v = 1 for dimensionless M"}, "20": {"real": [0.0073753779817262565, -0.0028241909271654194, -0.03314152574239375, 0.002749879030923866, -0.03617001687952458, 0.006162178392579728, 0.037030493943479695, 0.0013984543694895615, 0.10135166790155073, -0.007059449157001558, 0.057415845401544784, -0.008838457945826146, -0.0720232815766796, -0.0004389292614968081, -0.14896235127204968, 0.009599239896149771, -0.0756097490056044, 0.010021801388036856, 0.08364634271677797, -6.424659157400764e-05, 0.16448778215872437, -0.009917301378833836, 0.08309971509716567, -0.009281837667811604, -0.0725638998771662, 0.000328382208528102, -0.14373857370427157, 0.008103843954789688, -0.07349435252429427, 0.006588034003586158, 0.04572135059308135, -0.0006690009606530545, 0.09121821968067355, -0.004750056425043313, 0.04428587216746747, -0.002370574123844232, -0.013857712359112116, 0.001345910198047218, -0.019295399299472642], "imag": [0.02964495792167742, -0.0028271944193526467, 0.014894730419317857, -0.004246422583516419, -0.04522200444986906, 0.0014478366054547934, -0.0712061115168108, 0.007484829994015771, 0.0004192560619396602, 0.005256559238012794, 0.10564469996747346, -0.00429135721297739, 0.11570553710455819, -0.010631830267935849, -0.004764234009087795, -0.005804977389715258, -0.1388840766966305, 0.0057136107514078795, -0.14028192425205283, 0.011583675637619851, -1.1667937089032165e-17, 0.005536553051285121, 0.13857593497010995, -0.0056449862695525715, 0.13660685456898922, -0.0101075586874593, 0.008066047969869027, -0.004196140336275499, -0.10686282167216968, 0.004413391152414706, -0.10250151606063601, 0.0065263032105826015, -0.012153580601075836, 0.001762165032270697, 0.053652644382228706, -0.0026086315433726053, 0.04327792663254884, -0.0016426037557550328, 0.006461525735176297], "normalization": "v* M v = 1 for dimensionless M"}, "21": {"real": [0.006590229047639134, -0.0026070800048749398, -0.03096904979904613, 0.0025836359971820448, -0.03341191726584812, 0.00574945137965829, 0.035000830026658325, 0.0012999169302882175, 0.09498516441374977, -0.006636606916280323, 0.05363945760445676, -0.008365045528349926, -0.06843113327189751, -0.0004650806890827576, -0.14172478948047287, 0.009158154457356656, -0.07230611782503102, 0.009738057692986253, 0.08097650165516951, 7.263904967933066e-05, 0.1608031830608898, -0.00973033676736735, 0.08236890820455198, -0.009435712248404093, -0.0729310395298287, 9.067499250164817e-05, -0.14760180675550338, 0.008376811427026813, -0.07751849218311414, 0.007341105698536621, 0.04991529456356173, -0.00033031338343951695, 0.10462434389890526, -0.005542627534101041, 0.05445893310682265, -0.003722900311115042, -0.02097579069414899, 0.000912959278096852, -0.041148814197829404, 0.0019618527094441168, -0.014584688535571138], "imag": [0.027639833579927768, -0.0026500550468934445, 0.01360160216668553, -0.003941941754052054, -0.04240167703522799, 0.0013718341907676985, -0.06631915555589729, 0.007013076229981901, 0.0008611533434802294, 0.004947698026699161, 0.09961739408325383, -0.004034488198388182, 0.10922004060848756, -0.010109207474686814, -0.004824651393765933, -0.005625123948716247, -0.13321916767344935, 0.0054324518256867555, -0.13562466807439763, 0.01131652279644581, -1.1913318418903471e-17, 0.005626059018918422, 0.1372155049228195, -0.005497751783995957, 0.13754700580155318, -0.010365595559364196, 0.00840508744506293, -0.00466681299067579, -0.1125758650749072, 0.004496169029001426, -0.1118349502564978, 0.0074420344035830395, -0.013717340991608663, 0.0026494297125037388, 0.06684760611227693, -0.002922582134116341, 0.06154225666049127, -0.0031585179229874126, 0.01021548474359256, 0.00026257463462762905, -0.012125536236778714], "normalization": "v* M v = 1 for dimensionless M"}, "22": {"real": [0.025206025101411865, -0.0033786889067102767, -0.004246673324563399, -0.001894140502035199, -0.050113461727438316, 0.0038863667891525042, -0.036037913704116194, 0.006269013108086682, 0.046984607152983, 0.0007774869305083957, 0.10650154718471093, -0.00733873986753931, 0.054961806715323115, -0.008487222542985744, -0.07360758401654978, -0.00015913932171974544, -0.14498938095423142, 0.009285098292675289, -0.07183924589261088, 0.009528797428852327, 0.08062273504039259, -4.9107317075768815e-05, 0.15747026594990274, -0.009452261624558839, 0.08018390464981616, -0.009042707915769126, -0.06957425309201484, 9.020247106345368e-05, -0.14094701617133693, 0.00793882435736248, -0.07443195795731114, 0.006953849939038391, 0.04625781356921444, -0.00026537480579651423, 0.09841141056740123, -0.005181816127451466, 0.05183348761719322, -0.003514682408472822, -0.01896472520012108, 0.0008198856980923643, -0.03837731127510136, 0.0018371361526108162, -0.013787239082062643], "imag": [0.008232929387865903, 0.0007886418559390003, 0.031300306746238335, -0.003976231966867237, 0.006032312369089669, -0.003940416975579116, -0.060301995849969536, 0.0023542122300344174, -0.07585005225249353, 0.007760008810365629, 0.005401105986648147, 0.00483328950055966, 0.10891876879640947, -0.004540497510670186, 0.11308640279195216, -0.010285607375487367, -0.006528806557904107, -0.005422815520304136, -0.13439182301164454, 0.005515922976736919, -0.1341687516984193, 0.011051905627588565, -3.328662157630257e-18, 0.0053803488124537615, 0.13287162166886815, -0.0053090608083072146, 0.13259390423682807, -0.009888860526544738, 0.008876815738204803, -0.004445664391240994, -0.10637573436162084, 0.00421639074639348, -0.10614587076995086, 0.0070070515168390735, -0.013904066094259152, 0.0025302659284363867, 0.062210544057423114, -0.0027026725538444075, 0.05790091704379189, -0.002964414182069522, 0.010050094755144793, 0.0002217454061636273, -0.01115091821679243], "normalization": "v* M v = 1 for dimensionless M"}, "23": {"real": [0.023529172445701376, -0.003167484343632088, -0.004189002634218574, -0.001756613260433077, -0.04701930728828215, 0.0036606022335451192, -0.03354313870529664, 0.0058945590622764745, 0.04454343062607489, 0.000731538789326993, 0.10052941718449142, -0.006946054818778612, 0.05178533062677173, -0.008087811326342263, -0.07029729657891343, -0.0001954477740936391, -0.1387432052366864, 0.008907370306551464, -0.06906684205914049, 0.009285280391712586, 0.07829664396521258, 5.9495998853066785e-05, 0.1541956595507905, -0.009283446055598983, 0.07940948474739937, -0.009137745183312658, -0.06967985766445611, -9.470521317119766e-05, -0.14356791901084512, 0.00812390311182281, -0.07739912752404049, 0.007518581132977008, 0.04927963059063802, 1.3456075660536177e-05, 0.10854804917814043, -0.005769371221076722, 0.05983681564182785, -0.004578010557460584, -0.02423948971133699, 0.00043208923184908, -0.05563930131198059, 0.0027702535034863445, -0.026960158139926936, 0.0007294493639059187, 0.0020803104453890674], "imag": [0.007898447864286035, 0.0007174930985953657, 0.029285483068413946, -0.0037348210116542094, 0.00536202557620076, -0.003686633119909747, -0.05681103146750214, 0.0022258840708067502, -0.07120080528296742, 0.0073236967217674195, 0.005463776445284897, 0.004586902483567091, 0.10336010545273634, -0.004297910710490329, 0.10748989879622756, -0.009838960893469327, -0.006460107562594758, -0.005275171671256683, -0.129501149750258, 0.005277289025708424, -0.1301687050665022, 0.010816510205808929, 1.8768294220964567e-18, 0.00543616895277313, 0.13148422323797648, -0.005181496161682656, 0.13298663905919894, -0.01006055655083599, 0.009141815098304458, -0.004799534354554628, -0.11047655781746174, 0.004259251449838886, -0.11313746761716283, 0.007693565434287028, -0.015253228168683053, 0.0032324164256934533, 0.07221497479073134, -0.0029113453366991842, 0.07225552615681224, -0.004141326670266704, 0.0134238142839594, -0.0008057982155462364, -0.025660009949011374, 0.0015739829236781366, -0.01649324480125824], "normalization": "v* M v = 1 for dimensionless M"}, "24": {"real": [0.01787787025592335, -0.0009786271920478682, 0.021386677397938304, -0.0038549264475652143, -0.018775495530767832, -0.001172353659604394, -0.06209640790357502, 0.004677453252934611, -0.035456916464226045, 0.006281697554145135, 0.05385754391976571, 0.0003227415718522175, 0.10931029782367319, -0.007475093890146796, 0.05276058636183067, -0.008168416227857564, -0.07411702872023955, 3.8240794049898465e-05, -0.14099454115936888, 0.008987210758138743, -0.06860091064364007, 0.009103692626431808, 0.07782603027569514, -3.8466635847742996e-05, 0.15122882854714198, -0.009046014478373098, 0.07746804395693052, -0.008797740537453339, -0.06687119732035961, -8.186812657794563e-05, -0.1378004071635319, 0.007749051445052226, -0.07455796665576786, 0.007159258128535226, 0.04613299901504351, 4.614880871879308e-05, 0.10278272480099772, -0.005432605553717832, 0.05715503322854644, -0.004336632984614392, -0.0222144025954229, 0.0003728746604893889, -0.052257831972247676, 0.002597478049791393, -0.02561538353857195, 0.0007016787268183295, 0.001779405563778407], "imag": [-0.014934728877166105, 0.002887105373672725, 0.017731665844331678, -0.0004199310529321979, 0.04032570399615027, -0.004745851051917304, -0.0009386256333925395, -0.003662705885828169, -0.07083920592198006, 0.002992019644594128, -0.0785099791182795, 0.007887824731955127, 0.008964837509925437, 0.004490626843433828, 0.11035930721613936, -0.004678199450570701, 0.11031092990922205, -0.00995660771758411, -0.007705942007226821, -0.005110006619977969, -0.13011561351210274, 0.005331319311336017, -0.12876116539774102, 0.010586329533550726, -2.9010883902976785e-18, 0.0052250106922313135, 0.12775002530323182, -0.005026684788340197, 0.12866951158288198, -0.009649212581724914, 0.00942255231667195, -0.004589784611784259, -0.10510367282627361, 0.004027918464679813, -0.10794801678962457, 0.007289049246679105, -0.015268548096297845, 0.003087219448319981, 0.06776719690938925, -0.0027127856896405674, 0.06836224681375236, -0.0039018459503349858, 0.0131719362941345, -0.0007833456639556267, -0.02385867639386548, 0.0014718295852075823, -0.01552324307188261], "normalization": "v* M v = 1 for dimensionless M"}, "25": {"real": [0.01691933419762904, -0.0009362908304387749, 0.02002980654690622, -0.003628773236150681, -0.017895494336547944, -0.0010913073876254577, -0.05857563201645356, 0.004425823509842622, -0.0332404633210483, 0.005945883753057436, 0.05126221617700455, 0.00030928105964535144, 0.10380562364231462, -0.007115771350403438, 0.050056714860819716, -0.007827051025791376, -0.07109983025687223, -1.983515894392053e-06, -0.13555806579487087, 0.008660219659829878, -0.06623679244734353, 0.008891779484279952, 0.07578151263472445, 4.9401190846135434e-05, 0.14830033578385876, -0.008893246343053874, 0.07668716681408176, -0.008853644856440914, -0.06681388269685952, -0.0002279881111717014, -0.13957399550673774, 0.007875413441738848, -0.07676696848510749, 0.0075892941787156455, 0.04835734900917315, 0.00027523958419170124, 0.11056617381050533, -0.0058763653011188735, 0.06350306277876502, -0.005180079908903635, -0.02620012773436319, 3.583735454370749e-05, -0.0659948869621707, 0.0033177712071352436, -0.03651243992981271, 0.0019153964019922648, 0.006406473353561247, -0.0008306798897933119, 0.01331319751175716], "imag": [-0.013936326252803742, 0.002711538313308918, 0.016816874912402493, -0.0004114810250831497, 0.03789717458617722, -0.004479019957229109, -0.001160151977281049, -0.003451478503825841, -0.06707962355047666, 0.002837955373690785, -0.07419284474699128, 0.007490071203421261, 0.008799897498569981, 0.00428995828755272, 0.10529133631268665, -0.004453786849203548, 0.10544431319232507, -0.009570747500479489, -0.007567340951385198, -0.004985923207600193, -0.12585337356540394, 0.005126184493556789, -0.12528321366185682, 0.01037717788087896, -4.062064705112524e-19, 0.005258330517970946, 0.1263839651975218, -0.004915239440656192, 0.1287084340263352, -0.009762821557502131, 0.00962495271105062, -0.004859776091623954, -0.10809091200546145, 0.004047243812063916, -0.1132595364385315, 0.007812249946040626, -0.016405846579126568, 0.003646943902001511, 0.07547603477899816, -0.002854386223638638, 0.07974903236822149, -0.004832493857868234, 0.016093929988193367, -0.0016330532026789673, -0.03539773296608967, 0.0016942359580633276, -0.03237118870971031, 0.0012922176791706807, -0.006281815191638176], "normalization": "v* M v = 1 for dimensionless M"}, "26": {"real": [-0.0028256058370235994, 0.0017170842234390997, 0.023415928684963856, -0.002120580104977241, 0.021655055710189264, -0.004149359469929909, -0.0298740170158087, -0.0006084747531735744, -0.07059761688331574, 0.005230185759861207, -0.03468535121572855, 0.006240675561291549, 0.058590526544723985, -1.467333270682983e-05, 0.11060678985896302, -0.007521058837122123, 0.05078715501101293, -0.007879233556908213, -0.07395961152886242, 0.00018019250546118818, -0.1371048717311039, 0.008707975592727346, -0.06577754841875393, 0.008731966251520475, 0.07524929936278517, -3.0757237470565724e-05, 0.14564012607751856, -0.008687445608303722, 0.07495308575387123, -0.0085568959060198, -0.0644266009795595, -0.00020791701274467745, -0.13453481620438665, 0.007551782196383909, -0.07416816732702773, 0.00725979188388033, 0.04563844024232563, 0.0002863441746893444, 0.10527907367246793, -0.005567913339429494, 0.060862576281603444, -0.0049264789475099175, -0.024269963311458594, 3.6073628599511964e-06, -0.062355227950264394, 0.0031247426991211713, -0.034815681409447886, 0.001822781285630864, 0.005769910162933935, -0.0007729651860064741, 0.01251276732228186], "imag": [-0.02048036168362381, 0.0020910753074673744, -0.007788581164165349, 0.002717721760128509, 0.03312215086581842, -0.0013273759088627134, 0.04663474120113928, -0.005277306257100428, -0.006317073827195096, -0.0034190840833036437, -0.07820487777353792, 0.0034431791134043855, -0.07989525341327311, 0.007923662420957697, 0.011532167072727946, 0.004208447010953472, 0.11063901605475236, -0.004744523763971794, 0.10752439375635402, -0.009647909962344417, -0.008495124678649124, -0.004848082945236348, -0.12609685722483188, 0.005160039849788735, -0.12393812369419865, 0.01017443276306957, -1.4487720286953118e-17, 0.005074987829523769, 0.1231332372922813, -0.004785508472978526, 0.12491474584698169, -0.009404867536550182, 0.009779937315985473, -0.0046644063743176275, -0.10340453356059674, 0.003853813094408701, -0.10855055461191888, 0.007441320308306194, -0.016300615024197843, 0.0034900670467958583, 0.07131699350059277, -0.0026788496804616324, 0.07582431411700338, -0.004574335707953329, 0.01575084037138618, -0.0015676086192664505, -0.03316677436063086, 0.0015849665413122333, -0.030635684127843666, 0.0012273740630680346, -0.006052396146721436], "normalization": "v* M v = 1 for dimensionless M"}, "27": {"real": [-0.0025558338383592774, 0.0016132752533013172, 0.022180423193837007, -0.0020159151213544305, 0.02034033403670765, -0.003925031967976594, -0.02847773692764783, -0.0005667905922618478, -0.06693482507714715, 0.004971581969976302, -0.03272615144041765, 0.005940471933083651, 0.05598619212897863, -8.10019975301564e-06, 0.10557383610545182, -0.007194313835044926, 0.048459647265191384, -0.0075840781246986014, -0.0712211945418038, 0.00013931442284271023, -0.13233424030246385, 0.008422122818547094, -0.06373431044559914, 0.008545409492943157, 0.07343752365531993, 4.1518947209002156e-05, 0.14300504051357654, -0.00854870422996876, 0.07418602460038637, -0.008586220734533214, -0.06426664672446915, -0.0003250604939229236, -0.13571745014022643, 0.007637828374231036, -0.0758242814430846, 0.007591608355922595, 0.04730434658313707, 0.00047512799070427013, 0.1113371616754839, -0.005908554283865788, 0.0659420062809048, -0.005602014862238651, -0.027335872791323643, -0.0002857069091844095, -0.07339074494326557, 0.003693748713593208, -0.04382015403202868, 0.0028189573504843286, 0.009345945950320808, -0.00036752585659648044, 0.02752547316232876, -0.0013723621217822035, 0.011107670918151201], "imag": [-0.019374078909158054, 0.0019846069206106835, -0.007245931434031754, 0.002562663479944827, 0.03143604841504677, -0.0012685126491215628, 0.04405060820767695, -0.005004971881052942, -0.0062325302576131, -0.003242300930246557, -0.07440468718934802, 0.0032787572118201914, -0.07593168010181867, 0.0075631447432715085, 0.011233698674601115, 0.004041976657499401, 0.10603959651530621, -0.004538903464754565, 0.10325958833678375, -0.009311262594002952, -0.008320244377487289, -0.004741810953526143, -0.12234961082244808, 0.0049817283070418454, -0.12088193332398169, 0.009987181862311161, -1.6018606881313815e-17, 0.005092954845674541, 0.12181292482639954, -0.004687303486853635, 0.12472242815878429, -0.009478447523008833, 0.009931864805891052, -0.004873025684049215, -0.10560318803202155, 0.003858911525544192, -0.11263405368493275, 0.007845801863444544, -0.017249470968298538, 0.003940106968646046, 0.07734411897023805, -0.002776602102885306, 0.08494579233172744, -0.005317787290038009, 0.01825333590742613, -0.0022740336941182355, -0.04243327741661802, 0.001737361205347429, -0.0445840467769389, 0.002256539482513032, -0.01063729786046413, -9.643486122264574e-06, 0.007041058869461697], "normalization": "v* M v = 1 for dimensionless M"}, "28": {"real": [-0.016888987031405095, 0.002401759532776763, 0.0051771394011219185, 0.0010693780718286168, 0.035485599845292634, -0.002971880407460482, 0.02146195226502489, -0.00433561271156295, -0.03831230959994888, -0.0001670645607368464, -0.07663033244099218, 0.005615721797583104, -0.033846791811200386, 0.006168840566231984, 0.06181909274067403, -0.0002679994305307363, 0.11091235489740248, -0.00750909958034664, 0.04901167132617544, -0.007616331202005756, -0.07338678774014165, 0.00028384264672721917, -0.13338089150581015, 0.008447605898129278, -0.06328557764689423, 0.00840314563666976, 0.07287678644300537, -2.5026161817162613e-05, 0.1406039526657347, -0.00836807377449729, 0.07262858826441378, -0.008325057337510697, -0.062210000438803904, -0.00030131220635260463, -0.13128006799537556, 0.007355964835894715, -0.07345259331548937, 0.007291008967270366, 0.044940632877308435, 0.00047193375240779255, 0.10651426936316365, -0.005628415185023685, 0.06339824410665981, -0.005348413553876882, -0.025544200370445126, -0.0002976179784288077, -0.06970096392914366, 0.0034956794326643217, -0.0419192163270689, 0.002685897311859771, 0.008547753448602277, -0.0003327155680950947, 0.026022908561606807, -0.0013009972741690602, 0.01058486405787983], "imag": [-0.007572295448840355, -0.00031592472245433093, -0.02149275745538259, 0.002899085270520475, -0.0008060082922217767, 0.0025451759859178866, 0.0449045528382073, -0.0020219825143770707, 0.051094244564962005, -0.005643793506249059, -0.010463299058968398, -0.003207896627124397, -0.08332781787937284, 0.0037626719856060408, -0.08044509785430656, 0.007901248826307099, 0.013390993656086135, 0.003972281191459853, 0.11017745227826262, -0.004764372077506304, 0.1048025365778314, -0.009359930109431166, -0.009021881368821743, -0.004624651552967676, -0.1223429435180386, 0.0050014872706218485, -0.11960461848341196, 0.009806739058093705, 1.6066002038097387e-18, 0.0049322638115955695, 0.11895239121895869, -0.004576648135522763, 0.1213628602292429, -0.009164365955816035, 0.010003064754071195, -0.004692683786223621, -0.10148719285366083, 0.003695308682818195, -0.10836701964717467, 0.0075078015559175695, -0.017062807344081995, 0.0037802768141632324, 0.07350458552926128, -0.0026226614548700788, 0.08111498213189129, -0.005056426363198821, 0.017835761049302998, -0.0021807548891723707, -0.04001221741554068, 0.001630709058638891, -0.04237818204595064, 0.0021423521828631766, -0.010295823983405733, 1.3027328338700926e-06, 0.0065870447877478715], "normalization": "v* M v = 1 for dimensionless M"}, "29": {"real": [-0.015989031207228697, 0.0022803950889342876, 0.005009495387655763, 0.0010055221214096376, 0.03370251353231086, -0.0028305675807746306, 0.02023965173021875, -0.004120489714418811, -0.036611499427757134, -0.0001524839675996503, -0.07298698839845977, 0.00536060705430873, -0.032113892579852366, 0.005900264355279031, 0.0592852385140008, -0.0002491978373506191, 0.10632517722862518, -0.007212533274106004, 0.046987600778918955, -0.007358492184976338, -0.07090315262163982, 0.00024399472730151416, -0.12916233844628675, 0.008195509940643789, -0.06149935365470024, 0.008237294416392685, 0.07125922137734017, 3.527167983836592e-05, 0.13821908001535552, -0.008241557490994172, 0.07188612301131181, -0.008336038708611456, -0.06198539427283369, -0.00039645166741792906, -0.13204286564825254, 0.007413696185575117, -0.07469926841516111, 0.007549905979520881, 0.04620562203285509, 0.0006283189388787726, 0.11128511736265514, -0.005893567076771864, 0.06749763029638513, -0.005894694143256097, -0.02794048260464796, -0.0005447943528080788, -0.0786510498185268, 0.003950410193547498, -0.049392878787912986, 0.0035130049554647057, 0.011363759435569028, 2.518988451866796e-05, 0.03852220393208887, -0.0018964422727629664, 0.02134433625911741, -0.0006524123242013756, -1.3222998235769767e-05], "imag": [-0.007267922398557655, -0.00028986031078225645, -0.020377444073837573, 0.0027560391734123843, -0.0006243262422738708, 0.002410620416427398, 0.04275408263054026, -0.0019316848291632141, 0.048496211907317496, -0.0053766524942794195, -0.010175998657349474, -0.003058694341103943, -0.0796132780092184, 0.00359672692254069, -0.07682388984143945, 0.007574943039474012, 0.01301751927314595, 0.0038319326903223276, 0.10600730506557236, -0.004576709263562915, 0.10103732793001717, -0.009063596531585059, -0.008830152439478569, -0.004532220275270354, -0.11902195621038462, 0.0048449693700263275, -0.11689419398734074, 0.009637942894163833, -6.032005191842243e-18, 0.004939582986605945, 0.11768929662279545, -0.0044893952795410285, 0.12101889322168878, -0.00920981724629213, 0.010115094052964912, -0.004855611648506598, -0.10311537153561273, 0.0036916641390798114, -0.11153734952539708, 0.007824355844135319, -0.01785126280948032, 0.004145316222551183, 0.07827800782441874, -0.0026910206499653304, 0.08849196363652745, -0.005656406642178537, 0.01996908880795402, -0.002769770135916402, -0.047524868367995396, 0.0017388341634974273, -0.05395696781687326, 0.002986607827779527, -0.014319130942562772, 0.0008032365057067048, 0.01585216612606135, -0.001049230153928849, 0.0118396655364892], "normalization": "v* M v = 1 for dimensionless M"}, "30": {"real": [-0.0138642957095066, 0.0009031491095735977, -0.013988527038646477, 0.0027333895306999754, 0.016316156723420315, 0.0005440688495466327, 0.0447586296900004, -0.0036216780312810404, 0.021079962235924805, -0.0044493252886444404, -0.044736473808819996, 0.00017987505959272393, -0.08088821194782564, 0.00588220928974557, -0.03300121858101156, 0.00607962324328633, 0.0639772779529796, -0.00046012521859134086, 0.1105631947355441, -0.0074598221488751506, 0.0474063318849089, -0.007376498404920487, -0.0725571068817899, 0.00036040768683001873, -0.12984781423996566, 0.008205307039100329, -0.061063532085767966, 0.008109454100199908, 0.07069001253034758, -2.0670874903754493e-05, 0.13603888033367642, -0.008081337211685823, 0.07047971912416769, -0.008104413224675427, -0.06019287999207971, -0.0003711276782990664, -0.1281066446658671, 0.007166157843687045, -0.07253482617455721, 0.007276103328229139, 0.0441368534770633, 0.0006157712980132417, 0.10689319299569952, -0.005639921429296161, 0.06507919522979334, -0.005647985691224733, -0.026298980249900187, -0.0005418962712097203, -0.07503083161980027, 0.003755676967646828, -0.04739155552599362, 0.003355985253034642, 0.010502785860888817, 4.080062024385456e-05, 0.036586720825750756, -0.0017995220006752713, 0.020415472587505385, -0.0006275942534537467, 6.881472481281806e-05], "imag": [0.009301592748597797, -0.001989805133916642, -0.014227298822166605, 0.0005596277914707823, -0.027603829678514546, 0.003496447467146515, 0.004933771133387325, 0.002383362499467544, 0.053928002373737884, -0.0025554727002616465, 0.0542422892341686, -0.005894006807597454, -0.013663723542249203, -0.0030251576752137843, -0.08684501727836619, 0.003987945106135224, -0.08043998211496403, 0.007841747318359344, 0.01473948741189101, 0.00377168065187279, 0.10924241157016937, -0.004753650856032927, 0.1021835101536877, -0.009091868123434987, -0.00936754028967005, -0.0044310994138820345, -0.11884514626362841, 0.0048547284213243, -0.11568524061422944, 0.009475936029612142, 1.4411670906997205e-18, 0.004797547324903344, 0.11514854994629264, -0.004393593206780504, 0.11802240521066046, -0.008932081123023785, 0.01013002485438646, -0.004689823754493643, -0.09947550043605266, 0.003551756761906357, -0.10766791635007429, 0.007517011985232823, -0.017611673032855654, 0.003987695025348709, 0.07475524830682691, -0.0025562263009786747, 0.08482226942573151, -0.005400560191589632, 0.01949799658242479, -0.002659498198804231, -0.04505601811003339, 0.001638970098867762, -0.05148527444710038, 0.0028431828874692744, -0.013877859212487551, 0.0007759762295129881, 0.014943006851753206, -0.0009937330474573329, 0.01126249827699253], "normalization": "v* M v = 1 for dimensionless M"}, "31": {"real": [-0.01324064094063899, 0.0008672479353699204, -0.013266208384277646, 0.0026019760715217197, 0.015643041086991376, 0.0005100733061952441, 0.042655951070054966, -0.003459654957719172, 0.01996317459117657, -0.004246617607136294, -0.04287206539961492, 0.00017596816596948466, -0.07735356288591094, 0.005636190900463495, -0.03146350161859188, 0.005838699390662508, 0.061555078594861, -0.0004340415681073145, 0.10638418846471717, -0.0071905169170072445, 0.04562992335759772, -0.007149195974803078, -0.07030184632375638, 0.00032241967098842796, -0.12609096669472453, 0.007981222166111707, -0.05948654729865854, 0.007960766155926273, 0.0692360164560618, 3.0253002926192745e-05, 0.13386879945780608, -0.007965488402685537, 0.06976719123643027, -0.008102590776076992, -0.05992815044575916, -0.0004492995553899684, -0.1285666453416096, 0.00720362928628411, -0.07347403227855587, 0.007479975816243917, 0.045107767630821, 0.0007461199233817324, 0.11068823512311186, -0.0058487689849741325, 0.06841433112278182, -0.0060937856321157165, -0.028198458567272197, -0.0007529596789572621, -0.0823561250341552, 0.0041230918443512085, -0.053628246770691244, 0.004046321771114709, 0.012747606650676849, 0.00035472866307062977, 0.04703932536586702, -0.00228415064719224, 0.029635809863475405, -0.0015322497098011706, -0.0018392937128224327, 0.0004890660243379327, -0.0090811648840394], "imag": [0.008796875907201079, -0.0018912707609267982, -0.013604410463753972, 0.0005414000512383616, -0.026241744777858213, 0.003334083727189853, 0.004845641166365979, 0.002267186619450015, 0.0515188159969401, -0.002446445044236255, 0.051707873832123795, -0.005637589224978946, -0.013246112692036321, -0.002898049894857083, -0.08328285713537927, 0.0038254622308922124, -0.07713637527765715, 0.007546149280208591, 0.0143275264953672, 0.0036516737591503552, 0.10545767574742788, -0.004582526677145909, 0.09883626674448998, -0.008828928190336833, -0.009170292249289724, -0.004349675025431816, -0.11588042594603294, 0.004716150240082054, -0.11326199167599935, 0.009322834876999161, 3.3547961372034115e-18, 0.004797394419682617, 0.11394703033044914, -0.0043154793020904695, 0.11757956517868075, -0.008957454447035445, 0.01021076159734531, -0.004818193074154641, -0.10068338014219129, 0.003542700976109934, -0.11014854901152617, 0.007767331650073529, -0.018266290206131207, 0.004286298065635123, 0.07857870658897954, -0.002604427352822515, 0.09084209977460406, -0.005889450066122254, 0.0213148370251239, -0.003152821521270755, -0.05120394438960045, 0.001716499197646829, -0.061150059548829905, 0.0035459513325098568, -0.01736820968521504, 0.0014605206277175516, 0.02267098407451923, -0.0010677696127675692, 0.024041995810965153, -0.0010073699059426294, 0.005716763918743488], "normalization": "v* M v = 1 for dimensionless M"}, "32": {"real": [0.0004959437924691308, -0.0011001668907431197, -0.01768952811113404, 0.0017423733460346237, -0.013467681000997414, 0.002965296634957595, 0.025315001558023114, 0.00011360301843066815, 0.051915074684294384, -0.004119115819618902, 0.020611716683524177, -0.0045134913739597856, -0.049629771117860946, 0.00045387228672244014, -0.08385391047130203, 0.006062802881251523, -0.03217743415418548, 0.005981120560170857, 0.06536557328205944, -0.0006070506329581145, 0.10978075027352316, -0.007386598438140583, 0.045947131557707785, -0.007156867673708743, -0.07157239571535368, 0.0004174352959123902, -0.12651197571642178, 0.007979857846900515, -0.0590650221948903, 0.00784497418205019, 0.06867052883485653, -1.7297403200287994e-05, 0.1318784432397208, -0.007822087172345215, 0.06849057912740066, -0.007895705684460314, -0.058349997782007924, -0.00042364291567261575, -0.12505121363611896, 0.006984547006315271, -0.07149610964754867, 0.007230467235210237, 0.043284853116704464, 0.0007275712445645845, 0.10668744083287973, -0.005619144043075716, 0.0661333642453162, -0.005857641265895815, -0.026703706956299107, -0.0007395193666363763, -0.07887135261967444, 0.003936104757638734, -0.051596932121850694, 0.003876495351078895, 0.011879606074155002, 0.0003551367287786059, 0.044854663164881486, -0.0021735753526539044, 0.02842607210216802, -0.001468189418397132, -0.0016148930152721148, 0.00046072939569504585, -0.008630283875501028], "imag": [0.01515104459155185, -0.0016511870751889982, 0.003945753262762927, -0.001841835628004816, -0.02585267394687482, 0.0012541134822256989, -0.032234553586656924, 0.003949982594589737, 0.00958660307069115, 0.002236132783912318, 0.06085085443901767, -0.002966366591416632, 0.05644472950575131, -0.00606101679369079, -0.016138294377256942, -0.002866566350073254, -0.0891994381948555, 0.004144912813894611, -0.08006362415665036, 0.007758762617846881, 0.015715748929092402, 0.003599012462815259, 0.10800813638075067, -0.00472275525897251, 0.09968468531611956, -0.008842408786827646, -0.00958615071952664, -0.004261256924307443, -0.11558759658201677, 0.004718733937552344, -0.11211946317996258, 0.009176285458545912, -1.0658823573359974e-18, 0.00467088736941829, 0.1116719192276219, -0.00423148156223282, 0.11488932209423312, -0.008710088721042696, 0.010187775603455773, -0.004665985505013277, -0.09744344559132509, 0.0034218205296153046, -0.1066328716022222, 0.0074878062455930846, -0.01799401548098263, 0.004133824854625688, 0.07535454318447274, -0.002486180953916534, 0.08736580446053495, -0.005643801162648139, 0.020809261906528268, -0.003033091749546558, -0.04877017058834715, 0.0016249712978053965, -0.058550165988166314, 0.003386347420707056, -0.016848906668887546, 0.0014060192022793837, 0.021481473873313527, -0.0010106738561284916, 0.02295704432410543, -0.0009640719199878351, 0.0055096847519637985], "normalization": "v* M v = 1 for dimensionless M"}, "33": {"real": [0.00041604186444500323, -0.0010452215796030407, -0.016910275079592318, 0.0016696202994582654, -0.012786137823925344, 0.002831531252353918, 0.024293575032617087, 0.00010170818319061733, 0.04964290751297672, -0.003946779795440332, 0.019599034188286815, -0.004324246837191609, -0.04769437851652362, 0.00043749413827368164, -0.08047458889238347, 0.005828672503128038, -0.030806913795087886, 0.005764230925992662, 0.06307390380066452, -0.0005768477588301103, 0.10596952674627953, -0.007141615945926278, 0.044375223446833846, -0.006954857662108052, -0.06951994095948591, 0.00038166895586278453, -0.12314453654501344, 0.007779257173582072, -0.0576608058804936, 0.007710698358560331, 0.06735551367979521, 2.617192373480194e-05, 0.12989398682595002, -0.007715576160343623, 0.06781018256295929, -0.007884884947760705, -0.05806128609287947, -0.0004885445977300651, -0.12529018127049743, 0.007007300259901927, -0.07220152414931258, 0.007392207229770309, 0.04403601556307086, 0.0008369191347628539, 0.10973199939356258, -0.0057852874068465765, 0.06886670822626696, -0.006224518770886823, -0.028228120309977053, -0.00092006103749162, -0.0849180629485914, 0.004235977450753996, -0.056831373538386944, 0.004456036538385591, 0.013690034951627785, 0.0006295124651070486, 0.05364480943510793, -0.0025754099209458264, 0.03632136948791, -0.0022374935958055487, -0.0031185595955317198, 8.098262194353035e-05, -0.019454140119832118, 0.001014814607149351, -0.008823450097981656], "imag": [0.014470949283237219, -0.0015804935212986846, 0.0037070138515941076, -0.0017547239768068445, -0.024744794518102017, 0.001205438536408117, -0.030743818287421492, 0.003778597206593511, 0.00930484237939689, 0.00213579757227478, 0.0583183439395025, -0.0028470619906781035, 0.05401456986741969, -0.005817931495899484, -0.015640416243527504, -0.002757256440107147, -0.08582156088640702, 0.003988596444156419, -0.0770483988538316, 0.0074904228663104045, 0.015288102489365742, 0.003495125892838965, 0.10456603514041206, -0.004566582412903639, 0.0966898934406725, -0.008607417764020742, -0.009389978139012604, -0.0041887591818878895, -0.11292340774233214, 0.004595096692162379, -0.10993749620300816, 0.009036647406639337, -9.153424880517658e-18, 0.0046654519532543515, 0.1105324139220342, -0.004161063811647957, 0.11438320751035087, -0.008720954659186052, 0.010244024376082217, -0.004767842358655761, -0.09833678333647805, 0.0034094305390592154, -0.1085852596923039, 0.007687466078315524, -0.018537908770490816, 0.004380013438929105, 0.07844738334241252, -0.0025202723617073052, 0.09231876073953708, -0.006045739714463776, 0.02235822405360803, -0.0034484299757389907, -0.053846035107367754, 0.0016810631335707894, -0.06666538575106731, 0.003974929448645068, -0.019874178931872776, 0.001994502204889567, 0.027970813040014496, -0.0010580573708044126, 0.03392511960251943, -0.0017015548838363967, 0.010263375528635325, -0.00011198383398123164, -0.004226638704991566], "normalization": "v* M v = 1 for dimensionless M"}, "34": {"real": [0.011977383745181081, -0.00181118927903335, -0.005490509234672405, -0.0005892734012739938, -0.026570434344628514, 0.002404467555725798, -0.012821681405500742, 0.0031322142197231927, 0.032556437429258546, -0.00023920685132874887, 0.05744963150636404, -0.004500419109820224, 0.020112115002800437, -0.004543289211061442, -0.053352751515625456, 0.0006712915582386595, -0.08586842323789595, 0.006180717164852735, -0.03138855747699591, 0.005878309217138279, 0.06619494233503069, -0.0007201356976780207, 0.10871346517275345, -0.007298262499882719, 0.04461391083139754, -0.006954952217066924, -0.07049898150468326, 0.0004601261371894521, -0.12336972242851472, 0.007769900341227266, -0.05725425612449719, 0.007605108941059158, 0.06680109362999088, -1.4640535309761435e-05, 0.12806804057149032, -0.007586228685360388, 0.06664574200487022, -0.007698903740718237, -0.05665954361085431, -0.0004632832519854575, -0.12213092704891054, 0.006812018637209281, -0.07039030630952144, 0.007164472482744948, 0.042419202278506485, 0.000814645740601662, 0.10608202321918125, -0.005577101593895682, 0.06672553256574236, -0.006000677487957843, -0.02687005704597471, -0.0008992812505928413, -0.08160206834668761, 0.004058853292101433, -0.054816482139908286, 0.004280838842964338, 0.012845569130148239, 0.0006182832160458353, 0.0513344857631301, -0.002458544458677589, 0.034927065547770635, -0.002146739694759881, -0.0028154689746736927, 6.917987283678299e-05, -0.018563770869122653, 0.0009703483603410392, -0.008464578164432551], "imag": [0.006943013690671931, 5.562119086544069e-05, 0.015621275062212638, -0.0022408074115838634, -0.002037973126705919, -0.0017010404850014767, -0.03524781118957584, 0.0018151618981430743, -0.03578563484328084, 0.004294965302966304, 0.013355177911533699, 0.0021041465149045867, 0.0661638529002076, -0.003283358163100163, 0.057955796381280976, -0.006167729844719485, -0.018053775922607967, -0.002728209619087987, -0.09070349586791032, 0.004251792279098903, -0.07943892112049439, 0.007661209836792722, 0.016417338618660016, 0.0034486209017569607, 0.10658976315192609, -0.004678608655986869, 0.09731182466695018, -0.00861006646337018, -0.009714437924789694, -0.004110587355812285, -0.11255182852298155, 0.004592490940421852, -0.10885817839483582, 0.008903216611030926, -1.7706942649957828e-17, 0.004551999421190296, 0.10848059099049252, -0.004086616213459403, 0.1119533939706795, -0.008499184375938459, 0.0101955477677701, -0.004628059912993628, -0.09543510607147193, 0.0033039970845902835, -0.10538273112341555, 0.007432856548358984, -0.018247116933630778, 0.004234251628996539, 0.07549745210602886, -0.0024161687416221302, 0.08904748022329659, -0.0058125754164846805, 0.02183355160304418, -0.0033243838009136043, -0.05149392283874143, 0.0015981001830818254, -0.0640283593001624, 0.003807778494934682, -0.019298566349691362, 0.0019210705062143462, 0.026618624545936803, -0.001002751341053598, 0.03249401680202724, -0.00162868039093916, 0.009922967438520051, -0.00011244319423268601, -0.003996464694387997], "normalization": "v* M v = 1 for dimensionless M"}, "35": {"real": [0.011445066959688804, -0.0017344204619428839, -0.0053070225936666425, -0.0005587558365218731, -0.0254470234285797, 0.0023075976646896234, -0.012196229114420191, 0.0030002118842497242, 0.03130408554559855, -0.0002349623489125465, 0.05510649567730602, -0.004324516300012113, 0.019196117876702758, -0.004367446532879252, -0.05140647408080927, 0.0006466388379615051, -0.08266586821302456, 0.005959632201519454, -0.030161167565334386, 0.005682288230563342, 0.06403979496810897, -0.0006878473149441904, 0.10523097138641141, -0.007074857992952147, 0.043212688583307866, -0.006774121812203121, -0.06862592360763896, 0.0004266866542470136, -0.12033338464004893, 0.007589175608059702, -0.05599446920213275, 0.007483072087479515, 0.0656051442592506, 2.281657441969389e-05, 0.12624505153942447, -0.007487925059366854, 0.06599784870476605, -0.007681746206059847, -0.05635762305811889, -0.0005176714152633425, -0.12220704351921005, 0.006823948697488863, -0.07091597899316467, 0.007293526698439929, 0.043003481782492366, 0.0009069601396381142, 0.10854182497527903, -0.005710368194866227, 0.06898046043648005, -0.006304930057054072, -0.028106786885674882, -0.0010541749565543435, -0.08663254816509378, 0.004305847134092774, -0.05923504969478997, 0.0047702708071534145, 0.014321565002046647, 0.0008578705233523291, 0.05876981626891496, -0.0027941707652346915, 0.04170861975461738, -0.0028078388145367505, -0.00402594178031851, -0.0002678301237073336, -0.027883471159300188, 0.0013607660140456024, -0.017462012648713818, 0.0005820090821694435, -0.0010280169919670626], "imag": [0.0066886518499039895, 4.789788718214762e-05, 0.01494283049409845, -0.0021477174437754057, -0.0020283190321096554, -0.0016249557575862001, -0.0338136275993845, 0.0017456742815744357, -0.03424030120211133, 0.004121089728528156, 0.012938011145171504, 0.0020172218632578467, 0.063596355834442, -0.003159370859655778, 0.05564914737664194, -0.005938931226391224, -0.017509914708124012, -0.002633349921797737, -0.0875215277870435, 0.004102989094100723, -0.07668270180884551, 0.00741695148212455, 0.015988173769182563, 0.0033577126648365488, 0.10345095941460805, -0.004535825856530827, 0.09461654711839396, -0.008398691048663212, -0.009523115975612359, -0.004045451530624351, -0.11014335355958764, 0.004481428455505396, -0.10688103011687493, 0.008775218998231105, 2.280299200729365e-17, 0.00454281853223572, 0.10740141610171644, -0.0040227380260611624, 0.11140834316097588, -0.008499472980747968, 0.010232626228742108, -0.004709316129593516, -0.09608986747035445, 0.0032895954100421454, -0.10692544564401102, 0.007593236554964251, -0.018699652368952022, 0.004438696187309532, 0.07802072065580865, -0.0024402041763311446, 0.09315317600876032, -0.006145727092836012, 0.02315704468187614, -0.0036759770209723493, -0.05571928373000735, 0.0016389485867457556, -0.07088339344594675, 0.004303832048185465, -0.021922872603477844, 0.0024281107370316673, 0.03209991906255534, -0.0010334644143582055, 0.04192135311620643, -0.0022551081713489242, 0.014137035750690639, -0.000766694001303918, -0.010092450908601738, 0.0007327670315753908, -0.008907955286767086], "normalization": "v* M v = 1 for dimensionless M"}, "36": {"real": [0.011228054710508296, -0.0008357120141963922, 0.00950563532795051, -0.002033629675939865, -0.014491898857848922, -0.00016333453531649426, -0.03374904552847556, 0.002938128744827724, -0.012169664916269812, 0.0032515016030828536, 0.03838960012950469, -0.0005287606406849948, 0.0617312472998534, -0.004792471385865932, 0.019610439493958957, -0.004548975389540864, -0.056175148274790865, 0.0008445513762384955, -0.08717615713054068, 0.006252459467012128, -0.030639695621019057, 0.005774283274034609, 0.06661549886816036, -0.0008075689444288143, 0.10746229063387905, -0.007200732782984176, 0.04338988746136013, -0.0067686207585986105, -0.06938049298923844, 0.0004921390787152254, -0.1204123164283794, 0.007574082591099801, -0.05560309099674926, 0.00738622326519444, 0.0650660996690737, -1.2517134881066491e-05, 0.12456249588342079, -0.007370463578396243, 0.0649309157606328, -0.007513573932618457, -0.05510286299538822, -0.0004932201335356063, -0.11935162672831023, 0.006648746388947735, -0.0692533120230974, 0.0070851992243304955, 0.04156056952356656, 0.0008825104917759522, 0.10520469061805277, -0.005521173486252918, 0.06697574089236348, -0.006093984096096301, -0.026872945079773117, -0.0010284206986270537, -0.08349911719791063, 0.004139385742021947, -0.057266256202892045, 0.004594588238031681, 0.013516465830140278, 0.0008379607266058057, 0.05641599084586404, -0.0026756951848066184, 0.0402010097222854, -0.0026993834002160644, -0.0036834939711888307, -0.00026621307848887865, -0.026692861827931482, 0.0013019246446004475, -0.016797625057338107, 0.0005616182585689609, -0.0010286832783870238], "imag": [-0.005953080979353555, 0.0014382271480826608, 0.011866533193220013, -0.0006269609338355664, 0.01973314280516348, -0.0027026201893970603, -0.007104443421410607, -0.001571205284415565, -0.04284265349548495, 0.0022692214353691705, -0.03851464441535634, 0.00455721725263802, 0.01640835798148945, 0.001986592646202376, 0.0702344617005168, -0.0035278997127862755, 0.058955447770243266, -0.006230294168569466, -0.019536288597794008, -0.0026067506707714116, -0.09158053950646947, 0.004321580859580404, -0.07864951032609743, 0.007555017689336736, 0.016914125154706736, 0.003316252175695104, 0.1050642740698633, -0.004625894067920872, 0.0950642298705912, -0.008393353638028624, -0.009777843184924412, -0.003975677463589084, -0.10971906697061885, 0.004475053001475817, -0.1058611368369274, 0.008653039835063615, -2.6777402453496958e-18, 0.0044404412689389655, 0.10553927043336576, -0.0039561386458059735, 0.10920172253269199, -0.008299451665623013, 0.010167181156436162, -0.0045807824027105475, -0.0934762872985537, 0.0031968377798489195, -0.10399966568630684, 0.007360802180341623, -0.018400160943118953, 0.00430036424930242, 0.0753191570398713, -0.0023481407848899433, 0.09008654679864302, -0.005925922153444451, 0.022624993582373746, -0.0035510679587534106, -0.05347329786242747, 0.0015641489840345383, -0.06826841520668832, 0.004134774947337921, -0.02130983086621409, 0.002342001209278278, 0.03066390313113547, -0.0009815261239649415, 0.04026385544034073, -0.0021627649784210345, 0.01369109902089859, -0.0007414130579893546, -0.009600026854483768, 0.0007000617953020866, -0.008538468189150638], "normalization": "v* M v = 1 for dimensionless M"}, "37": {"real": [0.010794601040614851, -0.0008059534020925871, 0.009091070745975602, -0.001950865916995246, -0.0139653627857018, -0.00015161595572244486, -0.03239899144585446, 0.0028256889445049433, -0.011602682594494606, 0.003123586620009663, 0.036991291539968454, -0.0005128780693203851, 0.05938133663976435, -0.004617336320346561, 0.01878168232975123, -0.004385925232545864, -0.05425632458648757, 0.0008145548028494961, -0.08415698567554566, 0.006044636043415433, -0.029535134168477282, 0.005596411088140697, 0.06459555405183746, -0.0007745042247821766, 0.10427256567048092, -0.006996433651350626, 0.04213253811745894, -0.006605702618766815, -0.0676659901234056, 0.0004609929934461968, -0.11765965907957833, 0.007410326109709544, -0.05446536703543343, 0.00727468325924746, 0.06397293718210449, 2.003027723230399e-05, 0.12288083643523151, -0.0072794061338526525, 0.06431485695241895, -0.0074919693401003925, -0.05479499299422872, -0.000539180076101526, -0.11930696246770288, 0.006652642028390193, -0.0696394517652194, 0.007188598073880718, 0.042016322675455624, 0.0009609200066253898, 0.10720349341508449, -0.005628789632864524, 0.06884684452672357, -0.006348056029324302, -0.02788582588431122, -0.0011617897786015722, -0.08771406779294938, 0.00434450529588715, -0.06101689987449748, 0.005010340072057774, 0.014731842372710729, 0.0010473329899266294, 0.06274183452339364, -0.0029580302680759347, 0.046047193777757796, -0.0032694405082913623, -0.004666714964444042, -0.0005656153934254713, -0.03474121926958736, 0.00163036223270517, -0.024701863687985125, 0.0012644123506464688, -0.0006829421460022332, -0.00028632151216036005, 0.006441514577674604], "imag": [-0.005679556869720123, 0.0013781521471883126, 0.01141762563657769, -0.0006065748144344519, 0.01890893332493291, -0.0025958608665144485, -0.006903725851667784, -0.0015050836869615848, -0.041197580904912344, 0.0021859240270329966, -0.03696184037423116, 0.004384953795348853, 0.015899299044080654, 0.0019109398647075614, 0.06768886314015148, -0.003402904552798007, 0.05677915396310722, -0.006015808489976524, -0.018969785024852987, -0.0025237273059041465, -0.08859446403173908, 0.004180830428573823, -0.07612469489090662, 0.00733200720213929, 0.01649212633286013, 0.003235942048977144, 0.10219363961862152, -0.004495051129003405, 0.09262536643715022, -0.008202107260816533, -0.009593445529681107, -0.003916701369132827, -0.10752992145718523, 0.004374674453520624, -0.10405946355116617, 0.008535180281525648, 9.677811591506307e-19, 0.004428610429708762, 0.10451764344473043, -0.0038978647708443064, 0.10863454441351751, -0.008291982455098974, 0.010189230164429587, -0.004645847883677282, -0.09394800101543152, 0.0031812807260003144, -0.10522110040468113, 0.007490351797947898, -0.01877727695390021, 0.004471257023864652, 0.07739293394361782, -0.0023648948776339848, 0.09351283972700329, -0.006204098927283469, 0.023759002276685703, -0.0038503159106221593, -0.057017343603041525, 0.0015940071151700481, -0.0740927857954349, 0.004555425880894735, -0.02359051243628478, 0.0027802061777527825, 0.03532126368191554, -0.001000620847686013, 0.048395416182272055, -0.002701682044094564, 0.017404710959395255, -0.0013127679111899556, -0.014842246844107227, 0.0006864946677657954, -0.018567276905069104, 0.0008127847717118581, -0.005166629212314911], "normalization": "v* M v = 1 for dimensionless M"}, "38": {"real": [0.0008235277427058312, 0.0007182732709653223, 0.013927407306411585, -0.0014820570806735474, 0.008389249414936469, -0.0021994688890896222, -0.022034015324996506, 0.0001964958890925651, -0.03957599281263865, 0.0033691373548575035, -0.011542589976250937, 0.003335467819992853, 0.043092351967972564, -0.000766868176122699, 0.06503746639565623, -0.005015387117167199, 0.019121940859361166, -0.004537622360121148, -0.05829989208145815, 0.0009831055608581195, -0.08795463670220229, 0.006289933674625686, -0.029931854849873384, 0.0056709716888325625, 0.06673540329918756, -0.000875337774410055, 0.1060966628984163, -0.007098015407982297, 0.04226109495954407, -0.006596053342891177, -0.06824577597719315, 0.0005160960706106273, -0.11762867201605473, 0.007391126082548947, -0.054089032923571284, 0.007185398014273596, 0.0634516486693683, -1.0797869561060439e-05, 0.12132415431174941, -0.007172104429423014, 0.06333317042988738, -0.007339087087134373, -0.053664051769286306, -0.0005157615806965333, -0.11671264434252633, 0.006494518989415064, -0.06810907616554965, 0.006997531990441584, 0.040721134709581906, 0.0009353478577658027, 0.10414468683923014, -0.005456366867804658, 0.06697215758695688, -0.0061499293491175805, -0.026763418469087762, -0.0011327912588319233, -0.08476540583896397, 0.0041887616255312935, -0.05911238013063317, 0.00483732502746501, 0.0139733547225298, 0.001021102751561199, 0.06039844735919741, -0.002840871594250108, 0.04447813853119086, -0.003149830344482369, -0.004309395096532383, -0.0005533879311439772, -0.03335244940110351, 0.0015628166535513247, -0.023813424615135928, 0.0012182003704530736, -0.0007343325759827939, -0.00027178408966756164, 0.006169071720035221], "imag": [-0.011690862636148451, 0.0013554299563591043, -0.0016507568991308663, 0.0012878015483454455, 0.020978664751239374, -0.0011881184522435848, 0.02299912581218702, -0.0030730851447057757, -0.011349949610503245, -0.0014533712726512301, -0.0489916597450647, 0.002637310764776901, -0.040610799096360416, 0.004755822315402337, 0.018883416938685418, 0.0018820940997319774, 0.07333954157641902, -0.003716131638624955, 0.05957317187666995, -0.006260273332791547, -0.020681454669515435, -0.0024994232349555994, -0.09199227395862171, 0.0043636795512971, -0.07775310408148559, 0.0074441705838356265, 0.01725680500341586, 0.0031986593020595865, 0.10348355740506127, -0.004567818226267195, 0.09293769002242068, -0.00819086009910144, -0.009794290884490398, -0.0038539071384251053, -0.10707134109298129, 0.00436555888560966, -0.10309503590620708, 0.008422740945050867, -8.476844917699842e-18, 0.004335708437724371, 0.1028181423329193, -0.0038378044009897325, 0.10662060008420875, -0.008110585413041821, 0.010112723299594974, -0.004527442566862925, -0.09158148160457705, 0.0030990316787495825, -0.10253999675832531, 0.00727760369353002, -0.018475823030381245, 0.004340560149928853, 0.07491466492034111, -0.002283082796021273, 0.09064379381301611, -0.005997707975416779, 0.023228163289608597, -0.003726822895696017, -0.05488851112296583, 0.0015266993748339174, -0.07153737968685238, 0.004388093379950392, -0.02295538245352149, 0.002686047063713676, 0.03385388218633785, -0.000952713572373948, 0.04659859519234419, -0.0025969107259086396, 0.016879280016404714, -0.0012683522470982023, -0.014171940045298223, 0.0006549110372950824, -0.017846277573106348, 0.0007824267224327485, -0.004993745413089656], "normalization": "v* M v = 1 for dimensionless M"}, "39": {"real": [0.000824126881636474, 0.0006875535166256272, 0.013401366050719631, -0.0014284780094430867, 0.00802197184042917, -0.0021144627536569395, -0.021255907939729556, 0.00019378035954642158, -0.038083085186232664, 0.003247216201938476, -0.011031629151921565, 0.003212878526932116, 0.04160906669939624, -0.0007427149873654106, 0.06272204122753945, -0.004843756157490715, 0.01837079029709442, -0.004386508862108926, -0.05643232675053682, 0.0009498145813405348, -0.08511687913299595, 0.006095057296198556, -0.028933121593315902, 0.005508929721884041, 0.06484534051612945, -0.0008423354256051402, 0.10316742367854972, -0.006910635657890696, 0.041126112939425336, -0.006448420778968861, -0.06667153849601255, 0.00048713796816018105, -0.11512080533866838, 0.007241970672621614, -0.05305547383687985, 0.0070829399708647696, 0.06244784878653796, 1.7695485429521926e-05, 0.11976692443162922, -0.007087473803518865, 0.06274770337377017, -0.007314394312302393, -0.053355147421701415, -0.0005548920726480154, -0.11657804778048955, 0.00649240933491722, -0.06838597967036185, 0.007080582167676732, 0.041076680543836334, 0.0010023296666135113, 0.10577620282788021, -0.00554373111622329, 0.06853266592565016, -0.006363420329944314, -0.02759984858636371, -0.0012480735972149643, -0.088319887835412, 0.004360365702392529, -0.06231288517057931, 0.005192466323575768, 0.0149832551086487, 0.001204397456802269, 0.06581052026611144, -0.0030799860153584544, 0.04953766447501428, -0.003643259925577613, -0.0051150465743598425, -0.0008191716542735744, -0.040328012238503116, 0.0018437221203563277, -0.030751672033427886, 0.0018305820800649235, -0.0005101858040272532, 8.324410808712451e-05, 0.01421273028310928, -0.0007774116926797378, 0.007214176343376499], "imag": [-0.011242255917127675, 0.0013054259278336706, -0.0015523222418931237, 0.0012357505519590387, 0.02020376479166973, -0.0011473209796394113, 0.02208720008048267, -0.0029583249020089133, -0.011006642319942712, -0.0013959907647372752, -0.04721855642514807, 0.00254526398609984, -0.039080209793159584, 0.004587696473809225, 0.01831456472529801, 0.0018159011686250026, 0.07085169897998965, -0.00359251280306251, 0.05752694591948218, -0.006059620288870347, -0.020108083963176888, -0.002426183472528824, -0.08919558597509697, 0.0042310461800337245, -0.0754346176259418, 0.007239921610987109, 0.016847149787917938, 0.003127114716564787, 0.10085019982384782, -0.004447606952711449, 0.09071987592475708, -0.00801690862382207, -0.009617856184576945, -0.003800149838800026, -0.10507171532858456, 0.004274335797812727, -0.10144494911088418, 0.008313770144489863, -2.493301576666076e-18, 0.004322018534522096, 0.10185077228633799, -0.0037843716897613864, 0.1060429815255464, -0.008097410665114248, 0.010122969329706051, -0.0045796526185941724, -0.09191137088642776, 0.0030828805822470224, -0.10350695567352504, 0.007382688828340118, -0.018790533997564397, 0.00448424974969383, 0.07662976740799587, -0.0022944915116290677, 0.09352030803592376, -0.006231524792471826, 0.024202793411436142, -0.003982854000933254, -0.05788167347884661, 0.0015485319913023426, -0.07651358744587403, 0.0047469075328641875, -0.024942275195277724, 0.003066091940367559, 0.03783416023772898, -0.0009637153474738867, 0.053639584320029354, -0.003062402298363626, 0.020154373654785403, -0.0017711178488545873, -0.018705020473700755, 0.0006340104913541652, -0.0266683942077415, 0.0013282848143682208, -0.009665258517486399, 0.00017529417698115694, 0.0025041568577808377], "normalization": "v* M v = 1 for dimensionless M"}, "40": {"real": [-0.008781586854306094, 0.0014170215971320622, 0.0055259105076573235, 0.0002877793701301247, 0.020609205126936512, -0.002011333554417656, 0.007312338787194323, -0.0023265842970082618, -0.02833314969448495, 0.0005004704076701273, -0.0443148611277842, 0.0037177384206897356, -0.010954966346930368, 0.0033929364627216722, 0.04688495884432411, -0.0009630845339391798, 0.06757881623280594, -0.005184349570609297, 0.01865410577213986, -0.004514192269531182, -0.05988072638252351, 0.001094191301757276, -0.0883343826549057, 0.006301833358057472, -0.029263980086238702, 0.005569567471081466, 0.06663348328106973, -0.0009278788312447114, 0.10466474224708103, -0.006992839821872066, 0.04121586742840487, -0.006435695121619996, -0.0671138974519839, 0.0005339069486018636, -0.1150068844396397, 0.007219853925106358, -0.05269384450790784, 0.007000257201746202, 0.06194546646339481, -9.389564501229931e-06, 0.11832140190584628, -0.006988938074333927, 0.061840955420413214, -0.007174734215578534, -0.05232954438595129, -0.0005326109311479107, -0.11420965101301404, 0.006348926029286615, -0.06697351170561577, 0.006904867776224115, 0.03990782353581512, 0.0009763504974863973, 0.10296495757904542, -0.005386114693655203, 0.06678006934323019, -0.006177660373217063, -0.026576744615953402, -0.0012170888767827806, -0.08555150908062915, 0.004214986366368879, -0.060483004438473854, 0.0050240962977990645, 0.014273664176218554, 0.001173689760188281, 0.06351230703141161, -0.002965927782502121, 0.04794440437989167, -0.00351722058050968, -0.004757868464210306, -0.000798733563838524, -0.038815228106850015, 0.0017712460598598198, -0.029703821308248335, 0.0017657110448953037, -0.0005896885099021011, 8.496010396085383e-05, 0.013652876650452988, -0.0007480232793074711, 0.006957374680348818], "imag": [-0.006376930080460521, 9.911482479975263e-05, -0.011756018844608692, 0.0017959110655224944, 0.003677208266964319, 0.001150684136543513, 0.02860991199261405, -0.0016578489218376901, 0.025626608035521567, -0.0033708296381093415, -0.014906088535363468, -0.0013474017708588158, -0.053975175291913556, 0.0029360932236143274, -0.042215097376694044, 0.00490504423966307, 0.02089065651922358, 0.0017891358907508675, 0.07568922899504177, -0.0038602899307918167, 0.059903502931325146, -0.006266063433441284, -0.02156214177786974, -0.002403961320548418, -0.09205713603367306, 0.004384973593330389, -0.07678995667397388, 0.007331363122082083, 0.017482617466912577, 0.0030933284508506058, 0.10188272935249493, -0.004506597192808466, 0.0909261932320075, -0.008001286241563174, -0.009776596782188804, -0.0037432291084830813, -0.10459198051126882, 0.0042632359164932075, -0.10053207797252896, 0.008209830988581078, -1.6071493511822423e-17, 0.0042372856427336965, 0.1002919134164785, -0.00372982624555901, 0.10419650019826664, -0.007932078152565589, 0.010039528412224977, -0.004470345107708847, -0.08975811772430452, 0.0030094274503869468, -0.10104252256126864, 0.007187412913748605, -0.01849168409723432, 0.004361087334779301, 0.07435154754311299, -0.0022214281314431347, 0.09083826447717076, -0.0060381398542040604, 0.023679272677546534, -0.003862244282909729, -0.055872933043673134, 0.0014879604704462364, -0.07404064027161597, 0.004583582090376254, -0.024297030819780133, 0.0029672704091063063, 0.03636995692882828, -0.000919991400736192, 0.051766183783256856, -0.002950243572935114, 0.019571428315036957, -0.0017126753906303457, -0.01791760507824344, 0.0006046090786118616, -0.02569101532167816, 0.0012790616999198295, -0.009363356827238552, 0.0001717762838588977, 0.0023835296910866667], "normalization": "v* M v = 1 for dimensionless M"}, "41": {"real": [-0.008446634325130131, 0.0013653066876501837, 0.005352934058618514, 0.0002738787571485349, 0.019857637661389062, -0.001941039778736622, 0.006993519496020814, -0.002241551130403398, -0.027375285980502265, 0.0004868054075439514, -0.0427389533855766, 0.0035906582156153477, -0.01049550171523057, 0.0032762521203074384, 0.04536013956063722, -0.0009331680285328748, 0.06532376378862977, -0.005017896908742194, 0.01797153903658211, -0.004374074968993584, -0.05807853016392133, 0.0010590397093121274, -0.08567125743656868, 0.00611930384499311, -0.028356859664335057, 0.005421384081089273, 0.06486595100864011, -0.0008954690838768867, 0.10196740242827156, -0.006820465626855239, 0.040185818780100205, -0.00630121332188221, -0.06566399168471075, 0.0005069973898186535, -0.11271165733016578, 0.007083354084876088, -0.051749950300513374, 0.00690571863985983, 0.06101986623181836, 1.5722828709006917e-05, 0.11687432444558554, -0.0069100332328991525, 0.061284544422929944, -0.007147940653758696, -0.052022931659076246, -0.000566153029818085, -0.11400801866998285, 0.006342308312481577, -0.06716427407412089, 0.0069716267939117765, 0.04018439841812862, 0.0010338769415570216, 0.1043010566759887, -0.005457318550282232, 0.06808721398042156, -0.00635805038076765, -0.027272448885567884, -0.0013171320649498094, -0.08856650071284948, 0.004359498790759081, -0.06322757413616847, 0.005329065661137355, 0.015119774245944665, 0.0013345364359030783, 0.06816724463472207, -0.0031697186180660105, 0.052340528692084984, -0.003946022915862379, -0.005423598003411134, -0.001034753418516295, -0.044884216928499386, 0.0020127102939303063, -0.035807363508694866, 0.002304596816670416, -0.00044076392078330073, 0.000403041285576765, 0.020740795673799314, -0.0010041184653124117, 0.014615202559977246, -0.0005213021935495358, 0.0015900010794393982], "imag": [-0.0061670192457807926, 9.865668535659538e-05, -0.01131704597356456, 0.0017315023559131486, 0.0035889347653356263, 0.001105994994408014, 0.02759961877766725, -0.0016022137851591533, 0.024666105506839484, -0.0032520179677255913, -0.01445851359110121, -0.0012975696413439724, -0.05213323095715366, 0.002838937021713685, -0.040725006864924085, 0.004742552850256074, 0.02028548542457346, 0.0017308950987540506, 0.07328093475322019, -0.0037395617287163422, 0.057983066631760054, -0.0060785025868386805, -0.02099245233345746, -0.002338880923007987, -0.0894399279611314, 0.004260248051431854, -0.07465542769278576, 0.007143711673585214, 0.01708823001146036, 0.0030291174317062524, 0.09945969366750637, -0.004395855864049895, 0.08890018771911665, -0.007842303827062158, -0.009608533230940386, -0.0036939420319187046, -0.10275723910213296, 0.004179919677277906, -0.09901392575540355, 0.008108701505834016, 1.6291204325177644e-17, 0.004222313729774938, 0.09937534078708173, -0.0036806063821689305, 0.1036165917983528, -0.007914710434731893, 0.010040492501333102, -0.004512254279477277, -0.08997720983562682, 0.002993053163925372, -0.10180612588805565, 0.007272893936397207, -0.018754590191836444, 0.0044825397858341345, 0.07577756475932931, -0.0022288659932557017, 0.09326610625593965, -0.00623584033382933, 0.024519544266720854, -0.004082389793211748, -0.058416744133528105, 0.0015038641729576406, -0.07831444751690686, 0.004891351019344568, -0.026032771327912547, 0.003298096687078381, 0.03979051175696369, -0.000925350632480219, 0.05788720417370547, -0.0033540029889632603, 0.022464146536732007, -0.0021558475109384294, -0.02185296422238851, 0.0005802494501236774, -0.03345826310967842, 0.001753923306821155, -0.013559469918304428, 0.0007203609318945955, 0.0064128241245877, -0.0005249506993016061, 0.006908499280508345], "normalization": "v* M v = 1 for dimensionless M"}, "42": {"real": [-0.009348727257315873, 0.0007746114823897981, -0.006557672269834209, 0.0015591126945834449, 0.013034555631689688, -7.844697988753705e-05, 0.026195331972229466, -0.0024535811934966426, 0.006330827167146699, -0.00242379054384229, -0.03359829803753005, 0.0007574082927473812, -0.04817332216615999, 0.003999860141101644, -0.010412302237034873, 0.00343033276648721, 0.049941942014237815, -0.0011250972544259636, 0.06951635020742322, -0.0053109219709368966, 0.018210111643084823, -0.004482218461290261, -0.06103500957538059, 0.0011833864708812214, -0.08841241859409944, 0.006294579947569643, -0.028634034943130174, 0.005470791295249036, 0.06636778257476733, -0.00096852041009774, 0.10320010877383191, -0.006887070201761313, 0.040244406722868144, -0.006286214272323448, -0.06599737166724051, 0.000546983251858034, -0.11253507345675458, 0.007059198837490228, -0.05140255264362007, 0.006828843806560642, 0.060536753970812936, -8.22388693106833e-06, 0.11552751039250228, -0.006819124123828205, 0.060444019799480754, -0.007019791038828278, -0.05108774163252637, -0.0005450413678408399, -0.11183636515613485, 0.0062114641062361335, -0.06585707236860999, 0.006809581667956597, 0.03912428065658756, 0.001007973517927985, 0.10171023484640317, -0.00531278852971335, 0.0664481924186383, -0.0061840058432731625, -0.026337580559365747, -0.001285071162457724, -0.08597023142966387, 0.004223920306554925, -0.06147744598409676, 0.005166524325523749, 0.014458558600304828, 0.001300770874071711, 0.0659358883060361, -0.003059798656015889, 0.05074945182939191, -0.0038169392620146006, -0.005075531254647881, -0.0010080880436661673, -0.04330097054653024, 0.00193790988541422, -0.03465005067102082, 0.002226413490672434, -0.0005342643840858366, 0.00039438724415828284, 0.019971191179622722, -0.0009664772362505873, 0.01412409203996667, -0.0005047524160736327, 0.0015584117231089022], "imag": [0.0037888429752971305, -0.001069185389194771, -0.010140390585401388, 0.0006549548245805171, -0.014460620611060728, 0.002154221315545509, 0.008288535948379415, 0.001026273227369714, 0.03500336685466153, -0.00205148768145626, 0.02774552819616446, -0.0036103470732364554, -0.01788532094954539, -0.0012525454350359483, -0.05801526917331118, 0.003178774340881762, -0.043433874414953326, 0.005015659056298826, 0.02251830181550733, 0.0017062593085233866, 0.0774442619538692, -0.003969725161776217, 0.06001634795014694, -0.006253835711441827, -0.022234229871515614, -0.0023185157284410993, -0.09186278493921735, 0.00439056307571155, -0.07578836577286617, 0.007218420644725527, 0.01761922896441535, 0.0029982872044941344, 0.10028554134174285, -0.004443771667948027, 0.08902292592074791, -0.007823452857218154, -0.00973404216291513, -0.0036420183243351277, -0.10226578744632288, 0.004167396056662908, -0.09814887121132915, 0.00801223470564893, -3.991169881330582e-18, 0.0041446738191427135, 0.09793902284963252, -0.0036307627074765305, 0.10191657881283944, -0.0077633283656997985, 0.009953018895692046, -0.004411114498223597, -0.0880092021526198, 0.0029270286377238277, -0.09953401286158126, 0.007093142254327348, -0.018461384269371925, 0.004366635329647478, 0.07367835741293614, -0.002163295959844278, 0.0907588895628262, -0.006054806879953132, 0.024007547309553092, -0.003965572205808794, -0.0565262579032718, 0.0014492816267250915, -0.07593699649047508, 0.004733411743353129, -0.025386498301731737, 0.0031970683301281292, 0.03835185669320334, -0.0008856880398382055, 0.05598205965242417, -0.003238043770559057, 0.0218416125887131, -0.0020873701314845167, -0.020992255575748107, 0.000553461024159881, -0.03229843072168249, 0.001691396088158275, -0.01315559030733716, 0.0006983487845187983, 0.006137240735103583, -0.0005046534064623748, 0.006659462112947427], "normalization": "v* M v = 1 for dimensionless M"}, "43": {"real": [-0.009033213989358602, 0.0007499293322513367, -0.006309322458907493, 0.0015041073002444079, 0.012614142916060127, -7.911872020269805e-05, 0.025283764586424947, -0.002371577444626284, 0.006056982780832886, -0.002340136595895529, -0.03251559352898616, 0.0007355403690928181, -0.046557042848868836, 0.003870675272695808, -0.0099991358469036, 0.0033197337774565684, 0.04840628771253955, -0.001091279449782237, 0.06733723082035667, -0.00515061493137012, 0.01758801346591185, -0.004352157897911545, -0.05930584390069224, 0.0011473758976160247, -0.08591462438408874, 0.006123657737397755, -0.027806619614170584, 0.005334789004766991, 0.06471456536607922, -0.000937029735455551, 0.10070953906594514, -0.006728033859727682, 0.039305017601327125, -0.006163130749699468, -0.06465795995062464, 0.0005219702911227755, -0.11042570101519426, 0.006933741519851073, -0.05053644564085379, 0.006741259693330496, 0.059679997772368605, 1.4043520255130413e-05, 0.11417844629584073, -0.006745342693147014, 0.059915005614326125, -0.00699162018354019, -0.05078565501138211, -0.0005739695327705467, -0.11158487166723806, 0.006201456641779865, -0.06597948611767016, 0.006863188509767356, 0.03933803282326444, 0.0010576249527773508, 0.10280668101194315, -0.005370973625213305, 0.06754711260357281, -0.006337179679922035, -0.026919857155920622, -0.0013722290221467133, -0.08854101906516772, 0.004346333089545508, -0.06384183995737658, 0.005429702837834151, 0.01517275948036121, 0.0014423003994618194, 0.06995964127116452, -0.0032345018503373403, 0.05458415115552294, -0.004191064967547605, -0.005630047164291954, -0.0012179174948414896, -0.04860184272740608, 0.0021465192872626142, -0.04003298378449212, 0.0027017488195584614, -0.00044054460036969993, 0.0006805019305615066, 0.026231160962372976, -0.0011866251247935312, 0.0209750262089977, -0.0010654176756824407, 0.002168497817322827, 0.0001564759098655074, -0.004665870402743423], "imag": [0.003636347349639858, -0.0010305441011639683, -0.00980357841891577, 0.0006351370139693382, -0.013936751800115655, 0.002080218914533858, 0.008052869433931454, 0.000988132557005393, 0.03382718487289745, -0.001985287973034716, 0.02676353761476721, -0.0034902246876535124, -0.01736333687137957, -0.0012091785252254074, -0.05614651805407159, 0.0030791146032750623, -0.041995072100445084, 0.004859626285202446, 0.021893858407505393, 0.0016547262100564898, 0.07512790688758492, -0.0038528146583577004, 0.058215314248571896, -0.006078510649195729, -0.021675156018437173, -0.0022602987630869625, -0.08941359033854226, 0.004273385842408498, -0.07381802848252332, 0.007045490010192241, 0.0172415838790874, 0.002940275556627712, 0.09804939155885313, -0.004341477259137081, 0.08716437233333088, -0.0076775138427895295, -0.009574376563275231, -0.003596597284275738, -0.10057540493123714, 0.0040909568413708556, -0.09674633247193645, 0.007918061609352982, -2.965993779739599e-19, 0.004128844570294198, 0.09706981285217524, -0.0035852339111373107, 0.10134005876050844, -0.007742894463700965, 0.00994667854580118, -0.00444470196065311, -0.08814113841742745, 0.0029106768209450095, -0.1001338256557953, 0.007162775270414894, -0.018681124010784957, 0.00446977060642145, 0.07486925534893847, -0.002167754379828146, 0.09281768035856486, -0.006222857568927179, 0.02473420450425866, -0.004155746176407994, -0.058700509199880825, 0.0014607593469875921, -0.07962546651391507, 0.004998767818115584, -0.02690725759944607, 0.0034861293284931963, 0.041306858892377944, -0.0008871194931945127, 0.06132449677025705, -0.0035897298597325207, 0.02440163788256771, -0.002478870556234838, -0.024422571856840297, 0.000527351279150332, -0.039153245298423345, 0.002109374094529864, -0.016909598197958398, 0.0011856474077575226, 0.009674334293569488, -0.0004366929927800883, 0.014712413726973399, -0.0006711881716560837, 0.004673464606817183], "normalization": "v* M v = 1 for dimensionless M"}, "44": {"real": [-0.0016153170812500059, -0.00046435572796573187, -0.011262613875313415, 0.0012872324711234943, -0.0050231211982102375, 0.0016688565991724374, 0.0194896712353296, -0.0003946804579693468, 0.030885252093876794, -0.0028236367153876944, 0.005445478601211754, -0.0024977224726191686, -0.03800260081066324, 0.0009748010116226247, -0.051315851049982854, 0.004228082470180156, -0.009915242499711346, 0.0034524021349441195, 0.05240185790050683, -0.0012590838420980615, 0.07097430461078065, -0.005403986992257033, 0.01779076049066416, -0.004444248438892752, -0.06185300996432012, 0.001255021359822559, -0.08826158505816052, 0.006272964699245655, -0.02803957755966493, 0.005375057164706572, 0.0659814334116584, -0.0009997878546620647, 0.10172622095168007, -0.006781976771390348, 0.039338431566271474, -0.0061464657802802036, -0.0649042762840797, 0.0005563819205776781, -0.11020183355826192, 0.006908200950856187, -0.05020272691809531, 0.006669528776087153, 0.05921602034631643, -7.249913669457088e-06, 0.1129197313419609, -0.006661118525628177, 0.059133293242200784, -0.006873553071525868, -0.049928690528309345, -0.0005540156250709434, -0.10958557978662382, 0.006081597410924916, -0.06476647444842167, 0.006713338071703988, 0.03837209466570105, 0.0010321190695551131, 0.10041247641304982, -0.005238034151423533, 0.06601313533602926, -0.006174108307807497, -0.026063338203261295, -0.0013397464048069522, -0.08610683802874847, 0.0042198982442425755, -0.0621730887594732, 0.005273639427617676, 0.014557872703724318, 0.0014065601628512328, 0.06780796703932443, -0.0031292726042507356, 0.053013662042719616, -0.004061340957915694, -0.005296207736378817, -0.001186630604024552, -0.046986583854405274, 0.0020711800632594235, -0.03880443760605822, 0.0026143471308101443, -0.0005390464778120219, 0.0006635706693769066, 0.02531157058083694, -0.0011436084102123766, 0.0203043126376759, -0.001030952588776467, 0.002142031511137436, 0.00014908852065627303, -0.004493699686461073], "imag": [0.00926799445474875, -0.0011404214814735906, 0.00018829323364638934, -0.0009120538903855923, -0.017456158835289587, 0.0011236838713631135, -0.016671150423475285, 0.002452225574326162, 0.012247527366904189, 0.0009141790605187817, 0.040366272724922186, -0.002381731169670654, 0.029456157285359198, -0.0038029523471359624, -0.02038221672790096, -0.0011677996391211728, -0.06128829760795653, 0.0033758423351404067, -0.04434821590795774, 0.005095890058395051, 0.023836877595094147, 0.0016321411949013428, 0.07872855384751329, -0.004051640398209573, 0.05996399214669925, -0.006228175112825348, -0.022740866340026304, -0.0022415763794182697, -0.09147471168204685, 0.0043842644352319726, -0.07476832011351729, 0.007106574889712789, 0.01768740881208024, 0.00291196846983271, 0.09870795528528091, -0.0043804156386979595, 0.08722085417086806, -0.007656299140898007, -0.009673423564633224, -0.0035489666590591087, -0.10007904180022073, 0.004077428859447863, -0.0959255829097368, 0.007828206496478472, -1.5549747053163222e-17, 0.004057403463048682, 0.09574099838122631, -0.0035394375654109536, 0.09976890232002275, -0.007603703172542274, 0.009857218044883535, -0.004350899614947949, -0.08633498508740059, 0.0028509785622133858, -0.09803289087323497, 0.006996843651937559, -0.018395529309002755, 0.004360752947509155, 0.07293027972716642, -0.0021086301112537317, 0.09047265875471215, -0.006053404669565182, 0.024236515524032973, -0.004043246963355726, -0.05692371938166209, 0.0014114699278086505, -0.07734995849669588, 0.004846989769153464, -0.026266690060470242, 0.003384657248464532, 0.03990784375705105, -0.0008512590128069294, 0.05941933860577706, -0.0034725049404306153, 0.02375380705926318, -0.002403446786829153, -0.02352004988743412, 0.0005032912643773785, -0.03786761188026678, 0.002037599321937044, -0.016427384540865515, 0.001149405165841834, 0.009286986186499322, -0.00041882779607985143, 0.014211743393380926, -0.0006490860641585318, 0.004531159940434754], "normalization": "v* M v = 1 for dimensionless M"}, "45": {"real": [-0.0015809585081780699, -0.0004468352258407259, -0.010890494072452904, 0.001246241005061239, -0.004825868311598281, 0.0016124501057720605, 0.01887953550987653, -0.0003849159481399249, 0.029862859221055377, -0.002733699955569174, 0.005211993225580127, -0.002416317786053547, -0.03683679403880324, 0.0009468773650159106, -0.0496894058509775, 0.004098936313587258, -0.00954320058710887, 0.0033478304675274915, 0.05087683227069618, -0.0012227450021148672, 0.06887974155446558, -0.005250323088935337, 0.017221982408909854, -0.004323349579122063, -0.06020026776939611, 0.0012188485406109894, -0.08591868906926417, 0.0061128577716443215, -0.027281857720628317, 0.005249805623869502, 0.0644341345984133, -0.0009694075109275147, 0.09942040789463416, -0.006634827500954434, 0.038477907996653155, -0.006033328636058551, -0.06366334915724242, 0.0005331131314830343, -0.1082558387538502, 0.006792437824976232, -0.04940457996051985, 0.00658809050045962, 0.058420209505700975, 1.2604013284461745e-05, 0.11165829585529231, -0.006591940546441038, 0.05862999445402293, -0.006844538429272582, -0.04963260685145476, -0.0005791030930494195, -0.10929722556173747, 0.006069044387844084, -0.06483437931921288, 0.006756247232150295, 0.03853545749399861, 0.0010751701954333608, 0.101313000317424, -0.005285641530327207, 0.06693974325841114, -0.006304738378392908, -0.02655330991635855, -0.0014159657903677248, -0.08830915444668469, 0.00432413158121732, -0.06421859801437638, 0.005501795841373921, 0.01516482094627064, 0.0015314488403934394, 0.07130237206863484, -0.00327984916117636, 0.05637136486445823, -0.004389036026432612, -0.005761566558559057, -0.0013734850642065377, -0.05163444831997306, 0.0022522810320761526, -0.043564909195919564, 0.003034741054588007, -0.00048571608967382714, 0.0009209619795041002, 0.03085400082742713, -0.0013358764398572944, 0.026428182400578405, -0.0015282184385199092, 0.002740936232260532, -0.00018238395227590382, -0.010578453987988614, 0.000609191036476485, -0.0060160664932648236], "imag": [0.008957506158343287, -0.0011034914317883768, 0.00016013325529034878, -0.0008798020325498245, -0.0168901239456726, 0.0010892352269290027, -0.016092168193362056, 0.0023719241057465136, 0.011898148699335183, 0.0008817579064523245, 0.039077013264367584, -0.0023082270915120336, 0.028471368274166818, -0.0036834075624730565, -0.01980886791612506, -0.0011299496326084787, -0.05942235095491836, 0.003275533155784998, -0.042966551607785064, 0.004946700741037934, 0.023205450930691852, 0.0015862912347071225, 0.07651026387310295, -0.003939078204344222, 0.058274993843204115, -0.006064197102231376, -0.02219684123984912, -0.002189179957693488, -0.08918159617994398, 0.004274201036022806, -0.07294479813065857, 0.006946738906591551, 0.01732705168275747, 0.0028592466771307948, 0.09663833471671673, -0.004285670987341064, 0.08550932047471684, -0.007521796067280906, -0.009521956360064218, -0.003506917715023815, -0.098515786358945, 0.004007009792734241, -0.09462498476096651, 0.00774023680864056, -9.60358489533949e-19, 0.004041031506434615, 0.09491584749188216, -0.0034971629729910808, 0.09919970180781462, -0.007581050159989913, 0.00984513118418985, -0.004377714925968982, -0.086397977615017, 0.0028348113589962936, -0.09849985353809396, 0.007053563607970999, -0.018579158897813194, 0.0044486923400247486, 0.07392837130118851, -0.002110834439581087, 0.09222567214788181, -0.006196926565960601, 0.024866760795343834, -0.004208245193442381, -0.058791694149812466, 0.001419612800253903, -0.08054767401145023, 0.0050768810218235596, -0.027603029757946977, 0.003638157721294137, 0.042473249974714224, -0.0008499703013547184, 0.06410034544613315, -0.0037800917685874937, 0.026024491766980126, -0.002750164944757101, -0.02652225026368651, 0.0004765967535787604, -0.04393320086477874, 0.0024065367367351264, -0.019789116988301388, 0.0015856462941091468, 0.012408696668514255, -0.00035275428701092804, 0.021423282812263994, -0.0010606591563868696, 0.009017506058330885, -0.0002090361756532502, -0.0013760450292511564], "normalization": "v* M v = 1 for dimensionless M"}, "46": {"real": [0.006557686019835635, -0.0011352247728924575, -0.005423882419475879, -8.808831874552344e-05, -0.016352218552514432, 0.0017182308503056938, -0.003607787570933664, 0.0017558703890413925, 0.025024600009563337, -0.0006677558794119456, 0.03482889478775682, -0.0031336571502298513, 0.004651885331450133, -0.002553384873380975, -0.04168897205397339, 0.0011589396187671203, -0.053873325508927566, 0.0044123889134753316, -0.009461909926047115, 0.0034626939594035898, 0.0543750903416826, -0.0013700149446218318, 0.07204928482366878, -0.0054704245990747505, 0.017395573687753334, -0.004402138033190874, -0.06240467691922544, 0.0013124825551131857, -0.08793705314333525, 0.006240594589273222, -0.027478066137246283, 0.0052825785582712335, 0.0655067450390154, -0.0010236173846016646, 0.10025943282424382, -0.006678417727807892, 0.03849089718285846, -0.006015461065333895, -0.06383966173456293, 0.0005629036898894774, -0.10799645704756101, 0.00676600079593826, -0.04908394516608203, 0.00652094318587324, 0.057974920135514904, -6.4291423623740905e-06, 0.11047858148369927, -0.0065136152771016025, 0.05790075667206423, -0.006735353697736618, -0.04884381569830385, -0.0005602693842931858, -0.10744977818862875, 0.005958791861403763, -0.06370586136136322, 0.006617301873691324, 0.037651569794821295, 0.0010502718204517848, 0.09909458002448157, -0.005162994885136393, 0.06550258143000592, -0.006151871595772381, -0.02576641255601858, -0.0013835285313460897, -0.08602631219595756, 0.004206156959727026, -0.0626305681074457, 0.0053525018831451915, 0.01459345376552425, 0.0014945542943368508, 0.06923721294704435, -0.0031795487442156482, 0.05483402813069477, -0.004260360075205005, -0.005444621524039195, -0.0013388594328853508, -0.050014578316049524, 0.002177612413538593, -0.04229416402942725, 0.0029412378106324507, -0.0005836048935831491, 0.0008975228151216944, 0.029830156568604566, -0.001289485675865956, 0.025622519846862913, -0.0014802234056397292, 0.002713547075132794, -0.00017944649665861746, -0.010212367215812536, 0.0005889496694278281, -0.005826191821302514], "imag": [0.005869810181719552, -0.00019541245341904814, 0.00903638088424267, -0.0014735810581705273, -0.004646579334042906, -0.0007711905646734983, -0.023739184158939768, 0.0015260839478587153, -0.018504884001323715, 0.0027004517625235014, 0.01564604694896839, 0.0008136315294676733, 0.04486919514934092, -0.002659063228781104, 0.030836706752682137, -0.003957539824314096, -0.022475583179704398, -0.0010921008099577351, -0.06393485020013714, 0.003535657437181559, -0.04502058426654958, 0.00515207130075543, 0.024902855108969987, 0.001565617544613291, 0.07963835611072402, -0.0041116278270159606, 0.05978593446876267, -0.006192520183977183, -0.02311560058946081, -0.002171906220642627, -0.09094225375231946, 0.004368959663685136, -0.07374396175899305, 0.006996647861871179, 0.017702897117601087, 0.0028331125997609246, 0.09716054433461073, -0.004317276798651986, 0.0855130563968991, -0.007498875131003135, -0.009599765556812944, -0.003463007792949705, -0.09801942401183679, 0.0039927934135160666, -0.0938452806798214, 0.007656266263360837, -9.422531069675945e-18, 0.003975040293502417, 0.09368193333655464, -0.0034548808001097484, 0.09774252428755832, -0.007452574139487916, 0.00975512647079192, -0.004290513228403803, -0.08473402328024254, 0.0027805423422657535, -0.09655173497080191, 0.006899964751649408, -0.018302389693522905, 0.0043461462049335185, 0.07213298719082767, -0.0020572805786615196, 0.09003041689692724, -0.006038244558174018, 0.02438511737487054, -0.004100329888904645, -0.057122600053563045, 0.0013749889590714106, -0.07837618500453498, 0.004931637066843331, -0.026973043648407576, 0.0035374930453168844, 0.04112233671435408, -0.0008175938934858733, 0.06221734288921311, -0.003663375718004263, 0.025362572037006127, -0.0026701666972486905, -0.02560043318136022, 0.00045520107309132197, -0.042564932740070664, 0.002328578727395524, -0.019248176686517782, 0.0015385339216369281, 0.011942088668109687, -0.00033746067893331905, 0.020730177505809175, -0.0010260468629121504, 0.008758159181048723, -0.00020406134655073238, -0.0013139189195407088], "normalization": "v* M v = 1 for dimensionless M"}, "47": {"real": [0.006338378156664711, -0.0010988492109028829, -0.005268228152562932, -8.303313487579628e-05, -0.015828079629603482, 0.0016652199341553682, -0.00345729505348329, 0.0016992405958313353, 0.024271665117535483, -0.000649842354446879, 0.033732811904013435, -0.003038630270058554, 0.004453899960751316, -0.0024747440218688983, -0.04047162867964321, 0.001126630417408279, -0.05225794092465885, 0.0042847691774914355, -0.009126166205497048, 0.0033639528747086674, 0.05287547186981902, -0.0013321761642206182, 0.07004325577083564, -0.0053235906711887404, 0.016873886284898183, -0.004289570307317798, -0.06082895305876444, 0.001276628094527571, -0.08573832380103398, 0.006090509332700956, -0.026781590682564898, 0.005166854277286604, 0.06405717572028957, -0.000994448779928596, 0.09811911465309614, -0.006541893256401078, 0.03769941154707449, -0.005911057244245186, -0.06268678734479453, 0.0005412326558505335, -0.10619484834028214, 0.006658796273117516, -0.048345553728935925, 0.006444967476453919, 0.05723334012717525, 1.1362186480812534e-05, 0.10929583866533693, -0.006448589854742706, 0.057421529198844815, -0.0067058903899052565, -0.04855468161068811, -0.0005821357139367426, -0.10713448067590155, 0.005944336404527992, -0.0637301168085396, 0.006651451450528455, 0.037774224480216445, 0.0010877576843690048, 0.09983381205659257, -0.005201941818176438, 0.06628568338682521, -0.006263699862422691, -0.026180612919573062, -0.0014504232402495752, -0.08792086681981183, 0.0042953196914366585, -0.06440708217829075, 0.005551136440417005, 0.015112422009496028, 0.001605079503927738, 0.0722850954116116, -0.003309975299437766, 0.057784787437893524, -0.004548467484561298, -0.005837906302885152, -0.0015055823931314626, -0.054105182945942264, 0.0023355589291921097, -0.04651611042775121, 0.0033140837944183443, -0.0005596730780384832, 0.0011292314128260384, 0.0347503888799934, -0.0014580326315233628, 0.031105086792439153, -0.001925463053570261, 0.0032810189112668455, -0.00047926803898347387, -0.01566481061350817, 0.0007521612486888756, -0.01242660231502561, 0.00046903163060824435, -0.001899557484783485], "imag": [0.005695937785839094, -0.00019116456227139377, 0.008740351441180768, -0.0014270947244285547, -0.004527312650808076, -0.0007445890961013116, -0.02299934269859359, 0.001480516603947014, -0.01789166933334221, 0.0026162900163193125, 0.015210290237804758, 0.0007861497562727079, 0.04350685213989592, -0.002580732747334814, 0.029861911548126847, -0.0038398575407127106, -0.0218685340499173, -0.001058953820793154, -0.06209232098174374, 0.003436006185847261, -0.04369865646277886, 0.005009825115226376, 0.024273224920421985, 0.0015246066406846856, 0.07752011110342336, -0.004003677589176902, 0.05820129670073118, -0.006039015707065445, -0.022589326420581327, -0.0021244839142612786, -0.08879344716161991, 0.004265546466807168, -0.07205201186290057, 0.006848496368031714, 0.017359784203350884, 0.0027849430222744104, 0.09523975990506674, -0.004229296343349584, 0.08393128778941049, -0.007374455920962598, -0.00945616801011424, -0.0034239224869870018, -0.09656872574519519, 0.003927675741403326, -0.09263507748200582, 0.007573855033481915, -7.147622421849127e-19, 0.003958359845197677, 0.09289772413493365, -0.0034154918261402817, 0.09718332933577847, -0.0074283436887821646, 0.009738525971858245, -0.004311781277095343, -0.0847422401332683, 0.0027646654933058787, -0.09691027307508772, 0.00694608818774533, -0.018455692107267854, 0.004421395641277929, 0.07297178501362431, -0.002057768382884835, 0.09152836649407585, -0.006161329539174642, 0.024933241566512353, -0.004244063220171403, -0.05873492839535797, 0.0013805985629553195, -0.08116004139965814, 0.005131691946104435, -0.028150751433666105, 0.0037606026716540293, 0.04335976631908428, -0.0008144402184319533, 0.06633415529759942, -0.003933456975996591, 0.027381438127256227, -0.002978040713576698, -0.028238349287425062, 0.00042868543832227376, -0.047947118314741376, 0.0026551986646203966, -0.022262810174296658, 0.0019295859827343261, 0.01470506541943714, -0.00027446978550388156, 0.027191756746413765, -0.001390321570026404, 0.01283571721280763, -0.000672292197443482, -0.0039195033375082735, 0.00037997173904488697, -0.005463196610273745], "normalization": "v* M v = 1 for dimensionless M"}, "48": {"real": [0.007927869054091952, -0.0007187427982334361, 0.004504214728676236, -0.0012175781045480859, -0.011814723570802644, 0.00023712957479674125, -0.020709586723159756, 0.002087692518696987, -0.0023394605793262023, 0.0018247479599183426, 0.029773475309705064, -0.0009036448658355959, 0.03814890951200753, -0.0033935962983740065, 0.0039431851250813455, -0.002594596147368608, -0.044775170704605814, 0.0013150764840204933, -0.055950429744222485, 0.004560744332353492, -0.009049227096069014, 0.0034638932366931005, 0.055949953354474835, -0.001461901371826764, 0.07281698227856859, -0.005515605112347519, 0.01702341561557341, -0.004357250563715377, -0.06274460151163856, 0.0013584378646297548, -0.08748094026218121, 0.0062002063608955224, -0.026947017417043705, 0.0051934375587113285, 0.06496808693632097, -0.0010415078432086365, 0.0988110654619403, -0.006576963031994248, 0.037695772227859935, -0.005892342813423012, -0.06280650244668264, 0.000567161614279328, -0.1059090261837238, 0.006631830340060413, -0.04803739113430247, 0.006381926875182309, 0.056806103891983616, -5.732076896672878e-06, 0.10818727501562427, -0.006375501460069668, 0.05673931668196628, -0.00660457240830817, -0.04782569657343557, -0.0005643702231137414, -0.10542149778969608, 0.005842533722635553, -0.06267759995406492, 0.00652228366848728, 0.0369622177328047, 0.001063598881461168, 0.09777295419681152, -0.005088462525146055, 0.06493757895216426, -0.006120280667535379, -0.025455680647942174, -0.0014183610061947946, -0.08577855561871393, 0.004185133929430398, -0.06289766509438359, 0.005408666379199853, 0.014581452358682091, 0.0015676476594165913, 0.07030925503963084, -0.003214640346607167, 0.056288913870496705, -0.004422006833831704, -0.0055389780020593665, -0.001468633217350589, -0.05250002632888541, 0.0022623655934609914, -0.04522506092354235, 0.003216840431861877, -0.000653562454612557, 0.0011007549503444733, 0.03365715513349613, -0.001409725298007365, 0.03020018020439402, -0.0018673093465789877, 0.0032496125700383818, -0.0004679100957054533, -0.015150540914047168, 0.0007272461114515181, -0.012053771480271924, 0.00045554222754315204, -0.0018556516408432197], "imag": [-0.0023071625784684335, 0.0008070155888316558, 0.008803224421409349, -0.0006605372982008072, 0.010720581765603589, -0.0017519061008769493, -0.008902890714481809, -0.0006440502260481695, -0.029138552414227928, 0.001871810252065124, -0.02002944839968769, 0.0029074462211326675, 0.01856403148840991, 0.0007236565092387129, 0.04865258742364882, -0.0028921249934733663, 0.03194870305200332, -0.0040811494965011675, -0.02423080596633381, -0.0010244203120319195, -0.06606751044928362, 0.003664913015953915, -0.045499544766394416, 0.005189123818279172, 0.025761589780482406, 0.0015056811207604824, 0.08024897619535101, -0.004154061471240996, 0.05951227856489227, -0.00614947079073926, -0.02338469895591501, -0.0021084872244330377, -0.09030285105338445, 0.0043468427769276455, -0.07272527474908293, 0.0068891763672778595, 0.01767772548486644, 0.00276069606638887, 0.09565012719523006, -0.004254872483757895, 0.08389290670969408, -0.007350331883959162, -0.00951681271497243, -0.0033832626459684555, -0.09607590162034474, 0.003913010333571433, -0.09189341495835937, 0.007495149824317719, -8.063278690009202e-20, 0.0038971866499560325, 0.09174806180595584, -0.0033762846621237094, 0.09582747992470882, -0.007309337069666263, 0.009648990782845748, -0.004230528377668209, -0.08320386371194945, 0.0027150893247937565, -0.09509900009679276, 0.006803524585713495, -0.01818843535470235, 0.004324892757861802, 0.07130530698196598, -0.002009051434018776, 0.08947101723524818, -0.006012615465802743, 0.02446861998240589, -0.004140821157312746, -0.05716687586935836, 0.0013400845221644146, -0.07909178935963451, 0.00499308931621344, -0.02753478201049399, 0.003661619218167629, 0.04206159516690037, -0.0007852151017052799, 0.06448851439884702, -0.0038184752253509705, 0.026714101543673565, -0.002895278472859771, -0.0273132429904814, 0.0004097943872164225, -0.0465289430537168, 0.002573363135916084, -0.021679158224906736, 0.0018743092583724148, 0.014183801390638158, -0.0002616787434655013, 0.026353857180634422, -0.001346450967395458, 0.012482214216079852, -0.0006534657261560826, -0.0037656251020642783, 0.00036697548132647457, -0.005289119346397872], "normalization": "v* M v = 1 for dimensionless M"}, "49": {"real": [0.007690435837516551, -0.0006981350882373937, 0.004352688809517941, -0.0011796583632320092, -0.011473268940641787, 0.0002321966644674561, -0.020072035526780344, 0.0020257808994696602, -0.0022297915168979464, 0.0017686910548149895, 0.028915043888035195, -0.0008794388769662903, 0.037007138180087364, -0.003295613188540003, 0.0037760427924019326, -0.0025189975954487687, -0.04353004796874812, 0.0012796764101261399, -0.054360827847767045, 0.004435666071466039, -0.008745430521643071, 0.003370709575411717, 0.05448568454755009, -0.0014233158380906363, 0.07090037685662338, -0.005375584708743966, 0.016543418110609852, -0.00425225500718045, -0.06124468677678998, 0.0013232285479199562, -0.08541583598685074, 0.006059376424016228, -0.026304616508088217, 0.00508619012856468, 0.06360847658125145, -0.001013592837903574, 0.0968193827366106, -0.00644996366705915, 0.03696507128272752, -0.00579565091323064, -0.06173260281395311, 0.0005469511828546516, -0.10423565347427213, 0.006532221291909538, -0.04735184872982551, 0.006310831936457162, 0.05611301013616852, 1.0284584112277684e-05, 0.10707549310022327, -0.0063142358060457125, 0.056282587323271106, -0.006574953716324363, -0.04754408561165621, -0.0005835163141311287, -0.10508687207987735, 0.005826669649824255, -0.06266679467481609, 0.006549217736481124, 0.03705177926659147, 0.0010963654680899134, 0.09837856495434746, -0.005120269795425462, 0.06560046004291253, -0.00621632833817224, -0.025807188307006207, -0.0014772729833992463, -0.08741440886319608, 0.004261714121947459, -0.0644460410357433, 0.005582276230573431, 0.015027656502635175, 0.0016657439960608789, 0.0729783834782966, -0.0033281283120376683, 0.058891035320068154, -0.004676220190330272, -0.005873529123137868, -0.0016177136522275465, -0.056113175417691084, 0.002400718745990639, -0.04898007334268269, 0.0035484600310608074, -0.0006508750820910787, 0.0013095792763442157, 0.03803710960301761, -0.0015580434770204074, 0.03511762746885974, -0.0022666522396217166, 0.003783800145755879, -0.0007405515145885908, -0.02004616131158333, 0.0008694773067079485, -0.018040850041535977, 0.0009105695489965748, -0.0030728161568856775, -6.88693545673729e-05, 0.003404591149799298], "imag": [-0.002223022420044171, 0.0007812873018225741, 0.00854300433164314, -0.0006422219336067491, 0.010377257162324497, -0.001698675073191634, -0.00866452376058911, -0.0006223942086231437, -0.028269015792493357, 0.0018179198671216294, -0.01939722184351384, 0.0028212253581260914, 0.01806386613644652, 0.0007004114236859819, 0.04724734419244014, -0.0028108450745244, 0.030992530625968677, -0.003966186117188366, -0.023603520436643998, -0.0009952854369208843, -0.06426249044861843, 0.0035668291435193493, -0.04423782568960912, 0.0050537378045674795, 0.02513995129390598, 0.0014688120884676964, 0.07823004667241888, -0.004050808199834373, 0.05802441240299102, -0.0060056074031792596, -0.022877681965452073, -0.002065346343568278, -0.08828709899691159, 0.004249614436826636, -0.07115152963696375, 0.006751484318761021, 0.01735144669958998, 0.0027164742316096377, 0.09386277588540923, -0.004172968335531833, 0.0824262392630872, -0.007234851218363625, -0.009380687994286539, -0.0033467997248513293, -0.09472535931726103, 0.003852586655951332, -0.09076378605081543, 0.007417741225471001, -2.169300731022833e-19, 0.003880372556861298, 0.09100188706886053, -0.0033394680841884105, 0.09528008300362607, -0.007284018297315929, 0.009628856541804716, -0.004247225947568656, -0.08316842428134667, 0.002699570104301934, -0.09536856350212858, 0.006840896873226399, -0.018316168642228743, 0.0043894798508846925, 0.07201160101043783, -0.002008225766503615, 0.09075487696862797, -0.00611856064835899, 0.02494652770310819, -0.0042664971160178864, -0.058564399999939024, 0.0013437561985719776, -0.08152469159367505, 0.0051678968483716186, -0.028575626199227613, 0.003858654566211703, 0.04402133703561381, -0.0007808048406670744, 0.06812206188199038, -0.004056518760711502, 0.02851348080925682, -0.0031694025846093123, -0.029639923961764958, 0.0003839463662998202, -0.051318241342569064, 0.002863392532183635, -0.024387034133211725, 0.002225426376402981, 0.016636493501497332, -0.0002021045113902445, 0.0321532721777688, -0.0016725023735911398, 0.016176746673142405, -0.0010748784952893794, -0.006084993110844094, 0.0002642789278300602, -0.011854850256040729, 0.000563052311939191, -0.004236987013366217], "normalization": "v* M v = 1 for dimensionless M"}, "50": {"real": [0.0021033310621964333, 0.00028681471971256204, 0.009269133650497412, -0.0011329035461178638, 0.0026847044614263945, -0.00128201391383121, -0.0174146186279642, 0.0005227189600283632, -0.024457168050593135, 0.002404733241264726, -0.0012068318763520565, 0.0018790910339932508, 0.033850571436330634, -0.0011075338027163038, 0.04094600804915986, -0.003611617643936534, 0.003311583577467776, -0.0026243002829344124, -0.04735825660803744, 0.0014475860862051743, -0.057631347011553404, 0.004679537812463964, -0.008673655760120644, 0.003458051643938509, 0.05719743330066763, -0.0015379913324651236, 0.07333712601465874, -0.00554375099829792, 0.01667284899092316, -0.004310594039839766, -0.06291567580652162, 0.0013950036564051183, -0.08692562165264266, 0.006153890583591572, -0.026444084447805223, 0.005107630481526414, 0.06438394663002525, -0.001054629769017443, 0.0973888475483088, -0.006477979737419051, 0.03694786112796291, -0.005776364219541133, -0.06180634629560735, 0.0005696295318850903, -0.10393043076571194, 0.006505003582638143, -0.04705554713460691, 0.006251489012616186, 0.05570308551017898, -5.135848412717935e-06, 0.10603126953113169, -0.0062458221745611085, 0.05564269002401452, -0.006480637391096863, -0.04686788352282796, -0.000566759849319072, -0.1034935388430841, 0.005732339082487812, -0.06168283024095343, 0.006428840878768838, 0.03630307374926721, 0.001073023983691179, 0.09645931981764301, -0.005014980728748185, 0.06433420397769783, -0.006081632627981208, -0.025137524678669535, -0.0014458146548990164, -0.08540215201941931, 0.004158678578007624, -0.06301223975933115, 0.005446529901725832, 0.014533911057809107, 0.0016282354145685939, 0.07109198417787888, -0.003237668676099613, 0.05744184935242401, -0.004552762872829329, -0.005592778910767413, -0.0015792386199393492, -0.05453615262924206, 0.0023295209000293994, -0.04768510379889856, 0.0034492570269592632, -0.0007388392641539377, 0.0012772734029687291, 0.03690097409644033, -0.0015088754982947833, 0.03414184447456583, -0.0022010177451799316, 0.003746815500574074, -0.0007223719688497635, -0.019420140187834636, 0.0008413916398096892, -0.017522950737422105, 0.000884198856421302, -0.0030108138417327974, -6.54402348598557e-05, 0.003292850547996647], "imag": [-0.0074760662205112785, 0.0009751751694063777, 0.0007835508816916966, 0.0006440245138527821, 0.014768347583966517, -0.001060324407697983, 0.012117788466056349, -0.0019893531000364523, -0.012625656198444803, -0.0005296455973764747, -0.03378292020163964, 0.002169086344078062, -0.02129872580206974, 0.0030801393118509847, 0.02107030205570965, 0.0006432242063692782, 0.05183219111034995, -0.0030880410330651315, 0.03284093784116066, -0.004179391114877425, -0.02570205402966889, -0.0009638088727737187, -0.06777687275057528, 0.003768993654956598, -0.04582317930697247, 0.005210901243810371, 0.02644964763131361, 0.001451467961978043, 0.08061973867033716, -0.004182386714069962, 0.05916614526349687, -0.0061010064163890465, -0.023568862489783807, -0.002050477126832528, -0.08958509370351765, 0.004319595979539116, -0.07171925962029381, 0.006784497495095132, 0.017621162247585063, 0.00269387881773417, 0.09418089417752581, -0.004193556100879445, 0.08235416830565713, -0.0072099111110702305, -0.009427374278250944, -0.003308999076548638, -0.09423860417278841, 0.003837654288365954, -0.09005740880152366, 0.007343770157106469, 7.546320091634234e-18, 0.0038234805840665484, 0.08992741284952167, -0.003302970546555952, 0.09401473780848887, -0.007173422210298782, 0.009540497258433589, -0.00417134577565506, -0.0817414854145124, 0.0026540772424212245, -0.09368021577768249, 0.006708235611200348, -0.018058743611516236, 0.004298597711200467, 0.07046109041072743, -0.0019637288472434057, 0.08882432725552639, -0.0059790438632753035, 0.024499356851340703, -0.004167900070053131, -0.057090563985585034, 0.0013068648398730613, -0.07955706813026328, 0.005035869779878545, -0.027976006376142695, 0.0037619487100033805, 0.04277796585936021, -0.0007544073492273939, 0.06632392476622213, -0.003944100078877586, 0.027847354076221166, -0.0030852502081949542, -0.028722796947512563, 0.0003673551561576108, -0.04987484685594213, 0.0027794076266565563, -0.023773608097457752, 0.002164149594842159, 0.016079159568989077, -0.0001916552617629045, 0.031208500815362868, -0.0016218219312681894, 0.01574894503367559, -0.0010450902274515706, -0.005862163062467464, 0.0002543019760500718, -0.011495999514296182, 0.0005464973162923011, -0.004119646904113316], "normalization": "v* M v = 1 for dimensionless M"}, "51": {"real": [0.0020538452741211918, 0.0002769759356853367, 0.008997020246577298, -0.0011006904329831776, 0.0025851424301442352, -0.0012434972389380843, -0.016925859964246826, 0.0005097296694293074, -0.02373618524363025, 0.002336372387172095, -0.0011322598701517877, 0.0018241358437578118, 0.032916164433137156, -0.0010785326369507015, 0.03977961078665952, -0.003512274214780455, 0.0031710319514652225, -0.0025518659338556048, -0.04610313614159667, 0.00141009604936315, -0.05607753007185508, 0.0045576750039309985, -0.008397958210533681, 0.0033701147346062005, 0.05577496182810209, -0.00149921211199654, 0.07150880916739624, -0.005410397119419282, 0.016229867394194256, -0.004212483463127208, -0.061489229867288366, 0.0013606564749518077, -0.08498406621298416, 0.00602159226755917, -0.025849644797146094, 0.005007954524064587, 0.06310704567599096, -0.0010279710719143078, 0.09553102487985596, -0.006359545483635321, 0.03627096361377447, -0.005686518028742032, -0.06080350256930748, 0.0005507531852030446, -0.10237147707121494, 0.0064121678229709265, -0.04641699597550281, 0.0061847759805352415, 0.05505353377440888, 9.34439403933566e-06, 0.10498372379311842, -0.006187972599150974, 0.05520697389522393, -0.006451080974906374, -0.04659410588440511, -0.0005835940451241261, -0.10314546340493079, 0.005715448102616614, -0.06164380595621013, 0.006449799705721957, 0.03636558707485651, 0.0011017671643629276, 0.09695360164229326, -0.005040865533027429, 0.06489582280979399, -0.0061643575942515565, -0.02543678609134591, -0.0014978639388528823, -0.08681925202496169, 0.004224684517425437, -0.06436613767027968, 0.005598814486698237, 0.014919477632576509, 0.001715546405206294, 0.07343813899725816, -0.0033368302911366875, 0.059744038322321044, -0.004777835409150541, -0.005879099709720698, -0.0017128423738442585, -0.05773855708121629, 0.0024512074893792094, -0.051034204964256764, 0.0037450459717153113, -0.0007513430027755534, 0.00146574230594478, 0.04081082426518832, -0.0016398782151212372, 0.03856126796479254, -0.0025598893468568957, 0.004247340114127165, -0.0009703959630936346, -0.023823654830480264, 0.0009673614610864888, -0.022949148035824707, 0.0012932209941707796, -0.004152815058385936, 0.00024370233777367854, 0.007933849502091906, -0.0004840871953928272, 0.005084811548288361], "imag": [-0.007253818301124566, 0.0009470498017004788, 0.0007748573572726364, 0.0006237115153467607, 0.014341822914906396, -0.0010310467097395422, 0.011742659589354188, -0.0019313710371688254, -0.01229278168843205, -0.00051227025302429, -0.03281857493710063, 0.0021090896553122417, -0.020658572367088856, 0.002993185236688092, 0.02052326586272988, 0.000623598605469094, 0.05040673416754459, -0.003005227982713945, 0.03190906613670609, -0.004067698169575515, -0.025064737409576418, -0.0009381029521488041, -0.06601872690188994, 0.003673096792354151, -0.04462076975353464, 0.0050821782785307355, 0.02584029429672361, 0.0014181628164672783, 0.07869766245976405, -0.0040837972868766, 0.05776776991699113, -0.005966005600165374, -0.023081786180068297, -0.002011046268044732, -0.08769183797094775, 0.004228101423867676, -0.07025198772200095, 0.006656198096613489, 0.01731108802362465, 0.0026531046503436703, 0.09251353640774089, -0.004117125234428583, 0.08099006559826856, -0.0071023924323636465, -0.009298295761989941, -0.003274870786750139, -0.09297759689488888, 0.003781407766848605, -0.08899994452919363, 0.0072708824233109195, -2.1598160804429396e-18, 0.003806663460850989, 0.08921658152457032, -0.003268458397107973, 0.09348028702101746, -0.007147389769463266, 0.00951761130499599, -0.004184258095339368, -0.08167118554771717, 0.0026389565019811815, -0.0938764152739479, 0.006738339261666964, -0.01816483901037924, 0.004354175119023855, 0.07105648020803744, -0.001961895080224356, 0.08992745138353982, -0.006070526910445358, 0.024916997902414355, -0.004278164425238993, -0.05830648720720598, 0.0013090452446157554, -0.08169079049212476, 0.005189195340985104, -0.02889839051100698, 0.00393652471665192, 0.0445013099003093, -0.0007491746991277197, 0.06954179770951742, -0.004154656466621658, 0.02945504916162069, -0.003329985874484156, -0.030782451295312846, 0.0003424757189528752, -0.05414855870443436, 0.0030377169753220017, -0.026210405191380827, 0.002479993940649262, 0.01826291960388842, -0.00013564475761217873, 0.03642348038785588, -0.001914258350870821, 0.019099350789304272, -0.0014273632220666106, -0.007939178768915145, 0.00015800737769131065, -0.017455377004674037, 0.0008594091463972887, -0.008377791166513765, 0.00022629714398933305, 0.000601809824804893], "normalization": "v* M v = 1 for dimensionless M"}, "52": {"real": [-0.004932794518349237, 0.0009233871899710825, 0.005249326633667884, -4.9057122847333646e-05, 0.013160892951568045, -0.0014880427470640141, 0.0010211237211084619, -0.0013336958418691067, -0.022311253680775255, 0.0007735352491509288, -0.02768437074342066, 0.0026770550660725513, -0.00019757691239362854, 0.001921705225240236, 0.03735296973920767, -0.0012838867590295405, 0.043303114778205455, -0.003794434132190394, 0.002749199159848872, -0.002644789036444556, -0.04951835464797677, 0.0015601105104224348, -0.05898413895557197, 0.004773922380890087, -0.008331601517717842, 0.003446751026733515, 0.05817486417168176, -0.0016009263549564153, 0.07365716349690246, -0.00555820468125109, 0.01634233562434702, -0.004262917168046731, -0.06295181239568136, 0.0014238701363959091, -0.0862961336757477, 0.006103253432322663, -0.02596709000583434, 0.005025098316407584, 0.06376841500585341, -0.0010639047370672072, 0.09599792877953879, -0.006381691477835565, 0.036242662049674995, -0.005666871881812052, -0.06083976239107787, 0.0005706768276182737, -0.10205234445872392, 0.006384907474949158, -0.04613195613919975, 0.0061287774382167235, 0.054660126508633264, -4.622530810040503e-06, 0.10399790030027904, -0.006123752914114818, 0.054605300418563166, -0.006363024946855962, -0.04596474629287024, -0.0005677847403262702, -0.10165907713768349, 0.005627757949329473, -0.06072184802995608, 0.006337348948180122, 0.03567290092919033, 0.001079282934545657, 0.09516198705903599, -0.00494291673948406, 0.06370477864745323, -0.006037705241188375, -0.024816539858741632, -0.0014671644626047652, -0.08492711798803204, 0.004128203416994138, -0.06300444986056754, 0.005469593545971075, 0.01445987911560513, 0.0016783016886347418, 0.07163954953615076, -0.0032510785651029234, 0.05834453536618684, -0.004657893901890568, -0.005616105486459327, -0.0016734644147691, -0.05619877321923667, 0.002382325514397625, -0.049747462791480505, 0.0036452181801884488, -0.0008324061487368994, 0.0014305908439139594, 0.03965183425362353, -0.0015906096126202763, 0.03753703270824083, -0.0024888923999607346, 0.004204184623277242, -0.0009467518240409055, -0.0231148209561265, 0.0009371775560389248, -0.022317843217107097, 0.0012567919453410983, -0.004073590019307149, 0.00023862596266405002, 0.007688564657087745, -0.00046973733890230327, 0.00494086970795526], "imag": [-0.0054117157734013726, 0.000256632490883782, -0.007027264905270467, 0.0012279123984398298, 0.0052145416294957815, 0.000498408044189874, 0.019987908155064075, -0.0014100987143528113, 0.013299271526640491, -0.002192168077119291, -0.015881832013785912, -0.000426918388035281, -0.037781211838950064, 0.0024248994767448982, -0.02235604584369463, 0.003224176071397286, 0.023223695356022037, 0.0005713291690825231, 0.05450356397820636, -0.003252694985362331, 0.03355239627824052, -0.004256763649946575, -0.02693421771125312, -0.0009094132841294018, -0.06913619996111554, 0.003852252539897767, -0.04602158173283972, 0.005220443337100505, 0.026996632593243072, 0.0014022401372407122, 0.0807976770956269, -0.004199335426889968, 0.05876541166265662, -0.006048643024991013, -0.02368450934401894, -0.001997175083534821, -0.08881092930063772, 0.004288517068085995, -0.07073076061686433, 0.006682807979667788, 0.0175403967863148, 0.0026319649477995507, 0.09275519126015876, -0.004133563676383112, 0.08089103279603359, -0.007076935152423762, -0.009333568891800518, -0.0032396016654189955, -0.09249869934340754, 0.0037663472622593806, -0.08832632994579816, 0.007201186794141213, 9.289002013542418e-18, 0.003753593774609803, 0.08820952804970203, -0.003234363703809296, 0.09229613146033736, -0.007044298738555205, 0.009430912756723897, -0.004113241477479766, -0.08034358513761564, 0.0025970384790268554, -0.09229882837683255, 0.0066145894808377235, -0.01791731052671982, 0.004268507885876706, 0.06961053963754217, -0.00192109721726742, 0.08811342526759046, -0.005939482495889533, 0.02448731817537599, -0.004184107328258931, -0.05692016037696874, 0.0012753520842853782, -0.07982006403048493, 0.005063568036033504, -0.02831661831593326, 0.003842489255582144, 0.043313066962414284, -0.000725302341861769, 0.06779763058076255, -0.004045343208796854, 0.02879513005928271, -0.0032454791092131584, -0.02988112174451756, 0.00032796439194943046, -0.052698457540462575, 0.002952871785518129, -0.025577566823831305, 0.002414439296711633, 0.01768352363878587, -0.0001273317112489099, 0.03540189927349127, -0.0018586899575407936, 0.018613853817878303, -0.001388926454274056, -0.007665035982163525, 0.0001508191955935028, -0.016950194250641135, 0.0008343609296914827, -0.008156869329565436, 0.0002209308443113139, 0.0005728344047973052], "normalization": "v* M v = 1 for dimensionless M"}, "53": {"real": [-0.004785697052469239, 0.0008970135230973374, 0.005111636105585242, -4.9209691878738345e-05, 0.012784571383822782, -0.0014469604180950013, 0.0009673041213839766, -0.0012951879016543707, -0.02170730936209392, 0.0007541031040317327, -0.026903502540819108, 0.0026041677374072088, -0.00015284575479630874, 0.0018681937657441796, 0.036365864259399125, -0.001251292677631322, 0.04212787602035754, -0.0036949178232781573, 0.002631462109877607, -0.002575537663577011, -0.04826645156733761, 0.001521302280495166, -0.05747268154917419, 0.004655702874053129, -0.008080636645210953, 0.0033637368493828947, 0.056798116905576505, -0.0015623567640398956, 0.07191470356287447, -0.005431289157080714, 0.015932323948162068, -0.00417107271948831, -0.06159581922118042, 0.0013905235897953634, -0.08446865922804996, 0.005978812886834945, -0.02541537308554656, 0.004932210297174726, 0.06256753269998168, -0.001038479713715921, 0.09426099300445218, -0.006270982217719822, 0.03561362307252362, -0.00558313191818043, -0.05990104774754647, 0.0005530189718216842, -0.10059592165821907, 0.006298138876759999, -0.04553539341548203, 0.006066015809814957, 0.05404983755306713, 8.51994885640496e-06, 0.10300871318692713, -0.0060690174022736834, 0.0541892084182834, -0.006333691875498534, -0.045698926319314506, -0.000582642502334865, -0.10130210874787735, 0.005610136749171608, -0.06066009038684921, 0.006353336283321885, 0.035713204735298196, 0.0011045786161400105, 0.09556303609088075, -0.004963861361130113, 0.06418067605330344, -0.0061091213900196905, -0.025071973792377633, -0.0015132896451432786, -0.08615822507227218, 0.004185269035960972, -0.06419176135148953, 0.005603614150037677, 0.01479455801812627, 0.0017562253053656455, 0.07370891210223442, -0.003338053472471661, 0.06038763859357072, -0.0048578088456693634, -0.005862532093593468, -0.0017934702746368446, -0.05904639308195089, 0.0024897634112655345, -0.05274270275934054, 0.003909781865406745, -0.000855604590140553, 0.0016009636851515175, 0.04315163523648786, -0.0017067320924531117, 0.041517188690769265, -0.0028120597528339133, 0.00467161717236965, -0.001172542387163774, -0.027083377337977575, 0.001049076307254303, -0.027241456132553597, 0.0016278890752453132, -0.005131475159931523, 0.0005206458468133866, 0.011900042310952213, -0.0005661659264250938, 0.010679767149154362, -0.000423497966035332, 0.002064076027972146], "imag": [-0.005266623381045318, 0.0002506708060989899, -0.0068220730909915655, 0.0011933399964764316, 0.00508590353538441, 0.0004827911907216678, 0.019430699128256127, -0.0013722049175753557, 0.012903339805116047, -0.002130974264057933, -0.015474844950673129, -0.0004132191121789665, -0.03674958130197247, 0.002360548746078318, -0.021716009584038975, 0.003137459488734165, 0.022643717086262238, 0.0005547890893290589, 0.05307485320774138, -0.0031694123042719595, 0.03264840637971996, -0.004148675675127658, -0.026294556595860365, -0.0008866453264522701, -0.06743086932533385, 0.003758951210685659, -0.044876719817263315, 0.005098117965069029, 0.026402459649963437, 0.0013720176205004025, 0.07896892391636204, -0.004105300154851271, 0.057449671246793586, -0.005921785289881308, -0.02321749570397078, -0.0019609793042208003, -0.08703038436567666, 0.004202328324398452, -0.06935965018421678, 0.006562969655042104, 0.017245774844720823, 0.0025942211101040707, 0.09119606970172386, -0.00406207652603459, 0.07961871708803651, -0.006976540704394275, -0.009211103963043117, -0.0032075633284925817, -0.09131807803465972, 0.003713835309419778, -0.08733378415184948, 0.007132400121849373, -1.0922505645642129e-17, 0.003736871020131306, 0.0875315607894439, -0.003201925292113548, 0.09177530889718008, -0.007017840616976823, 0.00940590155788421, -0.004123004470439716, -0.08024543205255953, 0.002582338840838956, -0.09243428467829835, 0.006638624775916195, -0.018005030171934448, 0.004316431949367813, 0.07011257771601484, -0.0019184888971657541, 0.08906315680618847, -0.006018694019988072, 0.024853038969581374, -0.004281154734325344, -0.057981673426058304, 0.0012763794548485304, -0.08169747197658038, 0.005198520256278244, -0.029136136386577537, 0.003997643728696306, 0.044834116286623545, -0.0007195577153421946, 0.070656495609532, -0.004232214880735942, 0.03023503808284424, -0.003464559327563808, -0.031710716878789236, 0.00030422669107051087, -0.05652260092021799, 0.003183603927532119, -0.02777465542951811, 0.0026991161592735866, 0.0196335979085341, -7.488740616714637e-05, 0.04010082798549752, -0.0021215572175834778, 0.021655677582994012, -0.001736055317220752, -0.009529141284837955, 6.0842395840670895e-05, -0.02236151102355592, 0.0011149174555455843, -0.012065540135865593, 0.0006252821977384131, 0.0021577276928284347, -0.00027424422240455206, 0.004371670113568525], "normalization": "v* M v = 1 for dimensionless M"}, "54": {"real": [-0.0068053963045824955, 0.0006671895364967992, -0.0030129348849504026, 0.0009606384790455773, 0.010760009013861128, -0.00034313785087686406, 0.016551265324122787, -0.0017983493956988427, -0.0004720967536962074, -0.0013750186930758309, -0.026595104872281547, 0.0009938705744016987, -0.030466329643901818, 0.0029111480068556585, 0.000700600835500626, 0.0019547955034185187, 0.04036296433264331, -0.0014365266850319054, 0.04528873157735689, -0.003947583617851428, 0.0022485105566579875, -0.0026578621950238946, -0.0513217665108424, 0.0016556851032896924, -0.06006412372311396, 0.004848076347867123, -0.008019625865966523, 0.0034312207063640285, 0.0589287773692061, -0.0016528640232656106, 0.07381501972460264, -0.0055616285229844005, 0.01603034744809695, -0.004214777487811524, -0.06287998106125495, 0.0014463957830063727, -0.08561193676578377, 0.006049534797856667, -0.025514035869985224, 0.004945747198951026, 0.06313226968513744, -0.0010700637248527327, 0.09464160003193284, -0.006288220351226789, 0.03557625274695466, -0.005563291682684672, -0.059906652346004945, 0.0005705936927301454, -0.10026717958947624, 0.0062709935227692835, -0.04526103541068171, 0.006013054555341539, 0.053672136118772244, -4.177930191772347e-06, 0.102076083709325, -0.006008577597201113, 0.05362218789838059, -0.006251257197029996, -0.04511134893927107, -0.0005677186307869545, -0.09991171746466924, 0.005528375220799764, -0.05979437303250753, 0.006248051964483547, 0.03507032227735054, 0.0010829653844126289, 0.09388676975278025, -0.004872511697760418, 0.06305877131780997, -0.005989881030162102, -0.024496030189947036, -0.0014834497628714207, -0.08437693263816674, 0.004094793369652789, -0.06289843785207104, 0.005480660657535947, 0.014366203335080562, 0.0017194932680283973, 0.07199538678232341, -0.0032567978038364506, 0.05903921403663692, -0.004741695827496403, -0.005616532370914529, -0.00175367293148898, -0.057549801230855235, 0.002423377629919597, -0.051473085573417746, 0.0038103227696230724, -0.0009294009903312985, 0.0015637629306902566, 0.041984890952762276, -0.0016579046851530536, 0.04046214800183776, -0.002737370366664127, 0.004622293974961112, -0.0011445739375578311, -0.026314655355912844, 0.0010176022375327338, -0.026522754073095376, 0.001583618732385744, -0.00503677050319311, 0.0005085475105991783, 0.01154920519341098, -0.0005493324906001433, 0.01039079101364735, -0.0004124149291583031, 0.0020166230094702557], "imag": [0.0012507563427806556, -0.0006123738022878532, -0.007722242212625145, 0.0006527065636969463, -0.007952793728591253, 0.0014432367951151559, 0.009168412954782731, 0.0003667673665950728, 0.024559338704111467, -0.0017162938682572925, 0.014300385409824647, -0.0023655838654178148, -0.01873051811765231, -0.0003347808707948334, -0.041225685065040714, 0.0026451729602308084, -0.023236484849199882, 0.0033441760956566253, 0.025074320892956234, 0.0005070307371085603, 0.056745805518401526, -0.0033909574548081213, 0.03411444761540155, -0.004316897424611786, -0.027964552264259656, -0.0008604785485136412, -0.07020503273733679, 0.003918226481228809, -0.04611870227900423, 0.0052201638639904424, 0.027426617286874556, 0.0013573682650848528, 0.08082030291291303, -0.0042070870981229976, 0.05832397998689263, -0.005993547113961915, -0.023744738525528646, -0.0019479944923940081, -0.08799727828264231, 0.004254612583022562, -0.06976305479924526, 0.006584205839190149, 0.017441040325372574, 0.002574372970651755, 0.0913740710024645, -0.004075046820477421, 0.079498127436218, -0.0069507976970492255, -0.00923700055797233, -0.0031745487468610198, -0.09084827660714966, 0.0036987525946984624, -0.0866906265250371, 0.007066581423117622, -5.285382525042263e-18, 0.0036872289143979223, 0.08658522984052201, -0.003169973708000164, 0.09066428357783296, -0.006921475867781992, 0.009321188160005968, -0.0040564009285038215, -0.07900676118170082, 0.002543568409287616, -0.09095679855460966, 0.006522917961831856, -0.01776728912424819, 0.0042355963756029, 0.06876115966392453, -0.001880948165040669, 0.08735622055458096, -0.005895448763926283, 0.024440619498717616, -0.004191483930559466, -0.056676432113425074, 0.0012455156444547988, -0.0799192658123956, 0.005079049681545735, -0.028573083202404998, 0.003906522485973047, 0.04370018873592636, -0.0006979344175933683, 0.06897010396556581, -0.004126342868257836, 0.029585038380671738, -0.0033804727593602073, -0.030830488035354122, 0.00029157730725931614, -0.05507956869727983, 0.003098853924722648, -0.027130642323233034, 0.0026306482597191288, 0.019042665160955822, -6.8489376504266e-05, 0.039026186386052195, -0.0020626051386229013, 0.021126247182861248, -0.0016908783549785407, -0.00921749417704717, 5.61658157641267e-05, -0.021741760778360025, 0.001083358500622881, -0.01175964242398121, 0.0006092419779859916, 0.002075915368472452, -0.00026579767641504747, 0.0042468387416466505], "normalization": "v* M v = 1 for dimensionless M"}, "55": {"real": [-0.0066223110401373575, 0.0006498529154350459, -0.002920978386497279, 0.0009338468721561596, 0.01047885977656234, -0.000335400764994114, 0.0160943648867675, -0.001750430549063355, -0.00048681605929268805, -0.0013369412253603078, -0.025902258745908523, 0.0009693347908673145, -0.029644052888289685, 0.002835239353301425, 0.0007201759057952944, 0.0019029389553011354, 0.03934145385612506, -0.0014013019609017182, 0.04411641472400541, -0.003848771411257825, 0.002150291242076733, -0.0025917455549364053, -0.05008280834934612, 0.0016161519497051705, -0.058599112138535116, 0.0047337506446203355, -0.007790466446383058, 0.003352806685899007, 0.057599869222620795, -0.0016147951270289636, 0.07215518746317631, -0.005440875526110922, 0.015649798052495247, -0.004128643518786646, -0.06159105625432017, 0.0014141322651656449, -0.08388974541143024, 0.005932330281623808, -0.025000530706830768, 0.004858966282892543, 0.06200127386446151, -0.0010458337804190988, 0.09301413472322663, -0.006184498861092767, 0.03498997845834401, -0.005485022764961196, -0.05902598974071433, 0.0005540493456729292, -0.0989030045696305, 0.006189682207099935, -0.04470216119084537, 0.005953870624703846, 0.053097386847412865, 7.793602602353813e-06, 0.10114009438680226, -0.005956689667533312, 0.05322442808171225, -0.006222265908228164, -0.04485348027716884, -0.0005808775228531418, -0.0995493988651592, 0.005510255425958171, -0.05971430631546549, 0.006259885772141556, 0.0350923190992697, 0.00110529298591821, 0.09420937891472891, -0.004889314871181868, 0.06346176749240376, -0.006051649476390472, -0.024714477311885665, -0.0015244406648129954, -0.08544909216625994, 0.004144257884039481, -0.06394240344712514, 0.005598964981819426, 0.014657898471660248, 0.001789220976003475, 0.07382640763829963, -0.003333350179084852, 0.06085762816255446, -0.004919804560441543, -0.005829732376815585, -0.0018617085681237617, -0.0600897564196371, 0.0025185747266765314, -0.054158930251479415, 0.004047596307692119, -0.000959953658910478, 0.001718044004888942, 0.045126061110286164, -0.0017611884421064024, 0.0440543276226615, -0.0030290033863391128, 0.005057811450645922, -0.0013503295835719119, -0.02989849520646458, 0.001117311553904351, -0.030996442847862776, 0.0019207431395226072, -0.006015867873015858, 0.0007673864684282222, 0.015378476058029753, -0.0006338666819876005, 0.015652933883508822, -0.0007856731472488923, 0.0036256382465345233, 7.617936902632801e-06, -0.0024718301770697195], "imag": [0.001207309950937743, -0.0005948847502165015, -0.007516788021295621, 0.0006361426407175331, -0.0077241239683302374, 0.0014039253227518741, 0.008940917816708447, 0.0003552246461851262, 0.023900559613120334, -0.0016717047032420531, 0.013891926758793728, -0.002302364771481433, -0.018266218443819655, -0.0003242208287532675, -0.040148432230635855, 0.002577849635386853, -0.02260236316145633, 0.0032584015525212685, 0.02447241582292334, 0.0004931184825870595, 0.055326425182564413, -0.003307998432573229, 0.03324042997644178, -0.004212594772087917, -0.027328290417291446, -0.0008402353439592877, -0.06855598338198163, 0.003827775583441272, -0.04502910710069408, 0.005103932949914039, 0.02684949342602169, 0.001329825761514771, 0.07908072602702054, -0.004117448318438753, 0.05708449572304527, -0.00587417255586835, -0.02329753141768258, -0.00191463617590496, -0.08632044583067947, 0.004173329144812995, -0.0684790239464715, 0.006472012655914781, 0.01716105922696384, 0.002539308360343774, 0.08991287060465952, -0.004008037313117313, 0.07830828402699683, -0.006856804700091156, -0.00912072509649245, -0.0031443907256840215, -0.08974011732097091, 0.0036495939608952232, -0.08575671963235722, 0.007001528179449061, 1.880075593951369e-17, 0.003670672814328499, 0.08593784878714707, -0.00313940927180916, 0.0901574340914617, -0.0068948139014754104, 0.00929455524832797, -0.004063533116495255, -0.07888637262740493, 0.0025292999034306177, -0.09104178318441429, 0.006541863646702054, -0.01783935162707021, 0.004276987456646431, 0.06918421398823411, -0.0018777454118208265, 0.08817512251366239, -0.005964193258574155, 0.024761448251468848, -0.004277144760952667, -0.05760595489175002, 0.0012456483160124933, -0.08157605109530736, 0.00519821023094607, -0.02930298450247419, 0.004044817761828563, 0.04504727365354597, -0.0006918996949762201, 0.07151766136681327, -0.004292720594121993, 0.030877712262662536, -0.0035770953269367066, -0.03246105460617736, 0.00026906800329576554, -0.058510588609053095, 0.0033055373453728665, -0.029115511516383426, 0.002887756483941693, 0.020789102985322404, -1.9521863147573853e-05, 0.043268958396500565, -0.002299428222349663, 0.023891610554328542, -0.0020064886657883453, -0.010894342833148597, -2.773170288537985e-05, -0.026661565486290003, 0.0013376894952013571, -0.015338310709803439, 0.0009769585496787706, 0.003498371195468318, -0.00014076222728022207, 0.009651598494977286, -0.0004773178190358057, 0.0038487813262215653], "normalization": "v* M v = 1 for dimensionless M"}, "56": {"real": [-0.002403319051085302, -0.0001581276539608295, -0.0077152825856247, 0.0010055617789693516, -0.0010054598917208953, 0.0009889284637182646, 0.01566010235648619, -0.0006048798622859087, 0.01952020594015421, -0.0020696949973571226, -0.0018104331516090252, -0.0014079153274082592, -0.030344852710117796, 0.001187512781105483, -0.032866394663794096, 0.003112483736544334, 0.0014994032236874723, 0.00198010927964575, 0.04295027460052757, -0.0015687190428114452, 0.04695964792951295, -0.0040756506507500226, 0.0018025727241606103, -0.0026649445843517712, -0.052823512648742174, 0.0017368442562833762, -0.06091649204567093, 0.004905405180477551, -0.007734547826671698, 0.0034124227484994144, 0.05949711659253976, -0.00169557450923799, 0.07384118237684041, -0.0055561554177440105, 0.015735425275387196, -0.004166590347196633, -0.06272174574323916, 0.0014636790395825305, -0.08488822159401155, 0.005993695403187191, -0.025083099287635236, 0.004869462248920753, 0.062483772967435694, -0.001073690501597936, 0.09332180974484107, -0.006197616660404877, 0.03494519826209321, -0.005465117102279367, -0.05900646805182057, 0.0005696096981285042, -0.09856803206125052, 0.006162770209244864, -0.04443792890583796, 0.005903678174816476, 0.05273458549473562, -3.7907030059840657e-06, 0.10025607519650831, -0.005899670942423335, 0.0526889299340341, -0.006144898952159948, -0.044303346365942825, -0.0005667791961726122, -0.09824551082552652, 0.005433809877413051, -0.0588997377107293, 0.006161098974956252, 0.03449390585021805, 0.0010845465175628587, 0.09263764626257925, -0.0048039162831552415, 0.06240346712139925, -0.005939239497759025, -0.024178359653572148, -0.0014955214446829162, -0.08377004872344389, 0.0040592856724940615, -0.06271362080887004, 0.005481987707190022, 0.014258095216153989, 0.0017531803076734746, 0.07219452618844986, -0.003256355933577743, 0.05956053873471808, -0.004807688370232748, -0.005599783520055242, -0.0018218647261867683, -0.05864001128429756, 0.002454767744603745, -0.05291284749898302, 0.0039492380357931504, -0.0010265017728294545, 0.0016794351863260943, 0.04396286338423392, -0.0017131830179199863, 0.04298230690404863, -0.002951933963283622, 0.005002674258306231, -0.0013189877764937872, -0.029088002583217382, 0.0010851537134548125, -0.03021160809193569, 0.0018704423927363566, -0.005907600651836053, 0.0007495075033198582, 0.014944953211447847, -0.0006153315804311853, 0.015245872282903873, -0.0007650984637038805, 0.0035484226743300235, 6.477092386861886e-06, -0.0023984584768026412], "imag": [0.006095192396954961, -0.00084280965446776, -0.0014455099669548604, -0.00044556821339760853, -0.01263204973787287, 0.0009982481415907818, -0.008718760885734112, 0.0016304158959259292, 0.012677829755914584, 0.0002479245794808714, 0.028566124823571213, -0.001984506298502866, 0.015149848328875691, -0.0025139622069138517, -0.02122351486511762, -0.0002521783701471786, -0.044194464530257015, 0.0028349253864802123, -0.023968619154196534, 0.0034439375638469975, 0.026664782401681096, 0.0004494707559389509, 0.05862459084936732, -0.0035068721846662288, 0.034552498664777664, -0.004362738867006392, -0.028824043999959026, -0.0008163427727814049, -0.07103199439542271, 0.00396980301099601, -0.04613372521433142, 0.0052119911734126905, 0.02775926319317097, 0.0013163153578976245, 0.08071769825174316, -0.004207390474983375, 0.05785271364458223, -0.005936619540703273, -0.023760059224892542, -0.0019024414822319642, -0.0871572276916633, 0.00421866661329608, -0.06881827573311103, 0.0064887198322223965, 0.017327496150147274, 0.002520613105563987, 0.09003768261192037, -0.004018096289630659, 0.07817050377677909, -0.006830955406909003, -0.009138886565290123, -0.003113394727519239, -0.08928024120799082, 0.0036345697671615615, -0.0851419124747036, 0.006939238263163275, -4.297289403567915e-18, 0.0036241169377043123, 0.08504643061237331, -0.003109379208957352, 0.08911253002258014, -0.006804502003980376, 0.009212034940476383, -0.0040009435012949915, -0.07772763030552908, 0.002493315608858018, -0.08965502839241024, 0.006433436612385265, -0.017611172291532046, 0.004200625658440929, 0.067918448437739, -0.001843085237731414, 0.08656665891970233, -0.005848127154595603, 0.02436587300558063, -0.004191677575982957, -0.05637574753380506, 0.0012172936567498437, -0.07988566670346271, 0.0050846151529574226, -0.028759055635477166, 0.003956745964578791, 0.04396611433720234, -0.0006722771794500439, 0.06989093357347385, -0.00419047713535264, 0.030240334940988663, -0.0034940021302796633, -0.0316053965492965, 0.00025807401990545457, -0.0570847698917484, 0.0032215844448140354, -0.02846682669441001, 0.002817452381302799, 0.020194507632559377, -1.4819261583056612e-05, 0.042159958560433905, -0.002238266857928361, 0.023329578286215895, -0.0019561380792432843, -0.010555987558524181, -3.0180331891813812e-05, -0.025953267267797252, 0.0013011457387916998, -0.014963677308146704, 0.0009522746468354726, 0.0033757811552612665, -0.0001355414805030979, 0.009388517237039592, -0.00046465098928414434, 0.0037514555518768688], "normalization": "v* M v = 1 for dimensionless M"}, "57": {"real": [-0.0023482327383606374, -0.00015297182188624253, -0.007511509862745624, 0.000979748554785985, -0.0009643752970598925, 0.0009621654067781088, 0.015262231052707211, -0.0005906574600334531, 0.01900149924006723, -0.0020165864749971106, -0.0017920486647423773, -0.0013705566686793489, -0.02958453989880261, 0.0011589793772970708, -0.03201718823308823, 0.003034729362863915, 0.0014979202886905847, 0.0019300271648621443, 0.04190868687408314, -0.0015316318441851167, 0.04579894813736178, -0.0039781833175108845, 0.0017210231013753202, -0.0026018719313383055, -0.0516045641790244, 0.0016970404263426274, -0.059500209970638235, 0.00479509643995203, -0.0075246559522784105, 0.0033382965641192614, 0.058216867443300624, -0.0016582131152398428, 0.07226029254758941, -0.005441264139854876, 0.015381290272372013, -0.004085668653410737, -0.061496342637778624, 0.0014325409323589968, -0.08326319748354956, 0.005883156637835058, -0.024603902947022666, 0.004788194481081957, 0.06141706827879695, -0.0010506074654519418, 0.09179374341561174, -0.006100234141178999, 0.034397298808021115, -0.005391770518661016, -0.05817850962676198, 0.000554083861556654, -0.097287165441804, 0.006086386646490174, -0.04391302556084359, 0.005847745769595156, 0.052192120787500434, 7.1508802565688664e-06, 0.09936873244950525, -0.005850394546910615, 0.05230830524554745, -0.006116335590159472, -0.04405333151306724, -0.0005784704089274515, -0.09788060112818951, 0.00541537292315383, -0.05880494914197853, 0.006169450073261202, 0.034500764931368694, 0.0011043073648163368, 0.09289398662797348, -0.004817232033871627, 0.06274420085765217, -0.005992738947649741, -0.02436542071633295, -0.0015320454941982942, -0.08470572794930652, 0.004102254321189759, -0.06363370886536984, 0.005586707653906662, 0.01451326357674292, 0.0018157300774104105, 0.07381939339669917, -0.0033239495398196526, 0.06118334895205445, -0.004966822263840136, -0.0057851298479526395, -0.0019193401754423389, -0.06091213482510093, 0.002539400151745114, -0.05532736471536725, 0.004162589939085428, -0.0010619284316024321, 0.001819394861028519, 0.04678948581985813, -0.0018053453671298507, 0.046231220308606755, -0.0032156719666028943, 0.005407818019980701, -0.0015067100917491698, -0.03233114012228732, 0.001174271582322746, -0.034282601444294326, 0.0021771532348993116, -0.006813407523893502, 0.000987180236307849, 0.018431383878152678, -0.0006907780376376175, 0.020067087267036033, -0.0011041508914298376, 0.005052277914371129, -0.0002815078435459412, -0.0059381661209189154, 0.000387556277390394, -0.0043360602814732745], "imag": [0.005932306157322083, -0.000820905041889221, -0.00141721480276772, -0.00043281226362000135, -0.012303279220783572, 0.0009732187295681914, -0.008474484276625376, 0.0015876054632265033, 0.012370012214282031, 0.00023989023502087712, 0.027829496547434388, -0.0019347892398782632, 0.014735087692380846, -0.002449630772193493, -0.02071567195983216, -0.0002442881272721374, -0.04308859727391583, 0.002765715673352007, -0.02334454300501588, 0.003359609741146859, 0.02604962652486054, 0.00043779618394677644, 0.05722378026408319, -0.003424823079811189, 0.033709486113473186, -0.004262292806981592, -0.028195428356827437, -0.0007982762562545462, -0.06944091038362077, 0.003882345922480605, -0.045096828856707905, 0.005101534309311105, 0.027200305266839208, 0.0012911143903416697, 0.07906284012356166, -0.004121962205056915, 0.05668359700524436, -0.005824125822309872, -0.023332153354490952, -0.0018715854751600554, -0.0855758752003068, 0.004141917053037222, -0.06761330740004408, 0.00638345493256691, 0.01706132668351661, 0.002487930142118732, 0.08866532675502886, -0.0039551532273102725, 0.07705504240512136, -0.006742736960493204, -0.009028393455786462, -0.00308493616055822, -0.0882376461701886, 0.0035884342294181673, -0.08426117346924347, 0.006877595004026482, 5.396880903810555e-18, 0.003607780681238805, 0.08442754629490266, -0.003080514823230452, 0.08861975490235527, -0.006777807170734758, 0.009184186210143601, -0.004005870334737923, -0.0775895355913688, 0.0024794795897496035, -0.08969795225014902, 0.006448096055104022, -0.017669852926479476, 0.004236414818006431, 0.06827435973044245, -0.0018394280077999802, 0.08727346486980356, -0.005907900621654835, 0.024647750953399678, -0.004267486398106199, -0.05719188530890534, 0.0012167304889735013, -0.08135170999745572, 0.0051901402469406, -0.029410631128281593, 0.004080351677008838, 0.04516290096508695, -0.0006661105637493789, 0.07216750144637797, -0.00433904999576439, 0.03140347518723568, -0.003670910761990462, -0.03306308699434767, 0.00023682181474647202, -0.06017101458997881, 0.003407230491642035, -0.030263523820778022, 0.00305013940299898, 0.021762961327209746, 3.0816838300531095e-05, 0.045998908224024575, -0.002452110540128623, 0.025847286741066105, -0.0022434976044162264, -0.012067907895960451, -0.00010828704142448449, -0.030432499208179992, 0.0015320621542422078, -0.01824259858392685, 0.0012893390660384427, 0.004662410999088284, -1.9062500211505536e-05, 0.014345786682346297, -0.0007024490357656503, 0.007764757861130841, -0.00023369717600480578, -5.312358323812037e-05], "normalization": "v* M v = 1 for dimensionless M"}, "58": {"real": [0.003701582697273126, -0.0007579815041584336, -0.005034844800093135, 0.00014541755218107726, -0.010678472800210405, 0.0013001715950691057, 0.0008318994636330094, 0.001010836760032737, 0.020010305589286896, -0.0008378725519259796, 0.022122815845194384, -0.0023071583144878586, -0.003008873076639326, -0.0014339184065975995, -0.03362879483934817, 0.0013577811976450745, -0.03493806628933869, 0.0032856819610054848, 0.002209656337895009, 0.0019990421297472975, 0.045173997190637465, -0.0016832504705090216, 0.04836311798507363, -0.00418244453786356, 0.0014051002388559119, -0.002667172476984594, -0.05406939571678, 0.0018057091778601814, -0.06157834266261081, 0.004948698190931939, -0.00747348302398835, 0.003391114687622981, 0.05991096529621117, -0.0017305165911061882, 0.07376029010060584, -0.005543503124489313, 0.01545620716910215, -0.004118664513440351, -0.062494433136145375, 0.0014766131317856164, -0.0841368857960855, 0.005936481670966513, -0.024672623013650818, 0.00479611694324923, 0.061829264879957546, -0.0010752542027342243, 0.09203953707660709, -0.006109880181885061, 0.034346475819435326, -0.005371899509599186, -0.05813836476432542, 0.0005679076016281935, -0.09694862318714853, 0.006059796257638625, -0.04365838921715153, 0.00580008614838842, 0.05184343424178902, -3.4517054921021233e-06, 0.09852927041943203, -0.005796484212253424, 0.051801573184348276, -0.006043554251802744, -0.043536898455986565, -0.000565140555196084, -0.09665494985968051, 0.005343713218220356, -0.058037020771146856, 0.00607657024068714, 0.03394221905530997, 0.0010844112746578307, 0.09141724113789501, -0.0047372161869837694, 0.06174447137037381, -0.005886626246070502, -0.023865203548805145, -0.0015040790618977677, -0.08312102736405996, 0.004022328842235471, -0.06246568256681569, 0.005475399903581863, 0.014139541799950587, 0.0017805059713369659, 0.07226536282698602, -0.0032509734901647073, 0.05993705110151362, -0.004858767570113799, -0.005570206604841317, -0.0018797351375805698, -0.05951122058608893, 0.00247818694259483, -0.05410932399352326, 0.00406586459374459, -0.0011214809281742861, 0.001779891980789203, 0.045638216749183995, -0.001758423823455924, 0.04515299734003621, -0.003137250370914972, 0.005347411662347394, -0.0014727835499444865, -0.03149316168997848, 0.0011418828742828597, -0.033448955976753736, 0.002122296498379392, -0.0066935062548054486, 0.0009645836410493949, 0.01793385424225809, -0.0006711036805994527, 0.019564898247476908, -0.0010759694502856622, 0.004948991734371807, -0.0002755359603978398, -0.005771798459176426, 0.0003771807291826712, -0.004224864051905068], "imag": [0.004993434475214668, -0.00029543391922986096, 0.0054875542228170395, -0.0010333715194854032, -0.005527264165284622, -0.00029621327250532254, -0.01699017823108326, 0.001305050241618749, -0.00937117710611043, 0.001793280564533006, 0.015793040378126302, 0.0001407466473296922, 0.0320804418426264, -0.002219592718378799, 0.015871198827867968, -0.0026409499384727067, -0.023405971720215774, -0.00017812205861207834, -0.046753758878287296, 0.0029984111254065253, -0.024575870141481028, 0.003526597742983869, 0.028031290536978077, 0.0003978784680734725, 0.06019462844921711, -0.0036038071806035244, 0.034887252685664755, -0.004396692443582468, -0.029538533174749575, -0.0007764288319610024, -0.07165697891951922, 0.004009350707341062, -0.046082107895387976, 0.0051974743415471305, 0.028010699191075714, 0.0012786225672132756, 0.08051410974152244, -0.0042016561061566015, 0.057360134816838965, -0.0058785577484319835, -0.023738946618330866, -0.0018600978469887235, -0.08630092140676032, 0.004181292099596831, -0.06789772085586608, 0.006396330443243188, 0.01720323589637468, 0.0024702697386824748, 0.08874554985699326, -0.0039627589656196244, 0.07690361607914589, -0.006716920468743148, -0.009040151466713338, -0.003055756316785372, -0.08778821920500013, 0.003573529873515573, -0.08367279204080401, 0.0068185281525834605, 2.1109274376984155e-18, 0.003564014292134192, 0.08358597466463925, -0.0030522159084977493, 0.08763484733678856, -0.006692962828455395, 0.009103982275502449, -0.00394694031869066, -0.07650290041666236, 0.002445973680752845, -0.08839366877530354, 0.006346276359008657, -0.01745093379792486, 0.00416419508878656, 0.06708640180080266, -0.0018073260490555, 0.0857556272206809, -0.005798445744677659, 0.02426848168971437, -0.004186024634520556, -0.056031072292706756, 0.001190606929638222, -0.07974434367926875, 0.005082120831446864, -0.028885888815471064, 0.003995385842508093, 0.04413250966062721, -0.0006482676234074219, 0.07060095415935592, -0.004240516135822045, 0.030780635968713815, -0.003589228952522864, -0.03223413515330301, 0.00022729272000066673, -0.05876977189944843, 0.0033245838415634347, -0.029615263327186264, 0.002978845740188852, 0.02117055727810685, 3.403237762112385e-05, 0.04487022784780036, -0.0023896541557541684, 0.025261933513944918, -0.002189254471304366, -0.011711273737587147, -0.00010878260671913183, -0.029656898735041404, 0.0014917660847214046, -0.01781299118358772, 0.001257657396976686, 0.004508503134048026, -1.6699316249602895e-05, 0.013970243937063538, -0.0006839495199452253, 0.007576684462698265, -0.0002284103205732383, -4.367722216816874e-05], "normalization": "v* M v = 1 for dimensionless M"}, "59": {"real": [0.0036017731452701414, -0.0007384487716163197, -0.004913817938455806, 0.00014280584001318417, -0.010402802788738624, 0.0012676968899923726, 0.0008286765125089276, 0.000984386340289851, 0.019518459716944245, -0.0008183569919456175, 0.021557479179434503, -0.00225019180725193, -0.0029626927301662186, -0.0013974708701282893, -0.032818446489211284, 0.0013261603281724816, -0.03407325407393297, 0.003206997424448304, 0.0021906561038635606, 0.001950789907606021, 0.04412350937223563, -0.0016449124979946031, 0.047220386020400226, -0.00408678298500866, 0.0013377762182278084, -0.002607027240308873, -0.052875489472720916, 0.0017659806062332475, -0.06021177347121136, 0.004842438699793872, -0.007280660401713578, 0.0033209792546404506, 0.0586792776546426, -0.0016940062128205798, 0.07225443425251199, -0.005434163015303164, 0.015125830831480136, -0.004042508542766797, -0.06132897946587201, 0.0014466144270346847, -0.08260157802136006, 0.005832087552716238, -0.024224343207457786, 0.004719842149995147, 0.06082175961653062, -0.0010532646665306837, 0.09060196144512897, -0.006018263967902091, 0.033833147688344514, -0.005302998723025408, -0.057358389785974295, 0.0005533144879482031, -0.09574325711366788, 0.005987878413081318, -0.04316422497817719, 0.005747119145463371, 0.05133039504706374, 6.579827569959201e-06, 0.09768654420627124, -0.005749609482143158, 0.05143697710829238, -0.006015480389139572, -0.043294577268807956, -0.000575557850524776, -0.09628959867988887, 0.005325101539121577, -0.05793043273231097, 0.006081992005651461, 0.033936530333545954, 0.00110194310398504, 0.09161738668694251, -0.004747583500247383, 0.062031820442969385, -0.0059330077114596695, -0.024025496471278295, -0.0015367026164607265, -0.08393900003758037, 0.004059719639931273, -0.06327828456369469, 0.0055683287753937605, 0.01436349649187534, 0.0018367499534634438, 0.07371116230929785, -0.003310830085262161, 0.06138895271496966, -0.005001328541462273, -0.005732059898760382, -0.001967872856704565, -0.061549320294753566, 0.0025536609537825695, -0.05628518567924693, 0.0042581849871594, -0.0011599431555030318, 0.0019070902049995913, 0.048188159414527976, -0.0018409147394795125, 0.04809760772197726, -0.0033762669583488375, 0.005723920129338992, -0.0016442796013958103, -0.03443408883987138, 0.0012217684784617433, -0.0371593797365829, 0.0024017757690279052, -0.0075314583115627005, 0.0011829641436861512, 0.021112785113648343, -0.0007386092388783582, 0.02398608189580958, -0.0013867934968888338, 0.006343836742971292, -0.0005402019252017021, -0.009015225717888684, 0.000424224801771503, -0.009243383219468666, 0.00038327422360236163, -0.002139588508945743], "imag": [0.004871443285123793, -0.0002888014358049964, 0.00534289058689373, -0.0010070995772201595, -0.005399467102594542, -0.0002875308636311746, -0.016561837189060583, 0.001273189199379707, -0.009116781098579385, 0.0017479585110835676, 0.015420552745301101, 0.00013571517087391247, 0.031285254618765065, -0.002166023716197778, 0.015454808462259908, -0.0025762066262445087, -0.022865827540355026, -0.00017249520328482392, -0.0456325903871986, 0.0029281664676723924, -0.023964730653290786, 0.0034440710083105393, 0.02740968782359045, 0.00038811007225202836, 0.058819068943925, -0.0035230955675183977, 0.03407553138510274, -0.0043000976812733365, -0.028920658438429902, -0.000760245286856461, -0.07012426971799382, 0.003924950216585438, -0.04509521137515206, 0.005092467304981813, 0.0274704756195631, 0.0012554771692855305, 0.07893940720171466, -0.004120237506342095, 0.056255977614251614, -0.005772396706067601, -0.02332967826560057, -0.0018314598258148548, -0.08480754097532295, 0.0041087340137845076, -0.06676472047349111, 0.0062973620442389805, 0.016950057615156597, 0.0024397144665021494, 0.08745402755392076, -0.0039035186211928883, 0.07585547709793541, -0.006633930127796421, -0.008935055258078303, -0.0030288401773665204, -0.08680515530829741, 0.003530129936176473, -0.08284043065704366, 0.006760009071923294, -2.6196886687597487e-18, 0.003547936478484234, 0.08299367174103064, -0.003024899371501336, 0.08715607288297543, -0.006666366756199309, 0.009075245698459423, -0.003950012903734608, -0.0763507696621037, 0.002432565570129013, -0.0884014580152115, 0.006357312994197953, -0.01749814466783404, 0.004195160481860327, 0.06738498925168161, -0.0018033238100141928, 0.08636598115107695, -0.005850495903270055, 0.024516450693853033, -0.004253274486716172, -0.05674935808167983, 0.001189502097826759, -0.08104479087949917, 0.005175821096062051, -0.029468791053948135, 0.004106146281334867, 0.04519887371014234, -0.0006420812970833864, 0.07264075123800516, -0.00437356019255166, 0.031829514559685, -0.0037487827041993017, -0.033541081416286214, 0.00020728807692434816, -0.06155274907343802, 0.003491768954462564, -0.03124481397409334, 0.0031898616232940527, 0.022582969559960243, 7.651411764179764e-05, 0.048351042114301884, -0.0025831815030109683, 0.02755769110039824, -0.002451288756528044, -0.013077664983433894, -0.0001814293289659799, -0.0337412012759621, 0.0017017825111618238, -0.02082005563579233, 0.0015668799356888463, 0.005674442558732979, 9.195402857919091e-05, 0.01851896111096818, -0.0008992816876436656, 0.01129108769569795, -0.0005802454346640958, -0.0008753227736742785, 0.00019454623142903563, -0.003519077320043183], "normalization": "v* M v = 1 for dimensionless M"}, "60": {"real": [0.005888269574359839, -0.0006192078266769574, 0.001896316938452377, -0.0007607251577110662, -0.00982609072665702, 0.00041406441140724867, -0.013293632083217814, 0.0015614284580076135, 0.0024914080330808255, 0.0010275633714115474, 0.023873931750869142, -0.0010453205253255576, 0.024406325718602212, -0.002515112171051997, -0.0040815136325746655, -0.0014542522296651223, -0.036506079295024405, 0.001507572273494243, -0.036726623194211244, 0.003434650736794617, 0.0028411994512052485, 0.002012716681773984, 0.04708428704271031, -0.0017824993734146225, 0.04953860898855574, -0.00427114223746908, 0.0010504764022108834, -0.002665458092208564, -0.055097670796518686, 0.0018640601298738095, -0.062080274013514736, 0.00498025078589731, -0.007233848186564466, 0.0033678961783644807, 0.06019589962683025, -0.0017588976712356237, 0.07359235153426884, -0.005525061746389499, 0.015191439309421717, -0.0040712283366576936, -0.06221202768111976, 0.0014859282781802116, -0.08336727066347834, 0.005878474449788571, -0.024281102512116255, 0.0047255794542660785, 0.06117360765611085, -0.0010751340113391787, 0.09079506336701543, -0.0060249754645431254, 0.03377741331970289, -0.005283240064295072, -0.057301309022051265, 0.0005656337164509738, -0.09540324231572239, 0.005961674694064173, -0.04291868227694045, 0.005701783933560482, 0.050995067542327736, -3.1535081988377853e-06, 0.09688804094351831, -0.0056985335929326105, 0.050956574603964334, -0.005946862870678552, -0.042808598534295514, -0.0005629427267595837, -0.09513495163635194, 0.005257766630602683, -0.057205141691738466, 0.005994496344711571, 0.033413862597887624, 0.0010828729992077902, 0.09022717877064816, -0.004672450455904964, 0.06108609022515179, -0.005832705199558071, -0.023557730060704024, -0.0015097000989431554, -0.08244139705266113, 0.003984426590371521, -0.062167341357437796, 0.005462380349896265, 0.014013606144304332, 0.001802426863578643, 0.072231022757699, -0.0032416295727121314, 0.060192350681111825, -0.004897326213624339, -0.005531118777745218, -0.0019287227511085771, -0.06019801344549615, 0.0024950102842581767, -0.05509824370859698, 0.004163471652792091, -0.0012128878111359695, 0.0018671034213584125, 0.047054958268042464, -0.001795251219368193, 0.04702153430789639, -0.0032972949550462605, 0.00565887826567395, -0.0016084194620627123, -0.03357985752198224, 0.0011894849225427561, -0.036290989640326864, 0.0023435604200045873, -0.007401767824928069, 0.0011565543031922007, 0.020566474919276212, -0.0007182276956466903, 0.023408033599776123, -0.0013525091068863247, 0.006218240642894665, -0.0005282820902849873, -0.008773447409322843, 0.0004127487636089287, -0.009015815693379649, 0.00037409487034311263, -0.0020926104387448295], "imag": [-0.0004757273619279831, 0.00046299094141221927, 0.006819576990347662, -0.0006365023336278361, 0.005838085827691862, -0.0011981574329057, -0.009209683939928567, -0.00016057047003437014, -0.020863711352595158, 0.0015775775837986266, -0.009927915401675404, 0.0019351212138900165, 0.018558917840334983, 4.413946550745295e-05, 0.03516473601522404, -0.0024257579931842906, 0.016483841674977285, -0.002749606343668932, -0.02531711145587715, -0.00011170400607213121, -0.048959759801455775, 0.0031392413084264438, -0.025077543334361314, 0.0035947596617325376, 0.029204641283077943, 0.00035156842342668593, 0.061501646887514944, -0.0036845770350389584, 0.03513567583842744, -0.004420730437939398, -0.03012963132330121, -0.0007402349793788955, -0.07211286532055036, 0.004038821276269736, -0.045976371611350444, 0.00517786400594276, 0.02819421259931017, 0.0012438969257766688, 0.0802291712185248, -0.004191027273231009, 0.05685294921255471, -0.005819902381493196, -0.023688268363958535, -0.0018206074580363835, -0.08543622963754685, 0.004142969425091151, -0.06700207615125481, 0.006306984917020634, 0.017071007573601794, 0.002422987748651877, 0.08749677002742845, -0.003909050176000254, 0.0756932946386478, -0.0066082540305903775, -0.00894149677092544, -0.0030013016882772356, -0.08636647335153956, 0.0035153916981077106, -0.08227671530719381, 0.006703895548033676, -8.892164950371704e-21, 0.0035067003618114365, 0.08219750672148432, -0.0029981669903373746, 0.0862257856168907, -0.0065864788419423715, 0.008997419958717976, -0.0038944272898456533, -0.07532941396902582, 0.0024012744459855884, -0.0871723418096517, 0.006261506494405077, -0.01728813750958305, 0.004126776912730839, 0.06626788610701322, -0.0017735029068784655, 0.08493163737998956, -0.00574713381937054, 0.024152872765151552, -0.004175613661682259, -0.05565272153010395, 0.0011653679074780663, -0.07951567675988572, 0.0050730720159668724, -0.02896304825402161, 0.004024286357578321, 0.044216991128876504, -0.0006258219936673516, 0.07113392996879947, -0.0042787415472319915, 0.031222517621841916, -0.003668810897917793, -0.03274000223550989, 0.0001990511847113747, -0.06018131465364094, 0.0034107911324219413, -0.030600937952233776, 0.003118240821839914, 0.021997069423789175, 7.843482791743187e-05, 0.04721415417414236, -0.002520139330944496, 0.026956583299540423, -0.0023941974121953515, -0.01270932203386073, -0.00018022906625114458, -0.03291560109724733, 0.0016587273567030163, -0.020347068070801035, 0.0015295851654405965, 0.005496792546252828, 9.181082606745193e-05, 0.018052703982258136, -0.0008761915108559696, 0.011027221850703619, -0.0005665660641281594, -0.0008377954250791535, 0.00018905966208464817, -0.003427995507850458], "normalization": "v* M v = 1 for dimensionless M"}, "61": {"real": [0.00574452844136515, -0.0006045217831368479, 0.0018424975516532103, -0.0007415021039584035, -0.009592085310386415, 0.00040503297945543076, -0.01296088967154833, 0.0015236611758996709, 0.0024504049533161654, 0.001001621769082262, 0.023307149754675932, -0.0010215191868559465, 0.023806622141117287, -0.0024553629388745428, -0.0040121733142296475, -0.0014188389138901655, -0.0356598357434019, 0.0014736108592850465, -0.035855036705747, 0.003355746286368671, 0.002807715289216376, 0.001966305294967386, 0.046033575269456284, -0.0017433964314765792, 0.048418402657446256, -0.004177610371068463, 0.00099528901119578, -0.0026081092161818324, -0.053932289469795884, 0.001824668315871377, -0.060763469818191335, 0.004878008625493774, -0.007056189966619031, 0.003301472187507177, 0.05901203492793691, -0.001723334278319668, 0.07215755531244562, -0.005420962629587213, 0.01488250056558406, -0.00399943767366765, -0.061103014541446427, 0.0014570630012395878, -0.08191485972026899, 0.005779749904126873, -0.023860777895343698, 0.004653840366111661, 0.06022067543509192, -0.0010541822617444422, 0.08944007784875536, -0.005938618592173125, 0.03329534447805044, -0.005218369163803364, -0.056565137509298924, 0.0005518959297657598, -0.09426652699627062, 0.00589381756139247, -0.04245243345558552, 0.005651530164054414, 0.05050893184871027, 6.070509568126508e-06, 0.096086348943967, -0.0056538732747837125, 0.050606985719488455, -0.005919321320759964, -0.04257376885918887, -0.0005722494396317858, -0.09477083180738843, 0.005239092157555279, -0.05708914504993084, 0.005997447746101832, 0.03339775474464363, 0.001098461464519094, 0.09037951406011192, -0.004680316154174661, 0.06132750157832768, -0.00587293487567983, -0.02369508728762257, -0.001538905720844744, -0.08315743708875699, 0.004017006626861527, -0.06288632508890549, 0.005545034151246385, 0.0142107486204345, 0.0018531144829581783, 0.07352066038056662, -0.0032947746801286724, 0.06149439664865151, -0.005025360173709111, -0.005673042291651955, -0.002008584014125188, -0.062030897716095455, 0.002562511661933583, -0.05706356743084099, 0.004337246669195515, -0.0012530272308254903, 0.0019829131902862097, 0.04936082635909401, -0.0018692996939786441, 0.0496958151690552, -0.003514358046743929, 0.0060085728813667845, -0.0017653117720932462, -0.03625221999376947, 0.001261296919483095, -0.03967829139968266, 0.0025986406801831612, -0.008177107563033085, 0.0013573794559508569, 0.023469521636341938, -0.0007787947296510171, 0.02746661112919732, -0.00163774030762627, 0.007511957905409056, -0.0007731025537005045, -0.011751774780256673, 0.00045363434356858267, -0.013657382648625507, 0.0006820528948583935, -0.003953021607211104, 3.6211164389080666e-05, 0.0017608234970163254], "imag": [-0.0004573887836849035, 0.00045099216728553194, 0.006654713346991881, -0.0006216725537642692, 0.005685318762176793, -0.0011685802638563261, -0.008998459987407788, -0.00015541529617832254, -0.020355586461414256, 0.001540251967927908, -0.009667582153276007, 0.001888072439356859, 0.018134913450671194, 4.1665321575086575e-05, 0.03432664895823097, -0.0023693734984007973, 0.016069313427698285, -0.0026849862315370308, -0.0247538148154309, -0.00010799101431380318, -0.04783367116916694, 0.003068626565765465, -0.024481307310319902, 0.0035142752589742564, 0.028581900604742607, 0.000343424962266993, 0.060156063617277496, -0.003605508846594149, 0.03435500958277539, -0.004327928626347773, -0.029524706004781087, -0.0007256859613561964, -0.07063803808761894, 0.0039574823606937206, -0.045036748757179744, 0.005077987487380883, 0.02767289424423017, 0.001222564306421419, 0.07873009125665555, -0.004113411803612495, 0.05580880067150828, -0.0057195759909803015, -0.0232968791221146, -0.001793944754445937, -0.08402398707874782, 0.00407428840156098, -0.06593474938094636, 0.006213754481753399, 0.01683002535965592, 0.002394342057908429, 0.08627898950092008, -0.0038531899517890967, 0.0747062905716304, -0.006530013260529742, -0.00884143587123189, -0.002975790849110503, -0.0854376401615358, 0.0034744758626572875, -0.0814885178708522, 0.0066482470671027725, -2.277798053687818e-18, 0.003490908402006057, 0.08163002959782795, -0.002972264475634726, 0.08576081359948233, -0.006560082542880726, 0.008968061034504177, -0.003895936927314332, -0.07516623427307338, 0.002388285666392276, -0.08715072950488448, 0.006269471283096563, -0.017325491920356085, 0.004153572379030118, 0.06651733992173348, -0.0017692417732917138, 0.08545867401543289, -0.0057925071810434195, 0.024371227818550188, -0.004235399306697808, -0.05628619700989549, 0.0011638417223317412, -0.08067179409817268, 0.00515647570848423, -0.029485555897150604, 0.004123775343796223, 0.04516971044201417, -0.0006196947502061434, 0.07296611636657768, -0.004398191479754589, 0.0321703397624282, -0.0038130430116844476, -0.03391501107433519, 0.00018025995531410676, -0.06269675133006061, 0.003561725824702768, -0.03208173117393206, 0.003309988530917174, 0.023272256000282217, 0.00011795465126064389, 0.05037672006969108, -0.0026956652551063886, 0.029053256612883167, -0.0026335146449115118, -0.013947031908479946, -0.00024776476680256495, -0.03664568637760552, 0.001850072137863357, -0.023107765654897233, 0.001813544103273808, 0.006555375809621337, 0.00019310151327266346, 0.022230523486979903, -0.0010733386127901345, 0.014457426383101485, -0.0008892194570005127, -0.0015842772019236519, 4.99142545877411e-05, -0.007900091409588866, 0.00040731329389157315, -0.00350021596624563], "normalization": "v* M v = 1 for dimensionless M"}, "62": {"real": [0.0025801911691072563, 6.244008751084814e-05, 0.006465139014450594, -0.0008972464999506887, -0.0002280577928428298, -0.0007602365054797278, -0.01413630464102602, 0.0006558160968479599, -0.01561574068513854, 0.001793246767753399, 0.0039892469240805995, 0.00104009710420746, 0.027306906940035278, -0.0012300874952194932, 0.02641135976736059, -0.0026973213511316835, -0.005041357378221692, -0.0014699016258014706, -0.03902787871571745, 0.0016394073734326434, -0.03827047920227017, 0.003562703736021149, 0.0034028721053701726, 0.0020220420375306456, 0.04872378425947141, -0.0018684975786816447, 0.050519207211719715, -0.004344403158898772, 0.0007337226955160945, -0.0026605382287726367, -0.0559403964704156, 0.0019133956261216001, -0.06244763549326745, 0.005001960359301205, -0.00701334739824766, 0.003343244046183798, 0.060373052895925906, -0.0017817213219359295, 0.0733536877095453, -0.005501961162150328, 0.014939976985307453, -0.004024449154097398, -0.06188586182051477, 0.0014922244175564429, -0.08258672124576281, 0.005820125914090293, -0.02390717230748512, 0.004657716908603565, 0.060520521459479545, -0.001073638021264576, 0.08958817072000581, -0.005942842882405613, 0.03323563865104217, -0.005198782932793415, -0.056494154778176466, 0.0005629057707550628, -0.0939266923499728, 0.005868047642773075, -0.04221550978569754, 0.00560833444895155, 0.050186242326232366, -2.8900297371970957e-06, 0.09532559767300562, -0.005605390655049762, 0.05015075067781648, -0.005854496955255598, -0.04211541352811698, -0.0005602988459207825, -0.09368083358668894, 0.005175679187784857, -0.05640292763112925, 0.005914872178166601, 0.032907490950239524, 0.0010801878908894612, 0.08906834478131925, -0.004609624787767665, 0.060431620521612155, -0.005777998361626141, -0.02325673253820968, -0.001512863138806456, -0.08174030891186844, 0.003945970806445613, -0.061828947241990014, 0.0054441392316158166, 0.013882649062193195, 0.0018197459145648297, 0.0721104240015492, -0.0032291133894694324, 0.060346024141176506, -0.004925349246311085, -0.0054850605773048905, -0.001970050420122246, -0.060729108911494876, 0.002506361369668784, -0.055909676919086645, 0.00424480747156659, -0.0012998219224136759, 0.0019427681934456613, 0.04825010886000917, -0.0018250036527028236, 0.048628314283617496, -0.003435457845163554, 0.0059395537104480955, -0.0017280536819976116, -0.035390539451567844, 0.0012293654662591266, -0.038786545051057116, 0.002538036890831356, -0.008039337001728871, 0.0013279217912611795, 0.022886820385169943, -0.0007580364129881002, 0.02682881706991946, -0.0015986084126810216, 0.007367487694303307, -0.0007562106083900269, -0.011449217388471298, 0.0004414434993927119, -0.013333039885422058, 0.0006657622962099102, -0.0038708585063227208, 3.599623939411281e-05, 0.001712793192008985], "imag": [-0.004996942604647791, 0.0007333761370294226, 0.0019007718550874259, 0.0002944922886692148, 0.010879949545042976, -0.0009376330488707833, 0.006110032442547496, -0.0013434547662151497, -0.012517224433992532, -3.7458045290021793e-05, -0.0243086381269997, 0.0018197788708597935, -0.010403592475973045, 0.002058737264712654, 0.021015357119553196, -4.2925205833973224e-05, 0.03787299814587177, -0.002606639151178747, 0.017003862879591446, -0.0028425066108781634, -0.026990949277141654, -5.210174783920127e-05, -0.05086024800768408, 0.003260486503478958, -0.025489636771851232, 0.003650592474526705, 0.030211058531317843, 0.00030993483606807316, 0.06258400059466286, -0.003751541879308228, 0.035311745014937564, -0.004436478425213697, -0.03061546851753505, -0.0007073255402902803, -0.07242686726559525, 0.004059829885840158, -0.045826708644129056, 0.005154174421957617, 0.02832079472394175, 0.0012118009617067466, 0.07987884834936726, -0.004176434748224846, 0.05633644422253162, -0.005761072501160985, -0.023613614090442357, -0.0017836653981653733, -0.08456925636256687, 0.004104075681353792, -0.06613158144812034, 0.006220608073135247, 0.016932993493281822, 0.002378461745988205, 0.08629015683769481, -0.0038569626863885556, 0.07453571714996482, -0.006504560448579231, -0.008843453073101413, -0.002949741863746082, -0.08500982905790902, 0.0034599383253512174, -0.08094785850808513, 0.006594847827079705, 6.638755150396268e-18, 0.003451975092108503, 0.08087536202164275, -0.002946955436285392, 0.0848804074560662, -0.006484702694864015, 0.008892630854661165, -0.0038434147021007897, -0.07420417196466485, 0.002358982270870385, -0.08599030244585504, 0.006179151533606743, -0.017124022368794435, 0.004088743780173145, 0.06546491531830193, -0.0017414625707728255, 0.08410134744850209, -0.005694765611970895, 0.02402268331231857, -0.004161334898902698, -0.05524893242154749, 0.0011414863818532345, -0.07921629624443924, 0.005058694775782265, -0.02899844753897031, 0.004044981122726696, 0.044233951388205184, -0.0006048461407090001, 0.07151788987397358, -0.004307040776087416, 0.03158001643430618, -0.003734988067068338, -0.03314227099992905, 0.00017316054482998, -0.06135872786732183, 0.0034826680003839806, -0.031445285878377305, 0.0032385559105145723, 0.0226959954165177, 0.00011875461234349963, 0.049240547370350864, -0.002632584916062425, 0.028442536070196672, -0.002574424051842463, -0.013572089205646497, -0.00024510394494794545, -0.035784145469537405, 0.0018050568646750156, -0.02260112123618898, 0.001771796806861111, 0.0063600457601288305, 0.00019077841373838834, 0.021691767639652717, -0.00104662832158411, 0.014130942373404596, -0.0008686134860256302, -0.0015248138105298328, 4.765607175850241e-05, -0.007704184160928081, 0.00039746730382658464, -0.0034189745969911197], "normalization": "v* M v = 1 for dimensionless M"}, "63": {"real": [0.002524284287642425, 6.0231099391481604e-05, 0.006309939600772627, -0.0008762613313409122, -0.00023323887226621963, -0.0007414945778729456, -0.013808459528411265, 0.0006414206769507744, -0.01523787121318602, 0.0017513221105852842, 0.003916259793922534, 0.001014795643057282, 0.026681079850676758, -0.001202848317213506, 0.02578718986955232, -0.0026356562557500293, -0.004952868112082949, -0.0014355957472258942, -0.038157183555697124, 0.0016037169742987622, -0.03739897859939031, 0.003484127411091995, 0.003357487459289702, 0.0019774518182534067, 0.04767953992016042, -0.0018290142630505025, 0.0494247126614007, -0.004253220573022109, 0.0006888905904325007, -0.002605847854439537, -0.05480584247085232, 0.0018745362102344687, -0.06117998893104193, 0.0049036589388292235, -0.0068492009059941605, 0.0032802709564473042, 0.0592358337390471, -0.0017471652113795805, 0.0719860156414763, -0.005402799815319354, 0.014650440778880015, -0.003956664429812296, -0.06082989983972845, 0.0014644727486063166, -0.08121097710719699, 0.005726638377229681, -0.023512206953905868, 0.004590110097943346, 0.059617961491195165, -0.0010536680030253506, 0.08830874950132375, -0.005861295234124714, 0.032781931495847835, -0.005137577235595918, -0.05579807433716884, 0.0005499534990455316, -0.09285259339620319, 0.00580389466543322, -0.04177469756239629, 0.0055605706981532044, 0.04972477640773759, 5.614620445026042e-06, 0.09456174395747899, -0.0055627771118836695, 0.04981522674066402, -0.0058275161783254035, -0.04188784616695196, -0.0005686334096110311, -0.09331924308913601, 0.005157029854660487, -0.056279485747973645, 0.005915735790401121, 0.03288272268123058, 0.0010940757491372335, 0.08917988423660388, -0.004615361327124422, 0.060633371460787046, -0.005812891478298824, -0.023374353951494422, -0.0015390636347258472, -0.08236773833964657, 0.003974384660945889, -0.06246609946796945, 0.005517805627739722, 0.014056648649011532, 0.0018655231015393301, 0.07326336245569116, -0.0032764124128657137, 0.061516233237190715, -0.005040605825690456, -0.005609984921279172, -0.0020425581863531958, -0.06238142239662985, 0.0025668947148826515, -0.05768873019571589, 0.00440218168704434, -0.0013406400122486504, 0.0020483977037693453, 0.050340048901195256, -0.0018916554627541337, 0.05106192136674974, -0.003632983575729264, 0.006264262707472325, -0.0018717939850734187, -0.03782375732289186, 0.0012940942031262421, -0.041883950182847324, 0.002771233332882052, -0.008757035073740737, 0.0015127855928692654, 0.02554216204391204, -0.0008125242585879443, 0.03055883689267493, -0.0018606533232247084, 0.00856768969642092, -0.0009827744119173295, -0.014186983836928554, 0.00047781011759388294, -0.0176229686503316, 0.0009478501442292408, -0.0056137983357143996, 0.00030389625585165096, 0.004389902003906496, -0.0003109158013886733, 0.0037176888769692375], "imag": [-0.004875621296534753, 0.0007160336013196496, 0.0018623065489510942, 0.0002866953696310939, 0.010622287961695587, -0.000916127282914367, 0.005952817824024562, -0.0013113561983295343, -0.0122368555292039, -3.5340117628447514e-05, -0.023737224333327752, 0.0017781295423828997, -0.01014050787299064, 0.0020105851086551006, 0.020550847110474606, -4.3231026571466835e-05, 0.03700470070169019, -0.0025482793868072504, 0.016593787902116526, -0.0027784158030669465, -0.026411923367524143, -5.0003339286891966e-05, -0.04973729280577646, 0.0031900182408634158, -0.024909581374679052, 0.00357230654219456, 0.02959129612723013, 0.0003031778242314602, 0.06127162365567846, -0.0036743298376974497, 0.03456153754200913, -0.004347375199283416, -0.030025020369743714, -0.000694200318497864, -0.07100880036574027, 0.0039815165180595476, -0.04493167419245833, 0.005059119526211804, 0.027818266954904428, 0.001192073990369999, 0.07845097595652113, -0.00410241632148536, 0.055347781322954315, -0.005666128643075682, -0.023239295467140972, -0.0017587697102619713, -0.08323193667857035, 0.0040389837273362645, -0.06512432936614258, 0.006132620306602678, 0.016703447420298327, 0.0023515372025992905, 0.085139821357464, -0.003804195690659515, 0.07360440239658281, -0.0064306483536288725, -0.008748090382710643, -0.0029255159329088835, -0.08413055025594444, 0.0034212855944325818, -0.0802001024660056, 0.00654184409834528, 6.5461764295231596e-18, 0.0034364877949989406, 0.08033110094442363, -0.002922348749531025, 0.08442895239132996, -0.006458583245979549, 0.008862864780325271, -0.00384360426612504, -0.07403238392267536, 0.0023464016150609697, -0.08594405672080742, 0.006184504415753036, -0.01715288672776599, 0.00411192146494176, 0.06567210397202336, -0.0017370106217365101, 0.08455615077028363, -0.005734344567682216, 0.024215096842081923, -0.004214587478924069, -0.05580860589256796, 0.0011396332804997269, -0.08024615361996322, 0.0051330981316410505, -0.02946768407364459, 0.0041345468059140805, 0.04508725792241802, -0.0005988324801642768, 0.07316741369180195, -0.004414547922040161, 0.03243822743382289, -0.0038656555742336398, -0.03420138863575481, 0.00015553336940833938, -0.06363746045820301, 0.0036192544679257304, -0.03279341895149126, 0.0034131366486816524, 0.023850134825579152, 0.0001555095839011921, 0.0521197150877494, -0.002792123831865024, 0.0303604325169498, -0.0027933436647181284, -0.01469575737923796, -0.00030787979791000445, -0.039196227482537135, 0.0019797002674035494, -0.02513859461538658, 0.002032845045251301, 0.007323026610469739, 0.00028516606976542255, 0.025533059593649505, -0.0012273475373944655, 0.017300598268325695, -0.0011668805906759473, -0.002203164478022414, -8.202629796252194e-05, -0.011840391207440385, 0.0005765056037444965, -0.007183091374742984, 0.00023486618118495292, -0.00034387258322039006], "normalization": "v* M v = 1 for dimensionless M"}, "64": {"real": [-0.0027426128964140443, 0.0006249926669604316, 0.004797953618428869, -0.00021386995279927792, 0.008691530119132384, -0.0011422850884038457, -0.0021801968863781034, -0.0007575092530781955, -0.018009356465879926, 0.0008733988086681811, -0.017679473243958372, 0.0019990771007561744, 0.005340627402365758, 0.0010492235836731408, 0.030358593440197874, -0.0013947181544280744, 0.02817289513760707, -0.002857029470476342, -0.005900242196580293, -0.0014816640165653937, -0.04123846170072049, 0.0017554788469944277, -0.03960230964945699, 0.0036726577408275076, 0.0039025554182732774, 0.002027758938415738, 0.05012881472862092, -0.001942983309495258, 0.05133275099455767, -0.00440446158781956, 0.0004504489210083813, -0.002653011281132486, -0.05662452860574608, 0.0019549808607758315, -0.06270151632511554, 0.00501540191881704, -0.00680994957650807, 0.0033175388703293256, 0.06045995710122105, -0.0017998250974600003, 0.07305766564188632, -0.005475123370779916, 0.014700780238224085, -0.003978447804166922, -0.06152515191990173, 0.0014959967525268998, -0.08180101536869584, 0.0057617877188067415, -0.023549592563775833, 0.004592398213139624, 0.059872839787351424, -0.0010710177704243097, 0.08841828792103146, -0.005863406643519064, 0.03271903766133424, -0.0051182095810042095, -0.0557156970103149, 0.000559818917244057, -0.09251423919943744, 0.0057785917771114356, -0.04154594557884431, 0.005519349736326109, 0.04941404112561786, -2.6562577235358093e-06, 0.09383587671618521, -0.005516674469737696, 0.04938123365410133, -0.005766157875981042, -0.04145463370537756, -0.0005573007147336566, -0.0922882862036511, 0.0050971852458880995, -0.05562916064595338, 0.005837667224612196, 0.03242182389790327, 0.0010765662828478538, 0.08794108031433506, -0.004548721220662491, 0.059783571840059994, -0.005722916295628077, -0.022962726600053045, -0.0015139662798427387, -0.08102504012673827, 0.003907266527996281, -0.06145894976014785, 0.005421667837922314, 0.013748494144786504, 0.0018331391306792388, 0.07191910553483533, -0.0032140638671739603, 0.06041438621528457, -0.004944489655031875, -0.005433983733117384, -0.00200475972952807, -0.06112844929075743, 0.00251316260354489, -0.05656900674345746, 0.004312189490457606, -0.0013817705876133046, 0.0020083516360883736, 0.049254906803051814, -0.0018487888013724943, 0.05000788371990595, -0.0035546348212907664, 0.006191909805209115, -0.001833577115908136, -0.03696149739471209, 0.0012626938929906448, -0.04097803963794673, 0.002709025380357064, -0.008612733507755934, 0.0014809253189878746, 0.024933134493635285, -0.0007916406812399581, 0.029874733761854358, -0.0018177193125091498, 0.008407434487756547, -0.0009617545745626968, -0.013835860031367737, 0.0004651778681898515, -0.01721880818462835, 0.0009257412099283042, -0.005501128734560905, 0.00029767073844772803, 0.004276976636853693, -0.00030332041874575984, 0.003630579516711667], "imag": [-0.0046075918803039195, 0.00031917426240297015, -0.004273930222880329, 0.0008747013313650329, 0.005669777307852871, 0.0001429578077898194, 0.014524941419854371, -0.0012081756669766238, 0.0063346741560857504, -0.0014716616954793666, -0.015488412103987255, 7.42230419703308e-05, -0.027374139199181066, 0.002035137157290878, -0.010810277714655524, 0.0021665158153022163, 0.02319766512406781, -0.00012139696320633545, 0.04025191538187875, -0.002765381928976802, 0.01744466765285915, -0.002921825900284534, -0.028456965470301188, 1.4231510814895794e-06, -0.05249594102089227, 0.0033647630935132885, -0.025825474227175144, 0.003695911322972763, 0.031072910521141646, 0.0002724443772360978, 0.06347396923650318, -0.0038066874960123935, 0.03542703085878289, -0.004445282253393905, -0.03101130159638907, -0.0006773222445305415, -0.07262160079779846, 0.004073718694021979, -0.045641451971766035, 0.005127231465379459, 0.02839957329905809, 0.0011820439740049412, 0.07947617333414374, -0.0041586393551527765, 0.05581479343046587, -0.005702392396617643, -0.02351955160428391, -0.001749009230294612, -0.08370472673645853, 0.004064907031264192, -0.0652861527056468, 0.0061371101041960445, 0.016790931093296362, 0.002336427531651542, 0.0851243432304834, -0.003806473294365484, 0.07342737999966542, -0.006405482259004492, -0.008746419358307339, -0.002900823800911229, -0.08371360947816016, 0.003406974209590128, -0.07968102428614508, 0.006490946427906647, -3.844737145376582e-18, 0.0033996568332381838, 0.07961447401065258, -0.002898337806689507, 0.08359423303472142, -0.0063873164971417805, 0.008789815593047059, -0.0037938943139093455, -0.07312434517131698, 0.002318889335041041, -0.08484655626833693, 0.006099203634917831, -0.01695956882235921, 0.004050389905762665, 0.06467885850775922, -0.0017110655328452776, 0.0832699612771512, -0.005641793753548973, 0.023880908368951678, -0.004143919073193592, -0.05482630329156693, 0.0011188730641602388, -0.07885982305493056, 0.005039991840492852, -0.02899872099477281, 0.004058750092375576, 0.04419520187391912, -0.0005852422151408213, 0.07177619032643096, -0.004326981491216617, 0.03186504532254608, -0.003789653970395051, -0.03345695245799747, 0.00014943390221061262, -0.06233520621556771, 0.0035422832193257327, -0.032166717355750725, 0.0033422901600572135, 0.023285750220534866, 0.0001553444279895134, 0.05099115167942958, -0.002729425517614105, 0.02974506255669961, -0.0027329420529001087, -0.01431817480143811, -0.00030397022924472306, -0.038310143566387206, 0.0019333663549251287, -0.02460641796018409, 0.0019876150567276017, 0.007114863036721918, 0.0002809613066576645, 0.024937023669789584, -0.0011978183672751146, 0.016922811463794277, -0.0011405482985195863, -0.002126571938799547, -8.14599843143497e-05, -0.01155739004022891, 0.0005626524562614163, -0.0070226683344960005, 0.00022986647655305837, -0.00034156245606672676], "normalization": "v* M v = 1 for dimensionless M"}, "65": {"real": [-0.0026749138917254605, 0.0006103162875877483, 0.004691792452890392, -0.00020971417897316724, 0.00848693594471254, -0.0011162393371292488, -0.0021430010140940027, -0.0007393492592054559, -0.01760420124844705, 0.0008545480198938558, -0.017266347769310537, 0.001953934829620274, 0.005240749308004206, 0.0010246465010447252, 0.029686954746968544, -0.001364752796869675, 0.02753224309538655, -0.0027941460749419207, -0.005796050895734033, -0.0014485029215285344, -0.04035255245210044, 0.001718559130556255, -0.038736193925421006, 0.003594829325154069, 0.00384746132896579, 0.0019849495339628953, 0.04909615434696966, -0.0019034228774603055, 0.05026610552801013, -0.004315768558374702, 0.0004144547712386919, -0.0026008399069229406, -0.05552220762082537, 0.0019167980962254971, -0.06148196100543282, 0.004920934294020601, -0.006657878244165779, 0.0032577749375706073, 0.0593679152187097, -0.0017663098677917833, 0.07175328933045792, -0.005380607664200632, 0.014428856493359095, -0.00391434608688372, -0.06051900493509865, 0.001469329481985989, -0.08049625217294527, 0.005673143539107372, -0.02317770184190936, 0.004528566516731795, 0.05901683793510853, -0.001051974378502989, 0.08720816631925275, -0.00578626742045459, 0.03229114601297132, -0.005060347932454583, -0.05505640075343425, 0.0005475891666929949, -0.09149741961902619, 0.005717827772942463, -0.04112838426090948, 0.005473877613613409, 0.0489752590368398, 5.205177682643231e-06, 0.0931070002701615, -0.0054759571466484105, 0.04905890559037386, -0.00573975533962163, -0.04123408327502964, -0.0005647810538557032, -0.09193022700567834, 0.005078630010551695, -0.05549989109956557, 0.005836763416630303, 0.03238985520577752, 0.0010889607699106996, 0.08801772021290488, -0.004552640648475476, 0.0599509780428292, -0.005753164029929766, -0.023063299014305406, -0.0015375161503976046, -0.08157516495597852, 0.003932058683322373, -0.062024332387253696, 0.0054874454792632026, 0.01390242798251437, 0.0018745643286676471, 0.07295195649278088, -0.003256250775590005, 0.06146823947428116, -0.0050484709230663605, -0.005544334101444915, -0.002070718290983352, -0.06262135556164046, 0.0025675829511336732, -0.058182795732866804, 0.004455018196355769, -0.0014225390776533096, 0.002104864539229186, 0.051153282879789624, -0.0019089373044901764, 0.05222674273732438, -0.0037347350333556497, 0.006493418595178772, -0.001965461607813092, -0.039181320253441024, 0.0013211883336746455, -0.04381500167745908, 0.0029225685198079592, -0.009277446768892465, 0.001651280884681162, 0.02736583340131843, -0.0008407871787020726, 0.033307011370981465, -0.0020587587865711666, 0.009521347803665772, -0.0011715436441730976, -0.016355368187397683, 0.0004975963440854939, -0.02118651436276012, 0.0011865129859104306, -0.007125094697930389, 0.0005454436381199888, 0.006748583414485347, -0.0003131222766193434, 0.00803387409750451, -0.00034727064505610077, 0.002157612424044084], "imag": [-0.0045043479394865716, 0.0003124153932232942, -0.004171102938361232, 0.000854428010220646, 0.005547669069906125, 0.00013877482160853051, 0.014190743235058227, -0.0011811668245569698, 0.006175353609720376, -0.0014376802857113816, -0.015151145243917924, 7.373894792606249e-05, -0.026753167007055607, 0.001990114213909261, -0.010546862812412629, 0.00211775448793312, 0.022701839668686555, -0.00011987189212507927, 0.03936367089359773, -0.002705726588816083, 0.01704094773384125, -0.002858569762158684, -0.02786821502036016, 2.162499515243561e-06, -0.05138232444956382, 0.003294839985786713, -0.02526236240088268, 0.0036199160778959223, 0.030459291999980535, 0.00026687152827260563, 0.06219688771488922, -0.00373147297714962, 0.034706443538953836, -0.004359759577779867, -0.030436336374893794, -0.0006654415393233135, -0.07125874483501346, 0.003998366256136976, -0.04478840502387391, 0.005036703014617598, 0.02791551931601628, 0.0011637451105163668, 0.0781152662194551, -0.004088016390568474, 0.0548774884159373, -0.005612420678922022, -0.023161476015733914, -0.0017257007907241718, -0.0824366796423309, 0.00400314073909762, -0.0643339819862968, 0.0060539244776232045, 0.0165721018064378, 0.00231106044186254, 0.08403584567038869, -0.003756543703192382, 0.07254694307384628, -0.0063355271188108644, -0.00865544193349744, -0.0028777765560024674, -0.08287974304453774, 0.0033703895693163928, -0.07897040761170904, 0.006440385577554595, 7.81234382479428e-18, 0.003384486383753019, 0.07909195195493555, -0.002874922123404348, 0.08315594979765861, -0.006361532186369967, 0.008759816899156947, -0.003792967224535664, -0.07294594948772068, 0.0023067039385792766, -0.0847796600755455, 0.006102330419868632, -0.016981104652941822, 0.00407041827910624, 0.06484957111677453, -0.0017064768126897165, 0.0836619293325926, -0.005676326002643643, 0.024050531867219713, -0.004191434024863027, -0.05532151328614744, 0.0011167675654107547, -0.07977884320161424, 0.005106499405464066, -0.02942083579373416, 0.004139551620530794, 0.04496122413931248, -0.0005793789322394194, 0.07326447854538969, -0.0044239610312883666, 0.03264359005944292, -0.003908279381992179, -0.034413924317477376, 0.00013291266940838094, -0.06440392619569475, 0.003666163355863093, -0.03339629956058624, 0.003501543483133795, 0.02433279390217655, 0.00018952926051143737, 0.05361740872359843, -0.0028747330287138715, 0.03150220296558833, -0.002933523978076565, -0.015340537267813916, -0.00036232938278930963, -0.041436387446114824, 0.0020930487498259935, -0.02694158505960449, 0.0022278870344413816, 0.007992583977753692, 0.00036890712100324017, 0.0284730280342282, -0.001363706247246503, 0.019853895278808445, -0.0014164558141324486, -0.002744097602861886, -0.00020274566743178776, -0.015384790811425186, 0.0007260190360726122, -0.010530506029323258, 0.0005373929993640758, -7.727791217833994e-05, -0.00013295877565243076, 0.0028354080537757293], "normalization": "v* M v = 1 for dimensionless M"}, "66": {"real": [-0.005118989013626749, 0.0005742122905412984, -0.001041436483163236, 0.0006010907280656645, 0.00898416490958576, -0.0004606370040844054, 0.010675376022262607, -0.0013621581799054486, -0.003955891471734332, -0.00075307511056827, -0.021490799153671185, 0.001069268093679221, -0.019514993417238752, 0.0021819403834221628, 0.00655965286458027, 0.0010555707463254596, 0.03307246107218933, -0.0015414656838101985, 0.02972109062073067, -0.002997034475429361, -0.006668851367635328, -0.0014901890730795288, -0.043176145459502976, 0.0018576924852903088, -0.04074998443189171, 0.003766913491370255, 0.004347241037447665, 0.0020304743926755145, 0.05133039524586913, -0.002007446244277472, 0.05200274646170817, -0.004453201305330566, 0.0001967957949322798, -0.0026433656631173787, -0.0571728074106544, 0.0019898873221234873, -0.0628595312087675, 0.00502188805022789, -0.006621862591488462, 0.00329108532004297, 0.06047121143659375, -0.0018139107312803951, 0.07271527312954179, -0.0054453033974431915, 0.014472906825678424, -0.003933309565902649, -0.06113741703160945, 0.0014976558145311355, -0.08101469452305544, 0.00570373263144645, -0.023207236436227678, 0.004529495889037748, 0.059232705063998636, -0.0010674795236039944, 0.08728459800851486, -0.005786580601028064, 0.032225719104814705, -0.0050412339519035985, -0.05496470928486921, 0.0005564503656656472, -0.0911615655682334, 0.005693014348964638, -0.040907383050787456, 0.00543448405978236, 0.04867583244495764, -2.448034170169861e-06, 0.09241344349913283, -0.005432045052052906, 0.04864543377510137, -0.00568157333297314, -0.04082383027951545, -0.0005540231047690787, -0.09095334475885733, 0.005022042137115406, -0.054882610800997995, 0.005762833148730412, 0.03195565219758386, 0.0010721814967659356, 0.08684532716380985, -0.004489705223236787, 0.059143837664994654, -0.005667781649615631, -0.022676021904197916, -0.0015133418392866168, -0.08030138334133581, 0.0038685509837495316, -0.061064266034776986, 0.005395780992410783, 0.013612551550202108, 0.0018431773820158446, 0.07166987888017594, -0.003197000300333407, 0.06041107284788485, -0.004956129065051337, -0.005379391046016669, -0.0020337398259387637, -0.06141606993380355, 0.00251617454805522, -0.05709772334047052, 0.0043675779092349695, -0.0014584925718117141, 0.002065119004948942, 0.050095791987920225, -0.0018675271273297445, 0.051189842723599936, -0.0036573041851256627, 0.006418338251828268, -0.001926644846120808, -0.038323810846942884, 0.0012904464214994154, -0.04290232054675922, 0.00285938879148374, -0.009127996072752319, 0.0016175601397462012, 0.026738641782158575, -0.0008199685943648051, 0.032587776870877994, -0.002012891367446307, 0.009348052628255055, -0.0011471229277801125, -0.015965854654204522, 0.0004847328877189085, -0.020717019167322007, 0.0011596291831906507, -0.0069863706633244245, 0.0005341302306796991, 0.006581979358110628, -0.0003053171008309644, 0.007852518489610995, -0.00033961498157223004, 0.0021129576070176544], "imag": [-0.00010398409746739554, -0.00034541028192993815, -0.006046690356356202, 0.0006148944842662162, -0.004182796647825748, 0.0009983093441365068, 0.009100940064940848, 4.563802256948307e-06, 0.01780283576955136, -0.0014513225639886823, 0.00652011526585223, -0.0015848816583715864, -0.01815798582617084, 0.00017551057080547635, -0.030103475456394746, 0.002226717771218456, -0.011157992455228593, 0.0022604975162196445, 0.025136998032897116, -0.0001921425638762556, 0.042341889105320045, -0.0029047087593425005, 0.017817482879805054, -0.0029894077495927463, -0.029740713418372533, 4.952978763023254e-05, -0.05390161942329435, 0.00345430557696209, -0.02609620452800554, 0.003732241170019067, 0.031809314341490785, 0.00023862853558680435, 0.06419881129845105, -0.0038516902954874896, 0.03549115553273364, -0.004448260860109597, -0.0313300095296355, -0.0006498964303782929, -0.07271593322856919, 0.004081607334992391, -0.04542744140179059, 0.005097710028982988, 0.0284381567595356, 0.001154374737313232, 0.07903182001353933, -0.004138265268664901, 0.055291291221069315, -0.005644112143283648, -0.0234098273718063, -0.001716411945587258, -0.0828462848542573, 0.00402569591793181, -0.06446547288103777, 0.006056392202572585, 0.016646206048648738, 0.0022966552612284845, 0.0839978553079515, -0.0037575476817233596, 0.07236507057599051, -0.006310695790203431, -0.008650692850173659, -0.002854324800904286, -0.08247357871080452, 0.003356322641172493, -0.07847155810615442, 0.0063917994651674515, 5.733308468545954e-19, 0.0033495804015026467, 0.07841029646017666, -0.0028520991676326294, 0.0823631910964838, -0.0062940292189377816, 0.008689111463180535, -0.0037458446209064, -0.07208727699340553, 0.002280811675266497, -0.08373994546822447, 0.006021631792408363, -0.016795550987401167, 0.0040119474498354355, 0.06391059622181533, -0.0016821850610198401, 0.08244153705129706, -0.005588575030440029, 0.023730019455330625, -0.0041239679797016315, -0.05439013277839027, 0.0010974417503272467, -0.07845745077642341, 0.00501778634576282, -0.028969445426782797, 0.004066665248536407, 0.0441104759677748, -0.0005669129150423734, 0.07192836506066977, -0.0043398708754944, 0.03208773872197149, -0.0038344137662309607, -0.03369740167955325, 0.00012769153309753883, -0.06313885165125059, 0.0035913811616676812, -0.03278106764172647, 0.0034315874833102137, 0.023781834770232175, 0.0001885368678788746, 0.05250173489212695, -0.002812736414039507, 0.030886174915735996, -0.0028723676021935236, -0.014963369918314078, -0.00035735962683046884, -0.040534978054913184, 0.002045910085980138, -0.02639064341379566, 0.0021799828226332194, 0.0077754573659078435, 0.00036308938818329755, 0.02783239998993922, -0.0013320183938085154, 0.0194344832395497, -0.00138542345207596, -0.0026542727786662587, -0.00019971782689358767, -0.015029887526120729, 0.000708948791320887, -0.010302910268814094, 0.0005256988423613528, -8.694091309321583e-05, -0.00012946149942116134, 0.0027682421833882223], "normalization": "v* M v = 1 for dimensionless M"}, "67": {"real": [-0.0050046369881955165, 0.0005616992983854324, -0.0010127389178714156, 0.0005871918717403965, 0.00878776366989143, -0.00045115248423313023, 0.01043081131016867, -0.0013319958336899403, -0.0038823771079571005, -0.0007355582664348235, -0.02102241858381238, 0.0010467412359847082, -0.0190747672482439, 0.0021343575540693858, 0.006437324924667328, 0.001031768140065413, 0.03236600982992633, -0.0015093700625123233, 0.02907038490985729, -0.0029334927902141387, -0.00655190530603967, -0.0014581844370902914, -0.04228245668903371, 0.0018199508064104621, -0.03989331489583391, 0.003690151295480952, 0.004284290082454012, 0.001989391862973089, 0.05031318586016439, -0.0019680465815245154, 0.05096528657020036, -0.0043670779464355216, 0.00016834751905475128, -0.002593575561693539, -0.056103446314248816, 0.0019524853673288877, -0.0616866896098088, 0.004931127414740344, -0.006480614861405824, 0.003234307040669754, 0.05942269575864381, -0.0017814500844439366, 0.07147051395845552, -0.005355154750466925, 0.014217015853121006, -0.0038726002375792275, -0.06017802039583075, 0.0014720375864456458, -0.07977572493015281, 0.005619573563066794, -0.022856402090703058, 0.004469122048220743, 0.058419796917139916, -0.001049309430238173, 0.0861381752271713, -0.0057134919131951855, 0.031821396350050685, -0.004986432376196359, -0.054339243040222564, 0.0005448862522520758, -0.09019728760941163, 0.005635359640222932, -0.04051113743524971, 0.005391126565397338, 0.048257962183904324, 4.836280433348712e-06, 0.09171697480649273, -0.005393088325301763, 0.048335499820859426, -0.005655758089446229, -0.04061004307870714, -0.0005607501529951091, -0.09059958419675346, 0.00500363488362481, -0.054748850029751675, 0.0057604313437819195, 0.03191770036014286, 0.001083260284403103, 0.08689204592590129, -0.004492070209352843, 0.059281419905108344, -0.0056939726649848175, -0.022761813203741786, -0.0015345466514032535, -0.0807838425756558, 0.00389018363661073, -0.06156650428472505, 0.005454611276195685, 0.013749014533950745, 0.0018807348810682247, 0.07259688145951002, -0.0032347005587942553, 0.06136192029138064, -0.005050129410125579, -0.005477186173065237, -0.0020938516017295836, -0.0627678109174415, 0.002565212844828714, -0.05856448489242581, 0.004497470843612951, -0.0014986864168973692, 0.0021534525527046543, 0.051823753446290574, -0.0019219384205547071, 0.053216658784733244, -0.003821827796986136, 0.006698358427250141, -0.0020478295749415828, -0.04035280650767098, 0.0013434365725054523, -0.04550494609441518, 0.0030552558656873987, -0.009744050270945374, 0.0017747261348877198, 0.028970964704596033, -0.0008644085738761182, 0.035750105977288615, -0.002234893668585782, 0.01038246010623715, -0.0013415186585059454, -0.0182873271944571, 0.0005137089258047246, -0.02438969756621883, 0.0014008866711919413, -0.008499789833480544, 0.0007648511198937146, 0.008869559386738361, -0.0003126810740430515, 0.011953917221619198, -0.0005941392825421905, 0.004128890060274526, -6.79758041212213e-05, -0.00120637218089431], "imag": [-0.00010648716902470164, -0.00033719378564886943, -0.00591279143727528, 0.0006016824260593294, -0.0040818967499393535, 0.0009757721672214069, 0.008907666112465303, 3.5180782095551063e-06, 0.01740584178847309, -0.0014198093401533033, 0.00636043830818548, -0.0015495368000468948, -0.01777428403444232, 0.00017280776860814257, -0.029444357893267468, 0.0021791110759202116, -0.010896078979788212, 0.002211517850969369, 0.024617508224578206, -0.00018907793318872332, 0.04144197969200683, -0.0028443063114141076, 0.017421490959843775, -0.0029272128659968335, -0.029147079348408555, 4.9127841091356284e-05, -0.05280207825577612, 0.0033852325551331753, -0.025550416704624188, 0.0036585809741058353, 0.031204248017912644, 0.00023406812936158452, 0.06295824566562647, -0.0037785601770743567, 0.034799192745772034, -0.004366185970846918, -0.030771133811097067, -0.0006391072385729349, -0.07140645869492544, 0.004009131790163385, -0.04461389192032941, 0.005011428372465304, 0.027972119554840174, 0.0011373511097358916, 0.07773384049332353, -0.004070843279128717, 0.054401578649920346, -0.005558739925641843, -0.023067169434182203, -0.0016945348235202387, -0.08164237245510225, 0.00396701454080433, -0.06356391879463291, 0.005977615756759636, 0.0164374171615111, 0.002272702692428839, 0.08296618842113698, -0.003710226769252716, 0.07153124449650532, -0.006244368044963644, -0.008563810984145421, -0.0028323620916767714, -0.0816814421915892, 0.003321633324598817, -0.07779514063437175, 0.006343500435981514, 3.676753874233229e-18, 0.0033347338825659946, 0.07790815697059014, -0.0028297811562582272, 0.0819376954033784, -0.006268623535380018, 0.008659021681270413, -0.0037439719696491314, -0.07190391834549226, 0.002269007707850061, -0.0836557392566265, 0.006022857555061421, -0.01681074908784964, 0.004029225753643073, 0.06404973513816409, -0.0016775026162357649, 0.08277867412191425, -0.0056186970927119065, 0.023879566858809844, -0.004166427638801355, -0.054828838708892644, 0.0010951429306709252, -0.07927885306051513, 0.005077343471832118, -0.029349763902592557, 0.004139702879349795, 0.04479959562748414, -0.0005612238964509965, 0.07327388935410784, -0.004427540336780896, 0.03279528067686091, -0.00394232007345112, -0.03456404790715341, 0.00011221378867314204, -0.06502072985110191, 0.00370397656285423, -0.033904485277130574, 0.0035771263653872542, 0.02473384968111768, 0.0002203395487905983, 0.05490179453602508, -0.002945345386576674, 0.03249854980168058, -0.003056440454125011, -0.015895524468053195, -0.00041163088950382846, -0.04340393621646224, 0.0021921685600520494, -0.028542356038616715, 0.0024014071933876153, 0.008577013785892023, 0.0004450438777146461, 0.031091385215751225, -0.001484508134404642, 0.022147279429018733, -0.0016408481685211986, -0.0032174227322814314, -0.00031313760936428734, -0.018574190499051804, 0.0008596953705872075, -0.013565658908470104, 0.0008096715572205101, 0.00014169502404226498, 1.8098919766013046e-05, 0.006473862042844069, -0.0003488031164046612, 0.0031841148016498576], "normalization": "v* M v = 1 for dimensionless M"}, "68": {"real": [-0.002672760678782611, 9.951696655364852e-06, -0.005434131695893598, 0.0008029603639675987, 0.0011469171424372468, 0.0005776918287403854, 0.012785706846905921, -0.0006847461155520123, 0.012456197982640737, -0.0015595414658858104, -0.005570545085355096, -0.0007473779033744552, -0.024621364664147723, 0.0012456408933349372, -0.02114864454236597, 0.0023444803960523957, 0.0076592551141966845, 0.0010596433630057625, 0.035486744061954935, -0.001672320815450213, 0.031081995560105068, -0.003119753577156295, -0.007356768894778937, -0.0014960091578962351, -0.04487412933114298, 0.001947705610808219, -0.0417373405586696, 0.003847522671136034, 0.004743111844257143, 0.002030688441465581, 0.05235507269815147, -0.0020631656086819534, 0.05254911000057944, -0.004492216024307938, -3.0623363811905415e-05, -0.0026320018143416515, -0.057604478556896765, 0.0020190252279133135, -0.06293644775443552, 0.005022516714008381, -0.006447507047812149, 0.003264127837196899, 0.06041901593728476, -0.0018245683565028994, 0.07233557193904827, -0.005413121462550698, 0.014255504071546708, -0.0038890924611078475, -0.06072880809882723, 0.0014975433220888782, -0.0802313207075853, 0.00564617125963586, -0.022879078444520314, 0.004468887217857101, 0.058601719342777074, -0.001063193094258902, 0.0861861177343859, -0.005712272467319668, 0.031753985241519934, -0.004967598373473514, -0.05423996983719761, 0.0005528629806695962, -0.08986472911182168, 0.005611049724078681, -0.04029749142506407, 0.005353428157476604, 0.04796923665215049, -2.261888965620355e-06, 0.0910534118095073, -0.005351197875980175, 0.047941006635582616, -0.005600494725263668, -0.04022081950197127, -0.0005505271158251926, -0.08967236140506639, 0.004950028009919641, -0.05416205913729049, 0.005690309409081912, 0.03150783938511752, 0.0010671768381076065, 0.08578073660779646, -0.0044325308988963, 0.05851382803241356, -0.005612847425263963, -0.02239677551018016, -0.0015112681439924144, -0.07957394976137341, 0.0038300082168499887, -0.06065057208721414, 0.005367150571383797, 0.013475911551720066, 0.001850344182248597, 0.07137334320594917, -0.0031783462252529997, 0.06034751796484195, -0.004961426336787464, -0.005322441265386975, -0.0020577514821501653, -0.06160879712614034, 0.0025160269047313217, -0.05751407428664728, 0.004412635831826401, -0.001529934541338891, 0.002114164213239571, 0.0507952115092623, -0.001881986553745507, 0.052199606115337416, -0.003745591460714809, 0.00662110770912449, -0.0020087051680339743, -0.03950415079883388, 0.0013134408411375783, -0.04459141686957546, 0.0029916127295177334, -0.009590668432163715, 0.0017395992026619867, 0.028332215220994675, -0.0008437976547247198, 0.035005018484131165, -0.0021868134559905124, 0.010198542532348037, -0.0013143207237289209, -0.01786789191902556, 0.000500774675754979, -0.0238672016807808, 0.0013701145319772682, -0.008338985323211126, 0.0007492249139177287, 0.008658731041872475, -0.00030482765640156876, 0.011692822257234729, -0.0005810993819905768, 0.004047111946920588, -6.695252103373385e-05, -0.001175586169966511], "imag": [0.004101711280093892, -0.0006406510397425751, -0.002211966647485289, -0.00017710804608270372, -0.009407276452343643, 0.0008785606551786224, -0.004065651120362212, 0.0011084872665482555, 0.012213115406883216, -0.00012179477758520695, 0.02075210846090552, -0.0016699361139714073, 0.006672888226105031, -0.001684932042808799, -0.020557192638779358, 0.0002673693876893197, -0.03253466486188142, 0.0023972153760101465, -0.011455102316800341, 0.002342431440381442, 0.026860803150085252, -0.00025594686151393686, 0.04417792166157368, -0.003026978201688007, 0.01813175532963008, -0.0030468198571932305, -0.030864357738031277, 9.280419598819604e-05, -0.05510706592340868, 0.0035310269224013385, -0.026311197822029137, 0.003760868058365425, 0.032436643667886914, 0.0002080761650618792, 0.06478162059632005, -0.003887970144153189, 0.03551215456606285, -0.004446348169699084, -0.03158249746635932, -0.0006247621780914103, -0.072725661377851, 0.0040844332386447855, -0.04519031096481731, 0.0050661633516688055, 0.02844290953498524, 0.0011285754149501868, 0.07855455679456604, -0.0041158262274169875, 0.05476853476418505, -0.005586423470462152, -0.023287524338144017, -0.0016856762384620872, -0.08199672403833516, 0.003986624394011718, -0.06366905968069585, 0.00597835061416601, 0.016499924508981714, 0.0022589439317816586, 0.08290916535528302, -0.0037101439929360484, 0.0713458411901986, -0.006219907333835581, -0.008556491828857983, -0.0028100479475943576, -0.08128589213657642, 0.003307823552423519, -0.0773152778374364, 0.006297055540402061, -5.410886486577603e-18, 0.003301595347161369, 0.07725873746891108, -0.0028080489239516405, 0.08118357537948263, -0.006204574242953502, 0.008590606942890712, -0.003699234777370657, -0.07109048099161137, 0.002244585868638394, -0.08266921158679762, 0.005946388661742863, -0.016632577799380873, 0.00397359927585959, 0.06316063896609177, -0.001654706148930589, 0.08161922690379277, -0.005535390346964732, 0.023572059771058397, -0.0041019787185409065, -0.053944683551081625, 0.0010771105606062657, -0.0780184058349522, 0.0049927562796464875, -0.028915320835213677, 0.004069627381060515, 0.04398782536113189, -0.000549764100433714, 0.07199080719452229, -0.004346802945776644, 0.03225673876940764, -0.0038706320820813263, -0.033874801629678056, 0.00010776383884387726, -0.06379352648995316, 0.0036314374929997447, -0.03330198016962928, 0.00350829061661531, 0.024197341233873963, 0.00021864127138834848, 0.053803007085681406, -0.002884290834402967, 0.03188505506716855, -0.002994977335260652, -0.015521114359005979, -0.0004057674226372124, -0.042494634243236774, 0.0021446356714949423, -0.0279782694889477, 0.0023515012756392083, 0.008354010684557626, 0.00043785283632675185, 0.030416724274861275, -0.0014512048382391445, 0.0216944910161876, -0.0016059906166471791, -0.0031175232393145574, -0.0003079772459185682, -0.018160338602148753, 0.0008400314016862702, -0.01328156937421378, 0.0007923639631179402, 0.00012284933282602666, 1.847457476581438e-05, 0.006326524289140399, -0.00034106202974867487, 0.003115915308672626], "normalization": "v* M v = 1 for dimensionless M"}, "69": {"real": [-0.0026184732473107054, 1.026991742803811e-05, -0.005314549246383261, 0.0007857174086009258, 0.0011298154842706832, 0.0005645884248417909, 0.012513084357855177, -0.000670745526207499, 0.012179306181338915, -0.0015260599411604315, -0.0054660829639623845, -0.0007305363825280113, -0.024101734272637967, 0.001220104292629818, -0.020688051838174862, 0.0022950987862645706, 0.00751832788172982, 0.0010366406584562486, 0.0347546058540745, -0.0016385929637604817, 0.0304264005978505, -0.0030560018062081766, -0.007229578462352823, -0.0014651544364627184, -0.04397862278389476, 0.0019094732500937405, -0.04089319645443689, 0.0037720646918310793, 0.004673866837197873, 0.001991270335342368, 0.051356190299091574, -0.002024112053063056, 0.05154156242082529, -0.004408697002755311, -5.262636230796846e-05, -0.0025844592407337397, -0.056568293107179986, 0.0019824769748935703, -0.06180874025922607, 0.004935324071663385, -0.006315989780514871, 0.0032101290540488994, 0.05941227124165838, -0.0017931612647129607, 0.07114692607573414, -0.005327076146238942, 0.014014247384351282, -0.003831513556422314, -0.05981327657660072, 0.0014729349921050524, -0.07905341173539808, 0.005566171144826018, -0.022547511141495256, 0.004411688520500223, 0.057828755924689224, -0.001045845254033874, 0.08509837352453664, -0.005642913863798375, 0.031371241394631086, -0.004915604806567453, -0.05364568714815901, 0.0005419130849241235, -0.08894877219158794, 0.00555625524032702, -0.03992084144329277, 0.005312026811444304, 0.04757069174460685, 4.5029173021476675e-06, 0.09038703605967202, -0.005313879219935319, 0.04764272675645467, -0.005575269397674145, -0.04001353918421295, -0.0005565876515438914, -0.08932348025478962, 0.004931810600955543, -0.05402491389521115, 0.00568663707944443, 0.03146492332619059, 0.001077092871572373, 0.08580175506801357, -0.004433563516594479, 0.05862544662387225, -0.005635485218682061, -0.022469709371067684, -0.0015303922326898446, -0.07999699662298727, 0.003848875527428951, -0.06109708887047299, 0.0054198434331252, 0.013597103349453908, 0.001884455241349689, 0.07220675262524259, -0.0032120952384145046, 0.06120691308932328, -0.0050465652321475514, -0.005409370925243759, -0.0021126313329448963, -0.06283515315222606, 0.002560310655255839, -0.05884968759566331, 0.0045309937807904155, -0.0015691816111993995, 0.0021951453052431037, 0.05237116937304548, -0.0019313200806405843, 0.05405430277631953, -0.0038961602339545203, 0.0068812589447273306, -0.002120220802756764, -0.0413621311824805, 0.0013615564015039164, -0.04698285549635013, 0.0031715568255868574, -0.010162057084540438, 0.0018847686525075007, 0.030383939793832266, -0.0008840786151809185, 0.03792241284582868, -0.002391550424601572, 0.011159758488421241, -0.0014946005079501208, -0.020009598550465156, 0.0005267411965196262, -0.027269878617598175, 0.0015935222790099486, -0.009749896290668658, 0.0009641541796929688, 0.010777783994308702, -0.0003106425723460914, 0.015510766483800207, -0.0008158351729396638, 0.005942773735683725, -0.0003157340639221803, -0.0031631339035711717, 0.0002486956236181051, -0.0031959716186196214], "imag": [0.004010427852399795, -0.0006267548133716752, -0.0021687062824805327, -0.00017265227041966116, -0.009202909139084729, 0.0008600062620050843, -0.003967950652406628, 0.001084183912623202, 0.01195986305014562, -0.00012012929157728506, 0.020303983367000015, -0.0016347669904551146, 0.006514155278505471, -0.0016486459452187347, -0.02013596791120522, 0.00026278340453314575, -0.03184687618291394, 0.002347680545076516, -0.011196066414362195, 0.0022935413785830213, 0.026324004288103758, -0.0002515933647847339, 0.043273011502391746, -0.0029662698707589212, 0.01774445802113205, -0.0029858511608300774, -0.030269727202582822, 9.144633710468122e-05, -0.05402517010224991, 0.0034630343644351047, -0.02578283118077383, 0.003689551637361957, 0.03184193494648482, 0.00020438225952421695, 0.06357813267965925, -0.0038169698131653956, 0.03484772556262368, -0.004367580030525399, -0.031040013771238665, -0.0006149335001830336, -0.07146756686047885, 0.0040147379005091915, -0.044413894629319516, 0.004983865168552109, 0.02799433794059911, 0.0011126948115091342, 0.07731568804400832, -0.004051419383427163, 0.05392297951039803, -0.005505312164418468, -0.022959475235115084, -0.0016650945301143253, -0.08085227179522135, 0.003930807937125461, -0.0628141200027109, 0.005903631833523051, 0.016300543042671374, 0.002236280480327659, 0.0819298452472633, -0.0036652267290373727, 0.07055482857889668, -0.00615691373738319, -0.008473437804190844, -0.0027890859687405077, -0.08053220012653375, 0.003274875931098714, -0.07667043223246356, 0.006250855425478504, -4.37026807506017e-18, 0.003287075916317303, 0.07677573350511745, -0.002786745179518663, 0.0807704589776193, -0.006179578989098177, 0.008560540735323734, -0.0036965610234657702, -0.0709035144420516, 0.0022331490246113002, -0.08257050726526106, 0.005945988440134585, -0.0166422861324581, 0.003988469177636078, 0.06327237387146675, -0.0016499643527327576, 0.08190837895779371, -0.005561646468926299, 0.023703876111530187, -0.004139970718704121, -0.05433369952952866, 0.0010746654454313893, -0.07875356682791844, 0.005046175453232944, -0.029258469250829432, 0.0041357672917645225, 0.04460896620642401, -0.000544263834313408, 0.07320954903017687, -0.004426213744474334, 0.03290084486388907, -0.003968972142086085, -0.03466132487815314, 9.326576199633065e-05, -0.06550873598276187, 0.003733982810067107, -0.03433012626755634, 0.0036415318668787675, 0.025064795986852875, 0.00024824046362689013, 0.05600031812537665, -0.0030055424069013277, 0.03336685946602073, -0.0031641646317337466, -0.016372749836177796, -0.00045626162835986036, -0.04513165398625592, 0.0022788284026944235, -0.02996348657896432, 0.002555816324286764, 0.009087402854388608, 0.0005142482114331445, 0.03342419537244068, -0.0015915801745889076, 0.02420761242287197, -0.0018426626057538185, -0.0036320094743663646, -0.00041403903682308044, -0.02144525052633113, 0.00097927100130635, -0.016317856199183165, 0.001056709877449405, 0.00032728790679594936, 0.00015634854880730266, 0.009777119987775876, -0.00047316960328690904, 0.006632442525047929, -0.00023192690003120693, 0.0006343161034341334], "normalization": "v* M v = 1 for dimensionless M"}, "70": {"real": [0.0019799022497100256, -0.0005155938952400478, -0.004548615542453495, 0.0002624538146847647, -0.007065278519752929, 0.001006562950376248, 0.0031674268549475907, 0.0005547747173656717, 0.01623550700090729, -0.0008883085097811364, 0.014056030191042419, -0.0017368317059695214, -0.007038509219407832, -0.0007407599618474891, -0.027437484631111297, 0.0014045094873077252, -0.022603449301919834, 0.0024890115545109634, 0.008651199836419012, 0.0010618493991598416, 0.03763505661598824, -0.0017890403259067298, 0.03227815310948014, -0.003227278735318074, -0.007972558233379128, -0.001499562868133204, -0.04636121655377522, 0.002026960674782031, -0.04258482220132773, 0.003916243423296741, 0.005095625127151262, 0.0020288150095370597, 0.05322562394630368, -0.0021112422640981224, 0.05298877237614411, -0.004522858508485106, -0.00023477828220526043, -0.0026192493700306456, -0.057935881065764604, 0.002043170129668656, -0.06294469010752561, 0.005018209539337273, -0.006285491325757316, 0.003236862820338555, 0.06031359951613224, -0.0018322960181492943, 0.07192605722189614, -0.005379088432157074, 0.01404780049599054, -0.0038458335937844937, -0.06030436825472632, 0.0014959447883749729, -0.07945367698811284, 0.005589265063401788, -0.0225641839436416, 0.004410454910790419, 0.0579810610756463, -0.0010582987885989147, 0.08512175629839133, -0.005640386861967835, 0.0313023070459028, -0.004897070072037944, -0.05354027940930422, 0.0005491080958647243, -0.0886201247903726, 0.0055324563574711315, -0.03971417915629764, 0.005275904424467564, 0.047292096550496154, -2.094909648545942e-06, 0.08975137512130671, -0.0052738592603862045, 0.04726582491964737, -0.005522694777456901, -0.039643632124424844, -0.0005468628153201097, -0.0884419784594564, 0.004880939838654715, -0.0534663133288995, 0.005620027413408377, 0.03107732110352836, 0.0010616711540007118, 0.08474675127452876, -0.004377144811678919, 0.05789457284859476, -0.005558311247125096, -0.022125031759721605, -0.0015079790271052258, -0.07884640648322644, 0.0037917803855710783, -0.06022253457430527, 0.0053363321273475085, 0.013339415722920845, 0.0018550502333096778, 0.07103829477559324, -0.0031584481341357003, 0.06023333828523833, -0.0049613567063975985, -0.005264028217476933, -0.0020774471682639202, -0.06172081042546475, 0.0025132430400251035, -0.05783359825633275, 0.004448778529002752, -0.0015961710921480238, 0.0021564344908819593, 0.051372280141114786, -0.0018928101846809996, 0.05305904293008093, -0.003821323706531237, 0.006802340624396246, -0.0020810257833637513, -0.04052545483950339, 0.0013323645849905002, -0.0460731980707568, 0.003107857414026373, -0.010005807481309992, 0.001848615253431687, 0.02973896617825502, -0.0008637810663509406, 0.037159157765514005, -0.0023418541811172783, 0.010967332775034833, -0.001465158734451665, -0.019567278948589048, 0.0005138576852546174, -0.02670486141650044, 0.0015596133611729475, -0.009570531952814364, 0.0009448924633665473, 0.010530757591747639, -0.00030284722888710347, 0.015182647482110753, -0.0007983153689356166, 0.005828701756911986, -0.00030959354687900485, -0.0030874163717656542, 0.00024310195933531015, -0.003127043034210281], "imag": [0.0042485383776028115, -0.00033237986562160163, 0.0032963572991775935, -0.0007422635230106512, -0.0056943372454235815, -2.4984161452613116e-05, -0.012451413444714744, 0.0011177421536885846, -0.003944723899478078, 0.0012067493448684069, 0.015036332043403867, -0.00023713400395434725, 0.023406976937424398, -0.0018665739950919006, 0.0067983143311563425, -0.00177338594490177, -0.022714030304939438, 0.00035068709617724675, -0.034701110450429125, 0.002548997914371208, -0.011708626429481743, 0.0024138207574760716, 0.02839324099206348, -0.0003135166743032936, 0.04579038176346632, -0.0031342363644318765, 0.018395469152365777, -0.0030953996941731846, -0.03184714420610595, 0.00013176620565736075, -0.05613784781890641, 0.0035965688981535603, -0.026478361990443833, 0.003782880460479875, 0.03296895420170158, 0.0001804265373757313, 0.06524202465213601, -0.003916733438841426, 0.0354967647026457, -0.004440326518983681, -0.03177802701048785, -0.000601670340941026, -0.0726640561025904, 0.004082983987488094, -0.04493471597702414, 0.005033046165737816, 0.028419173174372273, 0.0011044564821911732, 0.07805160542627128, -0.004091746291979166, 0.05424856606876887, -0.005529472082941137, -0.023155186881119047, -0.0016566298344583988, -0.08115816596830144, 0.003947834509023682, -0.06289631619232877, 0.005902879547165468, 0.016352969498509493, 0.0022231169028665023, 0.08185672965913568, -0.003664215476541414, 0.07036698489613946, -0.0061328498027390975, -0.00846397318002921, -0.0027678183609108997, -0.0801470529929362, 0.0032613316148369363, -0.07620841413417816, 0.006206398525473313, 1.1260778329638888e-18, 0.0032555644128913113, 0.07615610329185889, -0.00276601737339835, 0.0800520060004002, -0.006118707096991954, 0.008494352920701201, -0.0036540275217057903, -0.07013163506870441, 0.002210066242877017, -0.08163304120849649, 0.0058734156394591635, -0.01647112560800379, 0.003935488941907038, 0.062429217427867674, -0.0016285244572255277, 0.08080546403976702, -0.005482460290175742, 0.023408720931049724, -0.004078363003149804, -0.05349338864667097, 0.001057802574905671, -0.07755031329989227, 0.004965461762315045, -0.02884031805752695, 0.004068395815024958, 0.043833934094657086, -0.0005337063208423657, 0.07197731911854675, -0.004348696518104547, 0.03237943270333492, -0.003899472342909844, -0.033998551046983384, 8.949282280478727e-05, -0.06431955297672307, 0.0036637045605975513, -0.03374123153116351, 0.003573986719420586, 0.024543364074015715, 0.00024594259054845543, 0.05492139339256057, -0.0029456076977960985, 0.03275843221414161, -0.003102754090727559, -0.01600287646778194, -0.0004496505172848364, -0.044220431993931275, 0.0022312280646504382, -0.02939090885846937, 0.0025044669944132886, 0.00886097971557078, 0.0005058960275766952, 0.03272427462484554, -0.001557107828256039, 0.02372845934286841, -0.0018047238956056273, -0.003524592048517151, -0.0004070418455585446, -0.020983471714972172, 0.0009575367289099733, -0.015986558660033665, 0.0010346807392455405, 0.000301361001143967, 0.00015399701484194236, 0.009562026213029649, -0.0004627082535164136, 0.006495257425430164, -0.000227299003327255, 0.000624895951225804], "normalization": "v* M v = 1 for dimensionless M"}, "71": {"real": [0.0019346211894882485, -0.0005044681578649289, -0.00445552689680839, 0.0002574776277114328, -0.006912344730931543, 0.000985452036774047, 0.003110236476204873, 0.0005424628456532219, 0.015898911463908354, -0.0008704996037966051, 0.013753234562825746, -0.0017007034905386345, -0.0069078294504284305, -0.0007246053727418076, -0.02687676719756777, 0.0013765315204136844, -0.022128046857989008, 0.002438360531453049, 0.008494997338319437, 0.0010396542933227124, 0.03688478898504631, -0.0017540957370614989, 0.031621805175447604, -0.003163674151815901, -0.007837255182918602, -0.0014698387545030887, -0.045468651027209116, 0.0019885062563497983, -0.04175550313705526, 0.003842264090732131, 0.0050214020620091004, 0.0019909939888780007, 0.0522471589320707, -0.002072677907204905, 0.052011401583797585, -0.0044419443668577046, -0.00025127414609922273, -0.002573825931818935, -0.056932705106394914, 0.002007524119037316, -0.0618604152025655, 0.004934439293342158, -0.006162747171211683, 0.003185453651004521, 0.0593468233395329, -0.0018019306550778834, 0.07079020838926171, -0.005296898087057149, 0.013819936152630068, -0.0037911485656674745, -0.05942999695118614, 0.0014723051321849196, -0.0783325083347806, 0.005513126751700287, -0.022250291896852296, 0.004356178660002712, 0.057245177431999236, -0.0010417247211668083, 0.08408817940165633, -0.00557447065174051, 0.030939372991170923, -0.00484765996752677, -0.05297480307127581, 0.0005387258811018612, -0.08774871652757925, 0.0054802995285077915, -0.039355590384177686, 0.005236316852175981, 0.046911452068406974, 4.2008124190811465e-06, 0.08911300088993039, -0.005238067679126508, 0.04697851558231601, -0.005498057096779685, -0.03944260375716565, -0.0005523317619320033, -0.08809840879246934, 0.00486294451766391, -0.05332670188576169, 0.005615277311198475, 0.03103029677067622, 0.0010705566016180439, 0.08474566174394339, -0.0043770335746804445, 0.05798353668793349, -0.00557782820403009, -0.022186747383738076, -0.001525251849507317, -0.07921713637235697, 0.003808219952644961, -0.060619742086662855, 0.005383587093839954, 0.013447210137077467, 0.0018860823766340179, 0.07178869969189577, -0.0031887061689083933, 0.06101131420829815, -0.005038605733841845, -0.005341514325551557, -0.00212763458063945, -0.0628354799191641, 0.002553313118055813, -0.05905192979270895, 0.004556823997427537, -0.0016342142901747193, 0.0022307937465141045, 0.05281230717720142, -0.001937635666159065, 0.05475913930056013, -0.003959363031996976, 0.007044141424558925, -0.0021837913601446966, -0.042229844709418235, 0.0013761504558375116, -0.04827399381475481, 0.0032734339105834486, -0.010536201058538568, 0.0019828654219397257, 0.03162766427993618, -0.0009003764064373109, 0.03985410100457581, -0.002530918399638226, 0.011861200498755504, -0.001632497183553145, -0.021545686666247323, 0.0005371859642804172, -0.029860454965768925, 0.0017666961148834922, -0.010886520999618099, 0.0011452101282136962, 0.012495500412354317, -0.00030735750316629256, 0.018738717252939196, -0.001016806104731769, 0.007603664908689592, -0.0005409403678219801, -0.004933084490503944, 0.0002244634671264958, -0.006995862876596939, 0.00031467491843762774, -0.002136984161489006], "imag": [0.004160694444137349, -0.0003257835233688705, 0.0032232855601304687, -0.0007264533929915083, -0.005580114445886549, -2.3772567751020834e-05, -0.012187933237176181, 0.0010947067115970534, -0.0038507510657259116, 0.0011810923021237404, 0.014732820131183927, -0.00023313590289607625, 0.022917611418908343, -0.0018284685691269836, 0.006641483613016469, -0.0017365014583829144, -0.022262855309069615, 0.00034451030533520316, -0.03399250489560299, 0.0024980782687871106, -0.011453491106832015, 0.0023652616763872175, 0.027844400253493117, -0.00030808951540013956, 0.04488581343648178, -0.003073575728616018, 0.018017520685628237, -0.0030357738651304363, -0.03125462328491836, 0.00012961015542472463, -0.055076240184007946, 0.003529827898449095, -0.025967305495020267, 0.0037138902162522055, 0.03238592887155854, 0.00017747492483639806, 0.06407567974480716, -0.0038478768505302596, 0.034858728278851704, -0.004364720457941373, -0.03125200754896981, -0.0005926896517042993, -0.07145524726476388, 0.0040159645041464185, -0.044193201099094116, 0.004954484596926132, 0.02798745601446859, 0.0010896040734664919, 0.07686825711691707, -0.004030178275000418, 0.05344403306104873, -0.005452313758755556, -0.02284096378738231, -0.0016372245547850689, -0.08006891747443698, 0.0038946818978165113, -0.06208439438557275, 0.005831903130901838, 0.01616240505994178, 0.002201632050332353, 0.08092573034941401, -0.0036215176053793255, 0.06961539506043936, -0.0060729285232231645, -0.008384499857148864, -0.002747782219865143, -0.0794288645707263, 0.003229988598627032, -0.07559278468548389, 0.006162150305610922, 4.948908370892608e-20, 0.003241372215965093, 0.075691087070919, -0.002745653103264296, 0.07965084791089079, -0.00609414482935884, 0.008464403003342157, -0.003650675074278971, -0.06994217899027137, 0.0021989820876095532, -0.08152221374502373, 0.00587162303264174, -0.016476072168701398, 0.003948243990511256, 0.06251710942444723, -0.001623750802749815, 0.08105250960612073, -0.005505317741157787, 0.023524839067554267, -0.004112395326217999, -0.05383857273644686, 0.0010552487273212863, -0.07820906125824155, 0.005013444050497901, -0.02915032754475395, 0.004128390617131307, 0.0443947974543018, -0.0005284024745664412, 0.07308315354212883, -0.0044207599041428194, 0.03296672936773101, -0.003989253573293569, -0.034713789696797726, 7.591120149374766e-05, -0.06588570755666177, 0.003757275350569036, -0.03468370417781317, 0.0036961772396387873, 0.025335368073254937, 0.00027350623465861553, 0.056936579639708995, -0.0030566778328804467, 0.034122277351876194, -0.003258498121407739, -0.01678246954247189, -0.0004966587028535726, -0.046648027568579616, 0.0023545562215158424, -0.03122487129187182, 0.0026932370290936704, 0.009533250005317245, 0.0005771417170150481, 0.03550320172293491, -0.0016865173148691752, 0.026058914533456327, -0.0020242294464535384, -0.0039954667978579815, -0.0005062397954666718, -0.024030786808695564, 0.0010862946019648428, -0.018813812646736282, 0.0012808901467024104, 0.00048451439301498234, 0.0002834229254738124, 0.012777128718830938, -0.000583949930712496, 0.0097914168829455, -0.0004966758298612142, 0.0007937226985739243, 8.448062291655114e-05, -0.0022758057661835755], "normalization": "v* M v = 1 for dimensionless M"}, "72": {"real": [0.004460255109306609, -0.0005317508981563991, 0.0003766391188093251, -0.0004710273419021617, -0.008214710585007407, 0.0004897061267901579, -0.00852843842770236, 0.0011910135262219268, 0.005017840510472336, 0.0005324914608853755, 0.019367043778863946, -0.0010732412334687508, 0.015494250362308079, -0.0018961551038148186, -0.008373059734641622, -0.0007334856574514961, -0.02997167369258452, 0.0015476588580687393, -0.02389954971273762, 0.002617561404245999, 0.009546133782254699, 0.0010625202721567196, 0.03954695455900568, -0.001893173818331785, 0.03332911204720239, -0.003321423879244024, -0.008523850938165486, -0.0015012133750388972, -0.04766243512002586, 0.0020967145676068933, -0.04331001167549738, 0.003974586412579414, 0.0054095930044967605, 0.0020251982677402993, 0.05396163954811083, -0.0021526256906051326, 0.05333617204973161, -0.004546280637641484, -0.0004182729630205088, -0.002605380654432884, -0.05818092805183986, 0.002062984783093633, -0.06289474518523584, 0.005009742657579051, -0.006134588655702397, 0.003209448156101729, 0.06016356489994114, -0.0018375154612738553, 0.07149294416055041, -0.005343626067003361, 0.01384909772322537, -0.003803554017377609, -0.059868239763685785, 0.0014930996006775016, -0.07868392497167408, 0.0055331365328056764, -0.022261699679246197, 0.004354087448421136, 0.057371576052481006, -0.0010529129060691377, 0.0840903587174199, -0.005570827504068149, 0.03086930319565849, -0.004829438189447272, -0.05286447315901264, 0.0005452277292573263, -0.08742445113575438, 0.005457014150352676, -0.03915556312310827, 0.005201662853105215, 0.046642451924026454, -1.944638746699162e-06, 0.08850334807557189, -0.005199782467399446, 0.046617953877589526, -0.005447965409274116, -0.03909048732514505, -0.0005430713253864411, -0.0872591033031661, 0.004814591608730998, -0.05279421806541756, 0.005551913593523, 0.030663102878362877, 0.001055763273305207, 0.08374266685470569, -0.004323488799289353, 0.057286802738940795, -0.005504326568019955, -0.02186075221349861, -0.0015036715103128695, -0.07812166335598021, 0.003753976548260101, -0.05978399604640458, 0.0053037861474910025, 0.013203711457705129, 0.0018576453562002436, 0.07067205414431663, -0.0031375902328268698, 0.0600766451927829, -0.004956743445786289, -0.005204840863972405, -0.002093387795928382, -0.06176409770222365, 0.0025082595041588432, -0.058069564004058244, 0.004477213886484256, -0.001657361736039556, 0.002192751448271165, 0.051843323038592556, -0.001900538555177894, 0.05378701328989213, -0.003886075054800674, 0.006964003208728934, -0.002144717068628787, -0.04140749443758356, 0.0013477974659115261, -0.04737194540365271, 0.003210002721694972, -0.01037800482578381, 0.0019460021804781928, 0.03098075949046602, -0.000880469214671539, 0.039079029882351325, -0.002480099449769505, 0.011662105124923196, -0.001601266612300116, -0.021086324167446966, 0.0005244443702340311, -0.029261802827998267, 0.00173028648867824, -0.010691697730511674, 0.0011229027087557126, 0.012219080698574311, -0.00029969807850279903, 0.01835459170374295, -0.0009955423210102072, 0.007461812993172275, -0.0005304198085396546, -0.004819622031700322, 0.0002192384329100097, -0.006850083220934462, 0.0003082544377033858, -0.0020954522999562923], "imag": [0.0005426844048705015, 0.0002510649018428626, 0.005371854806175433, -0.0005897174577372549, 0.0028632997598980474, -0.0008318977744899698, -0.00888861058994564, 0.00011473927066278151, -0.015215222537884465, 0.00133477312260585, -0.003822564065723618, 0.0012944490553175201, 0.017597884856684457, -0.0003424057727319069, 0.025797938416995323, -0.0020435167254192078, 0.006900750959493108, -0.0018516077974580823, -0.024653520795660685, 0.0004262742147688888, -0.03663216915778463, 0.0026841465958926895, -0.011924482634847177, 0.002475960769622336, 0.029755575345866574, -0.0003654861931635171, 0.047205661323586445, -0.0032282611083593944, 0.018615400516192943, -0.003136291912145097, -0.03270580655420093, 0.00016687629881909652, -0.05701596918621979, 0.003652344044541966, -0.026604396787258792, 0.0037992027877232653, 0.033418339809435246, 0.0001553630393592874, 0.06559675595818674, -0.003939008337475979, 0.03545065426518263, -0.004430853470888428, -0.031924486880267035, -0.0005804033994506425, -0.07254230154528508, 0.004077923406680676, -0.04466451353926545, 0.004998733073617401, 0.0283714447450451, 0.0010818524893782058, 0.07752892675836758, -0.00406637637457408, 0.05373298351505316, -0.0054733672821939226, -0.023014920284408207, -0.0016291216577244679, -0.08033220075460636, 0.003909436449455918, -0.062146568763838624, 0.005829873243694365, 0.016206045209077067, 0.0021890182326201203, 0.0808390152246627, -0.0036197124332167895, 0.06942601330116709, -0.006049279810520242, -0.008373245965015028, -0.0027274800976984977, -0.07905387437445045, 0.00321671458559717, -0.07514755971935917, 0.006119543143571894, 6.646473944439719e-18, 0.003211362165130915, 0.07509905033814986, -0.0027258528392822465, 0.07896539527971645, -0.0060362033765226876, 0.008400371397933079, -0.0036101813602850345, -0.06920857368652034, 0.0021771225220990646, -0.08063009908899392, 0.005802646646235978, -0.016311564103125956, 0.003897728567140404, 0.06171635147010404, -0.0016035452946284398, 0.0800021096307331, -0.005429957333891605, 0.02324140504543915, -0.004053462619855782, -0.05303901386512735, 0.0010394460773377285, -0.07705948917718228, 0.0049363667690950465, -0.028747799723493624, 0.004063612533587321, 0.04365436875532104, -0.0005186556238799685, 0.07189955768690803, -0.004346325807039763, 0.03246215001663001, -0.003921929181301873, -0.03407657680096645, 7.273261614602497e-05, -0.06473428833036012, 0.0036892484876413197, -0.03410900653006738, 0.00363004577065624, 0.024829335339274224, 0.0002707015259019148, 0.05587968312944812, -0.002997991383553845, 0.033520912449549155, -0.003197426816954376, -0.01641846841251666, -0.0004894274926059923, -0.0457396632801061, 0.0023071473212105814, -0.030647643950272918, 0.0026409067872468998, 0.009305356383739184, 0.0005678151398824763, 0.03478529795688281, -0.0016512421661509435, 0.025559342808564103, -0.0019838410859830146, -0.003882599816173703, -0.0004976695691597202, -0.02353044252969651, 0.0010629287620571267, -0.018443354936544403, 0.001254912438467677, 0.00045320032204232495, 0.0002786906806194908, 0.012505049063224851, -0.0005712726674451928, 0.009594917191041651, -0.0004866533919804894, 0.0007856560851545433, 8.235300589294507e-05, -0.0022260457241855087], "normalization": "v* M v = 1 for dimensionless M"}, "73": {"real": [0.004368419862462406, -0.0005210405412908004, 0.0003648101797716858, -0.000460974603713101, -0.008048825493120847, 0.0004802463386068863, -0.008348153442570727, 0.001166696520272157, 0.004926023313487613, 0.0005209524084030898, 0.018977065611511176, -0.001052238723792335, 0.015170948959244972, -0.0018579467881970123, -0.008220307183214962, -0.0007180152114412994, -0.029378479946842655, 0.0015177234258541101, -0.023413918396029142, 0.00256607693608511, 0.009377515759813762, 0.0010411278398103443, 0.03878480404925887, -0.0018573585135167074, 0.03267531032833105, -0.003258249760051507, -0.008382240903833195, -0.0014725918045781915, -0.046776586906394205, 0.002058255122164585, -0.042497198283593426, 0.0039022098699855613, 0.005331498353741956, 0.0019889046836169054, 0.05300506024857712, -0.002114659659449253, 0.05238889432856925, -0.004467946520059708, -0.00043006214032859216, -0.002561954102087757, -0.05721031313195167, 0.0020282706305992226, -0.061852138198534724, 0.004929246656819017, -0.006019776842269384, 0.0031604538465249635, 0.05923494836384756, -0.0018081721963976592, 0.07040676803751862, -0.005265057694507031, 0.01363351944879306, -0.0037515488876084177, -0.059032500492698606, 0.0014703865448233335, -0.07761555032809679, 0.005460589056110054, -0.021964062250191423, 0.004302507116007926, 0.05667016274630489, -0.00103706682649314, 0.08310688529484865, -0.005508094742931859, 0.03052460074924944, -0.004782410833087697, -0.0523256622533377, 0.0005353710206606968, -0.08659420912215, 0.005407295444577293, -0.03881366204759083, 0.005163760744222749, 0.046278424150792453, 3.926301385166263e-06, 0.08789108055045279, -0.005165417147569765, 0.046340983204252346, -0.005423909407940866, -0.03889546025723251, -0.0005480136284538742, -0.08692115844624237, 0.004796842900684728, -0.05265290337816672, 0.005546249598002, 0.030612691636498043, 0.0010637327675635242, 0.08372253766886249, -0.004322394336806036, 0.0573559582303253, -0.005521095414396983, -0.021912652398845604, -0.0015192929084913171, -0.0784461996804689, 0.0037682787068770945, -0.060137453166099905, 0.005346209608198236, 0.013299712082489177, 0.0018859201613398969, 0.07134863704992492, -0.003164754560526764, 0.06078194351813426, -0.005026948669578259, -0.005274085959925627, -0.0021393572506806366, -0.06277901172267412, 0.0025445839075124315, -0.05918275711391369, 0.00457601684394806, -0.0016940303938273265, 0.002261135478154254, 0.05316149014724699, -0.0019413499465713137, 0.05534794734114204, -0.0040128403816814835, 0.007188867634112657, -0.0022395525374289574, -0.042973649395211026, 0.001387726661047694, -0.04940034994531814, 0.0033625929552658904, -0.010870766191282815, 0.002070304703685364, 0.032722054222495786, -0.0009137893674917406, 0.041571719775455346, -0.0026549212797115323, 0.012494008736878271, -0.0017567395659806148, -0.022916254820483158, 0.0005454535049507391, -0.03219122897006793, 0.0019224356085592769, -0.011919868147080296, 0.0013097149243099387, 0.014042540871260098, -0.0003031226454994824, 0.021668899908824563, -0.00119904213361656, 0.009124181038427158, -0.0007470697373077616, -0.0065388048005772074, 0.00020061619439596686, -0.010474809442419011, 0.0005182107490904402, -0.004199020481021119, 9.106178818850383e-05, 0.0007666416076019406], "imag": [0.0005351092032750056, 0.00024552153092578186, 0.005262138885927708, -0.0005779765438856906, 0.0027987041486852017, -0.0008145905195027791, -0.008713247742724573, 0.00011312060071883703, -0.014902318938034802, 0.0013080005832260752, -0.0037326208386886765, 0.0012677795907157852, 0.017252532156428402, -0.00033640956466035745, 0.025275709075700835, -0.0020030844054655483, 0.006746519426223878, -0.0018144028787159183, -0.02417881721796428, 0.00041876052660450594, -0.035909248110527335, 0.0026322916087966036, -0.011673996590902706, 0.002427920526657349, 0.02919904775458848, -0.00035916978391335323, 0.0463056974825137, -0.0031679301021720016, 0.01824721507150572, -0.0030780878890500226, -0.0321178619732597, 0.00016405620908779896, -0.05597655631783509, 0.003586978580082596, -0.02611038804251998, 0.0037325019062586272, 0.03284794256797997, 0.0001530478448558513, 0.06446724813446922, -0.0038722858050227655, 0.03483785082915826, -0.004358264481275573, -0.03141483077599478, -0.0005721737286603324, -0.07138064840786583, 0.004013471414583861, -0.04395580261804893, 0.004923677415342454, 0.02795593608364607, 0.0010679281356944003, 0.07639773360472653, -0.0040074807409152475, 0.05296660961100557, -0.0053998815873837185, -0.02271377226915157, -0.0016107881889081313, -0.07929427647563324, 0.0038587638089458685, -0.06137442503844796, 0.005762355630177834, 0.016023748386626274, 0.0021686141690748957, 0.07995271254123963, -0.0035790679596019123, 0.06871080913529441, -0.005992196304525581, -0.008297125313593574, -0.0027083026193855876, -0.07836854869284149, 0.003186853436426223, -0.07455902753989013, 0.00607711375842748, 2.5803369391238563e-18, 0.0031974950483165997, 0.0746509641299268, -0.0027063607546251, 0.07857577008391832, -0.006012089328990963, 0.008370612510765423, -0.003606254285982189, -0.0690175521848571, 0.0021663767343360063, -0.0805091605624647, 0.005799660766403122, -0.016312375747513104, 0.003908621907567307, 0.06178345361878858, -0.0015987617881976018, 0.08021211540429392, -0.005449818853157375, 0.023343592721619923, -0.004083975966786017, -0.053345422145715, 0.0010368135884819382, -0.07765034574657996, 0.004979519379567943, -0.029028193219236054, 0.004118118297740234, 0.0441616262447718, -0.0005135509434351144, 0.07290457122656922, -0.004411834290606705, 0.03299845511642759, -0.004004034343174632, -0.03472821407865165, 6.000612353917652e-05, -0.06616681084307241, 0.0037747845146979386, -0.03497427968387988, 0.003742285157329232, 0.025553838914885652, 0.00029638624648697877, 0.05773092127348667, -0.0030999135538902307, 0.034778014436153686, -0.003341010061996843, -0.017133451864453447, -0.000533220284545723, -0.047977850351532056, 0.002420674494663131, -0.032344043193955486, 0.0028155384412927986, 0.009922711149416806, 0.0006342954825256323, 0.03735634765429772, -0.0017707129785328967, 0.02772263018873265, -0.0021876293161828134, -0.004314330064454492, -0.0005904772809762715, -0.02636011108690974, 0.0011821343289306905, -0.021077799611044605, 0.001484376604909109, 0.0006175904572274054, 0.00040019608131163344, 0.015502535636902185, -0.0006838441579070821, 0.012679338893766132, -0.0007368354824055969, 0.0009579099204447324, -6.954381751522452e-05, -0.00529029926315125, 0.00029898297537015714, -0.002894860703560061], "normalization": "v* M v = 1 for dimensionless M"}, "74": {"real": [0.002705490064072934, -6.528667527703822e-05, 0.0045671091476676175, -0.0007194125172172574, -0.0018355650593954546, -0.00042941934189079107, -0.011569820643086284, 0.0006976990921625159, -0.009853131814224985, 0.0013581734484503709, 0.006712205411865048, 0.0005109680975878382, 0.02221054395012815, -0.0012412900191602115, 0.016787980845798623, -0.0020393968498811947, -0.009586386822631908, -0.0007257592507335682, -0.03225291287968024, 0.0016766851432003364, -0.025054590601764716, 0.002731907998428221, 0.010353654934081065, 0.0010619265157108882, 0.04124843897682152, -0.0019860882495806886, 0.03425186036134053, -0.003403765008851828, -0.009017437100252044, -0.0015012628091516632, -0.048799569605252155, 0.0021580640064808223, -0.043928070749923706, 0.004023853106330039, 0.0056892573712308365, 0.0020201255627601534, 0.05458001099980036, -0.0021881366643493085, 0.05360365950535575, -0.004563466208063183, -0.0005833918095560709, -0.002590621356746209, -0.058351501131188685, 0.0020790371737083612, -0.06279549191514594, 0.004997771648256703, -0.005993716512865818, 0.0031820107230707286, 0.05997616787226108, -0.0018405849613622471, 0.07104139779029907, -0.005307083219756513, 0.013658762917927681, -0.0037622624895018598, -0.059423829399555005, 0.001489209122183218, -0.07792372908466715, 0.005477877188741698, -0.0219708453620834, 0.004299679194391609, 0.05677384855721156, -0.0010471321223768744, 0.08309073775596779, -0.0055034987748620165, 0.030453722177644194, -0.004764511221377114, -0.052211428306451556, 0.0005412563381971731, -0.08627468010346857, 0.005384522137319787, -0.03861994255486183, 0.0051304775936954665, 0.04601851746145065, -1.8089922933883793e-06, 0.08730571640050835, -0.005128744386890167, 0.04599562999904449, -0.0053761158290370386, -0.038559770359860315, -0.0005391864829175231, -0.08612088509694155, 0.004750812673202248, -0.05214466163066853, 0.0054858916754363515, 0.030264256962722787, 0.0010495355722438596, 0.08276767866816627, -0.0042715020378101065, 0.05669101258114268, -0.005451011512417165, -0.0216038382014356, -0.0014985120450010413, -0.07740202087016758, 0.00371667952986802, -0.059338123750122214, 0.005269895113686953, 0.013069293976858817, 0.0018584283066872763, 0.0702807289533301, -0.003116006144906893, 0.059884298524072704, -0.00494828358051288, -0.00514540914102586, -0.002106056700370755, -0.061748824909452646, 0.002501441646061545, -0.05823333242379745, 0.004498975706510853, -0.0017137201247670415, 0.002223829022210153, 0.05222232281119967, -0.001905627566426599, 0.054399819146496387, -0.003941204891944576, 0.00710790398961174, -0.0022007525355768813, -0.04216735132745411, 0.001360230139507818, -0.04850884506665733, 0.003299687031951567, -0.010711415854127417, 0.0020329949620973204, 0.032076659666130214, -0.0008943272213539266, 0.040790068411825, -0.002603386626311492, 0.012289834715314238, -0.001724107585206663, -0.022444691748332427, 0.0005329213209802937, -0.031566464648465374, 0.0018840628384954154, -0.011712304428717252, 0.00128487388456867, 0.01374249023490345, -0.0002956547294393513, 0.02123829160561848, -0.0011746686249783456, 0.008958571183555693, -0.0007327901049614901, -0.006393705003165074, 0.00019579272354011088, -0.010263072564262236, 0.0005076916340949268, -0.0041204074940249, 8.956418645190573e-05, 0.0007478537842409525], "imag": [-0.0033577517472018308, 0.0005605547403751938, 0.002419063442627964, 8.455995889801081e-05, 0.008145331749392323, -0.000821049676786635, 0.0024387590607031747, -0.0009124391006779705, -0.011809749409052784, 0.00024306051066427142, -0.017725613119010265, 0.0015317713077204528, -0.0037010162379918807, 0.0013727693440315724, 0.019922564462435545, -0.00043849286086145977, 0.027952146208055473, -0.002202795302875164, 0.006983784885672662, -0.0019207835799418594, -0.026397990692185333, 0.0004948670198415525, -0.038353659240070816, 0.002804491681869425, -0.012107683071989844, 0.0025299706227365, 0.030966526227212802, -0.0004124230601990426, 0.04844673709695762, -0.0033105998900076795, 0.018797322990393984, -0.0031704791210404593, -0.033454916640113005, 0.00019854214293265409, -0.05776041505407155, 0.0036995707062993217, -0.02669499910176195, 0.0038106226667822137, 0.0337952306738068, 0.0001326075533967772, 0.0658601208289911, -0.003955673669102533, 0.03537860856322706, -0.004418483436462394, -0.03202861534418903, -0.0005607710477645156, -0.07236985109048506, 0.004069812698408697, -0.044382906845880574, 0.004963533218617636, 0.02830352139413999, 0.0010606185204727865, 0.0769914495323714, -0.004040007472016001, 0.05322302989294844, -0.005418189517281918, -0.022868470343079348, -0.0016030186710981442, -0.07951999700653127, 0.0038715149512061797, -0.06141909533201963, 0.005759227437662327, 0.016059711978656247, 0.002156509660964447, 0.07985451837014572, -0.0035765836487078773, 0.06852063634813613, -0.005968975116168548, -0.008284381966649821, -0.002688893571616244, -0.07800344594374024, 0.0031738518677437958, -0.0741296260492615, 0.006036231207707541, -1.7555618324537487e-17, 0.003168873780323844, 0.07408454398588885, -0.0026874192703468403, 0.0779209175132524, -0.005956856855180103, 0.00830866225993258, -0.003567652196274502, -0.06831927902740038, 0.0021456378329594763, -0.07965905198978934, 0.00573401094330564, -0.016154177015801772, 0.0038604050556585137, 0.061021903077597674, -0.0015796826641119313, 0.07921056868041024, -0.005378015457572558, 0.023071275125291425, -0.004027561865625265, -0.05258378628531412, 0.0010219745523181744, -0.07655117512342383, 0.004905856519288005, -0.028640619637869947, 0.004055821830895001, 0.043453778867451914, -0.0005045338929362297, 0.07176739615876532, -0.004340345199143726, 0.03251032644989074, -0.00393885521076575, -0.034115586557508785, 5.73494028241921e-05, -0.06505259869620125, 0.0037089795820486092, -0.03441413076891263, 0.0036776528835660476, 0.025063298955412903, 0.00029315543362091773, 0.05669757493983212, -0.0030425648785508356, 0.034185264736273355, -0.003280505145236894, -0.016776307925145575, -0.0005254799249448111, -0.04707614384935115, 0.0023736608673987024, -0.03176532627928626, 0.0027626095433805793, 0.009694888424701748, 0.0006241581518199771, 0.036626485334783715, -0.0017349349653072344, 0.027207671305891686, -0.002145326397290128, -0.0041976848575000026, -0.0005805680171475917, -0.02582914096549583, 0.0011575042839714915, -0.020675138035464977, 0.001455118620647642, 0.0005822534735787268, 0.0003933952153410427, 0.015182787562996038, -0.0006693508790259076, 0.012432199608908377, -0.0007222287573276354, 0.0009503395172996985, -6.871379005291762e-05, -0.005178949232795268, 0.00029284928736666695, -0.0028373491494507724], "normalization": "v* M v = 1 for dimensionless M"}, "75": {"real": [0.0026540493361437516, -6.438232896428492e-05, 0.0044743059940355965, -0.000705134266216365, -0.0018047102036444608, -0.0004203721247634221, -0.011341589951424555, 0.0006843922090900587, -0.00965035522447525, 0.001331217861221224, 0.006590620374855961, 0.0005001730048526715, 0.02177632411665587, -0.0012176264747673026, 0.01644870872763955, -0.0019995853726116394, -0.00941517934925596, -0.0007109602508546852, -0.031634528167768315, 0.0016452035588443341, -0.024562501717604657, 0.0026799484354103798, 0.010175074911302852, 0.0010413229705412447, 0.040479556687241604, -0.0019496898457228027, 0.033603221872689444, -0.0033412443839058257, -0.008871046061052466, -0.0014737098990492156, -0.047923412533418835, 0.002119774082339241, -0.04313295247289889, 0.003953163759701012, 0.005608220145949258, 0.001985289272896699, 0.053646293984892755, -0.002150850785736536, 0.05268613128719909, -0.00448766859022453, -0.0005911580524694199, -0.002549075975129624, -0.057412793332550636, 0.0020452698356028054, -0.0617927677478297, 0.004920402088602894, -0.005886096557781452, 0.0031352704917644004, 0.05908392458811257, -0.001812238641143748, 0.07000196076561685, -0.005231918827685775, 0.013454482382742175, -0.0037127433425860512, -0.05862436415770159, 0.001467380622480444, -0.07690454062026597, 0.005408673192928834, -0.021688190750764752, 0.004250591143521433, 0.056104525961825635, -0.0010319709680141293, 0.08215369828491656, -0.005443715814186252, 0.030125838894308796, -0.004719686624293847, -0.051697349863403415, 0.0005318868584260461, -0.08548256251669945, 0.00533706213018025, -0.038293495721196204, 0.005094144968105626, 0.045669946571412864, 3.676230723370518e-06, 0.08671783439881518, -0.005095713536263774, 0.04572841331032378, -0.005352632770447323, -0.03837050020778532, -0.0005436586506464282, -0.08578878345141308, 0.004733328896285727, -0.052002278189433496, 0.005479453548043005, 0.03021106852033626, 0.0010566888825314378, 0.0827311393543869, -0.00426956169858641, 0.05674281653431909, -0.005465354696501052, -0.021647128272162492, -0.001512656622136575, -0.07768566734987796, 0.0037290949287633354, -0.059652665953535834, 0.0053080145584817676, 0.013154879143014657, 0.001884227946404715, 0.07089148087832524, -0.003140420974665955, 0.06052455975440008, -0.005012184143243962, -0.005207435097588296, -0.0021482264997968094, -0.06267440869279003, 0.0025344268036734596, -0.05925205103596157, 0.004589475245369449, -0.0017489083460443156, 0.0022868110924271147, 0.05343098238450006, -0.001942854603828087, 0.0558352246990693, -0.004057804388069445, 0.007317142344526974, -0.002288390063416214, -0.04360883143412598, 0.0013967145505720555, -0.050381094580225924, 0.0034405192812320576, -0.011169619194181447, 0.00214822574406708, 0.03368445541271503, -0.000924729014089806, 0.04309864802664882, -0.002765250470419952, 0.013064719859054972, -0.0018686977166517008, -0.024139477525138182, 0.0005518862129847146, -0.03428876811331283, 0.0020625447556398275, -0.012859268592714116, 0.0014592105445419368, 0.015436563419190077, -0.00029817610051297526, 0.024329520954971057, -0.0013643480748164417, 0.010516058806581003, -0.0009357494033498373, -0.007996209899770275, 0.00017757238716547977, -0.01365752927454794, 0.0007024134128274897, -0.006106096553652507, 0.00032009746837759716, 0.0021755289608119425, -0.00019729456654736432, 0.0027482363156048524], "imag": [-0.0032887305028947446, 0.0005493250211346827, 0.0023741599655072716, 8.239692095689788e-05, 0.007981883332816736, -0.0008049907886878202, 0.0023825546113248946, -0.000893947977510261, -0.011582120619307782, 0.0002389820644876291, -0.017371633213678354, 0.0015019030255769366, -0.003615242945864827, 0.0013453696960013185, 0.01954264574660995, -0.00043079283331963654, 0.02740413992349307, -0.002160551516740774, 0.006832649745726618, -0.0018834830467347368, -0.02590519442747865, 0.00048623637638695857, -0.03762179454428646, 0.002752072430319919, -0.01186238163519586, 0.0024825940009294122, 0.030405903018041667, -0.00040537521632066383, 0.047554757637340704, -0.0032508218732320016, 0.018439130597758133, -0.003113746367404171, -0.03287349196388719, 0.00019517211311394269, -0.05674451943821832, 0.0036356673440669576, -0.02621766750341925, 0.003746160548199345, 0.033238103913264365, 0.00013083837990103883, 0.06476686989050434, -0.0038910579013735525, 0.03478988293346531, -0.004348768495896547, -0.03153509305424792, -0.0005532085613728893, -0.07125322917299053, 0.004007818482878357, -0.04370503457146168, 0.004891768338708971, 0.02790355909580057, 0.0010475345504206268, 0.07590926521013258, -0.00398362768334553, 0.05249219804252908, -0.005348120896724721, -0.0225796817716955, -0.001585664656205805, -0.07852985691114224, 0.003823154012375356, -0.06068380440042869, 0.005694912962271332, 0.01588517227706495, 0.002137099481694165, 0.07900964171032748, -0.003537842670246952, 0.06783908931890464, -0.0059145186375188525, -0.00821140360612599, -0.0026705142949310892, -0.07734860453565075, 0.0031453623522655974, -0.07356627953797126, 0.0059954999042950465, 5.4866573477585276e-18, 0.003155327846888061, 0.07365241179894097, -0.002668738646591527, 0.07754240141717757, -0.0059332004613831665, 0.008279154382498927, -0.003563239235900778, -0.06812745613295859, 0.0021352163719191995, -0.07952971178453917, 0.005730002069388052, -0.01615139502697758, 0.0038696557566409435, 0.061070842324772896, -0.0015749069151519198, 0.07938791705397426, -0.0053952294390499705, 0.023161074146212473, -0.004054939872570962, -0.052855798964387676, 0.0010192875818389041, -0.07708155468268538, 0.004944707250039646, -0.02889448476004031, 0.0041054122673630355, 0.0439132309863949, -0.0004996276059357159, 0.0726821511754474, -0.004399990317429331, 0.03300076098357895, -0.004014059933516698, -0.034710323901271656, 4.541938711102383e-05, -0.06636503109744325, 0.003787304359132145, -0.035209701222809496, 0.0037809128549745556, 0.025727261181914256, 0.00031710647541681453, 0.058400918968319455, -0.0031362494332655747, 0.035345611531376116, -0.0034130693126572555, -0.01743321429345775, -0.0005663077168172345, -0.049142737110166125, 0.002478330171751905, -0.03333646264103839, 0.002924367368987483, 0.01026280514843108, 0.0006862315562040043, 0.03900824441374728, -0.001845385823249932, 0.029217886468377478, -0.002334717795568189, -0.004594221122622412, -0.0006674345712434552, -0.028459371392293615, 0.0012679983791149833, -0.023131794709711228, 0.0016691307111558278, 0.0007300839643188102, 0.0005074793043238826, 0.017979275171507096, -0.0007739584150215129, 0.015319670689227474, -0.0009564836410975137, 0.0011179602813467982, -0.0002110817233139772, -0.00804825581335742, 0.0003868792245433193, -0.006110809148271736, 0.00022618895746633736, -0.0008471782159362636], "normalization": "v* M v = 1 for dimensionless M"}, "76": {"real": [-0.001363683583994049, 0.0004239711649354286, 0.004292796433136946, -0.00029641899629181246, 0.005710771872125107, -0.0008878188258558289, -0.003887777231098895, -0.00039007978080382637, -0.014639513770990728, 0.000888091504950764, -0.011053330923215499, 0.0015097340179691338, 0.008263584125817198, 0.0004902829900889678, 0.024793336192577082, -0.0013940384189934795, 0.01795235954426746, -0.0021682285470030474, -0.010689623867452983, -0.0007177384988625078, -0.034307016796799046, 0.001793013958652172, -0.02608405204520391, 0.0028336125364467504, 0.011082393646812898, 0.0010602899668559183, 0.042762402677321364, -0.002068990014143276, 0.03506119241099284, -0.0034756742162396995, -0.009459352842722311, -0.0014999636189522, -0.04979161561554994, 0.00221196742363071, -0.044452108230969775, 0.004065167654252831, 0.005938358137179741, 0.0020138377017352555, 0.05509533799695374, -0.002218486321953276, 0.05380182986292665, -0.004575257884638207, -0.0007321405516629101, -0.0025751590317707024, -0.058457775075249754, 0.002091815415027951, -0.06265446929502969, 0.004982851815151445, -0.005861918361585451, 0.0031546523347051243, 0.059757544331230913, -0.0018418097951309947, 0.0705757181883063, -0.005269748856803503, 0.013476221867472077, -0.003721958380604803, -0.058973941254717055, 0.0014844432372287375, -0.07717435511674893, 0.005423553901512062, -0.02169090618019708, 0.004247130355991158, 0.05618825727667854, -0.001041037001496446, 0.08212169730792504, -0.005438306815652834, 0.030054426979912372, -0.004702114809079052, -0.05158006871823656, 0.0005372222174599041, -0.08516803016726676, 0.005314796459216195, -0.03810577685297958, 0.005062144026250772, 0.04541866355862985, -1.6861946742093541e-06, 0.0861551938794952, -0.005060542705966611, 0.04539724242231572, -0.005306970830872315, -0.03805001333443303, -0.0005352361671961294, -0.08502469337166423, 0.004689446271630586, -0.05151657974599702, 0.005421884347937519, 0.029879918673133134, 0.0010430568519423395, 0.08182091679809687, -0.0042211225514145615, 0.05610751162208032, -0.0053984558881228165, -0.021354147855673487, -0.0014926416037114847, -0.07668928777002595, 0.0036799513162514225, -0.05888752968869408, 0.005234977258937323, 0.012936538875727455, 0.001857654875580206, 0.0698694260228294, -0.00309388824427962, 0.059662113916382854, -0.004936568867853046, -0.005086139131303151, -0.002115871332578604, -0.06168363780926329, 0.002493096168064305, -0.05833465601605779, 0.004514951205633022, -0.0017654921224482863, 0.0022502887452071187, 0.05252128884900961, -0.0019084630041750147, 0.05491158299221331, -0.0039878898906967174, 0.007235697801359506, -0.0022499866995158912, -0.04281981767568456, 0.0013700791423781492, -0.04950241232208118, 0.0033783405995087535, -0.011009792441561047, 0.0021106879138761093, 0.0330433154990092, -0.0009057493093970525, 0.04231471951201362, -0.0027133351054651903, 0.012856838271331418, -0.0018349934894576628, -0.023659721815736934, 0.0005396124649000605, -0.03364424981334682, 0.00202266256023447, -0.012641338559213122, 0.001432279420747757, 0.015117756736767381, -0.00029093819498898, 0.02386064628960877, -0.001337410433309084, 0.010330257821632681, -0.0009182583693564241, -0.007824727640496097, 0.00017315957947655958, -0.013389484318100824, 0.0006884367617393473, -0.005995006752672867, 0.00031422018173280874, 0.0021262694593053738, -0.00019317568316238988, 0.0026933262933723774], "imag": [-0.00391200841265625, 0.0003379710134610636, -0.0024956725866118502, 0.0006296922268042707, 0.005634598221694894, -6.670253756902553e-05, 0.01067603502902727, -0.0010325942294187062, 0.0020391379116666553, -0.0009848395465416363, -0.014481462934415722, 0.0003608949206148612, -0.020006749935064776, 0.0017106489836318738, -0.0035814072955165067, 0.0014427457747756077, 0.022032812197131917, -0.0005262081294881132, 0.029893766001194668, -0.002346217511943815, 0.007050383444944233, -0.0019819464125910885, -0.027967343774219246, 0.0005571319049158948, -0.03988830832191284, 0.0029116441549111704, -0.012262491100898868, 0.0025768197899834863, 0.032042584853853584, -0.0004548345845102416, 0.04953364995942438, -0.0033826020832027764, 0.01894617411018, -0.003198807296239056, -0.03410718481791674, 0.0002271246332912205, -0.058387606152457326, 0.003739302313252494, -0.026755029632199754, 0.0038178132396291123, 0.03410864309128584, 0.0001119155039407588, 0.0660443855133258, -0.003967482736847177, 0.03528467992684857, -0.004403685197674068, -0.03209618356942608, -0.0005426064197009722, -0.07215471710796224, 0.004059127638332515, -0.0440925611875769, 0.004927702058671254, 0.028218617985816135, 0.001040627227210527, 0.0764432544655408, -0.004012881312516207, 0.052719662243257345, -0.005363996338529529, -0.022717287382638385, -0.001578203258004419, -0.07872238870551358, 0.0038341343751870783, -0.06071314656935218, 0.005690840361677946, 0.01591441405352591, 0.0021254681104071983, 0.07890177736851059, -0.003534777442342833, 0.06764874398173149, -0.005891732384387237, -0.008197423919848486, -0.0026519333922472538, -0.0769931047260648, 0.0031326332535138407, -0.07315180612746229, 0.005956228404321569, 3.633506347922188e-19, 0.003127993969031651, 0.0731098231124579, -0.0026505942206282817, 0.07691598223328484, -0.005880477774852189, 0.008219208559635026, -0.003526394541454372, -0.06746187171209966, 0.0021155070100770277, -0.07871858562426294, 0.005667435224653564, -0.01599917870660794, 0.003823585043167762, 0.06034561710577546, -0.0015568583859457738, 0.07843188182223751, -0.005326737764543116, 0.022899296154022662, -0.004000897600842288, -0.05212949649887184, 0.00100532652743494, -0.07602972781524918, 0.004874251465100153, -0.028521204683313553, 0.004045486386184401, 0.04323605820899086, -0.0004912688818607798, 0.07158921966971277, -0.0043313093979615615, 0.03252864066671177, -0.003950983200776818, -0.034121274060369224, 4.322097815176848e-05, -0.06528725089843775, 0.0037236773452370814, -0.03466426731507109, 0.0037178355107899447, 0.02525213582122894, 0.0003135196729388676, 0.05739213485375432, -0.003080297436336752, 0.034762668023961815, -0.0033533092125888966, -0.017083635803914685, -0.0005581544237668933, -0.04825068852328972, 0.0024318709948928747, -0.03275884501823182, 0.002871154899430064, 0.010036265722259158, 0.0006754263457953352, 0.038271400396903764, -0.0018093500135405167, 0.028691789198385335, -0.0022909530029786972, -0.004475146013951959, -0.0006563929169874333, -0.027904500366396686, 0.001242411409843146, -0.022702928934586183, 0.0016371690822104745, 0.0006918209860863126, 0.0004988895249775519, 0.01761990517908256, -0.0007579893078296904, 0.015029517672736662, -0.0009379649393181883, 0.0011103730564076516, -0.00020765997195766373, -0.007884121145298958, 0.0003789512783208925, -0.005993227646309291, 0.0002219581029289115, -0.0008335283606562034], "normalization": "v* M v = 1 for dimensionless M"}, "77": {"real": [-0.0013343860420818897, 0.00041550340252408666, 0.0042111550732908095, -0.0002910638615599794, 0.005596262636946707, -0.0008705804149228288, -0.0038193297649037916, -0.00038197519989356026, -0.014358148865227002, 0.0008714975752733279, -0.010832198809758305, 0.0014806256587111995, 0.00811653452473073, 0.00048019678560201905, 0.024322751872601737, -0.0013681743345838671, 0.01760092516761864, -0.0021272149962543014, -0.010503109613178463, -0.0007035916037608764, -0.033669596623823975, 0.001760335322926221, -0.025588604767007427, 0.0027814717013212027, 0.010895951729223809, 0.0010404554338343977, 0.04199102462298541, -0.0020322470626264744, 0.03441977782075562, -0.0034139810450051714, -0.009309467713005597, -0.001473441824111298, -0.048927468150907955, 0.0021739865874425618, -0.04367548516630498, 0.003996218568032453, 0.00585515726023505, 0.001980389336960891, 0.05418507204658243, -0.002181940492198406, 0.05291351619617727, -0.004501939766111519, -0.0007364686738362496, -0.00253538575942584, -0.05755017424323795, 0.002058998546001262, -0.06168985319457778, 0.004908463290485892, -0.005760836251890306, 0.00311001824745952, 0.058899930478744866, -0.0018144314801957326, 0.06958027239262167, -0.005197784885883547, 0.013282353599920435, -0.003674749160863873, -0.05820855396460358, 0.0014634578972874666, -0.07620105112988937, 0.005357467325174066, -0.021422092490964426, 0.004200351038733775, 0.05554885249439007, -0.0010265203900929798, 0.08122777067346162, -0.005381262326352382, 0.02974209484962875, -0.004659331076300597, -0.051088973291454065, 0.0005283051739291215, -0.08441129370482009, 0.0052694333395336595, -0.03779367319762618, 0.005027275753977933, 0.0450844988019836, 3.44787589177039e-06, 0.08559013004344572, -0.00502876254855427, 0.04513923815930631, -0.0052840499347780855, -0.03786626331609377, -0.0005392875413832506, -0.08469857742869265, 0.004672240745018626, -0.051373655406999896, 0.005414791619437412, 0.02982446969728676, 0.0010494810989814913, 0.08177022782156944, -0.004218454159743815, 0.05614409130760584, -0.0054106533052826694, -0.02138986737422297, -0.0015054623770045488, -0.07693665390177397, 0.0036906971272516543, -0.059167376769655944, 0.005269253069481183, 0.013012898162186067, 0.0018812276276191893, 0.07042132437863365, -0.003115852891482172, 0.06024403647561864, -0.0049948125051037465, -0.005141818242488961, -0.002154611123460882, -0.0625290290541039, 0.0025230962773254663, -0.05926829024080646, 0.004597973803577538, -0.001799142353385997, 0.0023083780256623688, 0.05363131396209289, -0.001942480790972283, 0.05623352703723658, -0.004095303865368559, 0.00743051986652242, -0.002331080763486469, -0.04414862264461773, 0.0014034785342160916, -0.051232970935954976, 0.0035085085749045337, -0.011436243825194242, 0.0022176365027493632, 0.03453000211246338, -0.0009335438308235088, 0.044455491291921535, -0.0028633945525334548, 0.01357923784791093, -0.0019695967174585853, -0.02523135326354434, 0.0005567705341460237, -0.036176745625178676, 0.0021886281024168707, -0.013713225490377661, 0.0015950947693955675, 0.016693279466600534, -0.00029270864856076974, 0.02674607136057658, -0.0015143511014114048, 0.011790154615748517, -0.0011084730237940247, -0.00931960991369259, 0.00015539835330430552, -0.016569750769169084, 0.0008707207241502476, -0.007862865111519877, 0.0005296067372513659, 0.00345764528526577, -0.00015268385536770925, 0.00609139636009989, -0.00028488313724716273, 0.002089547939676031], "imag": [-0.003836963718422634, 0.0003316890913417307, -0.00244424251882604, 0.0006172816754964613, 0.00552910337366512, -6.593567577697809e-05, 0.010466891417120785, -0.001012860617217767, 0.001990812262135369, -0.0009654274539900278, -0.014209363689494598, 0.0003546870627469936, -0.01961887781189985, 0.001678237043644385, -0.0034998296819483844, 0.0014148492005398195, 0.021624601302962874, -0.000517062335961886, 0.02932597239516292, -0.002302597656415922, 0.006902689092805406, -0.001944731511361871, -0.027461048391855897, 0.0005475744449955714, -0.03915192866522119, 0.0028589662365990872, -0.012022743526496118, 0.002530216882056851, 0.03148081815609735, -0.00044719022114686946, 0.04865231299104032, -0.003323552519069311, 0.01859806398516414, -0.0031435723160275248, -0.0335337956880702, 0.00022330171518432227, -0.05739608769560484, 0.003676917967311407, -0.026293929130135042, 0.0037555296462318203, 0.03356518996197499, 0.00011061503853890908, 0.06498661200642114, -0.0039049335206166893, 0.034718897300327844, -0.004336704864822201, -0.03161847137171734, -0.0005356384108012427, -0.07108103655906134, 0.0039994820516636356, -0.04344369015097025, 0.0048590276466066494, 0.027833537256336707, 0.0010283065965487918, 0.07540714262863542, -0.003958870544085722, 0.05202197794364403, -0.005297111537902141, -0.022440179557893524, -0.001561746852466147, -0.07777679859276437, 0.003787931013606627, -0.06001206109698873, 0.005629497948965706, 0.01574715759002646, 0.0021069743132206722, 0.07809536810976127, -0.0034978042754902146, 0.06699839580594467, -0.005839713016759667, -0.008127393711358684, -0.0026342977227398817, -0.07636659937303047, 0.0031054160750028344, -0.07261191578638676, 0.005917085317190612, 3.2888126030545868e-18, 0.003114764015596148, 0.07269274320011913, -0.002632670097346779, 0.07654815745795354, -0.005857283877953595, 0.00818999952532989, -0.0035215715772069986, -0.06726987907868193, 0.002105396227915402, -0.07858229961288342, 0.005662549424606366, -0.015993271714755522, 0.003831383313018276, 0.0603786614055979, -0.0015521044649233911, 0.07858037593922462, -0.005341606633857637, 0.022978055121617845, -0.00402547531364628, -0.05237092168159872, 0.0010026045032902537, -0.07650610264254826, 0.004909260651411865, -0.02875125500606942, 0.004090664699133609, 0.043652765454681865, -0.0004865577354609065, 0.07242297500969253, -0.0043856965056916376, 0.03297772351587962, -0.004019970791624153, -0.03466497539706538, 3.2031915152261635e-05, -0.06649151587269368, 0.003795514564905499, -0.035396781097485036, 0.003812976596541223, 0.025861665557442275, 0.0003358711767408939, 0.05896179446798323, -0.003166548134180086, 0.035835166437611386, -0.0034758720505614015, -0.017688219925514743, -0.0005962480540130489, -0.05016156470367265, 0.0025285200367342817, -0.03421577344517125, 0.003021175921078054, 0.010559586548410015, 0.0007334254251530347, 0.04048058611447978, -0.0019116030384120108, 0.03056173675096378, -0.00246714886876331, -0.00483998453515816, -0.0007377408227558714, -0.030351878320511297, 0.0013449538595955697, -0.024995652152436806, 0.0018369252525217864, 0.0008250158884126581, 0.0006060331791406105, 0.020230811403600023, -0.0008552920249894426, 0.017733954487031484, -0.001157405029598829, 0.0012729397700366038, -0.0003418185567204874, -0.010573042784846132, 0.00046559289348586236, -0.0090767108478211, 0.00045795993166100233, -0.0013353367600026065, -4.581235525374764e-05, 0.0018103282075662107], "normalization": "v* M v = 1 for dimensionless M"}, "78": {"real": [-0.003886907770427716, 0.0004914785468366961, 0.00014554763083648957, 0.0003633957507868239, 0.007504087537805653, -0.0005058262377729573, 0.006740272201657567, -0.0010415947631189455, -0.005778901601918362, -0.00035294511760531916, -0.017448797447526053, 0.0010624009888290371, -0.012141417999015264, 0.0016472116205814191, 0.009684082532386297, 0.0004704794468552129, 0.027140078601005906, -0.0015329191356165852, 0.01900078160717544, -0.0022841330357755776, -0.011692900077406716, -0.0007095450747356463, -0.036156975774636946, 0.0018979178905792096, -0.02700153659634925, 0.0029240477271703065, 0.011740097209180643, 0.0010577933036345257, 0.044109022897180224, -0.0021429446032481133, 0.03577001994646281, -0.0035383485474778866, -0.009854962304861345, -0.0014975275966274436, -0.05065516763799414, 0.002259263784207497, -0.04489348688067993, 0.004099503498881991, 0.006160194422543963, 0.0020065371835960104, 0.055520269447471654, -0.0022442922028541638, 0.05393979750102767, -0.004582379428877462, -0.0008662822173060745, -0.002559149908629881, -0.05850848595352437, 0.0021017400986748504, -0.06247809560510377, 0.00496545474042225, -0.005738347623034744, 0.003127454471749057, 0.05951289571104948, -0.0018414508216226002, 0.07009949040880156, -0.005231862577611235, 0.013300952733244453, -0.0036826339348991085, -0.05852088389601892, 0.001478945665309688, -0.07643674870094358, 0.005370213902214142, -0.021421226152050405, 0.004196346842982049, 0.05561501940053416, -0.0010346948249091764, 0.08118204937385867, -0.005375160282624549, 0.029670381937067242, -0.004642089828906802, -0.050969367305185254, 0.000533148619197803, -0.08410194232528848, 0.0052476685832595245, -0.03761166663435024, 0.004996476255658933, 0.04484139957999208, -1.574726247181644e-06, 0.08504878523070318, -0.004994993481817276, 0.04482131668930024, -0.005240369275223528, -0.03755987860194729, -0.0005312433671815134, -0.0839680984590176, 0.004630348198988384, -0.05090895745511229, 0.005359814479911637, 0.02950928249319167, 0.0010363846716765382, 0.08090147255505975, -0.004172288308652486, 0.055536463146080815, -0.0053467267693090344, -0.021111508995174628, -0.0014861798505996571, -0.07598487500585982, 0.0036438373113210688, -0.058434367906854405, 0.005199297710489312, 0.012805727470560411, 0.0018555445944124361, 0.06944242331407649, -0.0030713951346024834, 0.059415032873051554, -0.004922102977895307, -0.005027340181656655, -0.0021231930542155767, -0.06157590917295797, 0.0024834812687085537, -0.05838192731397704, 0.004525903788813497, -0.0018129402892819433, 0.002272672732150636, 0.052750563315159656, -0.0019093723404833194, 0.05533456644165816, -0.004027150916160043, 0.007348893072688678, -0.002293170613100173, -0.04337773252504846, 0.001377699180060997, -0.050368855485251225, 0.0034472141596380707, -0.011276516759564545, 0.002180051144566311, 0.033895290560140054, -0.0009150705792964491, 0.043672809300559855, -0.0028113734018511407, 0.01336882571877789, -0.001935099417948652, -0.02474671601450017, 0.0005447898680187881, -0.03551783860986906, 0.002147618928799154, -0.013486995862105434, 0.0015664569689269148, 0.016359837012936425, -0.00028572618444408016, 0.02624600730794456, -0.001485317994691067, 0.011587313695532635, -0.001088252326440218, -0.009126261704865496, 0.0001513950839176471, -0.01625385986226987, 0.0008538112053203152, -0.007723582200976277, 0.0005199432021401384, 0.0033824841205973366, -0.0001493077004507147, 0.0059735297889785014, -0.0002794762342072381, 0.0020514160454974634], "imag": [-0.0008761937727081461, -0.00017426273578812447, -0.004773533633636683, 0.0005621552674805065, -0.0017972968767730139, 0.0006910270488314754, 0.008603016125848168, -0.0002063854415831726, 0.012991923968863972, -0.0012260864441647008, 0.0016638190370621274, -0.001049966061151453, -0.0169254467310246, 0.00046909845951839435, -0.022080400706331025, 0.0018731294433740509, -0.0034646720707513018, 0.0015052865210795356, 0.023948895914869626, -0.0006062962195383774, 0.031644304946996334, -0.002475392327930913, 0.007103013374401721, -0.0020359982405013534, -0.029379317599923, 0.0006136704973813633, -0.041256146316685685, 0.0030070235376924324, -0.012392547917924601, 0.002617350234568287, 0.03299829209939476, -0.0004931737805950871, 0.05048391353124132, -0.0034454465525219466, 0.019066191165788216, -0.0032220068230142777, -0.03467371707306347, 0.00025294337748201206, -0.058911779657036825, 0.0037724518976938147, -0.026788648910206006, 0.0038213514722253254, 0.034366389036566136, 9.307152355281574e-05, 0.06616009526216439, -0.0039750829830015755, 0.03517230973193117, -0.004386856175803081, -0.0321321472269588, -0.0005257628662941544, -0.07190370781777214, 0.004046272628822179, -0.043795697672486075, 0.004891450861899791, 0.028119463233577058, 0.0010217663389486594, 0.07588772306119679, -0.003985198963059144, 0.05222360751457841, -0.005310827111710054, -0.02256257799264162, -0.0015545710424733966, -0.07793994405333535, 0.0037973427429284397, -0.06002796160749411, 0.005624613422537987, 0.015770501732546828, 0.0020957836033527627, 0.07797938073082773, -0.0034942424281453103, 0.06680838957677279, -0.005817365219116899, -0.008112391962289562, -0.002616486544935427, -0.07602040944572884, 0.003092957825090987, -0.07221154246697928, 0.005879321531094031, 1.087066161749748e-17, 0.003088626022013551, 0.07217236943433082, -0.002615267140155346, 0.07594821054197712, -0.005806891303181949, 0.008131980650643042, -0.0034863624135437793, -0.06663460147153519, 0.00208663515048539, -0.0778074164871314, 0.0056028451643936805, -0.01584672750463003, 0.0037873188451219694, 0.059687152704966454, -0.0015350013006516746, 0.0776667983418163, -0.005276202542524883, 0.022726268670581164, -0.003973667410204407, -0.05167758032795167, 0.000989445326097979, -0.07549877241944244, 0.004841818598600546, -0.028391622525414262, 0.004033000461373148, 0.04300447529803994, -0.0004787940596326022, 0.07137216740678742, -0.004319689874951533, 0.032521128411129564, -0.003958944494306543, -0.034098486628109104, 3.0236096595269225e-05, -0.06544923720967465, 0.0037340111074524655, -0.03486608308909766, 0.0037514863682820334, 0.025401749133786858, 0.000331989176637411, 0.057978181592184846, -0.0031120276939775285, 0.03526292424220647, -0.0034169953179649997, -0.01734669692785003, -0.0005877650490615301, -0.04928151962855264, 0.002482738254815131, -0.033641365669952863, 0.002967938758513476, 0.010335277466886707, 0.0007220767080137967, 0.0397408610703187, -0.0018755090829403768, 0.030028081252115268, -0.0024223045741918665, -0.004719564871586364, -0.0007257486263059088, -0.02977879527471685, 0.0013186667013769169, -0.024545747117757536, 0.00180275670527838, 0.0007847071813071957, 0.0005959039792687447, 0.019838757888744438, -0.0008381360002447459, 0.017407473618793766, -0.0011355637295306334, 0.0012649669076296344, -0.0003361231857600877, -0.01036383519088692, 0.00045618949390395904, -0.008906879766122857, 0.00044935217135525044, -0.0013160153592953136, -4.4644195876127074e-05, 0.001773509446541935], "normalization": "v* M v = 1 for dimensionless M"}, "79": {"real": [-0.0038126852648456043, 0.00048227999809160644, 0.00014592835906906935, 0.00035618008480416596, 0.007363332855345801, -0.0004966635646506205, 0.0066078303010082525, -0.0010218651954321662, -0.005677707155687733, -0.0003457182437700576, -0.01712236027864539, 0.0010430117111264571, -0.011905451593934765, 0.001616366033508254, 0.009515365609605185, 0.00046106363249682065, 0.026639908825223012, -0.0015052520469110663, 0.018640381352689712, -0.0022422543413568854, -0.011493811612724666, -0.0006960266672003613, -0.03550571358870376, 0.0018643380775729584, -0.026505271569074326, 0.0028719657729758285, 0.011547587266146051, 0.0010387038621337372, 0.04333862072945045, -0.0021060544502038213, 0.03513743594601844, -0.0034776168160121834, -0.009702666077631207, -0.00147199728681858, -0.04980481314339577, 0.0022217027963350325, -0.04413585110625197, 0.004032323088008357, 0.006075481984645122, 0.0019744090140711838, 0.05463373859559561, -0.0022085287193974734, 0.05308002512910659, -0.004511474337004507, -0.000867673075507921, -0.0025210462745333916, -0.0576310913044688, 0.00206986869801445, -0.06154984499944542, 0.0048939056619027935, -0.005643224088761425, 0.0030847903707459565, 0.05868822357727352, -0.0018150091070670026, 0.06914546638224217, -0.005162909196729013, 0.013116701243179879, -0.003637574510222162, -0.0577875312112584, 0.0014587631627066783, -0.07550630430841321, 0.005307037886898831, -0.021165225262777327, 0.004151710395590563, 0.05500354559241932, -0.0010207849678688676, 0.08032822307954947, -0.005320662681640623, 0.029372459290332924, -0.004601200920404724, -0.050499667854070895, 0.0005246523377730377, -0.08337810622509641, 0.00520425602285333, -0.0373129024474885, 0.0049629767880042175, 0.04452068655823735, 3.238874096447896e-06, 0.0845051088979315, -0.004964387385429769, 0.04457202269560133, -0.005217998284615605, -0.03738142038846648, -0.0005349171770636847, -0.08364805003702772, 0.004613430211990415, -0.05076593127766235, 0.005352169643978754, 0.029452011805950647, 0.0010421561704343021, 0.08083858272445238, -0.00416899324495766, 0.05555966600354064, -0.005357022153798648, -0.021140557743205314, -0.001497811311913671, -0.07619997992504966, 0.0036531023445547832, -0.05868321368263658, 0.005230132969354454, 0.012873891537229286, 0.0018771094952483847, 0.06994157986444591, -0.003091170771426059, 0.059944506409523514, -0.00497525901104952, -0.005077420275408505, -0.002158830248318201, -0.06234914089791238, 0.002510806040741738, -0.05923876735174289, 0.00460217874781344, -0.0018450308311696204, 0.0023263223088467806, 0.05377155011206723, -0.0019405093360538948, 0.05655375261320363, -0.0041262484746298934, 0.00753041289579337, -0.002368306958194996, -0.04460450384743347, 0.0014083287259895336, -0.051970628650465124, 0.0035676932276228718, -0.011673775097466007, 0.002279429441517308, 0.03527192353662497, -0.0009405297983995756, 0.0456604305372901, -0.0029506651025764676, 0.01404288808883844, -0.0020605316110141668, -0.02620597976026797, 0.0005603466938997942, -0.037876255401240906, 0.0023021128521938323, -0.014489468687912933, 0.0017186320447308881, 0.017826665938950985, -0.00028687290470595715, 0.028941547709583827, -0.0016505157033628254, 0.012956464247159571, -0.0012666136993957052, -0.010521887237190547, 0.00013414476746833153, -0.0192350191607392, 0.0010245409228708388, -0.009481039987045402, 0.0007226330010000703, 0.004629008780099649, -0.00011046159973928642, 0.009172906839508855, -0.00045169678932728937, 0.004193095010753633, -0.00010770390261051965, -0.0004136644701892649], "imag": [-0.0008622385725138948, -0.0001706456270607191, -0.004683072487325271, 0.0005517372893559829, -0.0017585657007789127, 0.0006776899829202908, 0.008444749179912637, -0.00020304703537210147, 0.012743985609628361, -0.0012032404189102324, 0.0016228219117743225, -0.0010298531447490132, -0.016615709301678154, 0.0004610545688436432, -0.021664813386904305, 0.0018386485039867564, -0.0033872359087869105, 0.0014770855815505483, 0.023517794517548426, -0.000595930363240848, 0.031061780783131, -0.0024307637145369295, 0.006958987327993226, -0.0019990144483072523, -0.028863398091518826, 0.0006033503332473012, -0.04051889267425229, 0.0029543378564213297, -0.012158594241505652, 0.00257160318806828, 0.03243779949575928, -0.0004850481353692259, 0.04961528693049905, -0.0033872617392091877, 0.018728145401148654, -0.0031682783064396485, -0.034109529277564075, 0.00024875013252546646, -0.057945132862217946, 0.0037116200359793594, -0.026343282878796687, 0.003761179694280158, 0.033836823962129, 9.217353089797616e-05, 0.06513687849820352, -0.003914550813012783, 0.0346283666236711, -0.004322475656168119, -0.031669853974508166, -0.0005193260826766349, -0.07087093360473014, 0.003988868452527098, -0.04317411266744283, 0.00482568058893522, 0.02774860637790212, 0.0010101410985441108, 0.07489494665406077, -0.003933419767595546, 0.05155687747487779, -0.00524691294199609, -0.022296509560967005, -0.0015389394552829182, -0.07703594531015613, 0.0037531556474252013, -0.05935868051725092, 0.005566033730042515, 0.015610088836532181, 0.0020781368295963096, 0.0772087562709228, -0.0034589139840989617, 0.06618701946195883, -0.005767611342954964, -0.008045130673704161, -0.0025995450356551546, -0.075420294672096, 0.0030669232863965896, -0.07169353933717196, 0.0058416664568798566, -1.4008277554638812e-18, 0.0030757058810798547, 0.07176950754818605, -0.002598049636741365, 0.07559066845022297, -0.005784161120661291, 0.00810310827912155, -0.0034811944968656514, -0.06644296092377344, 0.0020768218652224765, -0.07766542741270564, 0.005597208093668781, -0.015838102250799117, 0.0037938303516863335, 0.05970626629802058, -0.001530280418539979, 0.07778974905087722, -0.00528898968162563, 0.022795170433813093, -0.003995738344702837, -0.05189173983008393, 0.0009867038847540177, -0.07592681015051628, 0.0048733890363449744, -0.028600249257785537, 0.004074209294269484, 0.043382867054524855, -0.00047427308893166004, 0.0721330632715549, -0.004369350505575167, 0.03293285688398881, -0.004022318483274769, -0.034596298902823924, 1.973581072961545e-05, -0.06655585947736342, 0.0037999984953562944, -0.035541444217852776, 0.003839272250280418, 0.025962223858174902, 0.00035286466439071615, 0.05942676121124209, -0.003191555827631232, 0.0362555289339064, -0.0035304653988705668, -0.017904040488374323, -0.0006233367797603609, -0.05105084887091549, 0.002572112190892886, -0.03499402840524793, 0.003107245834929095, 0.010818290507319174, 0.0007763090453313589, 0.04179251519725711, -0.001970300530502215, 0.031769385604437636, -0.002586396689952113, -0.005055803077704683, -0.0008019730998709314, -0.032058409342704174, 0.0014139437576756776, -0.026687279970457216, 0.001989359593052482, 0.0009049465967334299, 0.0006965656428865954, 0.02227832940885524, -0.0009287357492789251, 0.019941923607821092, -0.001341235079145554, 0.0014222128549695448, -0.0004625656348979795, -0.012884961766413048, 0.000537019179334521, -0.011807152169043714, 0.0006696068926647323, -0.0018001819700270115, 0.00010858507059785732, 0.004293372193979585, -0.00025593033426719354, 0.002628142127245056], "normalization": "v* M v = 1 for dimensionless M"}, "80": {"real": [-0.0026945011757614577, 0.000107744559839207, -0.0038266962197901393, 0.0006443537218591768, 0.002350658017190686, 0.0003073863090278094, 0.010462011174626317, -0.000698761854955068, 0.007678402997397557, -0.001182049855871795, -0.0075214669454374316, -0.00031795667989748086, -0.02002042684459175, 0.001222019737033877, -0.013128429720477402, 0.0017719650200938193, 0.010984858895594156, 0.00045157516035692773, 0.029272990371762606, -0.0016592261165830234, 0.01994511274631853, -0.002388426619240178, -0.012605406030615683, -0.0007012725768584495, -0.03782326898688859, 0.0019925327803411853, -0.027819016961079506, 0.0030044223612440565, 0.012333713187840807, 0.0010545875525197167, 0.04530610491119739, -0.00220889396941867, 0.03638963580573702, -0.003592834500378479, -0.010209032878807048, -0.0014941330937406566, -0.05140474992549151, 0.0023006887383477323, -0.0452620803387857, 0.004127705642597566, 0.006357678869823421, 0.001998394825898749, 0.05586578958530899, -0.002266091766505353, 0.054025423616913204, -0.004585454096811306, -0.0009873685413157082, -0.0025427243749861677, -0.05851115333948406, 0.002109174562575326, -0.06227184843267146, 0.00494598185738286, -0.0056222536869875986, 0.0031004820701643573, 0.059246641018307275, -0.001839731542416439, 0.06961570642108257, -0.005193623150687853, 0.013132480461642851, -0.003644276032963583, -0.05806655719518945, 0.0014728382950394817, -0.07571159806315894, 0.0053178887723122, -0.021161202235411423, 0.004147240061145203, 0.05505422551671878, -0.0010281618818179664, 0.0802706262267782, -0.005313970847961046, 0.02930064138208074, -0.004584290733817312, -0.050378346863656276, 0.0005290546544181472, -0.08307405870315868, 0.00518298373719255, -0.03713633745685902, 0.004933304959711612, 0.044285359224346905, -1.4732809224831213e-06, 0.0839837539682698, -0.004931929051878659, 0.04426650051572404, -0.005176162733537599, -0.03708814437815422, -0.000527227043615942, -0.08294885368195416, 0.004573385611892331, -0.050320829618866005, 0.005299605998727128, 0.02915159813363153, 0.0010295672491022344, 0.08000841834963825, -0.004124938010542168, 0.054977915967579, -0.005295872959715007, -0.02087572888288849, -0.0014792285707163353, -0.07528987110578919, 0.003608369711442242, -0.057980413642664576, 0.005163077555575285, 0.01267706663567369, 0.0018522863039639559, 0.06900330997452457, -0.003048657672973595, 0.059147262779771094, -0.0049053156207096585, -0.004969245911071012, -0.002128335359726066, -0.06143194211478748, 0.0024728148755291486, -0.05838238558788542, 0.004532491969800484, -0.001856333008460022, 0.002291454728415991, 0.05291907543680095, -0.0019086343672513612, 0.05567943865828521, -0.004059875662301787, 0.0074488609559969264, -0.0023309653310115233, -0.043852265054613704, 0.0013833932015306365, -0.05112238798815394, 0.0035074034192373337, -0.011514634590531463, 0.0022419452512794868, 0.03464534668852855, -0.0009225766845910257, 0.04488186756811339, -0.002898762987072932, 0.013830952150876053, -0.002025477569813304, -0.025719189980311006, 0.0005486825805484355, -0.03720747920831138, 0.002260298615142946, -0.01425673350619071, 0.0016886184372184902, 0.017482066924209654, -0.00028016136212134015, 0.028416381317547885, -0.0016197892458297035, 0.012739358825675116, -0.0012440860544456471, -0.010310551226922381, 0.00013054240574414142, -0.018878688707621293, 0.0010051561108233055, -0.00931739532284496, 0.0007096842663623439, 0.004531842306645803, -0.00010778747477381777, 0.00900035593665341, -0.00044316808685648996, 0.004119053027824313, -0.00010594197244853686, -0.00040335761275895726], "imag": [0.00273008683722605, -0.0004903105743970786, -0.0025486734252740725, -1.0886431433840502e-05, -0.007047353324136659, 0.0007650898825529018, -0.0011301395614874087, 0.0007464280754120946, 0.011336535195529667, -0.0003353738580819426, 0.015112041561888558, -0.0014031175883513424, 0.0013119356724004495, -0.0011085825400386962, -0.01916156779340193, 0.0005684657447043026, -0.023966153290804527, 0.0020207638633074326, -0.0033514496154779853, 0.0015611895193200216, 0.025689092572523206, -0.000679436749571939, 0.033222910854309604, -0.0025917521742953357, 0.007143734744411187, -0.002083728217528161, -0.03064971999986759, 0.0006650250466649114, -0.04247484842156829, 0.003091882206006281, -0.012500975279422883, 0.002652294999196785, 0.0338464830880705, -0.0005278450530969899, 0.05131286251949232, -0.003500165168536414, 0.019161022459325775, -0.00324070998620512, -0.03516423492574994, 0.0002762816099543769, -0.05934530865016202, 0.0037998126649942845, -0.026799428850991708, 0.0038217332478607297, 0.03457525225940163, 7.58856802024279e-05, 0.06621633888922285, -0.00397903229008617, 0.03504442812898145, -0.004368334102503859, -0.032140772235211494, -0.0005101112060595202, -0.07162262172470658, 0.004031592230825783, -0.04349416931150315, 0.00485495440040404, 0.02800837856681986, 0.0010039365668183772, 0.07532765843197523, -0.003957127818950634, 0.05173540710566898, -0.005258706764910862, -0.022405347012954428, -0.001532029065802433, -0.07717302022975682, 0.0037611749579260934, -0.05936277965494364, 0.005560451633174227, 0.015628249104027245, 0.0020673575171385166, 0.0770859722984115, -0.00345492806017225, 0.06599777499022447, -0.0057457024335578555, -0.008029288704986747, -0.002582450849597908, -0.07508311793261775, 0.0030547329907160315, -0.0713064993824676, 0.005805316115227749, 1.2137990898561098e-17, 0.0030506809640285246, 0.07126988091310275, -0.0025813379216265, 0.07501541414685317, -0.005735936145255881, 0.008046939424451111, -0.003447509995800693, -0.06583583803437351, 0.0020589363763928066, -0.07692429988634998, 0.005540166553582132, -0.0156969364651534, 0.0037516436202142695, 0.05904610759085623, -0.001514046550614377, 0.07691583448310589, -0.00522646810532363, 0.02255285631960445, -0.003946036255672232, -0.051229184446651164, 0.0009742787721971334, -0.07496132750549965, 0.004808780632513362, -0.02825363774998936, 0.004018700777713184, 0.04276177943539132, -0.0004670483415599872, 0.07112233187905477, -0.004305888359706015, 0.03249127807834318, -0.003963284348485091, -0.03405136239837876, 1.82937118991761e-05, -0.06554804541227789, 0.0037405571115964077, -0.03502538977985346, 0.003779382777547915, 0.025517217484093982, 0.00034874010351979126, 0.058468611158247384, -0.0031384830306558018, 0.035694641619359806, -0.0034725779614049497, -0.017570891199416853, -0.0006145958805387344, -0.05018461746965235, 0.002527101353310393, -0.03442454077131343, 0.003054195838100093, 0.01059694465608889, 0.0007645248152821052, 0.04105327699415924, -0.0019343104723354883, 0.031231181669721997, -0.002540795339816263, -0.004934909928153894, -0.0007891899254598763, -0.03147192038586613, 0.001387170632373256, -0.02622077461900064, 0.001953411421751012, 0.0008632968417290978, 0.0006851187282881446, 0.021859567802624793, -0.0009106379648723786, 0.019584963765191466, -0.0013165867999917046, 0.001413596763701139, -0.00045488331375357044, -0.01263743328575029, 0.0005263930958035202, -0.011592140728071923, 0.0006572371131992387, -0.0017754465643779046, 0.00010698732445019609, 0.004209219873329101, -0.0002510477445493879, 0.0025794822710329185], "normalization": "v* M v = 1 for dimensionless M"}, "81": {"real": [-0.00264648277449854, 0.00010605398609899424, -0.0037544403690316125, 0.0006324666120154009, 0.002311550009802119, 0.00030130920628940595, 0.010270039072207247, -0.0006862966594147258, 0.0075310493830748546, -0.001160236234510627, -0.007391859203113493, -0.000311542341155934, -0.019655963291908937, 0.0012002659096055006, -0.012880626449212049, 0.0017397373908630753, 0.010797815687282166, 0.00044278976438287147, 0.028749062259469747, -0.001630098738826132, 0.019578427046327628, -0.0023459654398984005, -0.012396110255292778, -0.0006883564760188351, -0.03716253961321414, 0.0019583021785856947, -0.02732401029923991, 0.0029525947806483635, 0.012136664521011212, 0.0010362167392431797, 0.04453951179502125, -0.002172019362209514, 0.035767118540345824, -0.0035331656364868207, -0.010055234871998145, -0.0014695537015623032, -0.05056953506799767, 0.0022636346398459527, -0.044523680961311964, 0.004062303014170328, 0.006271999832914384, 0.001967521336081142, 0.0550030395190091, -0.0022311388270136396, 0.05319342210262447, -0.0045168891702648175, -0.0009862516712107541, -0.0025061943152818746, -0.05766299850939852, 0.0020782370615664817, -0.061378268081399276, 0.004877135404179395, -0.005532574229198267, 0.0030596625699021037, 0.058453287713540754, -0.001814193558753396, 0.06870070436982866, -0.005127503482261956, 0.012957129211893072, -0.003601220491831099, -0.057363338918849996, 0.0014534196659219956, -0.07482123874165492, 0.005257433786396822, -0.020917085997558465, 0.004104596233490364, 0.054468863429058115, -0.0010148234699628976, 0.07945416182414759, -0.0052618460668621084, 0.029016097452102117, -0.004545164551273433, -0.049928600446710616, 0.0005209502547443647, -0.08238087385091612, 0.005141389063563039, -0.03685000352633346, 0.004901087236889275, 0.04397722891981787, 3.047168941506362e-06, 0.08346015630322375, -0.004902426768142008, 0.044025450656257265, -0.005154328357873697, -0.03691475858912865, -0.0005305612839506275, -0.0826349061765195, 0.004556761204462775, -0.050178066501149185, 0.005291497147987933, 0.029092879177172504, 0.0010347530492429916, 0.07993501228779622, -0.0041211037503883175, 0.05498935093461152, -0.005304479197750333, -0.020898888255998477, -0.001489789260575683, -0.07547622996039023, 0.003616318649825416, -0.058201500972568425, 0.0051908262411906785, 0.01273793172784693, 0.0018720370909737151, 0.06945509447450361, -0.0030664729332622307, 0.059629480317100976, -0.0049538858777048965, -0.005014370742641913, -0.0021611606228445455, -0.06214009638906191, 0.0024977359872574104, -0.05916976923200162, 0.004602664502598641, -0.001886868519077724, 0.0023410685431206842, 0.05385951479832358, -0.0019371790681924118, 0.056805381874103084, -0.004151428998943552, 0.007618102521676557, -0.0024006688879231186, -0.044986459783143334, 0.00141152981223317, -0.05260690907941619, 0.0036190648016760866, -0.01188503220391505, 0.002334395491111177, 0.035921805547085975, -0.000945939025981761, 0.04672952712396683, -0.0030282192259707044, 0.014460470086019785, -0.002142481213474033, -0.027075794917061316, 0.0005628166405897906, -0.039406098766108295, 0.002404268933559784, -0.015195012940929018, 0.0018309646304980017, 0.018849159374798394, -0.0002807906871077809, 0.03093667337429194, -0.001774158628980649, 0.014024159281266699, -0.0014114291052306353, -0.01161462354094172, 0.00011383763446882152, -0.021674859817099327, 0.0011651641488223583, -0.010971533360798742, 0.0009004855059847501, 0.005699647804900272, -7.062467002306973e-05, 0.012011691312075008, -0.0006036368288940395, 0.006148055517452004, -0.0003190165352479606, -0.0013711770034954504, 0.00015425333538039498, -0.0023587440013129795], "imag": [0.002677902394008837, -0.00048118472419418406, -0.002504005650588044, -1.0314204289910587e-05, -0.006915947498119299, 0.0007511595797662958, -0.0011032597278777508, 0.0007323564132165477, 0.011132604287094275, -0.00032978582194687414, 0.014831324914661659, -0.0013776498369465506, 0.0012777055139468283, -0.0010879531034715146, -0.018820168090406948, 0.000558845527314548, -0.023528157342158906, 0.0019846215754003096, -0.0032780461154788216, 0.0015328429190979895, 0.025239744654700396, -0.0006680478394939794, 0.032629920065857076, -0.0025464242243968056, 0.007003515249524513, -0.0020470916163303713, -0.03012743901420095, 0.0006540836385843803, -0.04173970367574426, 0.0030393939737231477, -0.012272955127411053, 0.0026074634549475475, 0.0332892351931035, -0.0005193364786488261, 0.05045853156269129, -0.0034429493862016235, 0.018832942271963332, -0.003188482880205962, -0.034610128427534186, 0.000271788280768449, -0.05840374043076691, 0.003740548282125162, -0.026369268932496977, 0.0037636025145246317, 0.0340596414386388, 7.533331930559158e-05, 0.06522666176456929, -0.00392046118124189, 0.034521259604400306, -0.004306423924638758, -0.03169346009166878, -0.0005041504537379727, -0.07062878718011732, 0.003976325122507032, -0.0428982708352155, 0.0047919150416221735, 0.027651101908465446, 0.000992946581974265, 0.07437566813130017, -0.003907451701944567, 0.051097619985028125, -0.005197568104424809, -0.022149713526908456, -0.0015171573360996356, -0.07630790273287431, 0.003718874423755091, -0.05872312057330667, 0.00550444457817354, 0.01547427192135822, 0.0020504954912348773, 0.07634869487920723, -0.0034211324339681786, 0.06540337152214122, -0.005698058554936033, -0.007964630763533133, -0.0025661585875977207, -0.07450762736778306, 0.003029799849520985, -0.07080895650322458, 0.005769057450999993, 2.8214714910462246e-18, 0.003038063773155519, 0.07088046423238592, -0.002564781649470401, 0.0746677574157364, -0.0057136680405794225, 0.008018433267976095, -0.003442053021878868, -0.06564498000266407, 0.002049407916017575, -0.07677767067097804, 0.005533886591461249, -0.015685946803892886, 0.003757013085097938, 0.05905299674769503, -0.0015093675997659129, 0.07701613264157503, -0.005237403603358656, 0.02261294107572109, -0.003965858304325126, -0.051418985090948784, 0.0009715304993014367, -0.07534600601788628, 0.004837265856546167, -0.028442953456929407, 0.004056330586751244, 0.04310574479762985, -0.00046271143790099057, 0.0718175452801886, -0.004351290595384237, 0.03286919653381481, -0.00402157914176308, -0.03450781663826477, 8.433439663203013e-06, -0.06656633942768111, 0.0038012581397676346, -0.03564885390961064, 0.0038604926218933347, 0.026033383684976017, 0.00036825308351414533, 0.05980731525094612, -0.0032119195068551903, 0.03661446806952187, -0.0035777676465744224, -0.01808549200527282, -0.0006478405410106809, -0.05182506627097071, 0.0026098642579230045, -0.0356818870086021, 0.003183709793100107, 0.011043454474121306, 0.0008152741173837798, 0.04296094260554807, -0.002022300358179715, 0.03285439342568692, -0.0026937754604891262, -0.005245295462410872, -0.0008606590646863782, -0.03359748758511012, 0.0014758020419634885, -0.028222815179907525, 0.002127874981101583, 0.0009720486401567079, 0.000779732147232098, 0.02414093092880527, -0.0009950833112911484, 0.021961600381288526, -0.001509468419148784, 0.0015653629597420914, -0.0005740748295206324, -0.015002539915830605, 0.0006018536794834206, -0.014321026458439424, 0.0008644951418251306, -0.0022360524137929466, 0.00025105771032790924, 0.006579685115606315, -0.0003138218202456615, 0.005615849194513727, -0.0002184985277653249, 0.001001836111630023], "normalization": "v* M v = 1 for dimensionless M"}, "82": {"real": [0.0008600941552527778, -0.0003461506741435433, -0.004034253209939334, 0.0003193283731556873, -0.004567132639715948, 0.0007824877472473146, 0.004405366889680074, 0.00025480432553133043, 0.013187043063509115, -0.0008765435029568095, 0.008533874095389107, -0.0013103900612587206, -0.009127132293543092, -0.00028503696900396817, -0.022375159618525278, 0.001368220615496667, -0.014024209003225343, 0.0018852116661389343, 0.012176156392782947, 0.00043356929646776567, 0.031212077700707906, -0.001774126688539722, 0.020795876594217392, -0.002482278808026079, -0.013435465006400527, -0.0006929927106444809, -0.03932414748234177, 0.0020778726348115915, -0.02854704936076653, 0.003075802560719101, 0.012869468847100688, 0.0010507980305530771, 0.046369381645712957, -0.0022676717836525016, 0.036929937776655555, -0.003640048839568484, -0.01052580329898675, -0.0014899308231039253, -0.05205309886771214, 0.0023368884761798404, -0.04556648876864234, 0.004150509328943381, 0.0065333855145370745, 0.0019895551294071673, 0.05614145856259434, -0.002284353801578818, 0.05406550545832842, -0.004585019921127809, -0.001096767280396844, -0.002525991417445306, -0.05847226507020142, 0.0021144334548190554, -0.06204041311749749, 0.0049247756248870156, -0.005512969747311771, 0.0030737865672892557, 0.058962541996408616, -0.001836843933775104, 0.06912686470327535, -0.005155195470153878, 0.012970371806719479, -0.0036068675686687173, -0.05761252298872453, 0.0014662247349927794, -0.07499938437967939, 0.00526659763104715, -0.020910279100741017, 0.004099726666023868, 0.05450586731001365, -0.0010214853321277666, 0.07938628896361959, -0.0052546535140726046, 0.028944339815532124, -0.004528584108730812, -0.049806079827688615, 0.0005249560222445765, -0.08208220346758158, 0.005120599529023604, -0.03667862578721001, 0.004872475532473264, 0.043749287697216525, -1.380731656944843e-06, 0.08295759447689628, -0.004871196227200865, 0.0437315512958398, -0.005114214279010543, -0.03663369223493975, -0.000523202828631529, -0.08196487918937677, 0.004518435958753123, -0.04975128043521404, 0.005241184513347284, 0.028806166663100635, 0.0010226450145330774, 0.0791408225314421, -0.004079011647851919, 0.05443182949773964, -0.005245928573271186, -0.02064660160617323, -0.0014718745006746647, -0.0746051028713221, 0.003573570190076803, -0.057527127974784306, 0.005126501247299514, 0.012550704392179498, 0.0018480427931284443, 0.06855510086364183, -0.00302578384302941, 0.058862392603356344, -0.00488657420654335, -0.004912030550446929, -0.002131570793527911, -0.06125713797958912, 0.002461281356915336, -0.058342289352173754, 0.004535285138321178, -0.001895936983373252, 0.0023070495159578253, 0.053034553469336096, -0.0019064870913269134, 0.055955502934907884, -0.00408683773146441, 0.007536845331134685, -0.002363953560646767, -0.044253153459688485, 0.0013874206866965166, -0.051775495848740284, 0.003559870018021362, -0.011726887182280982, 0.002297134353074485, 0.03530468696639225, -0.0009285118011003763, 0.045957411722184545, -0.0029766191660864304, 0.014247868264095425, -0.0021070700865145737, -0.026589095220301322, 0.0005514838902369723, -0.038731253083430284, 0.0023619201597044, -0.01495732555624694, 0.0017998603126911249, 0.018496338617779915, -0.00027435801775965317, 0.030391633558129814, -0.0017420834656507434, 0.013795227556352123, -0.0013869647112950477, -0.011388627078716046, 0.00011062236396139816, -0.021284561226873562, 0.001143702419944508, -0.010786942124568167, 0.0008846972089776489, 0.005583863551735848, -6.860568773971142e-05, 0.011791846253277897, -0.0005924444895523722, 0.006042326026759767, -0.0003134927473104196, -0.0013410269204733162, 0.00015124109648570938, -0.002314835691745293], "imag": [0.003594796546707005, -0.0003379106775631888, 0.0018315177604594703, -0.0005326268514503999, -0.005513143628207228, 0.00013824787161009994, -0.009134416363402629, 0.000951931441644308, -0.0005066816513080579, 0.0007964814421839428, 0.013854067047320716, -0.00045448026329138116, 0.01705362022141606, -0.001565137047834702, 0.0009824657402220044, -0.001161363133354803, -0.021207965813082937, 0.0006597306231631777, -0.025681624597870333, 0.0021549475977010652, -0.0032421563926710367, 0.0016111571782209395, 0.027269868411557624, -0.0007462483514850016, 0.03464664130715647, -0.0026965729873766873, 0.007174275591663121, -0.0021258283104254295, -0.031792643987610156, 0.0007116837808689052, -0.043560033644600114, 0.0031673265682401843, -0.012590459280980836, 0.0026822938367487914, 0.03459850113120235, -0.0005592094407485903, 0.0520339498187638, -0.0035476628691650538, 0.01923381889655655, -0.0032554655545098173, -0.035587263463865225, 0.00029739055818700136, -0.05969897078656008, 0.003822075291994526, -0.026790444652265637, 0.003819385859265454, 0.03474113655029866, 6.019020312598795e-05, 0.06622096888070626, -0.0039798125392462875, 0.03490353592112261, -0.0043484066077847106, -0.03212573939032011, -0.0004955373775810911, -0.07131640786439031, 0.004015380665250655, -0.04318952306299783, 0.004818357211635434, 0.027887343092348717, 0.0009870498343538365, 0.07476538381640682, -0.0039288073044411185, 0.05125545264842043, -0.005207648776832284, -0.022246431761482114, -0.001510494254238939, -0.07642180709104347, 0.0037256553869981055, -0.058716848497365984, 0.005498263866275695, 0.015487868316110487, 0.002040101114117716, 0.07622025401349944, -0.00341678501613694, 0.06521523709419975, -0.005676586525207927, -0.007948103231727462, -0.002549733649054062, -0.07417916719494026, 0.0030178736375440903, -0.07043453893921811, 0.005734034351729127, -1.71324248071423e-18, 0.0030140768024217407, 0.07040024860917077, -0.002548715658829694, 0.07411557676691984, -0.005667463295337401, 0.007964038850025374, -0.0034097921164634405, -0.06506406238495913, 0.0020323327722710878, -0.07606803515485563, 0.005479326126378007, -0.015549882072886267, 0.0037165859141941454, 0.05842203679329344, -0.0014939349356529548, 0.0761793201581062, -0.005177576675167747, 0.02237960852839445, -0.003918141921783779, -0.050785219294796374, 0.0009597788737451029, -0.07441990712490475, 0.00477532348622039, -0.02810875855245173, 0.004002875512368021, 0.04251028725611726, -0.00045597575757407645, 0.07084492350093222, -0.004290247946111515, 0.03244211092210611, -0.003964474749455709, -0.03398344323350574, 7.3021760046856545e-06, -0.06559188404852892, 0.0037438127033828394, -0.03514726334914125, 0.0038022030122885518, 0.025602921746273852, 0.0003639314840952212, 0.05887467076066583, -0.003160295813990831, 0.03606539236472865, -0.0035209487641248006, -0.017760899683316577, -0.0006389035936409195, -0.050974020893694905, 0.00256569407544396, -0.03511869506165575, 0.0031310194902872844, 0.010825631842573447, 0.0008031479358976601, 0.042224946179689464, -0.0019865450871157033, 0.03231416475989993, -0.00264768846608938, -0.0051246251595840195, -0.0008472245857729824, -0.03300164711126988, 0.0014487214113470966, -0.027743518512126208, 0.0020905142865315167, 0.000929620194321652, 0.0007671639368915176, 0.023700601758556122, -0.0009762516290150826, 0.02157926896704153, -0.0014824634860063574, 0.0015559316414786003, -0.0005646630354115668, -0.01472259354916876, 0.0005902220128828219, -0.014067108539145607, 0.0008488756214350949, -0.0022063182746554634, 0.0002470246629445426, 0.006454493048627968, -0.00030782147420709406, 0.005514900801234383, -0.00021466098352557008, 0.0009857928165256035], "normalization": "v* M v = 1 for dimensionless M"}, "83": {"real": [0.0008423693651623233, -0.0003397107428804581, -0.0039626389785061104, 0.00031386878680427486, -0.004481735280814703, 0.0007683434487006294, 0.004331253383032226, 0.0002497711380877975, 0.012950858146358372, -0.0008612241428222204, 0.008374203088861826, -0.0012868451622749923, -0.00897297439470276, -0.0002793714232768223, -0.02197881903202865, 0.0013444790557443258, -0.013767119886686972, 0.0018519053647815798, 0.011973719677189364, 0.0004253742238446795, 0.03066939462198551, -0.0017438341125608605, 0.020425150628754135, -0.0024394718844687425, -0.013218008343634373, -0.0006806514026436168, -0.03865762943457668, 0.0020432027912979404, -0.028054990519623544, 0.0030243876666910716, 0.012669182676864692, 0.0010331179415495504, 0.04560889737433147, -0.0022309464189074232, 0.036318420959787844, -0.0035815177655911024, -0.010371265071015514, -0.0014662616732692899, -0.05123401421594397, 0.0023004087818196254, -0.044847384028483366, 0.004086878550655775, 0.006447194367598602, 0.001959873381768466, 0.05530234974756925, -0.002250228333569717, 0.05326043900116305, -0.004518718278809981, -0.0010935115482139932, -0.002490945016603599, -0.057652344956866476, 0.002084413363641054, -0.061179865273771714, 0.0048585003479514905, -0.005428276147556881, 0.003034696123202795, 0.05819895461755456, -0.0018121761020150112, 0.06824864501064111, -0.005091744787317402, 0.012803273742525722, -0.0035656827211564793, -0.05693767246717214, 0.0014475325541404252, -0.07414656214033026, 0.0052086897880888865, -0.02067720749232665, 0.004058939032963055, 0.05394494877679767, -0.0010086854055909975, 0.07860469193942603, -0.005204743058928734, 0.028672241514521607, -0.004491100854020469, -0.04937497168624221, 0.0005172171299438477, -0.08141762577192084, 0.005080702151889209, -0.03640389636222967, 0.004841460039521338, 0.0434529469796359, 2.8709646144494754e-06, 0.08245287552118778, -0.004842733227477746, 0.04349831238678642, -0.005092902540694578, -0.03646516867274553, -0.0005262309946194296, -0.08165702745132573, 0.004502108552401107, -0.049609083171717964, 0.005232687525006983, 0.028746317774651618, 0.0010273041932682089, 0.07905836010928781, -0.004074713864701804, 0.05443290151872086, -0.005253032139056572, -0.020664552323485127, -0.0014814691806203108, -0.0747657989729064, 0.003580347111507367, -0.05772331174819035, 0.00515147510862069, 0.0126050525754797, 0.0018661512535056814, 0.06896424479489936, -0.003041839497238576, 0.059301945230335204, -0.004931002234066428, -0.004952756453628844, -0.002161842747013174, -0.06190647562735726, 0.0024840378484949997, -0.05906672743995714, 0.004599927491278104, -0.0019249412450384942, 0.002352988378470959, 0.053901977005900395, -0.0019326936396641117, 0.05699667950089347, -0.00417153441190797, 0.007694748641234655, -0.0024286954252643114, -0.045303193762385334, 0.0014133083411236739, -0.05315308916763492, 0.0036634932004287264, -0.01207254948991286, 0.002383236348420355, 0.03648981413362197, -0.0009499868501830103, 0.04767698870114185, -0.0030970791640845233, 0.014836307523018179, -0.0022163207109311992, -0.027851786913848882, 0.0005643505432771104, -0.04078304285927783, 0.0024962270289715146, -0.01583621668385058, 0.001933123542277834, 0.019771831240631088, -0.00027455895003409853, 0.03275011180147812, -0.0018864631838167564, 0.015001633661210257, -0.0015440682085786216, -0.012608223477570235, 9.448430335348709e-05, -0.02390890383065502, 0.0012937634928163282, -0.012344472438091851, 0.001064372872777798, 0.006678635352212254, -3.3076471784391474e-05, 0.014627264786449377, -0.0007433877928160113, 0.007958898660656978, -0.000513380377717318, -0.002245752735723817, 9.396031960991127e-05, -0.0052937082981835935, 0.0002574441459466945, -0.00202308716580806], "imag": [0.003530503389853476, -0.000332019065820966, 0.0017961026403895965, -0.0005228554940234955, -0.005416516217009521, 0.00013616648122457295, -0.008967801081895394, 0.0009349752626919775, -0.0004905594033352277, 0.0007818375140803364, 0.013610776448362496, -0.000446931024412981, 0.016745367347840132, -0.0015374752121906825, 0.0009544476236913292, -0.0011403713960890583, -0.02084012207112321, 0.0006487634017132546, -0.025225775114105453, 0.0021174937087358706, -0.0031726408074830847, 0.001582795421128185, 0.02680626111688523, -0.0007340080671507716, 0.0340467740502104, -0.0026508059134740325, 0.007037932890173532, -0.002089630805384263, -0.031266742727181454, 0.000700242921302117, -0.04282943069770498, 0.0031152028184677776, -0.012368434464514251, 0.002638419322893711, 0.03404609489674345, -0.0005504018127131384, 0.051195105351122726, -0.0034914942361267526, 0.01891554511050478, -0.003204724286587066, -0.03504388494147977, 0.0002926569096926666, -0.05878246283967184, 0.003764378897268068, -0.026374944990997743, 0.0037632231681463987, 0.034239430445475616, 5.993461436125297e-05, 0.0652637524192123, -0.003923142201033376, 0.03440012010738499, -0.0042888430147971284, -0.03169293986145377, -0.0004900043517574356, -0.07035962330527341, 0.003962149794872964, -0.042617820440499284, 0.004757887764695832, 0.027543021754364735, 0.0009766417101238177, 0.07385180616717762, -0.0038811142493238755, 0.05064476171250967, -0.005149106787390257, -0.022000664671136802, -0.0014963242206285242, -0.07559308495638271, 0.0036851222252159742, -0.058104823743695376, 0.005444656478057541, 0.015339948476684863, 0.0020239677460496676, 0.07551410361570224, -0.0033844202577486453, 0.06464597402254116, -0.005630911407685479, -0.007885895567590931, -0.002534049729648698, -0.07362669318230304, 0.0029939681223398, -0.06995615534467285, 0.00569908817201653, 2.6582585438372834e-18, 0.003001755215843241, 0.0700235602795015, -0.0025327792144243582, 0.07377742084004862, -0.0056456533968782105, 0.00793592162725739, -0.00340409421305836, -0.06487434104328119, 0.002023076998171338, -0.07591767649413876, 0.005472496977540394, -0.015536836527205925, 0.0037209401161207804, 0.05841818784547102, -0.001489304922758365, 0.07625949701690928, -0.0051868621262474955, 0.022431793328737928, -0.003935942314916298, -0.05095321241751018, 0.0009570338909353086, -0.07476561094962039, 0.004801034705854393, -0.028280634254192534, 0.004037271640779598, 0.042823251108513934, -0.0004518160882335026, 0.07148079944865861, -0.0043318051497793315, 0.032789369374420424, -0.004018164699776691, -0.034402539604060874, -1.9634752713288115e-06, -0.06653011362366089, 0.00379972652276412, -0.03572351850150467, 0.0038772420853820586, 0.026078979968044442, 0.0003821861155421102, 0.06011348045770786, -0.0032282015009231385, 0.03691881569627539, -0.0036185855544884796, -0.01823674798554217, -0.0006699997967465268, -0.05249692979334979, 0.0026424388260253475, -0.03628878821333086, 0.003251570039895695, 0.011239020471116164, 0.0008506754092812208, 0.04400082732272264, -0.002068325764490604, 0.03382886080598285, -0.0027904573765672345, -0.0054115989485804625, -0.0009142801363229563, -0.034985634095487265, 0.0015312670028113568, -0.029616791477547113, 0.002253769344169221, 0.001028167956834255, 0.0008561371536637347, 0.025835825617681003, -0.0010550420570705087, 0.023809409066668768, -0.001663467592072643, 0.0017021451899939687, -0.0006770504237342812, -0.016942688037249524, 0.0006607325847798298, -0.016635789135674636, 0.0010439767653281453, -0.0026443439431014064, 0.0003832838417857792, 0.008686761330241401, -0.0003657680191110446, 0.008387164818436398, -0.00042109655867097795, 0.001743835396771134, 1.4695737416583358e-05, -0.0014182883933901455], "normalization": "v* M v = 1 for dimensionless M"}, "84": {"real": [0.0033814209044077622, -0.00045313396611740893, -0.0005577454519968917, -0.0002732659292236623, -0.006842546456350417, 0.0005121354947773658, -0.005232895103663466, 0.0009094559193194481, 0.006309318237508702, 0.00020546649953781572, 0.015698093601141508, -0.0010403853811712597, 0.009314439124684774, -0.001427705970730802, -0.010606738756999695, -0.0002540966349274526, -0.024531895308037916, 0.0015021647469814696, -0.014837541457807775, 0.001988042653938556, 0.013267350302542532, 0.00041644781907639776, 0.032975348004147545, -0.0018786732879833685, 0.021562418741239604, -0.0025667297701542444, -0.014190605493122885, -0.0006847600762294514, -0.04067588782424202, 0.002154843120910982, -0.02919495729244261, 0.003139130138386088, 0.013352945173238581, 0.0010465290740582832, 0.04731277435024893, -0.0023200167928472014, 0.03739961894050196, -0.003680796306098723, -0.010809044663368956, -0.0014850485498142474, -0.052611404134522394, 0.0023684316118584643, -0.045814220349914454, 0.004168555757123601, 0.006689591771724789, 0.0019801406438655945, 0.056355615230503725, -0.0022994880737610846, 0.05406593422646107, -0.004581542448964105, -0.0011956858990361536, -0.0025090422347691264, -0.05839743136848594, 0.0021177898974029307, -0.06178780563505165, 0.0049021287630396605, -0.005409902253742184, 0.0030474083624550657, 0.058663806554320304, -0.0018329532820808062, 0.0686350519144834, -0.005116716247823187, 0.012814230918624025, -0.0035703885265458636, -0.057160062798008525, 0.0014591932348038265, -0.0743004223229341, 0.005216349689574645, -0.020667944496124527, 0.0040537282950121505, 0.05396985959696418, -0.0010147047283145141, 0.07852793333831216, -0.005197126790251497, 0.028600683360185432, -0.004474847408247009, -0.049251687266269176, 0.0005208656023217843, -0.08112436578890324, 0.005060384727839447, -0.03623746685450421, 0.004813846476236177, 0.04323203043719856, -1.2961022048037878e-06, 0.08196800766610562, -0.00481265472487004, 0.043215325103755246, -0.005054397407180032, -0.036195496192988494, -0.0005191835958574567, -0.08101424731233918, 0.004465386021547119, -0.04919944228815144, 0.005184477745383211, 0.02847233678742413, 0.0010156518872214413, 0.07829776038175863, -0.004034450886000497, 0.05389809373857007, -0.005196915916202451, -0.02042391365219433, -0.001464191673511194, -0.0739311844332471, 0.0035394520414481706, -0.057075710815717356, 0.005089722678460858, 0.012426742211537237, 0.0018429546751088936, 0.06810033058838828, -0.003002862714631647, 0.05856348883532952, -0.004866193505548456, -0.004855821705353798, -0.002133136782691711, -0.0610561354824025, 0.002449037017773358, -0.05826706076389485, 0.004534776740367041, -0.001932012170449076, 0.002319820930205953, 0.05310370192412453, -0.0019031342307988773, 0.05617088833747488, -0.00410871274899317, 0.007613973039843083, -0.0023926497340221974, -0.044588906796276764, 0.0013900044874775243, -0.05233916698603339, 0.003605459473527481, -0.011915741093587078, 0.002346297596100566, 0.03588316395595034, -0.0009330852086474265, 0.046913195097479016, -0.003045929303988418, 0.014623768138241613, -0.002180720786588275, -0.02736701333411964, 0.0005533572805772294, -0.04010531491357935, 0.0024535706281242405, -0.015594918785269635, 0.0019011738157754185, 0.019413261311569074, -0.0002684074562541891, 0.0321896847660749, -0.0018533343993305182, 0.014763012850445574, -0.0015179907447314268, -0.012370419296498006, 9.163886800563484e-05, -0.023490283660128546, 0.0012705712727630722, -0.012141970377128244, 0.0010461405108757019, 0.0065471761913597016, -3.1665079473751245e-05, 0.014366673094054743, -0.0007299080617261451, 0.00782541065536296, -0.0005045754964505909, -0.0021985968629688393, 9.192781093222742e-05, -0.005198092534008402, 0.0002528782145924674, -0.0019883681854022234], "imag": [0.0011290423378188604, 0.00011108366161070225, 0.0042366537583780235, -0.0005330049239510033, 0.0009280255677808865, -0.0005702277689850096, -0.008264755883005077, 0.0002766508899413242, -0.011057024632530013, 0.001123985963291927, 7.546662323054771e-05, 0.0008417319783578812, 0.016173014137248063, -0.000564465041555539, 0.018832318614979898, -0.0017134625372014231, 0.0006742967814020489, -0.0012089038103461707, -0.02308116877029191, 0.0007435682217319983, -0.02724265651778276, 0.002276935531233317, -0.003137042008828848, 0.0016558089939390994, 0.02870605122941798, -0.0008072931013831392, 0.03593070390927717, -0.0027909921580593407, 0.007196091529964161, -0.00216290656342276, -0.03282066113115135, 0.0007540860492043021, -0.044525524154274125, 0.003234335476757208, -0.012663319036856108, 0.002707906386672018, 0.03526438431413996, -0.0005875893866012312, 0.052659000134046376, -0.00358873478752881, 0.019287309737706582, -0.0032667509822644834, -0.03595029217735215, 0.0003164932981366188, -0.05998217478239758, 0.0038398425076449044, -0.026764350838807082, 0.0038146783873317137, 0.034869190829388934, 4.5836647132282175e-05, 0.06618078512636398, -0.0039778409242821515, 0.0347517720823956, -0.004327319129186475, -0.03209023169424259, -0.0004819404343421055, -0.07098929837489885, 0.003997889671146545, -0.04288305064656973, 0.004781778715066892, 0.027758047296549477, 0.00097102777976545, 0.07420282322173656, -0.0039003535405422577, 0.05078401485762129, -0.005157657567205989, -0.02208653004352444, -0.0014898921259140349, -0.07568636213957261, 0.0036907999354358545, -0.05808943062965051, 0.005437962977828826, 0.015349521097788667, 0.0020139342974860625, 0.0753809870058301, -0.003379765459414062, 0.06445923565093555, -0.005609872328862291, -0.007868814259411334, -0.002518250687522313, -0.07330665580823985, 0.002982301385325317, -0.06959370000425147, 0.005665313312210775, 4.914013907781135e-18, 0.002978737859170409, 0.06956153647231202, -0.0025173175813568956, 0.07324683762028675, -0.005601334915333107, 0.007883227965587157, -0.00337316459154952, -0.06431785848713105, 0.002006753468792905, -0.0752374687761552, 0.005420252151302821, -0.015405611299298263, 0.0036821637120467254, 0.057814467135462275, -0.0014746123372472207, 0.07545743648094186, -0.0051295575068799225, 0.022206979227962026, -0.0038900994894730547, -0.050346401918772106, 0.0009459015035156277, -0.07387660455514054, 0.004741602414938347, -0.027958275682389816, 0.003985771766235174, 0.04225195367406334, -0.00044552509171331056, 0.07054440702519432, -0.00427306227130012, 0.03237624853389193, -0.003962925148494757, -0.033897767972858116, -2.821560338523078e-06, -0.06558787086981346, 0.003744208157070292, -0.03523614553827807, 0.0038205401389757245, 0.0256626506023808, 0.0003777068048025005, 0.0592061904371832, -0.003178017066612357, 0.03638184829715472, -0.0035628927113717226, -0.017920790273636557, -0.0006609199522005179, -0.0516620850765056, 0.002599159692335516, -0.035732987712326254, 0.0031993790643593915, 0.011025141470732875, 0.0008382881661475516, 0.04327031488635367, -0.002032910355008719, 0.03328871713224116, -0.0027441127043512157, -0.005291705233640046, -0.0009003163608806566, -0.0343838565882534, 0.0015040272420848255, -0.029127966835122844, 0.0022153111278435107, 0.0009854077925214393, 0.0008426212342437068, 0.02537834670384781, -0.00103565256268662, 0.023406159159024977, -0.001634498756586035, 0.00169179206201886, -0.0006661396266667957, -0.016635477721316773, 0.0006482814766083974, -0.016348520587642735, 0.001025561003511756, -0.0026100332006471325, 0.00037710135837072304, 0.00852608123069629, -0.0003588457648220161, 0.008240278259155786, -0.00041369328289276534, 0.0017175113518400015, 1.4207166328427803e-05, -0.0013912567424458082], "normalization": "v* M v = 1 for dimensionless M"}, "85": {"real": [0.0033212119567675026, -0.0004452158226106595, -0.0005503416963118285, -0.00026817743203798317, -0.006722746885852199, 0.0005034225253055063, -0.005136653934815433, 0.0008933884610834507, 0.00620445807580495, 0.00020138692835667863, 0.015423889421317435, -0.001022609181735407, 0.009144679819310296, -0.001402735297088457, -0.010431464772869955, -0.00024911865320511976, -0.024109038411192434, 0.0014767646060472434, -0.014573336857250416, 0.0019539165817016647, 0.013052089514090866, 0.00040880376592466, 0.032418201312026974, -0.0018474692991645612, 0.02118953021226952, -0.0025237749791117326, -0.01396675433320391, -0.00067296559091776, -0.040006667438455636, 0.002119912429337633, -0.028707213664143794, 0.0030882552812500357, 0.013150526400404889, 0.0010295111681443718, 0.0465602531462227, -0.002283549974626618, 0.03679978955684817, -0.0036234563867602932, -0.010654402156396103, -0.0014622494511171283, -0.05180915023978555, 0.002332577769559312, -0.045114319406746366, 0.004106679271089941, 0.006603266598110137, 0.0019515904896017975, 0.055539865440294336, -0.0022661980256317264, 0.053286926218772145, -0.004517425003277812, -0.0011906084881918957, -0.0024753954219992598, -0.05760472259379016, 0.00208866710457777, -0.060958716492498316, 0.004838298933271081, -0.005329785326698432, 0.003009940413231304, 0.057928504753611346, -0.0018091218797682824, 0.06779152536730113, -0.005055781171913831, 0.012654800307545703, -0.0035309525832482916, -0.0565119375347665, 0.001441191719232265, -0.07348279429109496, 0.00516082924251774, -0.020445155412445067, 0.00401467270627729, 0.05343185281533426, -0.0010024125389640581, 0.0777789268195059, -0.0051492860502842745, 0.02834018390668296, -0.0044388981695214925, -0.04883801694949615, 0.0005134680938930586, -0.08048653315280849, 0.005022074779268947, -0.035973590133497206, 0.0047839604239705985, 0.0429467538196489, 2.7086877847006895e-06, 0.08148106502314935, -0.00478517161815673, 0.042989494127562394, -0.00503359391198305, -0.036031633885882965, -0.0005219353009535317, -0.08071245563249965, 0.004449356930774498, -0.04905806154104123, 0.005175658100967817, 0.028411629704359464, 0.001019836638747237, 0.07820750961387377, -0.0040297552002637295, 0.05389003269630141, -0.005202680591156829, -0.020437250482421936, -0.0014729131660100915, -0.07406892977849909, 0.0035451833614117308, -0.05724951104383201, 0.0051121970247325075, 0.012475258159811056, 0.0018595734991837284, 0.06847101453525657, -0.00301733558570917, 0.058964445929829586, -0.004906872367009565, -0.004892631253163234, -0.002161086038853307, -0.06165220589114064, 0.002469839825639786, -0.05893434416903326, 0.004594397673202733, -0.001959522588799927, 0.0023624077310314953, 0.053904806458439, -0.0019272271379647467, 0.05713486517305707, -0.004187166280053302, 0.007761400295057918, -0.0024528533096721886, -0.04556230881548681, 0.0014138587359190289, -0.05361909008630815, 0.0037017430402832927, -0.012238605138545718, 0.0024265752694618598, 0.03698488638162147, -0.0009528576903559588, 0.048515400622514276, -0.0031581493248942247, 0.015174294963936493, -0.0022828330365517063, -0.02854367698569454, 0.0005650921185015747, -0.042022051733626435, 0.0025789946530179082, -0.016418839289668828, 0.0020260389887625492, 0.020604544873429748, -0.0002682545643198056, 0.034398667380657506, -0.0019884926122729824, 0.015896555487362962, -0.0016655787258968633, -0.01351203154953794, 7.607817476499265e-05, -0.025955024143406683, 0.0014114039027128679, -0.013609221152870875, 0.001215412879264513, 0.007574199426544889, 2.2756140264696778e-06, 0.017037607239147084, -0.0008719526435548828, 0.009636200301757169, -0.0006934773444776862, -0.0030490349557980205, 3.736938068543514e-05, -0.00801452242553497, 0.0003927718617354644, -0.004131146633725702, 0.00011943318217479853, 0.00012808142866844034], "imag": [0.0011111478148347154, 0.00010887448647372827, 0.004161770282251095, -0.0005237712691406304, 0.0009079460766024223, -0.0005599577361532593, -0.008122448687593839, 0.0002722255977402357, -0.01086013762114, 0.0011044334803857884, 8.186814694767597e-05, 0.0008266526756535964, 0.015895944831594493, -0.0005552122199556894, 0.01850109305170722, -0.0016839789229134074, 0.0006519542219363439, -0.001187678707972895, -0.02269143127199163, 0.000731456084399975, -0.026772860320762846, 0.002238469802483479, -0.003071247200748727, 0.0016275390666947449, 0.028231603159323097, -0.0007943508422270589, 0.035326977675288716, -0.0027450043458199227, 0.007063644284335175, -0.002127220163182943, -0.03229343695509286, 0.0007422504827746206, -0.043801436153500614, 0.0031827113380282126, -0.012447291314025761, 0.0026650158756292685, 0.03471810438133378, -0.0005785541736314495, 0.05183651088606741, -0.003533670064442555, 0.018978638782437343, -0.003217472015806667, -0.03541809817429924, 0.00031157017779585096, -0.05909053362827365, 0.0037837033260779834, -0.026362958777656924, 0.0037604098854796043, 0.03438125024111172, 4.583576429702225e-05, 0.06525491501097655, -0.003923008437503761, 0.03426713268725895, -0.004269984263449641, -0.03167145798588257, -0.000476792737696118, -0.07006775608579748, 0.003946598126111502, -0.04233415506431134, 0.004723729538478372, 0.027426078381604633, 0.000961153955306372, 0.07332544885217177, -0.003854531511022539, 0.05019872238679476, -0.005101548102214258, -0.021850095320458344, -0.0014763715540467934, -0.07489175203651863, 0.0036519244895877765, -0.05750322624111677, 0.005386597527439759, 0.015207307486868398, 0.00199847891953291, 0.07470393772030776, -0.0033487385007655423, 0.0639134509581053, -0.005566037380067315, -0.0078089152414429625, -0.0025031377617074925, -0.07277573175176281, 0.0029593563463442725, -0.06913328685855674, 0.005631602563821832, 1.5332864102782715e-18, 0.0029667042140305317, 0.06919691069061934, -0.0025019631074672108, 0.07291781161704737, -0.005579977613754082, 0.00785551674305401, -0.003367267275698802, -0.06412956423071729, 0.001997758784197494, -0.07508416209341381, 0.005412955012968137, -0.015390779424265505, 0.003685614006863418, 0.05780117823034778, -0.0014700367313735968, 0.07551971432464816, -0.005137370029642952, 0.02225207450496887, -0.003906078978513813, -0.05049483324605395, 0.0009431679354120412, -0.07418720610225787, 0.004764814347613334, -0.028114372432116327, 0.004017240441264006, 0.04253694067104469, -0.00044153540845066186, 0.07112656962179918, -0.004311140465797254, 0.03269565282446321, -0.004012432298098576, -0.03428304761392263, -1.1534721790734039e-05, -0.06645338529140435, 0.003795778044182857, -0.03576938179639989, 0.003890048959326261, 0.026102327691512495, 0.00039479858170184546, 0.06035401565825178, -0.003240891672250647, 0.03717458968221685, -0.003653629176732835, -0.01836143411976436, -0.0006900313225886291, -0.05307762408540053, 0.0026704165634940887, -0.036823101165446306, 0.0033117146056272704, 0.011408421203511142, 0.0008828340001572662, 0.04492541989557274, -0.002109014125777095, 0.03470359346749271, -0.002877488706691968, -0.005557439169606529, -0.0009632748560146298, -0.03623759416142908, 0.001580992978761771, -0.030882296438499313, 0.002368211242506244, 0.001074875229256766, 0.00092633646000192, 0.02737851275833607, -0.0011092426230786346, 0.02550029510270285, -0.0018044726230721701, 0.001832447881545785, -0.0007721486073870957, -0.01872081116287408, 0.0007142265344931025, -0.018767544031612505, 0.0012093003144653365, -0.003026493225119029, 0.0005059962034512379, 0.010629085301074466, -0.00041307897276620357, 0.010953847336226716, -0.0006071561926831574, 0.0024442395286977175, -0.00013809172722798976, -0.0034438490550620653, 0.0002182878102992609, -0.00238066605525621], "normalization": "v* M v = 1 for dimensionless M"}, "86": {"real": [0.00265084246886038, -0.00014022579438265824, 0.0031867375744804123, -0.0005762005917841788, -0.002731557910375717, -0.0002059776209105637, -0.009443357423118765, 0.0006907974319945383, -0.005842086138068082, 0.0010261845993104577, 0.008073548937553077, 0.00015920919040953317, 0.01801247889012999, -0.001191408416478087, 0.010027049568792348, -0.0015349832735151753, -0.0119703238950932, -0.00022503953656873257, -0.02650781944603439, 0.0016249096372750885, -0.015576276650571966, 0.002081436301591504, 0.014267003183805558, 0.0004001874842498142, 0.034579009324139875, -0.001973814532732816, 0.022253050061997647, -0.0026427056968050503, -0.014877631991478, -0.0006766158893117737, -0.041893018017698916, 0.0022242536803953336, -0.029770989835376262, 0.0031952384560089303, 0.01378914484703832, 0.0010418678208137136, 0.04814861910482453, -0.0023665844874561164, 0.03780632979839671, -0.00371578470885653, -0.011062114757907483, -0.001479594903661899, -0.053089514839206056, 0.00239581938238161, -0.04601184444131561, 0.0041824053364033255, 0.006828315151475015, 0.0019702555381580513, 0.05651554846797888, -0.002311853501263627, 0.05403182727690984, -0.004575425394783915, -0.0012851920830938871, -0.0024919531912837027, -0.058291513824711504, 0.002119481497303913, -0.06151747469747158, 0.004878291915390876, -0.005312521769760991, 0.0030213788124077486, 0.05835317455130612, -0.0018282022079424353, 0.0681420101252944, -0.005078298688596319, 0.012663695435194211, -0.003534816825111962, -0.05671022515867718, 0.001451819098293203, -0.07361489280481592, 0.005167146303368002, -0.02043372512775494, 0.004009171290137398, 0.05344605789498795, -0.0010078532641493263, 0.07769449355529308, -0.005141312768905785, 0.02826894230426444, -0.004422967850262045, -0.04871433737585793, 0.0005167939381819251, -0.0801986846204539, 0.005002218184760232, -0.035811884095948356, 0.0047572880035928215, 0.04273252318397239, -1.21854388339889e-06, 0.08101287967762547, -0.004756175803009671, 0.04271676698979815, -0.004996595071678052, -0.03577261317905741, -0.0005151799269541148, -0.08009516931378381, 0.0044141310573832205, -0.04866449415009559, 0.005129415815713784, 0.028149501318237277, 0.001008616327553311, 0.07747832215979286, -0.0039911993208654704, 0.053376545260777966, -0.005148847813748732, -0.020207448100581806, -0.001456243368192096, -0.07326855702913457, 0.003506021897316831, -0.056627144505109576, 0.005052870181469374, 0.012305244756582108, 0.0018371436364942137, 0.06764113100566777, -0.0029799676741981227, 0.05825317532799587, -0.004844443678725287, -0.004800710355619181, -0.002133240567150968, -0.06083292643339137, 0.0024362146174502063, -0.058161406853338996, 0.004531395329545271, -0.0019648084768448407, 0.0023300887026059826, 0.053132350197280444, -0.001898750580432483, 0.05633271214515112, -0.004126092003175688, 0.007681263946462291, -0.0024175087127507435, -0.04486697588138518, 0.0013913364937550813, -0.05282308796181506, 0.003644916554577652, -0.012083415769406034, 0.002390039276768037, 0.0363894582382324, -0.0009364767417996359, 0.047761423687197435, -0.003107568708155543, 0.01496243375748009, -0.002247185790400282, -0.028062325575092764, 0.0005544413347049991, -0.04134410777400791, 0.0025362205149662164, -0.016175086970731223, 0.001993454609829045, 0.020242305801001174, -0.0002623823551587427, 0.0338266972195705, -0.0019545625877633002, 0.015650115326113503, -0.00163817080246694, -0.013264863745901977, 7.35831848128708e-05, -0.02551300336182662, 0.0013867821406589884, -0.013391500541445186, 0.0011950867455649892, 0.007429619940892167, 3.1266370722716164e-06, 0.01674206007676671, -0.000856516918131387, 0.009478486854501327, -0.0006817979903045506, -0.0029872845843075713, 3.623481525841013e-05, -0.00787353335457305, 0.0003858386026959578, -0.004062320295478894, 0.00011754188086574514, 0.00012382932161431403], "imag": [-0.0021942865012617918, 0.00042796949583792215, 0.0026191773467680477, -4.806488101980816e-05, 0.006080510132661548, -0.0007106634311670821, 7.050070514291229e-05, -0.0006042252822516294, -0.010813771485773177, 0.000405098974020686, -0.01282874212356982, 0.0012824630156464296, 0.0006187053562160866, 0.0008826620025985673, 0.01830942386312193, -0.0006660358781923097, 0.020462350922459575, -0.0018492907184806608, 0.00038627364423955446, -0.0012517323456275058, -0.024796214382852757, 0.0008205978937430439, -0.028663496801436355, 0.0023878562998720775, -0.0030362316924993677, 0.0016956923751728476, 0.03001099168215495, -0.0008630810566386282, 0.03708866962516591, -0.0028760244840994563, 0.007210413598106451, -0.002195498393298229, -0.03374499434277291, 0.0007926271482737512, -0.04538357037418135, 0.003293776214695726, -0.012721563249908896, 0.002729623311193321, 0.035853027952085136, -0.0006132730360659067, 0.05319842675248949, -0.003624080892018504, 0.019323865514749194, -0.003274982650813995, -0.036259912642938014, 0.00033378814538081227, -0.06020315182216655, 0.0038536414130848585, -0.026723444445089166, 0.0038079303555299143, 0.03496391492157897, 3.269343854843385e-05, 0.06610168878184204, -0.003973479423622845, 0.03459096965997291, -0.004305281461612398, -0.032037007472931776, -0.00046923082940662807, -0.0706449185775426, 0.003979335029223069, -0.042575830321420385, 0.004745317409628006, 0.02762193760639553, 0.0009558004839874908, 0.07364156768560523, -0.0038718631821564715, 0.05032126686170045, -0.00510873041392615, -0.0219262231662656, -0.0014701556947207288, -0.07496663858113278, 0.0036566177205710837, -0.05747980758477809, 0.005379465836544577, 0.015213328097361868, 0.00198878455301587, 0.07456699147433488, -0.003343823210022674, 0.06372834239757796, -0.005545425824398131, -0.00779139264159676, -0.002487925147369639, -0.07246382832210552, 0.002947943927441458, -0.06878217993962607, 0.0055990033833078, 2.4502181545714996e-18, 0.002944594176370349, 0.06875196364234216, -0.0024870681367078627, 0.07240747673979422, -0.005537423327205204, 0.007804452441320912, -0.0033375844640827087, -0.06359590551978958, 0.0019821338505302357, -0.07443149597410348, 0.00536287484456556, -0.015264147341845636, 0.003648388098585839, 0.05722290839459747, -0.0014560292049361067, 0.07475024601035998, -0.005082429409755605, 0.02203534235854843, -0.0038620050251949147, -0.04991329078120427, 0.0009326060873319546, -0.07333316125386814, 0.004707747047183647, -0.027803295027421335, 0.003967601784195254, 0.04198843026154022, -0.00043564951436366134, 0.07022461503886702, -0.004254583129732058, 0.03229596976132195, -0.0039589914827702745, -0.03379694973924955, -1.2152719496899791e-05, -0.06554219097070717, 0.003742116562361401, -0.035295930243238294, 0.0038349137590296127, 0.025699688583657773, 0.0003901954999597641, 0.05947177931966687, -0.0031921279903016414, 0.036649897558969816, -0.003599102103737376, -0.018054106428943624, -0.0006808541653191896, -0.052259702736301816, 0.002628063239300493, -0.03627555417987364, 0.003260135082159851, 0.011198793615205817, 0.0008702554894246036, 0.044202204731611315, -0.002074022255472877, 0.03416529211131193, -0.0028310773483847793, -0.005438759357948178, -0.0009488881626471566, -0.03563274942745944, 0.0015537171413548072, -0.03038673509417539, 0.002328925463055107, 0.001032136761413931, 0.0009120259232919156, 0.02690767701436162, -0.0010894443342683007, 0.025080004021005155, -0.0017738820172090006, 0.001821115939545976, -0.0007599445371122684, -0.018390831951884415, 0.00070111547545228, -0.018451835693071787, 0.0011884890604625417, -0.002988023499454129, 0.00049792270258636, 0.010437827007555085, -0.00040538908942414564, 0.010766801602185681, -0.000596658101623743, 0.0024085229515701505, -0.00013601699013718912, -0.003380581255595361, 0.00021439443604910562, -0.002339408924363706], "normalization": "v* M v = 1 for dimensionless M"}, "87": {"real": [0.002606463534035808, -0.00013804122025045168, 0.0031305091572355493, -0.0005662706990792318, -0.0026878247447392743, -0.00020210420148064756, -0.009281397550080136, 0.0006792356848117415, -0.00573678971116049, 0.001008486884880193, 0.007941773041328485, 0.0001559977157337237, 0.017705725491150504, -0.0011715268674444004, 0.009849117376273163, -0.001508851235933032, -0.011776979594483556, -0.00022069106658518338, -0.026063114806881685, 0.001598138094026988, -0.015306802104197945, 0.002046711197745734, 0.014041165715496406, 0.0003930565382946492, 0.03401107539597158, -0.00194191713189577, 0.021879566161586036, -0.0025997680082590277, -0.014648908566825564, -0.0006653404170225783, -0.04122367802297961, 0.0021892122426929238, -0.02928866041028647, 0.0031450051955617927, 0.013585529577659074, 0.001025483500574598, 0.047405542990407834, -0.0023304650382549186, 0.03721867373018049, -0.0036596718011367812, -0.01090789717535978, -0.0014576265643731327, -0.052304556463795025, 0.002360629629700259, -0.04533094091266874, 0.0041222566906176025, 0.006742169499233966, 0.0019427797179978252, 0.05572276683080528, -0.0022793996986466775, 0.05327797918471553, -0.004513412232031074, -0.001278566078998957, -0.002459627413957724, -0.057524990226041156, 0.002091233294019902, -0.060718338082339084, 0.0048167876844811995, -0.005236615165785639, 0.0029854349944613825, 0.05764475122153462, -0.0018051737893023704, 0.0673312281692238, -0.005019736405579812, 0.012511400817291336, -0.003497018231413022, -0.05608729779879003, 0.0014344741549432828, -0.07283030198026362, 0.005113866296725104, -0.020220525555213534, 0.003971734522902538, 0.05292955428109625, -0.0009960401360559238, 0.07697599529124804, -0.0050954095381345885, 0.028019271407141437, -0.004388453379638302, -0.04831700661208408, 0.0005097157147150774, -0.07958589695546331, 0.004965395339787011, -0.03555817399783412, 0.004728464615552706, 0.04245764563972925, 2.5589557877920688e-06, 0.08054269859497805, -0.004729617824252032, 0.04249796856993864, -0.004976285219297537, -0.03561322028728866, -0.0005176814243266392, -0.07979937789215855, 0.004398399905545916, -0.04852413672451696, 0.005120330122310418, 0.02808816824973498, 0.0010123728844472282, 0.07738138675872891, -0.003986162761113141, 0.0533604303258732, -0.005153417817332588, -0.020216692165622666, -0.0014641741200687286, -0.07338574327287015, 0.0035108188380336774, -0.05678079123618573, 0.005073088776840623, 0.012348529748819398, 0.0018524088555386077, 0.06797705853326169, -0.002993013931491347, 0.05861915275133311, -0.004881722577567286, -0.004834023625700617, -0.002159073200082585, -0.06138066083351998, 0.0024552503964593627, -0.058776697985691455, 0.004586448217009377, -0.001990871896583348, 0.0023696129367345004, 0.05387310419215312, -0.001920928720615724, 0.05722625823136407, -0.0041988509449038015, 0.007819005618542357, -0.0024735551104774723, -0.045770460930476424, 0.0014133482731502783, -0.05401365592866744, 0.003734487649515101, -0.012385247438963465, 0.0024649665223649086, 0.03741489382323164, -0.0009547098929685756, 0.04925592716032386, -0.0032122310619285923, 0.015477940872129406, -0.002342719076089252, -0.02916007821114263, 0.0005651630073740894, -0.04313649196767401, 0.0026534704181243136, -0.016948095557018296, 0.0021105501396907612, 0.02135609510361656, -0.0002619381728699831, 0.0358974715818903, -0.0020812024306898613, 0.01671592071370031, -0.0017769148284037658, -0.01433444048758144, 5.86023757730092e-05, -0.027829474263747832, 0.0015190512008093568, -0.014774413308446343, 0.0013546360121327564, 0.008393792692248363, 3.553073043842283e-05, 0.019259280583294392, -0.0009902588385716335, 0.011189840026120829, -0.0008603665223367464, -0.00378714881618416, -1.581002557778121e-05, -0.010535949945629017, 0.0005166899856627839, -0.006099084362557408, 0.00031388268258046874, 0.0007108601987330432, -0.00011783922094175017, 0.0020162658499835837], "imag": [-0.0021550439192606547, 0.00042053045878792693, 0.002575868784602088, -4.752912550102756e-05, 0.005974605115647041, -0.0006985631150610845, 6.449904518883312e-05, -0.0005935674816375627, -0.010631521139750091, 0.00039860925790013014, -0.012605931742772532, 0.0012606929412936722, 0.0006163579832610849, 0.0008672627432184615, 0.018003508033373618, -0.0006553090105359602, 0.020112122666730497, -0.0018183091578500312, 0.00036909602582843744, -0.0012303815375196096, -0.024388546126439457, 0.0008075186370694763, -0.028183101697369244, 0.002348635367948076, -0.0029739779711870085, 0.0016676016329649846, 0.02952862984246962, -0.0008495666751473349, 0.0364836150718169, -0.0028299987643943913, 0.007081841604814112, -0.0021603787277009595, -0.03321836691920298, 0.00078048685963628, -0.044667586062960105, 0.0032427601514275033, -0.012511488322701849, 0.0026877321039576996, 0.035313898000981815, -0.0006040710752173649, 0.05239289872324833, -0.0035701594271173986, 0.019024561926653614, -0.003227136511150794, -0.03573920502584361, 0.00032871880496515864, -0.059336048966225276, 0.003799039955804931, -0.026335608505875508, 0.0037554823738646646, 0.03448953191431872, 3.2910988865013625e-05, 0.06520603562926314, -0.0039204205277156255, 0.034124177044203736, -0.004250063400658524, -0.03163176396985075, -0.0004644311454777153, -0.06975689512456362, 0.003929890047735639, -0.042048447964012664, 0.004689549394993608, 0.02730174217683885, 0.0009464184665480043, 0.07279833985036357, -0.0038278076201224117, 0.049759810148736414, -0.005054902597764839, -0.021698619701136408, -0.0014572375357941162, -0.07420404034342326, 0.0036192989812614284, -0.056917764950215534, 0.0053301982037972885, 0.01507649475067115, 0.001973961267879389, 0.0739171908491409, -0.0033140489257816453, 0.06320452014459473, -0.005503313697718031, -0.007733671101599434, -0.0024733490306417393, -0.07195311335039958, 0.00292589810139377, -0.06833864848288179, 0.005566457180689263, -5.13782204392968e-18, 0.0029328406231151, 0.06839878123162822, -0.002472260941150001, 0.07208722395702029, -0.005516511675938427, 0.007777159608690667, -0.003331523609292276, -0.06340927528980803, 0.0019733891984399722, -0.07427591258979237, 0.005355180219287262, -0.01524776510068153, 0.0036510325420041206, 0.05720131612305775, -0.001451512218758815, 0.0747965807944982, -0.005088925028899321, 0.022074065971570724, -0.0038763414229025074, -0.050044142409176755, 0.0009298904351866616, -0.07361208950269647, 0.004728702844589511, -0.0279450908655517, 0.003996415217429239, 0.04224811884664258, -0.00043182237919831874, 0.07075806187318494, -0.0042895072556355255, 0.03259002461312831, -0.004004692190569105, -0.03415155565082538, -2.0352411786523446e-05, -0.06634154138927262, 0.0037897371233558378, -0.035789900011322685, 0.0038993759992521485, 0.02610629923941013, 0.00040621192749193565, 0.06053659002697211, -0.0032504176949815825, 0.03738709977145931, -0.003683524566674035, -0.018462707724859674, -0.0007081305398626308, -0.05357700725706918, 0.0026943073760084093, -0.03729225652166499, 0.003364931428678246, 0.01155465268892946, 0.0009120403690308321, 0.04574647431480223, -0.002144928103871397, 0.03548824908035903, -0.002955804113217309, -0.005685189187868505, -0.0010080422830853794, -0.03736653912091515, 0.0016255606299459718, -0.0320311167371088, 0.0024722528117084646, 0.0011135089373717495, 0.000990840007918855, 0.028782950686676, -0.001158247621625143, 0.027047844733712762, -0.0019336107531174155, 0.0019562617578506238, -0.0008599783277459705, -0.020350923740916065, 0.0007628472684483134, -0.020731107926009254, 0.0013616149476074406, -0.0033839353162360723, 0.0006198746938926414, 0.012419961547363828, -0.0004561780211611513, 0.013331190005059957, -0.0007794820135504246, 0.003099421878383315, -0.00027964244614534206, -0.005318885553809102, 0.00025130308914683117, -0.00514537664874244, 0.00020942536178998174, -0.0011117183651396347], "normalization": "v* M v = 1 for dimensionless M"}, "88": {"real": [-0.00044533173551051294, 0.00027933039882905507, 0.0037754779227133473, -0.0003336830921793644, 0.0035913845372621688, -0.0006880465904630692, -0.004765308453787632, -0.0001428454499026177, -0.01185354963403924, 0.000856369534317539, -0.006399921447709218, 0.0011335383310586348, 0.009708347581367481, 0.0001158653566037493, 0.020146113387394183, -0.0013306444048972565, 0.010677942135683235, -0.001633112744764137, -0.013227151045092587, -0.0001977664218554843, -0.028318546167793775, 0.0017374173979950306, -0.016247435453456974, 0.0021662703791528984, 0.015182923540609286, 0.00038475883039704146, 0.036037653555086265, -0.0020604055007397526, 0.022875171809789003, -0.0027110323009516026, -0.015502692375983392, -0.0006685908825813857, -0.04298851789815945, 0.0022868283432520005, -0.030282458130480566, 0.0032448661258580045, 0.014182553995777855, 0.0010368872507184148, 0.0488878635266577, -0.0024079572786398435, 0.03815681663276408, -0.0037456378076102387, -0.011288006182086951, -0.001473662493453412, -0.053496116029393095, 0.002419494407175656, -0.04616512119241646, 0.004192548895659215, 0.006951345292279703, 0.0019599885339860903, 0.05662764228888727, -0.0023217650972532718, 0.053967639167162976, -0.004567019578762666, -0.0013662314858348147, -0.002474788241857785, -0.058158733673759656, 0.002119715404992694, -0.06123238689316908, 0.0048534800284946765, -0.005220355058811678, 0.0029957218558319537, 0.05803298919220912, -0.0018227140264715364, 0.06764919236120748, -0.005040036344413575, 0.01251843302849804, -0.0035001289770679976, -0.056263864559396276, 0.0014441666842134292, -0.07294286948872722, 0.005118982625075013, -0.020207182998716027, 0.003965986420322841, 0.05293427244713928, -0.0010009588030964807, 0.07688494453419435, -0.005087137128815467, 0.02794844457484982, -0.0043728414433722215, -0.04819324364399639, 0.0005127496330557102, -0.07930343508388012, 0.0049459878758044175, -0.035400979952881585, 0.004702680817783966, 0.042249783204955774, -1.1473163577435308e-06, 0.0800902632032758, -0.004701641068073809, 0.04223490239780908, -0.004940698821887809, -0.035364174652335864, -0.0005112004947290456, -0.07920598340454638, 0.0043645740291912765, -0.04814565969691146, 0.005075931422599858, 0.027837093856899104, 0.0010015622074061796, 0.07668161889051955, -0.003949202638466688, 0.052866979984436284, -0.005101729493421509, -0.019996987762449136, -0.001448083735549231, -0.0726175213566529, 0.003473281106009189, -0.05618222978438974, 0.005016050658805723, 0.01218624762508296, 0.0018307151684138004, 0.06717929533352385, -0.0029571590706349315, 0.05793369994326747, -0.004821556977720195, -0.0047467587222369744, -0.0021320633767710506, -0.060590952326344275, 0.0024229270989099784, -0.05802942159827545, 0.004525513861365182, -0.001994563719958969, 0.002338134309670417, 0.05312557759372197, -0.0018934864600895355, 0.05644721784026381, -0.0041394940168544645, 0.007739640564257017, -0.002438933312988566, -0.0450938983157502, 0.0013915823423243374, -0.05323581294795113, 0.003678898465581956, -0.012231908755855527, 0.002428897729662761, 0.036831231622279005, -0.0009388413173791171, 0.04851294510467429, -0.003162314452321569, 0.015267276001993117, -0.0023071430735363816, -0.028683360651797, 0.0005548537807726605, -0.04246055513424017, 0.002610737009128653, -0.0167028825375662, 0.00207751190926836, 0.02099193349212568, -0.0002563402909285827, 0.035317247657259174, -0.002046686770878702, 0.01646329400087478, -0.001748422890094096, -0.014080001485849243, 5.643727667387984e-05, -0.027368336928339048, 0.0014932611073711177, -0.014543857195827346, 0.0013325258526246625, 0.008238308989327727, 3.586738063439006e-05, 0.01893389254616222, -0.0009731585480024418, 0.011011069877220224, -0.0008461770862800618, -0.0037129163775692186, -1.6124650417376252e-05, -0.01035528585094226, 0.0005077177692595154, -0.005999941328104699, 0.00030875318144992403, 0.0006946595977658901, -0.00011566944451664697, 0.0019811186797985486], "imag": [-0.003294498250203758, 0.0003335671309312494, -0.0012754713286059446, 0.0004479878832646426, 0.0053456993579627885, -0.00019398706244993103, 0.007780922964284026, -0.0008751867593576188, -0.0007313291468365982, -0.0006349633946113287, -0.013175396824629638, 0.0005243068703694113, -0.014461917450611867, 0.001428472343562989, 0.0011254029575669996, 0.0009196992174573737, 0.020278055998646603, -0.0007598487724123075, 0.021956612747207435, -0.0019737075824023446, 0.00011723258492075645, -0.0012903169442298474, -0.026366771527654494, 0.000891386661464134, -0.029956964217807042, 0.0024887253076667664, -0.0029397586972264617, 0.001731291941835798, 0.031196712146606676, -0.0009140747139020471, 0.038132661541937465, -0.002952576297403811, 0.0072182868634083595, -0.002224076226104238, -0.03457567151638376, 0.0008276627812299327, -0.046145046284659104, 0.0033464183707222575, -0.012766937032456791, 0.002747875732362675, 0.036372325896103085, -0.0006365180826230601, 0.05366141708847296, -0.003654318516958324, 0.019345550514209813, -0.003280524492024964, -0.036521936514509294, 0.0003494516292794132, -0.06036911772373109, 0.0038639339171813044, -0.026669717726795786, 0.003799418972334848, 0.03502924919879638, 2.0643752506608975e-05, 0.0659888115247466, -0.003967042754929899, 0.034422702245833436, -0.004282473201928051, -0.03196846177644775, -0.0004573289462800659, -0.07028637870303979, 0.003959901996308707, -0.042268761370185065, 0.004709054329710698, 0.02748025348752223, 0.0009413053876055809, 0.07308292991091563, -0.003843416583435181, 0.04986730312709512, -0.005060858993961709, -0.021765994911850908, -0.0014512245376549493, -0.07426250787993038, 0.0036231124248125653, -0.05688728289309212, 0.005322693285881978, 0.015079376472256552, 0.001964586045025172, 0.073777145713523, -0.003308913847316038, 0.06302123121727383, -0.005483123079253142, -0.00771580335256575, -0.002458686818298926, -0.07164906142308154, 0.002914734447638373, -0.06799831855239195, 0.005534966900626555, -7.853244536896352e-18, 0.002911580986261964, 0.06796988890061065, -0.0024578981962620917, 0.07159590189187436, -0.0054756101074544495, 0.007727655802015467, -0.0033030101646541873, -0.06289697064108364, 0.0019584148686464997, -0.07364906117667176, 0.005307126648784133, -0.015125494297053475, 0.0036152646055529402, 0.0566468618812822, -0.0014381400990908975, 0.07405771717274318, -0.0050362027892185595, 0.021865004743310063, -0.003833938633249932, -0.049486314147108995, 0.0009198553071462688, -0.07279102383261309, 0.0046738655403974014, -0.02764476494714503, 0.003948548153162401, 0.041721113478784745, -0.0004263062218049137, 0.06988884269987682, -0.004235026812071012, 0.032203258834013176, -0.003952983776371124, -0.03368324026730171, -2.075942561621901e-05, -0.0654602298804082, 0.003737862116979085, -0.035330037147568834, 0.003845779991617583, 0.025716889770927714, 0.00040151433500531174, 0.059678992307329176, -0.0032030497082152624, 0.03687474512854354, -0.003630188550388219, -0.018163941888306365, -0.0006988950800735581, -0.05277649413798173, 0.0026529019946922405, -0.0367536300950413, 0.0033140524839391527, 0.011349493495378669, 0.0008993306888909441, 0.0450320108846736, -0.0021104257146581456, 0.034953247506813764, -0.002909485595942238, -0.005568065500487194, -0.000993325262628286, -0.036761033340051756, 0.0015983504497052807, -0.03153120191856307, 0.002432370514873257, 0.0010710697215744816, 0.0009758696314269756, 0.02830201106371744, -0.0011381664973533216, 0.026613884257181773, -0.0019016960973061603, 0.00194393117782556, -0.0008466642174025147, -0.02000209239830012, 0.0007492128243081108, -0.02039129382368026, 0.001338761819595115, -0.0033417120073502607, 0.0006101432175543804, 0.012202461787807576, -0.0004478538032000668, 0.013109156955828077, -0.0007662824890524957, 0.003055257071702606, -0.00027529867029671315, -0.005223893866404762, 0.0002467913712756406, -0.005058629400423298, 0.0002059635812506416, -0.0010944770829376853], "normalization": "v* M v = 1 for dimensionless M"}, "89": {"real": [-0.00043607375051987144, 0.00027446124738911965, 0.0037126671585941064, -0.0003282914057895783, 0.003528368790353748, -0.0006764113450642607, -0.00468916591733611, -0.0001400770882464255, -0.01165479817037833, 0.0008423210668803108, -0.0062871127762459825, 0.0011144667386267962, 0.009553093344931658, 0.00011344178104427257, 0.019811636024621857, -0.0013089680106473424, 0.010493482896331926, -0.0016060480555511354, -0.013018432794200506, -0.00019399295476927477, -0.02785605585635475, 0.0017095247494722968, -0.01597425910890414, 0.0021311342290991128, 0.014948472239795748, 0.00037810484588864557, 0.035462077854957655, -0.0020280017108101176, 0.022502397151002898, -0.002668248810933157, -0.0152704063882162, -0.0006578071997813518, -0.04232121271895293, 0.002251802120661502, -0.02980641813877983, 0.0031953545391703877, 0.013978533326497473, 0.0010211082772755235, 0.04815540368021559, -0.002372256824627839, 0.0375816560877249, -0.0036907735799159114, -0.01113465206641102, -0.0014524868050413025, -0.052728726694499455, 0.002384996132590801, -0.04550292008643929, 0.004134094929845008, 0.0068656381940341875, 0.0019335327004711353, 0.05585735654128485, -0.0022901427486065203, 0.053238044969819195, -0.004507031002299813, -0.0013582922886810009, -0.0024437101306929335, -0.05741737792748283, 0.0020923172916994777, -0.06046176592787503, 0.004794187454041569, -0.005148329948514589, 0.0029612112864884715, 0.05735010980779812, -0.001800455730350961, 0.06686933759539306, -0.004983713852410984, 0.012372791105357007, -0.003463865382917705, -0.055664714339621765, 0.0014274459174868279, -0.07218932747274502, 0.0050678076886502745, -0.020002941357405993, 0.003930065004409701, 0.05243797490090039, -0.0009895979949937964, 0.07619504669952797, -0.005043050310623899, 0.027708899929974613, -0.004339671096513276, -0.047811245711847895, 0.0005059704194088177, -0.0787141369087292, 0.004910560326161523, -0.03515680897280914, 0.0046748587073279805, 0.04198469388894259, 2.420549931413597e-06, 0.07963590785414028, -0.004675957627072413, 0.0420227865094071, -0.0049208679691750265, -0.03520906827604937, -0.0005134751191759156, -0.07891611359968535, 0.004349139087298907, -0.04800649543240427, 0.005066628689292504, 0.027775333384257993, 0.0010049316228577158, 0.07657896143336661, -0.00394387486682554, 0.05284376018465197, -0.0051052321285899385, -0.02000259685723762, -0.0014552971509846008, -0.07271626290378132, 0.003477241776386587, -0.05631770123705523, 0.005034229875051778, 0.012224831262941726, 0.0018447482434894146, 0.06748375567574566, -0.002968917011195033, 0.05826791819695544, -0.0048557469013168365, -0.004776942625596501, -0.0021559639143317343, -0.06109474328436404, 0.0024403614567157397, -0.05859733286822885, 0.004576403635887742, -0.0020192332534133247, 0.002374856007590634, 0.053811312380824844, -0.0019139264570604499, 0.057276400517993854, -0.004207049852041727, 0.007868421233694462, -0.002491166098056184, -0.045933488989068766, 0.001411921218046896, -0.05434450696978611, 0.00376232105484088, -0.012514318650005586, 0.0024989036564954095, 0.03778678234244635, -0.0009556797517249652, 0.049908486395076584, -0.003260035495071528, 0.01575040687986328, -0.002396606777779234, -0.029708633368397287, 0.0005646663810048012, -0.04413831493084991, 0.002720456647010193, -0.017428706721368502, 0.0021874141458107146, 0.022034331927231178, -0.0002556573033996261, 0.03726015348681872, -0.0021654516722572088, 0.017466106540195744, -0.0018789447761597298, -0.015082990471069058, 4.203262146074502e-05, -0.0295470243739778, 0.0016175808143704669, -0.01584799276631615, 0.001482990107681832, 0.009144160829095718, 6.679129020976731e-05, 0.021307506015991032, -0.0010991556406830811, 0.012629024490754438, -0.0010150308727139967, -0.004465655327524517, -6.57650091167243e-05, -0.012872913802433664, 0.0006313054401809407, -0.00793101296925112, 0.0004935986264669207, 0.0012430847538673834, -4.558379558213661e-05, 0.004583454170202958, -0.00023201843749155518, 0.0019429228392510267], "imag": [-0.003239322033512323, 0.0003280985615514069, -0.0012520625039813041, 0.00044029738096504356, 0.0052577150738559045, -0.00019104556096990032, 0.007648101293721327, -0.000860590928020297, -0.0007246505562966976, -0.0006240117879103276, -0.012958333668165446, 0.0005160044432271868, -0.014217011111859532, 0.0014048181868922748, 0.0011152096937650836, 0.0009040772695086659, 0.019947646283310593, -0.0007478519678629663, 0.021590833183893276, -0.0019415095067848035, 0.00010473947805515715, -0.001268930164323904, -0.02594462017080845, 0.0008774964957130414, -0.029468836044335978, 0.002448968617282149, -0.0028808608908137937, 0.0017034513373790862, 0.030708938787994966, -0.0009001009463470199, 0.037528395346186225, -0.0029066652738089366, 0.007093540906074488, -0.0021895654425112846, -0.034051239170280405, 0.0008152949858324679, -0.045438432990534905, 0.003296096565098024, -0.012562735592086989, 0.002706989800872921, 0.03584115164505793, -0.000627201100344732, 0.052873242367644215, -0.003601565489723486, 0.019055356698151043, -0.0032340773724419355, -0.03601289163781179, 0.0003442728452816178, -0.05952612189830479, 0.0038108440460746205, -0.026294893498700365, 0.003748718792143919, 0.034568163895014194, 2.1048413124530935e-05, 0.06512224627354248, -0.00391569283075579, 0.0339728734531403, -0.004229265888725431, -0.03157625127036651, -0.00045284434116759677, -0.06943023531091591, 0.003912215074427278, -0.04176168678413, 0.0046554381166367936, 0.027171277656118622, 0.0009323771019990557, 0.07227193352407682, -0.0038010299152427904, 0.04932824190761183, -0.005009173953863524, -0.021546752791551712, -0.0014388662954308963, -0.07352998716924843, 0.0035872572332056683, -0.056347882632654604, 0.005275391529773813, 0.014947620607601063, 0.001950353166662688, 0.07315289665632828, -0.0032803142308607237, 0.06251798574701677, -0.00544262645787275, -0.007660137694488661, -0.002444616151176902, -0.07115732702348587, 0.00289353181883135, -0.0675706695856086, 0.005503519907278663, 3.667389770945376e-18, 0.002900099590602876, 0.06762757332235152, -0.0024436064195228536, 0.0712840800008627, -0.005455136145438755, 0.007700789880336468, -0.0032968168126660665, -0.06271219649523314, 0.0019499097222217224, -0.0734917783755166, 0.005299095866523697, -0.015107768619784329, 0.0036171897479893925, 0.05661796369068386, -0.001433684916831719, 0.07408983455740192, -0.0050415192910752095, 0.021897993955733774, -0.003846789820406946, -0.04960134000937185, 0.0009171627488358378, -0.07304132262847375, 0.004692780963371151, -0.0277735779783683, 0.003974948892139857, 0.041957881657863495, -0.000422634170489635, 0.07037802531266381, -0.004267086052251118, 0.032474204891772405, -0.00399521440504129, -0.034009969083197325, -2.848173403567447e-05, -0.06619926909722326, 0.003781885449085102, -0.03578810734463982, 0.0039056293131519816, 0.02609338912650247, 0.0004165355821019136, 0.06066793194853072, -0.0032571537391557805, 0.03756103863714346, -0.0037088246827023147, -0.01854332457934734, -0.0007244736563167601, -0.05400378384292013, 0.0027145599146043997, -0.03770286081920343, 0.0034119206409195025, 0.011680335638527958, 0.0009385572861136817, 0.04647443225453043, -0.0021765652536884224, 0.03619146749238228, -0.0030262393594562074, -0.0057969194858235795, -0.0010489453093252851, -0.03838424554959266, 0.001665485918955849, -0.033073870918864955, 0.0025668416276026476, 0.0011452114385637091, 0.0010501149295134055, 0.03006171268702118, -0.0012025593917945716, 0.028464401221655437, -0.002051905975319128, 0.0020736552808236493, -0.0009411029842153771, -0.021845764109730714, 0.000807053793550123, -0.02254008610629417, 0.0015019759357425204, -0.0037180822390800936, 0.0007255571067170987, 0.014071623403334703, -0.0004954574429240916, 0.015533397605829809, -0.0009391066120715767, 0.003712069099415179, -0.0004115941895254065, -0.00705678028089168, 0.00028078275223127053, -0.007722662743147631, 0.0003859492251299454, -0.0020485470577779434, 1.0464599057301656e-05, 0.0010849656777880867], "normalization": "v* M v = 1 for dimensionless M"}, "90": {"real": [-0.0029312527629173175, 0.0004165209803338627, 0.0008830916947013379, 0.00019712954986414466, 0.006223000991919738, -0.0005108670911563277, 0.003950671358122059, -0.0007914215763166867, -0.006659160874184741, -8.362350202709704e-05, -0.014087551216297537, 0.0010098311080265776, -0.006911047172732672, 0.001232304453532929, 0.011223317083911923, 7.526851109178726e-05, 0.02211359761616419, -0.0014590411936418212, 0.011272717491012864, -0.0017228994969859866, -0.014385748295309612, -0.00017217757487463198, -0.029978255448919654, 0.0018405627811138748, -0.016857304832793907, 0.0022433330635305226, 0.01602222499707201, 0.0003701284088953735, 0.03736442325965159, -0.002139217163657864, 0.02343538474022264, -0.0027724466581193676, -0.016071340869262297, -0.0006607075744731847, -0.04397399634990151, 0.00234321534087201, -0.030735853154179416, 0.0032886688563481146, 0.014537197881694318, 0.0010316486416099128, 0.04954023759455155, -0.002444653369739227, 0.038457039821634835, -0.0037709063317189245, -0.011489388852046464, -0.001467330462813545, -0.053838880014292566, 0.002439848220620843, -0.046279111521096594, 0.004199417189154534, 0.007060271884677925, 0.001949415326947629, 0.05669749905234963, -0.0023294998788752396, 0.05387725523117169, -0.0045566304507628835, -0.0014396430848139464, -0.0024576009309882152, -0.058002762976383924, 0.002118672584362462, -0.0609350979285433, 0.004827877682275246, -0.005132978226618593, 0.002970455340410932, 0.057705256655002285, -0.001816595563272417, 0.06715780865121555, -0.005002006302366752, 0.012378138348987835, -0.003466300605504816, -0.055821673590439054, 0.0014362910716251363, -0.07228434031001382, 0.005071848938592326, -0.019987912146984754, 0.003924108608971964, 0.052434279435076184, -0.0009940447287493017, 0.07609830303923466, -0.005034529086493673, 0.02763857000598472, -0.004324372129569479, -0.04768766281969454, 0.0005087396753309014, -0.07843701628034482, 0.00489159005139642, -0.03500392781764267, 0.004649915045138374, 0.04178290152903994, -1.0817717108459543e-06, 0.07919836104774769, -0.00464894142941891, 0.041768829558176214, -0.004886608030937171, -0.034969379235294994, -0.0005072523789515651, -0.07834514390742293, 0.004316624915687554, -0.047642205256747575, 0.005023959938653492, 0.027534585698728933, 0.0009945095327636186, 0.07590678641953337, -0.003908408702830673, 0.052369163411550165, -0.005055560112674195, -0.019792317504606128, -0.001439759158996013, -0.07197826395513468, 0.003441226842275054, -0.05574161557668112, 0.004979353006367079, 0.012069763515953708, 0.0018237608692879877, 0.06671633135989458, -0.0029344863898743572, 0.057606990368549514, -0.0047977333522004366, -0.0046940064671094186, -0.002129763979161919, -0.06033318521528752, 0.0024092706777491778, -0.05787467211262468, 0.004517457532343712, -0.0020215024962597075, 0.0023442059814860407, 0.05308781879439217, -0.001887471415469559, 0.056519892588807824, -0.004149374386460508, 0.007789937109139311, -0.0024572808141657258, -0.0452754218143075, 0.0013908853428382922, -0.05358490901671376, 0.003707986167300887, -0.012363018592304825, 0.0024633531205999672, 0.03721525875611592, -0.0009403127055543544, 0.04917741324895528, -0.0032108574031274703, 0.015541372070867372, -0.0023612010142690515, -0.029237523445659372, 0.000554694836483262, -0.043466231503155386, 0.0026778957565087545, -0.017182884914675872, 0.0021540769095094365, 0.02166971107996667, -0.0002503265950774429, 0.03667448613912442, -0.0021305343181385232, 0.017208716724456653, -0.0018495834792815545, -0.014823070098773167, 4.017640535052296e-05, -0.029070496333050755, 0.00159084891863459, -0.015606706977336947, 0.0014593694384756285, 0.008979694308938291, 6.665774017572786e-05, 0.020956788643059644, -0.0010806468065368685, 0.01243203336171917, -0.0009986573125508724, -0.004380790500349032, -6.533349930864995e-05, -0.012657667481747322, 0.0006205643088307374, -0.007805087176275436, 0.00048562241934552776, 0.001216609755089184, -4.4536905095931676e-05, 0.004505811471281308, -0.0002281571010761956, 0.0019114977511542756], "imag": [-0.0013185849594304876, -5.874338861414722e-05, -0.003750396810741086, 0.0005028253883824254, -0.00021511914602637968, 0.00046559961882476126, 0.00788835104499599, -0.0003300217146387245, 0.009356155064680478, -0.0010275662692065908, -0.0014807956720991507, -0.0006627704656859249, -0.015363690222089953, 0.0006349448676860582, -0.015967852137560176, 0.001563030367299108, 0.001597862451582739, 0.0009532235686209685, 0.02209246016939408, -0.0008465099765529908, 0.023326800586221406, -0.002087698353157712, -0.00013397474415431104, -0.0013250736941960361, -0.027805257918996615, 0.0009564528823727368, -0.031134598168964727, 0.0025804565407900825, -0.002847589015189514, 0.0017630375223421505, 0.032274042706050964, -0.000960693275474096, 0.03907352146867326, -0.003021457941351351, 0.007220601709930656, -0.0022490577353363418, -0.03532166167410507, 0.0008595131334606355, -0.04681961889981427, 0.0033929458815059096, -0.012800960824842125, 0.0027630432500433955, 0.03682929340890737, -0.0006575551928354527, 0.05405609175970942, -0.0036799931049961423, 0.019354166724450745, -0.003283695271888958, -0.03674149677954918, 0.00036364109755273173, -0.06048641067836513, 0.0038711255983206834, -0.02660490229906436, 0.0037893852127370495, 0.03506865073623557, 9.58367592840492e-06, 0.06584662447863242, -0.003958805076482997, 0.03424832275039416, -0.004259048291150529, -0.03188667810016776, -0.0004461638380783655, -0.06991635058794753, 0.003939749848536346, -0.0419625926621795, 0.004673055900747133, 0.02733405844001644, 0.0009274863655248408, 0.07252798947135664, -0.003815080418479196, 0.049422154847351615, -0.005014030624322996, -0.021606247238924535, -0.0014330439978718667, -0.07357377792711604, 0.0035902833925486547, -0.0563111840026987, 0.0052675700588895175, 0.014947726080294859, 0.0019412788406940802, 0.07301038455332705, -0.003274994762113154, 0.06233666928643827, -0.005422849308683874, -0.007642007062608108, -0.0024304713779006036, -0.07086085163527692, 0.0028826111027577786, -0.06724058398307535, 0.0054730769501130545, 7.741259869280405e-18, 0.002879638238143275, 0.06721379697379305, -0.002429744365809035, 0.07081063690703168, -0.005415785272913479, 0.0076527803830288565, -0.0032694016125697483, -0.06221990227658501, 0.0019355424425847054, -0.07288915766544098, 0.005252942409861662, -0.01498964097625899, 0.003582794307030795, 0.05608582699833874, -0.001420903283696605, 0.07337974402287033, -0.004990881303501375, 0.021696216810510278, -0.0038059669894856675, -0.0490657932978408, 0.0009076148220024782, -0.07225139128280406, 0.004640048020467487, -0.027483499271145573, 0.0039287681597349276, 0.041451184653257006, -0.0004174560909819085, 0.06953992706831091, -0.0042145793999089475, 0.032099846160955875, -0.003945172562948446, -0.03355858361088877, -2.8703382656321254e-05, -0.0653466858959691, 0.0037317271028871712, -0.035341474618680764, 0.003853539978826863, 0.025716739676254447, 0.0004117686755883062, 0.05983447191999542, -0.0032111515207884785, 0.03706099947131366, -0.003656693290189628, -0.018253003739677143, -0.0007152131988112711, -0.05322097047209434, 0.002674114436824589, -0.037173659402098956, 0.0033618121818280978, 0.011479788736759594, 0.0009257680754883751, 0.045769874889944225, -0.0021426035886140454, 0.03566096809272836, -0.002980146435740409, -0.005681616463396526, -0.001033978416489563, -0.03778009022224169, 0.0016384251729842524, -0.03257163336466737, 0.0025265602578775906, 0.001103287531389209, 0.0010346031812975896, 0.029573455762483047, -0.0011823017436913416, 0.028019699948448648, -0.0020189260851066785, 0.002060333740724399, -0.0009268417254607107, -0.02148149064046776, 0.0007930128170017599, -0.02217998621075612, 0.001477392588139329, -0.0036724933397483043, 0.0007143772630109888, 0.013831708272178962, -0.0004866138210088165, 0.015280997229279145, -0.0009235568458020518, 0.003660337718739048, -0.0004052350206360688, -0.006934064570226577, 0.00027576588695426055, -0.007595601225981198, 0.0003795778805031475, -0.0020180740658551403, 1.0469398463384886e-05, 0.00106543548853418], "normalization": "v* M v = 1 for dimensionless M"}, "91": {"real": [-0.002882351367890282, 0.000409696651104291, 0.000870438925252109, 0.0001936558659744032, 0.006120860854985355, -0.000502684855904135, 0.0038821751113390377, -0.0007783187497040708, -0.006554330709027751, -8.185750587853409e-05, -0.013856796760638454, 0.0009936193836843517, -0.0067920584994764855, 0.0012120832746302958, 0.01104766190944718, 7.355819344143575e-05, 0.02175564849941864, -0.0014358439305715651, 0.011083145206917664, -0.0016950998650758658, -0.014164039424459698, -0.00016892830425329323, -0.029501510704427556, 0.0018117669643524523, -0.016581757762910147, 0.002207945733393155, 0.015780871882057183, 0.0003639172209370783, 0.03678389302053253, -0.002106467203442496, 0.02306440172956994, -0.002729930842716614, -0.015836617237202838, -0.0006503893294602668, -0.043310516115435384, 0.0023083096959781, -0.030266791257274488, 0.0032399411295032593, 0.014333438403143777, 0.0010164474254781646, 0.04881930569189177, -0.0024094291012948534, 0.037894564075665785, -0.00371730098681275, -0.011337259761500197, -0.0014469106859034575, -0.053089178618162924, 0.0024060599167578973, -0.04563525086400004, 0.0041426197828788, 0.0069752163118793654, 0.0019239280115621242, 0.055949177330929294, -0.0022986997966736307, 0.05317101237871981, -0.004498587760677549, -0.0014305938344056884, -0.0024277019671579813, -0.05728557520012012, 0.002092098904057636, -0.060191625210503565, 0.0047706886552695265, -0.005064538733872573, 0.002937293965481873, 0.05704665766139078, -0.0017950753342326515, 0.06640718569203179, -0.004947799697015277, 0.012238708673316565, -0.003431477953462715, -0.05524497829742064, 0.0014201637620116481, -0.07156001179491256, 0.005022654207216752, -0.019792051627416627, 0.003889607799586164, 0.051956991852147964, -0.0009831113007506445, 0.07543525446650957, -0.004992147555432112, 0.027408509905523355, -0.004292462942586847, -0.04732007320749608, 0.0005022408416221195, -0.07786978152078936, 0.004857473609528789, -0.034768720803146136, 0.004623037669529849, 0.04152703827231293, 2.2923930281368237e-06, 0.07875896684432851, -0.004624085712094498, 0.04156306945174738, -0.004867241617734352, -0.03481838515536973, -0.0005093209227795801, -0.07806110250292596, 0.004301483379160197, -0.04750437278396682, 0.005014482651570099, 0.027472567719880343, 0.0009975283468832644, 0.07579924790057953, -0.0039028330468649265, 0.0523396750698963, -0.005058108009631084, -0.01979469479259413, -0.0014463207395576973, -0.0720604345293474, 0.0034444379972096463, -0.05586067062775605, 0.00499568535881488, 0.01210411357910681, 0.0018366704859675519, 0.06699225280477292, -0.002945078796259003, 0.05791232434937453, -0.004829111896890443, -0.0047213825115802075, -0.0021518979878750993, -0.06079695459975262, 0.002425250922089739, -0.05839933340144221, 0.004564546649978171, -0.002044835124397902, 0.002378359129948843, 0.053723306988697636, -0.0019063305249575726, 0.057290160934893995, -0.004212168330654121, 0.007910420986591395, -0.002506010178405124, -0.04605652521346495, 0.0014097022716644755, -0.05461847131263025, 0.0037857682613759483, -0.01262747654964503, 0.002528826731426081, 0.0381066921791321, -0.000955884854025113, 0.05048190224056802, -0.0033021946345009705, 0.015994543396024154, -0.0024450592559882123, -0.030196134608576057, 0.0005636899179573017, -0.04503821794567131, 0.0027806704967622215, -0.01786494765610916, 0.0022573143886343576, 0.02264626972321502, -0.0002494488844864561, 0.03849899474592035, -0.0022420130610570086, 0.018152923081160836, -0.00197245827834631, -0.015764459140759256, 2.6339436116316135e-05, -0.031121091613410246, 0.001707786046473623, -0.016837257286818518, 0.0016013455186824866, 0.009831407608987394, 9.616056132722414e-05, 0.023196249489082915, -0.0011994195585054242, 0.013962306411269122, -0.0011583843568548867, -0.005089623138922403, -0.00011266907938612913, -0.015039240414523144, 0.0007373334274769892, -0.009636330696612934, 0.0006609555872366477, 0.0017334128739363334, 2.212938529336971e-05, 0.006975047846585595, -0.00034010835668109947, 0.004027188864465701, -0.00012733331802566473, 0.00010391925200180566], "imag": [-0.0012983962555196155, -5.757316249773371e-05, -0.0036882841921373477, 0.0004946507324105344, -0.0002085831792680052, 0.00045773250646059354, 0.007760769430261748, -0.00032494188142288886, 0.009199948438362679, -0.0010108055322743637, -0.0014627329175719982, -0.0006516042925649936, -0.015116395477940846, 0.0006250558795484321, -0.015704216359311792, 0.0015377855626635293, 0.001580656720886734, 0.0009374608390093487, 0.021741393173961055, -0.0008334244391255632, 0.022948468290058165, -0.0020545281410424138, -0.00014223144943044657, -0.0013037255569976708, -0.02737161955713176, 0.0009418888890402851, -0.030641187216821988, 0.0025403514659710336, -0.00279186149458158, 0.0017355042940507214, 0.031782993245051315, -0.0009463578908712685, 0.03847180817389583, -0.0029757885150147527, 0.0070996112062484225, -0.002215186887455064, -0.03480074935586273, 0.0008469840047917107, -0.04612337523382385, 0.0033433858997541995, -0.012602527280664518, 0.002723161141732557, 0.036306698632280844, -0.0006481671066239405, 0.053285488703100715, -0.0036284221950691974, 0.019072810566909796, -0.003238610305376383, -0.036244189481896914, 0.00035838412111445625, -0.05966701371283329, 0.003819516183505713, -0.026242556718340058, 0.003740361624776183, 0.0346205647787464, 1.0148361449009723e-05, 0.06500802994985165, -0.003909099890020807, 0.0338146207980913, -0.004207751390610373, -0.03150700724700814, -0.00044196516904160363, -0.06909053212125263, 0.0038937367544687063, -0.04147470242345324, 0.004621471138699341, 0.02703577379823411, 0.0009189775998182725, 0.071747440715663, -0.003774271577396338, 0.048904160015539135, -0.004964360357458653, -0.021394925971592454, -0.0014212071863159558, -0.07286955072024329, 0.0035558057238029893, -0.0557930317843134, 0.005222113162706698, 0.014820766266320584, 0.001927598412825985, 0.07241012942999406, -0.0032474982006457614, 0.0618527314342604, -0.005383869844689372, -0.007588284449997471, -0.0024168773302495716, -0.07038696996677986, 0.002862200346071822, -0.06682789866557673, 0.00544266883393894, -7.580725603475198e-18, 0.0028684210604697016, 0.0668818107317178, -0.0024159386903405025, 0.0705069179249296, -0.005395740284978849, 0.0076263466948939046, -0.0032631026571567283, -0.062037138529213526, 0.0019272667905413298, -0.07273067221226577, 0.005244628910959361, -0.01497075363506711, 0.00358407671673038, 0.05605050013413943, -0.0014165122468312347, 0.07339916993916577, -0.004995140656824946, 0.02172403853205389, -0.0038174734773290565, -0.049166549249076666, 0.0009049494541624053, -0.07247576898967369, 0.004657114990305581, -0.02760050747662319, 0.003952972812432556, 0.0416671489257287, -0.0004139317501017795, 0.06998881976687533, -0.0042440317253316555, 0.03234969193445285, -0.003984234372259607, -0.033859929774610435, -3.59816434664474e-05, -0.06603065415135512, 0.003772468079502068, -0.03576667196804183, 0.00390916595470342, 0.02606576834948, 0.0004258681933893492, 0.06075395566888254, -0.003261427827614071, 0.03770056030056937, -0.003730018762243054, -0.018605695309853724, -0.0007392196170112347, -0.0543656533387771, 0.002731569693640329, -0.03806079607898769, 0.0034533052548101385, 0.011787767445436284, 0.0009626224865427758, 0.04711858326693953, -0.0022043663059929464, 0.036820985964627524, -0.003089542553661561, -0.005894440341360434, -0.0010863138221219243, -0.039301253890636954, 0.0017012279518785938, -0.034020129882274985, 0.002652831492031632, 0.0011709592130028064, 0.0011045886679922482, 0.031226129097711507, -0.00124262688409576, 0.029761175340850047, -0.0021602881524823243, 0.0021847550187989446, -0.0010160426468610248, -0.02321690499771456, 0.0008472579925171373, -0.02420695335767904, 0.0016313508017236186, -0.004030307401154716, 0.0008236391972169161, 0.015595298360697726, -0.0005312702470030475, 0.01757365621690764, -0.0010869902814381435, 0.004284778610138479, -0.0005345983444122276, -0.008667885890145622, 0.0003076005020114723, -0.010122118185856335, 0.0005488560125423939, -0.002932173806473412, 0.00016010342737642682, 0.002713495931718288, -0.0001850725363804083, 0.0021499153978852136], "normalization": "v* M v = 1 for dimensionless M"}, "92": {"real": [-0.002582356073394544, 0.00016480610024226778, -0.0026284210030392253, 0.0005138115705234552, 0.003006465914508182, 0.00012115452855384598, 0.008500137622956828, -0.0006758739110788346, 0.004279318484938781, -0.0008869806114488678, -0.008422767362198784, -2.8091759510391346e-05, -0.01615864168553689, 0.0011520912259020946, -0.007379638606307113, 0.0013231996134281112, 0.012627389029290373, 3.7255445193217484e-05, 0.023928310005961188, -0.0015774682514840448, 0.01181641029026193, -0.001805071464012611, -0.015453952806201418, -0.00014817469019796822, -0.0314998226954582, 0.0019351408492322537, -0.0174115214122747, 0.002313332713845051, 0.01679138404973208, 0.0003562604402009927, 0.038571162527915086, -0.002210944972327271, 0.023939584304422567, -0.002827607584252881, -0.016588596178217594, -0.0006529820483316347, -0.044859847718578795, 0.0023939956274255207, -0.031136947474188718, 0.0033272297021451677, 0.014856690841934018, 0.001026203562111077, 0.050114402039366464, -0.002477134487554348, 0.038712275218347726, -0.003792077422321777, -0.011668647446966987, -0.001460666597300953, -0.05412459632109034, 0.002457227757285423, -0.046358270676073635, 0.004203388978181834, 0.007156508992171572, 0.0019386005930296507, 0.056730044327184065, -0.0023353019073707754, 0.05376407066638972, -0.004544524442478908, -0.0015061724701071466, -0.0024404360470793893, -0.05782680162028626, 0.0021165114267088486, -0.06062781242919022, 0.004801643557699443, -0.005050010778866592, 0.0029455921101761763, 0.05737169603944253, -0.0018099395214480846, 0.06666886432038971, -0.0049642718297547616, 0.012242530323151472, -0.0034333068464313006, -0.055384209558348524, 0.0014282394505068954, -0.07163922497243654, 0.005025731736944536, -0.01977553573587195, 0.0038834766705288263, 0.05194582994126608, -0.000987130650302173, 0.07533362796230895, -0.0049834213106848355, 0.02733874528935107, -0.004277471026350531, -0.04719689277956512, 0.0005047697069111258, -0.07759794035963197, 0.004838928478835655, -0.03461996496376319, 0.004598889297546, 0.041331036053547335, -1.0213411168956615e-06, 0.07833551162330923, -0.004597976180078605, 0.041317712729408484, -0.004834229203710721, -0.03458748621139467, -0.0005033413275299358, -0.07751121145857519, 0.004270200092087482, -0.04715343767698977, 0.004973439447695179, 0.02724148296203069, 0.0009874750455318286, 0.0751529881462741, -0.0038687675912091497, 0.051882838820710576, -0.005010334000968465, -0.019593225954025243, -0.001431309396729614, -0.0713508787790837, 0.003409853002894622, -0.05530582371343145, 0.004942850960352244, 0.011955787157962928, 0.0018163603918182345, 0.06625350575847803, -0.0029119900488288053, 0.05727470100804009, -0.004773145158552765, -0.004642475597290085, -0.0021264817003527918, -0.0600621956649665, 0.0023953274108033692, -0.05770027163187638, 0.004507510411579044, -0.0020458356888787546, 0.00234852299835657, 0.05302295309464489, -0.001880817308179824, 0.056555567495931, -0.004156134168229761, 0.007832907903029122, -0.002472868593798168, -0.04541660934125294, 0.0013893697621034826, -0.05387708125882533, 0.0037326941124541722, -0.012478365480147836, 0.002493834275182293, 0.03754754034559492, -0.0009410066804955516, 0.04976343180555922, -0.0032538126837990317, 0.01578749943097229, -0.0024099060142831487, -0.02973140708741361, 0.0005540499812265744, -0.044371513704112735, 0.0027383912640552835, -0.017619245306389576, 0.002223810514633821, 0.022282412148546125, -0.00024437667031850397, 0.03791028078555225, -0.0022068506943118205, 0.017892008998239613, -0.0019424143770217952, -0.01550058684854844, 2.477115706469707e-05, -0.030632410029418012, 0.00168030863507989, -0.016587099919402184, 0.0015764555785844087, 0.009659623264337981, 9.559877780447561e-05, 0.02282417822802216, -0.001179726904940371, 0.013749627352635217, -0.001140117753365112, -0.0049957445517302464, -0.00011156088771382864, -0.014793956939201814, 0.0007250632214512813, -0.009486818052659959, 0.0006504641444555357, 0.0016980660880742565, 2.215662063521179e-05, 0.0068597880682115895, -0.00033447002733591, 0.003963793678830447, -0.00012540069493463302, 0.00010383066533074018], "imag": [0.001732801128274286, -0.00037212763113652025, -0.002643692377040174, 9.527341699931069e-05, -0.005221141548910612, 0.0006577562238973086, 0.000789975656625145, 0.0004813414731009202, 0.01025598637067588, -0.00045684530573389105, 0.010815879696555465, -0.0011687290470807788, -0.0021811177292222895, -0.0006879372417239617, -0.01739169351365002, 0.0007376387563201003, -0.017356879569805857, 0.0016870670461264585, 0.0020382985161727612, 0.0009835731758195796, 0.0237650580952814, -0.0009265785015180578, 0.024583523456460917, -0.002192156780594144, -0.00036846480677829997, -0.0013563730115134331, -0.02912295179467018, 0.0010162699562965554, -0.032206793453193786, 0.0026638732239313654, -0.002759640220408813, 0.0017913110418115881, 0.03325274444866712, -0.0010033166586254328, 0.03992095673618468, -0.0030833947706400554, 0.007218119321188084, -0.0022708128992516797, -0.03599099532063336, 0.0008884665680134783, -0.04741589540426667, 0.0034339674876104893, -0.012824962888339477, 0.002775460771898113, 0.03723017401531563, -0.0006765910458343242, 0.0543896412000764, -0.0037015874312786197, 0.019351290778094356, -0.003284774760653449, -0.036923134774283134, 0.00037649699455614554, -0.06056060852856041, 0.0038755732477058196, -0.02653050623060407, 0.0037780389412977425, 0.03508515815339903, -5.793828610201237e-07, 0.06567903026672842, -0.00394900564885454, 0.03406899586705, -0.004235138816222604, -0.031793472069824455, -0.00043567214373448304, -0.06953713200075581, 0.003919015691064329, -0.0416579463896444, 0.004637376305799525, 0.027184265970974335, 0.0009142929342668334, 0.07197763032249888, -0.0037869098574662583, 0.04898580248204699, -0.004968229262372764, -0.021447313313164556, -0.0014155645012643339, -0.072900207686155, 0.0035581265207157483, -0.05575086341024901, 0.00521402466032427, 0.01481841454014218, 0.0019188082418485216, 0.0722656974002186, -0.003242025171087532, 0.06167350909260863, -0.005364498038716927, -0.007569961387075367, -0.0024032197662808208, -0.07009780436220019, 0.0028515165628188667, -0.06650756026034643, 0.00541321631301943, -1.0247383711963253e-18, 0.0028487101754041877, 0.0664822864354321, -0.0024025483847267557, 0.07005031125167815, -0.005357846548197186, 0.007579768073480665, -0.0032367202722603347, -0.061563623918432044, 0.001913466937839665, -0.07215082664618856, 0.005200259477572711, -0.014856564023418721, 0.003550974712140811, 0.05553930622668395, -0.0014042803640512017, 0.07271616226327443, -0.004946463211500059, 0.02152918154454286, -0.0037781454512729063, -0.04865196158011173, 0.0008958530091079974, -0.07171525425216962, 0.004606369438666606, -0.027320196699605382, 0.003908397454926443, 0.04117964324479591, -0.00040906335487510243, 0.06918031375663859, -0.004193401203740131, 0.031987243001277706, -0.003935794328116108, -0.033424661145285535, -3.604049819339502e-05, -0.06520566517611134, 0.0037239577736920357, -0.03533289354345181, 0.003858547148468464, 0.0257014073718523, 0.0004210536425686345, 0.05994406931500124, -0.003216757920562098, 0.03721274733696683, -0.0036790960861124255, -0.0183236658046783, -0.0007299625196898105, -0.053600674541754205, 0.0026920879141398043, -0.03754138874709027, 0.003404021136090849, 0.011591918038419644, 0.0009497980129501028, 0.04642483534717555, -0.00217098443121987, 0.03629597422640871, -0.0030437851931044892, -0.00578115908218579, -0.0010711668475821253, -0.038700124490187705, 0.0016743852881178328, -0.033517295965628774, 0.002612319487461229, 0.0011297168346648112, 0.00108863953057536, 0.030732938717478887, -0.001222282278101478, 0.029308273809943712, -0.0021264678000422785, 0.0021704701675686225, -0.001000978818258907, -0.022840155826312665, 0.0008329103866964415, -0.02382993070838067, 0.001605311623187178, -0.00398172020507354, 0.0008111991142282496, 0.015336340234367958, -0.0005220062627549548, 0.017295008879355943, -0.0010694032996502437, 0.004226298653596721, -0.0005264540178625591, -0.008521013592588009, 0.00030216609433530506, -0.009959479663544196, 0.000539938039802527, -0.0028896957076023824, 0.00015774860202826, 0.0026664694029838753, -0.00018197150806661507, 0.0021149032745900686], "normalization": "v* M v = 1 for dimensionless M"}, "93": {"real": [-0.0025416343503401103, 0.00016232718248013406, -0.0025848620325393612, 0.0005055034147007993, 0.0029605413522114255, 0.00011893102343852112, 0.008363297609275669, -0.0006652276432558569, 0.004206296517524451, -0.0008726204677010122, -0.00829261641323308, -2.7232553215739677e-05, -0.015900151384311292, 0.0011340048000166695, -0.00725562048908691, 0.0013020249772227935, 0.012434082980031335, 3.6189321413688906e-05, 0.02355063311518144, -0.0015529916216448479, 0.011622939412754083, -0.0017767076748181065, -0.015221357125285528, -0.00014540252782251718, -0.03101189052341846, 0.001905631439605784, -0.01713473190799868, 0.0022778299216277497, 0.016544620423131973, 0.00035045996550792726, 0.03798796952326603, -0.002177985874686957, 0.023571287188870086, -0.0027854528982158627, -0.016352399305069057, -0.0006431039444868625, -0.04420167268767574, 0.002359298346370192, -0.03067539679445674, 0.0032793331287298798, 0.014653752292070903, 0.0010115533615143145, 0.04940569325660824, -0.0024424314808956377, 0.03816256589894079, -0.003739731933596722, -0.01151803959073615, -0.001440967475072544, -0.053392577267307444, 0.0024241606385087162, -0.04573233887533849, 0.0041482064479802854, 0.007072278996130393, 0.0019140331352724604, 0.05600311257763411, -0.002305311499256055, 0.05308028831180878, -0.004488350510287183, -0.0014961886455536815, -0.0024116522380291526, -0.05713280563123886, 0.0020907358609122666, -0.059910189144972294, 0.004746455661957119, -0.004984890044215592, 0.0029137021113338464, 0.05673618259905134, -0.001789126264403608, 0.06594589112230213, -0.00491206563184022, 0.012108910669331667, -0.003399838563213266, -0.054828738021919225, 0.001412676513324214, -0.0709424138153901, 0.004978401882939986, -0.019587528482495474, 0.0038503095476333194, 0.051486447837040254, -0.0009766013366773478, 0.07469581847984809, -0.004942642910260015, 0.02711758217733674, -0.004246746909744491, -0.046842860959297496, 0.0004985341097936865, -0.0770514590335464, 0.004806045793386934, -0.034393193675303864, 0.004572904478054761, 0.04108388052247175, 2.17353039249854e-06, 0.07791027842201614, -0.004573904795087668, 0.04111800304738241, -0.004815312848982461, -0.03444043858451295, -0.0005052223614337278, -0.07723289413234401, 0.004255348307024776, -0.04701704924089142, 0.004963824478348026, 0.027179352846488456, 0.0009901758548814703, 0.0750413045326396, -0.003862981915657887, 0.05184782038787761, -0.005012027026543614, -0.01959272731817992, -0.0014372777193965088, -0.07141814255809273, 0.0034123915364312257, -0.0554100296641429, 0.004957508128274056, 0.0119863179225842, 0.0018282440063703497, 0.06650350125604097, -0.002921526194662511, 0.057553722700528255, -0.004801960666821557, -0.004667326372236282, -0.0021469980235516973, -0.060489452926830604, 0.002409984890669313, -0.05818538845681687, 0.004551123991720989, -0.0020678904584458973, 0.0023803185215962273, 0.05361247616197917, -0.0018982358784208526, 0.057271824651041595, -0.004214563074106759, 0.007945703995219974, -0.0025183750246872932, -0.04614408927227973, 0.0014067994535725025, -0.05484159815345006, 0.0038052940838540204, -0.012726213811983064, 0.0025551286356715, 0.038380061027647606, -0.0009554268749212389, 0.050984036651911584, -0.00333927103714252, 0.01621292173684837, -0.002488581982376711, -0.030628627374449772, 0.0005623082692744688, -0.045845786551914874, 0.002834753754826495, -0.01826069017798712, 0.002320867973285333, 0.02319818351110764, -0.00024334128155533693, 0.03962506954638553, -0.0023115821659465212, 0.018781662442529014, -0.0020581734588083897, -0.01638494272279209, 1.1489870367056704e-05, -0.032563862675665, 0.0017903857933118535, -0.017748903676484823, 0.0017105004927338479, 0.010461055779196326, 0.0001237408940825521, 0.024938310288037363, -0.0012917599149581773, 0.015197611744606206, -0.0012912743933275123, -0.005663667346053626, -0.00015669275860304548, -0.01704774774119707, 0.0008354412976175329, -0.01122384428765373, 0.000816813954502274, 0.002185349403188616, 8.578911881444045e-05, 0.00920277307319969, -0.0004395165421063255, 0.00598080720558591, -0.0003056827185286595, -0.00016627970746144516, 8.679791664868635e-05, -0.0017125991109046674], "imag": [0.0017036352949304197, -0.00036605901770037314, -0.0026024055526585104, 9.396933420607116e-05, -0.005135802311906598, 0.0006472401946934292, 0.0007810946759652675, 0.0004733540911410239, 0.01009346365716074, -0.0004498696008219816, 0.010639424201756613, -0.0011500974244950603, -0.0021528661259781257, -0.000676623299136324, -0.017118252012861847, 0.0007263659887405399, -0.017077473709928927, 0.0016604895643263793, 0.002014845452759265, 0.0009677385536512672, 0.02339671205321731, -0.0009125648829356304, 0.024195241821451077, -0.0021582264524446482, -0.0003729002842089028, -0.0013351253657697135, -0.028680427257387765, 0.0010011523015971116, -0.031710191687533015, 0.0026235794845195204, -0.0027069004062720507, 0.0017641309555997179, 0.03276023758457362, -0.0009887043508566516, 0.039323261281857855, -0.0030380719848705283, 0.0071007982577435125, -0.002237603920715862, -0.03547469544314656, 0.000875832733812994, -0.04673079540116437, 0.003385221350779195, -0.01263217226836723, 0.0027365751599624237, 0.03671663073829383, -0.0006671690781708997, 0.05363668752567832, -0.003651203016830095, 0.019078491568657464, -0.0032410130254856362, -0.03643755814037925, 0.0003711883578274607, -0.059764246096947686, 0.0038254094976851896, -0.026180120621982675, 0.0037306226448932736, 0.034649745490944295, 1.2187641575284513e-07, 0.06486730973942889, -0.0039008819081192904, 0.033650628524152924, -0.004185657522191977, -0.03142585546581715, -0.00043173355668409407, -0.06874016497043689, 0.0038745964131124697, -0.041188193121487575, 0.004587710965156884, 0.026896169538123637, 0.0009061728656437602, 0.0712258668912858, -0.003747593827973191, 0.04848764596023802, -0.004920455623257572, -0.021243500056508526, -0.0014042141779897026, -0.0722226263906813, 0.00352494683967461, -0.055252677443938296, 0.005170301427579918, 0.014695989003481619, 0.001905645621722006, 0.07168800403267477, -0.003215565806697064, 0.06120771411496512, -0.005326945424774321, -0.007518077004310237, -0.0023900757788396995, -0.06964073800753669, 0.0028318505566165965, -0.06610899203199595, 0.005383791265435528, -8.914581631351249e-18, 0.00283774933221619, 0.06616012782875925, -0.0023892017798457805, 0.06975438134725702, -0.005338221275030652, 0.007553769300994709, -0.0032303390371124425, -0.0613829931040371, 0.0019054112663712101, -0.07199156619133744, 0.005191709897659846, -0.014836674938708987, 0.0035516822720429784, 0.05549832379245126, -0.0013999551228963908, 0.0727242489275748, -0.004949773626512907, 0.02155234111701429, -0.0037884325722579958, -0.04873983099786952, 0.0008932180430747899, -0.07191612617758644, 0.004621759067789041, -0.027426454993389998, 0.003930599886785355, 0.041376691822406914, -0.0004056795239581875, 0.06959247263872824, -0.0042204772661252905, 0.032217792479282914, -0.003971957695771319, -0.03370285471592563, -4.290548790875924e-05, -0.0658392640891722, 0.0037616985897137687, -0.035727943942977666, 0.003910300405207687, 0.026025330164271474, 0.0004342987434975123, 0.060799869304815506, -0.0032635280847183724, 0.03780934776763442, -0.0037475403916229708, -0.01865193309187926, -0.0007525118713826815, -0.05466943796602743, 0.0027456860355158405, -0.03837130657871659, 0.0034896404631037325, 0.011878966313960489, 0.000984451121327519, 0.04768720411284054, -0.002228722314814984, 0.03738374097587718, -0.0031463840801838894, -0.005979337800912006, -0.0011204476765640382, -0.04012700860347519, 0.0017331958197475573, -0.03487852561120427, 0.002730992177880474, 0.0011915882326197858, 0.0011546520626027747, 0.03228641596648484, -0.001278851755549179, 0.030948348868186887, -0.002259601588262493, 0.0022897300681123623, -0.0010852765721989339, -0.02447485810658642, 0.0008838296861054369, -0.025743136369425542, 0.0017506256342434481, -0.004321934851002657, 0.0009146756731887094, 0.017001277212600342, -0.0005639341112547095, 0.01946417612151501, -0.001224022225538724, 0.0048200370904340935, -0.0006492608277076703, -0.010161761287910107, 0.0003319968978291564, -0.012356175383333218, 0.0007004985443522915, -0.0037602680464226507, 0.00029925284098891594, 0.00422766730653039, -0.00019736820733146936, 0.004697524031593105, -0.00019936789315446726, 0.0011864268314702487], "normalization": "v* M v = 1 for dimensionless M"}, "94": {"real": [0.00010218481724984197, -0.0002214808145344751, -0.003518216700308078, 0.0003412929767733451, -0.002752364645174634, 0.0006026656474148074, 0.005000292630873745, 4.976449773084564e-05, 0.010621130054966666, -0.000829553974701253, 0.0045801950718867, -0.0009753437048815896, -0.010065144037026743, 2.3965150208604698e-05, -0.018079103090390427, 0.0012839915734546006, -0.007809451579912481, 0.0014068760375480788, 0.013928847990065614, 1.6680962863451397e-06, 0.0256024988945433, -0.0016867223466773972, 0.012313551326558482, -0.0018802871245962977, -0.016438957519135492, -0.00012566216992207925, -0.03289493949430359, 0.0020218741818222256, -0.017915145071118303, 0.0023769065709192895, 0.01749629521274997, 0.00034311803471127135, 0.03966855275327682, -0.0022762166237792125, 0.024393043722065577, -0.0028771047291447967, -0.01705899469041105, -0.000645425350941777, -0.0456553896991403, 0.002439690419643927, -0.03149088328905674, 0.0033610679441035025, 0.015144280905904452, 0.0010205954958549556, 0.050618077340591226, -0.002505812622118399, 0.038927201207289854, -0.0038095827404704854, -0.011827914359982719, -0.0014537290691167208, -0.054359283505276086, 0.0024719409443333946, -0.046406528048815336, 0.0042047979204694755, 0.007241316237753632, 0.001927599658252027, 0.056729616371615166, -0.0023393865973768808, 0.05363105758192362, -0.004530934346925721, -0.0015664833530936032, -0.0024233309965954212, -0.05763364254385602, 0.002113370818574555, -0.06031243430418916, 0.00477491419390816, -0.004971110465669182, 0.002921140899292799, 0.057033781346013446, -0.0018028264778531223, 0.06618319193818514, -0.004926884575821251, 0.012111349761607394, -0.0034011226617292082, -0.05495191658974589, 0.0014200522870703644, -0.07100738920295199, 0.0049806145945670245, -0.01956970345529729, 0.003844033058674013, 0.051468657115145575, -0.0009802329898940954, 0.07459001999084533, -0.004933749812001919, 0.027048439514242892, -0.004232055755104046, -0.046720270360697876, 0.0005008442453091696, -0.07678482270687433, 0.0047879137663913275, -0.03424838632074383, 0.0045495098466518365, 0.040893405413442684, -9.655237011028002e-07, 0.07750017611542805, -0.0045486521861254365, 0.04088077618065433, -0.0047834753556663225, -0.03421780977145862, -0.0004994719731600487, -0.0767028441413798, 0.004225221773529814, -0.0466787021697953, 0.0049243107370384055, 0.02695732393213575, 0.0009804727262866387, 0.07441941674201487, -0.0038302315903174797, 0.05140773382414922, -0.004966041670837227, -0.019399506721457765, -0.001422768543319565, -0.07073538487036084, 0.0033791509300683193, -0.054875269516642455, 0.004906605471274462, 0.011844299253520802, 0.001808583093617225, 0.06579188110288195, -0.002889702879625018, 0.05693825248546561, -0.004747941125331379, -0.004592174349712973, -0.002122339002640845, -0.05978021000732413, 0.0023811673388330888, -0.05750894147814946, 0.00449592106579098, -0.0020677604235882757, 0.0023512793833786795, 0.05293438011297866, -0.0018736209041061605, 0.05655850334779101, -0.004160127042070786, 0.007869235102453733, -0.002485979010580886, -0.04552192893121925, 0.0013871435799312879, -0.05411828068734543, 0.003753478630728691, -0.012579409869257204, 0.0025207246605030353, 0.037833400688521146, -0.0009410236600180837, 0.050278679337283784, -0.0032917287809203248, 0.01600816646958246, -0.002453749275863794, -0.030170890552703177, 0.0005529922592498563, -0.04518571473224336, 0.002792846086003439, -0.018015727800399308, 0.0022873103711659112, 0.022836106982502317, -0.00023851787077525187, 0.039035348840806235, -0.002276307999980813, 0.018518300376419567, -0.0020276092408001564, -0.016118423877076023, 1.0189010611489648e-05, -0.03206583722205539, 0.0017623327956275364, -0.01749151201917017, 0.001684553828894483, 0.01028339561388478, 0.00012279041597320413, 0.02454838498693285, -0.0012710805462680882, 0.014971503931193748, -0.0012713743166499576, -0.005562190745315954, -0.00015497280293469328, -0.01677647805509196, 0.0008218547044812615, -0.011053628898608694, 0.0008041063343426577, 0.002142364721161272, 8.489058520428203e-05, 0.009054309339023766, -0.0004323359487446875, 0.005888801788015624, -0.00030096003021408733, -0.00016032238621955348, 8.527661498119477e-05, -0.001684513304513542], "imag": [0.0030093129864559513, -0.00032592600133844816, 0.0008069561288877771, -0.0003735430874285954, -0.005143595516363337, 0.00023706626762487552, -0.006582390780844893, 0.0008019540888523402, 0.0017320994346547655, 0.0004953955362373423, 0.0124609084934746, -0.0005750830921354252, 0.01216894442393934, -0.001299530906001066, -0.002835390339760481, -0.0007107216693672734, -0.019271477695140465, 0.0008329708942065769, -0.018638442648123206, 0.00180143265009502, 0.0024488230877887213, 0.0010110494665156679, 0.025307226767230486, -0.001000568936478616, 0.025736406057590037, -0.002287893754498327, -0.0005873112458657309, -0.0013845452198409495, -0.030330096381789937, 0.0010712699547160579, -0.033182921156069085, 0.0027397173903553063, -0.0026757958147353524, 0.0018164524646936111, 0.03414162066974298, -0.0010422892160000781, 0.04068366943370965, -0.0031390368386602016, 0.007211492526529146, -0.002289670059695827, -0.036590870683022546, 0.0009147829576263765, -0.047941551001294554, 0.0034700258189300447, -0.012840106542877988, 0.0027854243466773824, 0.03758053246891419, -0.0006938110248065664, 0.054668443203235884, -0.003719529538806996, 0.01933830511871387, -0.0032840089753669206, -0.03707087509065168, 0.00038814485365936606, -0.06059662888086323, 0.003877591306883756, -0.0264478453273458, 0.0037655632419190395, 0.03508144695919149, -9.928072446416484e-06, 0.06548944104424702, -0.003937853632764341, 0.03388572534962635, -0.004210858202976358, -0.03169042844984768, -0.00042579715443617, -0.0691507007706487, 0.0038978176633793723, -0.04135533785956402, 0.004602059453387681, 0.027031661430004343, 0.0009016795708335358, 0.0714325720292465, -0.0037589503796524007, 0.048558185996923645, -0.004923436313266839, -0.02128946835756061, -0.001398740968251003, -0.0722415190137166, 0.0035266349833742725, -0.05520569920066148, 0.005161989227514601, 0.014691461379048738, 0.0018971242071041277, 0.07154212602932043, -0.003209966103744858, 0.06103068123387735, -0.005307970359272057, -0.007499621876765505, -0.0023768776404902545, -0.06935862410670904, 0.002821397601322133, -0.06579793629595697, 0.005355276534612831, -6.388017599371176e-18, 0.0028187449567189087, 0.06577405899051236, -0.002376256600602593, 0.06931365069310955, -0.005301698705858628, 0.007508560891462834, -0.003204929176027429, -0.060927128407777593, 0.0018921427086425384, -0.07143315591268957, 0.005149017748635106, -0.014726230466637872, 0.003519800493552784, 0.05500680887283274, -0.0013882359640557066, 0.07206676224042083, -0.004902942470895924, 0.02136406197679082, -0.0037505198194150353, -0.048244980071888904, 0.0008845407251270404, -0.07118342779752083, 0.004572891951396638, -0.02715545721091469, 0.003887553144833478, 0.04090733460698045, -0.00040109530060330215, 0.06881211308531567, -0.004171630493880052, 0.03186677099773287, -0.0039250561331145625, -0.033282929390346765, -4.282145304462723e-05, -0.06504076245371741, 0.003714769337048343, -0.03530663349872674, 0.0038611134291354, 0.025672789529432874, 0.0004294551572583411, 0.060012947753489664, -0.0032201545668139697, 0.037333618408190494, -0.003697822900672533, -0.018378013940379377, -0.0007432822058341832, -0.05392230208061979, 0.002707165225045442, -0.03786194988033567, 0.003441221144380057, 0.011687852618262416, 0.0009716292348405065, 0.04700495930191843, -0.00219594921632786, 0.03686501800910481, -0.003101052866979244, -0.0058682276192127516, -0.0011051810527155756, -0.039530294479220685, 0.0017066271363308406, -0.0343765589714812, 0.0026903929400269705, 0.001151153248251028, 0.0011383566791711745, 0.03179032822105874, -0.0012584954799854922, 0.03048944811194175, -0.002225135779250824, 0.002274523686576315, -0.0010695383206617874, -0.024088211672277038, 0.0008692607794650748, -0.025352148657879207, 0.0017233719844311358, -0.004270694065609009, 0.0009011439011559367, 0.01672624614751086, -0.0005543350646384919, 0.019162951679166738, -0.0012046766826664327, 0.0047555637195296615, -0.000639539941791402, -0.009993910811988355, 0.0003262206753707161, -0.012162230657260888, 0.0006893375661614202, -0.0037070126551371637, 0.0002947979677618095, 0.004156372712919976, -0.00019401973133685414, 0.004622975142298323, -0.00019625824514082178, 0.0011687771312472305], "normalization": "v* M v = 1 for dimensionless M"}, "95": {"real": [9.915629329826371e-05, -0.00021784315107547115, -0.0034631590967833976, 0.0003360773070604489, -0.0027067536228507667, 0.0005930899727624091, 0.004924509347503296, 4.867571749412279e-05, 0.010453725985679625, -0.0008167378994691461, 0.004503468584442661, -0.0009599118118416458, -0.009912712135764576, 2.4006036278757644e-05, -0.01779667543003626, 0.001264287548613586, -0.007681397817432899, 0.0013849193676537875, 0.013720344862985017, 1.1825568088646526e-06, 0.02520838815767477, -0.0016611790356580228, 0.012117224399728394, -0.0018515065812104944, -0.016197329880751947, -0.00012332366526448014, -0.032398481119131226, 0.001991815916139883, -0.017638067837933525, 0.0023414032894318038, 0.017245418415591383, 0.0003376982932941667, 0.03908464746678648, -0.0022431653682079087, 0.02402816733681014, -0.0028353876524287234, -0.01682214963181267, -0.0006359632554757271, -0.04500373654847846, 0.0024052742907514843, -0.031037247332645845, 0.003314037430982649, 0.014942631352086087, 0.0010064705461510705, 0.04992210639797016, -0.0024716657929393982, 0.03839025310553148, -0.003758490689606286, -0.01167906849318362, -0.001434716887129734, -0.05364484149941424, 0.0024396002871589473, -0.0457980778168414, 0.004151186134336243, 0.0071580529831318344, 0.0019039061091778665, 0.05602347222353701, -0.0023101906702287685, 0.05296886267368895, -0.004476554030142143, -0.0015557166780949515, -0.0023956025647251765, -0.05696189028911785, 0.0020883667737786097, -0.059619428586795295, 0.004721630518716991, -0.004909067244950398, 0.0028904501562385266, 0.0564202246580293, -0.0017826901614650024, 0.06548639161093864, -0.004876571102335944, 0.011983172078799127, -0.0033689289401664956, -0.054416521706155026, 0.001405026217583445, -0.07033652591231143, 0.004935042960258869, -0.019389065473986725, 0.003812119735158421, 0.05102615923201584, -0.0009700860786711484, 0.07397596658201032, -0.004894480469920807, 0.02683563434960973, -0.004202446787691304, -0.04637901252436457, 0.0004948560865730774, -0.07625788922602321, 0.004756193633203589, -0.034029564663119696, 0.004524369345467469, 0.040654478840825604, 2.0631137314276633e-06, 0.0770883621947165, -0.004525324850927257, 0.04068683124775449, -0.004764994930141186, -0.034074550797374516, -0.0005011821210637166, -0.07643013828907703, 0.004210655422095768, -0.04654384768190961, 0.004914590112459794, 0.026895206026641704, 0.000982884672184818, 0.07430423304147972, -0.003824269036351959, 0.0513678385360423, -0.0049669685589571935, -0.019396447004889458, -0.0014281961019343456, -0.0707892230884341, 0.0033810851474655934, -0.05496602589974315, 0.004919740886496316, 0.011871378543997361, 0.0018195282685622084, 0.06601828735954818, -0.0028982802417910026, 0.05719326770436141, -0.004774416244108685, -0.004614748967662563, -0.0021413717027194868, -0.060174102309205404, 0.002394619446519678, -0.057957845268950786, 0.0045363513310109835, -0.002088597099996446, 0.0023809077455898726, 0.053481786746456, -0.0018897244831426593, 0.05722516939270633, -0.0042145485293983796, 0.007974902004147962, -0.0025285165201295694, -0.04620016866058874, 0.0014033065204873637, -0.055019255402716793, 0.003821310747047926, -0.012811875373444723, 0.00257816061093827, 0.038611712767937297, -0.000954393916965373, 0.05142190468342938, -0.0033717661959474297, 0.016407863012612187, -0.0025276291569197875, -0.03101150069821725, 0.0005605851047223041, -0.04656961996219906, 0.002883281457808337, -0.018619442525773685, 0.002378632499054309, 0.023695693684295156, -0.00023735594642261256, 0.04064837049250996, -0.0023747856035699366, 0.019357144719242422, -0.002136743361440061, -0.016949928798635, -2.551177894463031e-06, -0.033886407777983206, 0.0018660316672760339, -0.018589072649910023, 0.0018111865494370505, 0.011038103327846344, 0.00014963244226022412, 0.026545409296116602, -0.001376824284722176, 0.01634227209541376, -0.001414485089232331, -0.0061919876177196935, -0.00019800179017987537, -0.01891029378397247, 0.0009262436935027556, -0.012701795033988968, 0.0009619763755344432, 0.002602075176332637, 0.00014562916983132848, 0.011278104426100334, -0.0005318964962917326, 0.007807488008156819, -0.0004712171029587737, -0.0004100315039866644, 5.58184077171424e-06, -0.003946352809309708, 0.00020834853798593574, -0.0018528270305179335], "imag": [0.002961931254543604, -0.00032088836932338114, 0.0007926313888066655, -0.0003675139416728196, -0.0050638478635612345, 0.00023358159473313374, -0.006476755868028145, 0.0007893814885589326, 0.0017093333914305804, 0.00048733507823769023, 0.012267639146305433, -0.0005664310275441012, 0.011975023942408526, -0.0012792896297844775, -0.0027980472531537607, -0.0006993162230883845, -0.018975527191867552, 0.0008204958804758136, -0.01834586674101543, 0.0017737491206598639, 0.0024198221638720586, 0.000995200795535512, 0.024924573498897554, -0.0009857695025582047, 0.02534043366802657, -0.0022533870841017897, -0.0005883081454734702, -0.0013634491260481065, -0.029880940761530375, 0.0010557038703960105, -0.03268491149286067, 0.0026993708583794972, -0.002625866565131506, 0.001789661686607372, 0.033649201699519335, -0.0010274732644529512, 0.04009120179503783, -0.0030941471467254276, 0.007097744063791215, -0.0022571373969098737, -0.03608007788795843, 0.0009020927942211528, -0.047268181124237044, 0.003422132576903841, -0.012652819948637822, 0.002747523292679699, 0.03707638629295277, -0.0006843866563029419, 0.05393310327139011, -0.0036703285082269627, 0.019073778137564446, -0.003241530287966363, -0.0365969567282589, 0.00038280705483790964, -0.059822697113785114, 0.0038288358343049962, -0.026108917492667347, 0.0037196871203264564, 0.034658362468479004, -9.11056791225495e-06, 0.06470352449279154, -0.0038912493980565632, 0.033481943568362586, -0.004163103013050083, -0.031334391622394035, -0.00042209565577193354, -0.06838119066892898, 0.0038549163106129736, -0.040902744619058753, 0.004554209185320165, 0.026753275254232545, 0.0008939203586612126, 0.07070804401192299, -0.003721047766238843, 0.04807873163417092, -0.004877450107603255, -0.021092776183003262, -0.0013878453317162232, -0.07158906002711539, 0.0034946796648437466, -0.05472629918545421, 0.005119897308047146, 0.014573326443728142, 0.001884447704376541, 0.07098567533395538, -0.003184483268794016, 0.060581958209558806, -0.005271761513833155, -0.0074494782572489945, -0.0023641591982015474, -0.06891741705948735, 0.0028024330001819916, -0.06541270376571279, 0.00532678284482961, 6.435446755121222e-18, 0.0028080326677746574, 0.06546125918008756, -0.0023633440980140403, 0.06902520987373316, -0.0052824835133415465, 0.00748299754081974, -0.003198485904760479, -0.060748726278116755, 0.0018842979813111145, -0.07127348864867139, 0.005140272839365402, -0.014705480534026621, 0.00351999350921371, 0.054960853497765576, -0.001383977602108979, 0.07206471037050274, -0.004905400156907891, 0.021383010730572517, -0.0037596996062504895, -0.048321195723577785, 0.0008819386462814796, -0.07136295256186326, 0.004586757138548398, -0.027251912162636758, 0.0039079272311806825, 0.041087155856856426, -0.000397845008254429, 0.06919072682028879, -0.004196536969648293, 0.03207964757659727, -0.003958564204963396, -0.03353996850106071, -4.930157479812191e-05, -0.0656282189201925, 0.0037497634289610214, -0.03567399631220197, 0.003909310119735792, 0.02597372876354345, 0.00044190755225929093, 0.06081026717796595, -0.003263708057859342, 0.037890671455214256, -0.0037617744648299973, -0.018683894116570027, -0.0007644799664030635, -0.054921192759105966, 0.0027572180240477066, -0.03863907449470684, 0.003521421736360041, 0.011955708806097216, 0.0010042379893855935, 0.048187680022846575, -0.0022499808326673955, 0.03788595807258084, -0.0031973653611950125, -0.006053004272636091, -0.001151619456619048, -0.0408699818296547, 0.0017617545672638385, -0.0356568489107256, 0.00280201819466269, 0.001207815262432279, 0.0012006623266472764, 0.033251790954212136, -0.0013115937539404932, 0.03203517046637786, -0.002350612988175145, 0.0023887797382396527, -0.0011492458570449308, -0.025629171733124408, 0.0009171011765207293, -0.027159094883057955, 0.0018606113466544446, -0.004594232236441187, 0.0009991817515019766, 0.018298983729431072, -0.0005937350170393825, 0.021216242851352696, -0.0013510241042739106, 0.005320211513946658, -0.0007561513922210528, -0.01154725000628759, 0.0003541985892579511, -0.014436434578349974, 0.0008416695663681586, -0.004536179615740681, 0.00042949129564156684, 0.005637925722261333, -0.00020793676203039078, 0.007082771748654281, -0.0003524025218291891, 0.0022707038853115426, -3.082758687209902e-05, -0.0007996112805552909], "normalization": "v* M v = 1 for dimensionless M"}, "96": {"real": [0.0025272195764529794, -0.00038149377283799385, -0.0011384628826111131, -0.00013242351092304836, -0.005640236689484919, 0.0005036579729505417, -0.002852878518768559, 0.0006851699984692084, 0.006865137641023363, -1.731457293142233e-05, 0.012597052875626869, -0.0009727019393030417, 0.004855841422713954, -0.0010570787007450606, -0.011594737990904614, 7.275565811866298e-05, -0.01986027644865827, 0.0014063100511817488, -0.008203868653430034, 0.0014839273797284582, 0.015135362503436119, -3.1645221469879924e-05, 0.027147372159758543, -0.0017875331449947152, 0.012768222600088237, -0.0019491424960422822, -0.017347358231011953, -0.00010454799095046435, -0.034174225039889566, 0.002101419567709791, -0.01837272373792993, 0.002434628484829782, 0.018142322867526147, 0.0003306640840143934, 0.04066623440111339, -0.0023355990565731254, 0.02480048652292727, -0.0029214665449695688, -0.017486638829757737, -0.0006380445942014081, -0.04636898480813962, 0.0024807678598156376, -0.03180224871203097, 0.003390646791798057, 0.015402889545925287, 0.0010148611708225188, 0.05105815595886941, -0.002531055905052059, 0.03910597361515157, -0.0038238054436626275, -0.011969098669522126, -0.0014465678875639795, -0.054548285520168785, 0.002484261531516368, -0.04642735542698622, 0.0042039384579311235, 0.00731581726579796, 0.0019164598930891032, 0.05670004266637936, -0.0023419444096384424, 0.05348082199913863, -0.004516063887001091, -0.001621167544487772, -0.002406316949214626, -0.05742572713492707, 0.0021093727530219902, -0.05999060928633589, 0.00474780715710152, -0.004895968801539563, 0.002897107068492756, 0.056692776859025115, -0.0017953265717373917, 0.0657014780474716, -0.004889886409533601, 0.011984357237848747, -0.0033697230810327767, -0.054525144037866353, 0.001411764303427913, -0.07038865637858521, 0.0049364788736294156, -0.019370089194836983, 0.003805723627418649, 0.05100248189886419, -0.0009733654732149066, 0.07386662083064449, -0.0048854538163402815, 0.026767160216055626, -0.004188049844449799, -0.04625716920868283, 0.0004969668680115948, -0.0759963731209406, 0.004738462759083901, -0.033888538976754215, 0.004501689894410955, 0.040469283516935024, -9.138771773907085e-07, 0.07669092709851254, -0.004500883169864312, 0.04045729882322704, -0.004734265454550393, -0.033859713910340324, -0.0004956480135764229, -0.07591878946114748, 0.00418161751442632, -0.04621738018054966, 0.004876517257507083, 0.026681676612653846, 0.0009735142154951345, 0.07370529509824937, -0.0037927551645517586, 0.05094356560948784, -0.004922670642141337, -0.01921095925733405, -0.0014141658415549028, -0.07013174086527232, 0.003349109996598867, -0.05445027897677261, 0.004870666689488782, 0.011735269641412104, 0.0018004894403159347, 0.06533234687690026, -0.002867651361532025, 0.05659886501778245, -0.004722249702782783, -0.004543100275412924, -0.0021174436897529255, -0.05948915873394038, 0.0023668502799427545, -0.05730306381016636, 0.004482907343817546, -0.0020874603308578847, 0.0023526470819856546, 0.052825084200375676, -0.001865966048696133, 0.05653246410913451, -0.0041616654456696515, 0.007899535757293833, -0.002496863641279009, -0.04559533060654883, 0.0013843008088275377, -0.05431379745023249, 0.003770745162881635, -0.012667469122811534, 0.002544367625815172, 0.03807757183419503, -0.0009404509235445493, 0.0507300183965748, -0.0033250954757113654, 0.016205640075227123, -0.0024931728187700787, -0.03056122369163893, 0.000551584198053262, -0.04591720206883331, 0.0028418189266060435, -0.018375746879874526, 0.002345117237169741, 0.02333624184821595, -0.00023277103005770125, 0.040059374825207876, -0.0023395126451200145, 0.019092267996044895, -0.00210579967638601, -0.016681875865610003, -3.6044545482793017e-06, -0.03338147436714984, 0.0018375500485818199, -0.01832588756067012, 0.0017843702479331377, 0.0108558154554313, 0.00014833027541615493, 0.026140708506626857, -0.0013553309589792143, 0.016104747734791116, -0.0013931827360907144, -0.0060841507721537975, -0.0001957304232590531, -0.01861664449660174, 0.0009115291584938561, -0.01251347488088244, 0.0009473219748242096, 0.0025525378398271355, 0.0001438922745602847, 0.011100410747142898, -0.000523366564387444, 0.00769001278321685, -0.00046402440633547097, -0.0003989145732000499, 5.261344538066839e-06, -0.003883387772378694, 0.00020508254414187567, -0.0018245141218434845], "imag": [0.001457460341381021, 1.5210142904191744e-05, 0.0033068325788853203, -0.00047202478832381506, -0.0003709144863437258, -0.0003742903253798905, -0.0074844027538437455, 0.00036979201443860333, -0.007849441931821343, 0.0009361755094539002, 0.0026150241818437637, 0.0005079432835747405, 0.01451453589011822, -0.0006853229357981175, 0.013423494412613042, -0.0014207606186497186, -0.0034465673586231674, -0.0007313530485882699, -0.0210141957094851, 0.0009214818794490251, -0.019821168086846558, 0.0019069042864014387, 0.0028314372304438463, 0.00103592162424544, 0.026729380018152515, -0.0010689544071406847, 0.026794183351011577, -0.0023756452210220657, -0.000791538031635955, -0.0014098853873851125, -0.03143599657975243, 0.001121847097181028, -0.034071436775493714, 0.0028086584486912494, -0.0025959161255314075, 0.0018387649303053732, 0.034948616768696775, -0.0010779231560468854, 0.041369470131013095, -0.003188967424052534, 0.0072012829292289054, -0.0023059211347578857, -0.03712774740279092, 0.0009386966766107994, -0.0484034401074393, 0.0035016052963954885, -0.012847413088076522, 0.0027931961587025337, 0.03788533569444529, -0.000709381596657395, 0.054898164244490594, -0.0037341995773941747, 0.019316424384394678, -0.0032816146466718306, -0.037188290167582426, 0.00039869703969225084, -0.060598814770671874, 0.003877457374734005, -0.026358069600459604, 0.003752118087989843, 0.03505987690048263, -1.8536294267585932e-05, 0.06528084482597434, -0.003925532166113212, 0.03369937700193206, -0.0041863039058154215, -0.03157893258064048, -0.00041648800774401107, -0.06875876046716052, 0.003876257644013284, -0.041055192042785155, 0.0045671406182111645, 0.02687692042112116, 0.0008896051256466505, 0.07089339583267659, -0.003731239288156572, 0.048139213237384015, -0.0048796312818536035, -0.02113293871457862, -0.0013825323056286002, -0.07159740620309996, 0.0034957998220276807, -0.05467509514296988, 0.005111399378091441, 0.01456687144114969, 0.0018761808502497607, 0.0708387622340182, -0.003178780369622503, 0.06040718791699808, -0.005253174256459711, -0.007430942802342206, -0.0023513948969690365, -0.06864210572642415, 0.002792204729552426, -0.06511049612842149, 0.00529915709993192, 1.7123985971266444e-17, 0.00278969431630539, 0.06508790996228134, -0.0023508195083760722, 0.06859946893053454, -0.005247252971575153, 0.007439101425776348, -0.0031739929218537713, -0.06030947267462473, 0.001871527696425569, -0.07073527823851927, 0.005099159667265842, -0.014598599807881689, 0.003489264082929035, 0.05448785384895321, -0.0013727374387012112, 0.07143129949935222, -0.004860309634429659, 0.021200987468908694, -0.0037231278136183976, -0.04784495050052895, 0.0008736510874911969, -0.07065657877646978, 0.004539666908529489, -0.02698979597281763, 0.0038663364047085242, 0.04063497323076534, -0.000393521991197912, 0.06843714753689552, -0.004149386646728588, 0.031739587394685735, -0.003913139553370174, -0.03313465190195481, -4.909221838540912e-05, -0.06485512972972048, 0.003704350183406368, -0.03526476243013363, 0.0038615145805963986, 0.025632547736857594, 0.00043705088332293685, 0.06004567126604504, -0.0032215933870727124, 0.03742684126187912, -0.003713252529946276, -0.018417884583743337, -0.0007552980923269285, -0.054191806538746654, 0.0027196502733966665, -0.038139931635641555, 0.0034738965125036578, 0.01176933158484945, 0.0009914509572476603, 0.0475174568758099, -0.002217837161202405, 0.03737416832860764, -0.003152534386708532, -0.005944172257022877, -0.0011362854116879232, -0.04027882868049173, 0.0017355050163823905, -0.03515698643880853, 0.00276145351620286, 0.001168280896534773, 0.0011841004780614036, 0.032754541634990884, -0.001291288919313482, 0.03157217466545968, -0.002315670714550918, 0.002372703232278337, -0.0011329466244396533, -0.025234867281083748, 0.0009023837622446569, -0.02675674075194021, 0.0018323553539387656, -0.004540659125430653, 0.0009847090748726002, 0.01801049357822395, -0.000583874325360863, 0.02089570619280512, -0.0013301677958581324, 0.005250439013925885, -0.0007450425443398458, -0.011361250278373135, 0.00034814582863151996, -0.014215027867988244, 0.0008285386317712257, -0.004473279744303593, 0.0004231596257166115, 0.00554523237002482, -0.0002043979970079637, 0.006972917214276455, -0.0003469204815412648, 0.0022380289605389743, -3.048854290104608e-05, -0.0007858897459999249], "normalization": "v* M v = 1 for dimensionless M"}, "97": {"real": [0.0024875482453760862, -0.00037561086380372746, -0.0011223498871483358, -0.00013018670083134634, -0.005553112262550517, 0.0004960440031712618, -0.0028058520286022713, 0.0006744948947251779, 0.006762735943484194, -1.737562353659035e-05, 0.012402801393762326, -0.0009579807965476789, 0.004776117460682356, -0.0010407387644032332, -0.011422764655741059, 7.205976299871591e-05, -0.019557289754220664, 0.001385217272049783, -0.008072637650907984, 0.0014613384324245427, 0.014913848916663516, -3.160854818862979e-05, 0.02673972341962944, -0.0017611103035827056, 0.012569933946090529, -0.0019200722908593762, -0.017098332185098566, -0.00010260318800118993, -0.03367154710878413, 0.0020709554407233794, -0.0180961647787733, 0.002399221858666013, 0.01788845995738576, 0.0003255971668260659, 0.040083272756323646, -0.0023025552793544926, 0.024439630595851074, -0.00288024916427369, -0.017249849725724208, -0.0006289755931100774, -0.04572484602048683, 0.0024466928743311594, -0.03135682305406402, 0.003344506955416645, 0.015202918433645027, 0.0010012367628901486, 0.05037528735671988, -0.002497491653717502, 0.03858171183168316, -0.003773954531540947, -0.01182220850842654, -0.0014282104944229237, -0.05385123598482125, 0.0024526477860193014, -0.04583591492981817, 0.004151851722234353, 0.0072336341305734575, 0.0018935969027034033, 0.0560140664594833, -0.002313525821418493, 0.0528393636995502, -0.004463404319135705, -0.0016097493067936397, -0.0023795880361729676, -0.056775301702781604, 0.0020851136598284657, -0.05932105405331096, 0.004696336079363894, -0.004836784521072403, 0.002867548671282933, 0.05610011121804045, -0.001775838292503407, 0.06502947118880487, -0.004841365188169342, 0.011861284103919114, -0.003338730241299315, -0.05400875630893698, 0.0013972491130968062, -0.06974228686206863, 0.00489256669286096, -0.019196375882436698, 0.0037749905511532344, 0.05057592268503424, -0.0009635806930298922, 0.07327495537538858, -0.004847606761623219, 0.026562217527495723, -0.004159491653028751, -0.04592796183903902, 0.000491211568469825, -0.07548787598392376, 0.004707839514328934, -0.03367721880565324, 0.004477349040518758, 0.04023814292695498, 1.960387417189225e-06, 0.07629184380694846, -0.004478262431076035, 0.04026885109307953, -0.004716207134646142, -0.033720093482877155, -0.0004972021888561437, -0.07565157649274228, 0.004167331766757958, -0.04608413063255944, 0.0048667188151714615, 0.026619677206691363, 0.0009756634040722285, 0.07358717734957738, -0.0037866447785901564, 0.05089937232295405, -0.004922910390565755, -0.019205617577755973, -0.0014190997729930587, -0.07017347461483395, 0.0033505007015361093, -0.05452883803234934, 0.004882417761807997, 0.01175922482763104, 0.0018105750012016259, 0.06553725796928128, -0.0028753570866113434, 0.056831945121233164, -0.004746584452693819, -0.004563618953702582, -0.0021351137375492644, -0.059852514191122766, 0.002379202168450394, -0.05771875547831341, 0.004520417464916545, -0.002107138403884936, 0.0023802805631623113, 0.053333840881877835, -0.0018808671944959396, 0.05715353083782472, -0.004212402367562378, 0.007998586070821202, -0.0025366626101809525, -0.04622828751717905, 0.0013993050016814943, -0.05515621397156795, 0.003834184438874934, -0.012885673962909214, 0.002598237084225843, 0.03880593396660322, -0.0009528624753631789, 0.05180177471299318, -0.003400127835401288, 0.01658146403081464, -0.0025626093466622223, -0.03134956573036367, 0.0005585748156680865, -0.04721744163809894, 0.0029267694714113467, -0.018944385181985178, 0.0024311121544028985, 0.024143840548167154, -0.00023150875510653094, 0.04157792146024178, -0.0024321883680881364, 0.019883760688200355, -0.0022087619676436636, -0.017464361359142082, -1.5819953920342923e-05, -0.035098785672255245, 0.0019353145196241437, -0.019363392358073297, 0.0019040737162728887, 0.011567075021305145, 0.00017393226418463295, 0.028028274707211132, -0.001455203694187584, 0.01740305994049172, -0.0015287408536557182, -0.006678404532145074, -0.0002367559251464678, -0.02063783115884054, 0.0010103059488733117, -0.014077873995684994, 0.001097192713152286, 0.002986495144371132, 0.00020186549725551735, 0.013211723032108389, -0.0006177559349132401, 0.009515502772988156, -0.0006260459184212058, -0.0006339127620435167, -7.05828484015896e-05, -0.006036153727258013, 0.0002927206780162751, -0.003891350145537447, 0.00013219408844483246, -0.00029245845333689764], "imag": [0.0014361041752338586, 1.4810474782067349e-05, 0.0032553053648745355, -0.0004647975290185461, -0.000367601031635859, -0.00036832703389666694, -0.007370322621776925, 0.0003643574968316569, -0.007726021342806316, 0.000921801946453818, 0.0025797860523077403, 0.0004998489298521653, 0.014294293755174348, -0.000675192850611282, 0.013214578745278318, -0.0013991416058624056, -0.00340113652433262, -0.0007199034387535021, -0.020698972443164616, 0.0009079669122704822, -0.01951770528068785, 0.001878313667037997, 0.0027975257084356096, 0.0010201073657857026, 0.026335031490755535, -0.0010534950136068591, 0.026392477948508606, -0.0023407213297554855, -0.000789447571351524, -0.001388982781993813, -0.03098216270323467, 0.0011059246446675386, -0.03357353551416466, 0.0027683744281204567, -0.002548627299739315, 0.0018123915933272302, 0.03445759499911365, -0.0010629668797878424, 0.04078322328059581, -0.00314458146834719, 0.007091002970793146, -0.0022740730997119095, -0.03662318816735298, 0.0009259914277323923, -0.047742230301835976, 0.003454593187465148, -0.012665482004159533, 0.0027562641413388846, 0.03739082705210129, -0.0006999813817711463, 0.05418031155746059, -0.0036861728230558415, 0.019059884437898838, -0.0032403781845061525, -0.036725905616159744, 0.0003933491255282215, -0.05984668352890688, 0.003830071048587891, -0.026030115178511806, 0.003707717388590362, 0.03464876325983773, -1.762018497304266e-05, 0.06451969333328776, -0.0038803871454592244, 0.033309473129844454, -0.004140190377131762, -0.03123401412867456, -0.0004130030986138454, -0.06801538866303204, 0.003834802314355187, -0.04061884708309388, 0.004521008162198887, 0.02660779093315916, 0.0008821815611387707, 0.07019465723945434, -0.0036946759100340513, 0.04767740862784872, -0.004835331454776481, -0.020943004929464583, -0.0013720623462233344, -0.07096865875400327, 0.0034650006288682975, -0.054213392476559055, 0.0050708444069484234, 0.01445280009310969, 0.0018639614126111038, 0.07030233728252695, -0.003154218086691475, 0.05997455041525262, -0.005218232606538181, -0.007382449217944186, -0.0023390793295152788, -0.06821587544174973, 0.0027739015883718942, -0.06473787679508898, 0.00527154677700806, 3.9474226025626675e-18, 0.002779222940336218, 0.06478403031525717, -0.0023383180040011933, 0.06831823064471856, -0.0052284379870860655, 0.007413972215277363, -0.003167505194775301, -0.06013337239556454, 0.001863885332805676, -0.07057552110005631, 0.005090255080082745, -0.014577113323635309, 0.003488996232062156, 0.054437529355353134, -0.0013685465747661665, 0.07142017734696864, -0.004862000304937818, 0.021216129242075804, -0.0037313006159117026, -0.047910613279650266, 0.0008710837850976718, -0.07081668958709858, 0.004552144568008413, -0.027077298551675913, 0.003885038407190901, 0.0407990801042369, -0.0003903985316574195, 0.06878508118066934, -0.004172309117990119, 0.03193625466456775, -0.003944211408077933, -0.0333723307079972, -5.5213681872921206e-05, -0.06540025128164238, 0.003736825618997163, -0.035606660414515386, 0.003906440283402582, 0.02591241204883298, 0.00044876717711682797, 0.06078920893156174, -0.0032621912607016233, 0.03794743974410127, -0.0037730631944482315, -0.018703212010455637, -0.0007752409783293942, -0.05512630058809654, 0.00276643961842878, -0.03886828589536183, 0.0035490918795908263, 0.012019561859456719, 0.0010221595605755915, 0.048626610320927036, -0.0022684512528875424, 0.038333231129277265, -0.003243026582000556, -0.006116664590863201, -0.0011800770192638278, -0.04153778243668741, 0.0017872304013773722, -0.03636213700464216, 0.0028665366476940124, 0.0012202557664603905, 0.0012429458750619214, 0.03413057737486834, -0.0013411754673122206, 0.03303004381412725, -0.002434018789162158, 0.0024821238611396246, -0.0012083561204794203, -0.026688520982783317, 0.0009473713086883854, -0.02846439985980781, 0.001962049731506147, -0.00484840657617215, 0.0010776350681866553, 0.019497042815066812, -0.0006209305452741475, 0.022840272705872227, -0.0014687540472827464, 0.00578754438627736, -0.0008558038873853034, -0.012832519519159098, 0.0003744092766530351, -0.01637372224322751, 0.0009731112847802438, -0.005263107699020042, 0.000551392209425903, 0.00695164384815827, -0.00021731979619848146, 0.009313586350165269, -0.0004942289494192845, 0.003294793572814692, -0.0001761114489868203, -0.0020814972442077927, 0.00015555695622006924, -0.0019339603190902473], "normalization": "v* M v = 1 for dimensionless M"}, "98": {"real": [0.00249479026443419, -0.000183012493811787, 0.002137888993268961, -0.00045634734249220453, -0.003196153966993242, -4.9937697586743e-05, -0.00762223519606881, 0.0006555287072350436, -0.002942164145515208, 0.0007617845984185378, 0.00860940422364134, -8.032916255414367e-05, 0.01443814131529266, -0.001106059036889025, 0.005108531873240578, -0.001132705433084357, -0.013019439796863864, 0.0001184798001929146, -0.021512621492556228, 0.0015197646574542354, -0.008565939965925563, 0.0015548941225829041, 0.01625401985114613, -6.28290587916081e-05, 0.028573182891420898, -0.0018805686068741599, 0.013184106072680115, -0.0020121774419582473, -0.018185199690354356, -8.474425377027061e-05, -0.03534732822456999, 0.0021743741680465304, -0.018788350432213302, 0.0024870157708462167, 0.018734349473865146, 0.0003188619026984411, 0.04157291593902544, -0.00238960473074782, 0.02516614994650565, -0.0029611672717697914, -0.017875240797893755, -0.0006308438246096151, -0.04700814736725323, 0.0025176488998246227, -0.03207514397298182, 0.003416380073991565, 0.015635147022568716, 0.001009031651789272, 0.05144080008404048, -0.002553193740334115, 0.0392522903077822, -0.0038350862008745628, -0.012093911601356309, -0.0014392261096263514, -0.054696354929267846, 0.002494433269381565, -0.04642382550853525, 0.004201070860725855, 0.007381015836930357, 0.0019052218812349662, 0.056644705526234025, -0.0023431440222099606, 0.053315652443096224, -0.004500091605888535, -0.0016707536122583786, -0.0023894197952453408, -0.05720519240719128, 0.002104624557914145, -0.05966376096540175, 0.004720423720710986, -0.004824307169182009, 0.0028734932132453493, 0.05634976704942354, -0.0017875009370807945, 0.06522428558443066, -0.0048533109573169085, 0.01186133120597408, -0.0033390833871453076, -0.05410416184394119, 0.0014034053034453929, -0.06978281701465051, 0.004893304295732564, -0.01917638895746094, 0.003768497405659575, 0.050547017590082836, -0.0009665395403510733, 0.07316261211010529, -0.004838475628216313, 0.02649444986597513, -0.004145382198732032, -0.0458069976701789, 0.000493140365860871, -0.07523138786884201, 0.004690497997283284, -0.033539817309217006, 0.004455348926825322, 0.04005799466290959, -8.660099097357049e-07, 0.0759064384101834, -0.0044545890741574745, 0.040046609410150306, -0.004686523917865883, -0.03351260788872509, -0.0004918723619700981, -0.07515787707495207, 0.004139319757515593, -0.04576888730914208, 0.004830005060421326, 0.02641413647179947, 0.0009666091674887821, 0.07300987669321621, -0.003756294904283586, 0.05049004512295926, -0.004880206114778583, -0.0190273894249912, -0.001405526369903171, -0.06953985692474281, 0.0033197180796400183, -0.05403110312696867, 0.004835075630510947, 0.011628659835115655, 0.0017921322016114685, 0.06487564553038994, -0.0028458566464237556, 0.05625758669165069, -0.00469618190043328, -0.00449524268991024, -0.0021118907979207147, -0.05919071751741672, 0.0023524273353946524, -0.057084726650111765, 0.0044686604573536265, -0.002105106014057847, 0.0023527787054083388, 0.05269768938641253, -0.0018579255007874923, 0.056480780073074104, -0.004161025839339932, 0.007924368228248178, -0.002505746962272587, -0.04564031239828489, 0.0013809234523764228, -0.054468341495396345, 0.003784854513189908, -0.012743732431754258, 0.0025650709963442896, 0.03828426632749423, -0.0009393644809451284, 0.051123590786339594, -0.0033543507579806703, 0.016381970396493552, -0.002528574816725878, -0.030907101367208485, 0.0005498794101837241, -0.04657350219982823, 0.0028858117837072556, -0.018702401501003944, 0.0023977207278248146, 0.02378770892363706, -0.0002271517043607834, 0.04099111670596845, -0.0023970122231775862, 0.019618177026848403, -0.0021775608901920423, -0.017195720698094292, -1.6644633770859247e-05, -0.03458905354118769, 0.001906531240426137, -0.019095680220369376, 0.0018765522979983082, 0.011381238967611595, 0.00017231286021162642, 0.02761150420616699, -0.0014330477263896487, 0.017155909140111718, -0.0015062419390306277, -0.006565289175467394, -0.00023398901065396478, -0.02032501031745369, 0.0009946303160482354, -0.013873785744032589, 0.0010808338521317623, 0.002931359250063804, 0.00019937140711404362, 0.013008373550223015, -0.0006080492107285039, 0.009375413404735354, -0.0006166543103834004, -0.0006183494703739129, -6.981521291293062e-05, -0.005942079657703289, 0.0002881442780667085, -0.0038333582821130038, 0.00013027804270145747, -0.0002892646384450984], "imag": [-0.0013327098480119051, 0.00032175126320159084, 0.002631860538756765, -0.0001329344171127385, 0.00445180757459957, -0.0006063630205258016, -0.001488046544669345, -0.00037446260389533786, -0.009673948123720152, 0.0004940375345245823, -0.009029162018388387, 0.001061134940657254, 0.003442349426792222, 0.0005191441111869623, 0.016427516835813304, -0.0007881154797417374, 0.014587021711223953, -0.0015331444536406656, -0.0040174511911955455, -0.0007500356090729868, -0.022630139001709695, 0.0010036725988766871, -0.020912936465510165, 0.0020041920866110817, 0.003188027544068405, 0.0010584304480024992, 0.028041046864969128, -0.0011321695522303686, 0.027764786757211123, -0.002456079411108389, -0.00098211559691142, -0.001432657525834643, -0.032449107746707374, 0.0011683610306192807, -0.03487997672748299, 0.0028713008341305296, -0.0025198465563976455, 0.0018585191987866474, 0.03568090973430233, -0.0011105016662304892, 0.041985377942310935, -0.0032337105343597386, 0.007187975040137284, -0.0023198261130730536, -0.0376074291241768, 0.0009604192791883599, -0.0488076931723551, 0.003529139011569083, -0.012847781164712023, 0.002799008814726414, 0.038149023323312097, -0.0007234524139253307, 0.055083846983735155, -0.0037459357085601616, 0.019286717816925463, -0.0032777830349794397, -0.03727855608187684, 0.00040825427321255456, -0.06057100813714689, 0.0038754169294107567, -0.026262185731386303, 0.003737843462358732, 0.035022532559074275, -2.6470241478520196e-05, 0.0650558620144689, -0.003912201837614827, 0.03351069811349702, -0.004161559679998174, -0.031460197150290664, -0.0004076989906164992, -0.06836277905500639, 0.003854423539077211, -0.040757857450066284, 0.004532647812562219, 0.026720624367825768, 0.0008780323152340057, 0.0703605664610412, -0.0037038069786807576, 0.047728766782398103, -0.004836792298638772, -0.02097790943221618, -0.0013669009661729096, -0.070967543681944, 0.0034656104266893614, -0.05415848045536962, 0.005062194050384159, 0.014444637690862043, 0.0018559360032872516, 0.07015474540610284, -0.0031484325112799845, 0.059802097077553434, -0.00520002401426892, -0.007363877772971646, -0.002326725252113663, -0.06794712659674804, 0.0027638918693446207, -0.06444411024920219, 0.005244764702185938, -1.3344390048100324e-17, 0.0027615132586950772, 0.06442271982426273, -0.00232619134474625, 0.06790666007844257, -0.005194426487297719, 0.00737133317155963, -0.0031438776529102643, -0.05970977290416743, 0.0018515830762326501, -0.07005636959607042, 0.005050630194522497, -0.014473625736062052, 0.003459356158228308, 0.05398197169501338, -0.0013577546176013495, 0.07080950336063038, -0.0048185525824231855, 0.021040058996506825, -0.003696000311566746, -0.04745192591961802, 0.0008631592747330376, -0.07013524881958454, 0.004506736519519778, -0.026823655169030916, 0.0038448346963340704, 0.04036316226416272, -0.0003863160106346897, 0.06805699197382224, -0.004126772805959116, 0.03160670662590801, -0.00390020404247836, -0.032980926243849205, -5.489452344449611e-05, -0.06465153489731756, 0.0036928654852692753, -0.03520911082748026, 0.0038599947759795153, 0.02558214020873273, 0.0004439110732116815, 0.06004628081244835, -0.003221296943995044, 0.0374952918917344, -0.0037257223473156466, -0.018444897630569883, -0.0007661240426273892, -0.05441448974631864, 0.002729812939186197, -0.03837944285888355, 0.0035024807545219793, 0.011837892190503753, 0.0010094347963527396, 0.04796878135380314, -0.0022369507777314454, 0.03782888603319655, -0.0031987559088343135, -0.006010183450403031, -0.0011647205948345741, -0.040953128483897906, 0.0017613360786162702, -0.03586541993707726, 0.0028261096709217316, 0.0011816888842739106, 0.0012261872992808903, 0.03363364292802961, -0.0013209747937231247, 0.03256459770369308, -0.002398746316314808, 0.0024652348034025703, -0.0011915962156751276, -0.02628850130393147, 0.0009325673955526715, -0.028052960273664922, 0.0019329776818747461, -0.00479279884667837, 0.0010623562054496447, 0.01919739240583616, -0.000610871350395249, 0.022503325566602665, -0.0014466071293199744, 0.0057131088811184574, -0.0008434772956060256, -0.012630886296094239, 0.0003681362110429431, -0.016128308910030715, 0.0009582555880668664, -0.0051916048787794995, 0.0005433872795088812, 0.006840129176557466, -0.00021363294931787133, 0.009172317604239059, -0.00048665526184519137, 0.003248479745056036, -0.00017361192486409113, -0.0020472260403075486, 0.0001530973360998216, -0.0019042566517863564], "normalization": "v* M v = 1 for dimensionless M"}, "99": {"real": [0.0024576330370601196, -0.00018037773187870986, 0.0021044522302935387, -0.00044939661118556713, -0.003149689017363109, -4.895584903237477e-05, -0.007506616305373827, 0.0006457813158523457, -0.0028941108266135984, 0.000750159746659614, 0.008483331200201134, -7.94615055834514e-05, 0.014220379854210605, -0.001089670731768318, 0.005026419411877553, -0.00111560182052636, -0.01283039012130542, 0.00011712201470151813, -0.02119207812627973, 0.001497486637539147, -0.008432273066656677, 0.001531803653055502, 0.016021442150124833, -6.232358050698324e-05, 0.028154540157295273, -0.0018534307824246892, 0.012984622105221019, -0.001982927020276349, -0.01793021236095556, -8.31565093837307e-05, -0.03484042760154502, 0.0021436281491333843, -0.018512988278747308, 0.0024517876181804365, 0.018478478120860814, 0.0003141219034123613, 0.04099229960864724, -0.0023566530688182135, 0.0248097996731707, -0.002920499470228196, -0.0176391069030295, -0.0006221462391704677, -0.04637232476989074, 0.0024839641310314127, -0.031638134420720505, 0.003371146995960259, 0.015437176388220267, 0.0009958841727628542, 0.05077127348807496, -0.002520231338501493, 0.03874058438728446, -0.0037864594903210492, -0.011949130983406223, -0.0014214929092563288, -0.05401645081559184, 0.0024635429813804617, -0.045848907272821045, 0.004150462623827741, 0.0073000027284585425, 0.0018831485764570922, 0.055978269041735765, -0.002315484210060648, 0.05269410523845253, -0.004449082389927372, -0.0016587974922142956, -0.002363638183189895, -0.05657520994441375, 0.0020810841008138932, -0.059016551417183795, 0.004670678668902643, -0.0047677833681679035, 0.0028450050202813463, 0.05577698676924052, -0.0017686329536564904, 0.06457578313173641, -0.004806488183607121, 0.011743052711556755, -0.003309223307622494, -0.05360578341397818, 0.0013893764510071586, -0.0691595924569807, 0.004850959994772384, -0.019009191166983276, 0.003738876742883095, 0.050135520454063685, -0.0009570979547514837, 0.07259207050713118, -0.004801970697064055, 0.026296913402254696, -0.004117815411675785, -0.0454891718385883, 0.0004876044527310444, -0.0747403005582468, 0.00466091098163807, -0.03333558473422808, 0.004431766284413425, 0.03983422952512298, 1.8646767714181952e-06, 0.0755194454004932, -0.004432640057993496, 0.03986340805334401, -0.004668874224817258, -0.03337648324065775, -0.0004932839710539812, -0.07489603428189333, 0.004125309396332982, -0.045637297654760114, 0.004820153006796365, 0.026352346314722507, 0.0009685190319604585, 0.0728893222162001, -0.0037500621746006718, 0.05044206761724951, -0.004879829185119526, -0.019020013717199517, -0.0014100090822451547, -0.06957066675863664, 0.003320619506474131, -0.054098587460425514, 0.0048455656663260295, 0.011649782953437344, 0.0018014292411484415, 0.06506094189094046, -0.0028527688107032596, 0.05647059602381578, -0.004718556330308229, -0.004513900625689306, -0.0021283075450343678, -0.05952608259875177, 0.002363773396248036, -0.057469914433753835, 0.004503487891329013, -0.0021236839712725337, 0.0023785733946534507, 0.05317092428555225, -0.0018717253407141913, 0.05705985879981675, -0.004208370178395145, 0.0080172726171639, -0.0025430166474506985, -0.04623156568395601, 0.0013948659172034214, -0.05525672067894581, 0.0038442409712634382, -0.012948703966622952, 0.0026156398975174956, 0.0389665399574439, -0.0009508990932931094, 0.05212925584060028, -0.003424756263243154, 0.016735620479445226, -0.0025938904736689723, -0.03164712410699169, 0.0005563239359213443, -0.04779619674028895, 0.0029656811566642163, -0.01923840326138243, 0.0024787631888212396, 0.02454714987672899, -0.00022581109395394385, 0.04242187854665632, -0.0024843003674350603, 0.020365511145899694, -0.0022747697228405277, -0.017932698822288238, -2.835308079014649e-05, -0.03621013976664, 0.001998770378483473, -0.02007701992013709, 0.0019897755344175884, 0.012052069304734039, 0.0001967337144685808, 0.029396723786013226, -0.0015274375213197725, 0.018386224970303802, -0.0016347101868474463, -0.007126393682488952, -0.0002731081334287655, -0.022240464520277295, 0.0010881475946111477, -0.015359243271170725, 0.001223161749980216, 0.0033412602230972633, 0.00025470634100714564, 0.015013585696129967, -0.0006975729966833764, 0.011112625846695262, -0.0007708703257620162, -0.0008396571119677347, -0.00014232196350144678, -0.00799147729381825, 0.000370582782593157, -0.005809066531457435, 0.0002951387850491267, -0.00028350577315824243, -6.0199385962510085e-05, 0.001441625592323474], "imag": [-0.0013114685199710145, 0.00031680817706837566, 0.002592970231856927, -0.00013110542236066824, 0.0043832350687337705, -0.0005972269224756765, -0.0014686202594801408, -0.00036858464958174986, -0.00952933042516865, 0.00048686337519961604, -0.008890199952788983, 0.00104518944384966, 0.00339593800585445, 0.0005110483237428202, 0.0161836929488178, -0.0007766862900108752, 0.014365300934171439, -0.0015103534544976865, -0.003964847948645727, -0.0007385816011691544, -0.022298519409475498, 0.0009892626043285508, -0.02060059057209024, 0.0019748689192501494, 0.003149784389883039, 0.0010426910854431865, 0.027637296740272963, -0.0011161614339614406, 0.027359043585788605, -0.002420875906622048, -0.0009772590813558741, -0.0014119826241682052, -0.03199228426585628, 0.0011521626666195107, -0.034383470098555205, 0.0028311768870448546, -0.0024750359756188305, 0.0018325847158480383, 0.03519239078653139, -0.0010954596953768878, 0.041406160159499224, -0.0031898855117157097, 0.007081054993258271, -0.0022886660055535116, -0.037109686985966873, 0.0009477340227564075, -0.04815894295151631, 0.0034830272759535535, -0.012671050857815964, 0.002763027568150084, 0.037664305329662286, -0.0007140986794538335, 0.05438328275061111, -0.003699069358981523, 0.019037881941357308, -0.003237747823533964, -0.03682753986071952, 0.00040291233503593775, -0.059840031589130434, 0.003829359554788333, -0.025944739000328565, 0.003694855903960315, 0.03462302571226496, -2.5470850055784154e-05, 0.06431847076771914, -0.0038684575927558193, 0.03313400397782563, -0.004117008175704576, -0.03112595022385931, -0.0004044123535362853, -0.06764429942675418, 0.0038143461661356336, -0.04033690935363075, 0.004488142449720573, 0.026460321567807935, 0.0008709215188192173, 0.06968626737253741, -0.003668513491041405, 0.047283635906156044, -0.0047940852068860396, -0.020794393976864674, -0.0013568301629747876, -0.07036119981418207, 0.0034359040398116167, -0.05371346954561274, 0.005023088884863336, 0.014334418260917352, 0.001844146941913361, 0.06963722172584824, -0.0031247390494302746, 0.05938463492200452, -0.005166278862555991, -0.007316949679411869, -0.0023147915579273485, -0.06753505696330964, 0.002746213311813573, -0.06408343494396017, 0.005217993138797564, 5.4878944001607796e-18, 0.0027512753200292102, 0.0641273495093948, -0.002314079423381822, 0.06763235076195066, -0.0051760017092525095, 0.007346635355674454, -0.0031373607424725392, -0.05953602858956728, 0.0018441349301086154, -0.06989679524239477, 0.005041597149856688, -0.014451512481826145, 0.0034586753067945937, 0.053927813089882315, -0.0013536314900418186, 0.07079026306388772, -0.004819552747902196, 0.021051755770930224, -0.003703256190506966, -0.047508020950046775, 0.0008606281482557275, -0.07027768043946889, 0.00451794950171378, -0.026902971798698435, 0.003862005319972038, 0.04051291334234764, -0.0003833129660044977, 0.0683768248739664, -0.004147878249583114, 0.031788486464273125, -0.0039290374415326115, -0.03320085905660947, -6.068151592129497e-05, -0.06515775777981074, 0.00372302790215374, -0.03552755629717524, 0.0039019078995132985, 0.025842649481661466, 0.00045494321835414707, 0.06074028748146033, -0.0032591750618709016, 0.03798224279266014, -0.0037817113131376552, -0.0187113271911735, -0.0007849007962374541, -0.05528955432900785, 0.0027735940554281116, -0.03906268837434897, 0.0035730471881464452, 0.012071910155427516, 0.001038375802702153, 0.049009900522586206, -0.002284409438322006, 0.038730592259103504, -0.0032838535012405614, -0.0061713982664247085, -0.0012060458241043611, -0.042137252143723165, 0.0018099152391233336, -0.037000751884107765, 0.002925114268358198, 0.0012294389807293593, 0.0012818009770435407, 0.034930297345186836, -0.0013678865101444486, 0.033940608130106784, -0.002510451863981247, 0.002569995205273329, -0.0012629801394027388, -0.02766079052363148, 0.0009749090901572086, -0.02966780761369019, 0.0020556192186062285, -0.005085602148830838, 0.0011504777892461892, 0.0206033458425544, -0.0006457528490798474, 0.024345870005403957, -0.0015779108203312388, 0.0062241523831553834, -0.0009487171794953841, -0.01402510340021297, 0.0003928120961660195, -0.018178119847072755, 0.0010955145400807964, -0.005944091896044985, 0.0006654906005953952, 0.008175656871216823, -0.00022563435015960119, 0.011400107991653695, -0.0006268285701398356, 0.004257206248376616, -0.0003116725582711647, -0.003277622571230443, 0.0001505654616555176, -0.0042707685051478995, 0.0001886148003776819, -0.0012330230181726257], "normalization": "v* M v = 1 for dimensionless M"}, "100": {"real": [0.00018211022956022714, 0.0001710968012608619, 0.0032637642398382675, -0.0003435043028773313, 0.002026934527943082, -0.0005249903458149988, -0.00513465373172749, 2.77457334228184e-05, -0.00947651007488713, 0.0007975933813877334, -0.0030215059219199703, 0.0008329517574716443, 0.010240957663923448, -0.00013951717255192723, 0.01615391307179473, -0.0012303150504870937, 0.005340305535524384, -0.0012026997495864218, -0.014346602894457036, 0.0001613283208943681, -0.023045777119716837, 0.0016250174708891732, -0.008898419347888535, 0.0016202685345689644, 0.01729136262748058, -9.202042071320569e-05, 0.029889310175869602, -0.001966440109945343, 0.013564526817925837, -0.0020698813455209083, -0.01895801985554683, -6.616749667138977e-05, -0.03642302068563804, 0.002241281156539543, -0.019165713499438634, 0.0025345352883469974, 0.019276820035242004, 0.00030767568167826173, 0.04239647111788983, -0.0024386972529296526, 0.025493840412700718, -0.0029966330654990214, -0.018228162003369762, -0.0006238247106313585, -0.04757963774227422, 0.002550712496331172, -0.032313238969335356, 0.003438638059103105, 0.015843423775917236, 0.0010031332417022975, 0.051771526876571695, -0.0025725212871757107, 0.03936944701519089, -0.0038437283897941915, -0.012203888909897367, -0.0014317408542645494, -0.054807724901350455, 0.002502673530261293, -0.04639866219519975, 0.004196425559679491, 0.007437809873030419, 0.001893920402753363, 0.05656659848861955, -0.002343135060287981, 0.0531375614831753, -0.0044831741894727755, -0.001715714405263826, -0.002372660948754301, -0.056973911288097305, 0.0020992208026360095, -0.05933312140176053, 0.004692851139134894, -0.004755873425307078, 0.00285029966739274, 0.056005681922592074, -0.0017794029212166464, 0.06475207274075721, -0.004817184893575596, 0.011742066328980949, -0.0033091792570113495, -0.053689173394173416, 0.0013950008711703348, -0.06918963651948734, 0.004851069405003815, -0.018988318987543842, 0.0037323063857544955, 0.05010197347371881, -0.0009597646909787777, 0.0724772140730657, -0.004792760489326731, 0.026229882746682788, -0.004103986623754916, -0.045369196757062226, 0.0004893668710843885, -0.07448874252451664, 0.004643947231003669, -0.03320165866213928, 0.004410412140046361, 0.03965890917113157, -8.215742307274775e-07, 0.0751454761261204, -0.004409695497395325, 0.03964808223573269, -0.004640180159868186, -0.033175942188336104, -0.00048814727272182426, -0.07441901219928444, 0.004098265427165075, -0.04533267130237747, 0.004784722718362471, 0.026154324371097937, 0.000959765548505383, 0.07233244551824733, -0.0037208094602860166, 0.05004688039370914, -0.0048386315175853655, -0.018848609857795844, -0.0013968716258276684, -0.0689596045526544, 0.003290961944182311, -0.05361793009068283, 0.004799865574718546, 0.011524425062975806, 0.0017835574728811028, 0.06442239442329722, -0.002824335414494006, 0.05591531747339033, -0.004669833696755906, -0.004448584624329083, -0.002105764220698036, -0.05888634207191301, 0.002337942157557846, -0.05685576240205722, 0.004453348469576999, -0.002120855644655328, 0.0023518099017477115, 0.052554506365669953, -0.0018495624831152246, 0.05640640222683381, -0.004158453234236583, 0.007944237993032078, -0.0025128295523421345, -0.04565997713565238, 0.0013770831634063304, -0.05458611248557151, 0.0037961282623608745, -0.012809274135917497, 0.0025831111018999537, 0.03845724019011117, -0.0009378306516506223, 0.05146490079824605, -0.0033798868589006567, 0.016539013019720036, -0.0025603143268458114, -0.031212728154585666, 0.0005479239341194614, -0.04716139291690894, 0.0029252762453523843, -0.018998505936211767, 0.002445564483359341, 0.024194907955983152, -0.00022167118485750788, 0.041838501068919835, -0.0024493016553455075, 0.020099917982919803, -0.002243416890522919, -0.017664273709155614, -2.8967195583629305e-05, -0.03569743268315333, 0.0019697949727237487, -0.019805892327852747, 0.0019616935405871038, 0.011863617989329679, 0.00019482900878565833, 0.028970259774532273, -0.00150475135056687, 0.01813103852325341, -0.0016111975871728659, -0.007008944797748662, -0.0002698971945470957, -0.02191132335100068, 0.001071658487887692, -0.015141485823048844, 0.0012053161271864256, 0.0032813642864039376, 0.0002515301416211394, 0.01478779116765301, -0.0006868435611864353, 0.010952514502674041, -0.0007595258774015113, -0.0008202733409154624, -0.00014056656497371254, -0.007869719328130053, 0.00036486223929681373, -0.00572434965304317, 0.00029081922728273223, -0.00028193358263775873, -5.918126369658985e-05, 0.0014192873694600437], "imag": [-0.0027378968080954296, 0.0003157191124997456, -0.0004107035477956726, 0.00030763714733277774, 0.004915258710069581, -0.00026982803387234043, 0.005514184634104145, -0.0007319420302830864, -0.002538258855493013, -0.0003741332851072855, -0.011722231819512907, 0.0006103477642782706, -0.010127853394123894, 0.0011774953680900543, 0.0042175105041263525, 0.0005291383458609941, 0.0182097607451261, -0.000883975116504577, 0.01566641408030762, -0.0016373506816929066, -0.004550688234259245, -0.0007669515964662844, -0.024128795300168898, 0.0010800064878175128, -0.021920947584014538, 0.0020939450035647473, 0.0035203658201432304, 0.0010787917056717853, 0.029250945649014617, -0.001190613437873002, 0.028655422375454837, -0.002529803409713735, -0.0011599591363720462, -0.0014530982413992158, -0.03337711677014967, 0.0012111398887863993, -0.03561544436668611, 0.0029281908317428792, -0.0024474238043236604, 0.0018759575073900895, 0.036344988148120205, -0.0011402817506931517, 0.04253770860124805, -0.0032737375111762217, 0.007171987989241499, -0.00233161693739934, -0.03803513629552282, 0.000980141892268219, -0.04915980109565717, 0.003553014724198483, -0.01284200316920082, 0.0028030690327540027, 0.03837556923226376, -0.0007361581706998417, 0.055229985987099446, -0.0037550392142071186, 0.019250128357599816, -0.003272683199910327, -0.03734450083076672, 0.00041690696489667226, -0.06051661300000844, 0.003871687387274595, -0.026161076199548935, 0.0037228620175251376, 0.03497125824518071, -3.3789302744085136e-05, 0.06481679371219473, -0.0038980036546987368, 0.03332033394233941, -0.004136697507240898, -0.031335285057273066, -0.00039938893533230676, -0.06796402170294921, 0.0038323912245381286, -0.04046361780239678, 0.004498602936060755, 0.026563273711546855, 0.0008669272826548302, 0.06983445043368315, -0.0036766780053540163, 0.04732670956474599, -0.004794896544337594, -0.02082453063367118, -0.0013518125657997107, -0.07035159222334901, 0.003436054928516365, -0.0536553093340514, 0.0050143153414673, 0.014324743524206303, 0.001836350834606853, 0.06948926011042225, -0.0031188887478392434, 0.059214537061659245, -0.005148439677799778, -0.0072983802228431, -0.0023028258728340694, -0.06727263957861832, 0.002736416059884, -0.06379772787578714, 0.005192012591937285, 4.7194027585702845e-18, 0.002734159784053638, 0.06377744664648796, -0.0023023297302660196, 0.06723419190466544, -0.005143141826132511, 0.007305200781051079, -0.003114551023676133, -0.059127200097774744, 0.0018322729445925177, -0.06939564727365717, 0.005003376754887041, -0.014351257529607846, 0.003430066042447343, 0.053488706005072315, -0.0013432595760833853, 0.07020108388359726, -0.004777657121626868, 0.020881353597309547, -0.003669162391526698, -0.0470659195478283, 0.0008530423448809645, -0.06961987363506764, 0.004474135252713694, -0.026657414070860478, 0.0038231236531483977, 0.04009240994788443, -0.0003794522314959125, 0.06767300780416449, -0.004103878139171746, 0.031469018828742375, -0.0038863898117485612, -0.032822706861850307, -6.026627689685305e-05, -0.06443241188785537, 0.003680460268314997, -0.03514130120985946, 0.003856770548451803, 0.025522848806197544, 0.00045009932672405566, 0.060018359833614345, -0.0032194621819101785, 0.037541535837619405, -0.0037355332839071964, -0.018460484552679412, -0.0007758631660965158, -0.054595080482903145, 0.0027378932812677755, -0.03858416746351568, 0.003527362449596502, 0.011894895764786062, 0.0010257365022736222, 0.04836471664512536, -0.0022535602594633115, 0.038234090358874054, -0.003240191262932143, -0.006067312779157176, -0.0011907057701964533, -0.04155985895202031, 0.0017844046088632208, -0.03650805266001219, 0.0028849120381703513, 0.0011918852075791253, 0.0012649065435276065, 0.0344349302083596, -0.0013478338496283684, 0.033474129754495166, -0.0024749756059305726, 0.0025523546991085403, -0.0012458481607494033, -0.027256739340714962, 0.0009600714056020308, -0.02924928269536709, 0.0020258945692024394, -0.005028234364823356, 0.0011345129693021237, 0.020294555614633447, -0.0006355494057587954, 0.023995089069002513, -0.0015546687374703434, 0.0061456350140482565, -0.0009353262499474771, -0.0138100723426697, 0.0003863671346075971, -0.017911802056286952, 0.001079154017217472, -0.005864940995519027, 0.0006559976983922915, 0.008047634124530714, -0.00022183544987036205, 0.011230956062360535, -0.0006173981854564134, 0.004198612381820347, -0.0003072402006710068, -0.003225092752900721, 0.00014813424532394794, -0.004206755857409052, 0.0001858315583918379, -0.001215490454985037], "normalization": "v* M v = 1 for dimensionless M"}, "101": {"real": [0.00018055225652208198, 0.0001684336503219149, 0.0032155572119900912, -0.00033853144100517686, 0.0019949742603862786, -0.0005171222850099155, -0.005060800430253041, 2.758750246145315e-05, -0.00933559054396022, 0.0007859527358013591, -0.0029727504971000527, 0.0008205101409652764, 0.010093889533291503, -0.00013781212389029284, 0.015915635779812882, -0.001212473147832723, 0.005256329186879892, -0.0011849597273605854, -0.014142692182981767, 0.0001593772362614372, -0.022710343515806888, 0.0016017350548740063, -0.008762956575658752, 0.0015967906340303454, 0.017049451552828877, -9.109488795837109e-05, 0.02946190667307863, -0.001938731856118704, 0.013364503478498834, -0.002040544814986905, -0.018698334219332202, -6.490327740194183e-05, -0.035913623598711066, 0.002210360569947301, -0.01889211734489867, 0.0024995542476933474, 0.019019786923423355, 0.0003032386055482785, 0.04181938229569224, -0.0024059093705713357, 0.02514238389232981, -0.002956554381496692, -0.017993191617084573, -0.0006154780866244637, -0.046952771079922614, 0.00251745770474705, -0.0318847767887153, 0.0033943207574674474, 0.01564771788131097, 0.0009904401879799495, 0.051115478442082744, -0.0025401740471839634, 0.038870122598101825, -0.0037963053273871654, -0.01206133788773016, -0.0014146027777445047, -0.05414467052610962, 0.0024725001065514338, -0.045839770196694524, 0.004147248967239164, 0.00735803688306293, 0.0018725982606971304, 0.05591907182294084, -0.002316214467483286, 0.05253512726882532, -0.0044337475163028755, -0.0017033188897342233, -0.002347777798954023, -0.056363522069727306, 0.0020763730943299612, -0.058707212308055264, 0.0046447503475889685, -0.004701829528690212, 0.0028228239045828595, 0.055451838209252716, -0.0017611286660651586, 0.06412586932435807, -0.0047719729285717405, 0.011628297331316697, -0.00328038886609581, -0.0532078725539246, 0.0013814351910829178, -0.06858830426294303, 0.004810207973789626, -0.018827259553925214, 0.0037037354747818207, 0.049704724724992246, -0.0009506486000703379, 0.07192662656290139, -0.004757523508126864, 0.026039331638393545, -0.004077356388241421, -0.04506213305386916, 0.0004840378772741911, -0.07401411544447926, 0.004615340315176265, -0.03300413077729073, 0.004387549213745181, 0.039442138426599195, 1.7753780178133964e-06, 0.07476997709986177, -0.004388385686368434, 0.03946989185506097, -0.0046229259871330385, -0.03304317753640141, -0.000489428391195439, -0.07416241427091877, 0.0040845249499672845, -0.045202782897279255, 0.004774838106739383, 0.02609282081408985, 0.0009614571626735573, 0.07220989170314292, -0.0037144767763158493, 0.04999557538080542, -0.004837700869599752, -0.018839420767664965, -0.001400941343480403, -0.06898054738891213, 0.0032914225598383038, -0.053675347948613845, 0.004809205436258219, 0.01154297720161832, 0.0017921302250731832, 0.06458976791044056, -0.00283052410995269, 0.05610993718104796, -0.004690410186054053, -0.004465555281185029, -0.002121026685818266, -0.05919601404051703, 0.00234836729627865, -0.057212894825158615, 0.004485707864883716, -0.002138390453631754, 0.0023759074466303673, 0.052995047550006474, -0.0018623520612900245, 0.05694676560570371, -0.004202669508701038, 0.008031428891097502, -0.0025477603007319086, -0.046212769506497824, 0.0013900512324714668, -0.05532456143045274, 0.003851770679439601, -0.013001953793666692, 0.0026306220134225023, 0.039096932026434696, -0.0009485617600775626, 0.05240937419316857, -0.0034460099074054705, 0.0168720476494525, -0.0026218042265447345, -0.03190802754050449, 0.0005538723301696238, -0.048312138026174095, 0.0030004332341583865, -0.01950411571963065, 0.0025219988156916224, 0.024909690576394656, -0.00022027074213121385, 0.0431876202294776, -0.0025315822440724394, 0.020806042956640944, -0.0023352585850762108, -0.0183589656902481, -4.018698558758285e-05, -0.037228785678574676, 0.0020568858311439736, -0.020734680571054112, 0.0020688537820793026, 0.012496800777959081, 0.00021812605712569541, 0.030659739861338128, -0.0015940180634258208, 0.019297530365705105, -0.001733009501309761, -0.007539117338190558, -0.00030720413599844026, -0.02372750857660857, 0.0011602458011876285, -0.016552561281305733, 0.0013405334570615341, 0.003668788599493267, 0.0003043512211518023, 0.016692955776330856, -0.0007717901472232726, 0.01260616146791754, -0.0009063476701496188, -0.0010288235029077212, -0.0002098890954239091, -0.009821173426730799, 0.0004432253408648011, -0.007609298073709425, 0.000446941268477263, -0.00028298916440171705, 2.751700956521199e-05, 0.0033716608234437315, -0.00018623772185170958, 0.0017555659306519816], "imag": [-0.0026972259671879015, 0.00031110599065034734, -0.00040329037671416686, 0.00030294784334417165, 0.004843257921984394, -0.0002660245446128246, 0.005430641229921121, -0.0007211162633039643, -0.002504282187630427, -0.00036835584474324384, -0.011550517000647614, 0.0006016252236061177, -0.009975356084776975, 0.001160182981873139, 0.004161116035564584, 0.0005210679473583962, 0.01794539887944038, -0.00087140799861943, 0.015433829365385478, -0.0016135701181937195, -0.0044917452476897, -0.0007555265199894499, -0.02378333394053958, 0.0010648307560672129, -0.021601476237381935, 0.0020640422965428917, 0.0034783158251824415, 0.0010631609323629423, 0.02883980623904928, -0.001174154820512977, 0.02824710760286669, -0.00249443912451014, -0.0011526297258880843, -0.0014326787219399618, -0.03291876149659377, 0.0011947358509713448, -0.03512142001777807, 0.0028883092139382833, -0.002404937771542821, 0.0018504776730434468, 0.035859901848071106, -0.0011252011367535683, 0.041966170989382955, -0.003230519187159516, 0.007068316890286187, -0.002301143976591099, -0.03754467335296759, 0.0009675063757119875, -0.04852370146803566, 0.0035078151279118942, -0.012670315359934271, 0.002768018229158041, 0.03790072268406794, -0.0007268696142461082, 0.05454645443889604, -0.003709315650144238, 0.019008717862719515, -0.0032338084904785596, -0.03690465553665631, 0.00041158456147897214, -0.05980613801246543, 0.0038269182451826757, -0.025853690453647157, 0.003681227841740381, 0.03458299172143098, -3.271994974740717e-05, 0.06410219389255001, -0.0038556037370347596, 0.032956218871915986, -0.0040936329402153126, -0.03101127831972764, -0.0003962841649221117, -0.06726925712928708, 0.00379362741112252, -0.04005727096913902, 0.004455639985411436, 0.026311390244927558, 0.0008601084416789216, 0.06918332974233553, -0.0036425895465545407, 0.04689734615851085, -0.0047536953025624695, -0.02064711456094235, -0.001342116622078012, -0.06976643779139212, 0.003407382523111453, -0.05322605986860826, 0.00497657938336319, 0.01421817848142483, 0.0018249675835298055, 0.06898959706222699, -0.0030960162279102324, 0.05881140904013211, -0.005115825642555789, -0.007252938756148511, -0.0022912545632980215, -0.06687397468775597, 0.0027193279852303393, -0.06344837582922536, 0.005166038264436959, -4.009726941586559e-18, 0.0027241479920018332, 0.06349020045289673, -0.0022905875099529477, 0.06696655049067742, -0.005125097211749867, 0.007280930422093834, -0.0031080181985997466, -0.058955849792103235, 0.0018250112820931896, -0.06923649005203288, 0.0049942426152839526, -0.014328614570848516, 0.0034290149483262445, 0.053431188062863136, -0.0013392041123781423, 0.07017457556130173, -0.004778035203457918, 0.02088993038735444, -0.0036755823268280865, -0.0471133300685595, 0.0008505483911318732, -0.06974618571019028, 0.004484194003755684, -0.026729236247742812, 0.0038388898320860006, 0.04022902762648743, -0.00037656348317144687, 0.0679670664862655, -0.0041233170834526055, 0.03163710719122895, -0.00391316359531215, -0.03302634904788272, -6.574112421253222e-05, -0.06490284291862104, 0.0037084954279999575, -0.035438118961696775, 0.0038959053112071467, 0.025765555815959167, 0.0004604950386209244, 0.060666687508278014, -0.003254834021398452, 0.03799739057417836, -0.003787990582682862, -0.018709511967485465, -0.0007935552707916061, -0.05541522804917402, 0.002778897646690647, -0.03922564143841396, 0.0035936428239255265, 0.012113979566105612, 0.001053031827212049, 0.04934284273166887, -0.0022981017378328177, 0.03908257348825944, -0.003320283455097663, -0.0062181585180468716, -0.0012297310567288998, -0.04267455026440055, 0.0018300706815585935, -0.03757845028452967, 0.002978263692825953, 0.001235820619520907, 0.0013175002225538175, 0.03565775503205747, -0.0013919872116831273, 0.03477381142105482, -0.0025804876240226042, 0.002652633575823621, -0.0013134603889227874, -0.028553150080817786, 0.0009999569111443936, -0.030777329326802536, 0.0021419402842716784, -0.005306899958760895, 0.0012181188131240891, 0.021625112392220827, -0.0006684113235467823, 0.025741884185471884, -0.0016791379963496278, 0.006632027465405466, -0.001035356468060544, -0.015131944279833472, 0.0004095717933921637, -0.019858998652756123, 0.0012095211279567124, -0.006582009188889358, 0.0007722909247841084, 0.009316321082834466, -0.00023299395201147746, 0.013351834899287145, -0.0007508115919926527, 0.005161572267816381, -0.0004390194290580011, -0.004396298379621989, 0.00014520982415994256, -0.006467009911593653, 0.000320363282776026, -0.0024260886421473065, 4.725643716700854e-05, 0.0005541940125780113], "normalization": "v* M v = 1 for dimensionless M"}, "102": {"real": [-0.002162460208584001, 0.0003479454261518363, 0.0013364839358418251, 7.723081154848571e-05, 0.005090382891545019, -0.0004917414817845542, 0.001909019827227089, -0.0005889688572989919, -0.006954865378462436, 0.00010090802552985945, -0.011211589888662454, 0.0009304996515710809, -0.003092011505250176, 0.0008990783725635065, 0.011767193468119408, -0.00019510656241204325, 0.017753205313400685, -0.0013461108555693027, 0.005552993719612891, -0.0012674972746891215, -0.015583067737826264, 0.0002014821890172653, -0.024468620889891393, 0.0017226786069567633, -0.009203796239737319, 0.0016804991956414787, 0.018253425682070726, -0.00011934860971175481, 0.0311043345080273, -0.002045707255211419, 0.013912491206468343, -0.002122698201202674, -0.019670891790357244, -4.873883856680729e-05, -0.03740928126717658, 0.002302634856719719, -0.019508140870577683, 0.002577608828713406, 0.019773782856587097, 0.000297070799250537, 0.04314402574019756, -0.0024832964063733116, 0.025786982105521647, -0.0030282473776937695, -0.018548448509173768, -0.000616987086561602, -0.04808954537764765, 0.0025803001976270673, -0.032519823374159325, 0.0034577525260036535, 0.016029858282037263, 0.0009971882279543923, 0.05205528288961123, -0.0025893033806204118, 0.03946038566904011, -0.003850002595867812, -0.012300410556050845, -0.0014241441549534557, -0.05488617160781742, 0.002509176451366114, -0.04635428391409784, 0.004190206875469829, 0.0074870037243524494, 0.001882585263363181, 0.056468374875477796, -0.002342050450812877, 0.052948321326935756, -0.004465449310165813, -0.001756473600468491, -0.002356058022731878, -0.056733527100411935, 0.002093244933380389, -0.058999757193064495, 0.004665164580922436, -0.004690438937192386, 0.0028275249204615218, 0.05566131855099904, -0.0017710791241606551, 0.0642852088593497, -0.004781529025497306, 0.011626371988288515, -0.0032799868668129564, -0.05328032629652015, 0.0013865729629690172, -0.0686088615224738, 0.004809751942206886, -0.018805614084071134, 0.0036971053253720835, 0.04966705769649971, -0.0009530487750626816, 0.07180968412569834, -0.004748256435260849, 0.02597306216127046, -0.0040638014022773864, -0.04494323819256783, 0.0004856479643462871, -0.0737673854991875, 0.004598742983035322, -0.032873539496513636, 0.004366809929273147, 0.0392714394618407, -7.802607070298497e-07, 0.07440689049518805, -0.004366133189900352, 0.03926113327537776, -0.0045951681826905885, -0.03284920489844747, -0.00048447444689597675, -0.0737011696285028, 0.004058395562144456, -0.04490821013337599, 0.004740621235393358, 0.025901884663416853, 0.000952989888491827, 0.07167231568165737, -0.0036862594691142985, 0.049613779169169626, -0.004797928956718411, -0.018674440151391664, -0.001388220022340842, -0.0683908246910849, 0.0032628275536098444, -0.05321089520816778, 0.004765063247294235, 0.011422515907736255, 0.0017748055504102976, 0.06397310436198939, -0.00280310059038167, 0.055572829657442084, -0.004643288091627665, -0.004403104378317487, -0.0020991381087547777, -0.058577297866900906, 0.002323432020901262, -0.05661778089572673, 0.004437119286002333, -0.002134855634383169, 0.0023498614099122434, 0.05239757278943625, -0.0018409319972945049, 0.05631194917214027, -0.004154165096704652, 0.007959602889783663, -0.0025182908839358233, -0.0456570814135666, 0.001372842652060337, -0.05467086051803584, 0.00380485346308612, -0.012865065617317564, 0.0025987363135940864, 0.03859984755422629, -0.000935907402617275, 0.05175888804225464, -0.0034020555219586024, 0.016678448817540846, -0.0025887154809158307, -0.0314818748708504, 0.0005457573594749153, -0.04768698485069479, 0.0029606190415923804, -0.019266617626102826, 0.0024890508088014364, 0.024561800630785117, -0.00021633732286745777, 0.04260870830107177, -0.0024968286750597342, 0.020541040959803122, -0.002303845248528105, -0.018091436112038443, -4.0607555139233966e-05, -0.03671467797525743, 0.0020278126513676724, -0.02046111192020854, 0.002040338076026087, 0.012306539603377293, 0.00021596554773376138, 0.030225667326894547, -0.0015709175185370707, 0.019035720497593826, -0.001708645655624176, -0.007418160076971744, -0.0003035965514049111, -0.023384579324689608, 0.0011430737611803463, -0.01632301784702181, 0.001321396448652266, 0.0036048693401064752, 0.00030056215521400136, 0.016447597705792058, -0.0007601754905489296, 0.012428377475535364, -0.0008932734311502197, -0.001006168537150161, -0.00020723896560195822, -0.009674836151330335, 0.0004364969316659582, -0.0075006246729538446, 0.0004404805750519128, -0.00028268729251752024, 2.73022572445042e-05, 0.003320790637609606, -0.00018347840011612295, 0.001730157674864439], "imag": [-0.001555116737016848, 2.1035074544836556e-05, -0.0029000421433680854, 0.0004409130305863267, 0.0008521518068808831, 0.0002941670278559035, 0.007060912338474844, -0.00039844101051275763, 0.006507024044780273, -0.0008493404604570977, -0.0035254592555906384, -0.0003733837488613942, -0.013638564738068381, 0.0007192364392004809, -0.011151345864666838, 0.0012858711203026414, 0.004943769912878649, 0.0005380498015215163, 0.01987047465224305, -0.0009733813687436281, 0.016668001948104263, -0.0017339939530646806, -0.005048768450139417, -0.0007822639400621936, -0.02551890587391323, 0.001150911883708584, -0.022851780952646006, 0.0021767561947622677, 0.003830110979483843, 0.0010971990520670877, 0.03036705344028001, -0.0012446523576405961, 0.029472641727332737, -0.002597369104296732, -0.0013259284551628218, -0.001471419914236424, -0.034227015767274535, 0.0012504831230962833, -0.03628408658601864, 0.002979822654846027, -0.002378480511494041, 0.0018912969211194296, 0.036946723607057884, -0.0011674967986942573, 0.043032152013704014, -0.003309472846331814, 0.007153685266606949, -0.0023415008671436024, -0.0384155703521118, 0.0009980373499169314, -0.04946468892061966, 0.003573580097122254, -0.012830779214475225, 0.002805560823244703, 0.0385685352903343, -0.0007476202411279808, 0.05534059336912725, -0.003761778924158688, 0.01920748896486381, -0.00326646480786555, -0.037388646185496616, 0.0004247363846152032, -0.060438649894571414, 0.003866461599159677, -0.026055515610156076, 0.003707281349189128, 0.034907688049015895, -4.054684972158759e-05, 0.06456566310391618, -0.0038830615850405648, 0.03312884172567367, -0.004111779231154106, -0.031205128978317596, -0.000391520694704609, -0.06756357869102445, 0.00381022619831847, -0.040172701862559154, 0.004465022741003184, 0.026405299128849105, 0.0008562592153902303, 0.069315331445696, -0.0036498719777552885, 0.04693288947347616, -0.00475392059135829, -0.020672922876973893, -0.0013372355494811025, -0.0697492039404421, 0.0034071205198674954, -0.05316506030517783, 0.004967708345396796, 0.014207164676378909, 0.0018173895140819133, 0.0688415336867443, -0.0030901169120703064, 0.05864369180409945, -0.00509834657041429, -0.0072344037916684915, -0.0022796570500823454, -0.06661766669282271, 0.0027097371942953028, -0.06317037004917811, 0.0051408199965782015, -5.687667508065766e-18, 0.0027075946406592746, 0.06315111934127249, -0.0022791953525168078, 0.06658109973812747, -0.005093326553525648, 0.007240650247894932, -0.003085982156833433, -0.05856097599993717, 0.0018135640432114942, -0.06875236795014077, 0.004957349167048697, -0.014231441206795589, 0.003401382030369445, 0.05300761439078547, -0.00132922643054376, 0.06960573752254226, -0.00473760747543322, 0.02072492812732263, -0.003642634212280007, -0.04668691210302501, 0.0008432790704949511, -0.06911079927910196, 0.004441891014070124, -0.02649139763992262, 0.003801268687736745, 0.039823143495961215, -0.0003729076037860039, 0.06728637209305224, -0.004080779757327743, 0.03132730576590495, -0.0038718203019695472, -0.03266082454178546, -6.524194596402175e-05, -0.06419990368494596, 0.003667262039401094, -0.035062773626072935, 0.003852034198869498, 0.025455802125188515, 0.0004556732701537142, 0.059965090811989, -0.0032162636494037326, 0.037567864836419884, -0.0037429541556508144, -0.01846591250439285, -0.0007846089094749929, -0.054737802699022446, 0.0027441051715098213, -0.03875741266179638, 0.0035488903682038167, 0.011941549994178055, 0.0010404975232190614, 0.04871045380469829, -0.0022679072977909334, 0.03859421764673976, -0.00327726764687421, -0.0061164908369287126, -0.0012144406181722658, -0.042105029026962185, 0.00180496578112913, -0.03709049574759985, 0.0029383593604143353, 0.0011993085163649233, 0.0013005229750125407, 0.03516501413375621, -0.0013721188459652842, 0.034307520793127114, -0.002544916656473573, 0.002634304263465103, -0.0012960345055484164, -0.028146524726323372, 0.0009851301921162347, -0.030353471075033122, 0.002111706336563365, -0.00524802431662062, 0.0012015752248249194, 0.021308956904754192, -0.0006581101983316749, 0.025379555606144605, -0.0016549741304426754, 0.006549957820972488, -0.001021039284293704, -0.014905500895355318, 0.00040299657547424495, -0.01957455867455325, 0.0011918528752338845, -0.006496083514077016, 0.000761478430508766, 0.009173864534676791, -0.0002291135823372272, 0.013157999455108801, -0.000739737156187442, 0.005091950300553704, -0.0004328496670571417, -0.004327546457649945, 0.0001428260767738941, -0.006372154403916, 0.00031565169794415176, -0.0023925556197321902, 4.667531986216925e-05, 0.0005450035090531427], "normalization": "v* M v = 1 for dimensionless M"}, "103": {"real": [-0.0021303945359469056, 0.00034287796561860716, 0.0013181923776898353, 7.594680394904347e-05, 0.005016122399126098, -0.00048470657674508794, 0.0018787186775826613, -0.0005803005248897526, -0.006856437463370923, 9.971600013524525e-05, -0.011048258491374825, 0.0009171832123479813, -0.003042825230662147, 0.00088593810445565, 0.011601556686766762, -0.0001926480872879197, 0.01749709627771402, -0.0013270068988069758, 0.005467605424219435, -0.0012492329912482194, -0.015366284629787601, 0.0001990004823066308, -0.024120663655069718, 0.001698552379759322, -0.009067089836652043, 0.001656733338927175, 0.018003718833780217, -0.00011804743645101121, 0.030670129041256773, -0.002017555449794165, 0.013712488951386471, -0.0020933563349231892, -0.0194076165608341, -4.776750825725718e-05, -0.03689887750599639, 0.0022716324654225243, -0.019236786079292002, 0.002542932202742238, 0.01951631986321494, 0.0002929144586950925, 0.04257145714953952, -0.0024507327479851046, 0.025440725139763403, -0.0029887885847212172, -0.018315071074744484, -0.0006089721648787442, -0.04747213667704704, 0.0025475072032271834, -0.032099978072296996, 0.003414354189652783, 0.01583663189382734, 0.000984928198367366, 0.05141276319103522, -0.0025575796425920875, 0.0389732341023014, -0.003803759852280788, -0.012160180586709425, -0.0014075736183317574, -0.05423963404256309, 0.0024797107950604966, -0.04581091920002597, 0.0041424152065339176, 0.0074085242268203755, 0.0018619779837569237, 0.05583913182036971, -0.0023158488713912193, 0.05236423070179106, -0.004417540019724524, -0.001743724046070382, -0.0023320276318035188, -0.056141915956660335, 0.002071064645122218, -0.05839416007373607, 0.004618630841508647, -0.004638710312895368, 0.0028010078179610846, 0.05512551639493907, -0.0017533731983077013, 0.06368017664520079, -0.004737845932296157, 0.011516849687335769, -0.0032522076886714367, -0.05281523242848046, 0.0013734485931568932, -0.06802825684821595, 0.004770294368485386, -0.018650344751739937, 0.003669526191737969, 0.04928330109718555, -0.0009442416242457718, 0.07127796666814831, -0.004714218671172165, 0.025789107527450096, -0.004038056956805276, -0.04464636221048598, 0.00048051433824195097, -0.07330833881868817, 0.004571064146658434, -0.032682361482365425, 0.004344630901524228, 0.039061308873728405, 1.6919496490954602e-06, 0.07404232939470864, -0.004345432222595985, 0.03908773273501181, -0.004578296813967954, -0.03271967109328864, -0.00048563597216025306, -0.07344968987908376, 0.004044919264909933, -0.04478005280298971, 0.0047307223755223785, 0.025840733486984627, 0.0009544822386199275, 0.07154814754353907, -0.0036798465155830316, 0.04955955320721278, -0.004796500941926793, -0.01866363438431144, -0.001391911260068795, -0.06840284842808234, 0.003262890749227316, -0.053259153723737504, 0.004773352791032038, 0.011438730975099084, 0.001782712153021448, 0.06412407999827628, -0.0028086288632769413, 0.055750578406407215, -0.004662213352184376, -0.004418542284624282, -0.002113336103543566, -0.05886335298612045, 0.0023330127608201284, -0.056949075532661306, 0.0044672050166759975, -0.002151402383510923, 0.002372390554093927, 0.05280798155574265, -0.0018527934417463215, 0.056816567845395266, -0.004195493343818799, 0.008041477883643549, -0.0025510560889907474, -0.046174355631738884, 0.0013849150932348155, -0.05536311606953291, 0.003857032670281949, -0.013046316896977337, 0.0026434107650482185, 0.03920014699336447, -0.0009459010954543251, 0.052646639630981124, -0.003464210149335827, 0.016992298941823712, -0.0026466499626341213, -0.03213572982910541, 0.0005512541905667006, -0.0487709015973098, 0.0030314009455166074, -0.019743901643573706, 0.002561193599412988, 0.025235125428664126, -0.00021489258924080982, 0.04388182780847815, -0.0025744505542809747, 0.021208681948598335, -0.002390676618557642, -0.01874679849574247, -5.1357475327525214e-05, -0.038162290690502025, 0.002110102887031929, -0.02134070422820615, 0.0021418228882054023, 0.012904638528808703, 0.00023819424603289808, 0.03182554414582973, -0.0016553947615929679, 0.020142288205884235, -0.0018242068765167735, -0.007919453601245074, -0.0003391821777533447, -0.025107545156436307, 0.0012270386930924705, -0.01766401033517042, 0.001449911543559875, 0.003971285877003233, 0.0003509903578771207, 0.018258438521833086, -0.0008408163434678974, 0.014002955464332865, -0.0010330946693120025, -0.0012028289545829498, -0.00027351878250280967, -0.011533511990510989, 0.0005110046411926539, -0.009299279060439966, 0.0005894791787785889, -0.0002858123187430965, 0.00010990775051469262, 0.005183948882568043, -0.0002498636365799265, 0.003731175880235573, -0.00013460658039023054, 0.0004451336265131612], "imag": [-0.0015333732723276806, 2.086301554238477e-05, -0.00285736875281181, 0.0004345343875154752, 0.0008417080046901002, 0.0002897253068318393, 0.006959169757828504, -0.0003928620244308725, 0.006410269005709256, -0.0008370230193433334, -0.003478372959192222, -0.00036771820509491724, -0.013442868753509757, 0.0007091392521610701, -0.010987105978233986, 0.0012673752898629284, 0.004878480445048701, 0.0005300268760848629, 0.01958830437622347, -0.0009598213527516238, 0.01642627312809069, -0.001709385468654254, -0.00498424161578474, -0.000770895650166308, -0.02516186972776745, 0.001135085654748729, -0.022526724854861534, 0.002146407969932048, 0.0037847289135368206, 0.00108170477806572, 0.029950288502855096, -0.0012278299032617219, 0.029063021573768798, -0.0025619464845436637, -0.0013163930557770645, -0.0014512779202271904, -0.03376838482391934, 0.001233934654104803, -0.035793460726144734, 0.0029402524159598178, -0.0023381740166634793, 0.0018662828374813505, 0.03646584807006355, -0.0011524179835604449, 0.042468811961528165, -0.0032668972722761916, 0.007053151411934991, -0.002311710966004395, -0.03793274560354208, 0.0009854767119810176, -0.04884134084201199, 0.00352929821374208, -0.012663974172066684, 0.0027714186285522266, 0.03810358127844476, -0.0007384124442081946, 0.05467379439739869, -0.003717177616739008, 0.01897323095896881, -0.0032287103683472556, -0.03695974998346724, 0.00041944490311172586, -0.059748022660400656, 0.003822939873467896, -0.025757763219145285, 0.003666943329913402, 0.034530296361122835, -3.941912354572871e-05, 0.06387292292913178, -0.0038419516176047496, 0.03277671056436799, -0.004070130810456996, -0.030890947169899093, -0.0003885830658009175, -0.066891417502452, 0.003772715043190823, -0.039780212341777185, 0.004423523096447654, 0.02616144929675225, 0.0008497133562228393, 0.06868621016293133, -0.003616927841873067, 0.04651845105774131, -0.004714144484646778, -0.02050130691853284, -0.0013278921614477037, -0.06918411050853014, 0.003379427383113439, -0.052750710363849575, 0.004931266937896596, 0.01410406952252813, 0.001806389418781369, 0.06835876678619217, -0.003068020954934626, 0.05825411920243533, -0.005066803088664193, -0.007190375310080635, -0.00226843001126478, -0.0662317053013654, 0.002693208017273893, -0.06283176450238477, 0.005115604196822229, 1.3711878762340206e-17, 0.0026978019030585556, 0.06287163569691558, -0.0022678043460903348, 0.06631987714551053, -0.005075652088727261, 0.007216802443122822, -0.0030794449428203866, -0.058392044199306894, 0.001806481521269223, -0.06859382899907432, 0.004948137929152293, -0.014208354446203133, 0.003399998951496658, 0.052947159044822195, -0.0013252383048740833, 0.06957272145124459, -0.004737424768161332, 0.02073067722774861, -0.0036482911490997305, -0.0467264314713671, 0.0008408229553282143, -0.06922239656523659, 0.004450895013710832, -0.026556350317422022, 0.0038157451389711204, 0.03994772974001901, -0.0003701273360682713, 0.06755675885984992, -0.004098688155224232, 0.03148278649352367, -0.0038966964805276583, -0.03284949066638533, -7.04252629174941e-05, -0.06463735677880382, 0.0036933380522186816, -0.035339621059570274, 0.0038886032417641274, 0.025682111376640126, 0.00046547640521633926, 0.06057123592142105, -0.003249322760291789, 0.0379949459569668, -0.0037921437099657437, -0.018698892055662015, -0.0008012912412263971, -0.05550713879217882, 0.002782543061154495, -0.03936016061500386, 0.003611197516604795, 0.01214685728869162, 0.0010662593687404882, 0.049630185912258776, -0.002309748477315101, 0.03939326118725289, -0.0033527106529502937, -0.006257788584650714, -0.0012513195572533718, -0.043155228440757094, 0.0018479314896222936, -0.03810044612784953, 0.003026449063716543, 0.0012397936043885625, 0.0013502928004014974, 0.03631911096067996, -0.0014137118657299723, 0.03553597689002237, -0.002644649554424504, 0.002730281262092954, -0.0013601114571183321, -0.029372123026518666, 0.0010227334051698337, -0.031800295686991734, 0.0022215804869722337, -0.005513318357545215, 0.0012809359879415731, 0.022568947980962616, -0.0006890949962754228, 0.027036465454992102, -0.0017730280310929076, 0.007013039761451057, -0.0011161548533895646, -0.01615943632658961, 0.0004248366751434907, -0.021425058108656487, 0.001315726466721813, -0.00717957410041624, 0.0008722673697882596, 0.010379537883370728, -0.0002394994194158481, 0.015177673666489736, -0.0008667530938982132, 0.0060113470848318345, -0.0005586535613488962, -0.005442721801267847, 0.00013977476893202583, -0.00852932279452255, 0.0004429096918518823, -0.0035552239552044534, 0.0001872343083114117, 0.0015321706175258451, -0.00012919180635492927, 0.0017313155501314094], "normalization": "v* M v = 1 for dimensionless M"}, "104": {"real": [-0.002392486173010396, 0.0001959968841379354, -0.0017047145760214983, 0.0004031805566802023, 0.0033163141169731064, -9.921503642587852e-06, 0.006802091265368945, -0.0006309361152785385, 0.001794410708498413, -0.0006486008838477423, -0.008664082920922826, 0.00016980364798631698, -0.012835382971135043, 0.0010548541998751544, -0.003154650294448244, 0.0009605386375414682, 0.013195047637532325, -0.0002473145951996298, 0.019244214237272825, -0.0014540411655669494, 0.005748243852823467, -0.001327496902563612, -0.016735188764181234, 0.00023911241665069285, -0.02578932648363582, 0.0018133100653424726, -0.009484323913092447, 0.001735995113794444, 0.019145772475147062, -0.00014493525136141647, 0.032226107670885504, -0.0021188823386569054, 0.014230720710013366, -0.0021710311785704847, -0.020328462917714844, -3.2383998141837424e-05, -0.03831337247100361, 0.0023588854051708355, -0.01981863908942841, 0.0026166178914189104, 0.020228926736041954, 0.00028701402528888767, 0.04382203500556614, -0.002523782644589411, 0.02604865958300188, -0.0030563556832852576, -0.01883886284494761, -0.000610329383281278, -0.04854336200974625, 0.0026067201952301574, -0.03269785034427758, 0.0034740211893929443, 0.016196381767703067, 0.000991215502611556, 0.05229650914445141, -0.002603777965037395, 0.03952773635072856, -0.003854150515636963, -0.01238471802122171, -0.0014164636789425688, -0.05493506841631535, 0.0025141156684602623, -0.04629284103041724, 0.0041825962369282784, 0.0075293188982133745, 0.0018712419964395375, 0.05635238972102079, -0.002340008458347019, 0.052749494405998874, -0.0044470380680996105, -0.0017934114094000772, -0.00233962539866006, -0.0564854831581232, 0.0020867706794702994, -0.058664591737683874, 0.004637428777470592, -0.004627795992294399, 0.0028051659645282434, 0.05531735942128904, -0.001762570287606324, 0.06382398787253592, -0.004746359207726255, 0.011514070956068363, -0.0032514829691772827, -0.05287772143965421, 0.0013781404110307471, -0.06804022504624561, 0.004769329147096317, -0.018628026082638766, 0.0036628515628388666, 0.04924197953547153, -0.0009463982383858665, 0.07115931530477454, -0.004704914153509871, 0.025723617937955197, -0.004024768913604694, -0.044528622551836615, 0.00048198476452885507, -0.0730663321937083, 0.004554822155610751, -0.03255497195596762, 0.0043244774326154445, 0.03889503653304505, -7.41793294338604e-07, 0.07368960871830378, -0.004323837604111061, 0.03888521671385198, -0.004551426206661213, -0.03253191848062226, -0.00048085512081474523, -0.07300338829995344, 0.004019654983504986, -0.04449501017246901, 0.004697653950423169, 0.025656483446756445, 0.0009462874941440668, 0.07102883077206983, -0.0036526074726988557, 0.0491904509877879, -0.004758079581272403, -0.018504706929828946, -0.001379587311434244, -0.06783333439202643, 0.0032353003206450604, -0.05281008955726054, 0.0047306898144435575, 0.011322879622514584, 0.0017659116825894472, 0.06352819528448381, -0.0027821619434620515, 0.055230785313295894, -0.004616616858005305, -0.0043587767552366995, -0.0020920780779541993, -0.05826468550660747, 0.0023089287286213486, -0.05637219778809374, 0.004420103223757005, -0.0021472413456951178, 0.0023470408416672375, 0.052228687887872056, -0.0018320819417031338, 0.056199747692223204, -0.004148354720996015, 0.007970877840487969, -0.0025222917588290407, -0.045634077895415466, 0.0013682568843985346, -0.05472593893683352, 0.003811286719653175, -0.012911985908779839, 0.0026121701509168203, 0.038715088128966714, -0.0009336454847053697, 0.052009991231350444, -0.0034211726131160073, 0.016801801693680087, -0.002614071199204837, -0.031717928016467854, 0.0005434137733056338, -0.048155793502851006, 0.0029922069407366772, -0.01950906227767646, 0.0025285448329404043, 0.024891958519765448, -0.0002111552027618745, 0.043308248735835955, -0.002539998718170816, 0.02094478691601489, -0.0023592814377376503, -0.01848073817286887, -5.1600485047637256e-05, -0.037648138752256165, 0.002081013058576587, -0.02106554739565285, 0.0021129846997483925, 0.012713261951545183, 0.0002358050992662059, 0.03138569085616954, -0.0016319810572901858, 0.01987510737023577, -0.0017991359570342655, -0.007795708106939057, -0.0003352214065971077, -0.024753075228927054, 0.0012092990878512942, -0.017424368915670032, 0.00142965833545991, 0.0039039903954182042, 0.0003466521135012863, 0.01799610078026164, -0.0008284390746962889, 0.013809625266067594, -0.0010184925617340004, -0.0011773847182883234, -0.0002700600208766325, -0.011365406428885318, 0.0005033909511511711, -0.009169179548299223, 0.0005810995404954012, -0.00028653894840603554, 0.00010857488378913914, 0.005107463523046916, -0.00024616547570201333, 0.003678422755709461, -0.00013274517232746656, 0.0004397401742634569], "imag": [0.0009842881810647058, -0.0002760644429823103, -0.002590965044878148, 0.0001627047166293978, -0.003759395789411515, 0.000556488999201523, 0.0020514780367989335, 0.00028108897270769225, 0.009075910605092495, -0.0005192808964095615, 0.007435143745430148, -0.0009591104498046627, -0.00445335854658268, -0.00037228308636731917, -0.015431669405625549, 0.000821186327247226, -0.012105028014052915, 0.0013868309247507058, 0.0056242134938328395, 0.0005459879591577775, 0.021418202621421776, -0.0010567805298528484, 0.017597602961922847, -0.0018236394833067366, -0.005514027876532696, -0.000796118563096324, -0.026808521104770635, 0.0012167843916754658, -0.02371145145408269, 0.0022531679894351787, 0.00411881257249585, 0.0011138265724982648, 0.03139667049296302, -0.0012946224867322763, 0.030222405592671076, -0.002659278557688206, -0.0014808289062692012, -0.0014878134721360821, -0.03500516887642307, 0.0012866641060871864, -0.036891562002762474, 0.0030266438572805632, -0.0023128487142855584, 0.0019047322498186605, 0.03749143443706365, -0.0011923589031898698, 0.04347384060025295, -0.003341299307245194, 0.007133382856336907, -0.002349663396312578, -0.038752970334619295, 0.0010142620958989127, -0.04972678026799151, 0.0035911472726241627, -0.012814729044677519, 0.0028066482394743524, 0.0387311183696314, -0.0007579481264881842, 0.05541925581801385, -0.0037663950615260296, 0.01915953660189616, -0.0032592605496759154, -0.037413244047270505, 0.00043181568682331756, -0.060339802893581616, 0.0038599108696183424, -0.02594618467566526, 0.0036911959451651787, 0.034833271787159115, -4.679092432346741e-05, 0.0643042510041126, -0.0038674847391427076, 0.03293670262781007, -0.004086857950623832, -0.031070548163005796, -0.00038406068529812313, -0.06716238922106922, 0.003787984989819407, -0.039885291745218814, 0.004431919645448776, 0.026247071092421106, 0.0008460000124962932, 0.06880342333822694, -0.003623404318113548, 0.04654714313142049, -0.004713840678531374, -0.02052318167676209, -0.0013231408990781494, -0.06916002630192176, 0.0033787937155013536, -0.052687235462005516, 0.004922320994652381, 0.014091870798133383, 0.0017990189186046332, 0.06821083391515559, -0.003062086383898109, 0.05808879645742084, -0.005049674859010389, -0.007171902619864589, -0.0022571819096230796, -0.06598129342347817, 0.0026838177827358976, -0.06256112345656764, 0.0050911116014291736, -4.57851080156325e-18, 0.0026817811014213603, 0.06254283161116354, -0.0022567516849721653, 0.06594648096991428, -0.0050449128297081125, 0.007177629037769761, -0.003058141593656918, -0.05801036935961233, 0.0017954255137888865, -0.06812582576245868, 0.004912499563595883, -0.014114120466682143, 0.0033732916558979315, 0.05253826907996276, -0.0013156311552606883, 0.06902315170837191, -0.00469838668467418, 0.020570822435179017, -0.0036164317568478208, -0.046314857891504975, 0.000833849789007911, -0.06860829588887642, 0.004410026141720006, -0.026325883887599173, 0.003779326365194384, 0.0395557208418325, -0.0003666609634548601, 0.06689810241628755, -0.0040575443507512516, 0.03118225454133963, -0.0038566043092485213, -0.03249600299823912, -6.985289689700145e-05, -0.06395589929464275, 0.0036533830401497018, -0.03497480774461771, 0.0038459567432528163, 0.02538199526961286, 0.0004606851635765193, 0.05988930416325371, -0.0032118562767510577, 0.03757632874995983, -0.0037482254281644284, -0.018462305035198898, -0.0007924460340036968, -0.054846434842119714, 0.0027486394427485446, -0.038902151255125444, 0.0035673779630632347, 0.01197892810108809, 0.001053846413579392, 0.049010658047517836, -0.0022802084059123052, 0.03891327325202065, -0.0033103706594199487, -0.006158542604708557, -0.001236107163729378, -0.0425940624045664, 0.0018232489471364487, -0.03761783756874687, 0.0029869037887668127, 0.0012043380733076333, 0.001333278880719853, 0.03582988804611772, -0.0013940576130946284, 0.035070921047454934, -0.002609077809704164, 0.0027113258383050145, -0.0013424605588234898, -0.02896418298438219, 0.0010079555069079104, -0.03137263697488202, 0.00219096275313088, -0.005453165701539297, 0.0012639091042200548, 0.02224698469695643, -0.0006787361024877698, 0.026664615996753488, -0.001748096086191996, 0.006927899407071038, -0.0011010355737971975, -0.01592334295058375, 0.00041816698259182494, -0.0211249891240863, 0.0012969269720596794, -0.00708767072333163, 0.000860288075882033, 0.010224506143004505, -0.0002355634979052485, 0.014962050476717347, -0.0008542268000435291, 0.005931847648564802, -0.0005509253421545308, -0.005359588131556867, 0.00013744979114340864, -0.008406825160552977, 0.0004364871713531086, -0.003507126819815149, 0.00018468414697474304, 0.0015079904186826162, -0.00012725585249267498, 0.0017061536425911966], "normalization": "v* M v = 1 for dimensionless M"}, "105": {"real": [-0.0023587410940224276, 0.00019330338200107251, -0.0016794324459030697, 0.00039737552767994764, 0.003270434681888393, -9.967916762073237e-06, 0.006704538546992465, -0.0006220547950374826, 0.001765773992433359, -0.0006392370998860754, -0.008543652278384455, 0.00016767609135349165, -0.01265225102797703, 0.0010400586484374888, -0.0031052594345223248, 0.0009468045952312802, 0.013013039331447027, -0.00024417971588163497, 0.01897267797984206, -0.0014338468143787822, 0.005661832865313239, -0.0013088071413581866, -0.01650731671525893, 0.00023615725226356553, -0.02543094483012287, 0.0017884825228042386, -0.009346849991753626, 0.0017120279522622288, 0.018889634662849136, -0.00014329883738851872, 0.03178681678203282, -0.0020903982380014816, 0.014031217401870475, -0.002141753152617869, -0.020062570245096216, -3.167760438184849e-05, -0.03780324524493383, 0.0023278812339077933, -0.019549920472570818, 0.0025822932312683055, 0.0199716651396989, 0.0002831179286625064, 0.043254815800138395, -0.0024914939505550865, 0.0257078382449902, -0.0030175401333776453, -0.018607439454032926, -0.0006026280578794303, -0.0479357963626969, 0.0025744140508611527, -0.03228664040332242, 0.003431540213826849, 0.016005807272192734, 0.0009793681772555353, 0.051667498250307836, -0.002572681930229633, 0.03905252260609778, -0.0038090626756454773, -0.012246876385478537, -0.0014004345313546485, -0.05430468684537215, 0.0024853467060634285, -0.04576450614597983, 0.004136143243090024, 0.007452172175989733, 0.0018513153753940525, 0.055740811929348495, -0.0023145053141440525, 0.052183007347847046, -0.004400583666151671, -0.001780381809057997, -0.0023164049717145636, -0.05591186940649861, 0.002065233136173439, -0.058078372003426984, 0.00459238919285409, -0.004578232251367737, 0.002779557427119472, 0.05479875454864536, -0.0017454084427417946, 0.06323907086322676, -0.004704128324076224, 0.011408552748130114, -0.0032246607167790045, -0.0524280203707445, 0.0013654367212429172, -0.0674792637547008, 0.0047312019063069375, -0.018478224779630154, 0.003636210487806095, 0.04887101139366226, -0.0009378845338654837, 0.07064546187760676, -0.004672011824094973, 0.025545899876722646, -0.0039998632084319915, -0.044241400853748246, 0.0004770357890743608, -0.07262204947826612, 0.00452802311258729, -0.03236981450424835, 0.004302948929160503, 0.038691216321404494, 1.6139049860288103e-06, 0.07333546631303083, -0.004303717095357949, 0.038716398072561345, -0.004534925326686823, -0.03240549266607867, -0.0004819069048726472, -0.0727568996613257, 0.0040064370293213325, -0.04436860397030686, 0.004687756760872876, 0.025595740424922565, 0.0009475977154731783, 0.07090338746509962, -0.0036461315689742648, 0.04913366646700366, -0.004756204717507565, -0.018492460139708403, -0.0013829312877540261, -0.06783729058415706, 0.0032350050101008954, -0.05285000626959856, 0.004738019141846123, 0.01133696759641506, 0.0017732048439447377, 0.0636641501621117, -0.0027870866081084493, 0.05539303735856083, -0.0046340236792656135, -0.004372819895682469, -0.0021052931947697843, -0.05852900363263844, 0.00231773416909405, -0.05667966643092443, 0.0044480916054674465, -0.00216285300502991, 0.0023681187790357836, 0.052611287911491805, -0.0018430894784382736, 0.056671322477395314, -0.004187013115793089, 0.0080478027479293, -0.0025530495921526064, -0.04611850885182406, 0.0013795048769760275, -0.055375406084827626, 0.0038602585131562845, -0.013082601591547784, 0.00265421070923118, 0.039278900282227906, -0.0009429613553921264, 0.052845104141145155, -0.003479645549047796, 0.017097782387143788, -0.002668698160844234, -0.03233333231213783, 0.0005484988744965626, -0.04917757373613077, 0.003058922599436792, -0.01995992388226909, 0.0025966873775619763, 0.02552675576925255, -0.0002096792191949066, 0.044510557132538243, -0.0026132823746270895, 0.021576462838281615, -0.0024414321605211076, -0.019099486644443622, -6.189942974363404e-05, -0.039017545659100566, 0.0021588233611147434, -0.021899059412770285, 0.002209154026819328, 0.013278640638872444, 0.00025701883080259954, 0.03290166225365594, -0.0017119780843171948, 0.020925393479706594, -0.0019088256821260157, -0.00827002309482353, -0.0003691729790624165, -0.026388478305967474, 0.0012889284953451036, -0.01869932522603657, 0.0015518561495706635, 0.004250763898996096, 0.0003948043881351277, 0.01971801877049995, -0.0009050292783535976, 0.015309411498743732, -0.0011516885990057433, -0.0013629609147593712, -0.00033343577769542963, -0.01313623886168828, 0.0005742596286385222, -0.010885827915006946, 0.0007233250485085535, -0.000291439962517305, 0.0001876922980795421, 0.006886274950004318, -0.00030872310577241525, 0.005595803420861175, -0.0002827949599096417, 0.0006543516934901684, 3.73389185718469e-05, -0.0011986957232130826], "imag": [0.0009693249300336496, -0.00027205396111677473, -0.002554663309789561, 0.00016052792187163178, -0.003704613209043341, 0.0005485611132537917, 0.0020246942542649776, 0.0002768895284922901, 0.008947527506576765, -0.000512108517271537, 0.007326758794585399, -0.0009454798928516704, -0.00439448795240914, -0.0003667377402304396, -0.015214811128328246, 0.000809872092222669, -0.011930646752714245, 0.0013673156726622642, 0.0055510215933284104, 0.0005380306055345341, 0.021120669779748438, -0.0010423579895748178, 0.01734825312067668, -0.0017983462256837392, -0.0054446022099886495, -0.0007848302538990538, -0.026441920470370566, 0.00120041029932781, -0.02338216013976847, 0.0022224915299266347, 0.0040705272516320815, 0.0010984917787756402, 0.030975824278900513, -0.001277512586487704, 0.02981257171135353, -0.0026238857460977524, -0.0014693300954054316, -0.0014679664595270404, -0.03454734217345234, 0.0012700245330508203, -0.03640510280966742, 0.0029874426519875823, -0.002274585413319272, 0.001880191105347192, 0.03701541686636882, -0.0011773165643362443, 0.04291910179434379, -0.0032993942844574955, 0.007035875042316654, -0.0023205498051926, -0.03827805532438263, 0.0010017974904120124, -0.049116210171677346, 0.003547783561497335, -0.012652647217759707, 0.0027733917646280337, 0.03827602888288932, -0.0007488339946926436, 0.05476885539075059, -0.0037228932626221438, 0.018932165103337045, -0.0032225868851637985, -0.03699505682721985, 0.00042656465117521, -0.05966837412281759, 0.0038175959819838545, -0.025657656903317727, 0.0036520993661522862, 0.03446639307887077, -4.5614912336640135e-05, 0.0636324761121056, -0.0038276124564127056, 0.032595993769983185, -0.004046558933651463, -0.030765792353746296, -0.000381276952700423, -0.06651178167135796, 0.0037516689118299623, -0.03950596338672708, 0.0043918093501813, 0.02601088982737808, 0.0008397098018659335, 0.06819519842598343, -0.0035915476514727144, 0.04614684561901365, -0.0046754146334214925, -0.020357084896933705, -0.0013141295530039899, -0.0686139438435562, 0.003352028901216589, -0.05228698536432789, 0.004887104884343242, 0.01399207305605691, 0.0017883810496565138, 0.06774406797866953, -0.003040725796327107, 0.05771205730904545, -0.005019145744770454, -0.007129218287644503, -0.0022462822792571695, -0.0656073840218279, 0.002667818202522351, -0.06223272774753973, 0.005066618196564138, 6.626140809959215e-19, 0.002672200533652619, 0.06227077078216172, -0.0022456946766142866, 0.06569143958421961, -0.005027598584654677, 0.007154198110085058, -0.0030516099976597502, -0.05784386914923111, 0.00178851515920731, -0.06796807739336183, 0.0049032322818923025, -0.014090665990286744, 0.00337161087752094, 0.052475251808804795, -0.0013117098363339963, 0.0689843088764991, -0.004697698189915067, 0.020574007122965175, -0.003621391516612282, -0.04634719999262885, 0.0008314319065071787, -0.06870644584258702, 0.0044180651528537675, -0.02638453280421409, 0.003792616944175751, 0.039669270876536565, -0.00036398366155956767, 0.06714672028798752, -0.00407404521162136, 0.03132611146211887, -0.003879729894236678, -0.032670882622422286, -7.476372672416806e-05, -0.0643629274138752, 0.0036776523085979168, -0.0352331925573077, 0.0038801534249359054, 0.02559317943200541, 0.00046993606303563987, 0.06045644549119026, -0.003242778434307982, 0.03797675352159733, -0.003794387753936416, -0.01868046506983929, -0.0008081874527138549, -0.05556870030194493, 0.002784702168220255, -0.03946895611042096, 0.0036259976799709, 0.012171509175352965, 0.0010781781134422928, 0.049876197392236574, -0.002319546998982159, 0.039666344137103925, -0.0033814908506992745, -0.006291035736150652, -0.0012709815673133248, -0.04358429658547683, 0.0018637086276379329, -0.03857146621163689, 0.0030700910245523567, 0.0012416971386014222, 0.001380406591576085, 0.03691994829278963, -0.0014332715948684196, 0.03623286299377485, -0.002703414220723769, 0.002803179559330281, -0.0014032223168186655, -0.030123648505843276, 0.0010434359883930685, -0.03274341660779531, 0.002295059123263765, -0.005705814495704817, 0.0013392782904145472, 0.023440897621623484, -0.000707974663327003, 0.02823711818709999, -0.001860126178229476, 0.007368941675222207, -0.0011915150494129286, -0.017113466407157683, 0.0004387403567543018, -0.022884365944965797, 0.0014146823869321237, -0.007739341421069895, 0.000965864638472764, 0.01137077980045699, -0.00024524033425680055, 0.01688595868987034, -0.0009751907613129234, 0.0068098103527915186, -0.0006710444266263598, -0.006421725580928433, 0.0001342938315330594, -0.010465996443268682, 0.0005579246980867542, -0.004619496056853063, 0.0003182514491712455, 0.0024471805565755406, -0.00010979388031780781, 0.0038639046248705334, -0.00017738234573643933, 0.001256835487494015], "normalization": "v* M v = 1 for dimensionless M"}, "106": {"real": [-0.00041723782676346004, -0.00012703819297300755, -0.003013135053107002, 0.0003413444360884683, -0.0013975426095170912, 0.0004539996311713238, 0.0051869607914358075, -9.220443273448936e-05, 0.008409712671107074, -0.000761646572696497, 0.0016833220818698593, -0.0007041981315001101, -0.01026914591190972, 0.00023467686389150877, -0.014355277443131727, 0.0011712241183253307, -0.003210272064242287, 0.0010176766717764545, 0.014531011812786824, -0.0002963474607310242, 0.020634535408802272, -0.001554657362200331, 0.005927540369422085, -0.0013830640198330333, -0.017808862774565164, 0.0002743800980696619, -0.027015418432833595, 0.001897429413688728, -0.009742044434573004, 0.001787129458713399, 0.01997353020028468, -0.00016889444891462674, 0.033261817119281986, -0.002186434484691624, 0.014521681839585838, -0.0022152467088240478, -0.020934991510774183, -1.703322520964435e-05, -0.03914190950140274, 0.00241044297306769, -0.020099927753914042, 0.002651907918598101, 0.020645614781916732, 0.0002774736455335304, 0.044436352426823957, -0.002560501102806231, 0.026281655194292073, -0.0030812696395548407, -0.01910191251623165, -0.000603848969519917, -0.0489460462604212, 0.0026302509040929435, -0.03284997470714048, 0.00348771156759065, 0.01634474013265688, 0.000985231079564245, 0.05249919810486692, -0.0026161591043152113, 0.0395738537627999, -0.003856388349323422, -0.012457929548548142, -0.0014087233358611435, -0.054957433036955265, 0.002517646697111055, -0.04621624822248396, 0.004173754963948093, 0.00756540345072979, 0.0018599124587395765, 0.05622073603971514, -0.0023371144486031407, 0.05254245971278109, -0.004428047090963972, -0.0018268695582292873, -0.0023233747078758456, -0.056231048218699994, 0.002079863265228453, -0.058328424286412585, 0.004609699431762633, -0.004567755529301461, 0.0027832185825148585, 0.0549743880953932, -0.0017539120569619586, 0.06336863967722214, -0.004711687114490928, 0.011404998208207931, -0.0032236449477902425, -0.05248142061524989, 0.0013697193524276217, -0.06748345072151647, 0.004729778001618668, -0.018455322483731305, 0.0036295048449300543, 0.048826451171031814, -0.0009398183303221963, 0.07052543470118451, -0.00466268684409076, 0.0254812041910487, -0.003986835291673412, -0.044124877498017474, 0.0004783780041212098, -0.07238465970055868, 0.004512125675375628, -0.032245500793680576, 0.004283354122927069, 0.03852918678783258, -7.059251599042919e-07, 0.07299262846732212, -0.00428274849180696, 0.03851982181692746, -0.004508896335626646, -0.03222363686596951, -0.00047729014064972993, -0.07232476635190611, 0.00398199199388071, -0.04409260445487942, 0.004655776437017814, 0.025417806962398648, 0.0009396626296307489, 0.07040136305299734, -0.0036198178350167623, 0.04877660879870485, -0.004719063881435554, -0.018339243818692057, -0.0013709869460925917, -0.06728693232303008, 0.0032083653101045327, -0.05241556713945548, 0.004696761726735635, 0.01122546118841354, 0.0017569067162753033, 0.06308800957056954, -0.0027615265925175535, 0.054889751211256416, -0.0045898820411066086, -0.0043155740462340175, -0.002084642254425732, -0.057949462469742634, 0.0022944593825875996, -0.05612025903803406, 0.0044024152246334635, -0.002158137810881582, 0.0023434442310333375, 0.05204944230167387, -0.0018230540648416379, 0.05607186790855797, -0.004141194149853291, 0.007978439098029214, -0.0025249764371922927, -0.04559315194837126, 0.001363374105863921, -0.054754350359890486, 0.0038156577397767365, -0.012950831154121158, 0.0026236140147268133, 0.03880564852545051, -0.0009310894007456171, 0.05222220412847586, -0.003437522159318594, 0.016910454440923584, -0.0026366464826828914, -0.03192393308326043, 0.0005409225581921674, -0.048572802930191505, 0.003020371070963106, -0.019727956452657326, 0.0025643782333511227, 0.025188605396482218, -0.00020612769130695088, 0.04394303068440698, -0.002579179281654416, 0.021314116166371362, -0.0024101227778037452, -0.018835377681765263, -6.197983338025196e-05, -0.03850451543420049, 0.0021297864832236784, -0.021623059703295627, 0.0021800907651356714, 0.013086746557903227, 0.0002544260037289489, 0.03245762883951199, -0.001688339578412363, 0.02065395132119466, -0.0018831755492548345, -0.008144117481158047, -0.0003648988013331976, -0.02602446097235173, 0.001270723224565458, -0.018451097480719148, 0.0015306436998268795, 0.004180660412351686, 0.00038997541631133266, 0.019441016666735426, -0.0008919986760341465, 0.015102457639929373, -0.0011357412217534487, -0.0013351501304699922, -0.00032924785989399706, -0.012948907568495064, 0.0005658707472128449, -0.010736611660310404, 0.000713229241038271, -0.0002929897220966743, 0.00018534237025989806, 0.006786832294930316, -0.00030420179112664633, 0.005518288088218253, -0.0002788656517630373, 0.0006472697784009345, 3.671326559729882e-05, -0.001181072803877168], "imag": [0.0024792520093972936, -0.0003035053636979121, 7.512887840820211e-05, -0.000249017350342328, -0.004667145622926709, 0.00029405814974624566, -0.004557643235356069, 0.0006649427619759173, 0.0031823038176685904, 0.0002684035443927226, 0.010968407601185637, -0.000632821352590168, 0.008302975306786623, -0.0010617666558341912, -0.005325491216861184, -0.0003708900277755152, -0.01710970176099149, 0.0009166500541089773, -0.012993878411698688, 0.0014809009575865164, 0.0062617506222261195, 0.0005530498306534433, 0.022860866372119856, -0.0011345874535322687, 0.018460563838009526, -0.0019068070092823192, -0.005948653169930277, -0.0008086463872163777, -0.028005053621198366, 0.0012779892056090198, -0.02450546033108299, 0.00232367644848115, 0.004387915307232648, 0.001128831003508273, 0.03234647973786551, -0.0013408323726078898, 0.0309101415096658, -0.0027159888514473114, -0.0016254130731383376, -0.001502450814180858, -0.03571737263782675, 0.0013199325144427703, -0.037443001641619594, 0.0030690601510492267, -0.0022503623684617035, 0.0019164385923271339, 0.0379839424969828, -0.0012150609494216062, 0.04386740956627491, -0.0033695624565370933, 0.007111356054015013, -0.002356270790592478, -0.039051162859601835, 0.0010289578783792205, -0.049950053748546865, 0.003605996878236447, -0.012794402234919403, 0.0028064777603558945, 0.03886619151167814, -0.0007672407335321157, 0.055469184219649255, -0.0037691025880491383, 0.019106924258161177, -0.003251188226958907, -0.037420308077187464, 0.0004382108107352709, -0.060222460303514566, 0.0038521875692018467, -0.025833682216181146, 0.003674688859573458, 0.03474929744523759, -5.256483939057905e-05, 0.06403412645309994, -0.003851369248416927, 0.03274433194979656, -0.004061979209231613, -0.030932262876030188, -0.00037697848897815287, -0.06676126176944243, 0.0037657163648004005, -0.039601529949908246, 0.004399302418788159, 0.026088908036331144, 0.000836123993790453, 0.06829888104543792, -0.00359728690135644, 0.04616929898775757, -0.004674632930829843, -0.02037538132543916, -0.0013095018768999002, -0.06858370534157145, 0.003351060565161169, -0.0522213596195897, 0.00487810390579113, 0.013978826758723768, 0.0017812083722625414, 0.06759646675746175, -0.00303476802192012, 0.05754913341984632, -0.005002359161592848, -0.007110831575237344, -0.0022353661550309077, -0.06536266357593974, 0.002658622738775348, -0.06196913488873711, 0.005042817084760817, 2.938150290197068e-18, 0.0026566847618357315, 0.061951736514213034, -0.0022349647368232702, 0.06532949008247838, -0.0049978370491528595, 0.007116086176816767, -0.0030310012403561757, -0.05747469250003224, 0.0017778286799450813, -0.06751535039842535, 0.004868782303780482, -0.013999237458151282, 0.003345781910838133, 0.052080257234912046, -0.0013024514182680036, 0.06845300855655835, -0.004659976935523137, 0.020419062049991818, -0.003590567462703963, -0.045949689874799186, 0.0008247362671975453, -0.06811256930412563, 0.004378558247482706, -0.0261611101856129, 0.003757345579640392, 0.03929044060831262, -0.0003606928592224583, 0.06650907813798937, -0.0040342295876388155, 0.03103446944332755, -0.0038408378180604585, -0.03232887306064561, -7.412770033857692e-05, -0.06370206560548208, 0.0036389221848895066, -0.03487854203071066, 0.0038386904681883436, 0.02530230683554967, 0.0004651824434783079, 0.05979352060097755, -0.003206377775870837, 0.037568763430693194, -0.003751562498980515, -0.01845065993555836, -0.0007994514895418547, -0.054924361551649314, 0.0027516666217376395, -0.039021058767844716, 0.0035831073092428144, 0.012007985395339933, 0.0010659000999065284, 0.049269527523914024, -0.002290657819310653, 0.0391948774665269, -0.0033398487502658376, -0.006194200693127543, -0.0012558714384467828, -0.04303186020247199, 0.0018394605234046421, -0.03809469668828061, 0.003030955618114117, 0.0012073022029966559, 0.0013633960572841273, 0.036434990661587785, -0.0014138557552756778, 0.03576993790075015, -0.002667922404635112, 0.002783659678060864, -0.0013854070432420748, -0.029715480337957942, 0.0010287388375699476, -0.032313296850713755, 0.002264167418290126, -0.005644595480648614, 0.0013218530718135894, 0.023114492360065214, -0.0006975921548058043, 0.027857543218554437, -0.0018345623213291726, 0.007281167672410869, -0.0011757052060886398, -0.01686928643149897, 0.00043200690115224465, -0.02257090034390568, 0.0013949095743813662, -0.0076421865503231955, 0.0009528570217110422, 0.011204837187923823, -0.00024127077952721112, 0.01665116571943434, -0.0009613861460881709, 0.0067214887969420135, -0.0006619214036438076, -0.006325872093932765, 0.000132036316635178, -0.010318777669051453, 0.0005499730667593657, -0.00455822983609276, 0.0003139310795658656, 0.00240961084976962, -0.00010809075470794003, 0.003809037179305315, -0.00017489973513240269, 0.0012397699573123862], "normalization": "v* M v = 1 for dimensionless M"}, "107": {"real": [-0.00041231967155643657, -0.00012515150199745356, -0.0029710000357813155, 0.00033665408664188364, -0.0013763524141882843, 0.00044755895810322276, 0.0051160618345950076, -9.112399202696517e-05, 0.008291333599040995, -0.0007511154346861221, 0.001656334468175821, -0.0006942325014453694, -0.010129060404467307, 0.00023170438666463922, -0.014154703549001882, 0.0011551271776714695, -0.0031608649870716495, 0.0010034419546951217, 0.01433461924702042, -0.0002926066911375848, 0.0203497247252154, -0.0015335263507472467, 0.005840441803405047, -0.0013640357484700305, -0.017571499858672398, 0.00027100353062390557, -0.026648473242353577, 0.001872026912543791, -0.009604213023491107, 0.0017630363903210343, 0.019712171805986486, -0.0001669594953377196, 0.03281894350123696, -0.0021577155424695495, 0.01432308385337158, -0.0021860916104617933, -0.02066733270744591, -1.6566290475529786e-05, -0.03863316151215703, 0.0023795059029976875, -0.01983417095115663, 0.00261797438670968, 0.02038909773057972, 0.0002738188839900337, 0.04387517056215591, -0.0025285297211687574, 0.025946446520630946, -0.0030431144071284884, -0.01887274502873792, -0.0005964442375060637, -0.0483486095695025, 0.00259845089977385, -0.03244737660932392, 0.003446142424895041, 0.01615695365228982, 0.000973777188835106, 0.051883618263123606, -0.0025856915393000575, 0.03911032296117903, -0.0038124284781310236, -0.012322523116892449, -0.001393210801624901, -0.0543428264416438, 0.0024895618158420176, -0.04570245067348599, 0.004128595130662143, 0.007489616924776313, 0.0018406342658108781, 0.05562621621605664, -0.0023122890112203943, 0.05199286578219077, -0.004382987732611134, -0.0018136240561110722, -0.0023009241481185263, -0.05567468522874419, 0.002058944512744719, -0.057760698397706436, 0.004566085173971738, -0.004520219035678202, 0.0027584718905135433, 0.05447218401381829, -0.001737271168422062, 0.06280284844862521, -0.0046708366593184334, 0.011303259781827571, -0.003197729157827208, -0.052046350349097686, 0.0013574168742381432, -0.06694112242942649, 0.0046929125966176715, -0.018310690898650044, 0.00360375198074473, 0.04846761591704755, -0.0009315835610391395, 0.07002851040965197, -0.004630860678821377, 0.025309389105206408, -0.003962724651025507, -0.04384681400967976, 0.0004736037241294173, -0.07195438223245552, 0.004486161539760277, -0.03206605781300095, 0.004262445002860142, 0.038331369512769595, 1.5408057370189768e-06, 0.072648419285637, -0.004263181870747058, 0.03835538935391121, -0.004492754035121497, -0.03210020214901032, -0.0004782411058654351, -0.07208314217069536, 0.0039690264689692355, -0.04396796115851125, 0.00464589474877165, 0.02535751920350299, 0.000940806212601948, 0.07027494349833065, -0.0036132942278368735, 0.048717589134836536, -0.0047167875256352385, -0.018325713105947147, -0.0013740119445974236, -0.06728358719846801, 0.0032077464490960408, -0.05244788003420147, 0.004703212274284701, 0.011237610924203147, 0.001763634299654872, 0.06321018933056301, -0.002765898938492055, 0.05503775219358638, -0.00460589081508563, -0.00432834591046219, -0.0020969487345714488, -0.05819374854114855, 0.002302552032728948, -0.05640572976262604, 0.004428466456611194, -0.002172865086782435, 0.0023631778003315586, 0.0524063451803752, -0.0018332749008515932, 0.05651285812006779, -0.004177381308150255, 0.008050750768147083, -0.0025538713832162995, -0.04604717487368696, 0.0013738620902468618, -0.05536413618165599, 0.003861655452452811, -0.013111539803470948, 0.0026632061346985145, 0.03933562340448924, -0.0009397812884110316, 0.05300841302725855, -0.0034925755438787102, 0.01718977539081856, -0.002688193478620238, -0.032503623653098536, 0.000545631610381518, -0.04953674992609655, 0.0030833035790753223, -0.020154150270287906, 0.002628788765756869, 0.025787560857917124, -0.00020463138532101155, 0.04507930254076588, -0.002648419398484872, 0.02191215638926308, -0.0024878975927324558, -0.019420008710802353, -7.184658514594459e-05, -0.03980082996479469, 0.002203412818340861, -0.022413384554556458, 0.002271278894186938, 0.013621585184961137, 0.00027467595571611047, 0.033894985475736765, -0.0017641430816718422, 0.021651356375486687, -0.001987348028650884, -0.008593213281525344, -0.00039729981816463743, -0.027577586773125023, 0.0013462844896785636, -0.01966382196671626, 0.0016468865834252, 0.004509058183307687, 0.00043596430319588615, 0.02107909950861402, -0.0009647775896142942, 0.01653151045755103, -0.0012626688990506163, -0.0015103890831507396, -0.000389854481239074, -0.014636595830887299, 0.0006333051328920426, -0.012375374473345916, 0.0008490182447076071, -0.00029941799187845866, 0.0002611276451231449, 0.008485468471784946, -0.00036381118157839925, 0.007352422525272079, -0.00042130813109315284, 0.0008585593345082331, -5.483512618598042e-05, -0.0028511573607512943, 0.00016553461301675355, -0.0016532336518959973], "imag": [0.0024443936045257615, -0.0002993021725152498, 7.29846147966348e-05, -0.00024541715589781213, -0.004602372889525366, 0.0002900964188820304, -0.0044921944989889115, 0.0006556342985357946, 0.0031407101205988526, 0.0002644397622760388, 0.010816211481691557, -0.00062422205248824, 0.00818438256751484, -0.0010469838977696488, -0.005256052754727504, -0.00036547068193617697, -0.016874228872186564, 0.000904261566416519, -0.012810785457493421, 0.0014605128608134014, 0.006181560176497441, 0.0005451727932258208, 0.02255016101511639, -0.0011194194877537336, 0.018204941211971547, -0.0018809556698880649, -0.005874948532797286, -0.000797457281097743, -0.027630669858448646, 0.0012611585863632183, -0.02417311485672854, 0.002292774280940867, 0.0043371134977222975, 0.0011136744681886877, 0.03192290268831413, -0.0013235022998522416, 0.030501033111288996, -0.0026807015038392635, -0.001612170998702911, -0.0014829122708277197, -0.0352612761346446, 0.001303248200142025, -0.03696134946562607, 0.003030275802316402, -0.002214014407134064, 0.0018923743178976605, 0.03751331715407387, -0.0012000847370179286, 0.043321579081504594, -0.0033283487862222003, 0.007016764512935615, -0.0023278246327375607, -0.03858435503784106, 0.0010166070135505232, -0.049352226629478066, 0.0035635475922872473, -0.012636885513965121, 0.00277408342740456, 0.038420898358189355, -0.0007582308744479153, 0.05483482296367314, -0.0037266758987623064, 0.018886180983274322, -0.003215556744492636, -0.03701257650993163, 0.0004330081455323792, -0.05956958925676201, 0.0038110394398032403, -0.025553988864437584, 0.0036367814687415932, 0.0343925755339744, -5.134932623300036e-05, 0.06338245978871196, -0.003812684504083534, 0.03241451542580463, -0.004022966662297828, -0.03063655048282015, -0.0003743367140926255, -0.06613121658108873, 0.0037305409280088625, -0.039234710857138935, 0.004360512274634447, 0.02586004986891035, 0.0008300735651545777, 0.06771051973978408, -0.003566464421900424, 0.04578241181409816, -0.004637487038560587, -0.02021453986215858, -0.0013008036706558155, -0.06805565565420835, 0.00332517658159704, -0.05183446642034742, 0.0048440487618628, 0.013882165046596395, 0.0017709133606442708, 0.06714486977283916, -0.0030141045155048047, 0.05718455738085809, -0.004972792212120931, -0.0070694269838687766, -0.0022247782127511576, -0.06500019998457918, 0.0026431255330538763, -0.06165044895377353, 0.0050190123014935105, -4.415727946339135e-18, 0.0026473096921454057, 0.06168677896470441, -0.0022242256716971296, 0.06508040323581599, -0.004980873221847886, 0.007093065834552321, -0.003024483943807444, -0.05731062736724373, 0.0017710838691568438, -0.06735853986341142, 0.004859477456227617, -0.013975482703976454, 0.003343834203627881, 0.0520150125916431, -0.0012985962090019925, 0.06840894983150216, -0.00465883208622221, 0.020419919817195226, -0.003594889537313194, -0.045975498169503824, 0.0008223567885280258, -0.06819841741581964, 0.004385713404470825, -0.026213968283634734, 0.0037695444656116136, 0.03939385484351133, -0.0003581133031642619, 0.06673765264992922, -0.004049434401772542, 0.031167597000958606, -0.0038623464273627294, -0.03249104452534917, -7.878364371966951e-05, -0.06408098876673131, 0.0036615231045609366, -0.03511983781002584, 0.003870690885384888, 0.025499521112041294, 0.00047391824572007464, 0.06032455265447404, -0.0032353228712694187, 0.03794446471015652, -0.003794917095201615, -0.01865511644791981, -0.0008143153757129859, -0.05560296982396306, 0.002785528505370922, -0.03955446673958119, 0.003638301021187564, 0.012188794680368651, 0.0010888968906814795, 0.050084716767500384, -0.0023276743117502476, 0.039905156008114555, -0.003406945477996637, -0.006318563330584328, -0.0012888723096794751, -0.04396628110788109, 0.0018775919313541937, -0.03899579986675301, 0.0031095711716588783, 0.001241824393608822, 0.0014080500854947713, 0.03746533192019271, -0.001450856876110853, 0.03686971766029727, -0.002757215788614975, 0.002871566147786837, -0.0014430584464573738, -0.03081313758054792, 0.0010622431127871915, -0.03361283613940139, 0.0023628515104450916, -0.005885286356648398, 0.0013934679310185678, 0.02424649521940145, -0.0007252047947878095, 0.029350751534535726, -0.001940934203726044, 0.007701372809657936, -0.0012618111647628044, -0.017999453384165108, 0.0004514033224844741, -0.02424439863009776, 0.0015068999472428503, -0.008263710753757467, 0.0010534990179471922, 0.012295117217472153, -0.00025029635653752504, 0.018484476087891458, -0.0010766264274863371, 0.00756006561533084, -0.0007766359061809216, -0.007337823048118207, 0.00012880326824204057, -0.012284821038162039, 0.0006658779917097336, -0.005622582362247746, 0.00044174053091805185, 0.0033059568407670273, -9.10588526406684e-05, 0.005874963002856132, -0.000289758689256634, 0.002526721594177831, -6.040895644687419e-05, -0.0003425863304463456], "normalization": "v* M v = 1 for dimensionless M"}, "108": {"real": [0.0018317559854532396, -0.00031579901989036585, -0.0014868209355171074, -3.0086701758827717e-05, -0.0045705493935858385, 0.0004760710697818013, -0.0010957746729898276, 0.0005015021131605042, 0.00694962720741148, -0.0001698938572784504, 0.009919819067645061, -0.0008844022379213165, 0.0015758891520683336, -0.0007560482765525765, -0.01177650705316858, 0.0002957608991668237, -0.015778165865207073, 0.001280138725398949, -0.0032596233634743436, 0.0010708089793906599, 0.01578115191450321, -0.00034240017737234964, 0.02193120379876552, -0.0016484703261453852, 0.006092222980647748, -0.001434533465433916, -0.018809557719450205, 0.0003074366052911066, -0.028153823723863918, 0.0019755132748780074, -0.009978810763975028, 0.0018342429411122262, 0.020741423265749837, -0.00019133302645125286, 0.03421804504487441, -0.0022487934483375583, 0.014787612678349004, -0.0022556781420704384, -0.021494380415551934, -2.621171262379713e-06, -0.03990092252409712, 0.0024576815805453754, -0.02035446994092562, 0.0026837920513436793, 0.021026915081408394, 0.0002684195265981743, 0.04499229123313457, -0.0025937651779787316, 0.02648848198323799, -0.0031032707490648874, -0.019339875532629575, -0.0005975424222935846, -0.04930208067746681, 0.002651144128560026, -0.032978586383904926, 0.003499064368793778, 0.01647651339956926, 0.0009792485272920003, 0.05266694363591644, -0.0026266396246399652, 0.03960084900592435, -0.003856909755668926, -0.012521053571765053, -0.0014009437944642155, -0.054955968619285284, 0.0025199090108290567, -0.04612621256436548, 0.0041638266796109194, 0.007595840218827528, 0.0018486153375600147, 0.056075276270620304, -0.0023334624194131315, 0.052328435536726656, -0.004408570344839278, -0.0018571556400798221, -0.0023073152396026184, -0.05597133842642516, 0.002072580456799264, -0.057991946289345994, 0.004582024425246097, -0.0045101451485767795, 0.0027616775883308117, 0.054632902612994694, -0.0017451356362069646, 0.06291933978826955, -0.004677520892973107, 0.011298999863154727, -0.0031964508544144073, -0.052091452945263385, 0.0013613235956613022, -0.06693825622102961, 0.004691075425138331, -0.018287285213373847, 0.003597027166812417, 0.04842018906203969, -0.0009333132800825949, 0.06990740187658005, -0.004621530084393396, 0.025245497310035864, -0.003949950117376775, -0.0437315561175436, 0.00047482809265372047, -0.07172150200083068, 0.004470598172613376, -0.03194470061818598, 0.004243383441907058, 0.038173409172998586, -6.724351065782708e-07, 0.0723150120583326, -0.004242809542781014, 0.03816447010821811, -0.004467524253576704, -0.03192394284582831, -0.00047378002533124446, -0.0716644566252265, 0.003945358104868221, -0.04370055104621859, 0.004614946401881575, 0.025185560124861728, 0.0009331186702141839, 0.06978931253975829, -0.003587856657668763, 0.048371970213905255, -0.004680861931097614, -0.018177891347384175, -0.0013624303904867696, -0.06675140330753518, 0.003182007402120603, -0.05202735094886033, 0.004663291434205944, 0.011130204160662672, 0.0017478176541662822, 0.06265282335615625, -0.0027411994305981528, 0.05455021161700367, -0.004563137244123957, -0.0042734668108399924, -0.0020768821804771297, -0.05763246176990506, 0.00228004703850503, -0.055863062040421456, 0.004384156765231342, -0.0021676604444630654, 0.0023391573838755187, 0.05186124383835206, -0.0018138847800990101, 0.05593015380710693, -0.004132836708390983, 0.007982628063910471, -0.0025264745014797066, -0.045536253429541776, 0.001358236717051542, -0.05475878685812062, 0.003818172431982099, -0.012982323046282891, 0.002633249593742249, 0.0388739382917195, -0.0009282782319266443, 0.05239912467800428, -0.0034513598905699374, 0.017005662911747266, -0.002656681332664365, -0.032102632533082244, 0.0005383090665375601, -0.048942522080248574, 0.0030454107370346756, -0.01992522787927624, 0.0025968525706595905, 0.025454654599074908, -0.0002012558859771423, 0.04451842119057032, -0.0026147038072388247, 0.021651734274837513, -0.0024567320100648137, -0.019158254213822126, -7.177832555435022e-05, -0.03928992099636367, 0.002174488444941463, -0.02213719208805603, 0.002242075753275859, 0.013429687436220476, 0.0002719023277160786, 0.03344817202162057, -0.0017403568206367278, 0.0213766349928049, -0.0019612319867009387, -0.008465694989358645, -0.0003927485807113931, -0.027205788693971732, 0.0013277035015549373, -0.019408360493374577, 0.0016248554177140553, 0.0044366454770995226, 0.00043069814906119587, 0.020789506363540967, -0.000951191002014114, 0.016312669446888438, -0.0012455412255991624, -0.001480582458512783, -0.0003850106083164813, -0.014432336508087312, 0.0006242398662163056, -0.012209146258530547, 0.0008373910957224328, -0.0003016166203186988, 0.0002578542935271782, 0.008365491480220994, -0.00035856101401645686, 0.007252571745137793, -0.00041552635399404067, 0.0008497996045003658, -5.4228271581438575e-05, -0.002810326491038525, 0.0001632091211542062, -0.001630516375566524], "imag": [0.001618789391323821, -5.115330495217472e-05, 0.0025255372392184276, -0.00040973434934659747, -0.001245489845087326, -0.00022360230440652244, -0.006624111758506446, 0.00041787782714473897, -0.0053061109505932675, 0.0007667165710616955, 0.004248488982737947, 0.0002561240337523439, 0.0127460152885397, -0.0007395101244972967, 0.009114633340444833, -0.001157788156037774, -0.006145211424901477, -0.0003692545365632574, -0.01868027668445421, 0.0010060512168432265, -0.013822495676950907, 0.0015685678244299075, 0.006859117279715018, 0.0005593215558170792, 0.024205805909017164, -0.001207187411810589, 0.019261799380348648, -0.001983974495657775, -0.006354687506439451, -0.0008199650750053413, -0.02911532854360402, 0.0013348633471830325, -0.025238841734081606, 0.002388735534802253, 0.0046387642100522465, 0.001142353675147296, 0.033222601439090164, -0.0013835652545140023, 0.031540795506717144, -0.002767916446056496, -0.0017603829423286082, -0.0015154869322793155, -0.03636891048442611, 0.0013505165025370503, -0.03794306294742624, 0.0031074396949231048, -0.002190859166064055, 0.001926573559627994, 0.038428623814547376, -0.0012357784936367561, 0.04421705010555841, -0.003394574641297254, 0.007087845202140713, -0.002361472297981663, -0.03931360625942975, 0.0010422532592325585, -0.05013809243111256, 0.0036183815386155635, -0.012770286950784146, 0.002805180359681329, 0.0389763400295565, -0.0007755875044887692, 0.055493256927872936, -0.0037700941202445004, 0.01905023131144516, -0.0032423525571432625, -0.037411641267708906, 0.00044398127150716205, -0.06008874996792185, 0.003843427399831815, -0.02571853548903759, 0.0036578331548704685, 0.03465691063338345, -5.7907704508321106e-05, 0.063756673117893, -0.0038347998852986866, 0.032552087878536105, -0.004037182013334095, -0.030790906846794804, -0.0003702465047072254, -0.06636089152974352, 0.003743462357990586, -0.039321525329587444, 0.0043671767612236435, 0.02593108334619329, 0.0008266076452479358, 0.06780180985550482, -0.0035715285974221994, 0.04579917985118979, -0.004636273534622379, -0.020229578129397865, -0.0012962938001347879, -0.06801988821569051, 0.003323906826501109, -0.051766979422998655, 0.0048350102308010795, 0.013867993723463529, 0.0017639294165701308, 0.06699777419201126, -0.0030081340945483015, 0.0570240287252016, -0.004956338192703148, -0.007051146424368049, -0.00221417783883058, -0.06476097463015053, 0.002634119186563612, -0.06139360625899508, 0.004995870700394681, 1.818342099581502e-18, 0.0026322733570564873, 0.06137704157509111, -0.002213802829868939, 0.0647293341500674, -0.004952039513203236, 0.0070559723067821715, -0.003004534312071828, -0.056953298170711646, 0.00176074685280033, -0.06692030523504881, 0.004826153882193135, -0.013886733407587839, 0.00331883942366089, 0.051633181052550915, -0.0012896664340172695, 0.06789498785777702, -0.00462235982729215, 0.020269660461287278, -0.00356505075672275, -0.04559132388673332, 0.0008159215783572544, -0.06762377091755883, 0.004347500930063892, -0.0259972786884683, 0.0037353685641874326, 0.03902755058527205, -0.00035498539597081933, 0.06612005866391109, -0.004010885312000504, 0.030884482191500397, -0.00382460558508881, -0.03215998482970984, -7.809240520632194e-05, -0.0634398749009663, 0.003623966730616364, -0.03477499042611293, 0.0038303711505066535, 0.025217513529559945, 0.00046920820765159106, 0.059679987914676325, -0.0031999507181356803, 0.0375468150814027, -0.0037531585635847027, -0.018431864642202228, -0.000805695196382742, -0.054974618776496224, 0.0027533393058818334, -0.03911654609249198, 0.0035963325650669804, 0.012029573583237406, 0.0010767650181954663, 0.0494908449279572, -0.002299430030196439, 0.03944230616926964, -0.003366017157094112, -0.0062241167665539705, -0.0012738849853407128, -0.04342285639850812, 0.0018537865273532033, -0.03852526917520816, 0.0030708875154520135, 0.0012084854669144071, 0.0013910776322186463, 0.036985262071537774, -0.0014316990387242797, 0.036409687346682124, -0.002721873054101386, 0.0028515416355587944, -0.0014251321061727997, -0.03040567669168852, 0.0010476535272432893, -0.033181423988689965, 0.0023317817998045305, -0.0058231926904858166, 0.0013757199152548338, 0.0239168446354533, -0.0007148278377997028, 0.028965040129152655, -0.001914858981238678, 0.007611361150517878, -0.0012454108619700639, -0.017748572953886644, 0.0004446324258348333, -0.02391953386184907, 0.0014862950403145608, -0.008161965016992687, 0.0010395884482300155, 0.012119753255985804, -0.00024631166058657874, 0.018232878012660502, -0.0010617000528660697, 0.007463888202968164, -0.0007662675233608307, -0.00723074937250598, 0.00012661963380561887, -0.01211554369134129, 0.0006565627388416922, -0.005549434358480512, 0.0004358203433367925, 0.0032564155002638277, -8.958183504107639e-05, 0.005793232739066841, -0.00028571768052707697, 0.002493264016321193, -5.9660871938508756e-05, -0.0003369466496063717], "normalization": "v* M v = 1 for dimensionless M"}, "109": {"real": [0.001806005216534408, -0.0003114417043362927, -0.0014672801756230708, -2.9538492455178433e-05, -0.004507378373869058, 0.000469609543628528, -0.0010785533742825755, 0.0004945051596371243, 0.006856146942213947, -0.00016778908590411344, 0.009782856590761255, -0.0008724002854246987, 0.0015505198196892097, -0.0007455643751753987, -0.011618907156689926, 0.00029202687638324134, -0.015562278882128652, 0.0012629008606388887, -0.003210356481845704, 0.001056156207245164, 0.015572170827213088, -0.0003381179668154885, 0.021635045060281403, -0.001626540248104458, 0.006004725129870766, -0.0014152432036547047, -0.018564134774781416, 0.00030368597413791713, -0.027779963537616574, 0.001949647780243428, -0.009840974475491976, 0.0018100894852866518, 0.0204759167640918, -0.00018913283898056368, 0.03377290262749152, -0.002219924924135376, 0.014590264476641957, -0.0022266962794540634, -0.021225699909507418, -2.370492106460804e-06, -0.039394498733421324, 0.0024268707440693376, -0.02009194118531914, 0.002650281594538834, 0.020771608531083664, 0.00026498866196382465, 0.04443771279923391, -0.002562146200002081, 0.026159013074543724, -0.003065787605408076, -0.019113214498157314, -0.0005904183291540276, -0.04871497481749261, 0.002619864651670933, -0.03258454220025126, 0.0034583983384277074, 0.016291620056072917, 0.0009681698140940222, 0.052064669950569326, -0.0025967984566787803, 0.039148731783966544, -0.003814049862821774, -0.012388112017984745, -0.0013859244114664303, -0.05435674207631127, 0.002492494421346744, -0.04562646749545381, 0.004119915424567748, 0.007521431344193098, 0.0018299551970573898, 0.05549722057573058, -0.002309293987264124, 0.051795053719518265, -0.004364848793082475, -0.0018437498355308767, -0.0022855969534046777, -0.0554315129138763, 0.00205225730725921, -0.057441878970622216, 0.004539770501856372, -0.004464509707666934, 0.0027377491259229117, 0.05414634777395762, -0.0017289936695736592, 0.06237174663326296, -0.004637983604405031, 0.011200833505029328, -0.0031713945592160833, -0.05167029974553346, 0.0013494039548312196, -0.0664136182990816, 0.004655407970403978, -0.018147546636155667, 0.0035721161929098927, 0.048072875255449614, -0.0009253438457106823, 0.06942653677699552, -0.004590724931827769, 0.025079275524385873, -0.003926593938139529, -0.043462188894983024, 0.0004702192494476367, -0.07130452370296861, 0.004445427160026247, -0.0317706871855005, 0.004223064609343197, 0.0379813078366418, 1.4722564111639727e-06, 0.07198028162544395, -0.004223771906823503, 0.038004239433220746, -0.004451729029701799, -0.03180338797918986, -0.0004746382656323409, -0.07142757130050426, 0.003932639064255668, -0.04357767543303715, 0.004605092220621953, 0.025125767223792967, 0.0009341096407477371, 0.06966218030071933, -0.0035812987743539327, 0.048311004365944224, -0.004678224865274354, -0.018163217425095697, -0.001365162076402471, -0.06674144737042641, 0.0031810964396282743, -0.05205272723147837, 0.0046689369257614825, 0.011140585825842592, 0.0017540231910670692, 0.06276235658926518, -0.002745065839029152, 0.05468509240430587, -0.004577857301074968, -0.004285078154727678, -0.0020883476788770144, -0.05785826463049012, 0.0022874835445819077, -0.05612819859452109, 0.004408416635702307, -0.0021815517033306462, 0.002357644124322788, 0.052194371526200496, -0.0018233798743070523, 0.05634280222320313, -0.004166733715983886, 0.00805063691903989, -0.002553638719317013, -0.045962088754127356, 0.0013680231365751237, -0.05533173056847701, 0.003861409208850901, -0.013133794863953758, 0.002670563269351791, 0.03937249664050105, -0.0009363948665956757, 0.053139849844832276, -0.003503233691193791, 0.017269437891620446, -0.0027053574600032133, -0.032649114709325425, 0.0005426740938202369, -0.049852587011580525, 0.0031048198778102732, -0.020328372674548012, 0.0026577782887224665, 0.026020232600950814, -0.00019974839711374822, 0.045593053859458894, -0.0026801715794179093, 0.022218294013794364, -0.0025304127492826746, -0.01971106469508086, -8.123138873205411e-05, -0.04051787008706907, 0.002244204118826747, -0.02288701676194032, 0.002328593178370441, 0.01393599805738527, 0.00029123742641602734, 0.03481182699069826, -0.001812232626798884, 0.02232433266285275, -0.0020602180215319845, -0.008891200548204175, -0.0004236787073397375, -0.028681573502663232, 0.0013994457703051387, -0.020562426037605566, 0.001735484033883775, 0.004747843966434345, 0.0004746315486704536, 0.022348540236505076, -0.0010203829950182772, 0.017674831720001342, -0.0013665389874479698, -0.0016461763490028662, -0.0004429786938190579, -0.016041343755337282, 0.0006884332717950783, -0.013773968768752339, 0.0009670667061956792, -0.00030935129352409655, 0.0003304520853202915, 0.009987931547365847, -0.0004153726257755991, 0.009007332533769351, -0.000551818596709099, 0.0010537344727430838, -0.00014157772841929408, -0.004407737634969005, 0.00021096436156533847, -0.0035524480155406835, 0.0001350241661279684, -0.0005677757368116207], "imag": [0.001597201972802526, -5.055912756352736e-05, 0.002490324388033157, -0.00040411699986734543, -0.0012299469902518328, -0.00022038452279113773, -0.006533623470427622, 0.00041230266966968355, -0.005231199105012818, 0.0007561807755963163, 0.004193498620083636, 0.000252388149544624, 0.012572581930778138, -0.0007296358702372542, 0.008987110992355317, -0.0011419981242730755, -0.006066319479636179, -0.00036396497312669195, -0.018428489884600087, 0.0009927177320950321, -0.01363196713838225, 0.001547437803376613, 0.006772750205274583, 0.0005515367539796882, 0.02388388775697841, -0.0011913791158610848, 0.019001096837464666, -0.001957677128532883, -0.006277264085135371, -0.0008088910075604194, -0.028734738929695327, 0.0013176574223830544, -0.02490447464960202, 0.0023576971764150065, 0.004585794324962577, 0.0011273905916103339, 0.032797472898709164, -0.0013660741917767784, 0.03113321864824571, -0.0027327993158452937, -0.001745597159892506, -0.0014962669884674442, -0.03591533564271244, 0.0013338276830683305, -0.037466747759187756, 0.003069111544002789, -0.0021563068948232474, 0.001902987381493397, 0.03796382755372332, -0.0012208936736204776, 0.04368035300883129, -0.003354067192255592, 0.006996062295142218, -0.002333683014859042, -0.03885504039719593, 0.001030030864334636, -0.04955292287139795, 0.0035768394888925728, -0.012617179631993498, 0.0027736241976960515, 0.0385407423447105, -0.0007666905526439972, 0.054874557189309635, -0.003728716958359382, 0.0188358662038999, -0.0032077256856121628, -0.0370141029512729, 0.00043883352820969416, -0.05945380755117718, 0.0038034066480280466, -0.025447304413344134, 0.0036210651015984655, 0.034309996566110765, -5.6660342702512e-05, 0.06312429444502504, -0.003797254635730864, 0.032232663504867136, -0.003999396582128262, -0.030503871473434172, -0.00036773590498563564, -0.0657504725468542, 0.003709376100203628, -0.038966604592346354, 0.0043296419701422655, 0.025709221381646753, 0.0008207824465542668, 0.06723234444686235, -0.0035416903355780342, 0.04542502157021272, -0.004600342620878281, -0.020073744020610816, -0.0012878912857465358, -0.06750895897340506, 0.0032988593538294565, -0.051392751977912605, 0.004802056214536347, 0.013774316908347014, 0.0017539593076938283, 0.06656057182683209, -0.002988132033765945, 0.05667099249698936, -0.004927684836799684, -0.007010961248112902, -0.0022038869080057053, -0.0644093920601758, 0.0026190990276769043, -0.06108416349883782, 0.004972722930909166, 2.50704807561168e-18, 0.00262309732900849, 0.061118886472305456, -0.0022033667152379895, 0.06448598560780047, -0.004935416463434187, 0.007033355778030181, -0.0029980388378255314, -0.056791663546016044, 0.0017541612924459346, -0.06676455797532638, 0.0048168276865575834, -0.013862738182850096, 0.0033166524428034773, 0.05156600746500847, -0.0012858765045444718, 0.06784626196925321, -0.004620803118457506, 0.020268405844798647, -0.0035687890027911394, -0.04561117929696998, 0.0008135804922312843, -0.06769835411014145, 0.0043538456891139615, -0.026044811748139534, 0.0037465612990531666, 0.03912164502886391, -0.0003524986516712017, 0.06633015696267411, -0.004024895297326082, 0.031007694798517945, -0.0038446188540593733, -0.03231042731404785, -8.25097390264038e-05, -0.06379280477844462, 0.0036450251823733127, -0.03500045041125929, 0.0038603359196181654, 0.025401808251080665, 0.00047746313148449345, 0.06017755033790204, -0.0032270644217259827, 0.0378995598082422, -0.003793906028757645, -0.018623633202052785, -0.0008197399374696081, -0.055612688947535266, 0.0027851594241033203, -0.03961888974230937, 0.003648339709664227, 0.012199479782430798, 0.001098514741317503, 0.05025920321113204, -0.0023342894063783566, 0.04011271292867072, -0.003429365286037268, -0.006340961213157144, -0.0013051334142962178, -0.04430527636734008, 0.001889752449794998, -0.03937734323477017, 0.00314523602216333, 0.001240429032702804, 0.001433414128705851, 0.03795986114551909, -0.0014666397695427076, 0.03745132716708631, -0.0028064500981768545, 0.0029356731501548623, -0.0014798637980403, -0.03144552388220935, 0.0010793162653214596, -0.03441418276716025, 0.0024253929101676016, -0.006052575178442307, 0.0014438023623992238, 0.024990808923502576, -0.0007409252332455116, 0.0303837269876387, -0.0020159138771439124, 0.008011865392555086, -0.0013273904966039655, -0.018822385232504374, 0.0004629343167081849, -0.025512081244447687, 0.0015928522093932732, -0.008754932300882066, 0.0011355596339296325, 0.013157245030909375, -0.0002547383823221005, 0.019980490458009568, -0.001171527871671532, 0.008265042492473925, -0.0008758465571823317, -0.008195222943757687, 0.00012333307367902606, -0.013993131931106018, 0.0007672151979018554, -0.006567981133771912, 0.000558138095554509, 0.004112093517923007, -7.307038553817756e-05, 0.007770125446089806, -0.0003946172943660677, 0.003731230476981, -0.00019433090684238321, -0.0010534643508157816, 0.00010555491347698179, -0.0015408332397587395], "normalization": "v* M v = 1 for dimensionless M"}, "110": {"real": [0.002278814663028197, -0.0002046486044440732, 0.001320898731750492, -0.00035383555344266387, -0.0033790821829200782, 6.015630784404e-05, -0.006033994847647252, 0.0006030162559963961, -0.0008081435824851948, 0.0005459017956554041, 0.008610630421295864, -0.00024324090690334483, 0.011338520321268012, -0.0009997008650813389, 0.0014721885371714067, -0.0008044167702773783, -0.013192240378310774, 0.00035327757439683867, -0.017110471829148165, 0.0013820915312389803, -0.003303361469380319, 0.0011202267362602487, 0.01695112892999009, -0.0003856566974172568, 0.02314073278103359, -0.0017359532097297663, 0.00624350267680704, -0.0014822122397175333, -0.019742341184265242, 0.0003384238926072324, -0.0292109200811231, 0.002048000600566512, -0.010196306331192981, 0.0018776468668347728, 0.021453804898958727, -0.00021235083066850074, 0.03510082238615872, -0.002306353099914461, 0.015030546413632374, -0.002292629019677389, -0.022010208078231903, 1.0913280882062379e-05, -0.040595912747120044, 0.0025009425386473814, -0.020584499110038873, 0.0027125544638021346, 0.021375628464081663, 0.0002598231370964419, 0.045494679089654225, -0.002623859723837589, 0.026671412660897682, -0.0031226135895201126, -0.01955482325891106, -0.0005914057407828939, -0.04961552215326942, 0.002669627864400427, -0.033085839689079355, 0.0035082964603696536, 0.016593132980718864, 0.0009732793318076499, 0.05280298487464422, -0.002635393437967677, 0.039610617314989716, -0.003855888430201574, -0.012575000562022634, -0.0013931429223055752, -0.0549330996402091, 0.002521027857949794, -0.04602425793169929, 0.004152939405098432, 0.007621154049180482, 0.0018373665832572984, 0.05591766959459096, -0.0023291363325864934, 0.05210849913104243, -0.004388690699030493, -0.00188454692854298, -0.0022914542872429656, -0.05570733627089929, 0.002064973468478147, -0.057655755448559505, 0.004554444853813505, -0.004454807361044878, 0.0027405370267596266, 0.054293326984572454, -0.0017362683519907213, 0.06247621754182124, -0.004643865716915823, 0.011195932228947032, -0.003169879431751458, -0.05170782030842495, 0.0013529649345511842, -0.06640435604741138, 0.004653198430201502, -0.018123709499473496, 0.003565382623188168, 0.04802291499713783, -0.0009268864465575079, 0.06930460729243594, -0.004581401698877375, 0.02501619414749525, -0.003914066140933296, -0.043348235352408886, 0.0004713351701844767, -0.07107604560042886, 0.004430187690736493, -0.03165217341777401, 0.004204512471207702, 0.03782725259257359, -6.411244783254638e-07, 0.07165588120046278, -0.004203968059876183, 0.03781871281594032, -0.004427258949166543, -0.03163244572085093, -0.0004703250197133939, -0.07102166256320577, 0.00390970778948192, -0.043318431503985025, 0.004575123583693066, 0.024959465172737134, 0.0009266582330767647, 0.06919210599933716, -0.0035566916958591397, 0.04797625846219722, -0.004643453584835013, -0.018020496800659692, -0.0013539273862862152, -0.06622652206851637, 0.0031562114232054177, -0.051645438104989214, 0.004630287993909913, 0.011037051345343113, 0.0017386681364112814, 0.06222285617228069, -0.0027211834834941773, 0.054212579282616205, -0.00453642873341491, -0.004232424496338223, -0.0020688436014290445, -0.057314408011375655, 0.00226571126489389, -0.055601573915225924, 0.004365417509426991, -0.0021759157338198196, 0.0023342570556076697, 0.05166533976232088, -0.0018046058639948407, 0.05577624979831872, -0.00412341920719901, 0.007983754715583706, -0.0025269024907736055, -0.04546512432557122, 0.001352882025177165, -0.054741665093490044, 0.003819015611832976, -0.013007116353492791, 0.002641240986147814, 0.03892212139567561, -0.000925246345193214, 0.05254399821487686, -0.003462916351354458, 0.017088568680672277, -0.002674393341766923, -0.032256499154106624, 0.0005355951917921399, -0.04926903467045693, 0.0030675967944279897, -0.020102633705530608, 0.0026262422724030437, 0.02569274205152504, -0.00019653948108540708, 0.045039300287567, -0.0026468751422815857, 0.021960115541563963, -0.0024994405339432133, -0.019451999643938993, -8.102743114625297e-05, -0.0400099365106055, 0.0022154430480652736, -0.022611197464988356, 0.002299324557810133, 0.013744537268951432, 0.00028830393449645516, 0.03436345652545084, -0.001788365704812882, 0.02204720031180264, -0.002033736392135435, -0.00876254628199041, -0.00041888356862567947, -0.028303559365234366, 0.0013805684097567704, -0.020300940128792567, 0.0017127598810776255, 0.004673559708387258, 0.00046897718560151504, 0.022048211568051715, -0.0010063271007487303, 0.017445670684979545, -0.001348379948895212, -0.0016146988970520322, -0.00043754616326098175, -0.01582223127420286, 0.0006787802523978122, -0.013592644707999533, 0.0009540764927060276, -0.00031205123692256326, 0.0003263419855915482, 0.009849626993411433, -0.0004094788180161986, 0.008887374887936969, -0.0005443666367168904, 0.0010433755764933587, -0.00013985073598181335, -0.00434595214281811, 0.00020799746669567133, -0.0035046945941353204, 0.000133242140930037, -0.0005608557522122939], "imag": [-0.0006800687605988801, 0.00023447456313856684, 0.0025266482950952085, -0.00018586287776534355, 0.0031338690642808606, -0.0005081494074524327, -0.0025017055571803716, -0.000199297578465482, -0.008468403596089209, 0.0005346015606733803, -0.006008106662133034, 0.0008622372129464145, 0.005253691073141137, 0.00024425763780046376, 0.014415893238046321, -0.0008397692654360462, 0.00987393571443221, -0.0012476205408826716, -0.006915692387767118, -0.0003674191463899547, -0.020150495776556233, 0.0010897856830154793, -0.014595127097886304, 0.0016502814299507226, 0.007418881145969845, 0.0005648797737386436, 0.025459819321447717, -0.0012749379642303816, 0.020005828653208213, -0.0020555815848894285, -0.006734037339429956, -0.0008301805476733909, -0.030145630608987287, 0.0013877177993146198, -0.025916205107181744, 0.002448760916567856, 0.004872610132993356, 0.0011545222125436522, 0.03403064323367557, -0.001423081211514251, 0.03211887860846408, -0.0028154411027247568, -0.001886392381319765, -0.0015270617713056295, -0.036964601859671195, 0.0013786246799013023, -0.0383959778755282, 0.003142116913179178, -0.00213418180666078, 0.001935279220857616, 0.038829453729992, -0.001254671451665926, 0.04452655641266252, -0.0034166185177610473, 0.007063060528206887, -0.0023654020785270373, -0.03954342960810741, 0.0010542649585962138, -0.05029412728360448, 0.0036285289589380342, -0.012742817488052593, 0.0028028733065496216, 0.03906389321513633, -0.0007830694169610146, 0.05549405756059313, -0.003769542476009857, 0.018989972477297074, -0.0032328467382411775, -0.037388860020702554, 0.0004491808567661313, -0.05994056995216805, 0.0038337513633137235, -0.02560120909650133, 0.0036406931464086, 0.034557131487983964, -6.28548873167359e-05, 0.0634731121197302, -0.003817851463818019, 0.03236027899678924, -0.004012499705089381, -0.03064703802590509, -0.000363839643398526, -0.06596187539087944, 0.0037212591599142357, -0.039045358161112216, 0.004335545794105175, 0.025773831357496436, 0.000817429395372895, 0.0673122732557398, -0.00354613573149368, 0.045436604958494144, -0.004598738876362003, -0.020085813155270117, -0.0012834938417463208, -0.06746822522526759, 0.0032973181053052767, -0.05132366242870288, 0.004792995514557338, 0.013759330045142543, 0.0017471556065791407, 0.06641413214613189, -0.0029821582116923615, 0.05651284875442257, -0.0049115544422734456, -0.0069928039600189165, -0.0021935871580738894, -0.06417547353221188, 0.002610276286346431, -0.06083379011529172, 0.004950210902058615, 1.0043383790483699e-17, 0.0026085165959813424, 0.06081800437693407, -0.002193236398986256, 0.06414526875809749, -0.004907464132362874, 0.006997239713936366, -0.00297871527583218, -0.05644557665682932, 0.0017441551572374321, -0.06634008553621282, 0.004784572835591969, -0.013776549129262017, 0.003292450605293089, 0.0511966576978022, -0.0012772568309761154, 0.06734876948078505, -0.004585516590867866, 0.0201226210547117, -0.003539888510094078, -0.04523966214747771, 0.0008073899911028326, -0.06714200603983186, 0.0043168643807869524, -0.02583456100090569, 0.0037134317598460217, 0.038767254956250524, -0.00034952209334586566, 0.06573169913611146, -0.003987554572294733, 0.030732760819825664, -0.0038079825107266135, -0.03198981812177634, -8.177078414272433e-05, -0.06317062867159705, 0.0036085937195071477, -0.03466505688373594, 0.0038211199892846047, 0.0251283027834505, 0.0004728016483694416, 0.05955071296575476, -0.0031926843374015658, 0.037511961585590205, -0.003753187122553714, -0.018406709570184903, -0.0008112407443342642, -0.05499993322525533, 0.002753794234473648, -0.03919078822807171, 0.0036072830164504315, 0.012044453167507494, 0.0010865381349171271, 0.04967802287935347, -0.002306682006002014, 0.039658526840868326, -0.0033891613917616252, -0.006248871421106194, -0.001290286219350399, -0.043771066915559105, 0.0018663948080725155, -0.03891337085779261, 0.0031070382956507915, 0.0012081347697044077, 0.0014165097282767725, 0.03748519376469337, -0.001447755503443914, 0.03699484045733234, -0.0027713155070519667, 0.0029152014574035144, -0.0014618731881582098, -0.031039573529617774, 0.001064856659677927, -0.03398249616301717, 0.002394228940640252, -0.005989780895973397, 0.0014257986478562327, 0.02465896035210828, -0.0007305786735337178, 0.029993284386332836, -0.001989433927457477, 0.007919974299603257, -0.0013104895105130463, -0.01856603263697915, 0.00045614849953855925, -0.025177603334105524, 0.0015715414224379519, -0.008649195850907863, 0.0011208595107645891, 0.012973792146124607, -0.0002507541011380737, 0.019714221497978773, -0.001155620885293521, 0.008161892592364474, -0.0008643691119808089, -0.008078281375176247, 0.00012122786539373085, -0.013804220297187225, 0.0007566867428680363, -0.006484137027499996, 0.0005507747603379068, 0.004051868172419452, -7.180988953369551e-05, 0.0076641660092799995, -0.00038918598254474425, 0.0036828002451031574, -0.00019179580833914982, -0.0010373067525128962, 0.0001040493652427443, -0.0015195783944993609], "normalization": "v* M v = 1 for dimensionless M"}, "111": {"real": [0.002248299248215118, -0.00020196485000991896, 0.0013022271082133682, -0.00034900412694212617, -0.003334554775226117, 5.950038822224313e-05, -0.00595192006670886, 0.0005949594278045129, -0.0007946398230347575, 0.0005384199199348905, 0.008496807702330715, -0.0002402066838043861, 0.011185013716102218, -0.0009863909225052015, 0.001448395182223652, -0.0007934892032425476, -0.013019075282980333, 0.00034885858594638013, -0.016881192120134537, 0.0013638575258610238, -0.0032543642252722124, 0.0011052292040206679, 0.016731180638943216, -0.00038089187063409564, 0.022834948852472167, -0.0017133471390158455, 0.006155853300267178, -0.001462727267020718, -0.01949013836047019, 0.00033434220109130746, -0.0288316043032747, 0.0020217712488265096, -0.010058767853009342, 0.0018534898687026459, 0.021185099679599882, -0.00020991560691083664, 0.03465455847208389, -0.0022774094807031927, 0.014834738814413467, -0.0022638630598729855, -0.02174115577535249, 1.0968823953035272e-05, -0.04009262026004354, 0.002470308539166038, -0.020325413617725004, 0.002679492823799296, 0.021121930766878034, 0.0002566000933204647, 0.04494716502364366, -0.002592621967172294, 0.026347768437507343, -0.0030858098335745376, -0.019330874792246315, -0.0005845473235691425, -0.04903887792890282, 0.0026388791364758512, -0.03270026346496365, 0.003468522243048056, 0.016411211419530253, 0.0009625585097389492, 0.05221385428805861, -0.0026061742581368454, 0.03916963423384945, -0.0038140998486320536, -0.012444539100694433, -0.001378594478919281, -0.05434884946717062, 0.002494268894487653, -0.04553809017025576, 0.0041102332256891414, 0.007548131923094731, 0.001819295860820552, 0.05535549941141853, -0.0023056043707781106, 0.05159067740858227, -0.004346252264804643, -0.00187102899555411, -0.002270433003986985, -0.05518336739153132, 0.0020452235279857754, -0.057122556983860866, 0.004513489883127385, -0.0044109570663251945, 0.002717386035166158, 0.05382171207123503, -0.001720604325117842, 0.061945951991661745, -0.004605578519264073, 0.011101145315266847, -0.0031456388639951064, -0.05129991510210236, 0.0013414107860203377, -0.06589652812950725, 0.00461866927562745, -0.017988606893974378, 0.003541270438382302, 0.04768655171606748, -0.0009191695910424445, 0.06883899084486005, -0.004551566174008684, 0.024855277782105382, -0.003891426623321813, -0.04308713367837621, 0.0004668831426749325, -0.07067170848970188, 0.004405770850935677, -0.03148332394555295, 0.004184756706010467, 0.03764059893344406, 1.4078994833864023e-06, 0.0713302035469273, -0.004185436042750635, 0.03766251005532959, -0.004411799702491395, -0.03151466479970535, -0.00047109788925311973, -0.07078939205290036, 0.003897229294138976, -0.043197322440348324, 0.004565307316897291, 0.024900200203977426, 0.0009275093105045111, 0.06906449351469443, -0.00355011136391446, 0.047913604871098914, -0.004640492527673061, -0.018004805878737717, -0.0013563890844150528, -0.06621057848864788, 0.0031550366951862076, -0.05166448188506283, 0.004635195274858824, 0.011045818536802827, 0.0017443912783273129, 0.06232076703533911, -0.002724585965550916, 0.05433536812670331, -0.00454995951452423, -0.004242974861255776, -0.0020795298614986377, -0.05752313693749511, 0.0022725430466026047, -0.055847892792025136, 0.004388018896768441, -0.0021890169777702647, 0.002351586141463612, 0.05197644431698346, -0.0018134306020670965, 0.056162604716040856, -0.004155191411488822, 0.008047747058327703, -0.0025524570246200588, -0.045864799630519815, 0.0013620199753351895, -0.05528036469489506, 0.003859686426971358, -0.013149968457986001, 0.002676432225726493, 0.03939147759140451, -0.0009328319112068643, 0.053242375912210815, -0.003511830516064918, 0.01733782411090083, -0.002720390936971384, -0.03277206914496774, 0.0005396449922358812, -0.05012884934730075, 0.003123721222587685, -0.020484224087239312, 0.0026839111780101767, 0.026227206208906118, -0.00019502843496736885, 0.046056347227459056, -0.002708820373026764, 0.02249719003414208, -0.0025692879926304314, -0.01997510470087129, -9.00849073478233e-05, -0.041173892384809854, 0.0022815006020894747, -0.023323018184745033, 0.0023814597362542514, 0.014224177901965597, 0.00030677082511883105, 0.035657973272495674, -0.0018565603648162817, 0.022948152090605318, -0.00212784480733428, -0.009165970212047462, -0.00044841863462650674, -0.02970661196292492, 0.001448723797785089, -0.02139969972582649, 0.0018180942097032356, 0.004968650895685764, 0.0005109582419600598, 0.023532694414546126, -0.0010721423297591444, 0.018744575382159415, -0.001463768189318224, -0.001771288837092487, -0.0004930015857548983, -0.017356787563395523, 0.0007399149089095183, -0.015087293278690558, 0.001077947770678031, -0.00032089676583267986, 0.00039589354105149367, 0.01139968550535972, -0.0004636431097218853, 0.010566485473976848, -0.0006747942376741087, 0.0012401475621629963, -0.00022367042308795161, -0.005874936576419097, 0.0002530362511143341, -0.0053502597978789925, 0.0002690724507257938, -0.0009585192366127807, -1.7671764252137338e-05, 0.0009802146043893201], "imag": [-0.0006701039744594862, 0.0002312423322743545, 0.002493009733194907, -0.00018346871791825035, 0.003090507256586695, -0.0005012840390971749, -0.0024699378878194245, -0.00019644045519888313, -0.008354737621560759, 0.0005275705965468473, -0.005924817900037761, 0.0008506130644627835, 0.005186607054850877, 0.00024074110365984443, 0.014223566764152658, -0.0008287586187136577, 0.009738632223110218, -0.0012309536953195599, -0.006828366245058334, -0.00036226151863731924, -0.019884471250627596, 0.0010756241016758124, -0.014398301626071131, 0.0016285263627371692, 0.0073270838736040145, 0.0005571967468742234, 0.02512844088917407, -0.0012585835941429798, 0.019741101001914396, -0.0020289372265568143, -0.0066534008170876305, -0.0008192344650879577, -0.02976023056199558, 0.00137020873960559, -0.025580718033670274, 0.0024176644141304738, 0.004817785690276449, 0.0011397647164342615, 0.033604991509293754, -0.0014054811635104505, 0.03171352301696842, -0.0027805494231927276, -0.001870243598892964, -0.001508167718821372, -0.036514222638357074, 0.001361966201653708, -0.03792543434394475, 0.0031042769859118847, -0.0021013134294924677, 0.0019121701272510024, 0.03837083942793063, -0.001239899466411791, 0.04399914825011262, -0.0033768271387561023, 0.006973981252572251, -0.002338257800241982, -0.03909318755001575, 0.0010421831875964368, -0.04972148874444513, 0.003587884158331669, -0.012593967003107184, 0.0027721311900234455, 0.038637863774067256, -0.0007742923130354864, 0.05489062920083778, -0.003729188459320066, 0.01878174403855772, -0.003199188012571234, -0.037001246866200134, 0.0004440934074994231, -0.05932294104994663, 0.003794819459334101, -0.025338085634361757, 0.0036050169068769845, 0.03421968469782921, -6.158234398955126e-05, 0.06285923725274196, -0.0037813997329942312, 0.032050774604452686, -0.003975885395949002, -0.03036832916617536, -0.00036145046149416605, -0.06537019835906238, 0.003688213426057548, -0.0387017628486901, 0.004299205629208929, 0.025558656271524326, 0.0008118160553654245, 0.06676079628814191, -0.003517234790897107, 0.04507453925508613, -0.004563962112395506, -0.019934753245112093, -0.0012753708862159369, -0.066973564598848, 0.003273065739560268, -0.05096145696313469, 0.004761086893070396, 0.01366849646759018, 0.001737493730661736, 0.06599060281725719, -0.002962784387598888, 0.05617077198685035, -0.004883769425460598, -0.006953781641615426, -0.0021835795178488902, -0.06383424505306691, 0.0025957095767674978, -0.06053315458205348, 0.0049276905290786925, -4.9371120265046046e-20, 0.002599533368650501, 0.06056636822704108, -0.0021830892154657017, 0.06390745221684817, -0.0048911724077636025, 0.0069750198588614965, -0.002972248132684532, -0.05628636122606951, 0.001737722865678114, -0.06618550798853175, 0.00477523952380322, -0.013752366496895638, 0.0032900492389771026, 0.051127821646827304, -0.0012735312461686487, 0.0672958699902467, -0.004583588130246823, 0.0201194481181633, -0.003543091757265909, -0.04525408994697269, 0.0008050871373850245, -0.06720626440589432, 0.004322465351977877, -0.025877192596664732, 0.003723696160817591, 0.038852770331510196, -0.00034712350189270726, 0.06592474674915574, -0.004000461768147397, 0.030846801105974653, -0.0038266113350669782, -0.03212942221790868, -8.596457057021925e-05, -0.06349949025942037, 0.0036282243815698293, -0.03487582613669913, 0.0038491958206408054, 0.025300634472112556, 0.00048060724983907, 0.06001721652048344, -0.003218099565216413, 0.03784336719686915, -0.003791511032244785, -0.018586715819440998, -0.0008245201753785165, -0.055600319319701434, 0.0027837179600981583, -0.039664207028207846, 0.003656323163822356, 0.012204248180961668, 0.0011071218753952955, 0.050402777061816326, -0.0023395352814753767, 0.04029174674978013, -0.003449013575202428, -0.00635875470337897, -0.0013198942047113952, -0.044604990190809914, 0.0019003445037540953, -0.039719638764584196, 0.0031774005519302037, 0.001237730756542402, 0.0014566735174122456, 0.03840771665835589, -0.001480775886685503, 0.03798206017414266, -0.002851478333362547, 0.0029957257279045386, -0.0015138626151950457, -0.032025309263507135, 0.0010948017422188242, -0.03515261536036656, 0.0024830821126349757, -0.006208468120166728, 0.00149055617781649, 0.0256784826248571, -0.0007552627069094216, 0.03134190276280142, -0.0020854902304402122, 0.008301849974104637, -0.0013885752984115183, -0.019586853812483287, 0.00047343158285542973, -0.026693826133701942, 0.0016729769270303761, -0.009215113458455335, 0.001212409815422763, 0.013961508701146442, -0.0002586295635793368, 0.021380773161252815, -0.0012603307104034583, 0.008927500897234717, -0.0009690702508442043, -0.008997845623100832, 0.00011790791144915478, -0.01559782286585377, 0.0008623545852536382, -0.007459016007258182, 0.0006678542259865341, 0.004868938902378511, -5.58059585788807e-05, 0.009556176286707232, -0.0004933650256491309, 0.004869807000259944, -0.0003200351917321207, -0.001719647849424059, 7.420217851739262e-05, -0.0034759992649191335, 0.0001658377029338228, -0.0012619820108268113], "normalization": "v* M v = 1 for dimensionless M"}, "112": {"real": [0.0006107031756304402, 8.842426276975137e-05, 0.0027671647779155574, -0.0003356162622978931, 0.0008506101511296265, -0.00038891127498507305, -0.005171715058016451, 0.00014557032268885315, -0.007413150341459357, 0.0007226334955128848, -0.0005341486744809758, 0.0005874135739551883, 0.010175903323294412, -0.000312486157639745, 0.01267154724485672, -0.001108009554765063, 0.001372249665538449, -0.0008495485833624113, -0.014522052959929952, 0.00040743720177946973, -0.01835817723375715, 0.0014775422722534553, -0.0033420662871842957, 0.001166197906333769, 0.018046220847668385, -0.0004262901582244714, 0.024269151601072517, -0.0018175441122144896, 0.006382475766769444, -0.0015263819776052368, -0.020611908086380176, 0.0003674748737999082, -0.03019258087891419, 0.0021152957240594575, -0.010396062398253027, 0.0019176258942344559, 0.022114686752875187, -0.00023204106866548792, 0.03591567809332271, -0.0023594746095513095, 0.015252332229069982, -0.0023263760024052472, -0.022485756991462023, 2.362721309781599e-05, -0.04123190290172952, 0.002540537552191657, -0.02079204292381397, 0.0027384533248970876, 0.021694313597604365, 0.0002516575371760522, 0.045947906879648996, -0.00265104390280261, 0.026832505157405075, -0.003139528665617271, -0.01974864086283093, -0.0005854345155780981, -0.049890046538789694, 0.0026859087809348115, -0.033173679064721386, 0.00351560347711775, 0.01669589701157098, 0.0009673332023554396, 0.05291024481508583, -0.0026425775875733083, 0.03960486232113743, -0.003853480359563479, -0.012620593486081003, -0.0013853361613094118, -0.054891003302673574, 0.00252111585279722, -0.04591174626313886, 0.004141207383260045, 0.007641818150644232, 0.0018261797794736996, 0.05574939571630807, -0.0023242112747773277, 0.0518836037677607, -0.004368481281613992, -0.0019092937202692237, -0.0022757974432852748, -0.05543990700365547, 0.002057087749040659, -0.05732036783010544, 0.004526995919299916, -0.004401598047523736, 0.002719790340237792, 0.053956021069444894, -0.0017273341406350918, 0.062039363082981976, -0.004610724256718997, 0.011095660948243307, -0.0031439101254059822, -0.0513305019297516, 0.0013446534176355582, -0.06588146379261937, 0.004616124246231667, -0.017964402853178924, 0.0035345372701927878, 0.04763435688606011, -0.0009205404459597557, 0.06871647077288212, -0.00454226163440922, 0.02479301038507443, -0.0038791390311288727, -0.04297451452886339, 0.00046789915245943535, -0.07044752556328976, 0.004390845422970298, -0.03136754633251827, 0.004166691636365189, 0.037490293567053634, -6.118145137149076e-07, 0.07101441225652395, -0.0041661746662596455, 0.03748212856066942, -0.004388052465260481, -0.03134877917942576, -0.00046692513952299226, -0.07039563447054964, 0.003874998257078305, -0.04294584943249677, 0.004536269653454024, 0.02473926042955514, 0.0009202832889005242, 0.06860919590269181, -0.0035262922757065785, 0.04758920310065203, -0.004606818637145119, -0.01786691403250628, -0.001345486181709677, -0.06571205630895759, 0.003130962250833046, -0.05126980419698542, 0.004597757586724977, 0.010945945337421666, 0.0017294788575177467, 0.061798279168319176, -0.0027014802125145706, 0.05387720490396133, -0.004509796390224193, -0.004192415927005731, -0.0020605671502434693, -0.05699593122967271, 0.002251468620908357, -0.05533664736340818, 0.004346276740645484, -0.0021830019001638076, 0.002328811980601491, 0.05146283612263459, -0.0017952450558411527, 0.05561162386698987, -0.004113063861338556, 0.007982100681770837, -0.0025263653358949915, -0.045381322830777095, 0.0013473428903181639, -0.05470515709676438, 0.003818353370230352, -0.013025805633285939, 0.002647736572077662, 0.03895214377562033, -0.000922024000145492, 0.05265975551275362, -0.003472399637346977, 0.01716021035952909, -0.0026899799945754622, -0.032387765395479995, 0.000532799853378549, -0.0495560433852478, 0.003087174634720165, -0.02026177689558367, 0.0026527973029650525, 0.025905255471473924, -0.0001919770667244995, 0.04551010945387373, -0.002675968624366478, 0.022241524277890688, -0.002538551332487681, -0.019719005326869647, -8.975728091747601e-05, -0.040669661270996305, 0.002252945999345385, -0.02304806353093285, 0.0023521904973017502, 0.014033530927709611, 0.0003036965989479922, 0.035209112505278646, -0.0018326711182792671, 0.022669375460011357, -0.0021010863367414137, -0.00903659463279903, -0.000443409803285645, -0.029323766488204502, 0.0014296200032917076, -0.02113326968142742, 0.0017947894861596973, 0.004892878943885037, 0.0005049604005953959, 0.023223289867626236, -0.001057694269770048, 0.018506507492738737, -0.001444712140025847, -0.0017384254280083586, -0.00048704217042006074, -0.017124694352122678, 0.0007297536061594053, -0.014892616007074916, 0.0010637475543980345, -0.0003239733766650505, 0.0003910267651998477, 0.011245061370138861, -0.00045718252400554863, 0.010428464944514756, -0.0006658392650695361, 0.0012282729635583359, -0.00022092149795950185, -0.005794253453079848, 0.00024950599525127963, -0.005279718965188229, 0.0002655154605137782, -0.0009474516948329324, -1.7352956133708018e-05, 0.0009664839956373248], "imag": [-0.0022326439689170016, 0.000289722944564014, 0.00020874011499031432, 0.00019671785426112536, 0.004404343054236407, -0.000311148161252286, 0.003698374836817539, -0.0006008102062081739, -0.003689534538410923, -0.00017605557690808225, -0.010206682001592294, 0.0006446401714920853, -0.0066666755359261415, 0.0009519040239619204, 0.006201394307138636, 0.00023280672409246663, 0.015984763930950423, -0.000933995817251919, 0.010584423773855645, -0.001331678008229236, -0.007639928695959857, -0.000365420084940846, -0.021526976220522395, 0.001168222998907267, -0.015315695632456808, 0.0017264577095598573, 0.007943448054768343, 0.0005697928030658212, 0.026629201186883878, -0.0013381707976480022, 0.020696808369286692, -0.0021220327922028648, -0.007088479639280776, -0.0008393883096564871, -0.031101748088166407, 0.0014368395200328845, -0.02654177371216839, 0.00250413342823035, 0.005090615395757818, 0.0011654520293817594, 0.034775745819532425, -0.001459619142739811, 0.03264850862714978, -0.0028589094089651423, -0.00200404978023154, -0.0015373018630810583, -0.03750884645457244, 0.0014044479065018565, -0.038805595732136565, 0.003173395897468043, -0.0020801788558418807, 0.0019426838101458174, 0.03919004715338158, -0.0012718856154463139, 0.044799367273957245, -0.0034359501689824354, 0.0070371862439397425, -0.0023681808925583013, -0.03974346725896922, 0.0010650990527192369, -0.050421075384837866, 0.0036366446363812637, -0.01271238078612532, 0.0027996617356299026, 0.03913095222624576, -0.0007897598691802225, 0.05547390808012635, -0.003767602902757152, 0.018926605563669183, -0.0032227538087871706, -0.03735341521114887, 0.00045385824030257397, -0.05977961527338294, 0.003823267475539297, -0.025482112691757194, 0.0036233254794279723, 0.034450869382954045, -6.743841861182768e-05, 0.06318452181902906, -0.0038005900531525487, 0.03216917074955038, -0.00398796071311719, -0.030501147897589405, -0.00035773506018906, -0.0655647248300871, 0.0036991378803130502, -0.03877308446498676, 0.004304410475806998, 0.025617352513228036, 0.0008085694184510396, 0.06683029959193963, -0.0035211124753955878, 0.04508139166285672, -0.004562005651689187, -0.0199441145645771, -0.0012710808543902991, -0.06692837140442717, 0.003271279968930714, -0.05089099618046867, 0.0047520175590765, 0.013652792001226858, 0.0017308623296180767, 0.0658449485336251, -0.002956815257881573, 0.05601499723974504, -0.004867953884537224, -0.0069357620929505846, -0.0021735662714203333, -0.06360545287940793, 0.0025870650764441205, -0.06028898559134623, 0.004905780004814597, 4.038507902533018e-18, 0.002585386010560875, 0.060273928580607414, -0.002173237813365146, 0.06357659429767004, -0.0048640581552414205, 0.006939842337231215, -0.002953519793397946, -0.055950953123663764, 0.0017280303763139962, -0.06577411671861505, 0.004743999649436444, -0.013668625438882491, 0.0032666017675932442, 0.050770319108452436, -0.0012652045324161106, 0.06681403529047396, -0.004549428266247223, 0.019977938757207415, -0.003515085425654753, -0.04489459619018117, 0.000799126868629265, -0.06666734101091226, 0.004286655898705307, -0.02567310220179278, 0.00369156656438642, 0.03850972046842625, -0.00034428775809760653, 0.06534456395151718, -0.003964274506324029, 0.030579717390238056, -0.0037910348289054998, -0.03181879146012334, -8.518455348887945e-05, -0.06289547826296694, 0.0035928712274152477, -0.03454954805400416, 0.0038110452904255372, 0.025035283662553483, 0.0004759984393924394, 0.059407489573177125, -0.003184676097580294, 0.037465531213097036, -0.003751804178146109, -0.018375899674038423, -0.0008161460177961899, -0.0550027569157427, 0.002753154096846157, -0.03924574960897379, 0.003616165758098464, 0.0120533042138736, 0.0010953078633060926, 0.04983414387995909, -0.0023125551342100203, 0.03984623049436795, -0.0034095403295918048, -0.006268982741887742, -0.0013052016559653265, -0.044080133113554534, 0.0018774370107265223, -0.03926247506812443, 0.003139716293180535, 0.0012064645638585115, 0.0014398629808682311, 0.037938873306599605, -0.0014621773319498938, 0.03752966530411971, -0.002816602132696658, 0.0029748615626436444, -0.0014958487510253384, -0.03162155715858241, 0.0010804907355648622, -0.0347215392361494, 0.0024518968507805136, -0.006145130850532252, 0.0014723563088693754, 0.025345351585406524, -0.0007449676463469094, 0.030947970439711873, -0.0020586998116711476, 0.008208403031461005, -0.0013712540815339976, -0.01932611678643201, 0.0004666500725162871, -0.026351330999211272, 0.0016510729953453495, -0.009105930843409982, 0.0011970226274898245, 0.013771158235680462, -0.0002546587376795507, 0.02110175820082122, -0.0012435702840241742, 0.008818185043147865, -0.0009566079180597938, -0.008872254924599516, 0.00011588414107079066, -0.015391482168815028, 0.0008507495306915602, -0.007365566097652561, 0.0006591916459314364, 0.004799198278997807, -5.475201207950328e-05, 0.009428403419896357, -0.00048668376060055586, 0.0048077766855497625, -0.0003158862085096442, -0.0016940595990055896, 7.307947131212565e-05, -0.003429102910178736, 0.00016363091889258903, -0.001245614265899398], "normalization": "v* M v = 1 for dimensionless M"}, "113": {"real": [0.0006033528116969794, 8.715905190470772e-05, 0.0027304267793762387, -0.000331230110369191, 0.0008379461234642375, -0.0003836715694708951, -0.005104423281219059, 0.00014381483224067248, -0.007314069874972398, 0.0007131425170687661, -0.0005241169949519076, 0.0005795107178247053, 0.010043791851080586, -0.00030861011040536585, 0.0125033492801372, -0.001093539608686886, 0.001349981696626224, -0.0008382439371518394, -0.014335095943389286, 0.0004024034803583932, -0.018117236172351964, 0.0014584426808695596, -0.0032934453399229495, 0.0011509206110789077, 0.01781676810288713, -0.0004210963432122521, 0.023955282546241522, -0.0017943720702934263, 0.006294887492195083, -0.0015067613992507311, -0.020354069881687822, 0.00036310114932048594, -0.029809100470685926, 0.0020887902189399743, -0.010259080975454509, 0.0018935145798346991, 0.02184362239869452, -0.00022939816772659448, 0.03546929288861071, -0.0023305208655708043, 0.01505830955153275, -0.0022978619609729228, -0.022216899224084003, 2.3506834048845828e-05, -0.04073242833967131, 0.002510123531312307, -0.020536572108890875, 0.0027058609096233086, 0.02144256390991924, 0.00024862749648014315, 0.04540782742610703, -0.002620210763519571, 0.02651473497384661, -0.003103407832854964, -0.019527572618029853, -0.0005788277455019877, -0.04932393476889396, 0.002655697489487063, -0.03279646219336807, 0.0034767077105970854, 0.016517003297541383, 0.0009569539114152967, 0.05233406366801244, -0.002613974076354159, 0.039174727479876825, -0.003812734054506945, -0.012492615209952911, -0.0013712376329858664, -0.05432132125234636, 0.002494997221488084, -0.04543869184915461, 0.0040996639632082665, 0.007570184881636271, 0.0018086714741316562, 0.055202548907063914, -0.0023012955249358293, 0.05138071848537501, -0.004327273750659013, -0.0018957053739630126, -0.0022554400488770015, -0.05493114531042133, 0.0020378894317650245, -0.056803291459208705, 0.004487281915658541, -0.0043594262612582655, 0.002697378693183229, 0.05349867642101881, -0.0017121280828965477, 0.06152560777997745, -0.00457362795430529, 0.011004074597006771, -0.0031204444519104296, -0.05093521700654333, 0.0013334483835554906, -0.06538962279816869, 0.00458267763640961, -0.017833697132457492, 0.0035111837165171904, 0.047308410459101516, -0.0009130641963027732, 0.0682653468502244, -0.00451334780153418, 0.024637131452175793, -0.0038571809373721673, -0.04272127630064199, 0.0004635959040067859, -0.07005521566960597, 0.004367146399815504, -0.031203612924787058, 0.004147473441630349, 0.03730883652413886, 1.3474111470869281e-06, 0.07069738766594516, -0.004148126318529967, 0.03732978961189159, -0.004372918494003985, -0.03123367135188622, -0.0004676193305675039, -0.07016785668891595, 0.0038627544039126823, -0.04282650080478448, 0.0045265003073940435, 0.02468055080386246, 0.0009210060246646607, 0.06848130816960184, -0.003519699913620921, 0.04752509313075813, -0.004603566691630935, -0.017850319459566662, -0.001347699121017555, -0.06569068826759433, 0.00312954932427049, -0.0512830632331734, 0.004601987356154826, 0.01095323692656717, 0.0017347557744038084, 0.06188549846060401, -0.0027044568809508817, 0.053988838139651364, -0.004522228479334343, -0.004201994953327449, -0.0020705306005860493, -0.05718887047149043, 0.0022577424291593874, -0.05556553286567813, 0.0043673409372627335, -0.0021953567818339317, 0.002345065049876882, 0.05175351712072937, -0.001803449842103831, 0.055973558618188576, -0.004142862455916147, 0.00804234078831882, -0.002550421192240838, -0.045756692263145854, 0.0013558806881267841, -0.055211993048233675, 0.0038566368170880445, -0.013160606819244774, 0.0026809487173328813, 0.03939432615994024, -0.0009291186291846971, 0.05331866509073592, -0.0035185560150623424, 0.017395893043108113, -0.0027334761600294067, -0.03287453034029303, 0.0005365603729252369, -0.05036894966045832, 0.0031402338352814136, -0.020623193959217447, 0.0027074198717847043, 0.026410687288593495, -0.00019046880614926145, 0.04647331042451857, -0.0027346216223099393, 0.022750961802361518, -0.0026048069873933002, -0.020214354437415316, -9.84367779460189e-05, -0.041773670614657164, 0.0023155789453195323, -0.023724200107756235, 0.002430211494901714, 0.014488218469622277, 0.00032133965936250255, 0.0364387309841019, -0.001897413389971093, 0.023526344785676237, -0.0021906054085531748, -0.009419334608344675, -0.00047162184931644674, -0.03065838924855954, 0.0014944047546949614, -0.02217986827334436, 0.001895129874467474, 0.00517287643174676, 0.0005450874722217676, 0.024637445497597964, -0.0011203294713181293, 0.019745584754008567, -0.001554793711959531, -0.0018866050852037607, -0.0005401058256746139, -0.018588802112015638, 0.0007880010859970406, -0.016320677651800578, 0.0011821093207501137, -0.00033375688073744125, 0.00045766923580703905, 0.012726383863974832, -0.0005088421251293405, 0.012035513187717613, -0.0007906779846099073, 0.001418091665596681, -0.00030136365523819245, -0.007258013528335369, 0.00029250164808918277, -0.007049344299350292, 0.00039473837016309, -0.0013342717960575148, 7.724642862380926e-05, 0.0023784513677003937, -0.00014612192705399757, 0.0015474633249292706], "imag": [-0.002202844844638404, 0.0002859106325108624, 0.00020687564307500216, 0.0001940082364663111, 0.004346280044505748, -0.00030714394229376896, 0.003647838288659824, -0.0005928262310733065, -0.0036430024651291056, -0.00017353788009927954, -0.010072163784412135, 0.0006362981196379167, -0.006575990745040601, 0.0009393174851484208, 0.006123415877824165, 0.00022950049546109072, 0.01577567582001564, -0.0009219749906596953, 0.010442370781157157, -0.0013142517300113094, -0.007545099403457449, -0.00036039523859266045, -0.021248586361274475, 0.0011533389685036085, -0.015113588871089392, 0.0017041818855145702, 0.007846897713439648, 0.0005622190851212218, 0.02628992872260889, -0.0013213548317493403, 0.0204289877302789, -0.002095128903171022, -0.007005086034291461, -0.0008285806922208466, -0.030712771013365007, 0.0014190914019659385, -0.026205952814317545, 0.0024730467140742867, 0.0050342182299370885, 0.001150909648499496, 0.034350465891632515, -0.001441955747559823, 0.032245962381903165, -0.002824290099835806, -0.001986701500048399, -0.0015187385969732076, -0.03706223416515519, 0.0013878498747309817, -0.038341176265364575, 0.0031360699128207227, -0.0020488900366001273, 0.001920048945222415, 0.038737895329885835, -0.0012572445730650785, 0.04428134475747621, -0.0033968804691351428, 0.006950708591516159, -0.00234166874575752, -0.03930158626441022, 0.0010531678339190153, -0.049860808039995964, 0.003596884841884623, -0.0125676382413955, 0.0027697095755636466, 0.03871434275481608, -0.0007811081004441881, 0.05488535322418563, -0.0037282451628785095, 0.018724281024780142, -0.0031900279256567438, -0.036975456203521016, 0.00044883544438085413, -0.059178700468730756, 0.003785386852886876, -0.0252267590307129, 0.0035886957738767407, 0.03412255852896593, -6.614650216727594e-05, 0.06258840165273424, -0.003765187884170073, 0.0318691404952674, -0.003952464685622515, -0.0302304305415282, -0.00035545844979453084, -0.06499095432034228, 0.003667086662005535, -0.038440276859003406, 0.004269207979519019, 0.02540857157886311, 0.0008031556288621051, 0.0662959594506087, -0.003493104812237524, 0.04473082373827145, -0.00452832620243725, -0.019797609487176786, -0.0012632225162825866, -0.06644918318999217, 0.0032477839897699042, -0.050540212302766584, 0.004721102358121129, 0.013564668765717824, 0.0017214931862079188, 0.06543441897276803, -0.0029380386845035016, 0.055683338856401664, -0.004840994986627003, -0.006897849557227022, -0.002163829077669349, -0.0632740862450688, 0.0025729298012200875, -0.0599967494575818, 0.004883859243554781, -7.139875356683246e-18, 0.002576589556938308, 0.06002854398156337, -0.002163366435046244, 0.06334411289744497, -0.00484808851084834, 0.006918011742386086, -0.0029470866014546723, -0.05579413994564578, 0.001721745666035654, -0.06562079874411866, 0.004734671705972427, -0.01364430249226233, 0.0032640084419843936, 0.050700058771823694, -0.0012615422747951279, 0.06675740668832893, -0.004547164256136159, 0.01997302327270148, -0.0035177980107825493, -0.04490407203847339, 0.0007968619662381925, -0.06672212811636562, 0.004291573575959367, -0.0257112180710788, 0.003700973527380608, 0.03858733021356501, -0.00034197292380692946, 0.06552185954384368, -0.00397616273502755, 0.030685263490162016, -0.0038083804615082354, -0.03194836846631616, -8.916873999264795e-05, -0.0632020289843703, 0.0036111787313467445, -0.03474667424163454, 0.003837366381666994, 0.025196524769551837, 0.00048338384454038087, 0.059845139125616266, -0.003208514306642917, 0.037777080233871524, -0.003787872752983942, -0.018544988580800465, -0.0008287098205338348, -0.055568073917968155, 0.002781314465607568, -0.03969220830137194, 0.0036624405045582713, 0.012203711015086195, 0.0011148005303820087, 0.05051825642556034, -0.002343540718968009, 0.040444734518633826, -0.0034661290530474355, -0.006372412376682698, -0.0013332728574830105, -0.04486878416968735, 0.0019095074972618772, -0.04002591044900806, 0.003206351350476698, 0.0012339200253350816, 0.0014779884449391374, 0.03881270242909285, -0.0014934061302770709, 0.038465907360910115, -0.0028926303242453088, 0.0030519411015221217, -0.0015452611063770073, -0.03255660490314423, 0.0011088322239850561, -0.0358328650487113, 0.002536284702704478, -0.006353701060893331, 0.001533982892423378, 0.026313773822467162, -0.0007683321771560766, 0.032230675009787976, -0.0021500545828362343, 0.008572661221487091, -0.0014456644945450587, -0.02029708724119125, 0.0004829839658848496, -0.027795569915896566, 0.0017476791183507203, -0.009646225885779918, 0.0012843885139050433, 0.014711929334990576, -0.0002620262056643518, 0.02269163117107925, -0.0013434403191590304, 0.00955003667379918, -0.0010566770220809707, -0.009749339779081682, 0.00011254791390924156, -0.017105362539368524, 0.0009516881023410921, -0.008298836823810631, 0.0007712776964802351, 0.005579630669644166, -3.924939307420811e-05, 0.011239509142619328, -0.0005863623814579777, 0.005946034747778517, -0.00043887553104545856, -0.0023466842238932637, 4.428228824581732e-05, -0.005306326509813945, 0.00026053333043326123, -0.0025819662159467386, 7.079716200894933e-05, 0.00016002149938333212], "normalization": "v* M v = 1 for dimensionless M"}, "114": {"real": [-0.0015310714452245805, 0.00028500068729894724, 0.001597036094114745, -1.0150455013454584e-05, 0.004078569859974922, -0.00045740176318500344, 0.0003949603140823138, -0.0004217533484895421, -0.0068661988246451165, 0.00022641847151924345, -0.0087130690346554, 0.0008353561667174466, -0.00027327169101318087, 0.0006262361450779349, 0.01165106061515179, -0.00037785911039884884, 0.013924268244059344, -0.0012097660674866226, 0.001276064603792091, -0.0008916698334176402, -0.015771299230890847, 0.0004584386776071545, -0.019526849534613085, 0.001566918957312804, -0.0033762505169113223, 0.0012089691922562286, 0.01907134500844457, -0.0004644632350383732, 0.025322041004102038, -0.0018936486321364627, 0.006510136213592842, -0.0015673012015960078, -0.021422607258952613, 0.00039471384498430316, -0.03110421672194119, 0.0021777711928397826, -0.010579473470131618, 0.0019544405216042975, 0.022727766477742658, -0.00025049066524415465, 0.03666768397462789, -0.00240848935078014, 0.015454653867303596, -0.0023571714906651417, -0.022924039703275913, 3.5573882702929386e-05, -0.0418134826580613, 0.0025767515149925893, -0.020978944358156674, 0.0027617234310288864, 0.0219853096490063, 0.0002438973452952394, 0.046355972208714936, -0.002675553732244963, 0.026973625183383296, -0.0031542249298343083, -0.0199230456126468, -0.0005796240620633072, -0.05012898815718713, 0.002700174421670259, -0.0332438617135744, 0.0035211621154957766, 0.016785983977345584, 0.000961418329277198, 0.05299136428783297, -0.002648334051220066, 0.03958511730622964, -0.003849825795622773, -0.012658577050292143, -0.00137753684904012, -0.05483163704857256, 0.0025202743713592726, -0.045789896111224124, 0.004128732668556365, 0.0076582596862891, 0.0018150664603730161, 0.055571775602921945, -0.0023187544710782117, 0.05165459355058225, -0.004348006655537339, -0.0019316222714198172, -0.002260348850549176, -0.05516981287665776, 0.0020489636651646473, -0.05698622831712363, 0.004499707697644814, -0.004350385099302526, 0.002699430507727125, 0.05362128907674978, -0.0017183539692565038, 0.06160883332113359, -0.004578097078737472, 0.010998060229106479, -0.0031185230870960597, -0.05095945826203936, 0.0013363975796967674, -0.06536929395660683, 0.004579830416613325, -0.017809184143286996, 0.003504458997123103, 0.04725424933706708, -0.0009142772606658321, 0.06814244000854046, -0.004504071841238025, 0.02457567905582378, -0.0038451271482254357, -0.042610013976516814, 0.0004645197690417119, -0.06983522189688054, 0.004352525473096492, -0.031090469643683675, 0.00412987443962293, 0.03716213411016953, -5.843440195863408e-07, 0.07038983195602241, -0.004129383041144489, 0.03715432125743422, -0.004349859670943713, -0.031072599379605857, -0.00046358020946829487, -0.06978566609713886, 0.003841189248528422, -0.04258242912875229, 0.004498348117458911, 0.02452469916675398, 0.0009139952572311456, 0.0680400593572784, -0.003496629213885755, 0.04721054053193576, -0.004570936950893805, -0.017717003256267003, -0.0013371137289813215, -0.06520776924800697, 0.0031062448966446203, -0.050900406968258316, 0.004565703958052328, 0.010856828947993927, 0.001720267928116051, 0.06137922214598721, -0.002682089770894841, 0.05354438527926563, -0.004483274532398971, -0.004153409689792099, -0.0020520889445918033, -0.05667757885412948, 0.002237333065925352, -0.055069034447189004, 0.004326804606360206, -0.0021890095249249572, 0.00232288377387791, 0.051254714553637296, -0.0017858265741358824, 0.055437587795611074, -0.0041018799656767704, 0.0079779220028092, -0.002524957621941339, -0.04528624437016496, 0.001341648282600565, -0.054651217280412785, 0.003816335150184456, -0.013038931227456023, 0.002652870668801148, 0.03896575749769134, -0.0009186378709966475, 0.05274904634414506, -0.003479997806611304, 0.01722153371689571, -0.0027036207127668086, -0.03249844920715302, 0.0005299394092441319, -0.04980690908565899, 0.003104366830284431, -0.020404120962022605, 0.0026767455535804145, 0.026094360234455754, -0.00018756637269749012, 0.04593489491050775, -0.0027022348321500416, 0.022498034065199905, -0.002574341615226202, -0.01996144631832306, -9.799662250562238e-05, -0.04127375800724232, 0.002287267322122885, -0.023450535750467485, 0.002400998071177641, 0.01429870659444703, 0.000318142153434765, 0.0359903086122181, -0.001873552447772808, 0.023246599985418497, -0.0021636485252331237, -0.009289597941305077, -0.0004664268134341894, -0.030271936833385013, 0.0014751361202494518, -0.021909458370528278, 0.0018713450277107184, 0.005095953257375115, 0.0005387869592048239, 0.02432044868013232, -0.0011055578637178928, 0.019499883434508286, -0.0015349617794703533, -0.0018526053193721574, -0.0005336761509554369, -0.01834541693006336, 0.0007774027230314767, -0.016114230672799296, 0.0011668382097770786, -0.0003371051444724902, 0.00045211963108284886, 0.012557265786767382, -0.0005018840562196258, 0.011881302204285687, -0.0007803731309829746, 0.0014047874826079792, -0.0002976839207678493, -0.007160317396281897, 0.00028847103915905615, -0.0069581339437180855, 0.0003895833707827206, -0.0013193092522319433, 7.635607801161709e-05, 0.0023460014721418654, -0.00014416975442922884, 0.0015272275289242255], "imag": [-0.001654144328089956, 7.605041517917163e-05, -0.0021798650945308224, 0.0003786878659296654, 0.0015641317924439749, 0.00016133095183807527, 0.00617899851901726, -0.00042960445567949944, 0.0042290007566053636, -0.0006880533887337684, -0.004812679786123494, -0.00015384370627909808, -0.011845178105292313, 0.0007483830106475848, -0.0072846523324523755, 0.0010360901961439578, 0.00709490800586289, 0.00022176983474951614, 0.01745893082201487, -0.0010225626974452123, 0.011249381785209159, -0.001410345419103468, -0.008320740726028744, -0.00036328822013770025, -0.02281587988304818, 0.00124170785035154, -0.015987825206755908, 0.0017974812075339723, 0.008435069322166523, 0.0005741216598981215, 0.02771977921210579, -0.0013971935088746958, 0.021338563599430618, -0.002183700452477601, -0.00741966934281408, -0.0008476746067219752, -0.031989013509405806, 0.0014824933298408667, -0.027119419588189, 0.0025552022146419877, 0.005293859413705641, 0.0011752476407332292, 0.03546262458014235, -0.0014933985866300923, 0.03313344770420623, -0.002898637946691113, -0.002113920759582875, -0.0015463217638152474, -0.03800566402469358, 0.0014281609201801649, -0.03917542135439108, 0.0032015534386045956, -0.002028705287144278, 0.001948903225922391, 0.03951369447589059, -0.0012875540146028896, 0.045038602896952266, -0.003452801865125413, 0.0070103840259411986, -0.002369917579941722, -0.03991628943809139, 0.001074852041634326, -0.05052157357899911, 0.003642914247660927, -0.012679322064567072, 0.002795640018879072, 0.039179414646325524, -0.0007957254646103656, 0.05543489778908481, -0.003764415029901053, 0.01886053820039889, -0.00321214783165659, -0.0373066106431538, 0.00045805752363268495, -0.05960740122249105, 0.0038120722617170743, -0.02536160765419934, 0.003605780062441369, 0.03433893575679327, -7.168734880507808e-05, 0.06289185499034283, -0.0037830740308547437, 0.03197899101797007, -0.003963589198713784, -0.030353669555835523, -0.00035191191899350944, -0.06516987702579836, 0.0036771252062387095, -0.038504739686895655, 0.004273769954489326, 0.025461817804997167, 0.0008000094610288259, 0.06635588772281487, -0.0034964611806124965, 0.04473335680437962, -0.0045260509500301485, -0.019804499599493194, -0.001259035214271001, -0.06639998774967147, 0.0032457780374410584, -0.05046858728952403, 0.00471203629443178, 0.013548334401746591, 0.0017150266436747228, 0.06528966139384845, -0.0029320813271483848, 0.05552991252898315, -0.0048254857135221745, -0.006879979914827925, -0.002154089135026294, -0.06305024745363458, 0.0025644583297727433, -0.05975853474487501, 0.0048625238791923375, -1.266662722024974e-17, 0.0025628548187614786, 0.05974416032273509, -0.0021537812159405055, 0.06302265259588301, -0.004821771921523667, 0.006883735760362412, -0.002928924664857775, -0.05546888517717579, 0.0017123508116888737, -0.06522185269426393, 0.004704396665635282, -0.013562903486763892, 0.0032412792194501713, 0.050353811707515794, -0.001253492649035065, 0.06629047067232427, -0.0045140758467013585, 0.019835601437302182, -0.003490644368461597, -0.04455600930310802, 0.0007911185775020743, -0.0661998092607747, 0.00425688032979327, -0.025513024321367542, 0.003669799979397522, 0.03825508171505936, -0.0003392683688848764, 0.0649591384365828, -0.003941077104515453, 0.03042571470651728, -0.0037738211418329236, -0.0316472698363854, -8.83535704703517e-05, -0.06261544282461944, 0.003576859447182748, -0.0344291843822662, 0.0038002439387901953, 0.02493899632248164, 0.0004788310819447159, 0.059251922871857876, -0.0031760130586917395, 0.03740871905630643, -0.0037491501626444996, -0.01834006449712823, -0.0008204637550108062, -0.0549852974931451, 0.002751529114183973, -0.03928320646647081, 0.0036231680587980966, 0.012056735719539196, 0.0011031548858903197, 0.04996199555122439, -0.002317176930359786, 0.04000786002056721, -0.0034273889502023087, -0.0062849137302476215, -0.001318747020369806, -0.04435336036964163, 0.0018870503088866282, -0.039575746377382336, 0.0031692023745634695, 0.0012036612923528442, 0.0014612939194842476, 0.03835002426362875, -0.001475102504483248, 0.03801806476146823, -0.0028580550619030196, 0.0030307362044990913, -0.0015272598708350475, -0.032155637721987006, 0.0010946851638337501, -0.035403166965896675, 0.002505141603924828, -0.006289963266580267, 0.0015156396552893278, 0.025980159462044964, -0.0007581064726864879, 0.031834348583711716, -0.0021230369347073983, 0.008477950321741015, -0.0014279950902747818, -0.020032928387140304, 0.00047622313613159684, -0.02744648264684824, 0.0017252826793070616, -0.009534090650724374, 0.0012684068209149163, 0.014515746003410986, -0.0002580797206646387, 0.022401605197271364, -0.001325940968455036, 0.009435290406886735, -0.0010433428281807508, -0.009616197840358094, 0.00011060734171977855, -0.016883597098726204, 0.0009391304121388067, -0.008196782300066405, 0.0007614478767111306, 0.00550143485694499, -3.8391737286671553e-05, 0.011092136464317844, -0.0005785595356705561, 0.0058716742626402346, -0.00043326074308483366, -0.002312620942130756, 4.351847718157542e-05, -0.005236120413463219, 0.00025707824982479783, -0.002549233094808309, 6.993819889468592e-05, 0.00015716981542695748], "normalization": "v* M v = 1 for dimensionless M"}, "115": {"real": [-0.0015105952376126156, 0.0002812645740472544, 0.0015769258243812144, -1.0130969990368588e-05, 0.004025007591559016, -0.0004514978230496018, 0.00038797821039849315, -0.0004161567276982398, -0.006778251460669876, 0.0002236603815251448, -0.008598717856454075, 0.0008245784962463956, -0.0002664745672331451, 0.00061796959998492, 0.011502542039877115, -0.0003732220333588538, 0.013743061211758056, -0.0011942705242336902, 0.0012552656752530201, -0.0008800475244211831, -0.015572162182565812, 0.00045285455273625383, -0.019275807356416066, 0.001547071438400816, -0.003328093267112732, 0.0011934697456048486, 0.01883370660267515, -0.0004588892730191323, 0.025001462752868752, -0.001870008913260132, 0.006422791189403371, -0.0015475968895450553, -0.021160156145165653, 0.00039008347749445473, -0.030717712640816408, 0.0021510670510926297, -0.010443270519891386, 0.0019304174228108688, 0.022455084642145958, -0.0002476648587724591, 0.03622204781766658, -0.002379582044760372, 0.015262620113831386, -0.002328939592623247, -0.022655868920522085, 3.529505613837958e-05, -0.04131840734225743, 0.002546594086370256, -0.020727222042253822, 0.002729616066314746, 0.021735795303698416, 0.00024104664988803398, 0.04582361943597831, -0.002645143923447322, 0.026661748472483267, -0.003118787397296862, -0.01970499197396259, -0.0005732557877541584, -0.04957342915851439, 0.0026705042621025733, -0.0328748774565141, 0.0034831298076681535, 0.016610154949011344, 0.0009513650904816571, 0.052427914677836716, -0.0026203383383532966, 0.03916554129384158, -0.0038100926152953326, -0.012533074925392212, -0.0013638683356432832, -0.05427611371213141, 0.0024947803551731477, -0.045329503411038995, 0.004088310951654365, 0.007588011559332459, 0.0017980951023406698, 0.05503970735621915, -0.002296435036492441, 0.05116604863896495, -0.004307980206094579, -0.0019179996031587865, -0.002240624233685235, -0.05467563918483908, 0.0020302961967631683, -0.05648456774320227, 0.004461179867373627, -0.004309793549876881, 0.002677722507015638, 0.05317758225185685, -0.0017035868792264358, 0.06111082021566448, -0.004542136074397166, 0.010909508093460828, -0.003095794168442939, -0.05057620424516351, 0.001325526190655069, -0.06489266957244505, 0.004547414181884756, -0.01768265262281218, 0.0034818266116261334, 0.046938220382047605, -0.0009070303705633114, 0.06770510239930576, -0.004476034928332729, 0.02442458775352455, -0.0038238175859874337, -0.04236426335263063, 0.0004603577994671242, -0.06945436559454489, 0.004329510288770522, -0.030931220619223744, 0.004111169904098874, 0.036985638438097136, 1.2904976343831815e-06, 0.07008108492706537, -0.004111797721919276, 0.037005691106284586, -0.00433504066323301, -0.03096006857193974, -0.0004642018209706544, -0.06956226122377512, 0.003829174194522588, -0.042464830640823875, 0.004488633468502371, 0.024466567372019535, 0.0009146001569742485, 0.06791207714325495, -0.0034900339973188105, 0.0471451814850468, -0.004567423996915111, -0.01769960695401166, -0.0013390972583038445, -0.06518148638512328, 0.003104616870959142, -0.05090837860224778, 0.00456931141289806, 0.010862770692959225, 0.001725131660562171, 0.061456597056026865, -0.002684675253958196, 0.05364571676137955, -0.004494690565706476, -0.004162098255400569, -0.0020613812276107104, -0.0568559004574698, 0.002243091472956635, -0.05528175200588111, 0.0043464424886331034, -0.0022006593912416326, 0.00233813566447775, 0.05152643448097534, -0.0017934573519685164, 0.05577681804868394, -0.004129843394431113, 0.008034654022379949, -0.0025476167296635227, -0.045639005847167596, 0.0013496299670537647, -0.05512837355247894, 0.0038523950333268454, -0.013166206259176983, 0.00268423557550378, 0.039382626454734886, -0.000925278074486668, 0.05337113445795426, -0.0035235818618427907, 0.017444517831539382, -0.0027447786910258726, -0.03295834508872345, 0.00053343406700827, -0.05057598528262341, 0.0031545628775768316, -0.020746641961884978, 0.0027285162499342203, 0.02657267581744218, -0.00018606615283065355, 0.046847703329558954, -0.0027578081279887906, 0.022981547879658393, -0.0026372292010276984, -0.020430837916209612, -0.0001063151897839805, -0.042321568706589034, 0.0023466917291631623, -0.02409314493589148, 0.0024751540967193125, 0.014730028642137993, 0.0003350035329729207, 0.037158969684086225, -0.0019350546730659782, 0.024062165698801645, -0.002248847350433886, -0.009652949424161431, -0.0004933841748315243, -0.03154214600894161, 0.0015367517111709824, -0.022906844669564507, 0.0019669732571891137, 0.005361798041763024, 0.0005771536561723639, 0.025668241254468413, -0.0011651971447756912, 0.02068236864616841, -0.0016400226169142984, -0.001992924395263582, -0.0005844638251897634, -0.019742858180799627, 0.0008329244094069206, -0.017479114994264206, 0.0012799710846967233, -0.0003476739989606009, 0.0005159856196044882, 0.013973327649461234, -0.0005511739098734327, 0.01341973383949671, -0.0008998883609598153, 0.0015878679287439164, -0.0003748903605916189, -0.008561911327016608, 0.0003295226571808988, -0.008655168172096207, 0.0005135109618152403, -0.0016918071546882796, 0.00016674909850281699, 0.0036991610202128235, -0.00017557553809486066, 0.0033597150341025646, -0.0001338026230802869, 0.0006649533526968286], "imag": [-0.0016330913454839495, 7.514817904455211e-05, -0.0021509762473776242, 0.0003737545073943761, 0.0015450261413827826, 0.00015910199132428737, 0.006098767415920412, -0.0004241378686719088, 0.004172078136457496, -0.0006790689812205601, -0.004752735532498439, -0.0001516446897880956, -0.011691937047982076, 0.0007388625824793975, -0.007187457102836552, 0.0010226553728088675, 0.00700713725163626, 0.00021866459436678477, 0.01723501778050064, -0.0010096465564065336, 0.011101505759349083, -0.0013922652752797113, -0.008219257749053084, -0.00035839595680878554, -0.022526812317158466, 0.00122619678483982, -0.015781342731869097, 0.0017747776336152566, 0.008334379573536346, 0.0005666630950981181, 0.027374011611498213, -0.0013799916126321738, 0.02106847305048225, -0.0021566141990697852, -0.007333929502408821, -0.0008370138299151696, -0.0315975485030338, 0.001464562994060567, -0.026783949194377422, 0.0025241843011017152, 0.00523614263987475, 0.001160927679494782, 0.035038493736950456, -0.00147571183588823, 0.03273421005482313, -0.0028643306676406394, -0.0020955208094554315, -0.0015280921586432784, -0.03756330031772905, 0.0014116492696425787, -0.03871740738484346, 0.0031647616811431634, -0.001998898733786229, 0.0019267382224262214, 0.03906822335203024, -0.00127305911598786, 0.044530013052776984, -0.003414455881577893, 0.006926409225198802, -0.002344023943447588, -0.0394827693156228, 0.001063079380605888, -0.04997349091580478, 0.0036040254168977336, -0.012538542628282912, 0.002766453914902178, 0.0387720602854656, -0.0007872032720391056, 0.05486081470162822, -0.003726026468193255, 0.018663893570627928, -0.00318032068258987, -0.036938034081377996, 0.00045310287072515624, -0.05902261802116518, 0.003775206397747752, -0.025113702162499498, 0.0035721537673330684, 0.03401943930729947, -7.038111841958065e-05, 0.06231277438731241, -0.0037486794277266414, 0.031688013781698485, -0.003929161569745161, -0.030090623726403462, -0.0003497398450216248, -0.06461322350961472, 0.003646024988267711, -0.038182214734802516, 0.004239651661539072, 0.025259153956553614, 0.0007947838724979878, 0.06583788457842393, -0.0034693054002315747, 0.04439373009548474, -0.004493415655281352, -0.019662342836335864, -0.0012514276340105331, -0.06593552695237406, 0.003223002197290881, -0.050128664398347976, 0.004682065985824673, 0.013462796727599476, 0.0017059357985780967, 0.064891502653442, -0.0029138730580333056, 0.055208167425622304, -0.004799313494841042, -0.006843127307723417, -0.0021446103492203158, -0.0627282822468319, 0.0025507339239860356, -0.059474316023555164, 0.0048411766344291784, 4.6411387478771235e-18, 0.0025542393228288845, 0.059504774824135, -0.002144173338418569, 0.06279531845004668, -0.004806115334117, 0.00686228681786925, -0.002922530264542177, -0.05531445263753737, 0.001706208272642904, -0.06506986968559517, 0.0046950850351646116, -0.01353848202826718, 0.003238514166222032, 0.050282340145732476, -0.0012498926378623138, 0.06623051372485345, -0.004511509006520135, 0.019829102807446763, -0.0034929066057519174, -0.04456096454222054, 0.0007888912476147072, -0.0662459012108443, 0.004261169732803254, -0.02554697622373191, 0.00367841418780897, 0.03832539901838512, -0.00033703314667569935, 0.06512186682467762, -0.0039520228186360066, 0.030523386711668248, -0.003789976162731632, -0.0317675599417633, -9.214108142212426e-05, -0.06290128942363207, 0.0035939393984852873, -0.0346136273455376, 0.003824933210451865, 0.0250899438173826, 0.000485823197762847, 0.05966273776862911, -0.003198385393330951, 0.037701772089218925, -0.0037831177524892553, -0.018499008530185174, -0.000832357819357856, -0.05551794449446497, 0.002778048037591337, -0.03970451147394374, 0.0036668627192540954, 0.012198415320184447, 0.0011216257406880506, 0.05060818944767993, -0.002346421843140489, 0.04057392463061204, -0.0034809283685110553, -0.00638235281688489, -0.0013453774470755066, -0.045099709383537856, 0.0019173675143251267, -0.040299095287369316, 0.003232349436563803, 0.0012291620869092728, 0.0014975058160970295, 0.03917828309733685, -0.0015046582339224882, 0.03890651710548764, -0.002930207518468745, 0.0031045279047325564, -0.0015742489808995034, -0.03304316830793885, 0.00112152817461138, -0.03645927333374395, 0.0025853360315848868, -0.006488961450706499, 0.001574316605640324, 0.02690058811346939, -0.0007802380388544556, 0.033055015917738115, -0.0022099673372191673, 0.008825543686116617, -0.0014989353241451242, -0.020956979887517813, 0.0004916718931111591, -0.028822808590280524, 0.0018173335048915795, -0.010050112805027699, 0.0013518117366089378, 0.015412227576326428, -0.00026497855691273107, 0.02391893580003234, -0.0014212337397910768, 0.01013508819234189, -0.0011390140593145514, -0.010453099218195044, 0.0001072693658145455, -0.01852181338143672, 0.0010355826054206545, -0.009090422446577063, 0.0008687761904551196, 0.006247105096623189, -2.3382296245869453e-05, 0.012826166508145867, -0.0006739538232066248, 0.006963324373860508, -0.0005512305037257848, -0.0029369784593074703, 1.5720278747248813e-05, -0.0070366647300141765, 0.00034913464403475984, -0.003836760056926659, 0.00019807540984043462, 0.000635943631818816, -8.43162897283308e-05, 0.0013616223143654955], "normalization": "v* M v = 1 for dimensionless M"}, "116": {"real": [-0.0021564615446449395, 0.00020966929441557685, -0.000980193220417335, 0.00030794699852629265, 0.003394051666338801, -0.00010212925979223201, 0.005313588886300558, -0.0005725075050168941, -3.856716870121117e-05, -0.0004524986387857135, -0.00846799402469129, 0.0003029417347912574, -0.009938457973689786, 0.0009415931096387892, -2.498509040794412e-05, 0.0006625532340328998, 0.013041405216235282, -0.0004395780353265642, 0.015101707430499522, -0.0013053802455923872, 0.0011835960911255998, -0.0009309892972442241, -0.016944996965559313, 0.000506469716991864, -0.020621668474279972, 0.001650619884750795, -0.0034063683594533936, 0.0012487678282524796, 0.020031080350975707, -0.000500328561885257, 0.026304566854527093, -0.0019646422821240164, 0.0066273864934450035, -0.0016052073716067666, -0.022178466723842664, 0.000420256932850616, -0.0319508138122555, 0.002235770386857271, -0.01074781099240703, 0.001988329330694309, 0.02329645328632059, -0.0002677806275674841, 0.03736149547193084, -0.0024537015441814416, 0.015639046144779498, -0.0023852459707088694, -0.02332782255329955, 4.6802939733314145e-05, -0.04234484948654282, 0.0026098450276217993, -0.0211468804396284, 0.0027825785490767116, 0.022250756737778564, 0.0002365186893535953, 0.0467225182359616, -0.0026976043594582853, 0.027096466187113692, -0.0031668920142392913, -0.020079603256304226, -0.0005739695254673301, -0.05033537485031184, 0.002712595157860502, -0.033297977546554176, 0.0035251321556378397, 0.016864464833329637, 0.0009555416024572425, 0.053048731939056494, -0.0026527913333638806, 0.03955276386630179, -0.0038450509881331266, -0.012689625881093255, -0.001369756494587724, -0.054756762718708954, 0.0025185947779746923, -0.04565979886947188, 0.004115606516789164, 0.007670864703024631, 0.0018040363834400728, 0.05538598961245508, -0.002312826172086779, 0.05142221631520467, -0.004327323841821483, -0.0019517373817685183, -0.0022451114169316647, -0.05489772552496086, 0.0020406370970052655, -0.05665371965701781, 0.004472605802722483, -0.004301047215883148, 0.0026794501605658877, 0.05328938690293904, -0.0017093462010350563, 0.06118465701954767, -0.004545982985412905, 0.010903012151142547, -0.0030936991712350514, -0.05059463427795038, 0.0013282046414163555, -0.06486756340783047, 0.004544294874392924, -0.0176578827536683, 0.003475117407502552, 0.04688233406652404, -0.0009080983323541342, 0.06758198911493825, -0.004466796160109976, 0.024363949206108147, -0.003811991338114669, -0.04225437373758326, 0.0004611965956428489, -0.06923845625808753, 0.004315184637947087, -0.030820614956910776, 0.0040940172184607306, 0.036842399801294515, -5.585673845027061e-07, 0.06978141351198563, -0.004093549680794985, 0.03683491820973528, -0.004312638053641643, -0.030803583211360796, -0.0004602898955475885, -0.0691910915132769, 0.0038082428494133334, -0.04222781431430315, 0.004461324223232181, 0.024315548557249416, 0.0009077950880861371, 0.06748419703256137, -0.0034676747397610905, 0.04684001436227601, -0.004535788559948625, -0.017570630816052434, -0.0013288158547775676, -0.06471342169741709, 0.0030820445717429316, -0.050537189439628406, 0.004534128793611568, 0.010769645538752752, 0.001711051189288528, 0.060965779577398536, -0.0026630112208077053, 0.05321437035331468, -0.0044568926245642316, -0.0041153744346279575, -0.002043441108271544, -0.056359826058439165, 0.0022233163109279656, -0.054799398581312594, 0.004307063200849755, -0.0021940221402062705, 0.0023165277219684846, 0.051041846898446076, -0.0017763715618377982, 0.05525531485441412, -0.004089965359500959, 0.007971451608277787, -0.002522764700294171, -0.04518113998041497, 0.0013358237633633186, -0.054581606176474874, 0.003813095570293603, -0.013046984616349087, 0.002656764995170682, 0.038964541965658954, -0.0009151114962796382, 0.052814269112243156, -0.003485881006344327, 0.017273400728715818, -0.0027154786740877703, -0.03259037682691535, 0.0005270280074905521, -0.05002468561849153, 0.003119375479026229, -0.020531003198936644, 0.002698294981817209, 0.0262620222960707, -0.00018330446742216442, 0.046317346315887714, -0.0027259020393152547, 0.022731545171870714, -0.0026070652037185815, -0.020181302966149513, -0.00010577280546372724, -0.04182649363991067, 0.002318653796387302, -0.02382113835030325, 0.0024460454755175303, 0.014541924720144192, 0.000331698653922355, 0.03671179254686973, -0.001911265879711638, 0.023782048078659863, -0.0022217612873076673, -0.009523164116968325, -0.0004880279197423447, -0.03115316823526744, 0.0015173724277586817, -0.022633314884829323, 0.0019427979792091302, 0.005284018372203362, 0.0005705876589257143, 0.025344977635579042, -0.0011501629930737898, 0.020430180611105735, -0.0016195239396128538, -0.0019580068782408815, -0.000577615737329574, -0.019489703328542756, 0.0008219527927077595, -0.01726233612053085, 0.0012637554155122122, -0.000351205717200367, 0.0005098211948039964, 0.013791374352287954, -0.0005437808029325254, 0.013251045921666304, -0.0008883737562868024, 0.0015732213400191488, -0.0003703643041723562, -0.008448927531043796, 0.00032504881113526294, -0.008545241666060428, 0.0005069074746992467, -0.001673242883910396, 0.0001647569051008986, 0.003649725313562207, -0.00017322075687838996, 0.0033166846984427766, -0.00013211563900652844, 0.0006570128277913133], "imag": [0.00041420887819477423, -0.00019652173391487257, -0.0024433857663477884, 0.0002034162576554709, -0.0025674149657192473, 0.00046136825952593766, 0.002855617685254194, 0.00012758152420185592, 0.007856744860570771, -0.0005416085069290754, 0.004727934229547285, -0.0007702080116546142, -0.0058746471849581115, -0.00013262718570980622, -0.013389773478497626, 0.0008461981473928288, -0.007864674616115789, 0.0011151442316746703, 0.007937367486480908, 0.0002111425072817083, 0.01884429811703288, -0.001105819721804839, 0.011871855449919965, -0.0014839802871475956, -0.008960780516027462, -0.0003610498582746858, -0.024022942055114457, 0.0013105615352499097, -0.01661486429661227, 0.0018637074947250596, 0.00889584957835731, 0.0005779209377661131, 0.028736948902765812, -0.001452291312201828, 0.021934615950392405, -0.002240927430538535, -0.0077291468152318665, -0.000855117440740847, -0.03281234128353053, 0.001524923671059698, -0.027652695251884983, 0.0026022875845307923, 0.005483344207049591, 0.001184003819418678, 0.03609560745674488, -0.001524621388111668, 0.03357713604323087, -0.002934916139579062, -0.002216530871490133, -0.001554225321195623, -0.03845873022749916, 0.0014499238105963553, -0.039508649170428616, 0.003226841731029051, -0.0019796227871050347, 0.001954042350773252, 0.03980339362947572, -0.0013017981389660742, 0.04524709757219573, -0.0034673845109012094, 0.006982795983850803, -0.0023707103592561737, -0.04006422938044209, 0.0010836118014173547, -0.05059800817270647, 0.0036475057552212303, -0.01264394971811516, 0.0027908929668432657, 0.03921099615141096, -0.0008010267080844844, 0.05537890880217785, -0.0037601045835107478, 0.018792133697670663, -0.0032010949273451493, -0.03724961925462937, 0.0004618187145779126, -0.0594252837627525, 0.0038002520637736253, -0.025240012889659706, 0.003588100878469651, 0.03422205532321246, -7.562806213296461e-05, 0.06259595377155937, -0.0037653549994081797, 0.03178993493835243, -0.003939405613805381, -0.03020498472736112, -0.0003463511849810345, -0.06477770446373841, 0.0036552439710340265, -0.038240341843894264, 0.004243621868148991, 0.025307372609108605, 0.0007917326884441495, 0.06588901183456358, -0.003472182662496724, 0.044392317820771666, -0.0044908523195435245, -0.019666976277785474, -0.0012473386822895098, -0.0658827421618393, 0.003220798056692009, -0.050056060531928855, 0.004673013656694791, 0.013445911092079009, 0.0016996271329595795, 0.06474773713689823, -0.002907933660318955, 0.05505706508725371, -0.004784102102572063, -0.006825417739074379, -0.002135131355005761, -0.06250923106974648, 0.002542430423508402, -0.059241819241945194, 0.004820391674453399, 1.3346365018760186e-17, 0.0025408977997273268, 0.05922808495108893, -0.0021348423788877216, 0.0624828238467917, -0.004780558636429684, 0.006828877191830267, -0.002904907773361485, -0.054998860619220914, 0.0016970961580526213, -0.06468277428957708, 0.004665727992040849, -0.013459325025111319, 0.003216469344148141, 0.04994679604255803, -0.001242105381921171, 0.06577776572762555, -0.0044794403948752405, 0.019695591097531336, -0.003466566647958758, -0.04422377856086885, 0.0007833524048908256, -0.06573941647356756, 0.004227540441390856, -0.025354429348835913, 0.0036481551699535392, 0.03800344565998772, -0.0003344509722014801, 0.06457583893944499, -0.003917989868960366, 0.030271072165214113, -0.0037563933210239494, -0.0314755714178512, -9.129601008877133e-05, -0.06233142493263858, 0.003560611629875392, -0.03430460982865106, 0.0037888026863984793, 0.024839920219054516, 0.000481329214142309, 0.05908545061863514, -0.00316677306899937, 0.03734260148934815, -0.0037453516333058037, -0.018299766920124694, -0.0008242420485010471, -0.054949544868350846, 0.0027490184252551416, -0.03930476658955751, 0.0036284594501658418, 0.012055293778292571, 0.00111015289270171, 0.05006410174246905, -0.0023206625399803493, 0.0401456353666053, -0.0034429207708570613, -0.006297078761587642, -0.0013310282479914598, -0.04459375232558869, 0.001895358933829076, -0.03985607075255071, 0.0031957526303114784, 0.0011998871874370999, 0.0014809462233156437, 0.03872204188331625, -0.0014866562661947573, 0.03846361057651708, -0.002895969017736342, 0.0030830309312098124, -0.001556291701702878, -0.032645484371733015, 0.0011075575887792661, -0.03603161727892772, 0.002554290159066537, -0.006424951618861144, 0.0015558767423692033, 0.026567186824819452, -0.0007700967343286121, 0.03265726111927825, -0.00218279589362896, 0.00872983178148789, -0.00148098219680393, -0.02069025040804245, 0.0004849456443568953, -0.028468400841145682, 0.001794534341766534, -0.00993547180388637, 0.0013353190742918652, 0.015211162482608525, -0.00026106545270042624, 0.023619461713317937, -0.0014030985302875903, 0.010015581627911512, -0.0011249108007511353, -0.010313394618914054, 0.00010541273644125218, -0.018286443621030535, 0.0010221847027415056, -0.008980681561163845, 0.0008579000896545298, 0.006161415100982116, -2.2710567259562248e-05, 0.012661220366857132, -0.0006651466566358644, 0.006877806874066025, -0.0005442866013457766, -0.0028953112744493194, 1.5291901435176907e-05, -0.006945314626310508, 0.0003445606455311766, -0.0037890238975196587, 0.00019560124806969152, 0.0006261807760819158, -8.316627182496923e-05, 0.0013437436251100136], "normalization": "v* M v = 1 for dimensionless M"}, "117": {"real": [-0.0021289804194452155, 0.0002070436258644129, -0.0009669032941704837, 0.0003039474484135766, 0.003351392542636174, -0.00010095069230099573, 0.005244842567642221, -0.0005652292927794268, -4.02866627128202e-05, -0.00044659138646843986, -0.00836133555457853, 0.0002992709586050734, -0.009810421483243818, 0.0009296635588598182, -2.1194331437158206e-05, 0.000653974328301505, 0.012878201826637715, -0.00043425431646362925, 0.014909018024288661, -0.0012889811025171365, 0.0011642061034612375, -0.0009191023301849888, -0.01673514399718676, 0.0005003940470660709, -0.020361930558483284, 0.0016301304188239257, -0.003358745919273593, 0.0012330972669368444, 0.01978644452617589, -0.0004944188957582256, 0.02597850800498073, -0.0019406226479713132, 0.006540440400669545, -0.0015854647952302122, -0.021912315462431744, 0.0004154019905874326, -0.031562293431912046, 0.0022089360488380906, -0.010612574974157494, 0.001964431096353494, 0.023022808304742404, -0.0002647943320030704, 0.03691736403234249, -0.0024248898108920943, 0.015449170355655822, -0.0023573214001341857, -0.023060765893728703, 4.638155464450737e-05, -0.041854662713110065, 0.002579975094331714, -0.02089900820186169, 0.002750968127635339, 0.02200371970782635, 0.00023383474921449753, 0.04619811687554345, -0.002667632551863967, 0.026790477279414072, -0.003132135517182346, -0.019864669849403722, -0.0005678274177864772, -0.04979034655436046, 0.0026834672984167155, -0.03293708483562869, 0.0034879470479482547, 0.016691720991031476, 0.0009457997723852548, 0.052497777064055375, -0.002625394301977141, 0.03914345616414501, -0.003806301866066371, -0.012566584448919497, -0.0013564991592196502, -0.05421499027116659, 0.002493709405306155, -0.04521162935331679, 0.0040762667541733985, 0.007601993170141342, 0.001787577937734028, 0.054868172960703294, -0.0022910835825328837, 0.05094744240788618, -0.004288430956191543, -0.0019381115803009546, -0.0022259903272310888, -0.054417549718481104, 0.002022480509599587, -0.05616680667173935, 0.0044352123507660785, -0.004261945198502691, 0.002658412349815228, 0.052858720378755275, -0.0016950000033367676, 0.060701663864903145, -0.00451110502149007, 0.010817339338415347, -0.0030716713443876094, -0.05022285734039593, 0.0013176522807329864, -0.06440543398095941, 0.00451286015018878, -0.01753531776252254, 0.0034531711987131697, 0.04657575480103697, -0.0009010702301952707, 0.06715777746176427, -0.0044395943009488325, 0.02421741238581596, -0.00379129956563224, -0.042015759011460325, 0.0004571688977566339, -0.06886851695885006, 0.004292821498437444, -0.03066583351919541, 0.004075803892079369, 0.03667064481778318, 1.2368919745280548e-06, 0.06948059090855185, -0.00407640795929719, 0.03668985030301509, -0.004298124078188079, -0.03069353786731632, -0.0004608444936367095, -0.06897194222784302, 0.0037964508308570453, -0.042111952170112356, 0.004451670967029507, 0.024258012800742287, 0.0009082917193064936, 0.06735627968199862, -0.003461084746608062, 0.04677359212209957, -0.004532041599353076, -0.017552524536061088, -0.0013305876334129406, -0.06468268578295135, 0.003080222343483859, -0.05054032582747882, 0.004537164196618798, 0.010774351497389707, 0.0017155319603728099, 0.06103408227940407, -0.0026652370264805985, 0.05330617979768861, -0.004467368094492196, -0.004123245645843022, -0.002052109549308775, -0.05652460119628687, 0.002228598142069495, -0.05499710655468943, 0.004325376265230345, -0.0022050060953983717, 0.0023308471267048936, 0.051295944780162105, -0.001783470272348218, 0.05557341398204175, -0.004116220563239398, 0.008024901285588202, -0.0025441207676512524, -0.04551285046475724, 0.0013432895364121234, -0.05503108901257728, 0.0038470823230415028, -0.01316721810287223, 0.0026864040913014207, 0.03935780602445934, -0.0009213305455406812, 0.05340197138997283, -0.003527063352433839, 0.01748449414994812, -0.0027544490859762114, -0.0330251844914852, 0.0005302779794371942, -0.05075277030415576, 0.003166894617702561, -0.02085581033875551, 0.0027473936330914043, 0.026714987379333952, -0.0001818166208931869, 0.04718295404683954, -0.002778591939381158, 0.023190724453079292, -0.0026667921573240664, -0.020626397661310938, -0.00011374689049175044, -0.042821579258167215, 0.002375069740643731, -0.02443222622403925, 0.0025165683072458154, 0.014951350373841111, 0.000347818330560956, 0.037823160661741434, -0.0019697252599194318, 0.02455861716555437, -0.0023028910862820857, -0.00986832843268429, -0.0005137953365296907, -0.0323627133012331, 0.0015760066100212829, -0.0235842529953214, 0.0020339783271312788, 0.0055365842672187625, 0.0006072829292674217, 0.026630126189593362, -0.0012069786061041931, 0.021559123101007837, -0.0017198337537827394, -0.002090974408315721, -0.000626238065714975, -0.02082404808600246, 0.0008749003760640768, -0.01856727902029364, 0.0013719260279644707, -0.0003624253637581759, 0.0005710384566336504, 0.015145482116527633, -0.000590828406012692, 0.014724161078337327, -0.0010028200614251351, 0.0017497816726573944, -0.00044447332328281824, -0.009791295625981671, 0.000364257871218751, -0.010172907965491368, 0.0006257724307242586, -0.002031928968222034, 0.0002516562838466834, 0.004947854672885141, -0.00020281390043105755, 0.005079766873448676, -0.0002543056755355232, 0.0012056797445888035, 7.688527154577579e-07, -0.0007833571212175169], "imag": [0.00040823418143965507, -0.00019394255511549058, -0.002412408961110838, 0.00020090167201604282, -0.0025335622564833056, 0.00045544067451862383, 0.002820651938855381, 0.00012580084577226995, 0.007756422582055023, -0.000534815824245246, 0.004665339406660468, -0.0007603308659332371, -0.005802541076830839, -0.000130726748744128, -0.013219757723014577, 0.0008356209181524796, -0.007761768347006018, 0.001100964441444325, 0.007840815910548447, 0.0002082288388339936, 0.018607318751497855, -0.0010921127267374904, 0.011718988196750098, -0.0014653411792474214, -0.008853418106838712, -0.0003562891515520457, -0.02372471704550035, 0.0012945095531692245, -0.01640481319420179, 0.0018406590681881436, 0.008791576075525392, 0.0005705819471420221, 0.028385934761073317, -0.0014347712127774541, 0.021662981636029997, -0.0022137268242168277, -0.007641430563499146, -0.0008446100835736513, -0.03241934891254049, 0.0015068614911057014, -0.02731816984722858, 0.00257138961630526, 0.005424534941307986, 0.0011699116878594725, 0.03567329909273533, -0.0015069462658823683, 0.033181628607053607, -0.002900954210527211, -0.00219721282251374, -0.0015363305518089434, -0.03802101844845167, 0.001433520807577624, -0.03905726092691135, 0.0031905998061198706, -0.0019512078291039291, 0.0019323416110660417, 0.03936476783681957, -0.0012874620505967703, 0.04474794557676682, -0.0034297612802465425, 0.006901228651810012, -0.0023454210760316153, -0.03963903859094359, 0.0010720040435788414, -0.050061902552129764, 0.0036094724305450357, -0.012506992886927299, 0.002762449327281685, 0.03881271920570582, -0.0007926372648325608, 0.05481889503760744, -0.003722658078788258, 0.018600953718585382, -0.003170133613895977, -0.03689015455821074, 0.0004569349478386632, -0.058856067417006004, 0.0037643655345048076, -0.024999249427521453, 0.003555436935820456, 0.03391106193139916, -7.431192246077765e-05, 0.06203323035196418, -0.003731927861944416, 0.031507612808710554, -0.0039059992729096795, -0.029949304966842668, -0.00034427633620573645, -0.06423742154041058, 0.003625053584946546, -0.037927624815769584, 0.004210537551202657, 0.025110563544242414, 0.0007866848184540606, 0.06538659391230288, -0.0034458398317053097, 0.04406311101873617, -0.0044592114045766615, -0.019528973281739512, -0.0012399689844877786, -0.06543231098458352, 0.0031987083889133705, -0.04972647457264613, 0.00464394287627008, 0.01336284171737952, 0.0016908011260421592, 0.06436136098334669, -0.0028902666228028807, 0.054744761158346505, -0.004758679675325255, -0.006789578188442217, -0.002125899680030441, -0.06219623612469378, 0.00252909765288142, -0.058965259726362726, 0.0047995934108798965, 1.4976068874328303e-18, 0.0025324576524480627, 0.05899446000873205, -0.0021254864542303463, 0.0622604575893063, -0.004765206314524085, 0.006807802165171704, -0.0028985563203228555, -0.054846783244663515, 0.0016910906419267517, -0.0645321890011177, 0.004656442260621784, -0.013434842160721654, 0.0032135508356249073, 0.04987430399034911, -0.0012385664891444248, 0.06571484217565188, -0.004476600332615564, 0.019687654051377044, -0.0034684152436387254, -0.04422460487583773, 0.0007811621903049089, -0.06577751990736419, 0.00423125168143387, -0.025384538480984202, 0.003656035721264112, 0.038067029662040106, -0.0003322914547515929, 0.06472508259326662, -0.003928062899550005, 0.03036143784595284, -0.0037714424968577887, -0.03158725092873865, -9.489883047855349e-05, -0.0625980384368993, 0.0035765515110541693, -0.03447725009015064, 0.0038119728796155807, 0.024981303183915504, 0.0004879529197114622, 0.05947128278354509, -0.0031877813774023127, 0.03761840879735351, -0.0037773600400436576, -0.018449273285972925, -0.000835508799989238, -0.05545172569288899, 0.00277400776903272, -0.039702580705429494, 0.0036697445726759327, 0.01218885139906964, 0.0011276660276727248, 0.050674882801120695, -0.00234828349152665, 0.04068136005314175, -0.003493608360967603, -0.006388950486025079, -0.001356306887202875, -0.0453005380975054, 0.0019240387280460918, -0.040541871389572354, 0.003255632771987444, 0.0012236004180866276, 0.0015153604393769538, 0.03950761735244477, -0.0015146481258503834, 0.03930722759250771, -0.0029644856542650052, 0.0031536857990571696, -0.0016010008557786803, -0.0334884366096174, 0.001132999085226655, -0.037035826726757294, 0.0026305439168310715, -0.0066148911523311585, 0.0016117735455827443, 0.027442510557212915, -0.0007910751896703518, 0.03381950883693564, -0.002265560556549978, 0.00906165745208818, -0.0015486449030969551, -0.021570120058195138, 0.0004995682466361655, -0.02978063060432199, 0.0018822868065356652, -0.010428496346983158, 0.0014149739644270783, 0.0160658461703056, -0.00026753150316586005, 0.025068150812569755, -0.0014940615420693949, 0.01068494354344302, -0.001216406780354721, -0.011112279355700489, 0.00010208528881441456, -0.019852851630925622, 0.001114381154293587, -0.009836585222618134, 0.0009606968086383155, 0.0068741072128720646, -8.184661322688805e-06, 0.014321848795256633, -0.0007564637508075248, 0.007924921958725288, -0.000657457021886677, -0.0034927721251334655, -1.1543357934708104e-05, -0.008672566936365629, 0.00043282174425159065, -0.005026072925690387, 0.00031785170088954553, 0.0010818722981527262, -4.3120050520247125e-05, 0.003106343752326755, -0.00015411390254846976, 0.0012517161149207074], "normalization": "v* M v = 1 for dimensionless M"}, "118": {"real": [-0.0007684392179725354, -5.456210032941706e-05, -0.0025265706932306804, 0.0003269613450294181, -0.00037543540805465417, 0.0003291168785399237, 0.005100489021202815, -0.00018939609167320723, 0.006480990522322494, -0.0006813016335142743, -0.00045094246850017336, -0.00048128986260373533, -0.009982235911916333, 0.0003753708863066898, -0.011093747393002704, 0.0010417293187202727, 0.00021124094773436293, 0.0006965347672311385, 0.014351937265615369, -0.0004978500077252088, 0.016208563269445607, -0.0013952354901827536, 0.0010947841000917334, -0.0009676998104831744, -0.018047844202852322, 0.0005517071896523426, -0.02164745194670388, 0.001729015601337995, -0.0034328229855667444, 0.0012858032239697094, 0.02092968917599172, -0.0005340291951102605, 0.02722151166268089, -0.0020308727582954984, 0.006735047168056056, -0.0016403187476022188, -0.022883217536531816, 0.0004442125534302572, -0.032736969246479716, 0.002289609930992281, -0.01090223553637935, 0.0020195110094055227, 0.023823891571517344, -0.00028398640850728986, 0.0380013886892159, -0.002495390660980429, 0.01580690965560335, -0.0024108101158490363, -0.023699647297938498, 5.736064500661242e-05, -0.04282984541338241, 0.002640056664506969, -0.021297378890365818, 0.002801213502906922, 0.022492614386256708, 0.000229499147116179, 0.047050868348104666, -0.0027173920949749505, 0.027202567024728917, -0.0031777022082549256, -0.020219742687076502, -0.0005684659629390034, -0.0505119590883792, 0.0027233259241373374, -0.03333746678190357, 0.00352765824542085, 0.016932313793943134, 0.000949708796448798, 0.05308451070832621, -0.0026560658726214248, 0.03950904831839795, -0.003839269707283679, -0.012714351772939588, -0.0013620050156304012, -0.05466796779407599, 0.0025161595048356095, -0.04552243298326657, 0.004101910601280752, 0.00767998248339017, 0.001793097764181184, 0.05519309335984394, -0.0023064804312143477, 0.05118713487634356, -0.004306483210667404, -0.00196982467175459, -0.0022300869989388566, -0.054624236746225595, 0.0020321399577619675, -0.056323170297933864, 0.004445711960348979, -0.004253472840874264, 0.002659841678811902, 0.052960528467450065, -0.0017003269122486994, 0.060766839143494344, -0.004514379304741171, 0.010810406039407186, -0.0030694199262173236, -0.05023596225740571, 0.0013200806815480692, -0.06437599254191712, 0.004509496000004286, -0.017510337815601438, 0.0034464837086513015, 0.04651836016790114, -0.0009020046416219128, 0.06703461724561349, -0.004430400215147598, 0.02415758468155139, -0.0037796947452705663, -0.04190725235780461, 0.00045792908143137026, -0.06865658894338847, 0.00427878220915731, -0.030557673556733465, 0.004059078926883862, 0.03653073803112149, -5.343528197636811e-07, 0.06918847309602419, -0.0040586336819737, 0.03652356837458658, -0.004276347529376645, -0.030541426720338577, -0.00045705373247752185, -0.06861128224988795, 0.0037761233196044273, -0.041881666949323354, 0.004425164869109806, 0.024111588714676457, 0.0009016833318944004, 0.06694113209748433, -0.0034394024207120956, 0.04647737563337678, -0.004501353750909278, -0.017427668950011025, -0.0013205974076841182, -0.06422877376305125, 0.003058346737711527, -0.05018008256295102, 0.004503032040818762, 0.010684339283841892, 0.001701842486344678, 0.060558015769960116, -0.002644242717665254, 0.05288736931624488, -0.004430675893684685, -0.004078279108618223, -0.00203465222759843, -0.05604308474310007, 0.0022094281210066078, -0.05452832499452247, 0.0042871075097767365, -0.0021981167798163868, 0.002309793478046184, 0.050825007972662956, -0.0017668984715812491, 0.05506585531254535, -0.004077407710083289, 0.007962901540372318, -0.00251986366995397, -0.045067132421362635, 0.0013298919019683521, -0.054497911341565196, 0.0038087560293660503, -0.013050413204869375, 0.0026595299695076793, 0.03894992258438448, -0.000911465667425589, 0.052857597063303154, -0.0034902033522833326, 0.017316597680905193, -0.002725702432356489, -0.03266520291289415, 0.0005240778868313362, -0.05021215076426198, 0.0031323842862862115, -0.020643646576338374, 0.0027176355283448366, 0.02641002853575414, -0.0001791879199593902, 0.04666083137893703, -0.002747178405791001, 0.0229438003048698, -0.0026369546849390564, -0.02038038017411495, -0.000113111788490324, -0.042331776021267205, 0.002347331152906868, -0.024162193475080133, 0.0024876068969292833, 0.014764885044352498, 0.00034442055851431825, 0.03737792800085803, -0.0019460464874012616, 0.024278650086868008, -0.0022757368818606635, -0.009738764986034267, -0.0005083005500585016, -0.031972164539810735, 0.0015565643002903866, -0.02330836958446836, 0.002009492648412287, 0.005458206044899467, 0.0006004853047317887, 0.026301779226389797, -0.0011917361113818145, 0.02130148027581626, -0.0016987666120447532, -0.0020553305001798465, -0.0006190189866635188, -0.020562495128846746, 0.0008636126444805863, -0.01834147288907617, 0.0013548804658572394, -0.00036606673219764807, 0.0005643217666086381, 0.014952199771508176, -0.0005830565118744856, 0.014542562938814821, -0.000990223828037458, 0.0017338796618408012, -0.00043917915380980505, -0.009664602347760823, 0.00035939245313848517, -0.010046064964770122, 0.0006178581820665359, -0.002010041809523166, 0.0002486555144368854, 0.00488301631075759, -0.00020010640237276434, 0.005015893366862495, -0.00025110050392740087, 0.0011917898583780923, 6.898047387194175e-07, -0.000772854155825284], "imag": [0.001997537878933741, -0.0002747238677252405, -0.00044798782867492095, -0.00014998085823815011, -0.0041309626254542086, 0.0003222049755132599, -0.002925091454342648, 0.0005394441856595876, 0.004080043927401304, 9.539091927748869e-05, 0.009443025858626317, -0.0006475159352449497, 0.00519718727362575, -0.0008475829665373866, -0.006878779997569238, -0.0001123698973577076, -0.014846010977490757, 0.0009384329206932154, -0.008409196007906041, 0.0011893913992295489, 0.008731737151625155, 0.00020091794572467547, 0.020146391461559783, -0.0011840947089940656, 0.012454669395623136, -0.0015529146830896318, -0.009562538617648109, -0.00035872741820244504, -0.025153499408014295, 0.0013750834180759701, -0.017199907814447923, 0.0019254654239314116, 0.00932775482892996, 0.0005812395698323351, 0.029685706147564342, -0.0015037286603913325, 0.02248820936213971, -0.0022940296075081236, -0.008018345184273037, -0.0008617874602688681, -0.033576262356720184, 0.0015643562405732753, -0.028144862415494243, 0.0026456835975046163, 0.005659999720424268, 0.0011918066159066413, 0.03667866936031655, -0.001553473223108524, 0.03398272221797674, -0.002968008811842462, -0.002312368245807413, -0.0015611067927011545, -0.038871408868997794, 0.0014698833530399074, -0.039808193597821374, 0.0032494907864034335, -0.0019327998794472709, 0.0019581962147172905, 0.04006187871947716, -0.0013147290362611566, 0.045427428662601334, -0.003479889817445947, 0.006954547194271796, -0.0023706479701874157, -0.040189407419771596, 0.0010914584340483513, -0.05065254116723547, 0.0036505712672598185, -0.01260653957221578, 0.0027854968819727897, 0.03922724964665898, -0.0008057186241016566, 0.0553076384483734, -0.0037547848939178865, 0.018721716151306366, -0.003189654176895471, -0.037183497363065636, 0.00046517815074133544, -0.059234477392621485, 0.003787884184914153, -0.025117609875070532, 0.0035703266908210813, 0.03410087588106571, -7.928455401806913e-05, 0.062297562689751354, -0.003747478584672639, 0.03160216907172338, -0.0039154271829769305, -0.0300554298844056, -0.00034103544140498136, -0.06438852324564522, 0.0036335136465385984, -0.03797989421272811, 0.004213962599595917, 0.025154140000743952, 0.000783723548897479, 0.06542962553628227, -0.0034482764426112715, 0.04405809363939948, -0.00445638781562621, -0.01953154483748391, -0.001235974280353781, -0.06537631014704229, 0.003196325956141666, -0.04965305796719794, 0.004634913472476293, 0.013345475365337393, 0.0016846437785479394, 0.06421866888699741, -0.0028843505846449765, 0.05459595521015816, -0.004743757985158047, -0.006772037122669572, -0.0021166700545205094, -0.06198181370278022, 0.0025209572203649905, -0.058738257347715386, 0.004779335567686091, -7.874279919249178e-18, 0.002519491179927818, 0.05872512406045539, -0.0021163985733120036, 0.061956523812339154, -0.004740374164663422, 0.00677522543501014, -0.00288144803149167, -0.05454039538332738, 0.0016822473900610744, -0.06415638774532938, 0.0046279594146954785, -0.013357832619914752, 0.0031921586614451327, 0.04954894637775638, -0.0012310279349122598, 0.06527561620384552, -0.004445503136171005, 0.019557884890943192, -0.0034428522594668965, -0.04389777651859769, 0.0007758164835737506, -0.06528614500070962, 0.004198637242449061, -0.02519740183988167, 0.0036266519500300952, 0.037754895525916855, -0.0003298235884710164, 0.06419502157912253, -0.0038950363841923873, 0.03011607086613802, -0.0037387972939244493, -0.0313039733625972, -9.402852375666025e-05, -0.062044224223985055, 0.0035441749048975082, -0.03417640039997908, 0.003776799282352234, 0.02473848125729416, 0.0004835198878505228, 0.05890936187410475, -0.0031570258080815656, 0.03726814891390705, -0.003740522765344223, -0.01825551079838042, -0.0008275247931750917, -0.05489729467443367, 0.002745711303205099, -0.03931188681908655, 0.003632193574571074, 0.01204946871488354, 0.001116369244204139, 0.05014275004499878, -0.0023231160619929868, 0.04026157593451303, -0.0034563300099500803, -0.006305849212773247, -0.0013421423872541363, -0.04480404133207593, 0.001902475526855696, -0.040106082539919534, 0.0032196007826132875, 0.0011952835244322664, 0.0014989518618822163, 0.03905802500873413, -0.0014969524293120978, 0.03886957408031281, -0.002930613866228254, 0.0031319422817574945, -0.0015831148185262247, -0.03309445697640104, 0.0011192150720229052, -0.036610785293443325, 0.0025996429286364122, -0.0065507249292677365, 0.0015932783941891586, 0.027109927992397132, -0.0007810308899705387, 0.03342117573962946, -0.002238300024984937, 0.008965181110368464, -0.0015304656899148786, -0.02130157197941889, 0.0004928883351236204, -0.029422036266182956, 0.0018591649672993762, -0.010311753760541211, 0.0013980456755785914, 0.015860748514382232, -0.0002636592391077696, 0.024760635696587666, -0.0014753831878442556, 0.010561286630331524, -0.0012016278829848283, -0.010966901895333005, 0.0001003125278918899, -0.0196055299131103, 0.001100244939263267, -0.009719999276601382, 0.0009488851594718523, 0.00678179380244479, -7.68853181906864e-06, 0.01414118250745449, -0.000746759290002642, 0.007829329736799253, -0.0006493100638436896, -0.003444294866148338, -1.1658794782769582e-05, -0.008562068436704083, 0.0004272365582353614, -0.004964648389611419, 0.00031391268096081623, 0.001065903008051999, -4.246096372670749e-05, 0.003066419239722846, -0.00015215957651580378, 0.0012361947667583646], "normalization": "v* M v = 1 for dimensionless M"}, "119": {"real": [-0.0007593669058945407, -5.3795472284263004e-05, -0.002494641207344259, 0.0003228889525236603, -0.0003695267204427728, 0.0003248927963700445, 0.005037200927063372, -0.00018715574235351706, 0.006398512028506559, -0.0006727812419339216, -0.0004477969395644349, -0.0004751134957763939, -0.009858657839985026, 0.0003708706567840351, -0.01095347339690258, 0.001028771047856736, 0.00021224328238442618, 0.0006876894817204257, 0.014175624131672986, -0.0004919080537715861, 0.01600577633066339, -0.0013780434209540405, 0.0010767407720452473, -0.0009555954557085349, -0.017828604324379167, 0.0005451937767458608, -0.02138028363116602, 0.0017079796014272258, -0.003385792686988893, 0.0012700067300562546, 0.02067912588537802, -0.0005278242344753638, 0.02689106858978747, -0.0020065515135967655, 0.006648632686590811, -0.001620577707469995, -0.022614180294094566, 0.0004391620757099054, -0.03234732097671579, 0.002262705750516389, -0.010768126182564348, 0.0019957691172812824, 0.023549859936877734, -0.0002808598989664266, 0.037559416381795, -0.0024667170725625105, 0.015619330553310063, -0.0023832136691923785, -0.023434074174512293, 5.6811146380752004e-05, -0.04234495606940408, 0.0026105001349952333, -0.021053430682719462, 0.002770108545265362, 0.02224825695485199, 0.00022697035404364225, 0.046534585191316105, -0.002687869472997419, 0.026902439268455702, -0.0031436222817347943, -0.02000801030229576, -0.0005625384619693515, -0.049977403994393065, 0.0026947394051761346, -0.03298451341797244, 0.003491303117838858, 0.016762661788634697, 0.0009402645225065431, 0.052545799357463174, -0.002629257416385209, 0.039109719248925506, -0.0038014758249023044, -0.01259374860423645, -0.001349141025527476, -0.054139542198760916, 0.002491866687982415, -0.04508606173558055, 0.004063614377937079, 0.007612475007633643, 0.0017771295400501922, 0.05468901943918022, -0.0022852956914871927, 0.05072558836092866, -0.00426867858348119, -0.0019562226488442987, -0.0022115419161065257, -0.0541574965586402, 0.002014475078752367, -0.055850372530477525, 0.004409403907964248, -0.004215776506075886, 0.0026394426736148996, 0.0525423374782379, -0.0016863844146107199, 0.060298186268349575, -0.004480535225059665, 0.010727468139026369, -0.003048059807683149, -0.049875141567720764, 0.001309833532907618, -0.06392768134437224, 0.004478996971859872, -0.017391545445834898, 0.0034251909549678663, 0.046220791967694096, -0.000895185382708694, 0.06662291337441065, -0.004403994216341009, 0.024015384468135264, -0.003759591995786737, -0.04167544403668949, 0.0004540291017258279, -0.0682970641130791, 0.004257041328769347, -0.030407156594193765, 0.004041335708049031, 0.036363516483901764, 1.1863511499396072e-06, 0.0688952424677514, -0.004041917248015863, 0.036381924044471214, -0.004262129025074351, -0.030433779554240797, -0.00045754640395965146, -0.06839627390637228, 0.0037645486672379354, -0.0417675244386522, 0.004415578750744545, 0.024054663479486444, 0.0009020804191062422, 0.0668134199875394, -0.003432824757876768, 0.04641005699022737, -0.004497397211300278, -0.01740893537569111, -0.0013221735741326746, -0.06419400369346884, 0.003056349233349391, -0.050178795295010334, 0.004505541222159873, 0.010687913053438844, 0.0017059679782645215, 0.0606179510177495, -0.002646137554672505, 0.05297036968442226, -0.004440279860361542, -0.004085399162885878, -0.002042740251958723, -0.056195293744949595, 0.00221426883558986, -0.05471208513725655, 0.004304188791709961, -0.0022084717634065065, 0.002323243528275356, 0.05106271146152437, -0.0017735034584749547, 0.05536426806039742, -0.004102071234818666, 0.008013277778734874, -0.0025400029504202433, -0.04537922150141532, 0.0013368785176748567, -0.05492156599522588, 0.0038408079778467653, -0.01316405309931741, 0.002687555204356333, 0.03932115277753649, -0.0009172939284328411, 0.05341315750986173, -0.0035291411236308325, 0.017516547701029846, -0.0027626243928282747, -0.03307656241011481, 0.000527102353622746, -0.05090186414442785, 0.00317739835310235, -0.020951834995837748, 0.00276422857167423, 0.026839271998831446, -0.00017771599668760149, 0.04748219118879819, -0.0027971663979537496, 0.0233801201591754, -0.002693713467167241, -0.020802712720783528, -0.00012075720982581407, -0.043277358179467824, 0.0024009240406672678, -0.024743626907749467, 0.002554712204663461, 0.015153774769969779, 0.0003598364089904525, 0.03843541221808995, -0.0020016462611718525, 0.025018469675782484, -0.002353032230670193, -0.010066856777828787, -0.00053293929511239, -0.03312454651220888, 0.001612392082700931, -0.024215450285331445, 0.002096472927841289, 0.0056983047552004165, 0.0006355935567129311, 0.027527771982591556, -0.001245889204716892, 0.022379752334128828, -0.001794579631579641, -0.002181417959988454, -0.000665581481209105, -0.021837110556794822, 0.0009141286304733182, -0.01958954154961824, 0.0014583417874840581, -0.00037781870043654734, 0.0006230130324801288, 0.01624749420822943, -0.000627982196559098, 0.015953515167382835, -0.001099844775984036, 0.0019041390186365487, -0.0005103249813441569, -0.010950563406043395, 0.00039685520058433944, -0.011607476879074135, 0.0007318864169932026, -0.0023554271499852163, 0.0003322060178129327, 0.006128562099642318, -0.00022838522260718876, 0.006710044993330669, -0.00036757036447359525, 0.0017240977070696983, -9.544470491954421e-05, -0.0019484982913301739, 0.0001279081415515296, -0.0014395638722368678], "imag": [0.0019721602863040353, -0.00027128113007598824, -0.0004430934162701904, -0.00014800249621275732, -0.004079107132344307, 0.0003182419645134576, -0.0028868993565775722, 0.0005326210330652031, 0.004030587888625545, 9.402775522139752e-05, 0.009324523998280978, -0.0006395227796677775, 0.005129566683862585, -0.000836911173805905, -0.0067956664532219605, -0.00011074869522764385, -0.014661001472041706, 0.0009269101661696853, -0.008301300173326684, 0.0011745601530359115, 0.008627332099336145, 0.00019818646724494373, 0.019897941750365546, -0.0011696917953330395, 0.012297557532243023, -0.0015338018883137724, -0.009450001849677873, -0.0003540965908876324, -0.02484748572732493, 0.001358568202856765, -0.01698700703572436, 0.001902145984161375, 0.009220400291853587, 0.0005740233766045425, 0.029330559114491037, -0.0014859509378958077, 0.02221567124319079, -0.0022667745175494725, -0.007928985134427562, -0.0008514385690321924, -0.03318258871975226, 0.0015462068111034887, -0.02781179720878685, 0.0026149497793068336, 0.00560030156765111, 0.0011779461116341041, 0.03625876515902382, -0.0015358402728028072, 0.033591298770649036, -0.0029344200175603096, -0.0022922527183263115, -0.0015435466080764887, -0.038438683995650015, 0.0014536080372148984, -0.03936359857687252, 0.0032138102745745377, -0.001905692049096481, 0.0019369531483856167, 0.039630216848176227, -0.0013005622158927187, 0.04493768456071257, -0.003442985865240319, 0.006875295419232193, -0.0023459485229714275, -0.03977248830144745, 0.0010800204924689804, -0.050128188508280644, 0.0036133768989798794, -0.012473269342726025, 0.00275777251779577, 0.03883786273196959, -0.0007974641895015744, 0.05476129340178041, -0.0037182534704335553, 0.018535794179561544, -0.0031595270120159864, -0.03683287652242347, 0.0004603673729252316, -0.05868028140870897, 0.003752942699510668, -0.02488369710066839, 0.0035385860167267864, 0.03379808459852057, -7.796233736787941e-05, 0.061750545565665005, -0.0037149806392079146, 0.03132812591923603, -0.003882997619047141, -0.02980682471268255, -0.0003390511536881354, -0.06386390502722933, 0.0036041941319619663, -0.037676538545455114, 0.004181865035811375, 0.024962937327525945, 0.0007788437000084277, 0.06494208568777454, -0.003422709916883741, 0.04373881797817874, -0.004425694628460348, -0.019397512222793727, -0.0012288304865484996, -0.0649392543466972, 0.003174890600588025, -0.04933331849969591, 0.00460669976535611, 0.013264764002119463, 0.0016760700410302846, 0.0638435245422112, -0.0028671994301106237, 0.05429265066762804, -0.004719050807241441, -0.006737166520599965, -0.0021076748766533197, -0.0616773847781268, 0.002507998073630407, -0.058469020748775656, 0.004759063192246014, -5.805040992592204e-18, 0.00251122097447405, 0.05849703407804961, -0.0021072837512125563, 0.06173895416495228, -0.004725317555001144, 0.00675451651456492, -0.002875143079415952, -0.05439064453660898, 0.001676373995406869, -0.06400725188571328, 0.004618707968134289, -0.013333321282178689, 0.003189103217670314, 0.04947560469332838, -0.0012275489983998437, 0.06521005289875549, -0.004442416675431928, 0.019548640983683235, -0.0034443206781531338, -0.043894830044432134, 0.0007736628647961581, -0.06531690415261537, 0.0042018160219018654, -0.025223961863278476, 0.0036338529106878545, 0.03781225679536319, -0.00032773609331727033, 0.06433177080397251, -0.0039043006025975004, 0.03019965075519265, -0.0037528183406665616, -0.03140766109151039, -9.745777574644271e-05, -0.062292953218355575, 0.0035590548756860305, -0.03433804673843766, 0.0037985539354076434, 0.02487096760999132, 0.0004897982076030059, 0.059271911901890545, -0.003176763544992806, 0.03752786076089989, -0.0037707024232177715, -0.018396227856657718, -0.0008382034895953845, -0.05537103627897062, 0.0027692738473884667, -0.039687742367765386, 0.0036712262969238714, 0.012175459260070626, 0.0011329840186442403, 0.05072042687298285, -0.0023492204224181117, 0.04076889897351601, -0.0035043480586068798, -0.006392540837424602, -0.0013661517789404344, -0.045473791921157386, 0.0019296246460148469, -0.04075668309936806, 0.003276418507638856, 0.0012173596702209617, 0.0015316761077258162, 0.039803587757998624, -0.0015234811382975738, 0.0396710957117251, -0.00299571716530328, 0.00319960529037015, -0.0016256775421862543, -0.03389555652841319, 0.0011433445804083218, -0.03756618820375182, 0.0026721910933302597, -0.0067320892292163405, 0.0016465534989955775, 0.02794283416686242, -0.0008009299831027496, 0.0345283805705055, -0.0023171403315911296, 0.009282083602114261, -0.0015950316979244593, -0.022139815479002668, 0.0005067391395256757, -0.03067374782475145, 0.0019428598891335553, -0.010782984809106812, 0.0014741495337480246, 0.016675971138538106, -0.00026972517878755633, 0.02614435958826234, -0.00156224961796039, 0.011201748061156482, -0.0012891599536956283, -0.011729813201934272, 9.700594100664551e-05, -0.021103788023113777, 0.0011884043356953362, -0.010539976601720697, 0.0010473667361157316, 0.007463201282967159, 6.36464406645295e-06, 0.015731925874978923, -0.0008341972080656324, 0.008833910215370487, -0.0007578943154871167, -0.004016170950466593, -3.755982539460961e-05, -0.010219278533692757, 0.0005118696339289989, -0.0061533119182679355, 0.00043139938780710165, 0.0015024495458342837, -3.927315953862368e-06, 0.004760910978959822, -0.00023264609886575164, 0.0025992718984013514, -7.88276044566285e-05, -2.7227949435814593e-06], "normalization": "v* M v = 1 for dimensionless M"}, "120": {"real": [0.0012572367116098586, -0.00025551416260681634, -0.0016731668861206482, 4.438730513546046e-05, -0.003612816463758649, 0.00043634498749448025, 0.00020786313502382556, 0.00034892517402859295, 0.006718085263709907, -0.0002721971996990001, 0.0075846393207236965, -0.0007841390142967044, -0.0008431137523022521, -0.0005082589760518096, -0.011413798161727608, 0.0004439261534249824, -0.012183102081789854, 0.0011361269025051825, 0.00043593265221591543, 0.0007283379608013573, 0.01558736510494223, -0.0005528710855243416, 0.017249227302037953, -0.0014796902535239036, 0.0010095511874755336, -0.0010019795593163188, -0.01908423657845397, 0.0005943175250189511, -0.022608680772127628, 0.0018024507842404796, -0.003455972957666997, 0.0013202684692223382, 0.021771138176008904, -0.0005656991004212889, 0.02807730401241429, -0.0020926620623220307, 0.006833865338427564, -0.0016728360811085166, -0.023540316156139326, 0.0004666818704916243, -0.03346692342395015, 0.002339581912906879, -0.01104380765380199, 0.0020481861757976065, 0.02431298266760455, -0.00029917826245475686, 0.03859129400118983, -0.0025338136069060382, 0.015959523880877173, -0.0024340566698506086, -0.02404185079351589, 6.729008470299501e-05, -0.04327199009682305, 0.0026676050158827374, -0.021431832937664375, 0.002817806033892668, 0.022712678163503097, 0.0002228176800945991, 0.0473440571543591, -0.00273509623153444, 0.027293327634982618, -0.0031868122142750476, -0.020344769082519334, -0.0005631084075693974, -0.05066124562679309, 0.0027325077626055203, -0.03336363550572452, 0.003528871477746863, 0.016990417945794895, 0.0009439247281039629, 0.05310066125758734, -0.0026582632880587254, 0.03945509615778916, -0.003832584584669259, -0.01273331011763302, -0.0013542909429629284, -0.054566684111186335, 0.002513043003891169, -0.0453786764267233, 0.0040877180798412245, 0.007685929392716756, 0.0017822574787678055, 0.054994031636306534, -0.0022997657874158986, 0.05094993685961169, -0.004285529259642116, -0.0019860525928686247, -0.0022152765590235167, -0.05434986791007388, 0.0020235006481969333, -0.0559948611954475, 0.004419044506084347, -0.0042075592170313, 0.0026405972714487543, 0.052634891200205966, -0.0016913101683363216, 0.060355364585156786, -0.004483282137349459, 0.01072013789735987, -0.003045667581815935, -0.04988336415508668, 0.001312030785953489, -0.06389430619626878, 0.004475412664691132, -0.017366397506693027, 0.0034185306092739216, 0.046162084272624686, -0.0008959967763499134, 0.06649984726761034, -0.00439485131274603, 0.023956363023453237, -0.0037482026426158875, -0.04156832575832096, 0.0004547165722498212, -0.06808901613833591, 0.004243279792402499, -0.030301354913921094, 0.0040250209370266765, 0.03622681640420151, -5.115808436917766e-07, 0.06861036663474251, -0.004024596545405664, 0.0362199407817159, -0.004240950269336486, -0.030285843674931718, -0.0004538711470159888, -0.06804564467735984, 0.0037447969374673545, -0.04154366612446891, 0.004389838517550693, 0.02391261180826389, 0.0008956601995152346, 0.06641040917586455, -0.003411787090590839, 0.04612238295118651, -0.004467613127275386, -0.017287995547860726, -0.001312462385895676, -0.06375358622861885, 0.0030351371456536235, -0.04982900747312019, 0.00447241218351469, 0.010600855370811941, 0.0016926539075248354, 0.06015596929862995, -0.0026257816664765365, 0.052563555887001935, -0.0044046458630142265, -0.004042093135401011, -0.002025747751357126, -0.05572771133705327, 0.002195676575893458, -0.05425632986598826, 0.00426698623511115, -0.0022013644925873896, 0.002302725673629333, 0.05060488671694791, -0.0017574233992552776, 0.054870150054108266, -0.004064285638889452, 0.007952464949868565, -0.0025163242444781637, -0.04494523031484023, 0.00132387263731689, -0.05440156578725644, 0.0038034261200736467, -0.013049624602278948, 0.0026612658608872225, 0.038923187201740546, -0.000907718765047437, 0.0528810014962626, -0.00349310459126378, 0.017351842424546803, -0.0027344273611329523, -0.03272442835004492, 0.0005210996337733859, -0.05037183377219976, 0.003143560414904209, -0.020743170430284348, 0.002734940834543752, 0.026540004828255328, -0.000175212931841888, 0.046968426831788104, -0.002766253935297775, 0.023136398847047303, -0.00266422335431727, -0.020560324598381426, -0.00012003816299782467, -0.042793187048074326, 0.002373506046073748, -0.02447583864058437, 0.002525934601216948, 0.014969141874547148, 0.00035635891211527397, 0.037992728265921226, -0.001978110123160878, 0.024739112340562537, -0.0023258636215793493, -0.009937748854717451, -0.0005273265595653063, -0.03273326782106756, 0.0015929285408391302, -0.023937895317404322, 0.002071748202413966, 0.005619553497138054, 0.0006285951027229366, 0.02719539763143795, -0.0012304864913470802, 0.02211758272524051, -0.0017730324786940752, -0.0021452150646719195, -0.0006580347468278506, -0.02156839465245284, 0.0009025759303988414, -0.019355891217304393, 0.0014405703457603886, -0.00038150822627985956, 0.000615801554145797, 0.016044249749838806, -0.0006198821681062011, 0.015760438188606094, -0.0010862839710254562, 0.0018870673984180601, -0.0005043349967724638, -0.010811603170521654, 0.00039164492620363974, -0.01146537364339978, 0.0007227881292234524, -0.002330481175924281, 0.00032828339566516693, 0.006049777989266318, -0.0002253646092150786, 0.006627169800681338, -0.00036299223687849823, 0.00170466876233098, -9.435415270601558e-05, -0.001923075126305102, 0.0001262785049358402, -0.0014216094057744333], "imag": [0.0016657127006762741, -9.644700345844854e-05, 0.0018603329562103435, -0.00034794079515223955, -0.0018185977406959177, -0.00010635178058706013, -0.005729687239698176, 0.00043482669295741034, -0.003261712420386175, 0.0006131698757745274, 0.0052408950527237964, 6.469623677118188e-05, 0.010942942489813463, -0.0007476646010665165, 0.005638635093785153, -0.0009204678905360255, -0.007828258547617263, -9.303502275417721e-05, -0.016219107651053003, 0.0010254146411877061, -0.008920498855395689, 0.0012591351672871659, 0.009480815160416966, 0.00019108756872749887, 0.021370378952299946, -0.0012576946270485892, 0.013000443605996614, -0.0016174570431352511, -0.010128351555731737, -0.0003563400017989406, -0.026212516883202888, 0.0014355523457513467, -0.01774581735995817, 0.0019830592256848256, 0.0097326205451501, 0.0005841214905970915, 0.03057067768930296, -0.0015517507731833485, 0.02300233369306296, -0.002343298157914161, -0.008288597449631117, -0.0008677487437901228, -0.034284956056525644, 0.0016009995001628537, -0.028598917997343133, 0.002685660408650417, 0.005824688906535727, 0.00119873425962091, 0.037215463420678996, -0.001580124990653768, 0.03435309041853057, -0.0029981584888258447, -0.002401886146171634, -0.0015670518345774192, -0.03924678092976865, 0.001488174215035966, -0.04007671620521951, 0.003269710589969928, -0.0018881119175456651, 0.001961451022706643, 0.04029164562145474, -0.0013264482980416851, 0.045581942374239647, -0.0034904922326085557, 0.006925747874258935, -0.002369810680430901, -0.04029375240435544, 0.0010984650264617441, -0.05068713347491964, 0.0036522486834252572, -0.01256733859629475, 0.0027795204845335745, 0.03922958219753479, -0.0008098513065904969, 0.05522261901691311, -0.003748558224152787, 0.01864957490617977, -0.0031778784130406484, -0.03710919721501111, 0.00046816887476180204, -0.0590360708263088, 0.0037750378940560963, -0.02499464705936281, 0.0035524916588616463, 0.03397597691891577, -8.267867636417719e-05, 0.061997340041237074, -0.003729485133340667, 0.03141583502166115, -0.0038916683211244157, -0.029905301580373737, -0.0003359487275136611, -0.06400260029660768, 0.0036119507701818754, -0.03772338763250667, 0.004184787493715151, 0.0250022236271819, 0.0007759676526853215, 0.06497766535390363, -0.0034247409560517164, 0.043730505390939936, -0.004422636036354606, -0.019398198973279615, -0.0012249261808594642, -0.06488037532696038, 0.003172347894420497, -0.04925923808561271, 0.004597701350185284, 0.013246980302232984, 0.001670057842225298, 0.06370197492579704, -0.0028613114562013645, 0.05414611093007507, -0.0047044108550004645, -0.00671980087445542, -0.002098683753782033, -0.06146743886849789, 0.0025000159604171646, -0.05824730119222446, 0.0047393105359961486, 2.766543345005543e-18, 0.002498612529178605, 0.058234732797323926, -0.0020984284514910852, 0.061443201266465644, -0.004701176841858041, 0.00672274085187059, -0.0028585253294757334, -0.05409303163287801, 0.0016677866602328444, -0.06364222329492245, 0.004591058313008334, -0.013258369817643223, 0.0031683338768331184, 0.0491599502500419, -0.001220246435205594, 0.06478372420312238, -0.004412245532978044, 0.019422455987585945, -0.003419500090804662, -0.043577872619077744, 0.0007684997238439781, -0.06483995762987912, 0.004170170257308723, -0.025042011178733774, 0.003605307203844568, 0.03750949413639406, -0.00032537512719606903, 0.06381698983613784, -0.003872236811881902, 0.02996095808094345, -0.003721073731402074, -0.031132716865196728, -9.656638170336577e-05, -0.06175454930826994, 0.003527590995339827, -0.03404507164734744, 0.0037643034650700438, 0.02463505802349641, 0.0004854278165563372, 0.05872481340228447, -0.0031468337005721445, 0.03718623700655516, -0.0037347666684709817, -0.018207747637835135, -0.0008303520877190312, -0.054830168944442245, 0.002741688225332527, -0.0393058885492903, 0.00363450982158569, 0.012039701327803283, 0.0011218655666311037, 0.0502000161513242, -0.002324631716201172, 0.0403575205197324, -0.0034677935119555225, -0.006311558374453032, -0.001352178413780715, -0.04498671553289525, 0.001908502336408289, -0.04032818861673105, 0.003240960339546382, 0.001189973414079593, 0.001515432130162697, 0.03936080463467978, -0.0015060945298535483, 0.039238953864234795, -0.002962236914458661, 0.0031776576613684647, -0.0016078864461331844, -0.03350563469867091, 0.0011297551458259404, -0.03714425334624226, 0.002641476113173283, -0.006667870489563608, 0.0016280395667214703, 0.0276115958369199, -0.0007909931785448267, 0.03413021626723649, -0.002289847653575901, 0.00918505536853372, -0.0015766778889716834, -0.021870112527151032, 0.0005001154625203014, -0.030311977126593743, 0.0019194866915433918, -0.010664505869007272, 0.0014568535288200283, 0.016467598731671407, -0.0002658998613775134, 0.025830069531624894, -0.0015431114801873198, 0.011074495514744796, -0.0012737902723730875, -0.011579563464843358, 9.531631904071742e-05, -0.020846013314337143, 0.0011736221242852874, -0.010417315679580375, 0.0010347208273869017, 0.00736505313482838, 6.6953555111427636e-06, 0.015537233238031894, -0.0008236930752199153, 0.008729240563179698, -0.0007486604238542299, -0.0039616065964662986, -3.738387850040621e-05, -0.010091468868373879, 0.0005053722260450217, -0.006079418942283593, 0.00042612382923284573, 0.001480882894528616, -3.7240103164448367e-06, 0.004700851473588554, -0.00022970462203493233, 0.002567711584969361, -7.790003779863263e-05, -2.0580622467324547e-06], "normalization": "v* M v = 1 for dimensionless M"}, "121": {"real": [0.0012411859026010556, -0.0002523234088496667, -0.0016529867123713574, 4.393192167540264e-05, -0.003567614063860108, 0.00043097676217084295, 0.00020684659279949198, 0.0003445070685589306, 0.006635988501321907, -0.000268985514661236, 0.0074897614362726475, -0.0007744978474124235, -0.0008354788420387446, -0.0005018507368481903, -0.011274949340688827, 0.0004386734133250504, -0.012031912022858204, 0.0011222523565691549, 0.00043435371375124605, 0.0007192674800128369, 0.015399381586745064, -0.0005463737376533021, 0.01703759846812109, -0.0014618056092636817, 0.0009927912820460259, -0.000989699957266516, -0.018856815442086585, 0.000587415509041851, -0.022335220803130856, 0.0017809541056625629, -0.0034095804720989955, 0.0013043860098580571, 0.021515610266572165, -0.000559235562317436, 0.02774345443738404, -0.002068109022013596, 0.006748095144403758, -0.0016531313571585269, -0.023269118520096024, 0.0004614621379484748, -0.033076929721167964, 0.002312661038944597, -0.01091095964766049, 0.0020246275575629925, 0.024039071484109695, -0.0002959298689328525, 0.038152045823100215, -0.002505314937123182, 0.015774353900561144, -0.002406805325453069, -0.023778079601458425, 6.662560345862813e-05, -0.04279273682481127, 0.0026383834310388593, -0.021191859067509318, 0.0027872121732018884, 0.022471167896553786, 0.00022043332794660867, 0.046836009196885756, -0.0027060309759294045, 0.02699901691631472, -0.0031534025703039512, -0.020136297085613174, -0.0005573846720686503, -0.050137076753212155, 0.002704459839251575, -0.03301846084413858, 0.0034933284039993825, 0.016823852722028236, 0.000934764904919036, 0.0525739315750021, -0.0026320325281516074, 0.03906545845196892, -0.0037957175004756714, -0.01261511705174753, -0.001341803412700539, -0.054051206869048275, 0.002489326652003636, -0.04495369243810872, 0.004050428324187546, 0.007619770165124783, 0.0017667580447064915, 0.05450320973649527, -0.002279120412215967, 0.05050109888517196, -0.004248769704263438, -0.001972497524381224, -0.0021972815721398747, -0.05389602769418678, 0.002006309084034177, -0.05553557998156431, 0.0043837755189421405, -0.004171190938884668, 0.002620807604348042, 0.05222864170427206, -0.001677755018974233, 0.05990041191769927, -0.0044504256680266965, 0.010639800107621023, -0.0030249438891534574, -0.049533009527283366, 0.0013020757839722814, -0.06345917802156521, 0.004445806336008697, -0.017251196487026374, 0.0033978606768057195, 0.045873115447813514, -0.0008893769987519762, 0.0661000718619904, -0.004369204442722888, 0.023818295571845838, -0.0037286619658814845, -0.04134301482163436, 0.0004509381751618967, -0.06773943459856474, 0.004222133235024406, -0.03015491191598546, 0.004007727970344046, 0.03606393344279371, 1.1386536037251218e-06, 0.0683244146883342, -0.004008288127815586, 0.03608158871603218, -0.004227018034085359, -0.0301805114388061, -0.00045430654674890697, -0.06783466542872188, 0.0037334340882897413, -0.04143122412519241, 0.004380324445320743, 0.023856308337666186, 0.0008959657084979202, 0.06628302587109929, -0.003405228005105608, 0.04605431764995286, -0.004463469130141634, -0.01726870926425743, -0.0013138577075488263, -0.06371516244065607, 0.0030329815269026566, -0.049823671663601306, 0.0044744369849135275, 0.010603391179676956, 0.001696449507492956, 0.06020818115113273, -0.002627371727995865, 0.05263839993932882, -0.00441344158551654, -0.004048522075876568, -0.0020332952557581925, -0.055868252588187894, 0.002200108604247389, -0.05442711663923215, 0.004282921125944793, -0.0022111253661795172, 0.002315364460307416, 0.05082732284004765, -0.0017635697671841957, 0.05515020472462988, -0.004087464623311602, 0.007999961229986793, -0.0025353262223570755, -0.0452390123045462, 0.0013304137461799712, -0.0548010914828203, 0.0038336706125585954, -0.01315708536510596, 0.0026877805576688584, 0.039273829894346586, -0.000913183993966354, 0.05340648989918139, -0.0035299426735157196, 0.01754134093054855, -0.00276942948615153, -0.03311385178980996, 0.0005239159978400368, -0.051025596971370525, 0.0031862281189198936, -0.02103575546582229, 0.002779182448325516, 0.026947030868681665, -0.00017375981762630225, 0.04774827275111925, -0.0028137079621190246, 0.02355122947093065, -0.0027181926590447796, -0.020961314735315817, -0.00012737009622254932, -0.043692255884631985, 0.0024244478211146387, -0.025029355886176774, 0.0025898231696288424, 0.015338756503175179, 0.0003711067909173929, 0.03899950170115459, -0.0020310206527560703, 0.025444280958613272, -0.0023995436116509847, -0.010249802949707563, -0.0005508945788013438, -0.033831756519109094, 0.001646113108143005, -0.02480354691893209, 0.002154760770047542, 0.005847939341137863, 0.0006621963526796757, 0.02836550593139435, -0.001282127829041703, 0.02314788873635335, -0.0018645882117809336, -0.0022648592749951405, -0.0007026378767126022, -0.022786454635922385, 0.0009507941483191744, -0.02054998997339917, 0.0015395621136917936, -0.0003936883535234058, 0.0006720844479150339, 0.017283710267635023, -0.0006627994100632347, 0.017112235401645783, -0.0011913121291118986, 0.0020512441864271288, -0.0005726474375674173, -0.012043853191399848, 0.0004274524944329333, -0.012963529540570978, 0.0008321975538162134, -0.0026630691320446496, 0.0004086204169257434, 0.007245078025849872, -0.0002523901376393951, 0.008255279654989027, -0.0004749201528755942, 0.002217583602310971, -0.00018634682459562626, -0.0030515907921230844, 0.00014334258657859892, -0.003156642728045261, 0.0001312271597682231, -0.0007403162727908508], "imag": [0.0016454557140971099, -9.532462122115832e-05, 0.0018368296380520221, -0.0003436227982208304, -0.0017971027600255979, -0.00010492353730508826, -0.005658800417377588, 0.0004295422855660983, -0.0032196600465524915, 0.0006055416467949606, 0.005178220524351013, 6.37212866624869e-05, 0.01080801956991899, -0.0007385866542876382, 0.005566574058834328, -0.000909090755056857, -0.007735202101294051, -9.167453986616839e-05, -0.016020731423090687, 0.001013048133001973, -0.008808264491757483, 0.001243737067784669, 0.009369406010826652, 0.00018852903372294303, 0.02111190653589055, -0.001242682022611136, 0.012839757087774701, -0.0015979471563948378, -0.010011281995075045, -0.0003518368710947161, -0.025899946255394813, 0.0014186439321028964, -0.017530706976415473, 0.001959534496693057, 0.009622639455625323, 0.000577030310869225, 0.03021239027667171, -0.0015337695752605444, 0.022729455086248795, -0.002316041211142119, -0.008197892494825434, -0.0008575620578059837, -0.03389134530549025, 0.001582802252429435, -0.028267758231948135, 0.002655128822863821, 0.005764284227728493, 0.0011851078095545026, 0.03679846410841653, -0.001562560817703952, 0.03396604545587715, -0.002964965782431629, -0.00238108200739233, -0.0015498247915630937, -0.038819318267320484, 0.0014720427882892462, -0.03963903651469707, 0.0032345996138294446, -0.0018622325418576635, 0.0019406582472137502, 0.039867026760189384, -0.0013124592791975047, 0.04510154683549974, -0.0034543019924049637, 0.006848723244400104, -0.0023456863366859942, -0.0398850256416942, 0.0010872005794630953, -0.0501742971923352, 0.003615875901108007, -0.012437623560336614, 0.002752492681545554, 0.03884889087564055, -0.0008017333589601997, 0.05468954597070373, -0.003712915186102434, 0.01846871274157885, -0.003148554911405595, -0.03676715594136721, 0.00046343263960230445, -0.05849636721341144, 0.003741008312613082, -0.024767307738354134, 0.0035216370522369745, 0.03368109727527409, -8.135371394305915e-05, 0.061465408517192434, -0.0036978798606049465, 0.03114971515700878, -0.0038601734597220683, -0.029663492932603838, -0.0003340489163971675, -0.06349297894148048, 0.0035834652433987414, -0.03742897294532417, 0.004153632250170182, 0.024816392051561952, 0.0007712468399550086, 0.0645043379009485, -0.0033999162199883914, 0.04342070217781134, -0.004392846808675358, -0.019267963762684293, -0.0012179971315439408, -0.06445608089602478, 0.0031515369383198705, -0.048948885628994576, 0.004570304940193936, 0.013168523134957954, 0.0016617246224461132, 0.06333754611513547, -0.0028446524243477514, 0.05385139188043801, -0.004680386543605626, -0.006685857677044441, -0.002089915090186176, -0.06117119654015552, 0.002487413552022619, -0.05798507145010286, 0.004719542290861996, -4.710494007406018e-18, 0.002490507055577277, 0.05801196424649881, -0.0020895445259464292, 0.06123026462521452, -0.004686407633075788, 0.006702390200601169, -0.002852269902447046, -0.05394557610734499, 0.001662040718496566, -0.06349457891537624, 0.00458184847560731, -0.013233859225572086, 0.003165156448324271, 0.04908591207030891, -0.0012168262697962945, 0.06471581675662177, -0.004408937001656419, 0.019412024928993986, -0.00342061887996618, -0.043571477569962797, 0.0007663821325373072, -0.06486396058219027, 0.004172858311784107, -0.025065290909077394, 0.0036118781017697894, 0.03756109951791811, -0.0003233561840756381, 0.06394215180771189, -0.003880750716598013, 0.03003822999850489, -0.00373413799276703, -0.03122897979489979, -9.983239453955758e-05, -0.061986631737659975, 0.0035414846035316176, -0.03419646785511984, 0.0037847377840102762, 0.02475926048537136, 0.0004913820773995684, 0.059065644902449005, -0.0031653867307211373, 0.037430912906695674, -0.003763237699331632, -0.018340270601993433, -0.0008404790880514679, -0.05527733786470902, 0.002763918520767663, -0.03966119919662996, 0.003671435088390048, 0.012158634252578649, 0.001137637002512407, 0.05074671806849833, -0.0023493183803893693, 0.040838233180451565, -0.0035133104564358066, -0.006393424779047264, -0.0013749951750716394, -0.045621766857036304, 0.0019342192127514669, -0.040945763473718894, 0.0032949049922130903, 0.0012105481953306086, 0.001546566578059855, 0.04006882742332283, -0.0015312530814418981, 0.040000923077696884, -0.0030241333450736576, 0.0032424676997782633, -0.0016484272204744072, -0.03426741134597825, 0.0011526554033509794, -0.03805372575743708, 0.002710537437191177, -0.0068411146488619795, 0.0016788411317482466, 0.02840458577598181, -0.0008098810784978546, 0.03518553101093607, -0.0023649889528412618, 0.009487829459020526, -0.0016383169092216779, -0.02266911669665446, 0.0005132446066850295, -0.03150652442183785, 0.0019993497656020515, -0.01111507973112924, 0.0015295939682180206, 0.017245551553693922, -0.00027159550445843766, 0.027152291117223126, -0.001626100894992453, 0.011687511972117627, -0.001357558835073421, -0.012308426689927553, 9.203924381321439e-05, -0.022279588584031215, 0.0012579515843908096, -0.011203093535106878, 0.0011290940171030082, 0.008016781347000438, 2.028747981373203e-05, 0.017061450335955193, -0.0009074407302975145, 0.009693211287718002, -0.0008528641005232279, -0.004509150620413339, -6.238003457916032e-05, -0.011681773071109212, 0.0005865431486250925, -0.007221722568039248, 0.000539045701305796, 0.0018991949619383665, 3.346249618540395e-05, 0.006329556352991698, -0.0003062930673330947, 0.003882986639654747, -0.00019900796619934182, -0.0002720908339158549, 6.521380613743217e-05, -0.0011929873955076203], "normalization": "v* M v = 1 for dimensionless M"}, "122": {"real": [0.0020276179508438865, -0.00021162387853607983, 0.0006776324980842802, -0.0002652308018557703, -0.0033689637514151046, 0.00013693170413028348, -0.004637518392340924, 0.0005400155889427295, 0.0007632639409558812, 0.0003674518261140435, 0.008251551761711247, -0.00035075949650840293, 0.008628140008754885, -0.0008813554080770979, -0.0012160085896975772, -0.0005335280251123247, -0.012767297834339957, 0.0005088171763462594, -0.013210433864896867, 0.0012251261221693155, 0.0006496081613715889, 0.0007581083278069256, 0.01675211755691472, -0.000604826589645216, 0.01822780260997775, -0.0015590795179287137, 0.0009278068520062704, -0.0010339932698196074, -0.020058284670396123, 0.0006344571621593183, -0.023509522241954448, 0.001871246033683592, -0.0034761377640475464, 0.0013523417096393741, 0.02255911855984658, -0.000595463649033553, 0.02887604592605161, -0.002150308477612103, 0.006924522124300189, -0.001702944150631428, -0.024152965334199056, 0.00048775924565171153, -0.03414458975229175, 0.0023859559181063006, -0.011173497559133204, 0.0020745390231819, 0.02476640485534253, -0.0003134215892142409, 0.03913482654248579, -0.0025692067050622326, 0.01609805889039454, -0.0024551621361075917, -0.024356582894252837, 7.66313784666632e-05, -0.04367451059900619, 0.0026926905271354214, -0.021551514506570106, 0.0028325184614653837, 0.02291259469732059, 0.0002164545638119217, 0.04760485821157874, -0.002750880672294708, 0.0273700229613311, -0.0031943647078537377, -0.020455875680549806, -0.0005578919179101959, -0.05078551611793022, 0.0027402691978518764, -0.03337766944806117, 0.0035288907867731534, 0.017039585819791366, 0.000938193390976864, 0.05309896272700288, -0.002659479484033615, 0.03939192481438525, -0.0038250882958892267, -0.012747005613230817, -0.0013466215972020997, -0.054454204372787196, 0.0025093125872704468, -0.0452293176719689, 0.0040730945320529574, 0.007688992283604613, 0.0017715212392140315, 0.05478965063623001, -0.002292725865556793, 0.05071114330755403, -0.0042645012940286465, -0.002000574203377109, -0.0022006803005692197, -0.05407507817959552, 0.0020147444545866177, -0.055669031730958246, 0.004392618817234365, -0.004163211548370632, 0.0026217090430053626, 0.0523126207955229, -0.0016823082643589499, 0.05995020135399988, -0.004452686567169276, 0.010632109894667516, -0.003022425033618748, -0.04953675360641379, 0.0013040591765360622, -0.06342223435919904, 0.004442024261892507, -0.017225918411017564, 0.003391232224402042, 0.045813270619883356, -0.0008900749902727473, 0.0659772244973456, -0.004360118346050292, 0.023760074464592724, -0.0037174822764525933, -0.04123728618029433, 0.0004515583302319224, -0.06753516739805668, 0.0042086411421672545, -0.030051385329022722, 0.00399180685881697, 0.035930321280421985, -4.901429430666082e-07, 0.06804648689170824, -0.003991401997065369, 0.03592372308989318, -0.004206410541092433, -0.030036564262010804, -0.0004507414777540546, -0.0674936176000878, 0.0037142318572884435, -0.041213507024948144, 0.004355315112342883, 0.023718421248237316, 0.0008897256137807669, 0.06589159332867099, -0.0033848047815244597, 0.0457748025326886, -0.004434547659236245, -0.01715149390789653, -0.0013044140480140038, -0.06328762167712204, 0.0030124018655385224, -0.04948387740143692, 0.004442266477237967, 0.010519140152804033, 0.0016834959925836025, 0.05975965681740574, -0.002607624854737302, 0.05224307290056994, -0.004378820816324478, -0.004006786550896369, -0.002016750342051153, -0.05541401358982737, 0.0021820682949055662, -0.05398386832259177, 0.0042467425172274175, -0.0022038308187191397, 0.0022953644579926107, 0.05038209596475098, -0.0017479603735920716, 0.054669042556898306, -0.004050669711898757, 0.00794031788971773, -0.002512209519328405, -0.04481634057950858, 0.0013177835921654253, -0.05429386426147964, 0.003797204876858751, -0.013044990454448556, 0.002662063812106496, 0.0388855006218988, -0.0009038870505959407, 0.052886272350090746, -0.003494711574507548, 0.017379790880993173, -0.002741776942037725, -0.03276941602534122, 0.0005181024031100623, -0.0505060398938526, 0.003153056131574332, -0.020830600080288024, 0.002750369783129285, 0.026653432117184118, -0.00017137544395626246, 0.04724294617232449, -0.0027833022258652285, 0.023310809731647012, -0.002689066969623963, -0.020722640011433723, -0.00012657518879270982, -0.04321401251583596, 0.0023973678285316422, -0.024764042630383377, 0.002561260834212055, 0.0151561178065305, 0.0003675615330058785, 0.03855988679444616, -0.0020076551329268597, 0.025165935396253898, -0.002372407828090911, -0.010121351851914142, -0.0005451825497828285, -0.033440488018726115, 0.0016266649555620827, -0.024524926859751477, 0.0021298605615075283, 0.0057690119700506024, 0.0006550250616623712, 0.028030045691131402, -0.0012666075926553095, 0.022882026323047915, -0.0018426406114824432, -0.0022282437239244286, -0.00069480305662175, -0.02251168755910712, 0.0009390222413634577, -0.020309567615006928, 0.0015211590938083706, -0.0003973750675295217, 0.0006644309432793425, 0.017071743674148116, -0.0006544168435968271, 0.016908986437962074, -0.0011768936313598997, 0.002033086853143043, -0.0005660283931091131, -0.011893943706102656, 0.0004219395896868288, -0.012807688955621465, 0.0008220317190801204, -0.00263531365986522, 0.0004038565320850575, 0.007153688010184478, -0.000249092347953813, 0.008155107946619475, -0.0004690915445940273, 0.0021930486119893975, -0.00018418742612502404, -0.003012571008846207, 0.00014150218244528368, -0.003118043226154393, 0.00012964458733773739, -0.0007317389425154742], "imag": [-0.00018205465312600512, 0.00016184353184590456, 0.0023448058720624367, -0.00021617423700007364, 0.002053854455510303, -0.00041617661690185575, -0.00312677932683918, -6.473899584540736e-05, -0.007245377737130676, 0.0005416047936394486, -0.0035786310953009794, 0.0006827976071763763, 0.006341469046306117, 3.5434820388464464e-05, 0.012361324691137862, -0.0008423747524702495, 0.006054024799110164, -0.0009891341900950756, -0.008726101727163838, -7.45855442812603e-05, -0.017513968943987736, 0.0011074513938545236, -0.00940070625358718, 0.0013246585961313821, 0.010187239203650526, 0.00018164145647658832, 0.022521092036976696, -0.0013269067518246547, 0.013511608782580595, -0.0016778938751505386, -0.010660409613809157, -0.00035390387753825466, -0.027204613332313367, 0.001492228010644925, -0.018255239909894135, 0.002036770449586361, 0.010112159636183008, 0.0005866062116674085, 0.031396149503434403, -0.0015965850707743258, 0.023479746258653022, -0.0023890016322353374, -0.008541143300767773, -0.0008730594898805118, -0.03494227930402991, 0.0016350460697555824, -0.029017617674890625, 0.0027224663926588588, 0.005978212543778256, 0.0012048579567756224, 0.03770934934560555, -0.0016047340824579624, 0.03469088495438276, -0.0030255874660857084, -0.0024855054119385218, -0.0015721383777920236, -0.0395876706954567, 0.0015049200474890113, -0.040316650000833454, 0.0032876930285194988, -0.001845440980993873, 0.0019638850635381707, 0.04049497487866963, -0.0013370489454847996, 0.04571277668979495, -0.003499350658291441, 0.006896495249991911, -0.0023682711744516644, -0.0403790207539284, 0.00110469832897435, -0.05070356549135506, 0.0036526631526413835, -0.012526568149447087, 0.0027730257276620297, 0.03921927002726324, -0.0008134704082105155, 0.05512523518462514, -0.003741516941996393, 0.018575968464395104, -0.003165814914349926, -0.03702757805482231, 0.0004708209671933103, -0.05883104077668495, 0.003761775308399557, -0.024871343708335325, 0.0035346258759177216, 0.03384787717094097, -8.58303546996491e-05, 0.0616958678455702, -0.00371141032279946, 0.03123105257778357, -0.0038681409956384844, -0.029754861110199853, -0.00033107639503731674, -0.06362015962136273, 0.003590569315742891, -0.03747080247839654, 0.004156091042452139, 0.024851710197661254, 0.0007684516648540973, 0.06453305370730901, -0.003401573728581795, 0.04340937697385641, -0.004389576147036235, -0.019266926891861873, -0.0012141796078437047, -0.06439462978894958, 0.0031488502944721367, -0.048874274986096346, 0.004561344577558267, 0.01315037904744872, 0.0016558517620325545, 0.0631971972273228, -0.002838796604860677, 0.053707086095474595, -0.0046660205833706295, -0.00666867305105805, -0.0020811522615270727, -0.06096558122874654, 0.0024795851622711456, -0.05776843428047501, 0.004700274149238234, -6.083488056585538e-21, 0.002478240665511626, 0.057756397404227125, -0.0020809119402771616, 0.06094233565674223, -0.004662927301805711, 0.006671385320772894, -0.002836120485374189, -0.053656336008550465, 0.0016536972066291487, -0.0631398338199622, 0.004554993578237183, -0.013160881273888807, 0.003144981920235907, 0.04877950800363912, -0.0012097478613843004, 0.06430179871033695, -0.004379649343206504, 0.019289274313504245, -0.003396508099376791, -0.043263934361396375, 0.0007613917516551536, -0.06440080080963244, 0.004142137760213486, -0.02488831354452072, 0.0035841352524039923, 0.03726728679479491, -0.00032109531025466785, 0.06344200115305995, -0.0038496083206100394, 0.02980595116875336, -0.0037032586499648273, -0.03096201154579047, -9.892360092445096e-05, -0.061463028198756715, 0.003510896843426364, -0.03391108526880637, 0.0037513778355117064, 0.024529987231135825, 0.0004870755975420847, 0.05853284409860001, -0.0031362527184038264, 0.037097656663675316, -0.003728176550151683, -0.018156882443507702, -0.0008327605945506321, -0.05474963437581226, 0.002737021815520615, -0.039287971488096554, 0.003635534779678593, 0.012026388362733398, 0.0011266982871498004, 0.05023778545826702, -0.002325294875063733, 0.040435145086475756, -0.0034774724625635496, -0.006314505745835778, -0.001361217965189978, -0.04514404299232605, 0.0019135322793529636, -0.0405245900314272, 0.003260026524386432, 0.0011840642004081311, 0.0015304985880112594, 0.03963296948162834, -0.0015141768563115476, 0.039574500733926134, -0.0029910649817857845, 0.0032203553582803406, -0.0016307515834694723, -0.03388184175740127, 0.0011392667524652341, -0.037635318286339356, 0.002680043822702804, -0.006776936499149286, 0.0016603406082399102, 0.028075146402940607, -0.0008000604261198719, 0.03478819090275648, -0.002337714158277408, 0.009390440033293347, -0.0016198344614525074, -0.022398843971702796, 0.0005066854495335074, -0.031142476606491044, 0.0019757886992706813, -0.010995194160040835, 0.00151199141972682, 0.017034580252984717, -0.0002678220826318148, 0.026832364687642017, -0.0016065778876010548, 0.011557167877582462, -0.001341675394235225, -0.012154024714658025, 9.043151238337788e-05, -0.022012719982761747, 0.0012426069713315237, -0.011075061951781515, 0.00111570643322927, 0.007913512522763885, 2.04627258379948e-05, 0.01685427835361255, -0.0008962259190283277, 0.009580382235156488, -0.0008426501404268437, -0.0044491573126320795, -6.19332732247285e-05, -0.01153834210211412, 0.0005792243074659768, -0.007136491761630872, 0.0005325524869529207, 0.00187258744496522, 3.3242408254812014e-05, 0.006251139816049116, -0.00030246321589865843, 0.003836669641201522, -0.00019662653026824298, -0.0002674262036692671, 6.43584793439908e-05, -0.001178036505169543], "normalization": "v* M v = 1 for dimensionless M"}, "123": {"real": [0.0020029729261747987, -0.00020909021455652277, 0.0006687343422277949, -0.0002619450527372485, -0.003328512293382785, 0.0001353704652407887, -0.004580295736294339, 0.0005334685235643433, 0.0007558467891587049, 0.0003628671562895674, 0.008152331242070644, -0.0003466605345659964, 0.008522085974552129, -0.0008707049605798875, -0.0012042380905961459, -0.0005269213208899241, -0.012614694473387969, 0.0005028829701478153, -0.013049533286193793, 0.0012104379066419939, 0.0006456440627625567, 0.0007488495331112995, 0.016553778133457018, -0.0005978315245501149, 0.018008469918906797, -0.001540593247657359, 0.0009122671247392163, -0.0010215759705113829, -0.019823775408299396, 0.0006272113924261474, -0.02323079496606966, 0.0018493658906272039, -0.0034304188961914823, 0.001336408605452594, 0.022299491948571348, -0.0005887748743644185, 0.02853966109562453, -0.0021255858357907887, 0.006839491485618971, -0.0016833060749549095, -0.023880253328204707, 0.00048239402878018595, -0.03375493869689531, 0.002359065080039136, -0.011042023734557978, 0.002051186613371519, 0.024493059378844564, -0.00031006787613511717, 0.03869878852210332, -0.0025409146045040237, 0.015915387679265938, -0.002428269550944874, -0.024094886945334966, 7.586385047285036e-05, -0.04320117069584862, 0.0026638216098679225, -0.021315545073869083, 0.0028024388627255837, 0.022674068807725434, 0.00021420477462812451, 0.04710511971714121, -0.002722278379415745, 0.02708147071151311, -0.003161617557555534, -0.02025070498163534, -0.0005523617772759851, -0.050271622098353806, 0.002712755634286282, -0.0330401066493526, 0.0034941413476541083, 0.01687609246431768, 0.0009293056181292021, 0.05258394536346834, -0.0026338149522587935, 0.039011694861723345, -0.003789120047101082, -0.012631189817812567, -0.0013344945342751008, -0.053951283897754006, 0.0024861566982440244, -0.04481532395689276, 0.004036775512324889, 0.007624162835566116, 0.0017564703432248008, 0.05431160808921719, -0.002272601903597131, 0.050274518769553085, -0.004228745648787862, -0.0019870860017211253, -0.0021832109965787137, -0.05363362768697777, 0.001998008571150647, -0.05522270010126221, 0.00435834504388123, -0.004128099358168522, 0.0026025010217048624, 0.051917807571006974, -0.0016691249104688632, 0.05950834567801787, -0.0044207741149096405, 0.010554246233001087, -0.003002308423216913, -0.04919640334111035, 0.0012943839605069893, -0.06299969241824523, 0.004413270242360869, -0.01711413908769582, 0.0033711564020332298, 0.04553251439096898, -0.0008836458742674698, 0.0655888340825724, -0.004335196143777878, 0.023625948835587163, -0.003698478395366143, -0.04101818250099508, 0.0004478957657434727, -0.06719508688312646, 0.004188062677545959, -0.02990883740463051, 0.003974945442165119, 0.035771593522885704, 1.0935970372966762e-06, 0.06776751809869892, -0.0039754852892728496, 0.03578853884515622, -0.004192755720186262, -0.029933467525917266, -0.0004511238707388229, -0.06728655848301468, 0.0037030753636103178, -0.04110274443511644, 0.004345877257462569, 0.02366274796738731, 0.0008899468263635058, 0.06576464747514751, -0.003378269758126871, 0.04570612508107762, -0.004430236257092501, -0.01713172225647695, -0.001305642054221407, -0.06324589005431387, 0.003010103710801763, -0.049474835315739, 0.004443845145949122, 0.010520723823072137, 0.001686985011804472, 0.05980473460621776, -0.002608934069615259, 0.052310359022110044, -0.00438686631373125, -0.004012578927372811, -0.002023794026023152, -0.05554371144142679, 0.002186121337029492, -0.054142577187122946, 0.004261609491617312, -0.002213030458667222, 0.0023072454975292954, 0.050590300692527186, -0.0017536803058742292, 0.054931961885541475, -0.004072462768488197, 0.00798511355821078, -0.0025301475242926167, -0.04509302531474785, 0.001323910046285778, -0.05467082758411759, 0.0038257592940231715, -0.01314665591503951, 0.0026871634346449097, 0.03921688898772099, -0.0009090146551178248, 0.05338359990902142, -0.0035295837085498223, 0.017559479044845016, -0.0027749782576947735, -0.03313829911629505, 0.0005207264790861397, -0.05112609234107957, 0.0031935242076975507, -0.021108523866525616, 0.0027924029141697436, 0.027039631219950747, -0.00016994346111377093, 0.04798381195756868, -0.0028283778378128915, 0.02370542479032645, -0.002740412829333158, -0.021103602281494462, -0.00013360816262364536, -0.04406934537914729, 0.002445818073306685, -0.025291263099602196, 0.002622119692595288, 0.015507626740977335, 0.0003816753570026214, 0.03951890457668919, -0.002058034904354298, 0.02583841349248919, -0.00244267715335506, -0.010418329574820005, -0.0005677346094605269, -0.034488138262411025, 0.0016773585259266545, -0.02535142557366544, 0.0022091232857282444, 0.005986386262894782, 0.0006871950991704613, 0.029147337423864984, -0.0013158782399306347, 0.023866911844208825, -0.001930164612909535, -0.002341849554612043, -0.0007375423673579698, -0.023676182448243887, 0.000985068344752234, -0.02145244441242456, 0.0016159082943958242, -0.0004098919022102032, 0.0007184179734784028, 0.018258193639353427, -0.0006954325852557312, 0.018204493293217733, -0.0012775506899311976, 0.0021913973560106596, -0.0006316325950838619, -0.013075056300810274, 0.0004561781770647515, -0.014245468830518224, 0.0009270318727749631, -0.0029555977162015485, 0.00048111208336926663, 0.00830099565076504, -0.00027492951856279956, 0.00971995854840654, -0.0005766667294427792, 0.0026872832908152386, -0.00027277805849013114, -0.0040973755141717446, 0.00015749049867602616, -0.004790273663212969, 0.00023876637070806674, -0.0014036062221674534, 1.3713869879243944e-05, 0.0006058677156505331], "imag": [-0.00017926576824683956, 0.00015981461181925995, 0.002316440166987061, -0.00021361171414888987, 0.002027949398217304, -0.00041107912808705904, -0.0030899696400338147, -6.382197909347863e-05, -0.007157157082382076, 0.0005351166329271431, -0.003533152031249343, 0.0006744471123194431, 0.006266755568986594, 3.482028943316451e-05, 0.012211597121043923, -0.0008323184455745827, 0.005978053269495299, -0.0009771329840337342, -0.008624082972251233, -7.346813782833865e-05, -0.017303711542972153, 0.0010943341494942989, -0.009284720734666744, 0.001308770158145037, 0.010069603274105958, 0.00017924682934859743, 0.02225390937118276, -0.0013113627327330422, 0.013347948573586387, -0.0016580556603806613, -0.010539390616733715, -0.0003495258738786031, -0.026886593547756632, 0.001474989501673183, -0.018038489383865458, 0.0020130988841613635, 0.009999962563472797, 0.0005796414159381666, 0.0310356054915974, -0.0015784487571828113, 0.02320702230389839, -0.002361789012448272, -0.008449361801912924, -0.0008630376348952326, -0.034549384793194936, 0.0016168358218257013, -0.02868874683593448, 0.0026921697203181926, 0.0059172645188207244, 0.0011914668244976574, 0.03729568418668537, -0.0015872618001940664, 0.03430846118334755, -0.0029928095844914083, -0.002464110872824682, -0.001555242040619573, -0.039165693489413365, 0.0014889462163087805, -0.039885968728940006, 0.0032531567442318763, -0.00182071678666035, 0.0019435345735150584, 0.04007744428555714, -0.0013232445862621917, 0.04524164594197222, -0.0034638668304882657, 0.006821612838097183, -0.002344707105546653, -0.03997838920253771, 0.001093609991821931, -0.05020199980216708, 0.0036170939926737163, -0.012400281526961833, 0.002746672300824282, 0.038847075010494656, -0.0008054897596806241, 0.054605042937620606, -0.003706735980445659, 0.018399976135385684, -0.0031372657741736143, -0.03669385668504692, 0.0004661603583953211, -0.058305320092613556, 0.003728625646713451, -0.02465031403237353, 0.0035046219285066664, 0.03356062915219715, -8.450553872946531e-05, 0.061178430110484724, -0.0036806628847178527, 0.030972519490161797, -0.0038375410465795482, -0.02951958376997567, -0.00032925549614881656, -0.06312490301573413, 0.0035628828458036045, -0.037184932743495776, 0.004125836278860549, 0.02467102675705841, 0.000763881550995098, 0.064073311537891, -0.003377458248907708, 0.04310861533615433, -0.004360649776443873, -0.019140325821486944, -0.0012074548924359443, -0.06398251993296745, 0.0031286356273847295, -0.04857287860958525, 0.004534728158226268, 0.013074078274466237, 0.0016477480585443444, 0.06284299950369583, -0.0028226074006669453, 0.05342056434693751, -0.004642648746269618, -0.006635618095968857, -0.0020726007126013234, -0.06067716898057915, 0.0024673236443493677, -0.05751291403269629, 0.004680989514368389, 1.3515710514259981e-18, 0.00247029490492792, 0.05753874801626735, -0.0020722493011688242, 0.060733875699235045, -0.004648437425871327, 0.006651385112655944, -0.0028299171412868624, -0.053511142536932614, 0.0016480742690149416, -0.06299371452737136, 0.004545831734609988, -0.013136397338887806, 0.0031416960496380114, 0.04870491064421179, -0.0012063852680795465, 0.06423181472175123, -0.004376140828846349, 0.019277765147355228, -0.0033973051772514073, -0.043254386243745245, 0.0007593095818598575, -0.06441858503965986, 0.004144373250644836, -0.024908559345442775, 0.0035901215149258493, 0.0373135637087551, -0.0003191416487963707, 0.06355640794918738, -0.003857425558585634, 0.0298773542575545, -0.0037154317018063786, -0.031051369858964627, -0.00010203597479273985, -0.061679601879977834, 0.00352387165732482, -0.034052916189445795, 0.003770579471455777, 0.024646468632271268, 0.0004927255714051839, 0.058853396498093465, -0.003153700032637819, 0.03732827366521828, -0.0037550497080744353, -0.01828175845377442, -0.0008423696028673281, -0.05517195144497008, 0.0027580069489501844, -0.03962404285123554, 0.0036704864354171252, 0.012138732006462245, 0.0011416774289355763, 0.05075547858636815, -0.002348655037719905, 0.04089090444564768, -0.0035206440998137092, -0.006391872573886497, -0.001382913269212629, -0.045746555604092735, 0.0019379077866517698, -0.04111115441168674, 0.0033112735698743842, 0.0012032602127818488, 0.0015601364589150697, 0.04030574386982943, -0.00153805119783178, 0.04029927946406144, -0.0030499462952214944, 0.003282445255304994, -0.0016693865124786454, -0.034606645187579846, 0.0011610142936201286, -0.03850153830251698, 0.0027458219824953497, -0.006942488882990959, 0.0017088072056611703, 0.028830549505110933, -0.0008180001993772002, 0.03579456029648531, -0.0024093668995393645, 0.009679833577860744, -0.0016787057645824242, -0.02316083852892153, 0.0005191392198546103, -0.03228300371122145, 0.002052031453737245, -0.01142618272338208, 0.001581545251156078, 0.017777317929394687, -0.0002731746605352932, 0.02809634468940484, -0.0016858969601867978, 0.01214411802071959, -0.001421870296968309, -0.012850653246382307, 8.719114648142601e-05, -0.02338489516085591, 0.0013233024802061838, -0.01182828536355957, 0.0012061683981437325, 0.008537081619482745, 3.360611019049138e-05, 0.018315171811108727, -0.0009764632403561224, 0.010505590900699802, -0.0009426709784077347, -0.004973563156627294, -8.60542073907708e-05, -0.013064758452043398, 0.0006570924168337066, -0.008234399990019323, 0.0006411002946753329, 0.0022735223701176445, 6.913250702436297e-05, 0.00781681997593278, -0.00037603798045165743, 0.005102762561626804, -0.00031236999928599326, -0.0005233122647133639, 1.6010423333908317e-05, -0.0027544092296101193, 0.0001423196135091627, -0.0012286623236389769], "normalization": "v* M v = 1 for dimensionless M"}, "124": {"real": [0.0008952251251288423, 2.489689992142536e-05, 0.002291987890089214, -0.00031590306281416167, -3.6566938495921705e-05, -0.0002741362247140171, -0.004982706866722982, 0.0002249354446090965, -0.005608701922744704, 0.0006382713826404, 0.001292034029791041, 0.0003847855715650258, 0.009705323885161276, -0.00042530039022213405, 0.009614895317698722, -0.0009732679650669809, -0.0015705296447451622, -0.000557209944301359, -0.014047102282138006, 0.0005702431090592599, -0.01417941447215461, 0.0013090464728472543, 0.0008527741304619845, 0.0007859806079779768, 0.01785035697984153, -0.0006538914572664651, 0.019148121786087467, -0.001633716240399156, 0.000849451073650163, -0.0010638933009646796, -0.020973831072795854, 0.0006722730261021703, -0.024353852355441644, 0.0019356995692900053, -0.0034936025954740036, 0.0013821874028580802, 0.02329706516911585, -0.0006234401125665878, 0.029621538233367842, -0.0022040884036792652, 0.007007639289568481, -0.0017308131547852932, -0.0247241335503406, 0.0005075326749326191, -0.03477358183866973, 0.002428980894567047, -0.011292193772912828, 0.0020987388040588834, 0.025186631723101777, -0.0003267772633943806, 0.03963531385797973, -0.0026017874956619507, 0.016223585795792948, -0.002474288293507682, -0.024645822720187116, 8.542187934065539e-05, -0.0440403681931809, 0.0027154971562227998, -0.02165758598288425, 0.002845499166577536, 0.023093875219150226, 0.0002103913164021345, 0.04783580884564552, -0.002764895389539636, 0.027433815331513317, -0.0032004897259341417, -0.020554154343628714, -0.0005528116157196855, -0.050886851039839885, 0.002746727462893999, -0.033380646195947467, 0.003527824185716333, 0.017080555045238602, 0.0009325180700531196, 0.05308103115063826, -0.002659801631184397, 0.039320454926198706, -0.003816864605277587, -0.012755897342448058, -0.0013390032416560455, -0.05433169673970796, 0.0025050291706866174, -0.045075065349550865, 0.004058098784189284, 0.007689431516053306, 0.0017608937449651713, 0.05458070871890809, -0.0022853999055305217, 0.05047121622595209, -0.004243434022866222, -0.0020135287429394323, -0.002186297783722321, -0.05380027171162996, 0.002005893898114293, -0.05534588486662396, 0.0043664476885830915, -0.004120342251599166, 0.002603169048671667, 0.05199383534207526, -0.0016733319351653819, 0.059551303313434265, -0.0044225868414495655, 0.010546229900389852, -0.002999675825273708, -0.049196037632540705, 0.0012961693232537196, -0.06295951271239786, 0.004409310729109334, -0.017088764932393207, 0.0033645639871921723, 0.045471691058635036, -0.0008842392534276798, 0.06546631550078155, -0.004326171705117338, 0.023568521013418824, -0.0036875027250159935, -0.04091384120164213, 0.0004484535505053511, -0.06699450333992434, 0.0041748320107249815, -0.029807506698167483, 0.0039594023759094345, 0.035640956443591734, -4.6994040748803326e-07, 0.06749626080828647, -0.003959015825516709, 0.035634620268488314, -0.004172694563205864, -0.029793333898139658, -0.00044766399198401403, -0.06695467004861645, 0.003684397978722749, -0.040890899964386336, 0.004321565999890057, 0.023528830935332586, 0.0008838792538454799, 0.06538426906950051, -0.003358432659142616, 0.045434408188465204, -0.004402138721665994, -0.017018052496364424, -0.0012964550093335062, -0.06283064539427372, 0.0029901273076524855, -0.04914459930173714, 0.004412591150886992, 0.010439141261101235, 0.0016743779153106637, 0.05936907634048313, -0.0025897685654501105, 0.05192603629586412, -0.004353216202094695, -0.003972330104254013, -0.0020076801847915887, -0.05510225649364172, 0.0021686086314650836, -0.053711341448888256, 0.004226414567927164, -0.0022055762299697224, 0.0022877459744205806, 0.05015718101019656, -0.0017385216080197912, 0.05446328944491506, -0.004036623311697685, 0.007926620926152653, -0.0025075766518505562, -0.044681279383803035, 0.0013116403469408356, -0.05417597765006447, 0.003790181879053703, -0.013036849876182435, 0.0026620067495566964, 0.03883791743483424, -0.0008999849198814749, 0.052875036485918535, -0.003495139564846091, 0.017401042875483837, -0.0027478639153355904, -0.03280140482268076, 0.0005150941074562561, -0.05061687226305252, 0.0031610102735145124, -0.02090687548206849, 0.0027640678806830224, 0.02675166072902748, -0.00016767122315844253, 0.047486964529360465, -0.0027984820364816885, 0.02346838308134894, -0.00271166533414151, -0.020868701042084166, -0.00013274483806704766, -0.04359726903975899, 0.0024190901481221656, -0.025028619962339342, 0.002593799550462309, 0.015327116052522858, 0.0003780731976405135, 0.03908280497232003, -0.002034863909634243, 0.025561430790020902, -0.002415615627875748, -0.010290708171741495, -0.0005619401814055301, -0.03409753015514713, 0.0016579577926462965, -0.025072279004879308, 0.0021841041635341225, 0.005907454479454395, 0.00067987639391524, 0.02880963005283182, -0.0013002783259936234, 0.0235981055627289, -0.001907888090500505, -0.0023049491390018033, -0.0007294555652294368, -0.02339636441260961, 0.0009731181543315174, -0.0212062211616647, 0.0015969591503199516, -0.00041353382077958183, 0.0007103708364435782, 0.01803862922715579, -0.000686808511202422, 0.017992264777382763, -0.0012623720292899508, 0.0021722357295418603, -0.0006244460653532996, -0.012915400604328393, 0.0004504007977355912, -0.014077290031098578, 0.0009159054960847893, -0.002925267505616543, 0.00047558172543825774, 0.008198230964714899, -0.0002713870778503856, 0.009604067763993512, -0.0005697009028972267, 0.002658049587561618, -0.0002696369789641092, -0.004045966593109784, 0.00015546812688308978, -0.004732717275511882, 0.00023589144509203867, -0.0013877901360702578, 1.3606307001864204e-05, 0.0005980494051484708], "imag": [-0.0017735500880602247, 0.00025879728723844674, 0.0006483118262146437, 0.00010820169422942769, 0.0038504056207014576, -0.00032812635665113206, 0.002228793721520216, -0.0004807786108817619, -0.004370092954157154, -2.5044766872917388e-05, -0.008682479429487478, 0.0006428465020457823, -0.00387708741100004, 0.0007485648386653732, 0.0073849154957976995, 7.544845776770255e-06, 0.013702739102410487, -0.0009319494677126685, 0.0064449841727108985, -0.001053836064656066, -0.009575170188828504, -5.6984637658159966e-05, -0.018735203642301846, 0.0011848329034421098, -0.009851793381156436, 0.0013862256761006655, 0.010853493016483935, 0.00017256871421193908, 0.023603045990599446, -0.0013919998156003814, 0.013990420653246153, -0.0017344913602095398, -0.011160764738423944, -0.00035143289083792057, -0.02813408580022065, 0.0015453522516225878, -0.018730625030110193, 0.0020868597579316406, 0.010467970202751104, 0.0005887293235733911, 0.03216609314178361, -0.0016384425125374618, 0.023922991481361566, -0.0024313878593639465, -0.00877713560499676, -0.0008777726262170313, -0.035551793372068194, 0.0016666740100849326, -0.02940349720820077, 0.0027563300678277156, 0.006121313776743696, 0.001210242597492979, 0.038163419149115266, -0.0016274455398918321, 0.03499853229876411, -0.0030504996710479537, -0.0025636167763711712, -0.001576437404852571, -0.03989666929005868, 0.0015202344715161621, -0.040530221169200166, 0.003303613615674176, -0.001804675700179899, 0.001965569514960084, 0.04067395220349522, -0.0013466162257689792, 0.04582188180059282, -0.0035066099802127156, 0.006866875164770444, -0.0023660953391566987, -0.040446813439548784, 0.0011102193623332075, -0.0507034553507595, 0.0036519283664760735, -0.012484426821309123, 0.0027660685160549956, 0.03919747182299319, -0.0008166175765239646, 0.055016739422654115, -0.003733744555913578, 0.018501127912035845, -0.0031535060153544746, -0.03693941590640283, 0.0004731618424152146, -0.05862026409259828, 0.0037481521704850105, -0.024747893268065185, 0.0035167558400167336, 0.03371704126722327, -8.87577809461453e-05, 0.061393660569575834, -0.003693285695638831, 0.031047922449574335, -0.00384485504103906, -0.029604338592949357, -0.00032640498061848537, -0.06324138774694157, 0.003569381016073413, -0.037222110353257024, 0.004127867042499754, 0.024702671649813508, 0.0007611632093581671, 0.06409570145278909, -0.003378771528440666, 0.04309453549511224, -0.004357187896099512, -0.019137712217726702, -0.0012037207482492344, -0.06391877431089266, 0.003125819870423679, -0.04849785758789039, 0.004525812025424399, 0.0130556250362804, 0.0016420090580837156, 0.06270390008508715, -0.0028167872821292907, 0.053278458608932475, -0.004628549252083654, -0.006618618944868321, -0.0020640565766949274, -0.06047574440281544, 0.002459644532789759, -0.05730116922381773, 0.0046621863812943976, 4.618634552399192e-18, 0.002458355568129142, 0.05728963298097537, -0.00206383014444584, 0.060453434964933224, -0.00462558831810679, 0.006621122191360603, -0.0028142151974789287, -0.053229898012862154, 0.0016399632692423976, -0.06264879358271862, 0.004519735535545713, -0.013065312851254831, 0.0031220899760333923, 0.04840733231321379, -0.0011995199780853545, 0.06382955597432613, -0.004347696665888141, 0.019158307181546423, -0.0033738734640916626, -0.042955828269514405, 0.0007544828524106164, -0.06396860741029688, 0.00411453697637354, -0.02473635362268106, 0.0035631481728289347, 0.03702830376760141, -0.00031697460256058685, 0.06307027268214033, -0.0038271654597983283, 0.029651241011579326, -0.0036853839400291925, -0.030792039274152087, -0.00010111306015204463, -0.06117021745994075, 0.0034941251582126594, -0.033774854931005474, 0.003738078626715049, 0.02442356848800767, 0.0004884839110726276, 0.05833438770127917, -0.0031253330862636704, 0.037003122804798505, -0.0037208367447544594, -0.01810327885258361, -0.0008347838626996403, -0.054657018485034604, 0.00273177767576878, -0.03925922588448127, 0.0036353835255059355, 0.012009887320945885, 0.0011309191149865062, 0.050257772249128835, -0.0023251829768896233, 0.0404959786275389, -0.0034855139183211383, -0.006314960798566863, -0.001369336004128194, -0.0452780932105921, 0.0019176498831614973, -0.04069730140412696, 0.003276978004615837, 0.0011776495262834357, 0.0015442539122211634, 0.03987688891529284, -0.0015212853656180008, 0.03987874021108511, -0.0030173062669764314, 0.0032602046636781507, -0.0016518440304729566, -0.034225670656970394, 0.001147831082889578, -0.03808701626977056, 0.0027155800033367805, -0.006878434593778229, 0.001690348421936463, 0.028503301279421744, -0.0008083027673262182, 0.03539861814381654, -0.002382153866725941, 0.009582253810556616, -0.0016601356556004945, -0.022890511111518727, 0.0005126514704384897, -0.031917478421662815, 0.002028338989346036, -0.011305187899093898, 0.0015636912262055594, 0.017564350100349038, -0.0002694570935715651, 0.027771805162184245, -0.001666056370147428, 0.012011140106154245, -0.0014055429739092498, -0.012692746373911786, 8.566365148840312e-05, -0.02311016433579634, 0.001307471129864998, -0.011695526798830135, 0.001192123713579025, 0.008429338407401102, 3.363555294530171e-05, 0.0180969326051449, -0.0009646188378795985, 0.010385446760497427, -0.0009315752137651549, -0.004908739773885344, -8.535618688450585e-05, -0.012907259265892515, 0.000649035372459327, -0.008138877940866582, 0.0006334994709668505, 0.002242382376701362, 6.851965064563688e-05, 0.007721691407176488, -0.00037140168122037974, 0.005042925125562833, -0.0003086649074723781, -0.0005150666868725452, 1.5721516366461865e-05, -0.0027205994048868387, 0.00014059598398434418, -0.0012140785732136455], "normalization": "v* M v = 1 for dimensionless M"}, "125": {"real": [0.0008849795262546611, 2.4530261472257702e-05, 0.0022643508265998407, -0.00031214577360049356, -3.713368391095613e-05, -0.00027077428099684953, -0.004923639991440857, 0.00022235793123183637, -0.005540558197129215, 0.0006306535955590492, 0.0012787102432417396, 0.000380058885245729, 0.009590538169220265, -0.00042039216724941387, 0.00949878721677488, -0.000961710564821266, -0.0015549558822121816, -0.000550434741324614, -0.013882137546754146, 0.000563692968961212, -0.014009902729070338, 0.001293638168929297, 0.0008466099168065053, 0.0007765665191800285, 0.017642861381711943, -0.0006464515702687538, 0.018922116301295977, -0.00161471073529951, 0.0008350689989926411, -0.0010513717457604085, -0.020733224269782732, 0.0006647244094694058, -0.024070778762765845, 0.0019135053660196493, -0.0034485848052335354, 0.0013662348334555633, 0.023034118091525207, -0.0006165563587677998, 0.029283393852942523, -0.002179251514301022, 0.006923428319231359, -0.001711268118465782, -0.024450481746909437, 0.0005020434619712181, -0.03438487744549886, 0.002402161101970027, -0.011162187905799766, 0.002075612023050197, 0.02491424208861182, -0.00032333319341364564, 0.0392029022900593, -0.002573729088874577, 0.0160434832600685, -0.0024477652373169553, -0.02438643549547114, 8.456215398927606e-05, -0.04357316541335672, 0.0026869952936992977, -0.02142563385548612, 0.0028159348898958055, 0.022858444399106573, 0.00020826697244517918, 0.04734441748204525, -0.0027367594359389157, 0.02715095110297907, -0.003168396055202345, -0.020352309981297893, -0.0005474655249078187, -0.05038310049155611, 0.002719742785259619, -0.03305052411581693, 0.0034938496473893637, 0.01692011037939125, 0.0009238906117324519, 0.05257745190057005, -0.002634691424339254, 0.03894935376707477, -0.0037817677869622516, -0.012642422215869257, -0.0013272214949135105, -0.0538409494258814, 0.0024824179053603, -0.0446716789308479, 0.004022716094720537, 0.007625911238489605, 0.0017462722401756059, 0.05411499066221298, -0.002265779954745352, 0.05004633274918178, -0.004208643058344382, -0.002000124465812672, -0.002169331144698151, -0.053370724892546004, 0.0019895967984215356, -0.05491196565420969, 0.004333127608880404, -0.004086419334023933, 0.0025845166264813536, 0.0516099802027983, -0.0016605055824960985, 0.05912197573892965, -0.004391577307755036, 0.010470722492273047, -0.002980138744886442, -0.0488652565289716, 0.001286762193652161, -0.06254899579909984, 0.0043813710415490014, -0.01698024834863625, 0.003345055337055843, 0.04519878370807652, -0.0008779924840118435, 0.0650887997024427, -0.00430194180624835, 0.0234381581567743, -0.003669011905671153, -0.04070067210981272, 0.00044490142461805506, -0.066663508278228, 0.004154796983921047, -0.029668685685062087, 0.003942954875715403, 0.035486211125899156, 1.0509964596506426e-06, 0.06722399613180868, -0.003943475417410443, 0.03550248581971193, -0.004159308637253952, -0.029692396842120237, -0.0004479972907581573, -0.06675142503206032, 0.0036734425147539724, -0.04078179407136248, 0.004312207883721526, 0.023473793818031104, 0.0008840228343164999, 0.06525785605881065, -0.003351926505924975, 0.04536523945325751, -0.00439767810787643, -0.01699785632916838, -0.0012975281097924141, -0.06278592072696627, 0.0029877007724860337, -0.04913216357619706, 0.004413758689540263, 0.010439851059189946, 0.001677581784205615, 0.05940755997088272, -0.0025908188209095807, 0.05198631368166448, -0.004360564752784726, -0.0039775355531914735, -0.0020142538467149505, -0.055221868303132415, 0.0021723099221187692, -0.05385879626195851, 0.0042402858324422045, -0.0022142456228720886, 0.002298918625702342, 0.05035210778917887, -0.0017438446487921249, 0.05471020032213734, -0.00405712131403946, 0.007968882365839185, -0.0025245184104303745, -0.044941981869549896, 0.001317380470964098, -0.05453182454522014, 0.003817154538933029, -0.0131330758225514, 0.002685779592394217, 0.0391512817366466, -0.0009047981907776465, 0.05334596986303742, -0.0035281693387216283, 0.017571515404666067, -0.0027793746793117347, -0.03315103724001043, 0.0005175402896296035, -0.05120528738316787, 0.0031994145228739423, -0.021171012955330394, 0.0028040251769064508, 0.02711831956083906, -0.0001662622160884384, 0.0481912004115697, -0.00284132343704516, 0.0238439673695134, -0.0027605421304439104, -0.021230853691921375, -0.00013949273821459458, -0.04441144756278945, 0.002465197088039985, -0.025531053229544732, 0.002651803014773726, 0.015661604749995846, 0.0003915850337784268, 0.03999682080396121, -0.0020828604524957828, 0.02620305054757745, -0.002482665600716703, -0.0105735031440922, -0.0005835280187680884, -0.03509719691389702, 0.001706302415634907, -0.02586175879260252, 0.002259821347915425, 0.006114469590268393, 0.0007106869578673939, 0.02987698250117655, -0.0013473102982016754, 0.024539966230124763, -0.001991592721142513, -0.0024128920162468422, -0.0007704218258599159, -0.024510110750878833, 0.0010171101079937711, -0.02230047437010188, 0.001687680542116143, -0.0004263071938090951, 0.0007621694444696983, 0.01917474190450015, -0.0007260234913681346, 0.019234206127235545, -0.0013588690196519118, 0.0023248929950309685, -0.0006874623850018337, -0.014047828694978778, 0.00048315186424705323, -0.015457454269312313, 0.0010166974006054126, -0.003233729429041969, 0.0005498839841502831, 0.009299712271645635, -0.00029609738618204185, 0.011108353009695059, -0.0006731082126073109, 0.0031343068109791995, -0.0003549607674002339, -0.00508891342114818, 0.00017072932898428488, -0.006342679387960371, 0.0003400828480264764, -0.0020393365070305656, 0.00010999098181661592, 0.0015572561906906281, -0.00011082125698060254, 0.0013306104703397807], "imag": [-0.0017520489939472424, 0.0002557019099323821, 0.0006411557257373545, 0.00010682521742654906, 0.0038042793400587306, -0.00032426496011603496, 0.002200850007162668, -0.0004749760458069169, -0.004319237240058274, -2.4602296280294213e-05, -0.00857849357167115, 0.0006352634395309649, -0.0038285743166570608, 0.0007395678255686288, 0.007299255684215838, 7.264452499274813e-06, 0.013539691639992588, -0.0009210126448298593, 0.006365581937008818, -0.001041284724189667, -0.009465091557075249, -5.6093558776905246e-05, -0.01851442074710005, 0.0011710498894576442, -0.009732586545036568, 0.0013699160747132001, 0.010730341149269131, 0.00017032922532014981, 0.02332834242349145, -0.0013759954031771337, 0.013824325626201978, -0.001714386519321582, -0.011036326376407668, -0.0003471771551655495, -0.027811612614306824, 0.0015278404717857502, -0.018512740609787224, 0.002063093293931429, 0.010353927777094037, 0.000581891573876579, 0.03180407872678804, -0.001620194236291056, 0.02365085666555326, -0.002404260018260477, -0.008684518295194881, -0.0008679172805514463, -0.035160187591384104, 0.0016484814587761202, -0.029077244268100922, 0.002726296225185033, 0.006059968275921047, 0.0011970870616408648, 0.03775345433871735, -0.001610085165205043, 0.03462092720383572, -0.003018151674222778, -0.0025417203906555105, -0.0015598685159414418, -0.03948035539978929, 0.0015044297486615057, -0.04010658791962204, 0.0032696546397136873, -0.0017810384392521765, 0.001945652825403306, 0.04026352622874074, -0.0013330019264835092, 0.04535991186536173, -0.003471823839726961, 0.006794053484693788, -0.002343076718410387, -0.04005416540068669, 0.0010993088363591597, -0.050212908052349854, 0.0036171444628376242, -0.01236144644960383, 0.0027403678495533383, 0.03883357081473825, -0.0008087744721656875, 0.05450904357677045, -0.003699799832944353, 0.018329823435638135, -0.003125703094079136, -0.0366137601032566, 0.0004685775417538824, -0.0581080353324441, 0.003715851594575641, -0.024532922193084658, 0.003487568848694026, 0.03343715521209426, -8.74356186276547e-05, 0.06089015239854388, -0.00366336286204963, 0.03079665762682597, -0.0038151123559538648, -0.02937533962469566, -0.00032465789717528177, -0.06275989732897426, 0.0035424605080719893, -0.036944412212537414, 0.0040984733298215364, 0.02452692498730454, 0.0007567360469599785, 0.06364895334643991, -0.0033553346182843024, 0.042802410324456135, -0.0043290857475266455, -0.019014591090937966, -0.001197190642262772, -0.06351830668910873, 0.0031061750516369374, -0.0482050127225673, 0.004499940570167081, 0.01298138844683546, 0.0016341245593249239, 0.062359478396147534, -0.0028010469639521184, 0.0529997696820968, -0.004605801334484761, -0.006586415283126621, -0.002055713282730253, -0.060194826890436225, 0.0024477090152501537, -0.05705207841043491, 0.004643365985376059, -4.661082689359325e-18, 0.0024505646867756903, 0.05707691100092272, -0.0020553797334445295, 0.06024930227455867, -0.004611369949717675, 0.006601464642641744, -0.0028080660834938877, -0.05308693170013681, 0.0016344590943148823, -0.06250422559729304, 0.004510627237479784, -0.013040878534789793, 0.0031187079411424423, 0.04833229894367893, -0.0011962137516379964, 0.06375773788527811, -0.0043440082416785365, 0.01914581933291414, -0.003374374375401661, -0.04294339672939154, 0.0007524354698700674, -0.06398066471641592, 0.00411635483709981, -0.024753791538139582, 0.00356859151656532, 0.03706964402840024, -0.0003150831403991959, 0.06317468843154919, -0.0038343352901282312, 0.029717179339168117, -0.003696726129521028, -0.030874970826375817, -0.0001040807244989788, -0.06137232945672642, 0.003506243330161555, -0.03390775186030816, 0.0037561283707923943, 0.024532846491098693, 0.0004938479442766719, 0.05863598768745138, -0.003141747440820142, 0.037220582918070046, -0.003746214262702677, -0.018221011497848064, -0.0008439061494424947, -0.055056072023271396, 0.0027515979542563416, -0.039577265073290555, 0.003668485297290179, 0.01211607277170313, 0.001145153356755861, 0.05074827397620815, -0.0023473008275965756, 0.04092831913604369, -0.0035264844963328467, -0.006388127258553817, -0.0013899760170568722, -0.04585006744095865, 0.0019407680071620765, -0.04125472469050975, 0.003325690190390501, 0.0011955776755859936, 0.0015724820145014682, 0.040516540407573125, -0.0015439550119364684, 0.040568523915606856, -0.0030733506801898032, 0.0033197012682267125, -0.0016886814591171204, -0.03491568489423992, 0.0011684967703163537, -0.03891247917373615, 0.0027782647499439758, -0.00703669838483882, 0.0017366096976479115, 0.02922328804907872, -0.0008253528108193062, 0.03635879366582249, -0.0024505146591545803, 0.009858970468394316, -0.0017163887225900662, -0.023617579703352782, 0.0005244726357033416, -0.03300693302826113, 0.0021011596963558775, -0.011717601999475902, 0.0016302250328657452, 0.018273799272378575, -0.0002744915042225093, 0.028980613204775695, -0.001741899590499072, 0.012573328955828711, -0.0014823439347554982, -0.013358847557004849, 8.246593748870009e-05, -0.0244240454249292, 0.0013847180059590623, -0.012417760968111908, 0.0012788622095665698, 0.009026186610753242, 4.634294287062329e-05, 0.01949755188123988, -0.0010415169667811715, 0.011273663470005574, -0.001027602955996417, -0.005411143472441566, -0.00010863157863697115, -0.014372685021590054, 0.0007237533455035785, -0.009194290105489436, 0.0007378581828128599, 0.002626761439544631, 0.00010315663138472314, 0.009226998669162845, -0.00044208850244717993, 0.006261784601165143, -0.0004201063273169656, -0.0007603260383336886, -3.0774952195631486e-05, -0.0042386300113517635, 0.0002060672833358543, -0.0025846835946345434, 8.482922963085494e-05, -0.00013235516306850327], "normalization": "v* M v = 1 for dimensionless M"}, "126": {"real": [-0.0010077231195636627, 0.00022731646477733338, 0.0017201266180658526, -7.33569215435185e-05, 0.003172063276223283, -0.0004134061718769856, -0.0007243675242782526, -0.00028238233235501685, -0.006516374904169159, 0.00030862583792864756, -0.006529295393397697, 0.0007314026270437378, 0.0017953935299241147, 0.0004010081854645324, 0.01108362202831656, -0.0004960275524564149, 0.01054811381569674, -0.0010601759328529219, -0.0019075512067106544, -0.0005794092904392773, -0.015257337571165212, 0.0006283928254044041, -0.015093488499533732, 0.0013881877804790455, 0.001045923227646568, 0.0008120796244393805, 0.018885992705373524, -0.0007002306445767737, 0.020013764252621684, -0.0017038927488712654, 0.000774377181509665, -0.0010918206479619073, -0.02183446699721276, 0.0007079030164850187, -0.02514527672364502, 0.0019960888272598457, -0.0035086224783581403, 0.001409957465196427, 0.02398817453466173, -0.0006497381490671968, 0.030317304040996085, -0.0022542580549375583, 0.007083785123521497, -0.001756599976632655, -0.025256573047581127, 0.0005260842080341745, -0.0353572383634973, 0.002468886859801362, -0.011400710851253814, 0.0021209411697179956, 0.02557594900049774, -0.0003393019474303256, 0.04009582098482233, -0.0026317563696763775, 0.016337086104650293, -0.0024915835583689417, -0.024911393440678, 9.369636411009698e-05, -0.04437228252161536, 0.0027361938681651145, -0.0217511107207588, 0.00285688391890674, 0.02325790778961194, 0.00020461062738449893, 0.04803923240020231, -0.0027772777328967857, 0.027485765486923098, -0.003205305904124274, -0.020640605041966856, -0.0005478627145356187, -0.050967149262673844, 0.002751989593643169, -0.03337354604232422, 0.0035257698661442026, 0.0171139991898209, 0.000926901440078156, 0.053048335821550247, -0.0026593090386660924, 0.039241520322192566, -0.003807989290481269, -0.012760403293359195, -0.0013314412150229522, -0.0542002177474204, 0.0025002479319349087, -0.044916556773159796, 0.004042783636526805, 0.007687483637458033, 0.0017503788144758343, 0.05436788589540831, -0.0022778232291776014, 0.05023056521392584, -0.004222358081966473, -0.002025043027504493, -0.0021721280250527226, -0.053525803970434584, 0.001996969041887322, -0.05502559164302069, 0.004340541659536007, -0.00407887029021528, 0.0025849693398555507, 0.05167862891172639, -0.0016643905391128641, 0.05915861252876992, -0.004392976524400313, 0.010462411059869113, -0.0029774041291786694, -0.04886111808458902, 0.001288364041337467, -0.06250588303277575, 0.004377252561697682, -0.01695480875708192, 0.0033385025669368518, 0.04513712499113427, -0.0008784892954763836, 0.06496670695251502, -0.00429298319217377, 0.023381515617325134, -0.0036582347690668005, -0.040597712817041574, 0.00044540137531160514, -0.06646651352319509, 0.004141820009623367, -0.029569475386866977, 0.0039277750959634365, 0.035358441881681565, -4.508832973554666e-07, 0.06695914707250519, -0.0039274057334297355, 0.03535235338923523, -0.004139770371680228, -0.029555912143360133, -0.00044463790001494756, -0.06642829924731215, 0.00365526682692425, -0.04057556948120905, 0.0042885638543051375, 0.02334366456814622, 0.0008781205933170947, 0.06488803941345178, -0.0033326489610501636, 0.04510098125215009, -0.004370368122184054, -0.01688756471091167, -0.0012885873255578674, -0.06238242608735769, 0.002968300237468909, -0.0488110752299069, 0.00438338157950398, 0.010360807685143887, 0.0016653076434579787, 0.058984210067577175, -0.002572208673159718, 0.05161253858597388, -0.0043278449858347124, -0.003938695330192809, -0.0019985552593770484, -0.05479266745357933, 0.002155301841459189, -0.05343910244093585, 0.004206036226234289, -0.0022066565364691018, 0.002279902781402564, 0.04993062713531579, -0.0017291177199791792, 0.05425356979980343, -0.004022203406689946, 0.007911520588375139, -0.002502477464799296, -0.04454078180847683, 0.0013054566785907422, -0.05404896573553698, 0.003782438227506433, -0.013025512529977738, 0.002661170193678217, 0.03878139337404684, -0.0008960251236954144, 0.052848773945730974, -0.003494493398200699, 0.017416147376014067, -0.0027527913087935607, -0.03282152205406353, 0.0005120815802386397, -0.05070625143321287, 0.0031675495565718272, -0.020972859021027877, 0.00277616849946392, 0.026835923132823212, -0.0001640959319546078, 0.04770284096880705, -0.002811938690361146, 0.02361036073747924, -0.0027321837264114453, -0.020999765470837546, -0.00013856784532643676, -0.04394572834093194, 0.0024388323855224735, -0.025271244054272318, 0.0026237479850723506, 0.015483331519833, 0.0003879358216205158, 0.03956461735174304, -0.0020599043002548774, 0.02592773640975875, -0.0024557145999391586, -0.010446859318221079, -0.000577666478042333, -0.03470781929633293, 0.001686977055706949, -0.025582563353785902, 0.002234733602833318, 0.006035682838210717, 0.0007032439101601408, 0.029537774537087922, -0.0013316642183544387, 0.024268888126422136, -0.0019690515352735905, -0.0023758182072569764, -0.0007621159602321729, -0.02422614112417705, 0.0010050182104364566, -0.02204932934924, 0.001668262673045576, -0.000429870000391295, 0.000753773029828191, 0.018948598685548858, -0.0007171948182432695, 0.019014085484183717, -0.0013430191493768212, 0.002304805612664322, -0.0006797651156950402, -0.013879524609815652, 0.00047714447814167516, -0.01527822180004616, 0.0010047087067559717, -0.003201045024244813, 0.0005436564796482801, 0.009186703600154304, -0.00029233972143154826, 0.010978201015723959, -0.0006651097981969651, 0.0031007567430498075, -0.0003509192512551025, -0.005026230859120348, 0.00016854707484266685, -0.006267761792482246, 0.0003360345083011823, -0.0020167902689961557, 0.00010876466641324775, 0.001537741814843455, -0.00010947113737938416, 0.0013147488545004334], "imag": [-0.001657190044988735, 0.00011292695903487819, -0.0015648119409837804, 0.00031763703677214285, 0.0020174268173979016, 5.785883446242462e-05, 0.005279644657338745, -0.00043453115576066033, 0.0023930221728840637, -0.0005419363199041252, -0.005551772981396159, 1.2813094172403182e-05, -0.01004516285459098, 0.0007388443674647749, -0.004158235580781557, 0.0008106948553848934, 0.008374235886348598, -1.9034274979627618e-05, 0.014971498371751477, -0.0010166752088757306, 0.006813029967363963, -0.0011148115151196586, -0.01037817076072365, -4.019597592511828e-05, -0.019887139147216522, 0.001257831433827986, -0.010275598143939541, 0.0014440826044051413, 0.011481913345799987, 0.00016385776721146772, 0.024620459752923273, -0.0014532251302356717, 0.014438973264290696, -0.0017874968502625647, -0.011631338407696687, -0.00034893881296307416, -0.029004932405489483, 0.0015951502879454481, -0.019174240706864645, 0.0021335685800601507, 0.010801543002493875, 0.0005905229342403806, 0.03288419013112163, -0.0016775188432705203, 0.024334418813004403, -0.002470685683766884, -0.008997646542563667, -0.0008819363482140719, -0.036116788376461435, 0.0016960480018165958, -0.02975889175415257, 0.002787461839395816, 0.0062546823731589015, 0.0012149473838827332, 0.03858052049611532, -0.0016483931079039906, 0.03527826094077392, -0.0030730823395131767, -0.002636583051058232, -0.0015800136401769526, -0.04017615588525394, 0.001534221971108932, -0.04071946855075066, 0.003317633037708517, -0.0017657110339622498, 0.0019665691583554304, 0.04083048685327397, -0.001355228328466986, 0.0459110383390352, -0.0035124024325897023, 0.006836963469921581, -0.0023633429599133433, -0.040498591132409195, 0.0011150839613382748, -0.05068827515323289, 0.0036501477084311226, -0.012441092927160488, 0.002758699340991589, 0.03916524055777721, -0.0008193308431348678, 0.054898265640824936, -0.0037253166321459487, 0.018425259932641887, -0.00314098964391962, -0.036845412229232065, 0.00047521651185713945, -0.05840452846586461, 0.0037342185334224742, -0.0246244663152509, 0.003498904866651855, 0.03358388559389194, -9.147758460329491e-05, 0.061091172785913216, -0.0036751391287214623, 0.030866528650428122, -0.003821818432735857, -0.029453936550122812, -0.0003219220924493922, -0.06286643846255222, 0.003548395644181172, -0.036977275540436574, 0.004100108729669456, 0.024555167032890804, 0.0007540907834990721, 0.06366551005120905, -0.003356330496227985, 0.04278581160830295, -0.0043254516237606405, -0.019010534767307758, -0.0011935366721865773, -0.06345251847960469, 0.003103243647318108, -0.04812968887527043, 0.0044910740571156614, 0.012962672176633246, 0.0016285142474695663, 0.06222166882099583, -0.002795265611515215, 0.05285982880563622, -0.004591961000319901, -0.006569605064401954, -0.002047378799117052, -0.05999745895993062, 0.0024401748843355755, -0.0568450456662706, 0.004625009437709297, 6.628721872753784e-18, 0.0024389382975006048, 0.056833981437377994, -0.002047165258834882, 0.05997603374313535, -0.004589124658610788, 0.006571916236405568, -0.0027927919987688027, -0.05281332851759867, 0.001626570014081578, -0.06216869702923337, 0.004485255869480981, -0.012971611690869085, 0.0030996455057458495, 0.04804314770099046, -0.0011895512765756038, 0.06336671976580308, -0.004316369975883142, 0.019029519828618485, -0.0033515927156210577, -0.04265342069101785, 0.0007477639197885866, -0.06354329908661582, 0.004087364254319832, -0.02458616609562235, 0.0035423560768570424, 0.03679256242768742, -0.0003130041492692087, 0.06270198629617522, -0.003804920485431924, 0.029496995033033387, -0.003667477830045059, -0.030622957505816933, -0.00010314660333693005, -0.06087661024209827, 0.003477304895929254, -0.03363675141079545, 0.003724456383067546, 0.024316068475367502, 0.0004896716992427006, 0.05813028400845509, -0.0031141199029053896, 0.036903282178296935, -0.003712823625480254, -0.018047263645884496, -0.0008364526178183359, -0.05455352391805916, 0.0027260151209621388, -0.0392206434100548, 0.0036341607705980307, 0.011990520688678662, 0.0011345754744622601, 0.05026153674964028, -0.00232436633515949, 0.04054141733384654, -0.0034920521724899024, -0.00631316627786525, -0.001376601417035732, -0.04539075633157682, 0.0019209321232903074, -0.040848168336874734, 0.0032919784427954254, 0.0011708111114169752, 0.0015567926696262331, 0.04009473350286724, -0.001527498499433582, 0.04015399283565393, -0.0030411520320765377, 0.003297366073047368, -0.0016712873257351893, -0.03453950313852072, 0.0011555223258592152, -0.03850214528278014, 0.002748300186595864, -0.006972842258757671, 0.001718217536826457, 0.02889856792071849, -0.0008157842904990973, 0.035964750540644665, -0.0024234017909457546, 0.009761353192853968, -0.0016977674499757962, -0.02334765031025324, 0.0005180619703995538, -0.032640640532655085, 0.0020773860112416167, -0.01159576586268904, 0.0016121690686532533, 0.018059371373475217, -0.00027083290584928044, 0.02865237964831374, -0.0017218018198701817, 0.012438132549437162, -0.0014656360884108435, -0.013198017524240102, 8.101671287869341e-05, -0.024142568022862656, 0.0013684683754382771, -0.012280863283114478, 0.001264237637683503, 0.0089145537704118, 4.6235909631496015e-05, 0.01926953378771341, -0.001029116823261311, 0.011146980146146136, -0.0010157156761229312, -0.005342034778512291, -0.00010770083277471979, -0.01420254402471675, 0.0007150343541574187, -0.009089444634214218, 0.00072925151364594, 0.002591553203294436, 0.00010217997257685373, 0.00911667888794574, -0.00043672130386588004, 0.0061895773442634154, -0.00041518846076141506, -0.0007488486254794086, -3.053952786608177e-05, -0.004187523763392447, 0.00020357713908349573, -0.0025546008418641276, 8.386513558355076e-05, -0.00013131160939617494], "normalization": "v* M v = 1 for dimensionless M"}, "127": {"real": [-0.0009953967860280469, 0.0002246058315250376, 0.0017002441912665344, -7.257003121239292e-05, 0.0031341571848388194, -0.0004085482850912351, -0.0007171381144120014, -0.0002789591764713584, -0.006440260494957975, 0.00030511552720804134, -0.0064512433331345796, 0.0007228138817546231, 0.0017766272528740167, 0.0003961614297215128, 0.010954711469016741, -0.0004903823919396719, 0.010422980451982956, -0.0010478054415207897, -0.0018884856336885045, -0.0005724924658091165, -0.015081290707456408, 0.0006212871461550771, -0.01491636773666145, 0.0013721447005679303, 0.0010377330110039515, 0.000802539794742636, 0.01867043534495163, -0.0006923944124301414, 0.01978201976410882, -0.001684442614321988, 0.0007610915002623075, -0.0010792245993915552, -0.02158865983540452, 0.0007000888416732597, -0.02485868443077655, 0.001973642910258809, -0.0034643261715861058, 0.0013940129182742403, 0.02372260592951981, -0.0006426868596714856, 0.029978090073848787, -0.002229356132052495, 0.007000460735083513, -0.001737170877749479, -0.02498249185448316, 0.000520490413257381, -0.03497000975116313, 0.0024421740251677287, -0.011272250091682794, 0.002098056348105809, 0.02530485621519475, -0.00033578103054839303, 0.03966739058125188, -0.0026039547825320816, 0.016159605057429808, -0.002465438292394542, -0.024654513233857575, 9.275430324855447e-05, -0.043911393908304036, 0.0027080705343577867, -0.021523174102695983, 0.002827834233502488, 0.023025659571885945, 0.00020260330859780178, 0.04755619455816669, -0.0027496095918563483, 0.027208509150886826, -0.003173855708632072, -0.020442098430481795, -0.0005426917116603438, -0.050473394519872275, 0.00272552730689328, -0.033050690806940286, 0.0034925513281440475, 0.016956573140733074, 0.0009185231864865073, 0.05255591781607997, -0.002634740948185679, 0.0388792744182278, -0.0037737371155429924, -0.012649229233883898, -0.001319990425668251, -0.05372126877601384, 0.002478165673355769, -0.04452340855557289, 0.0040083041758525685, 0.007625250222633634, 0.0017361685895598998, 0.05391405493653993, -0.0022586904447264686, 0.049816972140573644, -0.004188494409929584, -0.0020117372346278033, -0.002155642333302265, -0.053107697802572, 0.0019810945420311796, -0.05460357570316084, 0.004308135942581245, -0.004046074531180722, 0.0025668479970616122, 0.05130527903889814, -0.001651907112991432, 0.05874127615875473, -0.004362831134469493, 0.01038914949481047, -0.0029584206836742767, -0.048539495612426715, 0.00127921391916489, -0.06210686293497616, 0.004350091465779252, -0.01684940581873186, 0.0033195357887644376, 0.04487172417773691, -0.0008724170278614159, 0.06459958600549226, -0.004269415171136541, 0.02325474745073656, -0.0036402347029946187, -0.040390221795210186, 0.00044195462319800995, -0.06614421302471972, 0.004122305222596901, -0.02943422304387148, 0.003911724870152042, 0.03520751608459132, 1.0106824651102868e-06, 0.06669332280708597, -0.003912227049191744, 0.035223156716621226, -0.0041266451446449436, -0.029457062362924405, -0.00044492569800866393, -0.06622876525752923, 0.0036445071936440456, -0.04046809628098154, 0.004279288425206175, 0.023289267458072166, 0.0008781926476229094, 0.06476224285315645, -0.003326175885062813, 0.04503142987546474, -0.004365774817396124, -0.016866999058442075, -0.0012895169159833502, -0.0623349951489658, 0.002965758197056798, -0.04879553173983445, 0.004384170057769674, 0.010360715075608606, 0.0016682460861588513, 0.05901659474196925, -0.0025730200128922854, 0.05166631186906297, -0.0043345455730411445, -0.003943359085838347, -0.0020046900615048784, -0.05490288986757205, 0.002158676386144184, -0.05357606206947986, 0.004218978299070329, -0.0022148248749007567, 0.0022904126198239278, 0.050113154514649025, -0.0017340710254482863, 0.05448551197950001, -0.00404149019446217, 0.007951402281477971, -0.0025184855961236157, -0.044786530857307286, 0.0013108365108914356, -0.05438503228204423, 0.003807929197629709, -0.013116629054679722, 0.002683698004157313, 0.039077870189739586, -0.0009005454405063703, 0.053294947916276474, -0.0035257951397486198, 0.01757795636883182, -0.0027827137534600912, -0.033153096770152796, 0.0005143629901734938, -0.05126495082635845, 0.0032040157860248717, -0.02122402338221058, 0.0028141731575052143, 0.027184233477720414, -0.0001627113400284732, 0.04837262886042017, -0.0028526796840383896, 0.023968017184952964, -0.0027787351138686502, -0.021344238523627063, -0.00014504392420937697, -0.044721154041251966, 0.002482733805132638, -0.025750298153299617, 0.0026790586183574727, 0.015801808316353805, 0.00040087597576139565, 0.04043619876899559, -0.0021056550333096217, 0.02654021087764951, -0.002519724098480015, -0.010716302781930776, -0.0005983389524476502, -0.035662171822681936, 0.0017331053534714906, -0.02633702523832454, 0.0023070968625952897, 0.006232945939649684, 0.0007327628708084104, 0.03055788659747949, -0.0013765810927833459, 0.025169978305140544, -0.0020491367050898116, -0.0024784464328975095, -0.0008013953300669346, -0.025291791226583656, 0.001047066759997048, -0.023097414752206846, 0.001755159332455294, -0.0004428297486481054, 0.0008034856810593759, 0.020036903568689795, -0.0007547039016464601, 0.020205050595692674, -0.001435556731148199, 0.002452018575252894, -0.0007403090609889546, -0.014965603088393481, 0.0005084849545124855, -0.016603411464331936, 0.0011014848416274312, -0.0034981534899947496, 0.0006151295008156592, 0.010244436140623385, -0.00031598133352506315, 0.012424521505050343, -0.0007645278963156956, 0.003559724171000537, -0.0004331031440259218, -0.0060290909507751955, 0.00018311397522467174, -0.007817941658439166, 0.00043634949203106324, -0.002645350672191689, 0.00020112446439637404, 0.002459693801170275, -0.00011398018005637381, 0.002946251043972291, -0.0001275309985341967, 0.0007968346073358405], "imag": [-0.0016379066595123438, 0.00011165279320734267, -0.0015459107476449377, 0.00031387324985725484, 0.0019944457568862356, 5.7079139504754435e-05, 0.0052172680437500224, -0.00042947996762316397, 0.002363287721131381, -0.0005354971980681796, -0.005488052439725145, 1.281567590701189e-05, -0.009926860771443235, 0.0007302670249915767, -0.004107044084394506, 0.000801120584617748, 0.008278640750165985, -1.900531367475861e-05, 0.014796494027970638, -0.0010049477590275853, 0.006730631369788602, -0.001101777280191296, -0.010260862075946148, -3.9515373569546964e-05, -0.0196570673412179, 0.001243460221393962, -0.010153647825514697, 0.0014274143554342165, 0.01135389515614807, 0.00016176495167493854, 0.024339312578253034, -0.0014368247311354896, 0.014270926399254086, -0.001767180716468151, -0.011503962024008966, -0.0003448022760486605, -0.02867890030964748, 0.0015774163760635777, -0.018955672030598093, 0.0021097533170110166, 0.010685989551878923, 0.0005838123004333069, 0.03252140392324227, -0.0016591970735786942, 0.02406325364743379, -0.0024436779723390196, -0.008904409165855134, -0.0008722483852670583, -0.03572697178863757, 0.001677900161861082, -0.02943553756053793, 0.0027577145391838773, 0.0061930696516320416, 0.0012020268912411084, 0.038174566568102405, -0.0016311619119168028, 0.034905632530233946, -0.003041176082238683, -0.002614264624465074, -0.0015637682658249728, -0.039765643625060264, 0.0015185959411254135, -0.040302904242097815, 0.003284251816644189, -0.001743097128565037, 0.0019470774250576954, 0.04042715720425711, -0.001341808221900639, 0.04545810865640936, -0.003478304091851341, 0.006766124407699963, -0.002340855042321586, -0.040113803149060254, 0.0011043521634275999, -0.05020848994288163, 0.00361613045171734, -0.01232130121148499, 0.0027336304161459835, 0.03880942978111078, -0.00081162504659591, 0.05440268959559234, -0.0036921828457142053, 0.018258469052326424, -0.0031139059289550185, -0.03652757351084082, 0.00047070885801172327, -0.05790531882271277, 0.003702737345823661, -0.02441531491849785, 0.0034705027482185027, 0.033311102026947356, -9.016024520008676e-05, 0.06060105626100904, -0.003646009204783007, 0.030622230472962617, -0.0037928973718904906, -0.029230974739021233, -0.0003202441487700036, -0.062398147182093605, 0.003522209729538874, -0.0367073967533934, 0.004071538883208723, 0.024384156714308648, 0.0007497993633135268, 0.06323119821617708, -0.0033335431899717324, 0.042501941682148776, -0.004298137348297228, -0.01889074785759224, -0.0011871920806923373, -0.06306318268715118, 0.0030841437847511565, -0.04784501532507583, 0.004465914646846474, 0.012890412763246348, 0.0016208392773045968, 0.06188659529946397, -0.0027799544894364318, 0.052588630129599155, -0.004569810145993045, -0.006538217806702728, -0.002039235400933826, -0.05972372043482871, 0.0024285513624242544, -0.05660212026265505, 0.004606634977031835, 2.821711953371028e-19, 0.0024312976405256362, 0.05662600493984638, -0.0020389185293266023, 0.059776085455826494, -0.004575170213375708, 0.006552593631806708, -0.002786698900167937, -0.0526725532136249, 0.0016211805561995106, -0.062025700113798106, 0.004476205930251488, -0.012947247321679855, 0.003096178446604638, 0.047967788829065196, -0.0011863002118190555, 0.06329328739623827, -0.004312519901479921, 0.019016144037659416, -0.0033518208594472045, -0.04263835204637762, 0.0007457506697745077, -0.06355007997698989, 0.004088796503094473, -0.02460100375489905, 0.003547294855753244, 0.03682932564488808, -0.0003111719807243647, 0.06279711355858089, -0.00381148819294244, 0.029557840815080526, -0.003678044757801788, -0.030699901814215974, -0.00010597787008897307, -0.061065225245960635, 0.0034886236656550993, -0.03376129693820475, 0.003741428788998534, 0.024418619792293948, 0.0004947668299576489, 0.05841415577815087, -0.0031295683913232612, 0.03710841904814857, -0.003736799975548181, -0.01815831700356574, -0.000845117220680886, -0.054930781573748, 0.002744744685351849, -0.03952176762096667, 0.0036655271531207526, 0.012090945237085373, 0.0011481088574843712, 0.0507265287540504, -0.0023453196827640426, 0.04095176127023824, -0.0035309553765948444, -0.006382407642196953, -0.0013962476971199121, -0.045934045976953115, 0.0019428705655777305, -0.04137818614869736, 0.003338306853038388, 0.0011875718763788923, 0.0015836918936002768, 0.04070323530192075, -0.0015490370871549862, 0.0408108237859128, -0.003094525308618157, 0.0033543903766593804, -0.0017064284117630007, -0.03519675973510425, 0.0011751718313662998, -0.03928917744701427, 0.0028080684051991784, -0.0071241969421379555, 0.0017623948281584529, 0.029585161985767397, -0.0008319987248091412, 0.03688130419286929, -0.0024886543906189706, 0.010026055047993575, -0.0017515425913574938, -0.024041740819064725, 0.0005292900844153554, -0.03368178673333862, 0.002146970550656809, -0.01199055859193333, 0.0016758397704432055, 0.01873733885437997, -0.000275571937258278, 0.029808905082664764, -0.00179435218871621, 0.012976794805433541, -0.001539213138504167, -0.013835198503098957, 7.78665103099893e-05, -0.02540109216867309, 0.0014424417561005828, -0.012973596018371253, 0.0013474312627265008, 0.009486040874004162, 5.8520319821008654e-05, 0.020612779186924217, -0.0011028383641871857, 0.011999897870176449, -0.0011079320493349535, -0.005823515948901973, -0.00013016017051461175, -0.015609754973476846, 0.0007867482111666526, -0.010104192148637172, 0.0008295998666377822, 0.0029601613364300156, 0.0001356069823478271, 0.010564178435541407, -0.0005046464408782783, 0.007363089659622119, -0.0005224988922818953, -0.0009839917739938569, -7.544231484247699e-05, -0.005649393681554456, 0.0002659606515925663, -0.0038790351600660714, 0.00019756976970007338, -4.418714818821476e-05, -4.803590361507436e-05, 0.0010343821429656867], "normalization": "v* M v = 1 for dimensionless M"}, "128": {"real": [-0.001894109849587456, 0.00021097596831932627, -0.00040920351161538603, 0.00022546323644321849, 0.0033101861442579495, -0.00016545355318980587, 0.004003174630614399, -0.0005060474323835929, -0.0013802261335622709, -0.00029000698835640083, -0.007974024622884001, 0.0003882136705709378, -0.007402032338673903, 0.0008196846731541434, 0.002274524604495076, 0.00041619508409159226, 0.01239045542812854, -0.0005631389373809519, 0.01143081859527478, -0.0011423614212053331, -0.002227916800878881, -0.0006002229166536924, -0.016401897917538235, 0.0006834452016092584, -0.01595588623954384, 0.0014628312933343932, 0.0012295323409106747, 0.0008365210718411597, 0.019862694556312895, -0.0007439995606112722, 0.020828072816255108, -0.0017698820799443328, 0.0007024741708760751, -0.001117905862118709, -0.022643548254703643, 0.0007414764976927223, -0.02588715013759268, 0.002052671957358621, -0.0035214258590776128, 0.001435792317556206, 0.024635421844630998, -0.0006744602744578922, 0.030966610395898556, -0.0023010550300923706, 0.007153479669581894, -0.0017804493307930819, -0.025752836521311443, 0.0005434903477186207, -0.03589864580880609, 0.002505886461710192, -0.011499796304609514, 0.002141289379604762, 0.025936469968461138, -0.00035104838711748056, 0.04051917319548669, -0.0026592980509713947, 0.016439460097285807, -0.0025071842084960472, -0.025154975699616732, 0.00010148721325298776, -0.04467275336758144, 0.002754935982622631, -0.02183306243590273, 0.002866797064949932, 0.023405968331621483, 0.00019909628779029946, 0.04821725818781856, -0.002788153603024394, 0.02752684241736167, -0.00320892158031524, -0.020716144368618943, -0.0005430405409401125, -0.051028145519804516, 0.002756153406630675, -0.03335726163295677, 0.0035228171752421434, 0.01714053387543253, 0.0009213456500024017, 0.0530022138485909, -0.002658073930422733, 0.03915587687251991, -0.0037985309616876224, -0.01276090438730988, -0.0013239400467625786, -0.05406072375314621, 0.002495018894874286, -0.04475436547169993, 0.004027196505448537, 0.007683363763687804, 0.0017399794995648994, 0.05415179220281097, -0.002270027652900716, 0.0499895532967925, -0.00420130049352945, -0.0020352326874484112, -0.0021581695833587204, -0.053251987272650673, 0.0019879877612018356, -0.05470829510859407, 0.004314909299419681, -0.004038720579842387, 0.0025671020017229394, 0.05136707468420513, -0.0016554922190153123, 0.058772061284281335, -0.004363848628543099, 0.010380571409889842, -0.0029555947262644433, -0.04853189286964682, 0.0012806455758934611, -0.06206109348228926, 0.0043458308204253225, -0.016823928361481607, 0.00331302579306612, 0.04480935927464306, -0.0008728246430296029, 0.06447800455829673, -0.004260525942133367, 0.0231988813986511, -0.0036296507736348115, -0.040288636581185165, 0.00044240090599660865, -0.06595071450404894, 0.004109574482842287, -0.02933706120318294, 0.003896894414111057, 0.035082512670883484, -4.32889541718482e-07, 0.0664346338985255, -0.003896541202120267, 0.03507665852042598, -0.004107607697461335, -0.029324071709112397, -0.0004416623673663486, -0.06591402874641633, 0.003626811442600494, -0.040267253496801554, 0.004256282606575054, 0.023162755004616026, 0.0008724489331469612, 0.06440252496629947, -0.003307432938692581, 0.04477431047169359, -0.004339218121344701, -0.016759928650366445, -0.0012808125658002678, -0.06194273645434924, 0.0029469077853499902, -0.0484832035169219, 0.004354632432677329, 0.010284089826749476, 0.0016562920791653498, 0.05860502682244219, -0.002554940725756269, 0.05130265188459434, -0.004302717957894656, -0.0039058545993557493, -0.001989391580362867, -0.05448544081154807, 0.0021421512293603086, -0.05316746201897048, 0.004185637447382575, -0.0022071232607380527, 0.0022718642257098776, 0.0497028662369773, -0.0017197579224421868, 0.05404049339153871, -0.004007461230863279, 0.007895150671837893, -0.002496958982749568, -0.04439551038821932, 0.0012992447695554812, -0.053913788518906276, 0.003774047410758856, -0.013011261387780622, 0.002659622981746507, 0.03871679539061059, -0.0008920189604393169, 0.05280883243237103, -0.003492868517232088, 0.017425607199126412, -0.0027566533586161333, -0.03283079452140452, 0.0005090707163991192, -0.0507759328441435, 0.0031727897435435237, -0.021029342533310628, 0.002786793993654495, 0.026907345332503548, -0.00016064518460164986, 0.047892738523109615, -0.002823805333314099, 0.023737885785173773, -0.0027507741919095105, -0.021116985247959325, -0.00014406376075174002, -0.0442619391679422, 0.002456740949512268, -0.0254934592007888, 0.0026512880826962343, 0.01562586077812844, 0.0003971886347458835, 0.04000821457644277, -0.0020829308806825536, 0.026266830584449632, -0.002492915285959462, -0.01059076245571952, -0.0005924241182281767, -0.03527452342329725, 0.0017138797021644685, -0.026058203863559466, 0.0022819851490675364, 0.006154434017623184, 0.0007252164032364954, 0.030217841798800677, -0.001360918485733016, 0.024897230921549638, -0.0020263885466991266, -0.0024412963321893723, -0.000792900395575057, -0.025004478232435814, 0.0010348658256942758, -0.02284214333799046, 0.0017353428081870676, -0.000446285660459086, 0.0007947806144296487, 0.019805104728751056, -0.0007457038173938354, 0.019978028975504967, -0.0014191167439198363, 0.002431080807511115, -0.0007321533067410597, -0.014789651991218714, 0.0005022786889629499, -0.01641430393830916, 0.0010887239429173395, -0.0034633216653350753, 0.0006082690479973086, 0.01012222124007535, -0.0003120350615741191, 0.012281454532368948, -0.0007555934713757165, 0.0035222159927797915, -0.00042823687885486895, -0.005956164710401826, 0.00018079181885600535, -0.007727145759730204, 0.00043122778771038906, -0.00261659370242982, 0.00019887282093666145, 0.0024294821901004074, -0.00011257314204656773, 0.0029117875243153506, -0.00012605780866780113, 0.0007879133380328177], "imag": [-2.016546999447738e-05, -0.00013014994129812785, -0.002233910086519626, 0.0002247993074829472, -0.001588222371233898, 0.0003726107463236681, 0.003326287075118507, 9.794965747796679e-06, 0.006638096900248467, -0.0005356654345741917, 0.0025472714590744593, -0.0005998413400305101, -0.006674880283017001, 4.891505893700265e-05, -0.011337387967534383, 0.0008298763731701918, -0.004423149895476863, 0.0008693974975717036, 0.009312285266219382, -4.436159090296294e-05, 0.01617167143274723, -0.0010968224511550932, 0.007159575712830148, -0.001172283325091843, -0.011137661719156892, -2.4183961678203347e-05, -0.020973836760959864, 0.0013267026989958427, -0.0106738311292916, 0.001498458995512436, 0.012074697151280763, 0.00015549659939869808, 0.025577274971783887, -0.0015108176733646078, 0.01485921129703173, -0.001837140263726125, -0.012073929346649914, -0.00034643163813761303, -0.029820873799264267, 0.0016418318827941228, -0.019588187886687324, 0.0021771206353241083, 0.011114268576330641, 0.000592016052835138, 0.03355385451451026, -0.0017139957496756, 0.02471619906971445, -0.0025071065502230523, -0.009203673374852048, -0.0008855945961045212, -0.0366403056645526, 0.0017233204275968468, -0.030085953357237353, 0.0028160555786887935, 0.006378958696603088, 0.0012190263885462245, 0.03896327787391805, -0.0016677001942017272, 0.03553211926648269, -0.0030935075256244, -0.0027047411728121197, -0.001582926164267724, -0.04042831681579031, 0.0015469787003680345, -0.04088626110681158, 0.003329898539211954, -0.0017284480165981869, 0.0019669430138226475, 0.04096632810759769, -0.0013629570300599443, 0.04598187365998386, -0.003516848816440271, 0.006806827230437026, -0.0023600683378578653, -0.0405356877285592, 0.0011193432618706938, -0.05065936540299706, 0.0036474152761992113, -0.012396726702892158, 0.002750963842152577, 0.039123534004158356, -0.0008216449711337304, 0.05477084128515554, -0.0037163016075666636, 0.01834854946081349, -0.003128299795174063, -0.036746201587661904, 0.00047700781840579593, -0.0581845418887745, 0.00372001936596542, -0.024501213148557265, 0.0034810934512212017, 0.03344878346442309, -9.400498499423357e-05, 0.060788805905803725, -0.0036569952454802847, 0.03068694057871709, -0.0037990375255573558, -0.029303833047943147, -0.0003176163093213572, -0.062495436954023896, 0.003527621258496466, -0.036736256251977246, 0.0040728088935120905, 0.0244092441490667, 0.0007472236813929857, 0.06324237342012455, -0.003334246256269993, 0.04248303976841017, -0.004294348265130259, -0.01888537121295472, -0.0011836152611944633, -0.06299558072830388, 0.003081108975245931, -0.04776948517921557, 0.0044571024436265115, 0.012871474995627312, 0.0016153527673403582, 0.06175010857781189, -0.00277421454166973, 0.05245081796415143, -0.004556221884352023, -0.006521599109698885, -0.0020311020483967826, -0.05953028058078456, 0.0024211580590247743, -0.056399628390897544, 0.00458870759838705, -1.4373749141738902e-17, 0.002419970922112121, 0.056389009622657, -0.002030900488473164, 0.05950969131359064, -0.004553502951792856, 0.0065237336026288525, -0.002771834213665776, -0.05240625838707839, 0.0016135034642208522, -0.06169915766478893, 0.004451527553205246, -0.012879726263394009, 0.003077636264884953, 0.04768669005681478, -0.001179830920668743, 0.06291302153911733, -0.004285652149880583, 0.0189028758747828, -0.003329661848380919, -0.042356578455714604, 0.0007412264091635247, -0.06312478830432244, 0.00406061521400393, -0.02443777694401267, 0.0035217673542796185, 0.03656006910861305, -0.0003091757189464767, 0.06233729296657326, -0.0037828836444632535, 0.02934335985533725, -0.003649565295050701, -0.030454902199865193, -0.00010503513276098202, -0.060582643352406026, 0.0034604616821854958, -0.03349710714314072, 0.003710556560964027, 0.024207724620750156, 0.0004906563265696874, 0.05792128879518469, -0.003102653689519468, 0.036798720292081886, -0.00370420641373992, -0.01798913072332625, -0.0008377950227177972, -0.05444024114905908, 0.0027197878294601976, -0.03917312685510994, 0.003631961882693457, 0.01196857966747807, 0.0011377108948126733, 0.050250500317048356, -0.002322908857158977, 0.04057273726714892, -0.0034972099761516797, -0.006309341107076087, -0.0013830775549077893, -0.04548376031336808, 0.0019234491687404164, -0.04097888305032006, 0.0033051778889833096, 0.001163620289770832, 0.0015682020183938874, 0.040288493469338015, -0.001532887912811801, 0.04040239249164413, -0.0030627781218944146, 0.0033319915420235474, -0.001689195602083956, -0.034825529089362026, 0.001162408338133436, -0.03888328560018539, 0.002778403077832164, -0.007060605114433381, 0.0017440910926535668, 0.02926325810630508, -0.0008225636154021366, 0.03648959644980775, -0.0024616752160024342, 0.009928536753357291, -0.0017329026223467838, -0.023772606615003605, 0.0005229611296841084, -0.03331535710157139, 0.002123160179201117, -0.011868122308569965, 0.0016576263969426235, 0.018521928234623803, -0.0002719746995923491, 0.02947780239537309, -0.001774051425292658, 0.012839756485438104, -0.0015221821864742238, -0.013671967850273475, 7.649335564886527e-05, -0.025113878253868203, 0.0014258357551352797, -0.01283309575005969, 0.0013322972594126642, 0.009371047327110684, 5.828577233875211e-05, 0.02037615705175922, -0.0010899497110284791, 0.011867387898819226, -0.001095336163066916, -0.005750617330831084, -0.00012901421853121834, -0.01542828144347255, 0.0007774371041343368, -0.009990917440632513, 0.0008200813752928131, 0.002921308613876286, 0.00013429385208502443, 0.010440072274882525, -0.0004986179074452451, 0.007279582351998931, -0.0005164713266443534, -0.000969601354093699, -7.472035445737316e-05, -0.005582446402141959, 0.00026277845452730856, -0.0038346435820194517, 0.00019530270103197605, -4.4796939502656264e-05, -4.742530617603715e-05, 0.0010219770752065793], "normalization": "v* M v = 1 for dimensionless M"}, "256": {"real": [0.00030471868455691565, -7.537612316325155e-05, -0.0006316089507001696, 3.3217295830924946e-05, -0.0010412132389397578, 0.0001438093363243777, 0.00038204986936892155, 8.653208153172984e-05, 0.0023055680425801907, -0.00011978752322807112, 0.0021133623102790695, -0.00025213740563949095, -0.0008695012105320277, -0.00012054170374328469, -0.003933116242488908, 0.00019127562199862717, -0.0034424079049797775, 0.0003668283632908895, 0.0010300585994686587, 0.00017661497438854084, 0.0054617449136316176, -0.0002450721343594027, 0.004991450905335339, -0.00048435602257450755, -0.0008513729443262139, -0.000253546813736492, -0.00684112656053316, 0.00027895140313653787, -0.0067183500881115524, 0.0006011025538319587, 0.00032868515790377496, 0.00034964746584838734, 0.008023897020807452, -0.00029111958113833814, 0.008576569688760981, -0.0007134315297926327, 0.0005350515183601941, -0.0004627749191278771, -0.008966624695209351, 0.0002802527556516636, -0.01051610286419255, 0.0008177614933029027, -0.0017291982069330449, 0.0005903761396230988, 0.009630705619866547, -0.00024552606288501185, 0.012484464105838445, -0.0009106386243780376, 0.0032356056168669645, -0.0007295363455764088, -0.009983167340412992, 0.00018663323010072264, -0.014427731881093638, 0.000988807128457782, -0.005028934655011955, 0.0008770353998604336, 0.009997366249623715, -0.00010379616254760215, 0.01629162182470027, -0.0010492760095279832, 0.007077116551750344, -0.0010294102625502172, -0.00965356503894035, -2.2356210753066396e-06, -0.018022570212835928, 0.001089380958543836, -0.009341944003869167, 0.0011830223312367944, 0.008939379153310405, 0.00013019571050623636, 0.01956880724242531, -0.0011068401781522588, 0.011779782370909271, -0.0013341284038839686, -0.007850083587064438, -0.00027832149843036626, -0.020881399810779137, 0.0010998030773674771, -0.014342387698836596, 0.0014789539298321317, 0.006388773970050482, 0.00044438447561940164, 0.021915244042883687, -0.0010668909025157037, 0.016977816328146704, -0.001613767170262905, -0.004566378619579704, -0.0006257295742734323, -0.022629988735577332, 0.0010072285209658481, -0.019631409110570947, 0.0017349528708906466, 0.0024015210238750606, 0.0008193228369130688, 0.022990872162216222, -0.0009204667391094135, 0.022246831841539645, -0.001839084057172692, 7.976497535600597e-05, -0.0010218065313315307, -0.022969456284427453, 0.0008067947126387054, -0.02476715244134797, 0.0019229905958741958, -0.0028444622721313026, 0.001229560691619834, 0.022544244320374416, -0.0006669421922034373, 0.027135934706880725, -0.0019838232256810234, 0.005853132158530965, -0.0014387699436861584, -0.02170116978466554, 0.000502171537410881, -0.029298328120380485, 0.002019111842691709, -0.009060600333961732, 0.0016454943733850058, 0.020433947504902458, -0.0003142596234762413, 0.031202133249891448, -0.0020268169325222416, 0.012416754696398039, -0.0018457431181324515, -0.01874427968873393, 0.00010546995396548476, -0.032798822705880776, 0.0020053731673815027, -0.015867440245067234, 0.0020355493102303143, 0.016641912814895472, 0.00012148452349303006, 0.0340444984225539, -0.0019537243315502486, 0.0193554345902768, -0.002211044973013306, -0.014144543902716633, -0.00036348722734977124, -0.03490076719611385, 0.0018713488994717609, -0.02282148603919892, 0.00236853446992228, 0.011277577524428503, 0.000617071545014345, 0.03533551791368561, -0.0017582757641978143, 0.026205395034159272, -0.002504565131667091, -0.00807373771149832, -0.0008784812488524025, -0.03532358571837768, 0.0016150897969294913, -0.0294471188859477, 0.0026159937374061735, 0.004572541617318659, 0.0011437366173206837, 0.034847290444045824, -0.0014429271075325314, 0.03248787928334913, -0.002700047601309367, -0.0008196443844565356, -0.0014087050454264396, -0.033896838979083486, 0.001243460067570292, -0.035271251980951684, 0.0027543791146666104, -0.0031339329239205896, 0.0016691748434833186, 0.032470583739141384, -0.0010188723481164143, 0.03774421837234002, -0.0027771127140073892, 0.007232678276383937, -0.001920930862036316, -0.0305751320964536, 0.0007718244107318228, -0.03985815933823665, 0.0027668833852248402, -0.011417550524898802, 0.0021598305451008297, 0.0282253043794469, -0.0005054100681190028, 0.041569772808257306, -0.0027228659699708754, 0.015627010535266703, -0.002381879004100997, -0.025443940868850976, 0.000223104897739065, -0.04284189786975313, 0.0026447947105664965, -0.01979810266658624, 0.0025833017213438446, 0.02226156102275102, 7.129255601170316e-05, 0.04364422997275379, -0.0025329726503336113, 0.023867566711904514, -0.0027606135342207296, -0.018715880911954867, -0.0003737257204391716, -0.04395391378466948, 0.0023882706941183436, -0.02777295982403771, 0.0029106826187920115, 0.014851197485394844, 0.0006799498882017294, 0.04375600250384783, -0.002212116325433117, 0.031453767742282486, -0.003030788282777916, -0.010717650766250583, -0.0009856057869466414, -0.04304377490702021, 0.0020064721684878795, -0.03485248481261974, 0.0031186714915271167, 0.006370377354771158, 0.001286295476428234, 0.04181890403499178, -0.0017738047718489909, 0.03791564285214044, -0.003172577184165118, -0.0018685706421092837, -0.0015776591801334632, -0.040091474165133874, 0.00151704417202674, -0.04059476983764529, 0.003191287588370743, -0.0027255351174777106, 0.001855451639865539, 0.03787984552773458, -0.001239534966621026, 0.0428472606820243, -0.0031741459082763415, 0.007347738303164877, -0.0021156165893547836, -0.035210369043194696, 0.0009449797844678234, -0.044637143975960934, 0.0031210699377473344, -0.011932981339465507, 0.0023543579767137377, 0.03211695613604948, -0.0006373761816904086, 0.045935730486591525, -0.0030325553374631158, 0.016416479653288605, -0.0025682066247370394, -0.02864051136865674, 0.0003209481149193737, -0.04672213138435812, 0.0029096685053493342, -0.020734847468497613, 0.0027540811016566187, 0.024828238180995218, -7.324401423833768e-08, 0.04698363657273056, -0.002754029162423466, 0.02482719977619365, -0.0029093416813803764, -0.020732830377438675, -0.00032079260554689017, -0.04671594607945929, 0.002567782966452527, -0.028636210249744505, 0.003031836399529086, 0.016411564121078703, 0.0006371924372999983, 0.045923250183039124, -0.002353564650391383, 0.03210910567976731, -0.003119938357394668, -0.011925307042773857, -0.0009447451246575797, -0.04461815674492095, 0.0021144523580400947, -0.035198578671499, 0.0031725735875306844, 0.0073374626114787855, 0.0012392210858995995, 0.042821467044324685, -0.0018539140123300026, 0.03786360185417823, -0.0031892389690631505, -0.0027128691139359767, -0.0015166152061555811, -0.04056180421473738, 0.0015757466991733787, -0.04007012867018117, 0.003170009864750332, -0.0018833265646198884, 0.0017732156699298786, 0.0378751011087673, -0.001284010179110905, 0.041791667908043714, -0.003115537341900217, 0.006386799699042734, -0.0020056674432808513, -0.03480395701919506, 0.0009829557476851397, -0.04300972147861237, 0.0030270350319093944, -0.010735162277649953, 0.002211029243699185, 0.031396875110090414, -0.0006769517514475349, 0.043714077463609, -0.002906255874862875, 0.014869040906641212, -0.0023868229563411697, -0.027707394618902207, 0.00037040712828115247, -0.04390295314542842, 0.0027554591827707755, -0.01873309830243708, 0.0025310745951622393, 0.023793133835584263, -6.769437702730192e-05, 0.04358298550388685, -0.0025773686340888713, 0.022276979656477115, -0.0026423460641979636, -0.019714761513449437, -0.00022692662834968222, -0.04276906949025591, 0.0023751219798882157, -0.025456166552517673, 0.0027197571447545974, 0.015534915686822057, 0.0005093825809018193, 0.041484047207643815, -0.0021522133952596233, 0.028232722834004808, -0.0027629973154678195, -0.011317089838339912, -0.0007758570820434231, -0.03975825388719116, 0.0019124295453823432, -0.03057591882645704, 0.002772327200688372, 0.0071245069557278155, 0.0010228560923101631, 0.03762892920065765, -0.0016597805516941919, 0.03246272257982343, -0.0027485696349506547, -0.0030190022335792343, -0.001247267292974064, -0.035139504942326476, 0.0013984271375248557, -0.033878149266549924, 0.0026930905237791194, -0.0009400649953179815, 0.0014464122735135946, 0.032338782399738315, -0.0011326053027012851, 0.034815462506217136, -0.002607769870222238, 0.004696850067650225, -0.0016180905936283969, -0.029280014771884383, 0.0008665499216686544, -0.0352762241386668, 0.00249496351875611, -0.008199993430808385, 0.0017606149198742737, 0.026019911746484672, -0.0006044186787672871, 0.03527019178273742, -0.0023574563401532406, 0.011403504893375596, -0.0018728366032292657, -0.022617584782453435, 0.00035021774710147, -0.034815066344891024, 0.002198407739382637, -0.014267545473070326, 0.0019541612419041545, 0.019133452732881324, -0.00010773058404480952, 0.03393609442867644, -0.002021290510633313, 0.016759092544737866, -0.0020045539601747427, -0.015628128167202632, -0.00011954884250072933, -0.03266553328976683, 0.0018298241864936277, -0.018852476170740772, 0.0020245343254390526, 0.012161305095722084, 0.00032847716636242945, 0.03104198853243326, -0.0016279041298763361, 0.02052977690133641, -0.0020151610185555027, -0.008790668758456879, -0.0005163159494333473, -0.02910963710421189, 0.00141952769556508, -0.0217810779184021, 0.0019780065631826538, 0.005570847714088286, 0.0006807782248744788, 0.02691735027186645, -0.0012087188417999474, 0.02260456711384504, -0.0019151226047703185, -0.002552427661694263, -0.0008200664057331378, -0.024517733114021778, 0.000999452600144476, -0.02300648749336195, 0.0018289964056076443, -0.00021895473670005967, 0.0009329008691434421, 0.021966098610195134, -0.0007955808134352343, 0.023000937125732084, -0.0017224993856290126, 0.0027034212705117394, -0.0010185387007198255, -0.019319395612115927, 0.0006007605268879726, -0.022609522663294128, 0.0015988286864685476, -0.004867549886994238, 0.0010767822677734454, 0.01663511083022589, -0.00041838636688933855, 0.021860873189760658, -0.0014614428657918556, 0.006684947840895258, -0.0011079774801387896, -0.013970165439136307, 0.00025152816656569596, -0.020790023755000227, 0.0013139929377866107, -0.00813668977383682, 0.001113001790178647, 0.011379826992629136, -0.00010287499830904255, 0.019437680385492297, -0.0011602500618584572, 0.009211612741262242, -0.0010932421753026371, -0.00891665703911292, -2.5313347117328577e-05, -0.01784938056729412, 0.0010040312434049228, -0.009906462884551001, 0.0010505635335435785, 0.006629514148368703, 0.00013124653521039172, 0.01607456514521514, -0.0008491244469107967, 0.010225891224366759, -0.0009872681018764293, -0.004562631012419706, -0.00021363477314287736, -0.014165579230812268, 0.0006992145318247703, -0.01018229887669005, 0.0009060466747073209, 0.0027547828869572345, 0.00027171023359255967, 0.012176621032064551, -0.0005578114055462267, 0.009795534812486321, -0.0008099225531619109, -0.0012385629208517945, -0.00030523842588572577, -0.010162658484385648, 0.0004281817456715091, -0.009092452042987855, 0.0007021892916106331, 3.977791207438835e-05, 0.000314519311919893, 0.00817833415803034, -0.0003132855762065631, 0.008106330763626277, -0.0005863434237426323, 0.0008230242338258356, -0.00030037815667545637, -0.006276879129667352, 0.00021571889100233368, -0.0068761794811466465, 0.00046601344427590007, -0.0013388865393724467, 0.0002641462956628999, 0.004509056332046196, -0.00013766340391320266, 0.005445927434032995, -0.0003448863923222116, 0.0015046283191343913, -0.00020763219079291992, -0.002922153338433789, 8.084437123318654e-05, -0.0038635236533803062, 0.0002266334271844161, -0.0013248804593642208, 0.0001330833283551286, 0.0015590436077241522, -4.649728017013396e-05, 0.0021799597617762323, -0.00011483582331972576, 0.0008119699449276937, -4.3138313538789305e-05, -0.00045732694176603216, 3.5306695630267924e-05, -0.0004486585830731095], "imag": [0.0005958600949750669, -4.459705192254802e-05, 0.0004950653822083895, -0.00010749786607801335, -0.0007744776455924631, -9.617923170965358e-06, -0.001800227722974919, 0.00015673203490008277, -0.0006616390795687898, 0.00017927555496703037, 0.0020775326740075824, -2.2355130499134433e-05, 0.00342286657435968, -0.00026507460430008286, 0.001162151317223239, -0.00026843130818757585, -0.0031580845744236417, 3.2190350393501704e-05, -0.005139943619996072, 0.0003666855966578719, -0.0019887281194747304, 0.00037244994433807677, 0.003977719197348105, -1.9050379735326587e-05, 0.006899595308353369, -0.0004581445504072713, 0.003123677314147421, -0.0004884649208817985, -0.004503665413743522, -1.7385291241546485e-05, -0.008648609307275455, 0.0005362329418178249, -0.004542187247737433, 0.0006133106459267786, 0.004709492332541906, 7.691204188535351e-05, 0.01033349693840327, -0.0005980002148825679, 0.006212802428906999, -0.0007435854047285295, -0.0045756690597679485, -0.00015880195661298845, -0.011901572945132437, 0.00064082475585649, -0.008098028494838063, 0.0008757189841559369, 0.004089992263213559, 0.0002618157830450472, 0.013302022065659636, -0.000662468651191827, 0.010155055178767624, -0.0010060437189394855, -0.0032478732920559646, -0.00038422479851614623, -0.01448693219254484, 0.0006611251834698395, -0.012336583733531605, 0.0011308676183540488, 0.0020524792320800365, 0.0005238421844443311, 0.01541227451282413, -0.0006354581554988962, 0.014591743294429832, -0.0012465481918457547, -0.0005147250149168964, -0.0006780633292147201, -0.016038812002174545, 0.0005846322853876659, -0.016867078982623688, 0.0013495655778098213, -0.0013468835073624317, 0.0008439143121283824, 0.016332918974949446, -0.0005083340822990656, 0.01910759318867264, -0.001436593591498371, 0.003506552814664073, -0.0010181076667484285, -0.016267296044395384, 0.0004067827906147886, -0.021257820460510463, 0.0015045673457004629, -0.005931645843434666, 0.0011971043845165944, 0.01582156679333069, -0.0002807311760823012, 0.02326291577010588, -0.001550746160693026, 0.008583258881504312, -0.0013771810013965154, -0.014982744658856736, 0.00013145611771930868, -0.025069735660717376, 0.0015727705668496124, -0.011416920633954464, 0.0015545005137157354, 0.01374556095427808, 3.9260839749063485e-05, 0.026627891886958896, -0.0015687123125733256, 0.01438340055998781, -0.00172518579618277, -0.012112647541840136, -0.0002291626299264377, -0.027890757651435883, 0.0015371164199502582, -0.017429611519239017, 0.0018853941465859214, 0.010094570384156924, 0.00043555498025640187, 0.028816407405186244, -0.001477034478160797, 0.020499589982450585, -0.00203139155884347, -0.007709712987673464, -0.0006553532017532921, -0.029368472398243757, 0.0013880485276044788, -0.023535535589280395, 0.002159625329384482, 0.004984011558614695, 0.0008851365962657203, 0.029516895720168895, -0.001270285062817856, 0.02647889070300982, -0.002266793631143825, -0.001950546466309167, -0.001121209481063454, -0.029238572427643994, 0.001124418866300051, -0.02927143983914152, 0.002349910744299309, -0.0013510027002290694, 0.0013596677055555749, 0.028517862484165653, -0.0009516665749344339, 0.03185640844690829, -0.0024063667122113308, 0.004875028639428894, -0.0015964694308729312, -0.027346966595318406, 0.0007537700722464176, -0.034179540507507135, 0.0024339802934159184, -0.00857078218936794, 0.0018275088617967054, 0.025726157568562162, -0.0005329699897059036, 0.03619013478041271, -0.0024310442040150664, 0.01238325815703903, -0.00204869156367111, -0.023663862510945047, 0.00029196978509347336, -0.037842020273334505, 0.0023963617871913066, -0.016254164873547968, 0.0022560099655159725, 0.0211765939524857, -3.3891042231058946e-05, 0.039094452617822524, -0.002329274405115291, 0.020122959641995092, -0.0024456176451773805, -0.018288730794720875, -0.00023777919927323512, -0.03991291448158555, 0.0022296790203518283, -0.02392793099443182, 0.0026139010131687682, 0.015032152781531402, 0.0005192481261384208, 0.04026980491297606, -0.002098035615750565, 0.027607307777897074, -0.0027575470583991375, -0.011445734919714587, -0.0008064827555634805, -0.04014500455988809, 0.0019353642903524385, -0.031100374564986103, 0.0028736058905209183, 0.007574710889892307, 0.0010952802600702359, 0.03952630599726622, -0.001743232060588215, 0.03434857274110454, -0.002959546908720285, -0.003469916934819623, -0.0013813417224496634, -0.038409700890941055, 0.001523729587348404, -0.037296566861501915, 0.003013307543763587, -0.0008130700532871157, 0.0016603479649503717, 0.03679951837541757, -0.0012794382368801567, 0.03989325649226383, -0.003033333656748801, 0.005214884544032897, -0.0019280360567340506, -0.03470841177899049, 0.0010133880633478194, -0.04209271473889909, 0.0030186108318139716, -0.009673397086525528, 0.002180275089479524, 0.03215719364091678, -0.0007290074699863244, 0.043855036006014377, -0.0029686859681427053, 0.01412479297353654, -0.002413139823067878, -0.029174521779602242, 0.00043006546089628423, -0.0451470771971576, 0.0028836787558717807, -0.018504685072852838, 0.0026229808413533173, 0.025796441935274826, -0.0001206075337944443, 0.04594307852388537, -0.002764282807584984, 0.02274924039402991, -0.0028064899213876486, -0.022065795174135882, -0.00019511361716924845, -0.04622515231151893, 0.002611756408540271, -0.026796299685900762, 0.002960759406993787, 0.01803150075413183, 0.0005127113222316195, 0.0459836306247167, -0.002427903041005416, 0.03058646947193496, -0.003083334487605324, -0.013747727467678838, -0.000827740740536735, -0.04521726514334511, 0.0022150420275556864, -0.03406416642513037, 0.003172257413813332, 0.009272968551720507, 0.0011357758595704273, 0.0439332754500018, -0.001975969821310439, 0.03717859485233111, -0.003226102829629201, -0.0046690370506253165, -0.0014324862777216351, -0.04214724469400638, 0.0017139126445252448, -0.03988463928398024, 0.0032440035653593068, 3.3839615327766496e-18, 0.0017137123613367813, 0.03988286442053458, -0.0014324713374237628, 0.04214365572598615, -0.003225666411120777, 0.004668929058299171, -0.001975537396997661, -0.03717153314590115, 0.0011355594236738392, -0.043924146998060194, 0.0031713775761343017, -0.009272518940645333, 0.0022143554147334406, 0.034051815966893426, -0.0008273355247799653, 0.04520230972060979, -0.0030819977296103864, 0.013746650372098115, -0.002426933437469382, -0.030568775066499715, 0.0005121313606014447, -0.045962442883206826, 0.0029589467116996316, -0.018029425510767236, 0.0026104670147454206, 0.02677318336880928, -0.0001943766551158288, 0.0461972104852465, -0.002804178194033316, 0.022062237099712223, -0.0027626280227187098, -0.02272063575983398, -0.00012147767596279612, -0.045907753437387504, 0.0026201447553133935, -0.025790777643392018, 0.002881603855370757, 0.018470574188117896, 0.0004310366472019006, 0.04510364870079871, -0.0024097540147394922, 0.029165970114088415, -0.0029661272910361087, -0.014085244552886275, -0.0007300372208005386, -0.043802716466921306, 0.002176316631453656, -0.03214480314473858, 0.0030154964908595755, 0.00962860454945185, 0.0010144218255149818, 0.04203067899249471, -0.0019234871286202108, 0.034691055433815655, -0.0030295847684502675, -0.00516520254725751, -0.0012804080297689692, -0.03982067744928548, 0.0016551986333799005, -0.03677589613984939, 0.003008839959318827, 0.0007590481089220477, 0.0015245530930110228, 0.03721265577489702, -0.0013755927362943054, 0.038378350341602356, -0.002954273411240541, 0.0035275050910825124, -0.0017438122145099803, -0.03425262297133853, 0.001088945763903962, -0.03948562114133453, 0.002867438808847523, -0.007634843425302022, 0.0019355894158698636, 0.030991807545437417, -0.0007995928240033075, 0.04009326264637515, -0.0027504012339288875, 0.01150712464378202, -0.002097780130390938, -0.02748571977812879, 0.0005118510239233234, -0.0402052008293304, 0.0026056970436588015, -0.01509323745740353, 0.002228804726490322, 0.023793139211095795, -0.00022994327681465337, 0.039833602087936675, -0.002436285318864894, 0.018347671793672617, -0.0023276323608101704, -0.01997504611736268, -4.2075900727882105e-05, -0.03899859214953716, 0.0022454917903424174, -0.021231283810367003, 0.00239379473630078, 0.016093516751056816, 0.0003003912340724707, 0.037727830739272106, -0.0020369462902117695, 0.023711941713325295, -0.0024273895280988275, -0.012210602832589616, -0.0005414928764861589, -0.03605595010482816, 0.0018145148948363512, -0.025765040645519564, 0.0024290734319395045, 0.008387216005388881, 0.0007622367204337647, 0.03402386801277912, -0.0015822280235941383, 0.027373877352990603, -0.0024000449825741805, -0.004682037894656821, -0.0009598977290043014, -0.03167798815623665, 0.0013442058320526408, -0.028529877944315052, 0.002342017479621124, 0.0011504759089974012, 0.0011322153127254141, 0.029069302997039914, -0.0011045822874092455, 0.02923267479568501, -0.0022571825419287904, 0.002156315938927845, -0.001277429925628178, -0.02625241586890028, 0.0008674293375434584, -0.02949003146151836, 0.002148164985430005, -0.005192333139523226, 0.0013943102183892615, 0.023284500657965182, -0.0006366825822138524, 0.029317617279763737, -0.002017969880413034, 0.007917517227383509, -0.0014821702626435125, -0.020224218525502824, 0.000416069825883882, -0.028738636157889273, 0.0018699227890768219, -0.010298438128947549, 0.0015408765458394596, 0.0171306119227628, -0.0002090438369228772, 0.02778331673819967, -0.0017076043105292188, 0.012308849827244783, -0.0015708446268572216, -0.014061996556492528, 1.872055851201702e-05, -0.02648827371968001, 0.0015347801656318118, -0.013930109225493708, 0.001573025535463658, 0.011074871986109621, 0.00015217608603334778, 0.024895752508619612, -0.0013553281363459645, 0.015151450649902004, -0.0015488821899495666, -0.00822287117118033, -0.0003013617747190785, -0.02305277153874202, 0.001173163231955337, -0.015970111131931548, 0.001500356293411907, 0.005555768545940324, 0.00042703087917793896, 0.021010178501330513, -0.0009921624866522502, 0.016391304399467368, -0.0014298263466269042, -0.00311856509136533, -0.0005278863510969287, -0.018821638323114644, 0.0008160907988789951, -0.01642804433453827, 0.0013400575810380594, 0.0009506674240560543, 0.0006031598585860471, 0.016542571993459796, -0.0006485292023989866, 0.016100821468430733, -0.0012341447659084343, 0.0009148238472622597, -0.0006526218109848863, -0.014229066249447446, 0.0004928069127059084, -0.015437138831260501, 0.0011154489763983203, -0.002451703299728075, 0.0006765811000054635, 0.011936774661011475, -0.00035193842093989334, 0.014470916101081487, -0.0009875295217291618, 0.0036411165100378464, -0.0006758745777057239, -0.009719830808189512, 0.00022856681228960955, -0.013241773458370389, 0.0008540723225889379, -0.00447187410754456, 0.0006518464839845553, 0.0076297940059599926, -0.00012491436868552805, 0.011794208799253358, -0.0007188160928371966, 0.004940618329684249, -0.0006063182244990554, -0.005714647413357512, 4.2741378626984545e-05, -0.01017668395310042, 0.000585477721148722, -0.00505183910882548, 0.0005415490806149255, 0.0040178673742758235, 1.6686077219498583e-05, 0.008440637250088255, -0.00045767826273508005, 0.004817739541403932, -0.00046018860283818214, -0.0025775814957544607, -5.26187645803063e-05, -0.0066394411599938015, 0.0003388709394266786, -0.004257953414612692, 0.00036522159497436415, 0.001425831300939053, 6.483693801714439e-05, 0.004827324749561126, -0.00023227250840251353, 0.0033991202407893267, -0.0002599067351040589, -0.000587953328789124, -5.365275463488062e-05, -0.0030582813623639695, 0.0001407992964151365, -0.0022743259224494885, 0.00014770999874995263, 8.209032838644443e-05, 1.9902427679344058e-05, 0.0013849822181948239, -6.701110609885946e-05, 0.0009224136010750337, -3.1935563698954205e-05, 8.222890668943713e-05], "normalization": "v* M v = 1 for dimensionless M"}, "512": {"real": [-0.00023460353386208434, 2.8050387913295382e-05, -1.8330996890119786e-05, 2.4728957706574592e-05, 0.00043372333831455455, -2.5889453394592438e-05, 0.00044895250190617257, -6.300289438294157e-05, -0.00026709939106414404, -2.8426462031336972e-05, -0.0010281798992853501, 5.684006631869802e-05, -0.0008256860534310388, 0.00010147495286385477, 0.0004458789240148839, 4.025137687242748e-05, 0.0016099486887136596, -8.263578950893101e-05, 0.0012963025629221616, -0.00014248771017019173, -0.0005097706333004975, -6.001801237125736e-05, -0.0021609101890994247, 0.0001023341631875422, -0.0018487638638651097, 0.00018484014184109852, 0.00045360179756497607, 8.73748887306123e-05, 0.002663423643199347, -0.00011511077930721991, 0.0024692237743880138, -0.00022729035784643274, -0.00027462784928199716, -0.00012180844588418081, -0.0031006464250263287, 0.00012027444125811309, -0.0031422622312878242, 0.00026857727815821227, -2.74057602261531e-05, 0.00016265108990581582, 0.003456834709495616, -0.00011728023355767483, 0.003851145621904763, -0.0003074426954983379, 0.00045024163968867523, -0.00020909175901499236, -0.003717627553701956, 0.00010574028220259118, -0.004578109329096132, 0.0003426533874713281, -0.0009891289106901992, 0.0002601888533504764, 0.0038703099926927975, -8.543203430214173e-05, 0.005304658217026767, -0.00037302293890762996, 0.001636881864738594, -0.0003148853372544441, -0.0039040510568381756, 5.630392218089456e-05, -0.00601188051109594, 0.0003974329388910894, -0.002383978057337635, 0.0003720257901196812, 0.003810112982209367, -1.8478315737016175e-05, 0.006680770316764771, -0.00041485322547595927, 0.0032186944844704067, -0.0004303751523755912, -0.003582028304332331, -2.77482931340596e-05, -0.0072925538824860775, 0.00042436086441914307, -0.004127279918713807, 0.0004886388873673048, 0.0032157419935042847, 8.19078892963296e-05, 0.007829014643243927, -0.0004251575661548062, 0.005094160940503233, -0.0005454842580572975, -0.0027097162999885557, -0.00014336629033161852, -0.008272812084623342, 0.00041658526747198073, -0.006102178693590425, 0.0005995624000060898, 0.0020649965221871004, 0.00021133119279415462, 0.008607789542897483, -0.00039813963063784516, 0.0071328529291567605, -0.0006495308592049027, -0.0012852364832046344, -0.00028486280178150527, -0.008819266203264522, 0.00036948124261516, -0.008166669487286256, 0.0006940762552284166, 0.0003766830921312904, 0.00036288689826562305, 0.008894308774264647, -0.0003304443301776171, 0.009183387003978138, -0.0007319367269881327, 0.0006518800322171514, -0.0004442101620359946, -0.008821978598095663, 0.00028104284263061373, -0.010162358330970279, 0.0007619238201398871, -0.0017892292936072267, 0.0005275375340670209, 0.008593550301051895, -0.00022147379201614817, 0.01108286191981924, -0.0007829434819209629, 0.0030218370286969913, -0.0006114913711069575, -0.008202698489678232, 0.00015211778053918765, -0.011924438253503403, 0.0007940158407606485, -0.00433404483575711, 0.0006946321177758152, 0.007645649451671409, -7.35366859547265e-05, 0.012667226311723429, -0.0007942934643104863, 0.0057082720046140725, -0.0007754801978206674, -0.006921295319274871, -1.3531482766224515e-05, -0.013292295030654818, 0.0007830778102988658, -0.007125256204191206, 0.0008525388067632508, 0.00603126869016282, 0.00010818050566213621, 0.013781964765549506, -0.0007598336095727157, 0.00856432309751278, -0.0009243172733061895, -0.004979976268454155, -0.00020934655317042934, -0.014120113884159766, 0.0007242009495133987, -0.01000368111325882, 0.00098935464671093, 0.0037745906793975282, 0.0003158213342624809, 0.014292465809246056, -0.000676004858257605, 0.011420737215134882, -0.0010462431621211486, -0.002425000216066786, -0.0004262676190389727, -0.014286852086892973, 0.0006152622254113866, -0.012792429181171494, 0.0010936512355642788, 0.0009437168871139016, 0.0005392369279188819, 0.0140934473802184, -0.0005421859327027288, 0.01409556963848833, -0.0011303456450975596, 0.000654256257381094, -0.0006531891468468291, -0.013704972671255982, 0.0004571861077320161, -0.015307196900259421, 0.0011552125642696272, -0.0023515969488611286, 0.0007665137985464588, 0.013116863391639153, -0.0003608684551079189, 0.016404927522742748, -0.0011672771286014435, 0.004128872522767299, -0.0008775526741882907, -0.012327399689565314, 0.00025402966122222445, -0.01736730544355238, 0.0011657212349275913, -0.005964783043462731, 0.0009846235083207275, 0.011337796569159689, -0.00013764991109285627, 0.018174142579231445, -0.0011498992970013582, 0.007836435523083708, -0.0010860443628038596, -0.010152252201783478, 1.2882597554107512e-05, -0.018806845849690883, 0.0011193517083156839, -0.009719645557553145, 0.0011801583730930798, 0.008777953298851766, 0.00011895865608738255, 0.019248725759452204, -0.0010738157943767177, 0.011589262285738252, -0.001265358502712372, -0.0072250370442213, -0.0002564154994640679, -0.01948528189751764, 0.0010132340711497651, -0.013419512216217743, 0.0013401119492321676, 0.0055065097024926185, 0.00039790268695069506, 0.019504461016747427, -0.0009377596636715812, 0.015184357166633855, -0.0014029838476331696, -0.0036381226394205323, -0.0005417280055822317, -0.019296883716049283, 0.0008477587783284827, -0.016857861327405473, 0.0014526599245053718, 0.001638207102075622, 0.0006861140353738306, 0.018856036168347745, -0.000743810163497409, 0.018414562297582114, -0.0014879677690814875, 0.0004725302975408413, -0.0008292214504468637, -0.018178423810259477, 0.0006267015355844484, -0.019829840849183357, 0.001507896404407617, -0.002671248880965012, 0.0009691735454976695, 0.017263684427368097, -0.0004974229903285602, 0.021080284158361717, -0.001511613863830092, 0.0049332489312452705, -0.0011040816526157082, -0.016114658626089337, 0.0003571574620154436, -0.022144037298089836, 0.001498482504126856, -0.007232276900259843, 0.001232071098542832, 0.014737416271039958, -0.00020726833534566336, 0.023001137916758323, -0.0014680718166312815, 0.009540856795262292, -0.001351307342435484, -0.01314123807745698, 4.928435550407984e-05, -0.023633829229346776, 0.0014201685312873926, -0.011830643348898016, 0.001460021929145391, 0.011338552173351875, 0.00011511797903238044, 0.024026846718930562, -0.0013547838451196767, 0.01407279224101239, -0.0015565378931073712, -0.009344826076351068, -0.0002841343198558433, -0.02416767428356052, 0.001272157645761648, -0.016238342369210478, 0.0016392942530857307, 0.0071784151577603, 0.00045585441342320025, 0.024046765962161567, -0.0011727596417879474, 0.018298604963246104, -0.001706869248311178, -0.004860369281342946, -0.0006282858023101922, -0.02365772982781551, 0.001057287354177647, -0.02022555420753417, 0.001758001981679302, 0.002414199898980956, 0.00079937897153859, 0.0229974711408419, -0.0009266609666038996, 0.021992213979497428, -0.0017916121556043984, 0.0001343895493285152, -0.000967053606426049, -0.022066292401456116, 0.0007820150758783465, -0.023573035330015996, 0.0018068176105228541, -0.002757806555405111, 0.0011292256107657188, 0.020867948524471627, -0.0006246874271572325, 0.024944259425297103, -0.0018029494045694171, 0.005426901922907376, -0.0012838345212943583, -0.019409655968617396, 0.00045620476076429286, -0.026084260836835033, 0.001779564205247509, -0.008111327315881014, 0.0014288709466042976, 0.017702055281784403, -0.00027826593821617265, 0.026973866304867897, -0.001736453799558915, 0.010779913309040599, -0.0015624036559112647, -0.01575912716313653, 9.272255360075462e-05, -0.027596644408345, 0.001673651567515012, -0.013401062961705465, 0.0016826059455751347, 0.013598062783474146, 9.844272765726101e-05, 0.027939161946563783, -0.001591435804754091, 0.015943155692993833, -0.0017877809188848112, -0.01123908973869675, -0.00029313982790728514, -0.02799120326946726, 0.0014903298225236003, -0.01837495606312673, 0.0018763853273235666, 0.008705255627979082, 0.0004891966104910913, 0.02774594927917533, -0.001371098797017439, 0.02066602196641486, -0.0019470516391216373, -0.006022171840476638, -0.0006843855983082781, -0.027200113358128025, 0.0012347433843365274, -0.02278710671762786, 0.0019986080231885577, 0.0032177206932136955, 0.0008764517084349748, 0.02635403205216993, -0.0010824901615915476, 0.024710549565715355, -0.0020300959631894197, -0.00032172958063222777, -0.0010631406376570335, -0.02521170894182027, 0.0009157789982650623, -0.02641064929603261, 0.0020407852472042612, -0.0026343837339674625, 0.0012422275229153803, 0.0237808107639663, -0.0007362475042763049, 0.027864015783781095, -0.002030186112742708, 0.005617990140243835, -0.001411545494901703, -0.02207261549058868, 0.0005457127416962956, -0.02904989463391262, 0.001998058364329007, -0.008595647617101595, 0.0015690137424925047, 0.020101912721581863, -0.0003461504251210598, 0.029950460382912207, -0.0019444173209750316, 0.011533513896617973, -0.0017126647104166311, -0.017886857397014573, 0.00013967187086795212, -0.03055107414151047, 0.001869536493078768, -0.014397767950470713, 0.0018406700623979032, 0.015448778470925158, 7.15010131448424e-05, 0.030840502018510112, -0.0017739469319859391, 0.017155034748940857, -0.0019513650569663085, -0.012811944805096356, -0.00028506237714104825, -0.03081109117875961, 0.001658433240110831, -0.0197728076727486, 0.002043271002915993, 0.01000329112888559, 0.0004986503756049499, 0.030458900945783643, -0.0015240262744675324, 0.022219862964808972, -0.0021151154857910266, -0.007052107461996436, -0.0007098760475696071, -0.02978378695404829, 0.001371992621109846, -0.02446666069237914, 0.0021658500854681516, 0.0039896959030579085, 0.0009163527547906804, 0.028789436979419453, -0.0012038209617235911, 0.026485726848747886, -0.0021946653374769645, -0.0008489991416012481, -0.0011157257925147961, -0.027483357720434146, 0.001021205495815473, -0.02825201145629037, 0.0022010027267481457, -0.0023357945526542062, 0.001305701783765475, 0.025876812458751966, -0.0008260266220601231, 0.02974321783548099, -0.002184563541460922, 0.005529664776369038, -0.001484077469558674, -0.023984710185318715, 0.0006203291198012849, -0.03094009857385403, 0.0021453144561417526, -0.008697185523243727, 0.0016487675141977117, 0.02182544743137621, -0.000406298106008271, 0.031826714159849646, -0.002083489756460651, 0.011802959254249826, -0.0017978309567349756, -0.019420704680023798, 0.00018623307358023354, -0.03239065073328161, 0.0019995901628202107, -0.014812052845019763, 0.001929495956646521, 0.016795199847336104, 3.747965651869264e-05, 0.032623193939930836, -0.0018943782550930551, 0.017690429706179428, -0.002042182503512995, -0.013976401902167365, -0.0002623957147534518, -0.032519456455542356, 0.001768870546244559, -0.020405372408245633, 0.002134522786799262, 0.010994208234348374, 0.00048604232219819744, 0.03207845735659121, -0.0016243262973755165, 0.022925890254762424, -0.0022053789522228887, -0.00788058987314321, -0.0007059484051433648, -0.03130315215263319, 0.0014622332103344216, -0.02522310643537635, 0.0022538580054237284, 0.004669209095553042, 0.0009196747936639597, 0.030200412950011944, -0.0012842901759312106, 0.0272706196508626, -0.0022793236610815395, -0.0013950143411492364, -0.0011248441107923983, -0.028780958879466374, 0.0010923872952783814, -0.02904483543235107, 0.0022814049759150006, -0.0019061823387273862, 0.0013191699623393521, 0.027059237582493307, -0.0008885834284558724, 0.030525262771853412, -0.002260001646456092, 0.005198139828526378, -0.0015004850460632612, -0.025053259203204715, 0.0006750815579128519, -0.03169477213572366, 0.0022152858966415045, -0.008444628856557196, 0.0016667678127309329, 0.0227843849659706, -0.0004542022834558237, 0.03253981144089778, -0.0021477009254713556, 0.011609873535602413, -0.0018161673303918326, -0.020277073025122366, 0.0002283557908238305, -0.033050577128520504, 0.002057955930608115, -0.014658987794012753, 0.0019470260267036978, 0.01755858484280932, -1.2656426429114676e-08, 0.03322113806309901, -0.001947017769255978, 0.017558401017906063, -0.0020579000120472305, -0.014658655878159954, -0.00022832613347686739, -0.033049510610304145, 0.0018160993623094414, -0.020276267365047992, 0.0021475767180987584, 0.011609134846410556, 0.00045415956027284395, 0.03253768389361252, -0.0016666449910084278, 0.02278285342517046, -0.00221508962204533, -0.00844359622560402, -0.0006750169529094925, -0.031691594891099344, 0.0015003126765853636, -0.02505089918788155, 0.0022597298652335457, 0.005196931043927005, 0.0008884879759015954, 0.030521053698907084, -0.001318953872064875, 0.02705594763312007, -0.0022810546162481604, -0.0019049212689209226, -0.0010922518363636411, -0.029039619949644834, 0.0011245907309917794, -0.028776638676881277, 0.002278892071620969, -0.0013961966643127354, 0.0012841053314753908, 0.027264432021196768, -0.0009193912498605316, 0.030194963679110308, -0.00225334303200734, 0.004670173507143913, -0.001461989373385154, -0.025215991297246682, 0.0007056426090544127, -0.03129647724655037, 0.002204779037127108, -0.007881188289981488, 0.0016240136490125131, 0.022917904335607232, -0.00048572306071933567, 0.03207046363269296, -0.002133837088430377, 0.010994283122192125, -0.0017684790972887967, -0.020396586356424794, 0.0002620727309142539, -0.03251005564248042, 0.0020414110336754113, -0.013975786058164684, 0.001893897915694416, 0.017680929971612077, -3.716371732384401e-05, 0.03261230458223053, -0.001928639731801949, 0.016793716553779533, -0.0019990108411434594, -0.014801943533377729, -0.00018653012737045548, -0.03237820044779555, 0.0017968921590535297, -0.01941816827707735, 0.0020828014868425862, 0.011792363876303575, 0.00040656333284115365, 0.03181264220611445, -0.001647749657624235, 0.021821664346713475, -0.002144507556245743, -0.008686248559245022, -0.0006205484773490344, -0.03092435868899102, 0.0014829855656965092, -0.02397948044751156, 0.00218362879706794, 0.005518552975964931, 0.0008261849980839518, 0.02972578127349303, -0.0013045425020107044, 0.025869931709376976, -0.0021999316019587142, -0.002324697892767068, -0.0010212867730804687, -0.02823287016202067, 0.001114507608692122, -0.027474619726899997, 0.002193450207240504, -0.0008598669137842661, 0.0012038081194294984, 0.026464896688507412, -0.000915086082428271, 0.028778636637283795, -0.002164484486546933, 0.004000097209107883, -0.001371867874529594, -0.02444418465643658, 0.0007085733460184616, -0.029770723754018985, 0.002113594381514324, -0.007061781372234181, 0.0015237712536038835, 0.022195814251865346, -0.0004973262293833948, 0.030443382867031268, -0.0020415910564053176, 0.010011954432744883, -0.0016580292072677688, -0.019747292563398584, 0.0002837335412090832, -0.030792938957114064, 0.0019495249069354677, -0.012819293710256767, 0.0017733750371890919, 0.01712819517378271, -7.018641926900985e-05, 0.030819553725354613, -0.0018386705951467593, 0.015454490957020138, -0.0018687780652978817, -0.014369783659290024, -0.00014095115091520785, -0.030527189997434905, 0.001710509321288207, -0.01789059623614541, 0.0019434541921363262, 0.0115046041381843, 0.0003473712630856115, 0.029923527719893407, -0.0015667085798479789, 0.020103329163629426, -0.0019968732221487457, -0.008566072243906354, -0.0005468500858349331, -0.029019832910427996, 0.0014090996795691885, -0.02207135359622413, 0.002028762877503535, 0.00558805005950039, 0.0007372745636654402, 0.02783078154970144, -0.001239653336143507, 0.023776512352890952, -0.002039109466744576, -0.0026044206354288667, -0.0009166674792807034, -0.026374240998566906, 0.0010604536708022463, -0.025204019108649677, 0.002028155219622201, -0.0003513342789192397, 0.0010832105563735022, 0.024671012083910083, -0.0008736709679892106, 0.026342605187104698, -0.0019963923441724423, 0.0032465477272865116, -0.001235265309956537, -0.022744535511266307, 0.0006815335603553924, -0.02718461959538299, 0.0019445539059735342, -0.0060497668432782595, 0.0013713913829638375, 0.020620566725867345, -0.000486299219345052, 0.02772608128247413, -0.0018736016718304594, 0.008731132749406656, -0.0014903621429892175, -0.018326823749685403, 0.00029022643446942326, -0.0279666832516514, 0.0017847111003844874, -0.011262736143365813, 0.001591177351115105, 0.01589261286437806, -9.554596392245506e-05, 0.027909748809467397, -0.001679253699747298, 0.013618944009656207, -0.0016730727553313316, -0.013348437284980853, -9.556696643726534e-05, -0.027562140879963993, 0.0015587770067428581, -0.015776693308832745, 0.0017355265034298551, 0.01072559417286758, 0.0002810194494949571, 0.026934125943654175, -0.001424982473185432, 0.017715747966218394, -0.0017782623139354669, -0.00805576546585278, -0.00045882631819346844, -0.026039194767826665, 0.001279701571456056, -0.019418915999926747, 0.0018012493879879007, 0.005370608057541704, 0.0006271338717561444, 0.02489384267012626, -0.0011248704540916118, 0.020872224187562117, -0.00180469908949647, -0.0027013488358473216, -0.0007842416017605624, -0.023517312592455448, 0.0009625035198534905, -0.022065048263765562, 0.0017890584647419013, 7.838999300438655e-05, 0.0009286216420395416, 0.021931304750490484, -0.0007946662515948592, 0.022990197259036154, -0.001755000715301213, 0.0024690701523580375, -0.0010589356990899149, -0.020159657058337697, 0.0006234476990141686, -0.023643951224870507, 0.001703412779122219, -0.00491339582347086, 0.001174049255580577, 0.018228000902674516, -0.0004509329819779409, 0.02402605223276255, -0.0016353802132212671, 0.007228847257455204, -0.001273042878186747, -0.01616339715081303, 0.0002791761875010952, -0.024139649176046014, 0.0015521696072860077, -0.00939188466893429, 0.0013552205017573966, 0.01399395751824073, -0.00011017402573183107, 0.023991197534625124, -0.0014552087899567022, 0.011381438825207748, -0.001420114604210186, -0.011748456590965937, -5.415940246039051e-05, -0.023590315875469392, 0.0013460651182801342, -0.013179144837306252, 0.0014674882299222595, 0.009455939892982925, 0.00021201639128593124, 0.022949601446700944, -0.0012264221654015813, 0.014769536300089385, -0.0014973338631541072, -0.007145333409704591, -0.0003617176563564448, -0.022084407773326865, 0.0010980551416508908, -0.016140197481141615, 0.0015098691966008702, 0.0048450599231244515, 0.0005017323150572304, 0.021012587669769257, -0.0009628053995283384, 0.017281871854108996, -0.0015055298828913273, -0.002582667385414469, -0.0006306955647540156, -0.019754205541833027, 0.000822554383487145, -0.018188525889146667, 0.001484959398167453, 0.00038447435619583405, 0.0007474238363062152, 0.01833122325203015, -0.0006791973907349413, 0.018857367642338863, -0.0014489961862003545, 0.0017247627415841217, -0.0008509272369937092, -0.01676716416237466, 0.0005346175094736634, -0.01928882031897599, 0.0013986582882966549, -0.003722156127864756, 0.0009404191360268476, 0.015086760242777903, -0.0003906600960591429, 0.019486451613120476, -0.001335125698000709, 0.005586962910421769, -0.001015322786750395, -0.013315587337577149, 0.00024910814260111034, -0.019456860239377597, 0.0012597207098507686, -0.007300827495519273, 0.0010752749218806697, 0.011479693814905283, -0.00011165887168142952, 0.01920952166361397, -0.001173886557795634, 0.008847987089549736, -0.0011201263010500468, -0.009605227882156156, -2.0098124641040493e-05, -0.01875659559968345, 0.0010791646609420013, -0.010215437756702061, 0.0011499392329706328, 0.007718068834286614, 0.00014470090823281268, 0.01811269836040503, -0.0009771708118120135, 0.01139305906980342, -0.0011649821370280338, -0.005843467411850206, -0.00026083311528232375, -0.017294643626847718, 0.0008695706549954263, -0.012373695989425173, 0.0011657212505518186, 0.004005700282949838, 0.0003673395397769999, 0.016321155623449234, -0.0007580548118237836, 0.013153197220560256, -0.0011528096277239194, -0.002227743430422331, -0.00046323918082846494, -0.015212559051479389, 0.0006443140093742229, -0.013730409918410205, 0.0011270736135902144, 0.0005309689264239383, 0.0005477355919265335, 0.013990450435547594, -0.0005300145697273106, 0.014107131235886755, -0.00108949701135779, 0.0010651307846395097, -0.000620224409669745, -0.012677355772766567, 0.00041677460797067377, -0.014288017817311118, 0.0010412031926616925, -0.0025431873922632723, 0.0006802979805454695, 0.011296379538741793, -0.0003061412751070988, 0.01428045493608188, -0.0009834354282903456, 0.0038881667813943583, -0.0007277470463361378, -0.009870850196690185, 0.00019956936496863255, -0.014094387540840527, 0.0009175357406078123, -0.005087541928654101, 0.0007625594911255752, 0.008423967374653596, -9.840158270831699e-05, 0.013742116007081041, -0.0008449225982823799, 0.006131426462175057, -0.0007849161950454392, -0.006978455820669038, 3.850746765558452e-06, -0.013238059881205008, 0.0007670677886405146, -0.007012667292188562, 0.0007951840812747885, 0.005556231118319478, 8.30158332536941e-05, 0.012598493345814785, -0.0006854728128515525, 0.00772689531845637, -0.0007939064827653233, -0.004178081946739566, -0.00016128959314443703, -0.011841256521407538, 0.0006016451540409393, -0.008272533831311223, 0.0007817909931704396, 0.0028633734032677063, 0.00023023139115529943, 0.010985447045906245, -0.0005170747683115898, 0.008650764836939452, -0.0007596950019642394, -0.0016297755775147443, -0.0002892794896019635, -0.01005109663507709, 0.0004332111435128938, -0.008865454146123984, 0.0007286091462517503, 0.0004930211770709319, 0.0003380547449659669, 0.00905883751990144, -0.00035144126052976646, 0.008923036659792275, -0.00068963894083145, 0.0005333044363794581, -0.00037636295149277746, -0.008029563779264188, 0.0002730687770230518, -0.008832363856470064, 0.000643984873280934, -0.001437937930166839, 0.00040419432505325295, 0.006984092636061378, -0.00019929473415889522, 0.008604516027836465, -0.0005929212718365351, 0.0022120750607332565, -0.0004217201558307232, -0.00594283076137763, 0.00013120006320482816, -0.008252582311138217, 0.0005377742703351862, -0.0028494683285798725, 0.00042928669966009524, 0.0049254505355020755, -6.97301412932692e-05, 0.007791412024570628, -0.00047989920626786894, 0.0033464840301860735, -0.00042740641797919387, -0.003950581047518274, 1.5681614556437347e-05, -0.0072373412171195875, 0.00042065779488528813, -0.0037021181088862025, 0.000416746714790526, 0.0030355183796420353, 3.0308327330732125e-05, 0.006607898692263675, -0.0003613954242145592, 0.003917970813754371, -0.00039811635522182164, -0.0021959594216940568, -6.777007789509326e-05, -0.005921496050187167, 0.00030341891277614917, -0.003998180780603455, 0.00037244978370012, 0.0014457631000218774, 9.640703337115314e-05, 0.005197106512325838, -0.00024797506377740203, 0.003949319744412447, -0.0003407895899613722, -0.0007967424883465742, -0.00011609823671654818, -0.004453937441657629, 0.00019623033672725633, -0.0037802496688225068, 0.0003042673976473527, 0.0002584908018130696, 0.00012689821904739805, 0.003711101549928192, -0.00014925193995087856, 0.0035019446272493006, -0.0002640834727349105, 0.00016175623299196363, -0.00012903405289301967, -0.0029872917887004686, 0.00010799062566199857, -0.003127280284648654, 0.0002214853671971264, -0.00045921968319372823, 0.00012289967287377118, 0.0023004648542212882, -7.326544336132665e-05, 0.002670794301220872, -0.00017774592682486578, 0.0006316370126792336, -0.00010904755973812406, -0.0016675380973720326, 4.575067776537371e-05, -0.002148421402315741, 0.00013414100086783649, -0.0006792811961424506, 8.817792258199107e-05, 0.0011041044222765506, -2.59651646586448e-05, 0.0015772072272984448, -9.192719497491247e-05, 0.0006049391586802475, -6.11255509486618e-05, -0.0006241694827200366, 1.426414247394454e-05, -0.0009750053780267745, 5.232000771428101e-05, -0.0004138499588285422, 2.884454897467291e-05, 0.00023991516856584466, -1.0834615494164721e-05, 0.00036015915718413466, -1.6378364797668684e-05, 0.00011400010927663629], "imag": [-3.0066199739418313e-05, -1.3084205454805824e-05, -0.00028303119284369923, 3.114095771353854e-05, -0.00014914897647397906, 4.3876110903327e-05, 0.0004707523788947672, -6.021884199899153e-06, 0.0008048104307648861, -7.073645399859368e-05, 0.00020212860658202613, -6.915602568604631e-05, -0.0009371208119017571, 1.7693154244569477e-05, -0.0013805843795418266, 0.00010946112950436974, -0.00037496406765473466, 0.00010079344965651911, 0.0013276267052462895, -2.1568462805694786e-05, 0.001994048282134322, -0.00014607888028147633, 0.0006649702011546758, -0.00013796683601889463, -0.0016284360213168858, 1.7296325813164705e-05, -0.0026275913129611755, 0.00017938734297491765, -0.0010670112015214817, 0.00017973112727342452, 0.0018274407254232016, -4.691245405805608e-06, 0.0032630032888171534, -0.00020823881328571725, 0.001573579396397791, -0.00022503378586336204, -0.001914480596699099, -1.6262064663804582e-05, -0.0038817913404641936, 0.00023156082114727256, -0.0021749126793299428, 0.0002727326183051542, 0.001881534306815386, 4.540718976745723e-05, 0.004465502249580633, -0.0002483755688549071, 0.0028591487307864016, -0.0003216151201402095, -0.0017228767922968069, -8.241729073559117e-05, -0.004996045520566676, 0.0002578179308361062, -0.0036125137546242766, 0.00037041904887123495, 0.001435200418855358, 0.00012679913407639875, 0.0054560122382120236, -0.0002591517346046963, 0.004419542940424218, -0.0004178539132477187, -0.0010176979694177738, -0.0001778998234036529, -0.0058289848152241934, 0.00025178406743145345, -0.005263329385092614, 0.00046262305296885923, 0.00047210605048372286, 0.00023491613912898226, 0.006099832858081468, -0.0002352773819817939, 0.006125797777205322, -0.0005034459733097178, 0.00019729190468539031, -0.0002969063545248443, -0.006254990573712625, 0.0002093592062597456, -0.006987998770734284, 0.0005390805944869304, -0.0009837032604590593, 0.0003628043591331916, 0.006282711400540389, -0.0001739292981725776, 0.007830419656339972, -0.000568345075815192, 0.0018779040538470322, -0.0004314358857710566, -0.0061732958716240694, 0.0001290641223834678, -0.008633306683442223, 0.0005901388799060274, -0.0028683561461883907, 0.0005015366055525424, 0.005919289100696021, -7.501856636706565e-05, 0.00937699419807881, -0.0006034627522249128, 0.003941362093025758, -0.0005717718268412872, -0.005515644718157574, 1.2224853088573861e-05, -0.010042235643300272, 0.0006074373061312646, -0.005081255610976791, 0.000640757509340399, 0.00495985256740877, 5.871135102230477e-05, 0.010610531422062289, -0.0006013199228648423, 0.006270624986584648, -0.0007070822839212387, -0.004252027995445523, -0.0001370175927563979, -0.011064448648138117, 0.000584519699565315, -0.0074905662754269475, 0.0007693301526264159, 0.0033949611284074597, 0.00022176397250380485, 0.01138792790852389, -0.0005566102059508183, 0.008720962687457066, -0.0008261035317714257, -0.002394125103881159, -0.0003118750475098553, -0.011566572329195855, 0.0005173398413715943, -0.009940786152943278, 0.0008760462944295435, 0.001257642829852306, 0.000406144138954661, 0.011587914473618776, -0.00046663961817884744, 0.011128416718463496, -0.0009178664668668248, 3.7875535300614964e-06, -0.000503249847723412, -0.011441656905879017, 0.0004046282341750296, -0.012261975139062974, 0.0009503582367649419, -0.0013770077277041788, 0.0006017745503816858, 0.011119882614153831, -0.0003316143358594306, 0.013319663815504484, -0.0009724229393089475, 0.002846553386780113, -0.0007002246166651256, -0.010617231910254312, 0.0002480959146966512, -0.01428011107719011, 0.0009830887002701433, -0.004394845608964538, 0.0007970520632151383, 0.009931042891119068, -0.0001547568201069098, 0.015122713734683714, -0.0009815284329589545, 0.006002416898744361, -0.0008906773357337655, -0.009061453062111164, 5.2460414767192904e-05, -0.01582797282179016, 0.0009670759080907355, -0.007648168871477868, 0.000979512893484849, 0.008011460272298912, 5.775956050997549e-05, 0.016377817515943683, -0.0009392396418955526, 0.009309658074566195, -0.0010619872564419557, -0.0067869416911562255, -0.00017471080417492602, -0.016755912366873772, 0.0008977143778412739, -0.010963406010736212, 0.0011365691665827726, 0.005396630155524974, 0.00029705680597307124, 0.01694794317489813, -0.000842389970757617, 0.012585229054231775, -0.001201791510955807, -0.00385204782784072, -0.00042333354840792467, -0.016941877139273285, 0.0007733575183901952, -0.014150583636848096, 0.0012562746553391828, 0.0021673977214466205, 0.0005519683373719641, 0.016728193239900165, -0.0006909126240957832, 0.015634921830783074, -0.0012987488434674792, -0.0003594142591077343, -0.0006813005095874047, -0.016300079217396957, 0.0005955557148276604, -0.017014052274250145, 0.0013280753279619336, -0.0015528253733876278, 0.0008096037359002523, 0.015653591972366925, -0.000487989380327312, 0.01826450127605953, -0.0013432659150354998, 0.003548126743155427, -0.0009351096146950489, -0.014787778707069387, 0.00036911274183095956, -0.019363868897949228, 0.0013435006255767578, -0.005603437677118559, 0.0010560322291936308, 0.013704756676281503, -0.0002400129011066861, 0.020291174850710688, -0.0013281432000875005, 0.007694138377089737, -0.00117059332640885, -0.01240974998968312, 0.00010195356259069531, -0.021027189149985876, 0.0012967542037686298, -0.00979435830125692, 0.0012770477643273246, 0.010911082508823213, 4.3639037755611e-05, 0.02155474266012466, -0.001249101520494279, 0.011877315563719551, -0.0013737088676336656, -0.00922012649877241, -0.0001951927240910091, -0.021859012906525657, 0.0011851680599693798, -0.013915674255316883, 0.0014589733310885404, 0.007351207319139732, 0.00035100828317650664, 0.021927780855434894, -0.0011051565405813353, 0.015881914803970512, -0.0015313453135694613, -0.00532146506260195, -0.0005092804339101619, -0.021751654740800996, 0.0010094912508106873, -0.01774871227479523, 0.0015894593746988467, 0.0031506746631625037, 0.0006681205892886913, 0.021324257455647772, -0.0008988167339392079, 0.019489317363850088, -0.0016321019199003065, -0.0008610265910587536, -0.0008255811090518755, -0.02064237451419425, 0.0007739933837021095, -0.021077934765210436, 0.0016582308383280857, -0.0015231291800942048, 0.0009796807182359136, 0.019706060123978204, -0.0006360899817594826, 0.022490093591769848, -0.0016669930413020506, 0.003975572715272611, -0.0011284307482866205, -0.018518699477514566, 0.0004863732509048981, -0.023703004605094165, 0.001657739636218436, -0.006468533459785485, 0.0012698618435537305, 0.017087025972312687, -0.00032629454012208294, 0.024695899158917223, -0.0016300385021515915, 0.008973035230351048, -0.001402050767038937, -0.015421092688416885, 0.00015747379838797361, -0.025450344981343586, 0.0015836840679412944, -0.01145926231993619, 0.0015231469354228069, 0.013534198084826508, 1.831896711760279e-05, 0.025950534210714995, -0.0015187041311298794, 0.013896941857140513, -0.0016313983146946903, -0.011442766512204364, -0.00019918451649986158, -0.02618353945540881, 0.0014353635961190483, -0.01625573730348008, 0.0017251763141302625, 0.009166184769967506, 0.0003831172212458226, 0.026139534063382243, -0.0013341650517578487, 0.018505647784372, -0.0018029993278473866, -0.00672659655193137, -0.0005680296322343767, -0.025811973257735595, 0.0012158461517434809, -0.020617407835317552, 0.0018635545896100731, 0.004148657218217169, 0.0007517784512521446, 0.02519773331373479, -0.0010813738050891558, 0.02256288210451991, -0.0019057180276511405, -0.001459251893557781, -0.0009321915642570748, -0.024297206513096307, 0.000931935227864952, -0.024315449588907474, 0.0019285718318641368, -0.00131281958471628, 0.0011070957779096883, 0.02311435020581918, -0.0007689259508744488, 0.025850372091233205, -0.0019314194753475788, 0.004137186868957897, -0.0012743448890487087, -0.02165668892957885, 0.0005939349202451085, -0.02714514177050608, 0.0019137979656374483, -0.006982278030154602, 0.001431847710011084, 0.019935269173964428, -0.00040872686854133053, 0.02817980291424181, -0.0018754871375321661, 0.009815708425657467, -0.0015775956710816896, -0.017964567022066547, 0.00021522217233535862, -0.028937243385272555, 0.0018165158387402815, -0.012604684417977016, 0.001709689624965477, 0.01576234954683399, -1.5474447700694945e-05, 0.029403451584294988, -0.0017371649011135558, 0.015316416625977039, -0.0018263654869354153, -0.013349491474921947, -0.00018835383269386359, -0.02956773521612999, 0.0016379668333846018, -0.01791853723087234, 0.0019260183581597612, 0.01074974924778473, 0.00039401738878057856, 0.029422898647593575, -0.0015197022155586269, 0.020379515775350576, -0.002007224798437317, -0.00798949519999202, -0.0005992155121875052, -0.02896537619049273, 0.0013833928197502573, -0.02266906788576803, 0.002068762937931449, 0.005097415129582464, 0.0008016204191094985, 0.028195319227270633, -0.0012302915267372572, 0.024758551415445102, -0.0021096301452257576, -0.0021041730477527336, -0.0009989062058589774, -0.027116635711997683, 0.0010618691512057283, -0.02662134465048611, 0.0021290580006638237, -0.0009579526427690795, 0.001188778026092786, 0.02573698121606727, -0.000879798330947156, 0.028233201436937905, -0.002126524359172606, 0.004055456885526028, -0.0013690011039346182, -0.02406770133868669, 0.000685934675597216, -0.02957257837619739, 0.002101762325019114, -0.0071540146257351965, 0.0015374291977079556, 0.022123725957068296, -0.0004822954082874273, 0.030620929590805063, -0.002054766001769524, 0.010218901108179692, -0.0016920321347308734, -0.01992341644209259, 0.0002710357683083792, -0.0313629649806255, 0.001985792923528037, -0.013215420337164085, 0.0018309220485424646, 0.017488367602269825, -5.442347406862936e-05, 0.031786868363637845, -0.0018953631177277847, 0.016109336086437644, -0.0019523779659076745, -0.01484316673421874, -0.00016518842717558885, -0.031884472420851115, 0.0017842547947687297, -0.01886729979191425, 0.0020548684117431284, 0.01201511274200397, 0.00038538997350089636, 0.031651387932493724, -0.001653496704966314, 0.02145726968103391, -0.002137071725489948, -0.009033898833668475, -0.0006037435989365548, -0.031087085396907355, 0.0015043572480655295, -0.023848915590922174, 0.002197893812032207, 0.005931262802832504, 0.0008178139598196325, 0.030194927754316595, -0.001338330464261048, 0.026014004100886823, -0.0022364830836956082, -0.0027406093495253633, -0.001025197888119159, -0.02898215358807057, 0.0011571190777623227, -0.027926758851964332, 0.002252242386634913, -0.000503390718568824, 0.001223554080091347, 0.027459810835336298, -0.0009626148037473098, 0.029564191242712323, -0.002244837744593455, 0.0037652192411683164, -0.0014106321311196622, -0.02564264170038306, 0.0007568761666545404, -0.03090639707334276, 0.0022142037950303064, -0.007008942000242587, 0.0015843005352779785, 0.02354892011622946, -0.000542104111531508, 0.03193681515333077, -0.0021605458363660912, 0.010198646958254256, -0.0017425732810892288, -0.02120024373596564, 0.0003206157201949008, -0.03264244438572788, 0.002084338450071357, -0.013298883738458486, 0.0018836346928155254, 0.018621283045151645, -9.481636984472053e-05, 0.033014016386981065, -0.001986320706794883, 0.016275098618018683, -0.002005862189301151, -0.015839490762294198, -0.00013282930689558924, -0.03304612128769077, 0.001867488011212001, -0.019094059354314866, 0.002107846659497732, 0.012884775228453917, 0.0003598272849761274, 0.032737284978383734, -0.0017290806850064856, 0.02172426429072411, -0.0021884101850041266, -0.009789141971277745, -0.0005836844459598753, -0.03208999670748571, 0.0015725694308918396, -0.024136330389694368, 0.0022466208748516954, 0.006586308057448583, 0.0008019389198100482, 0.03111068659719077, -0.0013996378621651186, 0.026303355114452403, -0.002281804615833329, -0.0033112942141887668, -0.0010121900751583934, -0.029809653307718544, 0.0012121623214127338, -0.028201247423289916, 0.0022935535824412955, 3.7677355042674224e-18, 0.0012121277681199465, 0.028200942742534943, -0.00101218924814677, 0.029809023546572215, -0.002281731393360597, 0.003311232466015083, -0.00139956046929926, -0.026302179337927695, 0.0008019103878069928, -0.0311090636819863, 0.0022464748458962433, -0.006586060552775487, 0.0015724419033680387, 0.024134352110032474, -0.0005836361633014545, 0.032087326260709, -0.002188192205088103, 0.009788583201652698, -0.0017288958552233483, -0.021721558233512638, 0.00035976755468248884, -0.032733516999723364, 0.002107558069937668, -0.012883777303839264, 0.0018672388210588624, 0.019090707489489777, -0.00013276685230479852, 0.0330412105557023, -0.002005504884582373, 0.015837922704159742, -0.0019860002113173715, -0.016271191439046925, -9.48723363347467e-05, -0.03300792322531869, 0.0018832112066955887, -0.01861901031771456, 0.002083939845076726, 0.013294521644889357, 0.00032065543617362596, 0.032635135787110095, -0.0017420868883440712, 0.0211971280727323, -0.002160062511498439, -0.01019394167196589, -0.0005421172162060969, -0.031928266242192846, 0.001583755365362685, -0.023544819691161106, 0.0022136294130587443, 0.0070040179420727735, 0.0007568516696407404, 0.03089659287653758, -0.0014100332894725269, 0.0256374116840041, -0.0022441663468329627, -0.0037602147927200376, -0.0009625410752392267, -0.029553128726136895, 0.0012229077723417208, -0.027453304365439482, 0.0022514685235560114, 0.000498459293846551, 0.0011569838638579397, 0.027914449170457625, -0.0010245115421132797, 0.02897422317348939, -0.0022356019689642012, 0.0027452984959920393, -0.0013381209306324376, -0.026000474999461263, 0.0008170963401654268, -0.03018542711781785, 0.0021969014973713813, -0.005935524100917844, 0.0015040600545066381, 0.02383421388707273, -0.0006030049086464788, 0.03107587175072926, -0.0021359652930012215, 0.009037530319640295, -0.0016530981126014234, -0.02144146375142849, 0.0003846419373648886, -0.03163832466711228, 0.0020536461795778284, -0.012017896434182202, 0.001783740806882322, 0.018850481981436237, -0.0001644443516277709, 0.031869432174624915, -0.0019510397025490134, 0.014844869510010973, -0.0018947196543150182, -0.016091624954659406, -5.514866950015831e-05, -0.031769736428467414, 0.0018294691903824112, -0.017488742613743186, 0.0019850060287488445, 0.013196962655708404, 0.0002717255524885707, 0.0313436429867553, -0.0016904680011835419, 0.019922205095653005, -0.0020538220825752937, -0.010199873523319393, -0.00048293167685479885, -0.030599339402825936, 0.0015357591977524885, -0.022120660470040923, 0.002100648418303179, 0.0071346249030544645, 0.0006864978295489976, 0.029548666122303884, -0.001367232927771511, 0.024062507872031874, -0.002125228423900739, -0.004035944658261787, -0.000880267397979143, -0.028206941584953096, 0.0011869218155191059, -0.025729383568459968, 0.0021275692305809057, 0.0009385895918865646, 0.0010622219515034272, 0.026592744036897292, -0.0009969746970259743, 0.02710635954588973, -0.002107939296945621, 0.002123083644918802, -0.0012305048839948043, -0.024727653128664855, 0.0007996290515302186, -0.02818209678353417, 0.002066862668508165, -0.005115539535313033, 0.0013834428172107695, 0.022635954901345335, -0.0005971824982096978, 0.028948951433997908, -0.0020051100058880627, 0.008006471078002253, -0.0015195644958505676, -0.020344314239522883, 0.0003919637382150092, -0.029403032772795087, 0.0019236865179122382, -0.010765188278945832, 0.0016376169398844773, 0.017881419289710532, -0.0001863033279194127, 0.029544212429094833, -0.0018238169767759737, 0.013362982740431332, -0.0017365786575294336, -0.015277602700314028, -1.7495330104398004e-05, -0.029376085066444027, 0.0017069280308406392, -0.01577346367712374, 0.0018156697625795835, 0.012564444829591188, 0.00021718439650212344, 0.028905881333967334, -0.0015746280659753478, 0.01797286109365284, -0.0018743588821483518, -0.009774364287381406, -0.0004105990329135871, -0.02814433454733132, 0.0014286848981920966, -0.019940292320235493, 0.001912366784631993, 0.0069402013220637325, 0.0005956835109235742, 0.027105503175486267, -0.001271001608187186, 0.021657988614918508, -0.001929666702265077, -0.0040947996342778565, -0.0007705156546795865, -0.025806551795466464, 0.0011035908519185537, -0.023111479096396405, 0.0019264813673841661, 0.0012705921921660492, 0.0009333293039096974, 0.024267493725255475, -0.0009285480002376305, 0.02428972986206562, -0.0019032768258634908, 0.001500803459466489, -0.0010825345124649808, -0.022510899046985097, 0.0007480234745900457, -0.025185236763855676, 0.001860753134478162, -0.004188975061089296, 0.0012167352297203443, 0.020561572182074838, -0.000564194654708332, 0.025794070950976737, -0.0017998320906224504, 0.00676508556657052, -0.0013347442477053798, -0.018446203570462803, 0.000379237737950385, -0.02611587693486309, 0.0017216421823015838, -0.009202218331241449, 0.0014355952352114781, 0.016193000333222924, -0.00019529992845868183, 0.026153823578977494, -0.0016275009830517841, 0.011475693117643229, -0.001518551720796079, -0.013831301056006698, 1.4472327624694267e-05, -0.02591450905495885, 0.0015188952499542488, -0.013563348899902522, 0.0015831129290171412, 0.01139118001783283, 0.00016123611440402744, 0.025407821428944308, -0.0013974590127402693, 0.015445789924637656, -0.0016290164177764574, -0.008903046302513937, -0.0003299232430899521, -0.024646757138388924, 0.0012649499677062147, -0.017106592009835695, 0.00165623750873296, 0.006397243267540621, 0.0004898166179840222, 0.02364720018299302, -0.0011232245114686744, 0.018532466626482814, -0.0016649855467547007, -0.00390365380689005, -0.0006392944092096511, -0.022427665374750688, 0.0009742117661585664, -0.019713380902096227, 0.0016556970676946362, 0.0014513167312249255, 0.0007769040054926409, 0.021009009465606337, -0.0008198869593160669, 0.020642632303263558, -0.0016290259958154324, 0.0009319405973710471, -0.0009013781004756811, -0.019414114389518167, 0.0006622445283090913, -0.021316877386660733, 0.0015858310323458734, -0.0032198484958085383, 0.001011648060336361, 0.017667547213270417, -0.0005032713205200434, 0.021736114645629485, -0.001527160434404947, 0.005388015497965028, -0.0011068544145806786, -0.015795201683303655, 0.00034492025679923126, -0.021903622114705888, 0.0014542344183462517, -0.007414219028141179, 0.0011863543527596396, 0.013823926478715349, -0.00018908481685655636, 0.021825851016731804, -0.0013684254529678836, 0.00927866247879228, -0.0012497261521750725, -0.011781145432075766, 3.757469146837051e-05, -0.021512277339665924, 0.0012712367355983323, -0.010964195453034028, 0.001296770504810896, 0.009694475056582018, 0.00010790707214738337, 0.020975213802857745, -0.0011642791674174307, 0.012456494466286726, -0.0013275087551441345, -0.007591344720805655, -0.00024578512842903004, -0.02022958520900409, 0.001049247163199301, -0.013744201971262415, 0.001342178103545184, 0.005498624739817629, 0.00037463081882810616, 0.019292670669737236, -0.0009278936447126075, 0.014819022167453285, -0.001341223872066329, -0.0034422675057575723, -0.000493178839078117, -0.0181838166333476, 0.0008020045761080489, -0.015675772671762924, 0.0013252889699617867, 0.001446966564404636, 0.0006003413772042015, 0.016924125027194637, -0.0006733734036551621, 0.016312391753150933, -0.0012952007347117136, 0.0004641617406395042, -0.0006952195480962486, -0.015536121148535082, 0.0005437757611036562, -0.01672990146138888, 0.001251955360111603, -0.002269869782802117, 0.0007771119897155668, 0.014043406192315805, -0.0004149447957925592, 0.016932327599602698, -0.0011967001556242706, 0.0039510394597606835, -0.0008455205270026699, -0.012470299489568314, 0.0002885474595021256, -0.016926578094304312, 0.0011307139102623724, -0.005490908886163212, 0.0009001528516758678, 0.010841475642408626, -0.00016616209209397996, 0.016722281895607673, -0.0010553856593222208, 0.006875262070739745, -0.0009409222087896222, -0.009181601780281455, 4.9257605494790936e-05, -0.016331591086644993, 0.0009721921730474291, -0.00809257922080329, 0.0009679441235214533, 0.007514980127154848, 6.082544918330439e-05, 0.01576894938756861, -0.0008826745024210806, 0.009134145892937647, -0.0009815302436195056, -0.005865200960435, -0.0001628916772609716, -0.015050830698248703, 0.0007884139286053336, -0.009994119806742481, 0.0009821794136431745, 0.004254810862381122, 0.0002559052768654121, 0.01419545172915895, -0.0006910076688899668, 0.010669554751178957, -0.0009705661360095432, -0.00270500091561194, -0.00033900192924784595, -0.013222463115866681, 0.0005920446933073828, -0.011160381631205963, 0.0009475266103772609, 0.0012353191801058505, 0.0004114979939065406, 0.012152623694629066, -0.0004930820023290032, 0.011469347317232079, -0.0009140425765293473, 0.00013658858553138197, -0.00047289689903443435, -0.01100746283092993, 0.00039562170732723484, -0.01160191256314527, 0.000871223216220723, -0.001395206425545839, 0.0005228926588675013, 0.009808935836523232, -0.0003010892419152588, 0.011566110841351236, -0.0008202853959723181, 0.0025273408568887677, -0.0005613704913882164, -0.008579077581596822, 0.00021081301406395412, -0.011372370497216074, 0.0007625325551884093, -0.0035222761733907934, 0.0005884045519379279, 0.0073396594066809755, -0.00012600578631583034, 0.011033303143103659, -0.0006993325619245448, 0.0043718904051253255, -0.0006042528400159753, -0.00611185436359943, 4.7748044798890276e-05, -0.010563461686034503, 0.0006320948718960937, -0.005070730534991012, 0.000609349377298099, 0.004915915667733242, 2.3026412520998612e-05, 0.009979071806734836, -0.0005622473347182262, 0.0056160461739041935, -0.0006042937941138163, -0.0037708730271348513, -8.554247138793906e-05, -0.009297741075188666, 0.0004912129947942192, -0.006007781504839316, 0.0005898384987296318, 0.0026942512309470305, 0.00013919311984128495, 0.00853815019386483, -0.0004203872326855601, 0.00624852591558923, -0.0005668736382594668, -0.0017018150343133859, -0.00018354616747757728, -0.007719731100160952, 0.00035111558623508575, -0.006343424341824669, 0.000536410091390879, 0.0008073439746289997, 0.0002183481830826196, 0.006862336831259473, -0.00028467257927822335, 0.0063000489274372285, -0.0004995607609218746, -2.2440300158151317e-05, -0.00024352560945309245, -0.0059859081547276975, 0.0002222418696385741, -0.006128234169478117, 0.0004575204579661571, -0.0006436273061754534, 0.00025918305584542856, 0.005110141996218874, -0.00016489800750196017, 0.005839878243031501, -0.00041154468926550835, 0.001184042061214946, -0.00026559880998359926, -0.004254166650263994, 0.00011359007050579936, -0.005448713688385659, 0.00036292767407283003, -0.0015945178928311703, 0.0002632176523607607, 0.003436228643579338, -6.912741331549652e-05, 0.0049700510837725415, -0.0003129799273431607, 0.0018733377345017121, -0.00025264109508427846, -0.002673395932582369, 3.216773751336468e-05, -0.004420499713461824, 0.00026300575131700657, -0.002021350909932557, 0.00023461520515711482, 0.0019812818620559666, -3.207652755455483e-06, 0.0038176695689969135, -0.0002142809779790604, 0.002041929819476638, -0.00021001620736989775, -0.0013737939936411502, -1.7424137131989762e-05, -0.003179859286236099, 0.0001680313002905493, -0.0019408867413986293, 0.0001798340943451324, 0.0008629115348036638, 2.957092861821538e-05, 0.0025257348177509294, -0.00012541152060432408, 0.0017263521489864634, -0.0001451545002947443, -0.00045849466794737595, -3.3249339484097e-05, -0.0018740037677300008, 8.748603042739638e-05, -0.0014086165119355856, 0.00010713912031205199, 0.00016812860045960055, 2.8647843601348694e-05, 0.001243090371928313, -5.5210816894144094e-05, 0.000999938088168795, -6.700497813317451e-05, 2.9953626726089335e-06, -1.6122548092034387e-05, -0.0006508160883198708, 2.941727138074871e-05, -0.000514319695509203, 2.6002864492929637e-05, -5.2160782424229006e-05, -3.8588137968005316e-06, 0.00011399885272348366], "normalization": "v* M v = 1 for dimensionless M"}}

==> anc/B1_spurious_eigenpairs/numerics_S1/S1_numerical_results.json <==
{
  "method": "a posteriori; mass-matrix L2 norm; no certified global resolvent maximum",
  "versions": {
    "python": "3.12.14 (main, Aug 25 2026, 14:01:42) [MSC v.1944 64 bit (AMD64)]",
    "numpy": "2.5.4",
    "scipy": "1.18.1",
    "mpmath": "1.4.1"
  },
  "precision_digits": 75,
  "constants": {
    "theta": "1.0138844562299359056655621857770431426094601321926731363516958864",
    "w": "-0.27655651304530958860114196767780468797930457706144943418060103541",
    "w2": "0.3722847417959877793748513122163080247162939830179514198315628119",
    "w3": "-0.76359123656865368603463837347234830856684830318388474840632967825",
    "beta": "(2.0416997713184615749788981769363042229518627000118969402064002274 - 0.31905021531049071258653542068619683153340385054246249106215190104j)",
    "Omega": "116.15373547903002721247962642467796895130792236580876235585243487",
    "A2": "771.60365647850026117806176354110352103583942565218115588821905304",
    "A3": "-246.18031273382742034080259298205545140091447654778534677628893717",
    "CS": "1575.3830089806427653723087958240941023613291372623742594012230214",
    "ratio": "0.015111327930806070343862350066110999725993731983560317077118408328"
  },
  "pairs": [
    {
      "N": 32,
      "n": 1,
      "imag_scaled": "115.3984463388905838771807361124160696852298352625122076",
      "real_scaled": "-1581.318917870635195885202655945352111270591790378046521",
      "asym_imag": "115.3927034563235502905424078264633275900851508784608137",
      "asym_real": "-1575.383008980642765372308795824094102361329137262374259",
      "imag_residual_N4": "6021.848830609810142871720771182495158433",
      "real_residual_N": "-189.9490844797577764126035238802562850964",
      "dense_imag_scaled": 115.39844633889079,
      "dense_real_scaled": -1581.3189178852092,
      "dense_vs_boundary_relative": 4.2640735355084745e-15,
      "dense_vs_boundary_real_relative": 9.216332320811771e-12,
      "boundary_residual": "1.34284151e-74",
      "delta": "(0.1018770943312610158135525976090613194395650730523589651 + 0.003372364358619563090850071350201220649548415806024696656j)"
    },
    {
      "N": 32,
      "n": 2,
      "imag_scaled": "113.1732841604124492890902299493614842959571060878218222",
      "real_scaled": "-6155.334822327740667343046766913453808248332302209877825",
      "asym_imag": "113.1096073882041195247307520318194035064168364164169676",
      "asym_real": "-6301.532035922571061489235183296376409445316549049497038",
      "imag_residual_N4": "66769.93509512159099300391686460490597298",
      "real_residual_N": "4678.310835034572612678029324253523238303",
      "dense_imag_scaled": 113.17328416041194,
      "dense_real_scaled": -6155.334822333344,
      "dense_vs_boundary_relative": 4.747396431101522e-15,
      "dense_vs_boundary_real_relative": 9.102983129070828e-13,
      "boundary_residual": "1.154292969e-74",
      "delta": "(0.2103212659809518429967227190361430035646918957708342471 + 0.007162179498770586600189713020980645418051643593439306552j)"
    },
    {
      "N": 32,
      "n": 3,
      "imag_scaled": "109.5948304321472928430635486904015044468884629490654635",
      "real_scaled": "-13247.54079943515723611280420807116598299430690687893185",
      "asym_imag": "109.3044472746717349150446590407461967003029789796772242",
      "asym_real": "-14178.44708082578488835077916241684692125196223536136833",
      "imag_residual_N4": "304488.8097330906299303352332769639756836",
      "real_residual_N": "29789.00100450008487161519853906179002424",
      "dense_imag_scaled": 109.59483043214725,
      "dense_real_scaled": -13247.540799436549,
      "dense_vs_boundary_relative": 5.433686957259866e-16,
      "dense_vs_boundary_real_relative": 1.049677288122432e-13,
      "boundary_residual": "7.832204063e-75",
      "delta": "(0.325178275145259860157887050580624613391145377750141966 + 0.01135100192497565152938729857599865638867940439450160273j)"
    },
    {
      "N": 32,
      "n": 4,
      "imag_scaled": "104.8403930346262732450485430107711448947688153983484238",
      "real_scaled": "-22172.29356309601615674094531648286637775549608717322268",
      "asym_imag": "103.9772231157263964614841288532437071717435785682415835",
      "asym_real": "-25206.12814369028424595694073318550563778126619619798815",
      "imag_residual_N4": "905099.2608803571982028391396434905378589",
      "real_residual_N": "97082.70657901657885491185333448445632082",
      "dense_imag_scaled": 104.84039303462619,
      "dense_real_scaled": -22172.293563093714,
      "dense_vs_boundary_relative": 1.0090185113934079e-15,
      "dense_vs_boundary_real_relative": 1.0388934772470797e-13,
      "boundary_residual": "3.271518093e-75",
      "delta": "(0.4462127064607831519993857445276455489982094500648699539 + 0.01591261106142794843887695959900701507145586663553216027j)"
    },
    {
      "N": 32,
      "n": 5,
      "imag_scaled": "99.12699013673941926819283537241399262112102658590163578",
      "real_scaled": "-32153.40767358453054566061623542025448886253895827226813",
      "asym_imag": "97.12793491136810416404916146931193492073863518211004536",
      "asym_real": "-39384.57522451606913430771989560235255903322843155935649",
      "imag_residual_N4": "2096161.331998952106642557006619143255236",
      "real_residual_N": "231397.3616298092348367073171258271382455",
      "dense_imag_scaled": 99.1269901367391,
      "dense_real_scaled": -32153.40767358379,
      "dense_vs_boundary_relative": 3.202100304199347e-15,
      "dense_vs_boundary_real_relative": 2.3032513268774332e-14,
      "boundary_residual": "4.924093164e-75",
      "delta": "(0.5731268286984865510866553502414366175864412721819718478 + 0.02081718141716149421270592040996677959525470960718542095j)"
    },
    {
      "N": 64,
      "n": 1,
      "imag_scaled": "115.9647736943177090921732537239373847529802316551800154",
      "real_scaled": "-1582.795055783761574523013088104195118186728278163077891",
      "asym_imag": "115.9644165767192444208241364822813751677473806875010865",
      "asym_real": "-1575.383008980642765372308795824094102361329137262374259",
      "imag_residual_N4": "5991.439086843059593151372587070509521951",
      "real_residual_N": "-474.3709953996037856450747059264650128255",
      "dense_imag_scaled": 115.96477369431767,
      "dense_real_scaled": -1582.7950558146,
      "dense_vs_boundary_relative": 1.0499885705775178e-15,
      "dense_vs_boundary_real_relative": 1.948352146631975e-11,
      "boundary_residual": "1.22776572e-74",
      "delta": "(0.05002429605725601670470590537462934665374817311053537461 + 0.0008131384723387703900755954197879896556617795909123152042j)"
    },
    {
      "N": 64,
      "n": 2,
      "imag_scaled": "115.4004618127235505313001581256822995169625134728386824",
      "real_scaled": "-6288.104893258327581896312541000705032651083637042078929",
      "asym_imag": "115.3964598697868960458576666550915938170657556525780589",
      "asym_real": "-6301.532035922571061489235183296376409445316549049497038",
      "imag_residual_N4": "67141.46106792661963753498025791711959908",
      "real_residual_N": "859.3371305115826939470491069229681148309",
      "dense_imag_scaled": 115.40046181272365,
      "dense_real_scaled": -6288.104893334115,
      "dense_vs_boundary_relative": 2.6566769438148163e-15,
      "dense_vs_boundary_real_relative": 1.2052595399750822e-11,
      "boundary_residual": "2.996102892e-74",
      "delta": "(0.1016987356368571612114673097148860980426489910654754236 + 0.001678939310971238283852335643173971845678133973499436694j)"
    },
    {
      "N": 64,
      "n": 3,
      "imag_scaled": "114.4684297800662494121321317685827934143753200798948177",
      "real_scaled": "-13989.02702864855646748877898840184867662238097602458776",
      "asym_imag": "114.4498653582329820875802169431086248992630472610396797",
      "asym_real": "-14178.44708082578488835077916241684692125196223536136833",
      "imag_residual_N4": "311459.3150118418897495782405824275984379",
      "real_residual_N": "12122.88333934261893516801113695988765629",
      "dense_imag_scaled": 114.46842978006605,
      "dense_real_scaled": -13989.027028721166,
      "dense_vs_boundary_relative": 3.0046381120769783e-15,
      "dense_vs_boundary_real_relative": 5.190477940872431e-12,
      "boundary_residual": "2.846168894e-74",
      "delta": "(0.1550134903553035526137995551178678125805026974016228717 + 0.00259679796532283537796442162787355556345178226166226212j)"
    },
    {
      "N": 64,
      "n": 4,
      "imag_scaled": "113.1810989403711939582183689585801930065229968114162099",
      "real_scaled": "-24481.58151773845313961502518946788841915150475560671508",
      "asym_imag": "113.1246330420575025459917873463324684143392555128859487",
      "asym_real": "-25206.12814369028424595694073318550563778126619619798815",
      "imag_residual_N4": "947340.5726428365802704006503083209915785",
      "real_residual_N": "46370.9840609171908058825947979275019923",
      "dense_imag_scaled": 113.18109894037084,
      "dense_real_scaled": -24481.581517647213,
      "dense_vs_boundary_relative": 4.399612261081266e-15,
      "dense_vs_boundary_real_relative": 3.726896462271241e-12,
      "boundary_residual": "2.836872824e-74",
      "delta": "(0.2099528597984202494934660871111252203879819347819632247 + 0.003565765830045429095847183413053854421732846043337868003j)"
    },
    {
      "N": 64,
      "n": 5,
      "imag_scaled": "111.5552606415988409714576606784483300335716573969978153",
      "real_scaled": "-37495.25681110110820974548577880306816664252793366679901",
      "asym_imag": "111.420762921260457421092377864763124362294380408116866",
      "asym_real": "-39384.57522451606913430771989560235255903322843155935649",
      "imag_residual_N4": "2256497.305624653915325228666284451551444",
      "real_residual_N": "120916.378458557499171982983475154201113",
      "dense_imag_scaled": 111.55526064159818,
      "dense_real_scaled": -37495.2568109861,
      "dense_vs_boundary_relative": 7.0732418433167004e-15,
      "dense_vs_boundary_real_relative": 3.067146411199554e-12,
      "boundary_residual": "1.51964e-74",
      "delta": "(0.2664956253776857222983371652148297146041820076057644771 + 0.00458459613425688437212899537624826171508271608323468797j)"
    },
    {
      "N": 128,
      "n": 1,
      "imag_scaled": "116.1065453639916616492343706072830198606817713612953067",
      "real_scaled": "-1580.187970733398684729001141800753786735482212005743722",
      "asym_imag": "116.1065231413730610694193557774734538250109308454230073",
      "asym_real": "-1575.383008980642765372308795824094102361329137262374259",
      "imag_residual_N4": "5965.33875756072450790148669325194741434",
      "real_residual_N": "-615.0351043527576776566202850124395998916",
      "dense_imag_scaled": 116.1065453639919,
      "dense_real_scaled": -1580.1879713881344,
      "dense_vs_boundary_relative": 3.3419934752353332e-15,
      "dense_vs_boundary_real_relative": 4.1434044476816475e-10,
      "boundary_residual": "6.221517816e-74",
      "delta": "(0.02477913194751934904675839812481173489537116948577087888 + 0.0001995177870911546046028333373458126916515551567527811995j)"
    },
    {
      "N": 128,
      "n": 2,
      "imag_scaled": "115.9651357700385166504732218174502128022835803324075481",
      "real_scaled": "-6309.992347402454578365276704367872610461222483569671691",
      "asym_imag": "115.9648861284021626402385438358599084461199562842657422",
      "asym_real": "-6301.532035922571061489235183296376409445316549049497038",
      "imag_residual_N4": "67012.66649127491477445100135295502556883",
      "real_residual_N": "-1082.919869425090160133314697151513730036",
      "dense_imag_scaled": 115.96513577003847,
      "dense_real_scaled": -6309.992347444634,
      "dense_vs_boundary_relative": 4.1222261163168936e-16,
      "dense_vs_boundary_real_relative": 6.684567589540289e-12,
      "boundary_residual": "5.289767523e-74",
      "delta": "(0.04997080445854924085289440334530474435492476027541688924 + 0.0004056209168684610776107154104263240993568238564935683776j)"
    },
    {
      "N": 128,
      "n": 3,
      "imag_scaled": "115.7299875291826104896234797419885098239295428863145091",
      "real_scaled": "-14157.28063576828008332188085145074036702014997144476585",
      "asym_imag": "115.7288244401173319249371905998373328146349986823369669",
      "asym_real": "-14178.44708082578488835077916241684692125196223536136833",
      "imag_residual_N4": "312214.3436066652785895228212000214266972",
      "real_residual_N": "2709.304967360615043698983803661638941672",
      "dense_imag_scaled": 115.72998752918203,
      "dense_real_scaled": -14157.280635655363,
      "dense_vs_boundary_relative": 5.074457825934193e-15,
      "dense_vs_boundary_real_relative": 7.975910084681638e-12,
      "boundary_residual": "2.39095932e-74",
      "delta": "(0.07557440372975327341894327766587354428972343159589433846 + 0.0006182905533342191193426265061290106052103562538658246706j)"
    },
    {
      "N": 128,
      "n": 4,
      "imag_scaled": "115.4018973151380770105136147290902132946254590055827865",
      "real_scaled": "-25068.98219299003983035482489848113572416859111467917621",
      "asym_imag": "115.3983380765185689235152960694057269305560580396366816",
      "asym_real": "-25206.12814369028424595694073318550563778126619619798815",
      "imag_residual_N4": "955425.8418404638290813406457139132647517",
      "real_residual_N": "17554.68168963128519707082684215934894242",
      "dense_imag_scaled": 115.4018973151382,
      "dense_real_scaled": -25068.98219322173,
      "dense_vs_boundary_relative": 1.3897395589073127e-15,
      "dense_vs_boundary_real_relative": 9.242158453582274e-12,
      "boundary_residual": "3.913045535e-74",
      "delta": "(0.1015889376005691005063636989149589222278346078656123894 + 0.0008374961834036184496597974047578304022720209719353056991j)"
    },
    {
      "N": 128,
      "n": 5,
      "imag_scaled": "114.9819706615664582641227537073360001825149491260640391",
      "real_scaled": "-38971.80128765816656993474071081348080514360645802300893",
      "asym_imag": "114.9734270376058736359728602445650907938831343561648861",
      "asym_real": "-39384.57522451606913430771989560235255903322843155935649",
      "imag_residual_N4": "2293411.593752060684007088030328085272062",
      "real_residual_N": "52835.06391781152823974133565297558449787",
      "dense_imag_scaled": 114.98197066156665,
      "dense_real_scaled": -38971.801286461836,
      "dense_vs_boundary_relative": 5.244323995826627e-15,
      "dense_vs_boundary_real_relative": 3.0697428413820595e-11,
      "boundary_residual": "1.048128033e-74",
      "delta": "(0.1280130413047098640042011972697418412807717134761240624 + 0.001063196065938474294053170359698763712557973646985195232j)"
    },
    {
      "N": 256,
      "n": 1,
      "imag_scaled": "116.1419484533595802807212331600327940532754824373217802",
      "real_scaled": "-1578.057776303256511080434387018615925369725128126009856",
      "asym_imag": "116.1419470681058768710712589926761693346828174731112191",
      "asym_real": "-1575.383008980642765372308795824094102361329137262374259",
      "imag_residual_N4": "5949.619352807330329856041533935300699167",
      "real_residual_N": "-684.7404345891189012801513457975866901494",
      "dense_imag_scaled": 116.14194845335966,
      "dense_real_scaled": -1578.0577750222928,
      "dense_vs_boundary_relative": 9.245241292184693e-16,
      "dense_vs_boundary_real_relative": 8.117342626451813e-10,
      "boundary_residual": "1.908247839e-74",
      "delta": "(0.01233084491537027504667733649869757280659075876284957163 + 0.00004940797078239856564509330731612094524690498099560255927j)"
    },
    {
      "N": 256,
      "n": 2,
      "imag_scaled": "116.106597404498433793814350729844807117199719840484921",
      "real_scaled": "-6309.547621006124105315209490110936788306429350128113485",
      "asym_imag": "116.1065818353334258468461566966707704848075027950185893",
      "asym_real": "-6301.532035922571061489235183296376409445316549049497038",
      "imag_residual_N4": "66869.05453515980849572466482641243054646",
      "real_residual_N": "-2051.989781389579219449422544527456988445",
      "dense_imag_scaled": 116.10659740449917,
      "dense_real_scaled": -6309.547623335816,
      "dense_vs_boundary_relative": 6.443100345990377e-15,
      "dense_vs_boundary_real_relative": 3.69232740510743e-10,
      "boundary_residual": "4.344600573e-74",
      "delta": "(0.02476476065784473382642202524079786992009520366613078249 + 0.00009963840061508465303599613558116811802888804521531964889j)"
    },
    {
      "N": 256,
      "n": 3,
      "imag_scaled": "116.0477123947225785451512391060896577561899197421179652",
      "real_scaled": "-14186.42819577764508878736079315977756936741740846266608",
      "asym_imag": "116.0476397807126741398043195366617724016819783315308729",
      "asym_real": "-14178.44708082578488835077916241684692125196223536136833",
      "imag_residual_N4": "311874.7977708410513470850351690280489745",
      "real_residual_N": "-2043.165427676211311764897470190245917557",
      "dense_imag_scaled": 116.04771239472352,
      "dense_real_scaled": -14186.428189063381,
      "dense_vs_boundary_relative": 8.798147666383196e-15,
      "dense_vs_boundary_real_relative": 4.732878343321568e-10,
      "boundary_residual": "9.723408968e-75",
      "delta": "(0.03730170898326790931471972399671210117312635436179029921 + 0.0001506907166947986053696268766557803749615439547727250827j)"
    },
    {
      "N": 256,
      "n": 4,
      "imag_scaled": "115.9653434540088339082640217093642118231925391359233823",
      "real_scaled": "-25195.32759587985876799348640749549286317374378175320052",
      "asym_imag": "115.96512090424362174994574751264917508530624408264807",
      "asym_real": "-25206.12814369028424595694073318550563778126619619798815",
      "imag_residual_N4": "955843.9633186984785620340517534206601614",
      "real_residual_N": "2764.940239468922358644307376643270299526",
      "dense_imag_scaled": 115.96534345400869,
      "dense_real_scaled": -25195.327590768135,
      "dense_vs_boundary_relative": 2.900654156432131e-15,
      "dense_vs_boundary_real_relative": 2.0288379642509186e-10,
      "boundary_residual": "2.83693963e-74",
      "delta": "(0.04994162789164551025977797891076787930765785994654572091 + 0.0002025639731459245228789501462538113269129243680113646661j)"
    },
    {
      "N": 256,
      "n": 5,
      "imag_scaled": "115.8595604696551894801377686766672925306429663932937045",
      "real_scaled": "-39317.58864637860665521870891233200228917005380510112379",
      "asym_imag": "115.8590252059262686772704406246329785356803000483701805",
      "asym_real": "-39384.57522451606913430771989560235255903322843155935649",
      "imag_residual_N4": "2298940.210449857689237010390764878159761",
      "real_residual_N": "17148.56400319039464678681171720966908497",
      "dense_imag_scaled": 115.85956046965495,
      "dense_real_scaled": -39317.58864136672,
      "dense_vs_boundary_relative": 3.324321948223305e-15,
      "dense_vs_boundary_real_relative": 1.2747194434010147e-10,
      "boundary_residual": "2.84348587e-74",
      "delta": "(0.06268443171754150949194621702767580984225618936944689498 + 0.000255256855674962349149747915645863175108055874039041199j)"
    },
    {
      "N": 512,
      "n": 1,
      "imag_scaled": "116.1507902969396641682044894567690309236839684805819893",
      "real_scaled": "-1576.788101355898855283708656184882762653288867047857636",
      "asym_imag": "116.1507902104852510264221220954024351927702890160592385",
      "asym_real": "-1575.383008980642765372308795824094102361329137262374259",
      "imag_residual_N4": "5941.102032621246063464437480498039511986",
      "real_residual_N": "-719.4072961311180346367285047237940694834",
      "dense_imag_scaled": 116.15079029693977,
      "dense_real_scaled": -1576.7880765680773,
      "dense_vs_boundary_relative": 1.851302478168536e-15,
      "dense_vs_boundary_real_relative": 1.5720451944387476e-08,
      "boundary_residual": "1.328061546e-73",
      "delta": "(0.006150689364654114244322634642329054275663464374295812547 + 0.00001229304383814587978864626810909587980787300783629662945j)",
      "precision_75_vs_105_relative": 1.1439276225888003e-76
    },
    {
      "N": 512,
      "n": 2,
      "imag_scaled": "116.1419553765929870929699731646217804858227570611558476",
      "real_scaled": "-6306.482658493053290958345702341746692621181913164221795",
      "asym_imag": "116.1419544048509224682496091075758339171573889668106668",
      "asym_real": "-6301.532035922571061489235183296376409445316549049497038",
      "imag_residual_N4": "66777.60620337107962832361950210849878933",
      "real_residual_N": "-2534.718756086901488184585751229584986043",
      "dense_imag_scaled": 116.14195537659344,
      "dense_real_scaled": -6306.482631998793,
      "dense_vs_boundary_relative": 4.296319887410081e-15,
      "dense_vs_boundary_real_relative": 4.201115217610973e-09,
      "boundary_residual": "1.328542532e-73",
      "delta": "(0.01232713437809503196116356538365670518091434115132015348 + 0.00002468882378968247832365727323813423413464000755884760848j)",
      "precision_75_vs_105_relative": 6.220740740316662e-77
    },
    {
      "N": 512,
      "n": 3,
      "imag_scaled": "116.1272325954174153788191559688218027556038409246595494",
      "real_scaled": "-14187.07499899577924261969367925474239276779238544133067",
      "asym_imag": "116.1272280621270415379620874611981651244692222180630474",
      "asym_real": "-14178.44708082578488835077916241684692125196223536136833",
      "imag_residual_N4": "311525.3423826895202856108008048364495795",
      "real_residual_N": "-4417.494103037109385684232621002481416105",
      "dense_imag_scaled": 116.1272325954174,
      "dense_real_scaled": -14187.07498733999,
      "dense_vs_boundary_relative": 7.549095951749206e-16,
      "dense_vs_boundary_real_relative": 8.215781059360197e-10,
      "boundary_residual": "2.159983112e-73",
      "delta": "(0.01852933265538941281681480443643001042039663033039013276 + 0.00003718732300122890198875068249517685288915635120354627134j)",
      "precision_75_vs_105_relative": 2.6460886428357802e-76
    },
    {
      "N": 512,
      "n": 4,
      "imag_scaled": "116.106625081306310641110344616292964430870138573302607",
      "real_scaled": "-25215.21922923119703879130472610030485147356651882688663",
      "asym_imag": "116.1066111823136082355595571562694288147057887698163802",
      "asym_real": "-25206.12814369028424595694073318550563778126619619798815",
      "imag_residual_N4": "955131.5056667920185761255678857874734619",
      "real_residual_N": "-4654.635796947349931194364372377197410458",
      "dense_imag_scaled": 116.10662508130595,
      "dense_real_scaled": -25215.219273424867,
      "dense_vs_boundary_relative": 4.193665191352045e-15,
      "dense_vs_boundary_real_relative": 1.7526586239536728e-09,
      "boundary_residual": "1.531696489e-73",
      "delta": "(0.02475728032741487758794133667016745627028719235145206279 + 0.00004978851288459823404146955003793901027953533706286772962j)",
      "precision_75_vs_105_relative": 3.102138082938117e-76
    },
    {
      "N": 512,
      "n": 5,
      "imag_scaled": "116.0801372108918182482035897273939383515990852732097307",
      "real_scaled": "-39386.23507193157997303473785237616526730201652816553061",
      "asym_imag": "116.0801037654106225610420181927896249878670886220706653",
      "asym_real": "-39384.57522451606913430771989560235255903322843155935649",
      "imag_residual_N4": "2298355.96695134936314894544093116423485",
      "real_residual_N": "-849.8418767415494282331938681921066336195",
      "dense_imag_scaled": 116.08013721089213,
      "dense_real_scaled": -39386.23509048664,
      "dense_vs_boundary_relative": 2.9667227368173956e-15,
      "dense_vs_boundary_real_relative": 4.711051908314698e-10,
      "boundary_residual": "2.050596974e-73",
      "delta": "(0.0310109720422716588236719253216222384677220606150067811 + 0.00006249235317057104882743601099947999597447847295230073236j)",
      "precision_75_vs_105_relative": 1.8944900624824353e-77
    }
  ],
  "peaks": [
    {
      "N": 32,
      "L": 2,
      "numerical_peak": 30.916774627526284,
      "tau": 472672.05500972166,
      "coefficient": 0.015096081361096818,
      "comparison_00151": 30.9248,
      "ratio_to_00151": 0.9997404874898554,
      "coarse_max": 30.91677448759929,
      "coarse_samples": 257,
      "local_peaks": [
        {
          "nu": 0.2747582165002567,
          "value": 30.916774627526284,
          "offset_over_damping": 9.513893633882601e-05,
          "center_eta_real": -0.00011490005623119602,
          "center_eta_imag": 0.2747582055687876
        },
        {
          "nu": 0.2694603287387578,
          "value": 7.992620083368388,
          "offset_over_damping": 0.0002869898310707008,
          "center_eta_real": -0.0004472521698240257,
          "center_eta_imag": 0.26946020038193313
        },
        {
          "nu": 0.2609406689460676,
          "value": 3.747850271074864,
          "offset_over_damping": 0.0006196780152985411,
          "center_eta_real": -0.0009625782412164996,
          "center_eta_imag": 0.2609400724574935
        },
        {
          "nu": 0.24962175248212695,
          "value": 2.262767068358096,
          "offset_over_damping": 0.0010980768282636,
          "center_eta_real": -0.0016110588119574924,
          "center_eta_imag": 0.24961998341577657
        },
        {
          "nu": 0.23602065079103185,
          "value": 1.5760887421796352,
          "offset_over_damping": 0.0017153687259533605,
          "center_eta_real": -0.002336295549198971,
          "center_eta_imag": 0.23601664318271218
        },
        {
          "nu": 0.22069578803590562,
          "value": 1.20386329670723,
          "offset_over_damping": 0.0024568742728167505,
          "center_eta_real": -0.0030835546704399354,
          "center_eta_imag": 0.220688212129767
        },
        {
          "nu": 0.20420001203190744,
          "value": 0.9802496791031164,
          "offset_over_damping": 0.003307737870870675,
          "center_eta_real": -0.00380574805443805,
          "center_eta_imag": 0.20418742361494077
        },
        {
          "nu": 0.18704547963855056,
          "value": 0.8359451271364847,
          "offset_over_damping": 0.004261610602577218,
          "center_eta_real": -0.00446655306225768,
          "center_eta_imag": 0.18702644492866347
        }
      ],
      "operator_norm_evaluations": 330,
      "dense_svd_relative_difference": 6.59923846444706e-14,
      "scan": [
        [
          1e-10,
          0.000473237540064448
        ],
        [
          1.2542486524560376e-10,
          0.0005503871471657165
        ],
        [
          1.573139682187786e-10,
          0.0006401140782445695
        ],
        [
          1.973108326509158e-10,
          0.0007444687530270163
        ],
        [
          2.4747684596738986e-10,
          0.000865835861133454
        ],
        [
          3.103975005686691e-10,
          0.0010069888564443528
        ],
        [
          3.8931564681397694e-10,
          0.0011711533353964138
        ],
        [
          4.882986253964812e-10,
          0.001362080747496293
        ],
        [
          6.12447892899672e-10,
          0.001584134122432478
        ],
        [
          7.681619443689533e-10,
          0.0018423877727368335
        ],
        [
          9.634660835927693e-10,
          0.0021427432502592854
        ],
        [
          1.208426037033332e-09,
          0.0024920642060486994
        ],
        [
          1.5156667285418461e-09,
          0.0028983332350280377
        ],
        [
          1.9010229518460614e-09,
          0.003370834288912216
        ],
        [
          2.384355475640931e-09,
          0.003920364824490108
        ],
        [
          2.990574642298812e-09,
          0.004559482532786654
        ],
        [
          3.750924215172482e-09,
          0.005302792282829015
        ],
        [
          4.704591642344805e-09,
          0.006167279828994843
        ],
        [
          5.900727727766908e-09,
          0.007172699892759618
        ],
        [
          7.400979801061651e-09,
          0.008342027459770767
        ],
        [
          9.282668942335929e-09,
          0.00970198255500949
        ],
        [
          1.164277501212035e-08,
          0.01128364039626945
        ],
        [
          1.4602934869800805e-08,
          0.013123140701080354
        ],
        [
          1.8315711382350977e-08,
          0.015262512048684281
        ],
        [
          2.2972456320087423e-08,
          0.01775062957298168
        ],
        [
          2.8813172383074833e-08,
          0.020644326842914677
        ],
        [
          3.61388826344552e-08,
          0.0240096854572137
        ],
        [
          4.532714484553242e-08,
          0.02792352838151548
        ],
        [
          5.6851510342188666e-08,
          0.03247514485905515
        ],
        [
          7.130593023678061e-08,
          0.03776827480343556
        ],
        [
          8.943536691160649e-08,
          0.04392337698424721
        ],
        [
          1.1217418843079396e-07,
          0.051080194408401246
        ],
        [
          1.4069432467967296e-07,
          0.0594006053788623
        ],
        [
          1.7646566713769203e-07,
          0.06907169753425879
        ],
        [
          2.2133182521220636e-07,
          0.08030890259282274
        ],
        [
          2.776051435180456e-07,
          0.09335884198466997
        ],
        [
          3.481858771723736e-07,
          0.10850118867761
        ],
        [
          4.3671166724767297e-07,
          0.12604823010390448
        ],
        [
          5.477450201572245e-07,
          0.14633972978615895
        ],
        [
          6.870084534217053e-07,
          0.1697288494484611
        ],
        [
          8.616794269300802e-07,
          0.19655197744818884
        ],
        [
          1.0807602600761437e-06,
          0.22707117481189065
        ],
        [
          1.3555420998285428e-06,
          0.2613734455646168
        ],
        [
          1.7001868520573808e-06,
          0.29920994608193596
        ],
        [
          2.1324570681164425e-06,
          0.3397706655546323
        ],
        [
          2.6746314041054003e-06,
          0.3814343174296034
        ],
        [
          3.3546528344158047e-06,
          0.4216233617341616
        ],
        [
          4.207568797023859e-06,
          0.4569932815396388
        ],
        [
          5.277337493783245e-06,
          0.48414853405426184
        ],
        [
          6.619093440133358e-06,
          0.5007470476991077
        ],
        [
          8.301989027767879e-06,
          0.5064059076964087
        ],
        [
          1.0412758550782693e-05,
          0.5028157999083869
        ],
        [
          1.3060188380669274e-05,
          0.4930701308148212
        ],
        [
          1.6380723677276435e-05,
          0.480728211023841
        ],
        [
          2.054550059847872e-05,
          0.4690045808572319
        ],
        [
          2.57691664396767e-05,
          0.4600505329379098
        ],
        [
          3.2320942281879845e-05,
          0.4543341762478485
        ],
        [
          4.0538498303157164e-05,
          0.4507477706817668
        ],
        [
          5.0845356869326345e-05,
          0.4477994214181486
        ],
        [
          6.377272033699903e-05,
          0.4447889110551643
        ],
        [
          7.998684854613677e-05,
          0.44188219619292946
        ],
        [
          0.00010032339700319721,
          0.43943502088320197
        ],
        [
          0.00012583048550107243,
          0.43750478940419024
        ],
        [
          0.0001578227168776094,
          0.4359277993182191
        ],
        [
          0.00019794892997069231,
          0.4345886105305588
        ],
        [
          0.00023721848395677085,
          0.43367920753757827
        ],
        [
          0.0002482771786708554,
          0.433473087337807
        ],
        [
          0.00031140131678350784,
          0.43258159127561685
        ],
        [
          0.0003905746819487512,
          0.43190042301211
        ],
        [
          0.0004898777685176666,
          0.43139872312515254
        ],
        [
          0.0005719630889575447,
          0.43112969950059865
        ],
        [
          0.000614428531031454,
          0.4310214176225392
        ],
        [
          0.0007706461570767454,
          0.43077174418792713
        ],
        [
          0.0009067076939583184,
          0.4307327022904901
        ],
        [
          0.0009665819040339338,
          0.4307541416723832
        ],
        [
          0.0012123340506229525,
          0.4308945089524057
        ],
        [
          0.0014558138247737012,
          0.43095713838336713
        ],
        [
          0.0015205683493204076,
          0.4309789153466728
        ],
        [
          0.0019071708031024265,
          0.4314169811904437
        ],
        [
          0.002004919955589084,
          0.43158791660176615
        ],
        [
          0.002392066409794722,
          0.43208066313479065
        ],
        [
          0.0028138638699617257,
          0.43223810859731876
        ],
        [
          0.003000246071070382,
          0.4323954555584931
        ],
        [
          0.0034691692622321668,
          0.4332643461952318
        ],
        [
          0.003622807784334368,
          0.4335802365309564
        ],
        [
          0.0037630545916765477,
          0.4338186182276815
        ],
        [
          0.004719806150728824,
          0.4341246796312325
        ],
        [
          0.004736096744828182,
          0.43413318121524347
        ],
        [
          0.005849385705321996,
          0.43627917834566415
        ],
        [
          0.005919810504405357,
          0.4363979052003588
        ],
        [
          0.0069383385244643336,
          0.4363970261389891
        ],
        [
          0.007309394879590609,
          0.4363741214872183
        ],
        [
          0.007424914347945515,
          0.43646203800603284
        ],
        [
          0.008769404053859222,
          0.43956783421593487
        ],
        [
          0.00931268881551216,
          0.4398832734693589
        ],
        [
          0.0104075077866965,
          0.43878550380681713
        ],
        [
          0.010616056617506003,
          0.43881697222693766
        ],
        [
          0.01168042739759854,
          0.4413196622548355
        ],
        [
          0.012462709181152784,
          0.44342815054983625
        ],
        [
          0.013876677048928667,
          0.44215032346536937
        ],
        [
          0.01465016032354861,
          0.4413256780331403
        ],
        [
          0.014733239267166402,
          0.4413602655720327
        ],
        [
          0.017003769353180022,
          0.44789490547997113
        ],
        [
          0.017345846311160835,
          0.4481011827239513
        ],
        [
          0.01837494384407575,
          0.446184120467433
        ],
        [
          0.01973248708633593,
          0.4439239823680427
        ],
        [
          0.020815015573393,
          0.446918063744151
        ],
        [
          0.022461204819491844,
          0.45304595906948675
        ],
        [
          0.023046748555387374,
          0.45297923825433795
        ],
        [
          0.024284184835625167,
          0.44915607443608374
        ],
        [
          0.025679190376632834,
          0.44644455652960124
        ],
        [
          0.027753354097857334,
          0.4550293917740329
        ],
        [
          0.028897175933773823,
          0.45900456201479967
        ],
        [
          0.02890635331908786,
          0.45901446017905456
        ],
        [
          0.031222523360089502,
          0.451888962143551
        ],
        [
          0.032631829683485714,
          0.4488756997346311
        ],
        [
          0.03469169262232167,
          0.4584570067724258
        ],
        [
          0.03625575469788406,
          0.4658060921468931
        ],
        [
          0.0363664834331976,
          0.4659481318862993
        ],
        [
          0.03816086188455384,
          0.46051207170787767
        ],
        [
          0.040640854202240784,
          0.4511921246342584
        ],
        [
          0.041630031146786,
          0.4544112815352311
        ],
        [
          0.044915224971283974,
          0.4741227801197431
        ],
        [
          0.045099200409018166,
          0.4741977102582797
        ],
        [
          0.04547373147359773,
          0.4737789387772808
        ],
        [
          0.04856836967125033,
          0.45559376639176324
        ],
        [
          0.04974703291798462,
          0.45339513626661004
        ],
        [
          0.0520375389334825,
          0.46719206870631647
        ],
        [
          0.05457884086468527,
          0.4838647947643763
        ],
        [
          0.05550670819571467,
          0.4821340993400363
        ],
        [
          0.05703536642290766,
          0.47106581906711775
        ],
        [
          0.058975877457946836,
          0.45699880615429467
        ],
        [
          0.05997911035248598,
          0.45551951912568117
        ],
        [
          0.062445046720179004,
          0.47259378371707417
        ],
        [
          0.06537937984028669,
          0.4956317114996804
        ],
        [
          0.06591421598241116,
          0.4951210896571791
        ],
        [
          0.06938338524464334,
          0.46535394592943174
        ],
        [
          0.07135060474266022,
          0.4576414087640865
        ],
        [
          0.07153653147826826,
          0.45798630142645447
        ],
        [
          0.0728525545068755,
          0.4658207380154382
        ],
        [
          0.07632172376910767,
          0.5058116082344256
        ],
        [
          0.07732182964503374,
          0.5100476734734131
        ],
        [
          0.07979089303133984,
          0.4928502596138343
        ],
        [
          0.083260062293572,
          0.46007556781153836
        ],
        [
          0.08385560788320584,
          0.45988757804232117
        ],
        [
          0.08672923155580417,
          0.4865355469649487
        ],
        [
          0.08972459820799723,
          0.5257175883187255
        ],
        [
          0.09019840081803633,
          0.5276884768710797
        ],
        [
          0.09038938612137795,
          0.5279715438717149
        ],
        [
          0.0936675700802685,
          0.495737979078155
        ],
        [
          0.09713673934250067,
          0.46225401005825706
        ],
        [
          0.09746347912667558,
          0.4624479786760194
        ],
        [
          0.10060590860473284,
          0.4967965483411857
        ],
        [
          0.104075077866965,
          0.5492786086106262
        ],
        [
          0.1045375721319732,
          0.5506029774359722
        ],
        [
          0.10754424712919718,
          0.5172810806781857
        ],
        [
          0.11101341639142934,
          0.4677985795150908
        ],
        [
          0.11211237315721723,
          0.4655951147953463
        ],
        [
          0.11253695639453994,
          0.46702011297972645
        ],
        [
          0.1144825856536615,
          0.48923503279455144
        ],
        [
          0.11795175491589367,
          0.5626068443590505
        ],
        [
          0.11968717418246126,
          0.5796536514850152
        ],
        [
          0.12142092417812583,
          0.5647579642612147
        ],
        [
          0.12489009344035801,
          0.4930664404341601
        ],
        [
          0.12770162620620837,
          0.46971562815422085
        ],
        [
          0.12835926270259018,
          0.4727655695726945
        ],
        [
          0.13182843196482233,
          0.5391664734677327
        ],
        [
          0.1352976012270545,
          0.6161257166653477
        ],
        [
          0.13571607822995546,
          0.6176334627452731
        ],
        [
          0.13876677048928668,
          0.5661332089122666
        ],
        [
          0.14114932590935556,
          0.504664246520043
        ],
        [
          0.14223593975151883,
          0.4859072260065789
        ],
        [
          0.14408319557221727,
          0.4753620741832084
        ],
        [
          0.145705109013751,
          0.4907336406523232
        ],
        [
          0.14917427827598317,
          0.5903500470210576
        ],
        [
          0.15245031291447908,
          0.668347574747677
        ],
        [
          0.15264344753821535,
          0.6681314447977268
        ],
        [
          0.1561126168004475,
          0.5802335289149603
        ],
        [
          0.15958178606267967,
          0.49061676094615897
        ],
        [
          0.16105265441025293,
          0.4833384011583994
        ],
        [
          0.16305095532491184,
          0.5090847276444683
        ],
        [
          0.166520124587144,
          0.640235798889437
        ],
        [
          0.16965499590602678,
          0.7378006267135843
        ],
        [
          0.16998929384937617,
          0.7366044384588745
        ],
        [
          0.17345846311160834,
          0.6131900008207445
        ],
        [
          0.17692763237384052,
          0.5031722600512049
        ],
        [
          0.177036351816888,
          0.5016832973501184
        ],
        [
          0.1783407204173451,
          0.4948451522636194
        ],
        [
          0.18039680163607266,
          0.5272334178827908
        ],
        [
          0.18386597089830484,
          0.6959758809626139
        ],
        [
          0.18702644492866347,
          0.8359381672883208
        ],
        [
          0.187335140160537,
          0.834339708178781
        ],
        [
          0.19080430942276919,
          0.6618849155125476
        ],
        [
          0.19427347868500133,
          0.5215195323242546
        ],
        [
          0.19560693427180212,
          0.5117386481558288
        ],
        [
          0.1977426479472335,
          0.5550830475251725
        ],
        [
          0.20121181720946568,
          0.7843196814812692
        ],
        [
          0.20418742361494077,
          0.9802446088303043
        ],
        [
          0.20468098647169783,
          0.9729446285622999
        ],
        [
          0.20815015573393,
          0.7049927989918107
        ],
        [
          0.21161932499616218,
          0.5414239893796303
        ],
        [
          0.21243781787235388,
          0.537025599046703
        ],
        [
          0.21508849425839435,
          0.6237546731083364
        ],
        [
          0.2185576635206265,
          0.9968937166350105
        ],
        [
          0.220688212129767,
          1.2038597823591741
        ],
        [
          0.22202683278285867,
          1.1089123198316921
        ],
        [
          0.22204760570206475,
          1.1063014863813467
        ],
        [
          0.22549600204509085,
          0.6885967837689158
        ],
        [
          0.2283524276562396,
          0.5758908385153539
        ],
        [
          0.228965171307323,
          0.5843823320366529
        ],
        [
          0.23243434056955517,
          0.879599834848804
        ],
        [
          0.23590350983178734,
          1.5741450602733977
        ],
        [
          0.23601664318271218,
          1.576086463414982
        ],
        [
          0.23937267909401952,
          0.9226566391899883
        ],
        [
          0.24281831329924436,
          0.6380827744335639
        ],
        [
          0.24284184835625167,
          0.6382009847586694
        ],
        [
          0.24631101761848384,
          1.007809061663195
        ],
        [
          0.24961998341577657,
          2.262765714516531
        ],
        [
          0.24978018688071602,
          2.25198900553127
        ],
        [
          0.2532493561429482,
          0.9476945710200488
        ],
        [
          0.25528002793663507,
          0.7443568825067959
        ],
        [
          0.25671852540518036,
          0.8691666854267197
        ],
        [
          0.2601876946674125,
          2.953675820321153
        ],
        [
          0.2609400724574935,
          3.747849553274532
        ],
        [
          0.26365686392964466,
          1.2736013691219314
        ],
        [
          0.2652001364197133,
          0.9482651302835671
        ],
        [
          0.26712603319187683,
          1.515166475472569
        ],
        [
          0.26946020038193313,
          7.992619754372907
        ],
        [
          0.270595202454109,
          2.937661230417875
        ],
        [
          0.27210920297536034,
          1.4441548418100405
        ],
        [
          0.2740643717163412,
          5.049910720718324
        ],
        [
          0.2747582055687876,
          30.91677448759929
        ],
        [
          0.27753354097857336,
          1.2844374003205894
        ],
        [
          0.2785029102329043,
          0.9541478113212352
        ],
        [
          0.28100271024080553,
          0.5753814509153271
        ],
        [
          0.28447187950303765,
          0.37275259080625867
        ],
        [
          0.2879410487652698,
          0.2767968613598617
        ],
        [
          0.291410218027502,
          0.22083355304392074
        ],
        [
          0.2948793872897342,
          0.18417166603749532
        ],
        [
          0.29834855655196635,
          0.15829330986032308
        ],
        [
          0.3018177258141985,
          0.13904964941384773
        ],
        [
          0.3052868950764307,
          0.12417812714003507
        ],
        [
          0.3087560643386628,
          0.11233991026632152
        ],
        [
          0.312225233600895,
          0.10269215896534002
        ],
        [
          0.31569440286312717,
          0.09467781737358041
        ],
        [
          0.31916357212535934,
          0.08791395582339666
        ],
        [
          0.3226327413875915,
          0.0821286681111586
        ],
        [
          0.3261019106498237,
          0.07712355541990407
        ],
        [
          0.32957107991205586,
          0.07275045940081358
        ],
        [
          0.333040249174288,
          0.0688965063779314
        ],
        [
          0.33650941843652016,
          0.06547419375728611
        ],
        [
          0.33997858769875233,
          0.06241464093197066
        ],
        [
          0.3434477569609845,
          0.05966288574595292
        ],
        [
          0.34931189986470496,
          0.05559113819401236
        ],
        [
          0.43812397969216454,
          0.029493406860296886
        ],
        [
          0.5495164111375752,
          0.020390769617061752
        ],
        [
          1.0990328222751504,
          0.010786013249404897
        ]
      ],
      "global_optimality_certified": false
    },
    {
      "N": 64,
      "L": 2,
      "numerical_peak": 123.29950565110862,
      "tau": 3799933.706886545,
      "coefficient": 0.015051209185926345,
      "comparison_00151": 123.6992,
      "ratio_to_00151": 0.9967688202600228,
      "coarse_max": 123.29950564218382,
      "coarse_samples": 319,
      "local_peaks": [
        {
          "nu": 0.2761066042136452,
          "value": 123.29950565110862,
          "offset_over_damping": 1.249002086900162e-05,
          "center_eta_real": -1.437591421776363e-05,
          "center_eta_imag": 0.2761066040340897
        },
        {
          "nu": 0.27476300638341544,
          "value": 31.08916511050934,
          "offset_over_damping": 3.6198900406644075e-05,
          "center_eta_real": -5.711242033944007e-05,
          "center_eta_imag": 0.27476300431600864
        },
        {
          "nu": 0.272543890025541,
          "value": 14.01325294934858,
          "offset_over_damping": 7.553160377488226e-05,
          "center_eta_real": -0.00012705691227432584,
          "center_eta_imag": 0.2725438804287287
        },
        {
          "nu": 0.26947883648683135,
          "value": 8.036781220475342,
          "offset_over_damping": 0.0001326065097100372,
          "center_eta_real": -0.00022235671922272467,
          "center_eta_imag": 0.2694788070008829
        },
        {
          "nu": 0.26560783408545824,
          "value": 5.270644974616854,
          "offset_over_damping": 0.00020746459310803873,
          "center_eta_real": -0.00034055488959708536,
          "center_eta_imag": 0.26560776343237663
        },
        {
          "nu": 0.2609799692854914,
          "value": 3.768187057457637,
          "offset_over_damping": 0.00030057871998922164,
          "center_eta_real": -0.00047871183778145157,
          "center_eta_imag": 0.26097982539489994
        },
        {
          "nu": 0.25565189537062827,
          "value": 2.8624044632859142,
          "offset_over_damping": 0.00041207620544152706,
          "center_eta_real": -0.0006335425271103332,
          "center_eta_imag": 0.2556516343028277
        },
        {
          "nu": 0.2496861697113396,
          "value": 2.2746851843863762,
          "offset_over_damping": 0.0005416890619972725,
          "center_eta_real": -0.0008015584686990854,
          "center_eta_imag": 0.24968573551588458
        }
      ],
      "operator_norm_evaluations": 391,
      "dense_svd_relative_difference": null,
      "scan": [
        [
          1e-10,
          0.0018926841453761334
        ],
        [
          1.254310676955692e-10,
          0.002201311762927485
        ],
        [
          1.5732952743250398e-10,
          0.002560265257629397
        ],
        [
          1.9734010605898318e-10,
          0.0029777509322560644
        ],
        [
          2.475258020213502e-10,
          0.003463313230243095
        ],
        [
          3.1047425629740037e-10,
          0.004028052931325832
        ],
        [
          3.894311745937057e-10,
          0.004684880921759126
        ],
        [
          4.884676802322813e-10,
          0.005448813335755791
        ],
        [
          6.126902266631267e-10,
          0.006337314806450347
        ],
        [
          7.685038929699628e-10,
          0.007370697656971878
        ],
        [
          9.639426382342348e-10,
          0.008572586127204254
        ],
        [
          1.2090835431100386e-09,
          0.009970456193226231
        ],
        [
          1.516566397454333e-09,
          0.011596263218079775
        ],
        [
          1.9022454246391994e-09,
          0.013487171595390713
        ],
        [
          2.386006746315062e-09,
          0.015686402723363673
        ],
        [
          2.992793737191281e-09,
          0.018244220066927462
        ],
        [
          3.753893138485151e-09,
          0.021219072678643536
        ],
        [
          4.708548243752618e-09,
          0.024678921217807934
        ],
        [
          5.90598233509988e-09,
          0.028702772935029788
        ],
        [
          7.407936700827459e-09,
          0.033382453676648216
        ],
        [
          9.291854098059806e-09,
          0.03882464455022547
        ],
        [
          1.1654871803910868e-08,
          0.04515320628749402
        ],
        [
          1.4618830142195248e-08,
          0.05251180146764637
        ],
        [
          1.8336554731957156e-08,
          0.06106679611380251
        ],
        [
          2.2999736378876232e-08,
          0.07101036406172508
        ],
        [
          2.8848814907190643e-08,
          0.08256360520718234
        ],
        [
          3.618537655560768e-08,
          0.0959792782421183
        ],
        [
          4.53877041633608e-08,
          0.11154336289767702
        ],
        [
          5.693028193460965e-08,
          0.12957397598369014
        ],
        [
          7.140826047267863e-08,
          0.1504149617772197
        ],
        [
          8.956814353371354e-08,
          0.17441946287308263
        ],
        [
          1.1234627874943683e-07,
          0.20191562748374967
        ],
        [
          1.4091713695165838e-07,
          0.23314228282516325
        ],
        [
          1.767538694444926e-07,
          0.26813810455099063
        ],
        [
          2.217042656374586e-07,
          0.3065682181391699
        ],
        [
          2.7808602751568526e-07,
          0.34748895045489525
        ],
        [
          3.488062734251176e-07,
          0.3891038701145268
        ],
        [
          4.375114329462506e-07,
          0.4286617832819239
        ],
        [
          5.487752616346654e-07,
          0.4627356610377385
        ],
        [
          6.883346699175126e-07,
          0.4880372836084946
        ],
        [
          8.633855257963062e-07,
          0.5025398831439949
        ],
        [
          1.0829536833353086e-06,
          0.506269065614478
        ],
        [
          1.3583603676559685e-06,
          0.5012468986815696
        ],
        [
          1.703805912304337e-06,
          0.49072521911679334
        ],
        [
          2.1371019472635588e-06,
          0.47825510722601955
        ],
        [
          2.680589790195482e-06,
          0.4669055508237856
        ],
        [
          3.3622923943806042e-06,
          0.45854845811145756
        ],
        [
          4.217359249318502e-06,
          0.4533115847181328
        ],
        [
          5.2898787349780275e-06,
          0.44990222093889326
        ],
        [
          6.635151377083796e-06,
          0.44691360040706224
        ],
        [
          8.322541215493451e-06,
          0.4438364515165825
        ],
        [
          1.0439052305997217e-05,
          0.4409277380426746
        ],
        [
          1.309381476471122e-05,
          0.43850441712168736
        ],
        [
          1.642371166145733e-05,
          0.4365611025700463
        ],
        [
          2.0600436892207595e-05,
          0.4349267663518721
        ],
        [
          2.5839347943847865e-05,
          0.43351018138409597
        ],
        [
          3.2410570011541416e-05,
          0.4323030611917446
        ],
        [
          4.065292401169628e-05,
          0.43128953612341236
        ],
        [
          5.099139663733907e-05,
          0.4304392311891974
        ],
        [
          6.395905323509683e-05,
          0.42972909352350447
        ],
        [
          8.022452336075928e-05,
          0.4291405800508435
        ],
        [
          8.187693632355134e-05,
          0.42909308264198753
        ],
        [
          0.0001006264762050815,
          0.4286614655362235
        ],
        [
          0.00012621686348846133,
          0.42828689820985355
        ],
        [
          0.00014964445649951497,
          0.4280647297490959
        ],
        [
          0.00015831515948543578,
          0.4280001478273961
        ],
        [
          0.0001985763948665249,
          0.42778443381643394
        ],
        [
          0.0002174119766754786,
          0.42772343826015674
        ],
        [
          0.00024907649227245114,
          0.42766371295745154
        ],
        [
          0.0003124193036360067,
          0.42761230212006407
        ],
        [
          0.0003192610483024537,
          0.4276084410980783
        ],
        [
          0.00039187086823770466,
          0.4276112418753666
        ],
        [
          0.00042111011992942884,
          0.42764227661383963
        ],
        [
          0.0004915278140184491,
          0.42773670187586404
        ],
        [
          0.0005632967324914853,
          0.42779758234029003
        ],
        [
          0.0006165285851440311,
          0.4278521275041513
        ],
        [
          0.0007054833450535419,
          0.4280257823472235
        ],
        [
          0.000773318386994543,
          0.42816230801268235
        ],
        [
          0.0008942349471914599,
          0.4282915479805561
        ],
        [
          0.000969981509493409,
          0.42840007472881436
        ],
        [
          0.001082986549329378,
          0.4286743012042047
        ],
        [
          0.0012166581638071794,
          0.4288992977639709
        ],
        [
          0.0013244510816356166,
          0.4289769519323905
        ],
        [
          0.0015260673250686492,
          0.4294087553381094
        ],
        [
          0.0015659156139418552,
          0.4295139127994695
        ],
        [
          0.0018661368107346266,
          0.42980204247325277
        ],
        [
          0.0019141625395868154,
          0.4298594026758125
        ],
        [
          0.0021663580075273977,
          0.4305110346791371
        ],
        [
          0.00240095451083236,
          0.43071555770385794
        ],
        [
          0.0025312574681176643,
          0.4307374672585562
        ],
        [
          0.002896156928707931,
          0.43164860722233483
        ],
        [
          0.003011542877821954,
          0.43181565081665474
        ],
        [
          0.0033315205293944217,
          0.43176349554318455
        ],
        [
          0.003486194495379921,
          0.4320459486055371
        ],
        [
          0.003766884130080912,
          0.4329175923998945
        ],
        [
          0.00377741038576194,
          0.4329394746431297
        ],
        [
          0.00427835140300698,
          0.4328650066912017
        ],
        [
          0.00473804617810451,
          0.4341897528091313
        ],
        [
          0.004789818675933048,
          0.4343134608510643
        ],
        [
          0.0053828742912529585,
          0.43402928091009546
        ],
        [
          0.005942981909105585,
          0.4357634677492081
        ],
        [
          0.00597592990657287,
          0.43583461200200874
        ],
        [
          0.006655896638669417,
          0.4352449550543271
        ],
        [
          0.006972388990759842,
          0.43612853218861725
        ],
        [
          0.007335863370765965,
          0.43748164326607925
        ],
        [
          0.007454345661545642,
          0.43758637684123475
        ],
        [
          0.008107896041773885,
          0.4365015163841715
        ],
        [
          0.008879928712781805,
          0.43925703128638266
        ],
        [
          0.009350065352995022,
          0.43855883073356494
        ],
        [
          0.009749008652815541,
          0.43778906608522783
        ],
        [
          0.010458583486139763,
          0.44071429430474135
        ],
        [
          0.01061808859284928,
          0.4411650317052039
        ],
        [
          0.011589018168456014,
          0.4390982278322574
        ],
        [
          0.011727886802495122,
          0.43933496432100116
        ],
        [
          0.012559947744062749,
          0.4432117058532933
        ],
        [
          0.013637344500772426,
          0.4404201395968313
        ],
        [
          0.013944777981519683,
          0.441347262673724
        ],
        [
          0.014710413634497382,
          0.44539861627198724
        ],
        [
          0.014714741257482103,
          0.4454050293009557
        ],
        [
          0.01590303120715513,
          0.44174649665152277
        ],
        [
          0.017091321156828158,
          0.44775506022930195
        ],
        [
          0.017430972476899606,
          0.4472525715481804
        ],
        [
          0.018394730720069655,
          0.44306962869815864
        ],
        [
          0.018451428884184575,
          0.4431337394278259
        ],
        [
          0.01969814028331115,
          0.45027415791638115
        ],
        [
          0.020917166972279525,
          0.4445986950992627
        ],
        [
          0.021120686373856314,
          0.44438260195258006
        ],
        [
          0.02254323246440148,
          0.4529772488829965
        ],
        [
          0.023143824254521363,
          0.4507606621385411
        ],
        [
          0.024088710177697387,
          0.4456793412895624
        ],
        [
          0.024403361467659444,
          0.4467591627321998
        ],
        [
          0.025634187890993296,
          0.45588214300778623
        ],
        [
          0.02730615523479058,
          0.4469547698040969
        ],
        [
          0.027889555963039367,
          0.4502144559985806
        ],
        [
          0.02897812257858787,
          0.45900990549831505
        ],
        [
          0.029029545868032136,
          0.45904162719460456
        ],
        [
          0.030779881661197557,
          0.4482049641915434
        ],
        [
          0.03137575045841929,
          0.45171048878331344
        ],
        [
          0.03258164074380724,
          0.46238529371293374
        ],
        [
          0.03451621481817748,
          0.4494273246650388
        ],
        [
          0.03486194495379921,
          0.4508250337568042
        ],
        [
          0.036412069329447704,
          0.4659828391879596
        ],
        [
          0.03645078889254772,
          0.4660372709429916
        ],
        [
          0.03834813944917913,
          0.45075133639832704
        ],
        [
          0.03852089464415359,
          0.4506207580817503
        ],
        [
          0.04059100039575946,
          0.4699996127934533
        ],
        [
          0.04183433394455905,
          0.4588318152017833
        ],
        [
          0.04279901486175189,
          0.4517858729117493
        ],
        [
          0.04500702932774432,
          0.47431162617082273
        ],
        [
          0.04532052843993897,
          0.4735351700157887
        ],
        [
          0.04567204732997695,
          0.4703881629587717
        ],
        [
          0.047354950845207425,
          0.4529251850625558
        ],
        [
          0.04880672293531889,
          0.47031630208412206
        ],
        [
          0.04970287236267052,
          0.47901900659682245
        ],
        [
          0.05219227496479642,
          0.4540433347731102
        ],
        [
          0.05229291743069881,
          0.45425736417613
        ],
        [
          0.05468167756692232,
          0.4841748671893482
        ],
        [
          0.055779111926078734,
          0.4729514661337846
        ],
        [
          0.057286936604415785,
          0.45512409684331057
        ],
        [
          0.057313658275451,
          0.4551473171248969
        ],
        [
          0.059265306421458656,
          0.48393080902468205
        ],
        [
          0.05994563898397968,
          0.48984098284139077
        ],
        [
          0.06272075748160222,
          0.45624673229036167
        ],
        [
          0.06275150091683858,
          0.4562946456997218
        ],
        [
          0.06549587597922477,
          0.4960893066281409
        ],
        [
          0.0662376954122185,
          0.48994364209462793
        ],
        [
          0.06841408618517608,
          0.457354066280628
        ],
        [
          0.06972388990759842,
          0.4758690251833715
        ],
        [
          0.07133229639112741,
          0.5030038331940715
        ],
        [
          0.07185561623300257,
          0.49975358264942643
        ],
        [
          0.07321008440297834,
          0.4715614048275309
        ],
        [
          0.07439286950893584,
          0.45848501824989224
        ],
        [
          0.07669627889835826,
          0.502366719337147
        ],
        [
          0.07745344262674428,
          0.510682907065604
        ],
        [
          0.08018247339373819,
          0.46159735436790156
        ],
        [
          0.08065488129292653,
          0.4596588958549624
        ],
        [
          0.0836686678891181,
          0.5185663366043379
        ],
        [
          0.08385631995910878,
          0.5192421043870012
        ],
        [
          0.08715486238449802,
          0.460856580545108
        ],
        [
          0.08719626321034363,
          0.4608991054014356
        ],
        [
          0.0901292666402855,
          0.5258573393249866
        ],
        [
          0.09053620646157848,
          0.5288178574263139
        ],
        [
          0.09064105687987795,
          0.5287112393798142
        ],
        [
          0.09401132537653632,
          0.46223376858247467
        ],
        [
          0.09412725137525786,
          0.4625937220594077
        ],
        [
          0.09748644429149417,
          0.5395720468833127
        ],
        [
          0.09761344587063778,
          0.539375259407887
        ],
        [
          0.10109232837698875,
          0.4636965031437706
        ],
        [
          0.1010996403660177,
          0.463709746973387
        ],
        [
          0.10458583486139762,
          0.5513802673239735
        ],
        [
          0.10469821246248336,
          0.5516978644169562
        ],
        [
          0.10807202935677755,
          0.46644081058564607
        ],
        [
          0.10842924716780591,
          0.4653274119802136
        ],
        [
          0.11155822385215747,
          0.5577469129138289
        ],
        [
          0.11216028187312846,
          0.5654273571394886
        ],
        [
          0.11305010145309657,
          0.5506886086324565
        ],
        [
          0.11504441834753738,
          0.4784323873712187
        ],
        [
          0.11600951805553529,
          0.4671743356817871
        ],
        [
          0.11853061284291731,
          0.545990353284574
        ],
        [
          0.11985875423794212,
          0.5810412224075385
        ],
        [
          0.12201680733829723,
          0.510484564837151
        ],
        [
          0.12381777098696638,
          0.46929443953048894
        ],
        [
          0.12550300183367716,
          0.5131260213059226
        ],
        [
          0.12777678773599063,
          0.5988816482694166
        ],
        [
          0.12898919632905706,
          0.567071711903161
        ],
        [
          0.13183555071084624,
          0.47175623006206996
        ],
        [
          0.132475390824437,
          0.47968349393031534
        ],
        [
          0.13589431368570182,
          0.6193693282521586
        ],
        [
          0.13596158531981692,
          0.6192850415943201
        ],
        [
          0.13944777981519685,
          0.4793044646873768
        ],
        [
          0.14004103203924245,
          0.47464213207200806
        ],
        [
          0.14179994928354264,
          0.5289603430794764
        ],
        [
          0.14293397431057675,
          0.5987758882303021
        ],
        [
          0.14418775039278312,
          0.6430262754212891
        ],
        [
          0.14642016880595668,
          0.5399048595649233
        ],
        [
          0.14840873645057095,
          0.4780518094792884
        ],
        [
          0.1499063633013366,
          0.5216672770608894
        ],
        [
          0.15262972250835882,
          0.6705068112005784
        ],
        [
          0.1533925577967165,
          0.6506763877193693
        ],
        [
          0.15687875229209644,
          0.4820502459441689
        ],
        [
          0.15690925963404703,
          0.48210649069319866
        ],
        [
          0.16036494678747637,
          0.6748359473194776
        ],
        [
          0.16118879675973524,
          0.7026402598999774
        ],
        [
          0.16385114128285627,
          0.5390369577776138
        ],
        [
          0.16550902224256034,
          0.48695467381500435
        ],
        [
          0.1673373357782362,
          0.5619689021894106
        ],
        [
          0.16982924772538543,
          0.7404906940096536
        ],
        [
          0.17082353027361613,
          0.6958376040158315
        ],
        [
          0.1741700590210556,
          0.49277976013581165
        ],
        [
          0.17430972476899603,
          0.49362056493429796
        ],
        [
          0.17779591926437596,
          0.7551329562094797
        ],
        [
          0.17786119037812315,
          0.7600795668898825
        ],
        [
          0.17851087031672572,
          0.7854419859434159
        ],
        [
          0.1812821137597559,
          0.557668519803832
        ],
        [
          0.1828498644743447,
          0.49981043115103113
        ],
        [
          0.1847683082551358,
          0.6013381283695493
        ],
        [
          0.1871888586319637,
          0.8393212048621075
        ],
        [
          0.18825450275051572,
          0.7653258101469539
        ],
        [
          0.19150131611921334,
          0.5083350050094914
        ],
        [
          0.19174069724589565,
          0.5107599211983174
        ],
        [
          0.19522689174127555,
          0.8721577183636733
        ],
        [
          0.19581377360646296,
          0.904581467915412
        ],
        [
          0.19871308623665548,
          0.5755577910436209
        ],
        [
          0.2000726988274193,
          0.51872168907547
        ],
        [
          0.2021992807320354,
          0.6802321962326907
        ],
        [
          0.20433162404837563,
          0.9845793818975053
        ],
        [
          0.20568547522741534,
          0.8142692025805611
        ],
        [
          0.2085078554087425,
          0.5314477786943415
        ],
        [
          0.20917166972279524,
          0.5512759182748442
        ],
        [
          0.21265786421817517,
          1.08386402400857
        ],
        [
          0.21268408676910938,
          1.0840074110516291
        ],
        [
          0.2161440587135551,
          0.5620972367799909
        ],
        [
          0.21674648891782278,
          0.5471428003266209
        ],
        [
          0.219630253208935,
          0.968560247056314
        ],
        [
          0.22080889106653617,
          1.209588510259517
        ],
        [
          0.22309319010732795,
          0.7085999273421756
        ],
        [
          0.22311644770431494,
          0.7045435840725357
        ],
        [
          0.22472464064655423,
          0.5666540681210387
        ],
        [
          0.22660264219969486,
          0.782210860382024
        ],
        [
          0.2286403902265723,
          1.3712318715048581
        ],
        [
          0.23008883669507477,
          0.9505950969298466
        ],
        [
          0.23237536383308802,
          0.5911495665295761
        ],
        [
          0.2335750311904547,
          0.7009850854396806
        ],
        [
          0.23611033743960375,
          1.5840358035735294
        ],
        [
          0.23706122568583463,
          1.2347433912703183
        ],
        [
          0.23962960630925065,
          0.6222856153631009
        ],
        [
          0.24054742018121453,
          0.7062089909847062
        ],
        [
          0.24314887517889755,
          1.8719293223485072
        ],
        [
          0.24403361467659446,
          1.3970298403700518
        ],
        [
          0.24641730534739106,
          0.6624925899189105
        ],
        [
          0.2475198091719744,
          0.8229603658705072
        ],
        [
          0.24968573551588458,
          2.274684853242603
        ],
        [
          0.2510060036673543,
          1.196472638055645
        ],
        [
          0.2526686849093561,
          0.7154887386086978
        ],
        [
          0.2544921981627342,
          1.3838094897290842
        ],
        [
          0.2556516343028277,
          2.862404221399252
        ],
        [
          0.2579783926581141,
          0.8190953439911086
        ],
        [
          0.25831572984886386,
          0.7872674307954449
        ],
        [
          0.26097982539489994,
          3.7681868876787488
        ],
        [
          0.2614645871534941,
          2.652243358070145
        ],
        [
          0.2632937944136383,
          0.8881595402935498
        ],
        [
          0.264950781648874,
          2.430788476154281
        ],
        [
          0.26560776343237663,
          5.27064486133225
        ],
        [
          0.26754328521662973,
          1.0376405499877623
        ],
        [
          0.2684369761442539,
          1.6895782525980108
        ],
        [
          0.2694788070008829,
          8.03678114984849
        ],
        [
          0.2710113437148058,
          1.2773595866946894
        ],
        [
          0.27192317063963384,
          2.8155511187597018
        ],
        [
          0.2725438804287287,
          14.013252909379975
        ],
        [
          0.27365344237236866,
          1.7153389631425737
        ],
        [
          0.27476300431600864,
          31.089165090881288
        ],
        [
          0.27540936513501374,
          2.7871979916480982
        ],
        [
          0.2754348041750492,
          2.746036269362292
        ],
        [
          0.2761066040340897,
          123.29950564218382
        ],
        [
          0.2788955596303937,
          0.6391549535101659
        ],
        [
          0.2798281703077274,
          0.4800149893540578
        ],
        [
          0.2823817541257736,
          0.2863718251263119
        ],
        [
          0.2858679486211535,
          0.1855907055012861
        ],
        [
          0.28935414311653346,
          0.137852741928703
        ],
        [
          0.29284033761191336,
          0.11000394086363528
        ],
        [
          0.29632653210729326,
          0.09175617920328999
        ],
        [
          0.2998127266026732,
          0.0788734670054336
        ],
        [
          0.3032989210980531,
          0.06929222445122056
        ],
        [
          0.306785115593433,
          0.06188690847654447
        ],
        [
          0.310271310088813,
          0.05599140326740953
        ],
        [
          0.3137575045841929,
          0.051186313906751185
        ],
        [
          0.3172436990795728,
          0.04719441946560394
        ],
        [
          0.32072989357495274,
          0.043825134116666775
        ],
        [
          0.32421608807033264,
          0.04094311640098626
        ],
        [
          0.32770228256571254,
          0.03844960489054394
        ],
        [
          0.3311884770610925,
          0.03627084180644986
        ],
        [
          0.3346746715564724,
          0.034350631192903
        ],
        [
          0.3381608660518523,
          0.03264540565168872
        ],
        [
          0.34164706054723226,
          0.031120867572391204
        ],
        [
          0.34513325504261216,
          0.029749648202922245
        ],
        [
          0.35099146172995677,
          0.02773159465447021
        ],
        [
          0.4402523379681699,
          0.014713604503081497
        ],
        [
          0.5522132080681794,
          0.010173337236849602
        ],
        [
          1.1044264161363588,
          0.0053828316832931055
        ]
      ],
      "global_optimality_certified": false
    },
    {
      "N": 128,
      "L": 2,
      "numerical_peak": 493.75052844543546,
      "tau": 30436634.227727648,
      "coefficient": 0.015068070326093612,
      "comparison_00151": 494.7968,
      "ratio_to_00151": 0.9978854520591796,
      "coarse_max": 493.7505284301458,
      "coarse_samples": 447,
      "local_peaks": [
        {
          "nu": 0.27644415562700225,
          "value": 493.75052844543546,
          "offset_over_damping": -8.638750389582029e-07,
          "center_eta_real": -1.7940293850082832e-06,
          "center_eta_imag": 0.27644415562855207
        },
        {
          "nu": 0.276107466148593,
          "value": 123.70235449315233,
          "offset_over_damping": 4.111411066322197e-06,
          "center_eta_real": -7.1639019505689645e-06,
          "center_eta_imag": 0.2761074661191392
        },
        {
          "nu": 0.2755475895050452,
          "value": 55.17493063335755,
          "offset_over_damping": 9.323003077827798e-06,
          "center_eta_real": -1.6073136824261983e-05,
          "center_eta_imag": 0.2755475893551953
        },
        {
          "nu": 0.2747664226402,
          "value": 31.19035139361508,
          "offset_over_damping": 1.620785590899265e-05,
          "center_eta_real": -2.846148149538237e-05,
          "center_eta_imag": 0.2747664221789004
        },
        {
          "nu": 0.2737665979286274,
          "value": 20.088939281453584,
          "offset_over_damping": 2.5208617407578486e-05,
          "center_eta_real": -4.424572137022227e-05,
          "center_eta_imag": 0.27376659681325394
        },
        {
          "nu": 0.272551460296621,
          "value": 14.05856658412492,
          "offset_over_damping": 3.625644022924107e-05,
          "center_eta_real": -6.332078596867465e-05,
          "center_eta_imag": 0.2725514580008347
        },
        {
          "nu": 0.27112503864842574,
          "value": 10.42246824668486,
          "offset_over_damping": 5.080862745996272e-05,
          "center_eta_real": -8.556112575130098e-05,
          "center_eta_imag": 0.2711250343011824
        },
        {
          "nu": 0.26949201122305766,
          "value": 8.062528956859056,
          "offset_over_damping": 6.484553411874819e-05,
          "center_eta_real": -0.00011082232792169318,
          "center_eta_imag": 0.26949200403672463
        }
      ],
      "operator_norm_evaluations": 534,
      "dense_svd_relative_difference": null,
      "scan": [
        [
          1e-10,
          0.007570465431573145
        ],
        [
          1.2543261569443236e-10,
          0.008805000829611383
        ],
        [
          1.5733341079947224e-10,
          0.010240852875107554
        ],
        [
          1.9734741252704456e-10,
          0.01191084857455932
        ],
        [
          2.475380215379539e-10,
          0.013853166217239535
        ],
        [
          3.104934152533042e-10,
          0.01611220643448914
        ],
        [
          3.894600123111951e-10,
          0.01873960398534427
        ],
        [
          4.885098805257903e-10,
          0.021795402121970217
        ],
        [
          6.127507210692453e-10,
          0.0253494140435467
        ],
        [
          7.685892571236528e-10,
          0.02948279828228082
        ],
        [
          9.64061609156604e-10,
          0.03428987620399633
        ],
        [
          1.2092476932709637e-09,
          0.039880218847649924
        ],
        [
          1.5167910118943623e-09,
          0.04638102462220367
        ],
        [
          1.9025506408371475e-09,
          0.053939794375944844
        ],
        [
          2.3864190337132193e-09,
          0.06272727768916249
        ],
        [
          2.993347815416301e-09,
          0.07294059869010816
        ],
        [
          3.754634461708816e-09,
          0.08480634382818482
        ],
        [
          4.709536215085938e-09,
          0.09858315912478965
        ],
        [
          5.907294461658884e-09,
          0.11456297575362177
        ],
        [
          7.4096739600310755e-09,
          0.13306921820708958
        ],
        [
          9.294147862496208e-09,
          0.1544490247494455
        ],
        [
          1.1657892770437192e-08,
          0.17905431411083264
        ],
        [
          1.4622799836811526e-08,
          0.2072031564147581
        ],
        [
          1.8341760323073887e-08,
          0.23910843330400322
        ],
        [
          2.3006549737635142e-08,
          0.27475681603504204
        ],
        [
          2.8857717116956386e-08,
          0.3137233084526875
        ],
        [
          3.6196989409498406e-08,
          0.3549282217025118
        ],
        [
          4.5402830618970516e-08,
          0.39640415440244414
        ],
        [
          5.694995804468747e-08,
          0.43524345407927545
        ],
        [
          7.143382201233345e-08,
          0.4679687700080551
        ],
        [
          8.960131144057505e-08,
          0.49143438621368696
        ],
        [
          1.1238926863642819e-07,
          0.5039429167051017
        ],
        [
          1.4097279941051448e-07,
          0.5059075306477131
        ],
        [
          1.7682586971827364e-07,
          0.4996389073895777
        ],
        [
          2.2179731361205982e-07,
          0.4885078718403054
        ],
        [
          2.7820617200359103e-07,
          0.4760323344660423
        ],
        [
          3.4896127856745585e-07,
          0.4651196241260987
        ],
        [
          4.3771125946789447e-07,
          0.45735575215751445
        ],
        [
          5.490326819396249e-07,
          0.4525542122263371
        ],
        [
          6.886660539741663e-07,
          0.4492933059176712
        ],
        [
          8.638118448994282e-07,
          0.44628339355609525
        ],
        [
          1.083501791735688e-06,
          0.4431915228552588
        ],
        [
          1.3590646384701174e-06,
          0.4403369500498952
        ],
        [
          1.704710325011149e-06,
          0.4379885203009801
        ],
        [
          2.138262750674548e-06,
          0.43608906231544625
        ],
        [
          2.682078898590804e-06,
          0.4344692287491768
        ],
        [
          3.3642017174908743e-06,
          0.4330585066022402
        ],
        [
          4.2198062114858306e-06,
          0.43185144086145677
        ],
        [
          4.811104573664308e-06,
          0.43123812023910996
        ],
        [
          5.293013308302808e-06,
          0.430826143003818
        ],
        [
          6.639165041658635e-06,
          0.42995121447163237
        ],
        [
          8.327678372022776e-06,
          0.42920526583708907
        ],
        [
          1.044562480864771e-05,
          0.42857125430692117
        ],
        [
          1.2945867422224735e-05,
          0.42806029365526066
        ],
        [
          1.3102220423113397e-05,
          0.4280340531018847
        ],
        [
          1.6434457790761258e-05,
          0.427581300365981
        ],
        [
          2.061417028214931e-05,
          0.42720164629628415
        ],
        [
          2.1080630270785162e-05,
          0.42716773270582026
        ],
        [
          2.585689298860428e-05,
          0.4268858930917729
        ],
        [
          3.2432977212916635e-05,
          0.426628531218793
        ],
        [
          3.3529349684491714e-05,
          0.4265952336452682
        ],
        [
          4.068153166574063e-05,
          0.4264211689861316
        ],
        [
          4.597806909819826e-05,
          0.42632787463451677
        ],
        [
          5.102790927289725e-05,
          0.4262596105086544
        ],
        [
          6.357251002575838e-05,
          0.4261458924590063
        ],
        [
          6.400564133517695e-05,
          0.4261428769870842
        ],
        [
          8.028395011870942e-05,
          0.4260612139132383
        ],
        [
          8.116695095331849e-05,
          0.426058500695402
        ],
        [
          0.00010070225861671057,
          0.4260238879908449
        ],
        [
          0.00010471862442260527,
          0.42601944341008946
        ],
        [
          0.00012631347704631222,
          0.4260154235633333
        ],
        [
          0.00012827029789189202,
          0.42601717225017427
        ],
        [
          0.00015843829823377584,
          0.42604941404556496
        ],
        [
          0.0001585920161805044,
          0.42604955228779207
        ],
        [
          0.0001889137344691168,
          0.4261002952781281
        ],
        [
          0.0001987333017363711,
          0.4261240971042093
        ],
        [
          0.00022681744468737723,
          0.4261743663600403
        ],
        [
          0.0002492763786238395,
          0.4262201273786641
        ],
        [
          0.0002647211549056377,
          0.4262651449543068
        ],
        [
          0.00031101629386439685,
          0.42636527170990496
        ],
        [
          0.0003126738820162388,
          0.4263681458403581
        ],
        [
          0.000357311432823156,
          0.4264908100706459
        ],
        [
          0.0003921950288062925,
          0.4265753258761495
        ],
        [
          0.0004128037089069365,
          0.42660704575627967
        ],
        [
          0.00046829598499071695,
          0.4267658543811084
        ],
        [
          0.0004919404832552652,
          0.4268294065064235
        ],
        [
          0.0005337864268484797,
          0.426890712906748
        ],
        [
          0.0005992768687062425,
          0.42708350990729654
        ],
        [
          0.0006170538158069114,
          0.42713276928756816
        ],
        [
          0.0006755610489998481,
          0.42721051849958264
        ],
        [
          0.0007518452292934537,
          0.42743952611914116
        ],
        [
          0.0007739867414089153,
          0.4274959341167342
        ],
        [
          0.0008397126092371018,
          0.427562492729179
        ],
        [
          0.0009275799891807498,
          0.4278311072758881
        ],
        [
          0.0009708318148773048,
          0.4279113916136453
        ],
        [
          0.0010278133508165412,
          0.4279437092451196
        ],
        [
          0.0011280467124523325,
          0.42825634683966907
        ],
        [
          0.0012177397393943353,
          0.42833680049758344
        ],
        [
          0.0012414216578769475,
          0.4283518767776229
        ],
        [
          0.0013547966033015625,
          0.4287139086062702
        ],
        [
          0.0014820811073248071,
          0.42878510243005474
        ],
        [
          0.0015274428074728787,
          0.4288914380872661
        ],
        [
          0.0016093656113480516,
          0.42920283861913566
        ],
        [
          0.0017513196184453458,
          0.4292417487919138
        ],
        [
          0.00189327362554264,
          0.42972245023582156
        ],
        [
          0.0019159114666497084,
          0.4297673227747038
        ],
        [
          0.002050648684647118,
          0.4297203448654326
        ],
        [
          0.002208023743751596,
          0.4302722519918948
        ],
        [
          0.002381562676094239,
          0.4302195291417799
        ],
        [
          0.002403177867008296,
          0.43025206467543503
        ],
        [
          0.0025551016084368818,
          0.4308519014835672
        ],
        [
          0.0027455382046608313,
          0.4307380125668809
        ],
        [
          0.0029359748008847813,
          0.4314611756075858
        ],
        [
          0.003014368858378173,
          0.4314736027226802
        ],
        [
          0.0031440335442804845,
          0.4312745541920717
        ],
        [
          0.0033520922876761877,
          0.43209995139625396
        ],
        [
          0.003490456510461516,
          0.43194903192249073
        ],
        [
          0.0035784881007441425,
          0.43182794513482037
        ],
        [
          0.00378100170574215,
          0.4326991366159214
        ],
        [
          0.003804883913812097,
          0.4327681939046884
        ],
        [
          0.004050321925550243,
          0.43239699811599014
        ],
        [
          0.004295759937288389,
          0.43346594891336304
        ],
        [
          0.004560935268685795,
          0.4329805408217282
        ],
        [
          0.004742609338963493,
          0.43383799456665956
        ],
        [
          0.004826110600083202,
          0.43419333900034573
        ],
        [
          0.005111708165302882,
          0.4335774119419115
        ],
        [
          0.0053973057305225615,
          0.43495056203011223
        ],
        [
          0.005704000051221852,
          0.4341864591173533
        ],
        [
          0.0059487789460303375,
          0.4355072271039207
        ],
        [
          0.006010694371921142,
          0.43573789141981145
        ],
        [
          0.006339149402078088,
          0.4348065382732902
        ],
        [
          0.006667604432235036,
          0.4365556777483559
        ],
        [
          0.006980913020923032,
          0.43545647882876287
        ],
        [
          0.007018473390759163,
          0.4354365139779846
        ],
        [
          0.00736934234928329,
          0.4374043514100125
        ],
        [
          0.007461709033885553,
          0.43731281930018306
        ],
        [
          0.007743267557582052,
          0.43607526057348467
        ],
        [
          0.008117192765880812,
          0.43828442610670976
        ],
        [
          0.008514805487437488,
          0.4367216638993283
        ],
        [
          0.008912418208994164,
          0.43919650303735364
        ],
        [
          0.009334338487894977,
          0.43737462348142353
        ],
        [
          0.009359416816710407,
          0.43740941753723384
        ],
        [
          0.00975625876679579,
          0.44014127568795947
        ],
        [
          0.010203095262022732,
          0.4380330550942895
        ],
        [
          0.010471369531384547,
          0.4399540823607835
        ],
        [
          0.010649931757249676,
          0.4411195351593537
        ],
        [
          0.011122281569436105,
          0.4386958936308557
        ],
        [
          0.011594631381622535,
          0.4421321759935149
        ],
        [
          0.011739761326944464,
          0.44170401006546794
        ],
        [
          0.012093079868848892,
          0.4393620962326866
        ],
        [
          0.012591528356075249,
          0.44318020247841117
        ],
        [
          0.01311664893516316,
          0.4400306456472948
        ],
        [
          0.01364176951425107,
          0.4442647354258
        ],
        [
          0.013961826041846063,
          0.44208324534619037
        ],
        [
          0.014194123443896482,
          0.44070055378920725
        ],
        [
          0.014725489708669843,
          0.44534166389124497
        ],
        [
          0.014746477373541894,
          0.44538701942841435
        ],
        [
          0.015326613515514755,
          0.4413708654890347
        ],
        [
          0.015906749657487618,
          0.44654843061312666
        ],
        [
          0.016515204212016597,
          0.4420406624201857
        ],
        [
          0.017123658766545573,
          0.44775048491551833
        ],
        [
          0.017452282552307578,
          0.44515744648148287
        ],
        [
          0.01776095497789068,
          0.44270906719658215
        ],
        [
          0.01839825118923579,
          0.4489948469093418
        ],
        [
          0.018470566915399108,
          0.4489090784978684
        ],
        [
          0.019064899017355554,
          0.4433752476376244
        ],
        [
          0.019731546845475317,
          0.4502833392322123
        ],
        [
          0.02042804259959036,
          0.44403842119789816
        ],
        [
          0.020942739062769094,
          0.4502791563705526
        ],
        [
          0.021124538353705404,
          0.4516179526562348
        ],
        [
          0.021851364283468514,
          0.4446978595599795
        ],
        [
          0.022578190213231625,
          0.4530008568600374
        ],
        [
          0.023168115215575536,
          0.4461877198134276
        ],
        [
          0.023335814053128883,
          0.44535289338869055
        ],
        [
          0.02409343789302614,
          0.45443441196673323
        ],
        [
          0.02443319557323061,
          0.451176711108216
        ],
        [
          0.024882312355557174,
          0.44600291724444274
        ],
        [
          0.025671186818088207,
          0.45592118092069356
        ],
        [
          0.026491749031207476,
          0.4466473946524996
        ],
        [
          0.02731231124432674,
          0.4574639427856404
        ],
        [
          0.027923652083692126,
          0.4490885920414782
        ],
        [
          0.028164982128580866,
          0.447285863323787
        ],
        [
          0.02901765301283499,
          0.45906570705674743
        ],
        [
          0.02906037292199617,
          0.4590432432938028
        ],
        [
          0.02990283659358136,
          0.4479179405216558
        ],
        [
          0.03078802017432773,
          0.46072972909127347
        ],
        [
          0.03141410859415364,
          0.4512323712688357
        ],
        [
          0.03170610282441635,
          0.4485433285683182
        ],
        [
          0.03262418547450497,
          0.46245952677560886
        ],
        [
          0.03357553508278566,
          0.4491618204843272
        ],
        [
          0.03452688469106635,
          0.46425889856184405
        ],
        [
          0.034904565104615155,
          0.4595876865201832
        ],
        [
          0.035511849752114494,
          0.4497733057551158
        ],
        [
          0.03645118588661649,
          0.46600076575872196
        ],
        [
          0.036496814813162644,
          0.4661319430248469
        ],
        [
          0.03751572343363227,
          0.450377776220557
        ],
        [
          0.03839502161507667,
          0.4671501517280259
        ],
        [
          0.038534632054101896,
          0.468083080110852
        ],
        [
          0.03958779087118336,
          0.45097533208681473
        ],
        [
          0.040640949688264816,
          0.4701170742724349
        ],
        [
          0.041728642695781096,
          0.4515661880651774
        ],
        [
          0.04188547812553819,
          0.4526656733534766
        ],
        [
          0.04281633570329737,
          0.4722390597114503
        ],
        [
          0.04393882298105116,
          0.45215067964963546
        ],
        [
          0.04506131025880495,
          0.4744545679829294
        ],
        [
          0.045375934635999704,
          0.4706794994189841
        ],
        [
          0.04572167590922283,
          0.46089298557373526
        ],
        [
          0.04621882660088662,
          0.4527292695545923
        ],
        [
          0.047376342942968296,
          0.47676955824793416
        ],
        [
          0.048569096380826335,
          0.45330255434569205
        ],
        [
          0.04886639114646122,
          0.4570468371376812
        ],
        [
          0.04976184981868437,
          0.4791904505043469
        ],
        [
          0.05099002003485904,
          0.45387127131029237
        ],
        [
          0.052218190251033726,
          0.48172416217018854
        ],
        [
          0.052356847656922736,
          0.4809592880904354
        ],
        [
          0.0534819268795668,
          0.45443630562990556
        ],
        [
          0.054745663508099875,
          0.4843781484462183
        ],
        [
          0.05584730416738425,
          0.4563969253181482
        ],
        [
          0.056045084317728214,
          0.45499869793359365
        ],
        [
          0.057344505127356546,
          0.48716044694361005
        ],
        [
          0.05734989403226934,
          0.4871635565680799
        ],
        [
          0.05867969408370831,
          0.4555596523295444
        ],
        [
          0.05933776067784577,
          0.4719053940627878
        ],
        [
          0.06001488304006007,
          0.4900797271290476
        ],
        [
          0.06138588824319112,
          0.45612054503033145
        ],
        [
          0.06275689344632217,
          0.4931453452154752
        ],
        [
          0.06282821718830728,
          0.492944813452282
        ],
        [
          0.06416372494004449,
          0.4566829337060536
        ],
        [
          0.06557055643376683,
          0.4963674052125382
        ],
        [
          0.0663186736987688,
          0.47471731739369966
        ],
        [
          0.06701318388339428,
          0.4572485677174655
        ],
        [
          0.06845581133302173,
          0.4997568269494201
        ],
        [
          0.06980913020923031,
          0.4583567229630173
        ],
        [
          0.06993416156831009,
          0.45781939939886207
        ],
        [
          0.07141251180359845,
          0.5033254219955791
        ],
        [
          0.07193547218266061,
          0.4904801281654165
        ],
        [
          0.07292646622394963,
          0.4583975965769604
        ],
        [
          0.07329958671969183,
          0.46504748999309664
        ],
        [
          0.0744404206443008,
          0.5070859785357328
        ],
        [
          0.07598981248356687,
          0.4589855565281625
        ],
        [
          0.07679004323015334,
          0.485147498353846
        ],
        [
          0.07753920432283296,
          0.511052356407198
        ],
        [
          0.07912381577151298,
          0.4595859215923884
        ],
        [
          0.08028049974061487,
          0.5048462479271365
        ],
        [
          0.080708427220193,
          0.515239593685713
        ],
        [
          0.0823279864033062,
          0.46020159667801225
        ],
        [
          0.08377095625107638,
          0.5176401822578821
        ],
        [
          0.0839475455864194,
          0.5196640264146357
        ],
        [
          0.08560172339605468,
          0.4608357689098452
        ],
        [
          0.08725590120568996,
          0.5243434233191752
        ],
        [
          0.0872614127615379,
          0.5243454544653424
        ],
        [
          0.0889443079880455,
          0.4614919296929124
        ],
        [
          0.09023054437085234,
          0.5190614990589286
        ],
        [
          0.09063271477040107,
          0.5292971376401786
        ],
        [
          0.09075186927199941,
          0.5284516016910554
        ],
        [
          0.09235489686817817,
          0.46217389948836624
        ],
        [
          0.09407707896595528,
          0.534546278569628
        ],
        [
          0.09424232578246093,
          0.5328186516969923
        ],
        [
          0.09583251511820978,
          0.4628858556279656
        ],
        [
          0.09758795127046427,
          0.5401139051846695
        ],
        [
          0.09773278229292244,
          0.5387415768701294
        ],
        [
          0.09937604887351527,
          0.46363236353016785
        ],
        [
          0.10116414647656627,
          0.5460252462735301
        ],
        [
          0.10122323880338396,
          0.5458094951435057
        ],
        [
          0.10298423771128924,
          0.4644184117268391
        ],
        [
          0.10471369531384547,
          0.5516189905972201
        ],
        [
          0.10480432894601222,
          0.5523079500396773
        ],
        [
          0.1066556667788596,
          0.46524945116620886
        ],
        [
          0.108204151824307,
          0.5517244363298519
        ],
        [
          0.10850700461170697,
          0.5589923683850352
        ],
        [
          0.11038875867909342,
          0.4661314393276182
        ],
        [
          0.1116946083347685,
          0.5413306599357159
        ],
        [
          0.11227051274647988,
          0.566111881331105
        ],
        [
          0.1131785319596855,
          0.5152918965875755
        ],
        [
          0.11418176513478023,
          0.46707088976899236
        ],
        [
          0.11518506484523001,
          0.5194842387281607
        ],
        [
          0.1160930175230806,
          0.5737032681748935
        ],
        [
          0.11803275845939257,
          0.4680749278316898
        ],
        [
          0.11867552135569154,
          0.4925320476214227
        ],
        [
          0.11997249939570452,
          0.5818071332320428
        ],
        [
          0.12193962286777896,
          0.46915135335313085
        ],
        [
          0.12216597786615305,
          0.4726781853846523
        ],
        [
          0.1239067463398534,
          0.5904683955468121
        ],
        [
          0.12565643437661456,
          0.47346279514552636
        ],
        [
          0.1259000456671532,
          0.470308711388547
        ],
        [
          0.12789334499445304,
          0.599736853810228
        ],
        [
          0.1291468908870761,
          0.504977166738172
        ],
        [
          0.12991150837624243,
          0.4715563721261021
        ],
        [
          0.1319296717580318,
          0.6096678400082126
        ],
        [
          0.1326373473975376,
          0.5652926773509068
        ],
        [
          0.13397127782861135,
          0.47290462139915723
        ],
        [
          0.13601288389919092,
          0.6203229781250242
        ],
        [
          0.1361278039079991,
          0.618898725766009
        ],
        [
          0.13807639732498783,
          0.47436476346455037
        ],
        [
          0.13961826041846062,
          0.6017544015336331
        ],
        [
          0.14013991075078472,
          0.6317710676895052
        ],
        [
          0.14196279304159262,
          0.4800861345409169
        ],
        [
          0.14222367790891594,
          0.47594923803733424
        ],
        [
          0.14310871692892216,
          0.5296643584876053
        ],
        [
          0.14430744506704718,
          0.6440891162482884
        ],
        [
          0.14640968985015512,
          0.4776717539619573
        ],
        [
          0.14659917343938367,
          0.4807027947065657
        ],
        [
          0.1485119346332631,
          0.6573635502047834
        ],
        [
          0.15008962994984518,
          0.4997128437478871
        ],
        [
          0.15063075443087748,
          0.47954744237574043
        ],
        [
          0.1527495742284919,
          0.6716916401731732
        ],
        [
          0.1535800864603067,
          0.5935382854502574
        ],
        [
          0.15488293614086637,
          0.4815930328037982
        ],
        [
          0.15701629805324085,
          0.6871831854484963
        ],
        [
          0.15707054297076822,
          0.6867469571420566
        ],
        [
          0.15916203539942966,
          0.4838270563418358
        ],
        [
          0.16056099948122973,
          0.6266570671821122
        ],
        [
          0.16130777274561847,
          0.7039625128984746
        ],
        [
          0.16346358193348215,
          0.4862700809732497
        ],
        [
          0.16405145599169124,
          0.5166349852992961
        ],
        [
          0.16561939112134583,
          0.7221708592167678
        ],
        [
          0.16754191250215275,
          0.4934265645847661
        ],
        [
          0.16778282895304455,
          0.48894498517301993
        ],
        [
          0.16994626678474328,
          0.741969222952424
        ],
        [
          0.17103236901261426,
          0.5905401322358439
        ],
        [
          0.17211474827705064,
          0.4918772773377135
        ],
        [
          0.17428322976935798,
          0.7635417952649174
        ],
        [
          0.1745228255230758,
          0.7510273910840927
        ],
        [
          0.17645402657354795,
          0.4950954703270405
        ],
        [
          0.1780132820335373,
          0.7090422378951823
        ],
        [
          0.17806764462494395,
          0.7203078149533023
        ],
        [
          0.1786248233777379,
          0.78710010761263
        ],
        [
          0.18079506288882535,
          0.49863152261683497
        ],
        [
          0.18150373854399882,
          0.5517191633811283
        ],
        [
          0.18296530239991277,
          0.8128880728365804
        ],
        [
          0.18499419505446033,
          0.5041895652126549
        ],
        [
          0.1851319676493694,
          0.5025213603890716
        ],
        [
          0.18729863289882606,
          0.8411881464906635
        ],
        [
          0.18848465156492186,
          0.6091156615022741
        ],
        [
          0.18945856332835181,
          0.5068054985169592
        ],
        [
          0.1916184937578776,
          0.8723289021640844
        ],
        [
          0.19197510807538337,
          0.831527229067142
        ],
        [
          0.1937683869741988,
          0.5115297831042213
        ],
        [
          0.19546556458584488,
          0.8355384778700348
        ],
        [
          0.19591828019052,
          0.9066944040945255
        ],
        [
          0.19805469480215662,
          0.516746284373608
        ],
        [
          0.1989560210963064,
          0.6257694245409373
        ],
        [
          0.20019110941379326,
          0.9447358813093565
        ],
        [
          0.20231046905008465,
          0.5225143767686392
        ],
        [
          0.20244647760676793,
          0.5255791126887475
        ],
        [
          0.20442982868637607,
          0.9869863724080524
        ],
        [
          0.20593693411722944,
          0.5796226717912468
        ],
        [
          0.20652842729647908,
          0.5289020538436494
        ],
        [
          0.20862702590658205,
          1.0340792371118381
        ],
        [
          0.20942739062769095,
          0.7906397821672269
        ],
        [
          0.210701034431308,
          0.5359875398611396
        ],
        [
          0.21277504295603397,
          1.0867717466457312
        ],
        [
          0.21291784713815246,
          1.0727779427495139
        ],
        [
          0.21482051745814779,
          0.5438612794223836
        ],
        [
          0.216408303648614,
          1.0042075869032456
        ],
        [
          0.2168659919602616,
          1.1459754097272916
        ],
        [
          0.21887888328877192,
          0.5526284129918883
        ],
        [
          0.2198987601590755,
          0.7650166646939534
        ],
        [
          0.2208917746172822,
          1.2127953246314784
        ],
        [
          0.2228679396682843,
          0.5624118828700682
        ],
        [
          0.2233549043585335,
          0.6164054116127221
        ],
        [
          0.223389216669537,
          0.6241005890020687
        ],
        [
          0.2248441047192864,
          1.2885817626951075
        ],
        [
          0.22677931933980636,
          0.5733563655428956
        ],
        [
          0.22687967317999852,
          0.576230963288792
        ],
        [
          0.22871453396032632,
          1.3749985283555952
        ],
        [
          0.23037012969046003,
          0.5998950128388352
        ],
        [
          0.23060450752230752,
          0.5856332992144255
        ],
        [
          0.23249448108428872,
          1.4741146329073178
        ],
        [
          0.23386058620092157,
          0.666369116520038
        ],
        [
          0.23433487273330528,
          0.5994473802030716
        ],
        [
          0.23617526438232186,
          1.5885288308364192
        ],
        [
          0.23735104271138308,
          0.7412293386624316
        ],
        [
          0.23796170094004582,
          0.6150450551608468
        ],
        [
          0.23974813749776974,
          1.7215412037227313
        ],
        [
          0.24084149922184458,
          0.7896499999476961
        ],
        [
          0.24147623296866372,
          0.632725763919384
        ],
        [
          0.24320432843955772,
          1.8773932557872937
        ],
        [
          0.2443319557323061,
          0.7842353519700933
        ],
        [
          0.24486970504128908,
          0.6528570327828047
        ],
        [
          0.24653508164302046,
          2.0616096642790276
        ],
        [
          0.24782241224276763,
          0.7288940595743837
        ],
        [
          0.24813339224700393,
          0.6758950512713066
        ],
        [
          0.2497317028509874,
          2.281494019879288
        ],
        [
          0.25125865468510455,
          0.7024132080483387
        ],
        [
          0.2513128687532291,
          0.7047628746644435
        ],
        [
          0.2527856065192218,
          2.546863276633759
        ],
        [
          0.2542369859496829,
          0.733142427454436
        ],
        [
          0.25480332526369065,
          0.9905946946772347
        ],
        [
          0.25568836538014406,
          2.8711619141944786
        ],
        [
          0.25706006355480693,
          0.7690294239965398
        ],
        [
          0.2582937817741522,
          2.929429684869036
        ],
        [
          0.25843176172946974,
          3.273197933100158
        ],
        [
          0.2597198008315659,
          0.8113229062495878
        ],
        [
          0.26100783993366206,
          3.7799314173736915
        ],
        [
          0.26178423828461367,
          1.1357664142370365
        ],
        [
          0.2622083997639479,
          0.8617047379292204
        ],
        [
          0.2634089595942337,
          4.431113610007712
        ],
        [
          0.26451840417232125,
          0.9224960176420128
        ],
        [
          0.2652746947950752,
          2.2971172638765784
        ],
        [
          0.2656278487504088,
          5.287325559258248
        ],
        [
          0.2666427526034424,
          0.996993259400008
        ],
        [
          0.267657656456476,
          6.444592902780257
        ],
        [
          0.26857483024660034,
          1.0900417681626329
        ],
        [
          0.26876515130553674,
          1.248210523381585
        ],
        [
          0.26949200403672463,
          8.062528939908491
        ],
        [
          0.2703085191689535,
          1.2090674782541417
        ],
        [
          0.2711250343011824,
          10.422468233931582
        ],
        [
          0.27183824615100854,
          1.3660606854390365
        ],
        [
          0.2722556078159982,
          2.9483971677195675
        ],
        [
          0.2725514580008347,
          14.058566574871122
        ],
        [
          0.27315902740704434,
          1.5817223006237184
        ],
        [
          0.27376659681325394,
          20.0889392750269
        ],
        [
          0.27426650949607717,
          1.895133572828675
        ],
        [
          0.2747664221789004,
          31.19035138946498
        ],
        [
          0.2751570057670478,
          2.3899836409942004
        ],
        [
          0.2755475893551953,
          55.174930630994744
        ],
        [
          0.27574606432645976,
          4.461124743156479
        ],
        [
          0.27582752773716723,
          3.2836429184713767
        ],
        [
          0.2761074661191392,
          123.70235449147367
        ],
        [
          0.2762758108738457,
          5.371584228223634
        ],
        [
          0.27644415562855207,
          493.7505284301458
        ],
        [
          0.27923652083692124,
          0.31924521078609736
        ],
        [
          0.2801598988187063,
          0.24043695118822747
        ],
        [
          0.2827269773473828,
          0.14306203144866345
        ],
        [
          0.2862174338578443,
          0.09272258748847416
        ],
        [
          0.2897078903683058,
          0.06887570350778299
        ],
        [
          0.29319834687876734,
          0.05496339629551749
        ],
        [
          0.2966888033892288,
          0.045847065001748365
        ],
        [
          0.30017925989969035,
          0.039410837183732075
        ],
        [
          0.3036697164101519,
          0.03462391072261569
        ],
        [
          0.3071601729206134,
          0.03092403289870535
        ],
        [
          0.3106506294310749,
          0.027978443169733906
        ],
        [
          0.31414108594153645,
          0.025577626185149336
        ],
        [
          0.31763154245199793,
          0.023583088959620285
        ],
        [
          0.32112199896245947,
          0.02189961761581285
        ],
        [
          0.32461245547292095,
          0.020459596470506505
        ],
        [
          0.3281029119833825,
          0.019213684277603213
        ],
        [
          0.331593368493844,
          0.018125031154429493
        ],
        [
          0.3350838250043055,
          0.017165560900609785
        ],
        [
          0.33857428151476704,
          0.01631350647322399
        ],
        [
          0.3420647380252285,
          0.015551732015672455
        ],
        [
          0.34555519453569006,
          0.014866563364634636
        ],
        [
          0.3514118892151799,
          0.013859554276141321
        ],
        [
          0.440785124503821,
          0.007353291245846669
        ],
        [
          0.5528883112571041,
          0.005084235693354212
        ],
        [
          1.1057766225142083,
          0.002690226117212763
        ]
      ],
      "global_optimality_certified": false
    },
    {
      "N": 256,
      "L": 2,
      "numerical_peak": 1977.4034764768396,
      "tau": 243567319.48288685,
      "coefficient": 0.015086391269507138,
      "comparison_00151": 1979.1872,
      "ratio_to_00151": 0.9990987595700092,
      "coarse_max": 1977.4034762428623,
      "coarse_samples": 701,
      "local_peaks": [
        {
          "nu": 0.27652844869850574,
          "value": 1977.4034764768396,
          "offset_over_damping": 1.3553500240642995e-07,
          "center_eta_real": -2.239513645601121e-07,
          "center_eta_imag": 0.27652844869847537
        },
        {
          "nu": 0.2764442795314059,
          "value": 494.6158011417704,
          "offset_over_damping": -3.479888038444605e-06,
          "center_eta_real": -8.954246304341462e-07,
          "center_eta_imag": 0.27644427953452183
        },
        {
          "nu": 0.2763040771358872,
          "value": 220.02549450295282,
          "offset_over_damping": 2.778139124967854e-06,
          "center_eta_real": -2.0132786020016923e-06,
          "center_eta_imag": 0.27630407713029403
        },
        {
          "nu": 0.2761079606220002,
          "value": 123.91889146490144,
          "offset_over_damping": 4.815280957049338e-06,
          "center_eta_real": -3.5756155977317453e-06,
          "center_eta_imag": 0.2761079606047826
        },
        {
          "nu": 0.275856096369615,
          "value": 79.4352685161832,
          "offset_over_damping": 2.3824688189763603e-06,
          "center_eta_real": -5.5797878676038e-06,
          "center_eta_imag": 0.27585609635632136
        },
        {
          "nu": 0.2755486977390784,
          "value": 55.271330287930994,
          "offset_over_damping": 5.3351000918069085e-06,
          "center_eta_real": -8.02240654612822e-06,
          "center_eta_imag": 0.2755486976962781
        },
        {
          "nu": 0.27518602444314877,
          "value": 40.7012430625167,
          "offset_over_damping": 5.7108877155293925e-06,
          "center_eta_real": -1.0899353054773044e-05,
          "center_eta_imag": 0.2751860243809038
        },
        {
          "nu": 0.2747683821782089,
          "value": 31.244701730485087,
          "offset_over_damping": 9.491897585396049e-06,
          "center_eta_real": -1.4205792911794037e-05,
          "center_eta_imag": 0.274768382043369
        }
      ],
      "operator_norm_evaluations": 783,
      "dense_svd_relative_difference": null,
      "scan": [
        [
          1e-10,
          0.030280328287780288
        ],
        [
          1.254330019673033e-10,
          0.0352174471944088
        ],
        [
          1.5733437982529512e-10,
          0.0409589766383574
        ],
        [
          1.9734923574150688e-10,
          0.047635505420736066
        ],
        [
          2.4754107075010234e-10,
          0.05539842839496685
        ],
        [
          3.1049819614385827e-10,
          0.06442293395052331
        ],
        [
          3.89467208477567e-10,
          0.07491114404432701
        ],
        [
          4.885204112716678e-10,
          0.08709515743658436
        ],
        [
          6.127658170810692e-10,
          0.10123948507655617
        ],
        [
          7.686105593942597e-10,
          0.11764189084164625
        ],
        [
          9.640912980859025e-10,
          0.13663080608481845
        ],
        [
          1.20928865689469e-09,
          0.15855603234250604
        ],
        [
          1.5168470647930922e-09,
          0.18376706087054365
        ],
        [
          1.9026268086229016e-09,
          0.21256973846181262
        ],
        [
          2.3865219222903945e-09,
          0.2451474361088773
        ],
        [
          2.993486089736635e-09,
          0.28142943024815564
        ],
        [
          3.754819465830304e-09,
          0.3208936343664344
        ],
        [
          4.709782774443612e-09,
          0.3623178988999586
        ],
        [
          5.907621920123568e-09,
          0.4035632688146491
        ],
        [
          7.410107519289436e-09,
          0.4415786498117466
        ],
        [
          9.294720310449607e-09,
          0.4728663907529594
        ],
        [
          1.1658646709861595e-08,
          0.49445936569673493
        ],
        [
          1.4623790556941605e-08,
          0.5050086547257626
        ],
        [
          1.8343059496982877e-08,
          0.5053035996392871
        ],
        [
          2.3008250179714147e-08,
          0.49791238988596775
        ],
        [
          2.885993890056285e-08,
          0.4862941136854017
        ],
        [
          3.6199887728905534e-08,
          0.4739105239685702
        ],
        [
          4.540660588715966e-08,
          0.4634863710500999
        ],
        [
          5.695486885572663e-08,
          0.4563081217392425
        ],
        [
          7.14402017722786e-08,
          0.4518953610595754
        ],
        [
          8.960958969446766e-08,
          0.44874639685667356
        ],
        [
          1.123999984043538e-07,
          0.44571517776441505
        ],
        [
          1.4098669220978196e-07,
          0.4426314324797466
        ],
        [
          1.7684384041313166e-07,
          0.4398518541671278
        ],
        [
          2.218205378244577e-07,
          0.4375893089147048
        ],
        [
          2.7823615957323476e-07,
          0.4357440670109925
        ],
        [
          3.489999675112447e-07,
          0.4341559910105222
        ],
        [
          4.3776113611426746e-07,
          0.4327734532332726
        ],
        [
          5.490969344742984e-07,
          0.431591368042361
        ],
        [
          6.887487686215487e-07,
          0.43058361694528524
        ],
        [
          8.639182564948426e-07,
          0.4297198376085639
        ],
        [
          1.0836386036650683e-06,
          0.4289798636050712
        ],
        [
          1.3592404310536632e-06,
          0.4283466604015703
        ],
        [
          1.6597142880829801e-06,
          0.4278648702118757
        ],
        [
          1.7049360766239232e-06,
          0.42780495345280295
        ],
        [
          2.1385525025329447e-06,
          0.4273419947418399
        ],
        [
          2.6824506025739626e-06,
          0.42694684752242695
        ],
        [
          3.1526324720753234e-06,
          0.4267014299118388
        ],
        [
          3.3646783170985376e-06,
          0.4266102610173615
        ],
        [
          4.220417019679636e-06,
          0.4263244798788872
        ],
        [
          4.645550656067667e-06,
          0.4262170494320068
        ],
        [
          5.293795763323161e-06,
          0.4260826523679966
        ],
        [
          6.640166943954146e-06,
          0.42587932228990366
        ],
        [
          6.789785600015442e-06,
          0.42586123666663633
        ],
        [
          8.328960733442226e-06,
          0.4257097611041848
        ],
        [
          8.934020543963218e-06,
          0.4256633859173557
        ],
        [
          1.0447265480634507e-05,
          0.4255698369047675
        ],
        [
          1.1830054655442853e-05,
          0.4255048021665992
        ],
        [
          1.310431871585368e-05,
          0.42545670734438534
        ],
        [
          1.4726088766922487e-05,
          0.4254076111281193
        ],
        [
          1.6437140352658405e-05,
          0.42536732338039857
        ],
        [
          1.847672305399449e-05,
          0.42533012898609224
        ],
        [
          2.0617598581918423e-05,
          0.4252996755415384
        ],
        [
          2.2227357341066492e-05,
          0.42528174228966464
        ],
        [
          2.5861272834868432e-05,
          0.42525314192352126
        ],
        [
          2.6935771262674168e-05,
          0.4252465967571106
        ],
        [
          3.164418518428184e-05,
          0.4252266205108606
        ],
        [
          3.243857086373019e-05,
          0.4252247235678925
        ],
        [
          3.7413769594367206e-05,
          0.42521695766959944
        ],
        [
          4.068867322966777e-05,
          0.42521466932833096
        ],
        [
          4.318335400445257e-05,
          0.4252157608578982
        ],
        [
          5.011759075289507e-05,
          0.42522298020062294
        ],
        [
          5.1037024292638674e-05,
          0.4252239469870873
        ],
        [
          5.705182750133756e-05,
          0.4252354871394985
        ],
        [
          6.401727168503853e-05,
          0.4252521761187644
        ],
        [
          6.525420209560572e-05,
          0.4252546739756022
        ],
        [
          7.345657668987388e-05,
          0.4252780271481665
        ],
        [
          8.029878565210828e-05,
          0.4252992760038115
        ],
        [
          8.303051234903178e-05,
          0.4253061075562642
        ],
        [
          9.260444800818968e-05,
          0.42533864669769156
        ],
        [
          0.00010072117738672963,
          0.42536574625771867
        ],
        [
          0.00010365325392053058,
          0.42537353869484973
        ],
        [
          0.00011470205983287147,
          0.42541430542448105
        ],
        [
          0.00012633759641298735,
          0.42545179670390315
        ],
        [
          0.00012732888909609746,
          0.42545448905835026
        ],
        [
          0.00013995571835932345,
          0.4255029670589141
        ],
        [
          0.00015426353269640313,
          0.4255472497379453
        ],
        [
          0.00015846903979414614,
          0.42556036372600425
        ],
        [
          0.00016857134703348282,
          0.42560322018654373
        ],
        [
          0.0001846628863753131,
          0.42565060051363607
        ],
        [
          0.00019877247380255798,
          0.42570544556159506
        ],
        [
          0.00020075442571714332,
          0.4257140579419091
        ],
        [
          0.00021873218135911386,
          0.42576364248888665
        ],
        [
          0.0002367099370010844,
          0.42583474415456546
        ],
        [
          0.00024932628097521994,
          0.4258709876995574
        ],
        [
          0.0002566761274596858,
          0.42588569419739486
        ],
        [
          0.00027664231791828725,
          0.42596472892420234
        ],
        [
          0.0002986988668761209,
          0.42601622487897417
        ],
        [
          0.00031273743892065183,
          0.4260678676318755
        ],
        [
          0.00032075541583395455,
          0.4261035936598126
        ],
        [
          0.0003450039317423263,
          0.426154810363761
        ],
        [
          0.000369252447650698,
          0.4262510143155611
        ],
        [
          0.00039227595791383433,
          0.4262949665310938
        ],
        [
          0.00039579420467362347,
          0.42630110316312003
        ],
        [
          0.0004223359616965489,
          0.4264067362134461
        ],
        [
          0.00045127188176897093,
          0.4264548117436017
        ],
        [
          0.000480207801841393,
          0.42657055644303526
        ],
        [
          0.0004920435100073177,
          0.42659875907721256
        ],
        [
          0.0005116384376760828,
          0.4266156858857148
        ],
        [
          0.0005430690735107725,
          0.42674231133408214
        ],
        [
          0.0005770945924266952,
          0.42678350616419114
        ],
        [
          0.0006111201113426179,
          0.42692186739679977
        ],
        [
          0.000617184945587467,
          0.4269389750611761
        ],
        [
          0.0006478402798230183,
          0.42695807627482935
        ],
        [
          0.0006845604483034188,
          0.42710911467767876
        ],
        [
          0.0007240746172065693,
          0.4271392173628778
        ],
        [
          0.0007635887861097198,
          0.42730396182625896
        ],
        [
          0.0007741536049406272,
          0.4273265975752913
        ],
        [
          0.0008059958764788731,
          0.42732676378070567
        ],
        [
          0.0008484029668480265,
          0.42750633239261054
        ],
        [
          0.0008938014562757737,
          0.4275205598817449
        ],
        [
          0.000939199945703521,
          0.42771616202288404
        ],
        [
          0.0009710441065151243,
          0.4277227650319593
        ],
        [
          0.000987687855217867,
          0.4277204575752452
        ],
        [
          0.0010361757647322127,
          0.4279333963181996
        ],
        [
          0.0010878506461721048,
          0.42792631444692203
        ],
        [
          0.0011395255276119968,
          0.42815798918981074
        ],
        [
          0.001194484451469937,
          0.42813799230494776
        ],
        [
          0.0012180097732284985,
          0.42822587655679933
        ],
        [
          0.0012494433753278773,
          0.4283899015895036
        ],
        [
          0.0013077829190420785,
          0.42835535604928265
        ],
        [
          0.00136612246275628,
          0.4286291005267145
        ],
        [
          0.0014279386994338465,
          0.4285782727890678
        ],
        [
          0.001489754936111413,
          0.4288755583068773
        ],
        [
          0.0015277862228156491,
          0.4288440042586836
        ],
        [
          0.0015551434236666984,
          0.42880661115218927
        ],
        [
          0.0016205319112219839,
          0.42912925194208085
        ],
        [
          0.0016895876819172885,
          0.42904024074487285
        ],
        [
          0.0017586434526125933,
          0.42939016269708974
        ],
        [
          0.0018314610029897364,
          0.4292790317295602
        ],
        [
          0.0019042785533668794,
          0.4296582757426643
        ],
        [
          0.0019163481229205418,
          0.4296737036091557
        ],
        [
          0.0019809518345541505,
          0.42952285449654315
        ],
        [
          0.002057625115741421,
          0.4299335798945747
        ],
        [
          0.00213824752412801,
          0.4297715794106274
        ],
        [
          0.0022188699325145986,
          0.4302160674216205
        ],
        [
          0.0023035343007776175,
          0.4300250766182625
        ],
        [
          0.002388198669040637,
          0.4305057339096764
        ],
        [
          0.002403732978723303,
          0.4305168806589122
        ],
        [
          0.002476997257513982,
          0.4302832159035023
        ],
        [
          0.0025657958459873267,
          0.4308025781715879
        ],
        [
          0.002658820334360674,
          0.4305458665840451
        ],
        [
          0.0027518448227340205,
          0.43110660219479313
        ],
        [
          0.002849186302068897,
          0.43081289744003365
        ],
        [
          0.0029465277814037737,
          0.4314178111203839
        ],
        [
          0.0030150744344907125,
          0.4311722083699143
        ],
        [
          0.0030482767464552595,
          0.4310841766699333
        ],
        [
          0.003150025711506745,
          0.4317362132483752
        ],
        [
          0.003256272053335613,
          0.43135957186896523
        ],
        [
          0.0033625183951644815,
          0.43206182006523913
        ],
        [
          0.0034733513940265687,
          0.43163895002638936
        ],
        [
          0.0034915208168999415,
          0.4316915735344504
        ],
        [
          0.0035841843928886554,
          0.4323946462902485
        ],
        [
          0.003699692711389452,
          0.43192217753856704
        ],
        [
          0.0037818983747303944,
          0.4325408675178046
        ],
        [
          0.003815201029890249,
          0.43273470993808644
        ],
        [
          0.003935472706386316,
          0.43220912023547997
        ],
        [
          0.004055744382882385,
          0.433082032395485
        ],
        [
          0.004180866825116376,
          0.4324996434186339
        ],
        [
          0.004305989267350369,
          0.4334366385100872
        ],
        [
          0.004436049246302646,
          0.43279361190870147
        ],
        [
          0.004566109225254924,
          0.43379855669021444
        ],
        [
          0.0047011928691957205,
          0.43309089010153945
        ],
        [
          0.004743748662776987,
          0.43332522840094034
        ],
        [
          0.004836276513136516,
          0.4341678190142382
        ],
        [
          0.004976469301861805,
          0.433391342031554
        ],
        [
          0.0051166620905870935,
          0.4345444613486463
        ],
        [
          0.005262048849817664,
          0.43369483144133325
        ],
        [
          0.005407435609048234,
          0.4349285234740234
        ],
        [
          0.005558100504976024,
          0.4340012218568645
        ],
        [
          0.005708765400903815,
          0.4353200492182521
        ],
        [
          0.005864791934865482,
          0.43431037666766753
        ],
        [
          0.005950226353504982,
          0.43508111320897414
        ],
        [
          0.00602081846882715,
          0.43571908659649206
        ],
        [
          0.006182289472084195,
          0.43462215921128594
        ],
        [
          0.006343760475341241,
          0.43612568795745515
        ],
        [
          0.006510758103948251,
          0.43493643286169986
        ],
        [
          0.006677755732555262,
          0.4365399101356598
        ],
        [
          0.006850361462292266,
          0.43525306112121015
        ],
        [
          0.006983041633799883,
          0.436699918588394
        ],
        [
          0.007022967192029272,
          0.43696181460948225
        ],
        [
          0.007201261813378854,
          0.43557190771564924
        ],
        [
          0.007379556434728436,
          0.43739146766462167
        ],
        [
          0.007463547539050888,
          0.4367844351953506
        ],
        [
          0.00756362004787501,
          0.4358928366924263
        ],
        [
          0.007747683661021583,
          0.4378289405630318
        ],
        [
          0.007937595670848875,
          0.4362157125212612
        ],
        [
          0.008127507680676169,
          0.4382743097171611
        ],
        [
          0.008323346791740457,
          0.43654040019763424
        ],
        [
          0.008519185902804746,
          0.4387276568694008
        ],
        [
          0.008721030114259242,
          0.43686676534838637
        ],
        [
          0.008922874325713736,
          0.43918906927674994
        ],
        [
          0.009130800926161569,
          0.43719467433974973
        ],
        [
          0.009338727526609403,
          0.4396586399007328
        ],
        [
          0.009361751731488318,
          0.43963020655584206
        ],
        [
          0.009552813088855788,
          0.4375239943874637
        ],
        [
          0.009766898651102173,
          0.44013646760263836
        ],
        [
          0.009987219026784927,
          0.437854593668916
        ],
        [
          0.010207539402467682,
          0.44062265734408124
        ],
        [
          0.0104341697165376,
          0.4381863414374196
        ],
        [
          0.010474562450699824,
          0.43841508454598577
        ],
        [
          0.01066080003060752,
          0.4411173203930285
        ],
        [
          0.01089381467563021,
          0.43851910813834455
        ],
        [
          0.0111268293206529,
          0.44162057453543946
        ],
        [
          0.011366301950910335,
          0.43885276552721403
        ],
        [
          0.011605774581167771,
          0.44213254429261617
        ],
        [
          0.011742726233531791,
          0.44042266672021707
        ],
        [
          0.011851778106524994,
          0.4391871867897707
        ],
        [
          0.012097781631882215,
          0.4426533611444628
        ],
        [
          0.012350388211396588,
          0.4395222466638306
        ],
        [
          0.012602994790910961,
          0.443183163758863
        ],
        [
          0.012862275826152236,
          0.4398578215631108
        ],
        [
          0.013121556861393513,
          0.44372209822729697
        ],
        [
          0.013387582989447,
          0.44019378970292217
        ],
        [
          0.013653609117500487,
          0.4442703183070974
        ],
        [
          0.013926450203622834,
          0.44053003122778583
        ],
        [
          0.013966083267599766,
          0.4407586405834792
        ],
        [
          0.014199291289745179,
          0.44482798567037724
        ],
        [
          0.01447901641964382,
          0.44086642834090667
        ],
        [
          0.014729254027520972,
          0.44523600800060953
        ],
        [
          0.014758741549542464,
          0.4453952701600604
        ],
        [
          0.015045419021247407,
          0.4412028654356373
        ],
        [
          0.015332096492952352,
          0.4459723500533094
        ],
        [
          0.015625793808248196,
          0.4415392292288754
        ],
        [
          0.015919491123544044,
          0.4465594123325016
        ],
        [
          0.01622027497893532,
          0.44187540889636756
        ],
        [
          0.0165210588343266,
          0.44715665296431395
        ],
        [
          0.01682899511149797,
          0.4422112962100926
        ],
        [
          0.017136931388669337,
          0.44776427718702955
        ],
        [
          0.01745208514441607,
          0.4425467856775458
        ],
        [
          0.017457604084499707,
          0.44255446417507943
        ],
        [
          0.017767238900162803,
          0.44838249980666084
        ],
        [
          0.01808967435575166,
          0.4428817746830935
        ],
        [
          0.01841210981134052,
          0.4490115455021153
        ],
        [
          0.01847534549410948,
          0.4485503049134445
        ],
        [
          0.018741890341274506,
          0.4432161636313256
        ],
        [
          0.019071670871208493,
          0.44965164913997524
        ],
        [
          0.019408858991356755,
          0.443549856092468
        ],
        [
          0.019746047111505016,
          0.4503030560991622
        ],
        [
          0.020090704466569437,
          0.44388275894976703
        ],
        [
          0.020435361821633857,
          0.45096602260612756
        ],
        [
          0.02078754917191428,
          0.44421478254905034
        ],
        [
          0.02094912490139965,
          0.4473954110150203
        ],
        [
          0.021139736522194703,
          0.45164081608095846
        ],
        [
          0.02149951372962081,
          0.44454584085012694
        ],
        [
          0.021859290937046916,
          0.45232771549498696
        ],
        [
          0.022226716950442434,
          0.4448758515803563
        ],
        [
          0.02259414296383795,
          0.453027011740429
        ],
        [
          0.02296927580338024,
          0.4452047363901927
        ],
        [
          0.023174180477092427,
          0.45001150045114635
        ],
        [
          0.023344408642922528,
          0.4537390080126377
        ],
        [
          0.023727305383765555,
          0.4455324210106885
        ],
        [
          0.02411020212460858,
          0.4544640202056464
        ],
        [
          0.02444064571829959,
          0.4463219725410023
        ],
        [
          0.024500918879632332,
          0.4458588354129187
        ],
        [
          0.024891635634656083,
          0.4552023773215896
        ],
        [
          0.02529022753630728,
          0.4461839139694218
        ],
        [
          0.025688819437958473,
          0.4559544218947837
        ],
        [
          0.02609534061914931,
          0.44650759561742015
        ],
        [
          0.026501861800340143,
          0.45672051043113343
        ],
        [
          0.026916365374363746,
          0.4468298240239746
        ],
        [
          0.027330868948387346,
          0.45750101386377845
        ],
        [
          0.027753406987821617,
          0.4471505477528593
        ],
        [
          0.027932166535199532,
          0.4513217103021534
        ],
        [
          0.028175945027255886,
          0.4582963180255986
        ],
        [
          0.02860656854181646,
          0.44746972043323363
        ],
        [
          0.02903719205637703,
          0.45910682413976617
        ],
        [
          0.029068070253737758,
          0.4589952006534506
        ],
        [
          0.029475950969682037,
          0.4477873009299357
        ],
        [
          0.029914709882987042,
          0.4599329493290473
        ],
        [
          0.030361653008201643,
          0.44810325351557084
        ],
        [
          0.030808596133416247,
          0.46077512714501273
        ],
        [
          0.031263771147738297,
          0.4484175480440699
        ],
        [
          0.03142368735209947,
          0.451993931808198
        ],
        [
          0.03171894616206035,
          0.46163380811811894
        ],
        [
          0.03218239958001521,
          0.4487301601258806
        ],
        [
          0.03264585299797007,
          0.46250946032997003
        ],
        [
          0.033117630143473915,
          0.4490410713047657
        ],
        [
          0.03358940728897776,
          0.46340257000884844
        ],
        [
          0.03406955226613963,
          0.4493502692360268
        ],
        [
          0.034549697243301494,
          0.4643136421498496
        ],
        [
          0.034915208168999415,
          0.45173460021302075
        ],
        [
          0.03503825290592749,
          0.4496577478663381
        ],
        [
          0.03552680856855349,
          0.4652432011611231
        ],
        [
          0.036023816488314424,
          0.44996350761517795
        ],
        [
          0.036460953133227836,
          0.46555313744953114
        ],
        [
          0.03652082440807536,
          0.466191791537527
        ],
        [
          0.0370263248413107,
          0.4502675555576398
        ],
        [
          0.03753182527454604,
          0.4671599785635828
        ],
        [
          0.038045857127662466,
          0.45056990560925875
        ],
        [
          0.038406728985899356,
          0.46440946791930326
        ],
        [
          0.03855988898077889,
          0.4681483490470195
        ],
        [
          0.03908248977421505,
          0.45087057871231306
        ],
        [
          0.03960509056765121,
          0.4691575120852044
        ],
        [
          0.04013629639837135,
          0.4511696030241714
        ],
        [
          0.04066750222909148,
          0.4701880998659846
        ],
        [
          0.041207347731578664,
          0.45146701410763074
        ],
        [
          0.041747193234065845,
          0.4712407685054422
        ],
        [
          0.0418982498027993,
          0.4677475733487744
        ],
        [
          0.04229571153977552,
          0.45176285512361997
        ],
        [
          0.0428442298454852,
          0.4723161989242842
        ],
        [
          0.04340145254073366,
          0.4520571770264168
        ],
        [
          0.04395867523598211,
          0.4734150977657865
        ],
        [
          0.04452463231823248,
          0.45235003876171115
        ],
        [
          0.04509058940048284,
          0.4745381983573305
        ],
        [
          0.04538977061969924,
          0.46260605446205566
        ],
        [
          0.04566530923299951,
          0.4526415074679383
        ],
        [
          0.045734068060899205,
          0.4534594209618324
        ],
        [
          0.04624002906551617,
          0.47568626171866224
        ],
        [
          0.04682353833035462,
          0.4529316586812357
        ],
        [
          0.04740704759519306,
          0.47686007761948884
        ],
        [
          0.04799937124449189,
          0.45322057654453607
        ],
        [
          0.04859169489379072,
          0.47806046568953603
        ],
        [
          0.04888129143659918,
          0.46615018795452784
        ],
        [
          0.04919285609934375,
          0.4535083540213202
        ],
        [
          0.04979401730489677,
          0.4792882765844299
        ],
        [
          0.0504040374059615,
          0.4537950931147334
        ],
        [
          0.051014057507026235,
          0.4805443932108832
        ],
        [
          0.05163295595634757,
          0.45408090509262616
        ],
        [
          0.05225185440566891,
          0.4818297320148441
        ],
        [
          0.05237281225349912,
          0.4793059040824388
        ],
        [
          0.0528796487136898,
          0.45436591071928556
        ],
        [
          0.053507443021710704,
          0.48314524433665185
        ],
        [
          0.05414414869893004,
          0.4546502404947562
        ],
        [
          0.05478085437614938,
          0.4844919178373678
        ],
        [
          0.05542648487360822,
          0.45493403490248735
        ],
        [
          0.055864333070399064,
          0.4782151005529553
        ],
        [
          0.05607211537106706,
          0.4858707780007341
        ],
        [
          0.05672668201893345,
          0.45521744466643
        ],
        [
          0.05736561449055553,
          0.48722229442248555
        ],
        [
          0.05738124866679985,
          0.48728288971589945
        ],
        [
          0.05804476061101099,
          0.455500631018463
        ],
        [
          0.058708272555222145,
          0.4887293589453491
        ],
        [
          0.059355853887299005,
          0.45586022867776016
        ],
        [
          0.05938073669217807,
          0.4557837659772407
        ],
        [
          0.060053200829134,
          0.4902113344840829
        ],
        [
          0.06073462173839399,
          0.4560670326397826
        ],
        [
          0.061416042647653976,
          0.4917300098155907
        ],
        [
          0.0621064225226205,
          0.45635062548664185
        ],
        [
          0.06279680239758702,
          0.493286625070582
        ],
        [
          0.06284737470419895,
          0.4928098547195129
        ],
        [
          0.06349614097414846,
          0.45663475070237347
        ],
        [
          0.06419547955070992,
          0.49488246909548395
        ],
        [
          0.06490377403381364,
          0.45691962651236256
        ],
        [
          0.06561206851691735,
          0.49651888163718766
        ],
        [
          0.06632931350505385,
          0.45720548353735935
        ],
        [
          0.0663388955210989,
          0.45723399735118825
        ],
        [
          0.06704655849319034,
          0.49819725565182843
        ],
        [
          0.06777274590075338,
          0.45749256516743225
        ],
        [
          0.06849893330831641,
          0.49991903974546575
        ],
        [
          0.06923405228583004,
          0.45778112795642845
        ],
        [
          0.06983041633799883,
          0.4975647600727736
        ],
        [
          0.06996917126334369,
          0.5016857407550608
        ],
        [
          0.07071320811552516,
          0.458071442038984
        ],
        [
          0.07145724496770663,
          0.503498926479016
        ],
        [
          0.07195541235249414,
          0.46903820911821736
        ],
        [
          0.07221018306933971,
          0.45836379157127155
        ],
        [
          0.07296312117097281,
          0.505360228566732
        ],
        [
          0.07332193715489876,
          0.48292998908665874
        ],
        [
          0.07372494088059478,
          0.45865847519732933
        ],
        [
          0.07448676059021675,
          0.5072713455778177
        ],
        [
          0.0752574391615673,
          0.458955806542793
        ],
        [
          0.07602811773291783,
          0.5092340462219037
        ],
        [
          0.0768076292241735,
          0.45925611473744016
        ],
        [
          0.07681345797179871,
          0.45927068971902385
        ],
        [
          0.07758714071542916,
          0.5112501727909703
        ],
        [
          0.07837545589617312,
          0.45955974496889773
        ],
        [
          0.07916377107691709,
          0.513321644797371
        ],
        [
          0.07996085733286586,
          0.4598670590689555
        ],
        [
          0.08030497878869866,
          0.48039580816575683
        ],
        [
          0.08075794358881462,
          0.5154504628306359
        ],
        [
          0.08156376482427649,
          0.46017843613466775
        ],
        [
          0.08236958605973838,
          0.5176387126485733
        ],
        [
          0.08318410259779915,
          0.4604942731864123
        ],
        [
          0.0837964996055986,
          0.5103510714257974
        ],
        [
          0.08399861913585992,
          0.519888569518129
        ],
        [
          0.08482178761631287,
          0.46081498586470454
        ],
        [
          0.08564495609676584,
          0.5222023028234227
        ],
        [
          0.08647672937176407,
          0.46114100916838363
        ],
        [
          0.08728802042249853,
          0.524460660152663
        ],
        [
          0.08730850264676228,
          0.5245822809592703
        ],
        [
          0.08814882967422992,
          0.4614727982363402
        ],
        [
          0.08898915670169756,
          0.5270309765305772
        ],
        [
          0.08983798243648947,
          0.461810829175088
        ],
        [
          0.09025583379168518,
          0.4926959179455404
        ],
        [
          0.09068680817128136,
          0.5295509718786767
        ],
        [
          0.09077954123939848,
          0.527381089693174
        ],
        [
          0.09154407345412807,
          0.46215559993526545
        ],
        [
          0.09240133873697479,
          0.5321449649584563
        ],
        [
          0.09326698018122058,
          0.46250763123938904
        ],
        [
          0.09413262162546637,
          0.5348157755913759
        ],
        [
          0.09427106205629843,
          0.5298365749048207
        ],
        [
          0.0950065715016533,
          0.46286746756383373
        ],
        [
          0.09588052137784023,
          0.5375663521217234
        ],
        [
          0.09676270749615556,
          0.4632356781785518
        ],
        [
          0.0976448936144709,
          0.540399778505908
        ],
        [
          0.09776258287319836,
          0.5366417623590863
        ],
        [
          0.09853523920510882,
          0.46361285824740867
        ],
        [
          0.09942558479574672,
          0.543319281867177
        ],
        [
          0.10032400838724971,
          0.46399962999298555
        ],
        [
          0.1012224319787527,
          0.5463282405504276
        ],
        [
          0.1012541036900983,
          0.5460552231047261
        ],
        [
          0.10212884727437993,
          0.46439664392966296
        ],
        [
          0.10303526257000717,
          0.5494301927155677
        ],
        [
          0.10394957832220339,
          0.46480458016900517
        ],
        [
          0.10474562450699824,
          0.5483541600389013
        ],
        [
          0.10486389407439961,
          0.5526288455103648
        ],
        [
          0.10578601395744912,
          0.4652241498020826
        ],
        [
          0.10670813384049863,
          0.5559280848683468
        ],
        [
          0.10763795632146195,
          0.46565609636330574
        ],
        [
          0.10823714532389819,
          0.5294536627565002
        ],
        [
          0.10856777880242528,
          0.5593319859804408
        ],
        [
          0.10950519701043337,
          0.4661011973812384
        ],
        [
          0.11044261521844147,
          0.5628448244941234
        ],
        [
          0.11138751681249054,
          0.46656026602189943
        ],
        [
          0.11172866614079813,
          0.4919103685261096
        ],
        [
          0.1123324184065396,
          0.566471088498027
        ],
        [
          0.11321060177553047,
          0.46814458981204765
        ],
        [
          0.11328468544190026,
          0.4670341528304979
        ],
        [
          0.11423695247726093,
          0.5702154913564659
        ],
        [
          0.11519646127062794,
          0.4675237475784661
        ],
        [
          0.11522018695769806,
          0.4676988671882026
        ],
        [
          0.11615597006399495,
          0.5740829854627496
        ],
        [
          0.11712259105754941,
          0.4680299812229829
        ],
        [
          0.11808921205110386,
          0.5780787769881017
        ],
        [
          0.11871170777459801,
          0.4953824514429189
        ],
        [
          0.11906280967562977,
          0.46855382798632333
        ],
        [
          0.12003640730015566,
          0.5822083417091256
        ],
        [
          0.12101683983741354,
          0.46909630756433046
        ],
        [
          0.12199727237467141,
          0.5864774420056209
        ],
        [
          0.12220322859149796,
          0.5716282939829713
        ],
        [
          0.12298439181919867,
          0.4696584874723013
        ],
        [
          0.12397151126372592,
          0.5908921451283438
        ],
        [
          0.12496516318430084,
          0.47024148553912365
        ],
        [
          0.1256947494083979,
          0.5703940666241925
        ],
        [
          0.12595881510487578,
          0.5954588428474515
        ],
        [
          0.12695883850585066,
          0.4708464725601155
        ],
        [
          0.12795886190682554,
          0.6001842726016757
        ],
        [
          0.12896508908957982,
          0.471474675120627
        ],
        [
          0.12918627022529783,
          0.4841096090001342
        ],
        [
          0.1299713162723341,
          0.6050755402816282
        ],
        [
          0.1309835726971142,
          0.472127378603445
        ],
        [
          0.1319958291218943,
          0.6101401447933811
        ],
        [
          0.1326777910421978,
          0.5002970964345007
        ],
        [
          0.13301393327032113,
          0.47280593039406776
        ],
        [
          0.13403203741874797,
          0.6153860045628929
        ],
        [
          0.13505580065727618,
          0.47351174329953094
        ],
        [
          0.13607956389580442,
          0.6208214861600099
        ],
        [
          0.13616931185909772,
          0.617242549171771
        ],
        [
          0.13710879034047443,
          0.4742462991974774
        ],
        [
          0.13813801678514445,
          0.6264554352374517
        ],
        [
          0.139172503167946,
          0.4750111529340852
        ],
        [
          0.13966083267599766,
          0.536183233543097
        ],
        [
          0.14020698955074756,
          0.6322972100015379
        ],
        [
          0.1412465250879817,
          0.47580793649117903
        ],
        [
          0.14200345635229703,
          0.6027911575007319
        ],
        [
          0.1422860606252158,
          0.6383567174560891
        ],
        [
          0.1431523534928976,
          0.4850883520685852
        ],
        [
          0.1433304268881942,
          0.47663836344470134
        ],
        [
          0.14437479315117263,
          0.6446444526831304
        ],
        [
          0.14542376393970224,
          0.4775042337387029
        ],
        [
          0.14647273472823186,
          0.6511715414576398
        ],
        [
          0.14664387430979753,
          0.6362910016010677
        ],
        [
          0.14752607594728517,
          0.47840743880176645
        ],
        [
          0.14857941716633852,
          0.6579497865221325
        ],
        [
          0.14963688670635533,
          0.47934996703526395
        ],
        [
          0.1501353951266975,
          0.5495574900873663
        ],
        [
          0.15069435624637215,
          0.664991717886232
        ],
        [
          0.15175570386767695,
          0.48033390970533224
        ],
        [
          0.15281705148898178,
          0.6723106475557982
        ],
        [
          0.15362691594359743,
          0.5004848056375838
        ],
        [
          0.15388201871079266,
          0.4813614672746381
        ],
        [
          0.15494698593260353,
          0.6799207291445226
        ],
        [
          0.1560153059271715,
          0.4824349562125367
        ],
        [
          0.1570836259217395,
          0.6878370228710728
        ],
        [
          0.15711843676049736,
          0.687080570152964
        ],
        [
          0.1581550234141222,
          0.4835568163271404
        ],
        [
          0.1592264209065049,
          0.6960755665065004
        ],
        [
          0.16030061208058113,
          0.48472961866705194
        ],
        [
          0.16060995757739732,
          0.5163254339146578
        ],
        [
          0.16137480325465736,
          0.7046534529022528
        ],
        [
          0.16245149566592304,
          0.4859560740451446
        ],
        [
          0.1635281880771887,
          0.7135889148059148
        ],
        [
          0.16410147839429726,
          0.5683115953635324
        ],
        [
          0.16460708057297246,
          0.48723904224316383
        ],
        [
          0.1656859730687562,
          0.722901417758926
        ],
        [
          0.16676675571646493,
          0.4885815419617092
        ],
        [
          0.1675929992111972,
          0.6868929920668452
        ],
        [
          0.16784753836417363,
          0.7326117619673758
        ],
        [
          0.1689298923882338,
          0.4899867615877742
        ],
        [
          0.17001224641229398,
          0.7427421941519673
        ],
        [
          0.17108452002809713,
          0.4914750808454403
        ],
        [
          0.17109584414043977,
          0.49145807085915955
        ],
        [
          0.17217944186858553,
          0.7533165305085309
        ],
        [
          0.17326394668820239,
          0.4929990335156556
        ],
        [
          0.17434845150781927,
          0.7643602920593854
        ],
        [
          0.17457604084499706,
          0.7219484954652436
        ],
        [
          0.17543351783303215,
          0.49461342103525324
        ],
        [
          0.17651858415824503,
          0.7759008538433998
        ],
        [
          0.17760385740850282,
          0.4963052275668626
        ],
        [
          0.17806756166189702,
          0.5801948752483739
        ],
        [
          0.1781191982000154,
          0.5988954145728311
        ],
        [
          0.17868913065876058,
          0.7879676095837975
        ],
        [
          0.17977424724962285,
          0.4980786861832142
        ],
        [
          0.18085936384048512,
          0.8005921536988536
        ],
        [
          0.18155908247879696,
          0.5591489409400441
        ],
        [
          0.18194395118739576,
          0.49993828659248135
        ],
        [
          0.1830285385343064,
          0.8138084827719695
        ],
        [
          0.18411221507010778,
          0.5018887944645728
        ],
        [
          0.1850506032956969,
          0.8038201500174159
        ],
        [
          0.18519589160590916,
          0.8276532188957627
        ],
        [
          0.18627826681285986,
          0.5039352725471279
        ],
        [
          0.18736064201981056,
          0.8421658576478058
        ],
        [
          0.18844131647691165,
          0.5060831037677654
        ],
        [
          0.18854212411259685,
          0.5110177518725381
        ],
        [
          0.18952199093401276,
          0.8573890438483257
        ],
        [
          0.1906005563804144,
          0.5083380165452821
        ],
        [
          0.19167912182681604,
          0.8733688787181126
        ],
        [
          0.1920336449294968,
          0.7414462638901375
        ],
        [
          0.19275516124208067,
          0.5107061125602839
        ],
        [
          0.1938312006573453,
          0.890155262585196
        ],
        [
          0.194904288359383,
          0.5131938972697623
        ],
        [
          0.19552516574639672,
          0.7021976893015056
        ],
        [
          0.19597737606142074,
          0.9078022779225916
        ],
        [
          0.19704707782283498,
          0.5158083134877499
        ],
        [
          0.19811677958424925,
          0.9263686182317395
        ],
        [
          0.19901668656329666,
          0.5327951996056204
        ],
        [
          0.19918265276789143,
          0.5185567783984514
        ],
        [
          0.2002485259515336,
          0.9459180691494958
        ],
        [
          0.2013101196660069,
          0.521447224418828
        ],
        [
          0.20237171338048018,
          0.9665200491744657
        ],
        [
          0.2025082073801966,
          0.9324540671552313
        ],
        [
          0.20342856865633116,
          0.524488144387487
        ],
        [
          0.20448542393218214,
          0.9882502186029832
        ],
        [
          0.20553707391948342,
          0.5276886416238956
        ],
        [
          0.20599972819709655,
          0.6565855678908463
        ],
        [
          0.2065887239067847,
          1.0111911666884565
        ],
        [
          0.20763469409480437,
          0.5310584854833557
        ],
        [
          0.20868066428282403,
          1.035433188719477
        ],
        [
          0.2094912490139965,
          0.5678422402584813
        ],
        [
          0.20972047274242472,
          0.5346081731253294
        ],
        [
          0.2107602812020254,
          1.0610751667138294
        ],
        [
          0.2117934388514104,
          0.5383489983232955
        ],
        [
          0.21282659650079538,
          1.08822556982427
        ],
        [
          0.21298276983089642,
          1.0254975736629683
        ],
        [
          0.21385260739514486,
          0.5422931282708008
        ],
        [
          0.21487861828949434,
          1.1170035934131615
        ],
        [
          0.21589697993505064,
          0.5464536894924756
        ],
        [
          0.21647429064779639,
          0.796476963817163
        ],
        [
          0.2169153415806069,
          1.1475404592059848
        ],
        [
          0.2179255452736204,
          0.5508448641450432
        ],
        [
          0.21893574896663393,
          1.1799809030823778
        ],
        [
          0.21993728015759473,
          0.5554819982071206
        ],
        [
          0.21996581146469632,
          0.5562553656516787
        ],
        [
          0.22093881134855556,
          1.2144848820980578
        ],
        [
          0.2219311500320358,
          0.5603817233081381
        ],
        [
          0.22292348871551607,
          1.2512295384516061
        ],
        [
          0.22342025738237017,
          0.7742635934510395
        ],
        [
          0.22345733228159625,
          0.7431633042194898
        ],
        [
          0.22390610984586928,
          0.565562094248125
        ],
        [
          0.2248887309762225,
          1.2904114655448609
        ],
        [
          0.22586110490930184,
          0.5710427446207155
        ],
        [
          0.22683347884238117,
          1.3322493304397434
        ],
        [
          0.2269488530984962,
          1.2664620367524135
        ],
        [
          0.22779507180338848,
          0.576845063385055
        ],
        [
          0.22875666476439582,
          1.3769869182259176
        ],
        [
          0.2297069393418139,
          0.5829923957562692
        ],
        [
          0.23044037391539612,
          1.1907398924951826
        ],
        [
          0.230657213919232,
          1.424896677688897
        ],
        [
          0.2315956295847666,
          0.5895102724179572
        ],
        [
          0.23253404525030122,
          1.4762838648753325
        ],
        [
          0.233460058904583,
          0.5964266718316256
        ],
        [
          0.2339318947322961,
          0.8686389510033169
        ],
        [
          0.23438607255886476,
          1.5314914026115407
        ],
        [
          0.2352991391026093,
          0.6037723213627295
        ],
        [
          0.2362122056463538,
          1.5909056009059819
        ],
        [
          0.2371117785765241,
          0.6115810440986216
        ],
        [
          0.23742341554919602,
          0.7448158991967312
        ],
        [
          0.23801135150669442,
          1.6549629170501867
        ],
        [
          0.23889688353710387,
          0.6198901596662001
        ],
        [
          0.2397824155675133,
          1.7241579770938957
        ],
        [
          0.2406533592731857,
          0.6287409491257756
        ],
        [
          0.24091493636609596,
          0.736794078022301
        ],
        [
          0.24152430297885807,
          1.7990531350355294
        ],
        [
          0.2423801114633084,
          0.6381791962286769
        ],
        [
          0.24323591994775876,
          1.8802899160408941
        ],
        [
          0.2440760475322778,
          0.6482558200953406
        ],
        [
          0.24440645718299592,
          0.8469320099253188
        ],
        [
          0.24491617511679684,
          1.9686027803509003
        ],
        [
          0.2457400780506076,
          0.6590276178601221
        ],
        [
          0.24656398098441837,
          2.0648357616973745
        ],
        [
          0.24737111817454016,
          0.6705581402611627
        ],
        [
          0.24789797799989585,
          1.313702271143073
        ],
        [
          0.24817825536466195,
          2.16996268736658
        ],
        [
          0.24896808912406806,
          0.6829187288075699
        ],
        [
          0.24975792288347418,
          2.2851118889159054
        ],
        [
          0.25052991969609556,
          0.6961897504292592
        ],
        [
          0.25130191650871697,
          2.411596580550708
        ],
        [
          0.2513894988167958,
          2.1894723477705624
        ],
        [
          0.2520555478096358,
          0.7104620749332055
        ],
        [
          0.2528091791105546,
          2.5509524410170314
        ],
        [
          0.2535439220796315,
          0.7258388528791551
        ],
        [
          0.25427866504870833,
          2.7049844193353785
        ],
        [
          0.25488101963369575,
          0.7870728216311009
        ],
        [
          0.2549940034157514,
          0.742437667661521
        ],
        [
          0.25570934178279453,
          2.875825445402585
        ],
        [
          0.2564047666422526,
          0.7603931570490063
        ],
        [
          0.25710019150171065,
          3.066010635955342
        ],
        [
          0.25777520213474714,
          0.7798602281849576
        ],
        [
          0.25837254045059566,
          2.8582873776635425
        ],
        [
          0.25845021276778357,
          3.2785718523761025
        ],
        [
          0.2591043174694692,
          0.8010180289570658
        ],
        [
          0.25975842217115486,
          3.5171592486067933
        ],
        [
          0.2603911390804359,
          0.8240748918319396
        ],
        [
          0.26102385598971684,
          3.7861989865861503
        ],
        [
          0.2616347139196885,
          0.8492745398134033
        ],
        [
          0.2618640612674956,
          1.157380080740362
        ],
        [
          0.26224557184966024,
          4.091099962537712
        ],
        [
          0.2628341111155771,
          0.8769039471632707
        ],
        [
          0.2634226503814939,
          4.438527755556045
        ],
        [
          0.2639884236239347,
          0.9073033936106862
        ],
        [
          0.2645541968663756,
          4.8367719922588615
        ],
        [
          0.26509676986683495,
          0.9408794609910871
        ],
        [
          0.2653555820843956,
          1.5298322573773422
        ],
        [
          0.26563934286729424,
          5.296245388880994
        ],
        [
          0.26615829535347146,
          0.9781220284847961
        ],
        [
          0.26667724783964875,
          5.830171309221471
        ],
        [
          0.26717217427764284,
          1.0196267792985936
        ],
        [
          0.26766710071563693,
          6.4555458440087365
        ],
        [
          0.2681376110862606,
          1.0661254231419799
        ],
        [
          0.2686081214568843,
          7.1945072159938634
        ],
        [
          0.2688471029012955,
          1.824107401108918
        ],
        [
          0.2690538420132464,
          1.11852690750065
        ],
        [
          0.2694995625696085,
          8.076322216747135
        ],
        [
          0.26992013657319613,
          1.17797457978129
        ],
        [
          0.2703407105767838,
          9.140329146984564
        ],
        [
          0.2707357990092164,
          1.245926999725074
        ],
        [
          0.27113088744164904,
          10.440402258490032
        ],
        [
          0.2715001696893999,
          1.3242746634188607
        ],
        [
          0.27186945193715073,
          12.051907878304693
        ],
        [
          0.27221262644651123,
          1.4155127462309192
        ],
        [
          0.27233862371819545,
          2.04132152981875
        ],
        [
          0.2725558009558717,
          14.082878171965767
        ],
        [
          0.2728725858555694,
          1.5230039572764964
        ],
        [
          0.27318937075526706,
          16.692599923899973
        ],
        [
          0.2734795044442009,
          1.6513915684027578
        ],
        [
          0.27376963813313476,
          20.12382542890803
        ],
        [
          0.2740328798308207,
          1.807273249417692
        ],
        [
          0.2742961215285067,
          24.76133404053154
        ],
        [
          0.2745322517859379,
          2.0003504408286146
        ],
        [
          0.274768382043369,
          31.244701729302236
        ],
        [
          0.27497720321213637,
          2.245496981121145
        ],
        [
          0.2751860243809038,
          40.70124306170932
        ],
        [
          0.27536736103859094,
          2.566736651299064
        ],
        [
          0.2755486976962781,
          55.27133028693833
        ],
        [
          0.27570239702629973,
          3.0055582868251585
        ],
        [
          0.27583014453509536,
          16.698179813817564
        ],
        [
          0.27585609635632136,
          79.43526851577775
        ],
        [
          0.275982028480552,
          3.6403127939518387
        ],
        [
          0.2761079606047826,
          123.91889146357893
        ],
        [
          0.2762060188675383,
          4.63884325247222
        ],
        [
          0.27630407713029403,
          220.02549450223003
        ],
        [
          0.27637417833240796,
          6.437326545971326
        ],
        [
          0.27644427953452183,
          494.615801097339
        ],
        [
          0.27648636411649863,
          10.633531280993843
        ],
        [
          0.27652844869847537,
          1977.4034762428623
        ],
        [
          0.2793216653519953,
          0.15959205056693684
        ],
        [
          0.2802427358377825,
          0.12027983004373881
        ],
        [
          0.2828131861688953,
          0.07151934144486952
        ],
        [
          0.2863047069857952,
          0.046354271818082986
        ],
        [
          0.28979622780269515,
          0.034432871800844145
        ],
        [
          0.29328774861959506,
          0.027477851280469034
        ],
        [
          0.296779269436495,
          0.022920401494716525
        ],
        [
          0.300270790253395,
          0.019702778903267104
        ],
        [
          0.3037623110702949,
          0.017309672855397754
        ],
        [
          0.30725383188719485,
          0.01546000484415269
        ],
        [
          0.3107453527040948,
          0.013987422222881208
        ],
        [
          0.3142368735209947,
          0.012787184345809856
        ],
        [
          0.3177283943378947,
          0.01179005577335848
        ],
        [
          0.32121991515479464,
          0.010948437045161533
        ],
        [
          0.32471143597169455,
          0.0102285255554031
        ],
        [
          0.3282029567885945,
          0.009605654453466858
        ],
        [
          0.3316944776054944,
          0.009061401583239629
        ],
        [
          0.3351859984223944,
          0.00858173094457439
        ],
        [
          0.33867751923929434,
          0.0081557606286652
        ],
        [
          0.34216904005619425,
          0.007774923965656482
        ],
        [
          0.3456605608730942,
          0.007432384869994895
        ],
        [
          0.3515168763566288,
          0.006929117954247584
        ],
        [
          0.44091817043581333,
          0.003676249999624727
        ],
        [
          0.5530568973969507,
          0.002541836243745028
        ],
        [
          1.1061137947939015,
          0.0013449702777071394
        ]
      ],
      "global_optimality_certified": false
    },
    {
      "N": 512,
      "L": 2,
      "numerical_peak": 7915.716838396279,
      "tau": 1948686897.3823469,
      "coefficient": 0.015098031689446028,
      "comparison_00151": 7916.7488,
      "ratio_to_00151": 0.9998696483076839,
      "coarse_max": 7915.716829452036,
      "coarse_samples": 1213,
      "local_peaks": [
        {
          "nu": 0.27654950070698303,
          "value": 7915.716838396279,
          "offset_over_damping": -5.860342824274295e-07,
          "center_eta_real": -2.7971396782711803e-08,
          "center_eta_imag": 0.2765495007069994
        },
        {
          "nu": 0.2765284651823218,
          "value": 1979.194241659319,
          "offset_over_damping": -3.8844123854477003e-07,
          "center_eta_real": -1.1187370745906505e-07,
          "center_eta_imag": 0.2765284651823653
        },
        {
          "nu": 0.27649341094230667,
          "value": 879.8382072769432,
          "offset_over_damping": 3.324502874822763e-06,
          "center_eta_real": -2.516712991137588e-07,
          "center_eta_imag": 0.27649341094147
        },
        {
          "nu": 0.2764443454318152,
          "value": 495.06359674944434,
          "offset_over_damping": 3.0038009858483764e-07,
          "center_eta_real": -4.473048177756169e-07,
          "center_eta_imag": 0.27644434543168084
        },
        {
          "nu": 0.27638127907297827,
          "value": 316.9679208844129,
          "offset_over_damping": -8.222008562549905e-07,
          "center_eta_real": -6.986912355977623e-07,
          "center_eta_imag": 0.27638127907355275
        },
        {
          "nu": 0.27630422525573656,
          "value": 220.224591988677,
          "offset_over_damping": 6.612235775317965e-07,
          "center_eta_real": -1.0057239276804229e-06,
          "center_eta_imag": 0.27630422525507153
        },
        {
          "nu": 0.2762132003310095,
          "value": 161.89141719218154,
          "offset_over_damping": 4.917045807398192e-06,
          "center_eta_real": -1.3682727563155672e-06,
          "center_eta_imag": 0.27621320032428165
        },
        {
          "nu": 0.27610822358236514,
          "value": 124.0309444723837,
          "offset_over_damping": 1.1716675960981274e-06,
          "center_eta_real": -1.7861841837313662e-06,
          "center_eta_imag": 0.2761082235802723
        }
      ],
      "operator_norm_evaluations": 1316,
      "dense_svd_relative_difference": null,
      "scan": [
        [
          1e-10,
          0.12079799099596551
        ],
        [
          1.2543309841991195e-10,
          0.14027980635993592
        ],
        [
          1.5733462179219316e-10,
          0.16276059383407024
        ],
        [
          1.973496910011971e-10,
          0.18858609446145502
        ],
        [
          2.475418321449236e-10,
          0.2180475270440183
        ],
        [
          3.104993899447953e-10,
          0.2512947229708783
        ],
        [
          3.8946900538268127e-10,
          0.2881934767376942
        ],
        [
          4.885230408367088e-10,
          0.328116826062384
        ],
        [
          6.127695866166555e-10,
          0.36969317849535815
        ],
        [
          7.686158786681571e-10,
          0.41061184104848064
        ],
        [
          9.640987115609004e-10,
          0.4476929151819661
        ],
        [
          1.2092988857372825e-09,
          0.4774501647202352
        ],
        [
          1.5168610615377439e-09,
          0.4971307643829701
        ],
        [
          1.9026458282119594e-09,
          0.5057507904597031
        ],
        [
          2.386547614283456e-09,
          0.5044626627761813
        ],
        [
          2.9935206178622155e-09,
          0.4960622092861236
        ],
        [
          3.754865662823469e-09,
          0.48406847966340577
        ],
        [
          4.709844342384841e-09,
          0.47186466510983344
        ],
        [
          5.907703689408232e-09,
          0.4619706955940885
        ],
        [
          7.410215783092197e-09,
          0.4553613194956402
        ],
        [
          9.294863256333846e-09,
          0.45128727862249446
        ],
        [
          1.1658834976313466e-08,
          0.44821463969009234
        ],
        [
          1.4624037950454387e-08,
          0.4451607231195208
        ],
        [
          1.834338391535869e-08,
          0.4421009485118904
        ],
        [
          2.135985206291457e-08,
          0.440233288707629
        ],
        [
          2.300867480009416e-08,
          0.43940642018451376
        ],
        [
          2.886049370711953e-08,
          0.4372293235491577
        ],
        [
          3.620061147612373e-08,
          0.4354370542763149
        ],
        [
          4.5407548621456215e-08,
          0.43388437859323276
        ],
        [
          5.6956095152420433e-08,
          0.43253585616366613
        ],
        [
          7.144179488867407e-08,
          0.431384586881437
        ],
        [
          8.961165689566217e-08,
          0.43040130274931465
        ],
        [
          1.1240267778964974e-07,
          0.4295573514830311
        ],
        [
          1.4099016145850759e-07,
          0.4288335908031212
        ],
        [
          1.768483279846422e-07,
          0.42821309613089714
        ],
        [
          2.1621261874847057e-07,
          0.42773711218541627
        ],
        [
          2.2182633729494494e-07,
          0.42768093531405704
        ],
        [
          2.782436479804541e-07,
          0.42722459965303683
        ],
        [
          3.4900962881847566e-07,
          0.4268333612243846
        ],
        [
          4.110653854340266e-07,
          0.42658606950942646
        ],
        [
          4.37773591210847e-07,
          0.4264980641023896
        ],
        [
          5.491129795198848e-07,
          0.42621089008539487
        ],
        [
          6.693458725735213e-07,
          0.42599408631442887
        ],
        [
          6.88769424037688e-07,
          0.4259651437753157
        ],
        [
          8.639448295394521e-07,
          0.42575513782059066
        ],
        [
          9.276263597130161e-07,
          0.42569580132799634
        ],
        [
          1.0836727683299615e-06,
          0.4255759930297532
        ],
        [
          1.2804682871769114e-06,
          0.42546136046532523
        ],
        [
          1.359284330049102e-06,
          0.4254235741013875
        ],
        [
          1.6333102146408066e-06,
          0.42531721845915327
        ],
        [
          1.7049924515169309e-06,
          0.42529435659343645
        ],
        [
          2.09354919248628e-06,
          0.425194827619853
        ],
        [
          2.138624859763297e-06,
          0.42518537644775334
        ],
        [
          2.5537881703317532e-06,
          0.4251124993059792
        ],
        [
          2.6825434251796002e-06,
          0.4250940686414614
        ],
        [
          3.1343467195516924e-06,
          0.42504056681335484
        ],
        [
          3.3647973346623982e-06,
          0.4250184382875394
        ],
        [
          3.714905268771632e-06,
          0.4249897813431756
        ],
        [
          4.22056955241766e-06,
          0.4249566459012578
        ],
        [
          4.4287535401742265e-06,
          0.4249451775519012
        ],
        [
          5.142601811576821e-06,
          0.4249128927339012
        ],
        [
          5.293991160564881e-06,
          0.42490724026543175
        ],
        [
          6.002743255679926e-06,
          0.42488489965954485
        ],
        [
          6.6404171427727716e-06,
          0.424869173148284
        ],
        [
          6.862884699783031e-06,
          0.424864536043665
        ],
        [
          7.882345921609952e-06,
          0.42484748951444373
        ],
        [
          8.329280970186876e-06,
          0.4248415813407074
        ],
        [
          8.901807143436874e-06,
          0.42483536709248776
        ],
        [
          1.0093630518359583e-05,
          0.424825988505405
        ],
        [
          1.0447675197005479e-05,
          0.4248237834397431
        ],
        [
          1.128545389328229e-05,
          0.4248198938899338
        ],
        [
          1.2662692064120956e-05,
          0.42481615263764494
        ],
        [
          1.3104842712452612e-05,
          0.42481531934029926
        ],
        [
          1.4039930234959622e-05,
          0.42481468152085944
        ],
        [
          1.5615641898765097e-05,
          0.4248152512098466
        ],
        [
          1.643781025728531e-05,
          0.42481601023272614
        ],
        [
          1.7191353562570573e-05,
          0.42481747616779325
        ],
        [
          1.897860016758083e-05,
          0.4248214514492113
        ],
        [
          2.0618454718099063e-05,
          0.42482619940153665
        ],
        [
          2.0765846772591083e-05,
          0.4248267413579929
        ],
        [
          2.277768987442985e-05,
          0.42483348030115087
        ],
        [
          2.4789532976268614e-05,
          0.4248413963336903
        ],
        [
          2.5862366599218122e-05,
          0.42484604894120703
        ],
        [
          2.703903206514314e-05,
          0.4248504278519531
        ],
        [
          2.928853115401767e-05,
          0.42486066071511
        ],
        [
          3.178874183285261e-05,
          0.42487162774098014
        ],
        [
          3.2439967750115706e-05,
          0.42487439315759834
        ],
        [
          3.4288952511687554e-05,
          0.4248839583131559
        ],
        [
          3.705292493598548e-05,
          0.42489658159455224
        ],
        [
          3.981689736028341e-05,
          0.42491085543132784
        ],
        [
          4.0690456675390244e-05,
          0.42491549987072424
        ],
        [
          4.285767488919815e-05,
          0.42492490971695984
        ],
        [
          4.589845241811289e-05,
          0.4249410200840702
        ],
        [
          4.922907041429671e-05,
          0.4249563180144698
        ],
        [
          5.103930056915387e-05,
          0.42496532137010984
        ],
        [
          5.255968841048053e-05,
          0.42497419433240124
        ],
        [
          5.6193173157034564e-05,
          0.4249905752695818
        ],
        [
          5.9826657903588595e-05,
          0.4250101750882748
        ],
        [
          6.377602563211631e-05,
          0.4250274971943008
        ],
        [
          6.402017611574132e-05,
          0.425028527109179
        ],
        [
          6.772539336064402e-05,
          0.42504880052696076
        ],
        [
          7.200364934640052e-05,
          0.425066935029598
        ],
        [
          7.628190533215703e-05,
          0.4250899402968097
        ],
        [
          8.030249051585877e-05,
          0.4251065256724338
        ],
        [
          8.090204305776527e-05,
          0.42510876725798585
        ],
        [
          8.55221807833735e-05,
          0.42513348835243736
        ],
        [
          9.049718115242714e-05,
          0.4251528934882939
        ],
        [
          9.547218152148079e-05,
          0.4251793576326836
        ],
        [
          0.00010072590196239738,
          0.4251989039666332
        ],
        [
          0.00010081501211367525,
          0.42519922988179804
        ],
        [
          0.00010615784270586969,
          0.42522747605699107
        ],
        [
          0.00011188145707075086,
          0.4252477056888247
        ],
        [
          0.00011760507143563201,
          0.425277783477781
        ],
        [
          0.00012372240841529875,
          0.42529826059662285
        ],
        [
          0.00012634361974283795,
          0.42531018615241245
        ],
        [
          0.00012983974539496548,
          0.42533022933545067
        ],
        [
          0.00013636372847245808,
          0.42535084267740947
        ],
        [
          0.00014288771154995068,
          0.42538477083597115
        ],
        [
          0.0001498312482230684,
          0.42540540678564553
        ],
        [
          0.00015677478489618615,
          0.425441371521659
        ],
        [
          0.0001584767168993129,
          0.4254484376950705
        ],
        [
          0.00016415076606895237,
          0.42546191329523086
        ],
        [
          0.00017152674724171856,
          0.425500000140794
        ],
        [
          0.0001793480466304274,
          0.42552032709635124
        ],
        [
          0.00018716934601913625,
          0.4255606297465192
        ],
        [
          0.00019544881957621704,
          0.42558061679260095
        ],
        [
          0.00019878225628096037,
          0.4255950355239091
        ],
        [
          0.00020372829313329783,
          0.42562323697339843
        ],
        [
          0.00021247877848860167,
          0.42564275405390556
        ],
        [
          0.00022122926384390552,
          0.42568780145256974
        ],
        [
          0.0002304635797565602,
          0.42570671309157476
        ],
        [
          0.00023969789566921488,
          0.42575430533603625
        ],
        [
          0.0002493387431622186,
          0.42577223600660163
        ],
        [
          0.0002494288414878438,
          0.42577247022983017
        ],
        [
          0.00025915978730647275,
          0.42582273290735684
        ],
        [
          0.00026940014244000493,
          0.42584000355404644
        ],
        [
          0.00027964049757353717,
          0.4258930702613637
        ],
        [
          0.0002904030209770857,
          0.4259092926205079
        ],
        [
          0.0003011655443806342,
          0.4259653050393183
        ],
        [
          0.0003124629740469384,
          0.42598031821565413
        ],
        [
          0.0003127533111096365,
          0.42598104986068325
        ],
        [
          0.0003237604037132425,
          0.42603942620885266
        ],
        [
          0.00033560545617259416,
          0.42605306215547856
        ],
        [
          0.0003474505086319458,
          0.4261154238802822
        ],
        [
          0.00035985587846082423,
          0.42612750711765673
        ],
        [
          0.0003722612482897026,
          0.42619328915268284
        ],
        [
          0.0003852396076293958,
          0.4262036365004479
        ],
        [
          0.00039229616853568377,
          0.42623848263333886
        ],
        [
          0.0003982179669690891,
          0.4262730139844175
        ],
        [
          0.0004117819650500124,
          0.4262814343037199
        ],
        [
          0.0004253459631309358,
          0.42635459108378637
        ],
        [
          0.0004395082258050288,
          0.4263608850282211
        ],
        [
          0.00045367048847912183,
          0.42643801381645313
        ],
        [
          0.00046844361775786795,
          0.42644197358997704
        ],
        [
          0.00048321674703661406,
          0.4265232761267694
        ],
        [
          0.0004920692391769068,
          0.4265266794721693
        ],
        [
          0.0004986133206381109,
          0.4265246852475149
        ],
        [
          0.0005140098942396078,
          0.4266103724708151
        ],
        [
          0.0005300424651412038,
          0.4266090055395791
        ],
        [
          0.0005460750360427997,
          0.4266992977590288
        ],
        [
          0.000562756132041491,
          0.42669492023172295
        ],
        [
          0.0005794372280401821,
          0.4267900473075516
        ],
        [
          0.0005967793513179052,
          0.4267824152707651
        ],
        [
          0.0006141214745956282,
          0.42688261679592315
        ],
        [
          0.0006172176930708815,
          0.42688933220087527
        ],
        [
          0.0006321371012927199,
          0.42687147674525194
        ],
        [
          0.0006501527279898116,
          0.4269770022313751
        ],
        [
          0.0006688543077834346,
          0.4269620908516804
        ],
        [
          0.0006875558875770576,
          0.4270731999176527
        ],
        [
          0.0007069558432669068,
          0.4270542438652322
        ],
        [
          0.0007263557989567561,
          0.4271712064284945
        ],
        [
          0.0007464665260567776,
          0.4271479221145079
        ],
        [
          0.000766577253156799,
          0.4272710185847631
        ],
        [
          0.0007741952764147072,
          0.4272719054025111
        ],
        [
          0.0007874111194919074,
          0.42724311195972126
        ],
        [
          0.0008082449858270158,
          0.4273726334347015
        ],
        [
          0.0008298143311372868,
          0.42733979977377046
        ],
        [
          0.0008513836764475577,
          0.4274760482369365
        ],
        [
          0.0008737008119980277,
          0.42743797192600824
        ],
        [
          0.0008960179475484975,
          0.4275812604461635
        ],
        [
          0.000919095155745322,
          0.4275376147680102
        ],
        [
          0.0009421723639421466,
          0.4276882677004547
        ],
        [
          0.0009660218979543382,
          0.4276387146215297
        ],
        [
          0.000971097123027569,
          0.42765737662528647
        ],
        [
          0.0009898714319665298,
          0.4277970678107923
        ],
        [
          0.0010145055153524432,
          0.42774125776787
        ],
        [
          0.0010391395987383568,
          0.4279076587519531
        ],
        [
          0.0010645704250803936,
          0.4278452304388711
        ],
        [
          0.0010900012514224301,
          0.428020038654885
        ],
        [
          0.0011162409839657425,
          0.4279506188091471
        ],
        [
          0.001142480716509055,
          0.4281342058002278
        ],
        [
          0.0011695414878063223,
          0.4280574089894618
        ],
        [
          0.0011966022591035899,
          0.42825015861303245
        ],
        [
          0.0012180772100801015,
          0.42817507627597035
        ],
        [
          0.0012244961706666547,
          0.4281655870211306
        ],
        [
          0.0012523900822297195,
          0.428367895658286
        ],
        [
          0.0012811292041859225,
          0.4282751388710943
        ],
        [
          0.0013098683261421255,
          0.42848741563738246
        ],
        [
          0.0013394646968964306,
          0.42838605042814404
        ],
        [
          0.0013690610676507357,
          0.4286087173853429
        ],
        [
          0.0013995266935537705,
          0.42849830749944307
        ],
        [
          0.0014299923194568053,
          0.428731799868604
        ],
        [
          0.0014613391744779164,
          0.4286118958079251
        ],
        [
          0.0014926860294990276,
          0.4288566621834834
        ],
        [
          0.0015249260549054563,
          0.4287268009901426
        ],
        [
          0.0015278719857502914,
          0.4287340919926762
        ],
        [
          0.001557166080311885,
          0.4289833035552442
        ],
        [
          0.001590311184353565,
          0.42884300859456465
        ],
        [
          0.001623456288395245,
          0.4291117233374109
        ],
        [
          0.0016575183459946713,
          0.42896050408036634
        ],
        [
          0.0016915804035940974,
          0.42924192101178776
        ],
        [
          0.001726571256041592,
          0.42907927281661723
        ],
        [
          0.0017615621084890866,
          0.4293738961886743
        ],
        [
          0.0017974935631436591,
          0.42919930008178775
        ],
        [
          0.001833425017798232,
          0.4295076486075348
        ],
        [
          0.0018703088477936502,
          0.42932057106353644
        ],
        [
          0.0019071926777890686,
          0.42964317813790753
        ],
        [
          0.0019164571716164221,
          0.4296293747273957
        ],
        [
          0.0019450406217448293,
          0.4294430708589011
        ],
        [
          0.00198288856570059,
          0.4297804847806851
        ],
        [
          0.0020217123274385964,
          0.4295667844746001
        ],
        [
          0.0020605360891766023,
          0.42991956866959524
        ],
        [
          0.002100347337442915,
          0.4296916968276655
        ],
        [
          0.0021401585857092277,
          0.43006043007293665
        ],
        [
          0.002180968953900283,
          0.4298177927463095
        ],
        [
          0.0022217793220913385,
          0.43020306939560726
        ],
        [
          0.002263600407986283,
          0.4299450569708384
        ],
        [
          0.002305421493881227,
          0.43034748718121946
        ],
        [
          0.0023482648593779916,
          0.4300734741548937
        ],
        [
          0.0023911082248747563,
          0.43049368411449074
        ],
        [
          0.0024038716102490875,
          0.4304534027613385
        ],
        [
          0.0024349853957314057,
          0.4302030288668587
        ],
        [
          0.0024788625665880556,
          0.4306416610237853
        ],
        [
          0.00252378503216888,
          0.4303337055912154
        ],
        [
          0.0025687074977497042,
          0.4307914188838017
        ],
        [
          0.002614686710776577,
          0.4304654887303053
        ],
        [
          0.00266066592380345,
          0.43094295881840594
        ],
        [
          0.0027077133001110806,
          0.4305983626060042
        ],
        [
          0.0027547606764187107,
          0.4310962821036921
        ],
        [
          0.0028028875947140692,
          0.43073231146162855
        ],
        [
          0.002851014513009428,
          0.43125139017102465
        ],
        [
          0.00290023231463749,
          0.4308673194638985
        ],
        [
          0.002949450116265552,
          0.43140828461034053
        ],
        [
          0.0029997701049771152,
          0.43100337070500194
        ],
        [
          0.003015250642772054,
          0.4311221297638321
        ],
        [
          0.0030500900936886784,
          0.43156696717348103
        ],
        [
          0.003101523535413494,
          0.4311404492047642
        ],
        [
          0.0031529569771383097,
          0.43172743977767924
        ],
        [
          0.0032055150997623316,
          0.4312785389128963
        ],
        [
          0.0032580732223863535,
          0.43188970450916764
        ],
        [
          0.003311767215533245,
          0.4314176237113159
        ],
        [
          0.003365461208680137,
          0.4320537636268053
        ],
        [
          0.0034203022234965312,
          0.4315576874165568
        ],
        [
          0.003475143238312926,
          0.4322196195658833
        ],
        [
          0.0034917866250883762,
          0.43213308956622726
        ],
        [
          0.003531142387257485,
          0.431698713782195
        ],
        [
          0.003587141536202044,
          0.43238727494197543
        ],
        [
          0.0036443098928379486,
          0.4318406865014216
        ],
        [
          0.003701478249473853,
          0.43255673255491844
        ],
        [
          0.0037598268482653286,
          0.4319835892096204
        ],
        [
          0.003782122306355298,
          0.43221352401716767
        ],
        [
          0.0038181754470568044,
          0.4327279953927887
        ],
        [
          0.003877715283169425,
          0.4321274054869932
        ],
        [
          0.003937255119282045,
          0.4329010666360859
        ],
        [
          0.0039979971483861,
          0.4322721188612963
        ],
        [
          0.004058739177490156,
          0.4330759496618621
        ],
        [
          0.004120694315566963,
          0.43241771281053454
        ],
        [
          0.0041826494536437685,
          0.43325264804808034
        ],
        [
          0.004245828576795584,
          0.43256417076582226
        ],
        [
          0.0043090076999474,
          0.4334311655777945
        ],
        [
          0.00437342164421054,
          0.4327114761141603
        ],
        [
          0.00443783558847368,
          0.4336115062437752
        ],
        [
          0.004503495149633668,
          0.4328596122013494
        ],
        [
          0.004569154710793657,
          0.4337936742528284
        ],
        [
          0.004636070644204129,
          0.4330085623349514
        ],
        [
          0.004702986577614601,
          0.43397767403039994
        ],
        [
          0.004744033194892075,
          0.4334478318022321
        ],
        [
          0.004771169598018606,
          0.4331583097871604
        ],
        [
          0.00483935261842261,
          0.4341635102252608
        ],
        [
          0.004908813399776158,
          0.43330883779790624
        ],
        [
          0.004978274181129706,
          0.43435118771407555
        ],
        [
          0.005049023356427797,
          0.43346012957780544
        ],
        [
          0.005119772531725888,
          0.43454071160624114
        ],
        [
          0.0051918206928300925,
          0.43361216831128785
        ],
        [
          0.005263868853934297,
          0.4347320872487064
        ],
        [
          0.005337226551404112,
          0.43376493715966563
        ],
        [
          0.005410584248873926,
          0.43492532023076985
        ],
        [
          0.005485261991798395,
          0.43391841926426894
        ],
        [
          0.005559939734722863,
          0.4351204163891267
        ],
        [
          0.005635947990554434,
          0.43407259774967244
        ],
        [
          0.005711956246386006,
          0.43531738181283625
        ],
        [
          0.005789305440776583,
          0.4342274557267709
        ],
        [
          0.005866654635167162,
          0.43551622284836444
        ],
        [
          0.005945355151804764,
          0.4343829762961131
        ],
        [
          0.005950587826422269,
          0.43439970439375764
        ],
        [
          0.006024055668442367,
          0.4357169461047572
        ],
        [
          0.006104117848889623,
          0.4345391425511195
        ],
        [
          0.006184180029336879,
          0.4359195584588487
        ],
        [
          0.006265614172870816,
          0.43469593758130626
        ],
        [
          0.006347048316404752,
          0.4361240670604809
        ],
        [
          0.006429864679857181,
          0.4348533444756982
        ],
        [
          0.0065126810433096104,
          0.4363304793378353
        ],
        [
          0.006596889840907944,
          0.4350113463260271
        ],
        [
          0.006681098638506277,
          0.43653880300286185
        ],
        [
          0.006766710041716665,
          0.4351699262302575
        ],
        [
          0.006852321444927052,
          0.4367490460566575
        ],
        [
          0.006939345582295084,
          0.4353290672957765
        ],
        [
          0.0069835732501767524,
          0.4361471191183216
        ],
        [
          0.007026369719663116,
          0.436961216795123
        ],
        [
          0.007114816676658265,
          0.4354887526429629
        ],
        [
          0.007203263633653415,
          0.43717532381430735
        ],
        [
          0.007293143452510885,
          0.4356489654085255
        ],
        [
          0.007383023271368356,
          0.43739137601627454
        ],
        [
          0.007464006684879529,
          0.4358560084303145
        ],
        [
          0.007474345950932023,
          0.43580968874898535
        ],
        [
          0.00756566863049569,
          0.43760938261472476
        ],
        [
          0.007658444126060985,
          0.4359709058441925
        ],
        [
          0.007751219621626281,
          0.4378293531407333
        ],
        [
          0.007845457844782532,
          0.43613259990075504
        ],
        [
          0.007939696067938784,
          0.43805129744865023
        ],
        [
          0.008035406886410097,
          0.43629475415561686
        ],
        [
          0.008131117704881409,
          0.4382752257220382
        ],
        [
          0.008228310942367534,
          0.43645735187961493
        ],
        [
          0.00832550417985366,
          0.43850114847953015
        ],
        [
          0.008424189615870475,
          0.43662037638095896
        ],
        [
          0.00852287505188729,
          0.438729076580996
        ],
        [
          0.00862306242160513,
          0.4367838110090259
        ],
        [
          0.008723249791322971,
          0.4389590212336501
        ],
        [
          0.008824948785403477,
          0.4369476391577756
        ],
        [
          0.008926647779483985,
          0.439190993998137
        ],
        [
          0.009029868043916055,
          0.4371118442694759
        ],
        [
          0.009133088308348122,
          0.4394250067949473
        ],
        [
          0.00923783944428172,
          0.43727640983836447
        ],
        [
          0.009342590580215316,
          0.43966107191065196
        ],
        [
          0.009362334851113747,
          0.43949958733235117
        ],
        [
          0.009448882143793837,
          0.43744131941438724
        ],
        [
          0.009555173707372359,
          0.4398992020043291
        ],
        [
          0.009663015209562047,
          0.4376065566068122
        ],
        [
          0.009770856711751735,
          0.440139410114061
        ],
        [
          0.009880257618169606,
          0.4377721050880365
        ],
        [
          0.009989658524587474,
          0.4403817096635407
        ],
        [
          0.010100628255325624,
          0.43793794859733354
        ],
        [
          0.010211597986063773,
          0.4406261144686412
        ],
        [
          0.010324145915511599,
          0.4381040709446173
        ],
        [
          0.010436693844959424,
          0.4408726387442021
        ],
        [
          0.010475359875265128,
          0.4402268251044784
        ],
        [
          0.010550829301623533,
          0.43827045601423703
        ],
        [
          0.01066496475828764,
          0.4411212971108244
        ],
        [
          0.010780697024606333,
          0.4384370877688562
        ],
        [
          0.010896429290925025,
          0.4413721046016909
        ],
        [
          0.011013767603081464,
          0.43860395025328786
        ],
        [
          0.011131105915237902,
          0.44162507666971884
        ],
        [
          0.011250059462969413,
          0.43877102759831
        ],
        [
          0.011369013010700925,
          0.4418802291943915
        ],
        [
          0.01148959093710342,
          0.438938304024706
        ],
        [
          0.011610168863505913,
          0.44213757848909385
        ],
        [
          0.011732380264834467,
          0.43910576384700606
        ],
        [
          0.011743466688199223,
          0.43917577971839117
        ],
        [
          0.011854591666163022,
          0.44239714130828134
        ],
        [
          0.011978445591629305,
          0.43927339147763717
        ],
        [
          0.012102299517095589,
          0.44265893485476937
        ],
        [
          0.012227804968659352,
          0.439441171430765
        ],
        [
          0.012353310420223116,
          0.4429229767872838
        ],
        [
          0.012480476352379751,
          0.4396090883262876
        ],
        [
          0.012607642284536388,
          0.44318928522784323
        ],
        [
          0.012736477604098883,
          0.4397771268939808
        ],
        [
          0.012865312923661379,
          0.4434578787694854
        ],
        [
          0.01299582648953819,
          0.4399452719774447
        ],
        [
          0.013126340055415001,
          0.4437287764839701
        ],
        [
          0.013258540678380873,
          0.4401135085382433
        ],
        [
          0.013390741301346746,
          0.44400199792958706
        ],
        [
          0.013524637743808993,
          0.4402818216599626
        ],
        [
          0.013658534186271241,
          0.4442775631589866
        ],
        [
          0.013794135162029871,
          0.4404501965523678
        ],
        [
          0.013929736137788501,
          0.4445554927274683
        ],
        [
          0.013967146500353505,
          0.44390138677641905
        ],
        [
          0.014067050311790667,
          0.44061861855560785
        ],
        [
          0.014204364485792834,
          0.44483580770086706
        ],
        [
          0.014343400473879737,
          0.44078707314427157
        ],
        [
          0.014482436461966642,
          0.4451185296639201
        ],
        [
          0.01462320283061405,
          0.44095554593176484
        ],
        [
          0.014730194128918505,
          0.44476773578855533
        ],
        [
          0.014763969199261458,
          0.44540368072869374
        ],
        [
          0.014906474465314849,
          0.4411240226744313
        ],
        [
          0.01504897973136824,
          0.4456912835429597
        ],
        [
          0.01519323236176899,
          0.44129248927585685
        ],
        [
          0.015337484992169742,
          0.445981361298846
        ],
        [
          0.015483493403675233,
          0.4414609317911798
        ],
        [
          0.015629501815180722,
          0.4462739377416072
        ],
        [
          0.01577727437407543,
          0.44162933643139907
        ],
        [
          0.01592504693297014,
          0.44656903717844126
        ],
        [
          0.016074591954770262,
          0.44179768956773025
        ],
        [
          0.016224136976570387,
          0.44686668448739664
        ],
        [
          0.016375462725720248,
          0.44196597773600327
        ],
        [
          0.01652678847487011,
          0.44716690512668783
        ],
        [
          0.016679903164428914,
          0.4421341876410015
        ],
        [
          0.01683301785398772,
          0.44746972514368
        ],
        [
          0.016987929645309555,
          0.4423023061610226
        ],
        [
          0.017142841436631386,
          0.4477751711844989
        ],
        [
          0.017299558439034295,
          0.44247032035222944
        ],
        [
          0.017456275441437203,
          0.44808327050341074
        ],
        [
          0.017458933125441882,
          0.44808298107456157
        ],
        [
          0.01761480571186478,
          0.4426382174531807
        ],
        [
          0.017773335982292356,
          0.44839405097252366
        ],
        [
          0.017933687524965707,
          0.44280598488943035
        ],
        [
          0.01809403906763906,
          0.4487075410916679
        ],
        [
          0.018256219833698305,
          0.44297361027792626
        ],
        [
          0.01841840059975755,
          0.44902376999821925
        ],
        [
          0.018476538899170364,
          0.44739339240042314
        ],
        [
          0.018582418486893813,
          0.443141081431751
        ],
        [
          0.018746436374030073,
          0.4493427674773477
        ],
        [
          0.01891229922610762,
          0.44330838636461684
        ],
        [
          0.019078162078185166,
          0.449664563972198
        ],
        [
          0.019245877684853443,
          0.4434755132955704
        ],
        [
          0.01941359329152172,
          0.4499891905943738
        ],
        [
          0.01958316938781586,
          0.4436424506536905
        ],
        [
          0.01975274548411,
          0.45031667913450635
        ],
        [
          0.01992418975003988,
          0.44380918708267675
        ],
        [
          0.020095634015969754,
          0.45064706207302435
        ],
        [
          0.020268954076099334,
          0.4439757114456686
        ],
        [
          0.02044227413622891,
          0.4509803725911101
        ],
        [
          0.020617477559244292,
          0.4441420128300067
        ],
        [
          0.020792680982259674,
          0.45131664458184173
        ],
        [
          0.020950719750530256,
          0.44449499469334347
        ],
        [
          0.020969775280522955,
          0.4443080805519206
        ],
        [
          0.021146869578786236,
          0.4516559126613483
        ],
        [
          0.021325862207879152,
          0.4444739041614809
        ],
        [
          0.02150485483697207,
          0.45199821218046005
        ],
        [
          0.021685753195228342,
          0.4446394734473749
        ],
        [
          0.021866651553484613,
          0.45234357923634144
        ],
        [
          0.022049462981507145,
          0.444804778441726
        ],
        [
          0.022232274409529677,
          0.452692050684242
        ],
        [
          0.022417006189697507,
          0.44496980942506104
        ],
        [
          0.022601737969865338,
          0.4530436641497139
        ],
        [
          0.02278839732582422,
          0.445134556931275
        ],
        [
          0.022975056681783103,
          0.4533984580407428
        ],
        [
          0.023163650777926214,
          0.4452990117524565
        ],
        [
          0.023175695221989676,
          0.4453891124073569
        ],
        [
          0.023352244874069325,
          0.45375647156037985
        ],
        [
          0.023542780815003765,
          0.4454631649440181
        ],
        [
          0.023733316755938202,
          0.45411774471929667
        ],
        [
          0.02392580158593447,
          0.445627007829588
        ],
        [
          0.024118286415930737,
          0.4544823183487493
        ],
        [
          0.024312727118361056,
          0.4457905320061094
        ],
        [
          0.024442506375618633,
          0.45253259106724575
        ],
        [
          0.02450716782079138,
          0.45485023411374786
        ],
        [
          0.024703571317552443,
          0.4459537293489031
        ],
        [
          0.024899974814313507,
          0.45522153452639813
        ],
        [
          0.025098347965235628,
          0.4461165920167335
        ],
        [
          0.02529672111615775,
          0.4555962629594691
        ],
        [
          0.025497070718396277,
          0.44627911245692825
        ],
        [
          0.025697420320634802,
          0.455974463660331
        ],
        [
          0.02589975310805027,
          0.44644128341054684
        ],
        [
          0.02610208589546574,
          0.45635618176499226
        ],
        [
          0.02630640853798363,
          0.44660309791748715
        ],
        [
          0.02651073118050152,
          0.45674146331246557
        ],
        [
          0.026717050283460442,
          0.4467645493217558
        ],
        [
          0.026923369386419368,
          0.4571303552593766
        ],
        [
          0.02713169148989938,
          0.4469256312766122
        ],
        [
          0.027340013593379394,
          0.45752290549489577
        ],
        [
          0.027550345171518845,
          0.4470863377498593
        ],
        [
          0.0277606767496583,
          0.45791916285587225
        ],
        [
          0.02793429300070701,
          0.4480660194143816
        ],
        [
          0.027973024209948003,
          0.44724666302907273
        ],
        [
          0.028185371670237706,
          0.4583191771422249
        ],
        [
          0.028399741352802786,
          0.44740660172686575
        ],
        [
          0.02861411103536787,
          0.458722999132819
        ],
        [
          0.02883050921223068,
          0.4475661487862649
        ],
        [
          0.029046907389093497,
          0.45913068060135853
        ],
        [
          0.02906999259729714,
          0.4588317241343035
        ],
        [
          0.0292653402634174,
          0.44772529948603423
        ],
        [
          0.029483773137741306,
          0.45954227433284994
        ],
        [
          0.02970424684306025,
          0.4478840494459002
        ],
        [
          0.029924720548379195,
          0.45995783414016556
        ],
        [
          0.030147241147806553,
          0.44804239463212875
        ],
        [
          0.030369761747233912,
          0.460377414881077
        ],
        [
          0.030594335232653203,
          0.4482003313627451
        ],
        [
          0.030818908718072493,
          0.4608010724756317
        ],
        [
          0.03104554100931002,
          0.4483578563130567
        ],
        [
          0.031272173300547546,
          0.46122886392362467
        ],
        [
          0.03142607962579538,
          0.4515086339371521
        ],
        [
          0.03150087024452687,
          0.44851496652106276
        ],
        [
          0.031729567188506204,
          0.4616608473229202
        ],
        [
          0.031960334558381445,
          0.448671659392908
        ],
        [
          0.032191101928256693,
          0.4620970818874384
        ],
        [
          0.0324239454225289,
          0.448827932708354
        ],
        [
          0.03265678891680111,
          0.46253762796623
        ],
        [
          0.03289171415841281,
          0.4489837846263069
        ],
        [
          0.033126639400024506,
          0.4629825470624935
        ],
        [
          0.033363651935434294,
          0.44913921369033644
        ],
        [
          0.03360066447084408,
          0.4634319018530176
        ],
        [
          0.033839769769083365,
          0.4492942188342357
        ],
        [
          0.03407887506732265,
          0.4638857562081329
        ],
        [
          0.03432007851902902,
          0.44944879938753346
        ],
        [
          0.03456128197073539,
          0.4643441752121727
        ],
        [
          0.03480458888716658,
          0.44960295508112075
        ],
        [
          0.034917866250883764,
          0.45625989948704593
        ],
        [
          0.035047895803597774,
          0.4648072251841369
        ],
        [
          0.035293311415625014,
          0.4497566860528876
        ],
        [
          0.03553872702765225,
          0.46527497369885495
        ],
        [
          0.03578625648473124,
          0.44990999285332656
        ],
        [
          0.036033785941810226,
          0.46574748960876455
        ],
        [
          0.03628343431092937,
          0.45006287645117965
        ],
        [
          0.03646339242522884,
          0.4631986454774427
        ],
        [
          0.036533082680048505,
          0.4662248430659862
        ],
        [
          0.03678485494466089,
          0.45021533823915294
        ],
        [
          0.037036627209273275,
          0.46670710554480804
        ],
        [
          0.03729052826819804,
          0.4503673800395919
        ],
        [
          0.037544429327122805,
          0.4671943498650881
        ],
        [
          0.03780046399342969,
          0.45051900411026385
        ],
        [
          0.038056498659736586,
          0.4676866502155307
        ],
        [
          0.03831467165960985,
          0.4506702131500566
        ],
        [
          0.03840965287597214,
          0.45577438069272813
        ],
        [
          0.0385728446594831,
          0.4681840821780218
        ],
        [
          0.038833160631055144,
          0.4508210103048273
        ],
        [
          0.03909347660262719,
          0.4686867227522234
        ],
        [
          0.039355940094796774,
          0.450971399173167
        ],
        [
          0.039618403586966354,
          0.4691946503808118
        ],
        [
          0.03988301905818606,
          0.4511213838123368
        ],
        [
          0.04014763452940577,
          0.4697079449753427
        ],
        [
          0.040414406346454164,
          0.45127096874404055
        ],
        [
          0.04068117816350256,
          0.4702266879424986
        ],
        [
          0.04095011060022446,
          0.4514201589605081
        ],
        [
          0.04121904303694636,
          0.4707509622112212
        ],
        [
          0.04149014027297375,
          0.4515689599302619
        ],
        [
          0.04176123750900113,
          0.47128085226025057
        ],
        [
          0.04190143950106051,
          0.4608865294834421
        ],
        [
          0.042034503628447066,
          0.4517173776043025
        ],
        [
          0.042307769747893,
          0.47181644414649426
        ],
        [
          0.04258320873802604,
          0.4518654184220534
        ],
        [
          0.04285864772815909,
          0.4723578255337922
        ],
        [
          0.043136263478043155,
          0.4520130893174787
        ],
        [
          0.04341387922792722,
          0.47290508572267076
        ],
        [
          0.04369367552704503,
          0.4521603977251797
        ],
        [
          0.04397347182616283,
          0.47345831568065894
        ],
        [
          0.0442554523630113,
          0.4523073515866836
        ],
        [
          0.04453743289985978,
          0.4740176080732421
        ],
        [
          0.04482160126051829,
          0.45245395935667676
        ],
        [
          0.0451057696211768,
          0.47458305729578304
        ],
        [
          0.045392129287849775,
          0.4526002300092413
        ],
        [
          0.04539322612614889,
          0.452602098961757
        ],
        [
          0.04567848895452274,
          0.4751547595059941
        ],
        [
          0.045737162907975824,
          0.47287325410400577
        ],
        [
          0.04596704330405861,
          0.4527461730442665
        ],
        [
          0.04625559765359448,
          0.47573281265735246
        ],
        [
          0.046546349955976535,
          0.4528917984939793
        ],
        [
          0.04683710225835859,
          0.4763173165333074
        ],
        [
          0.04713005567516644,
          0.4530371169293002
        ],
        [
          0.04742300909197429,
          0.4769083727823785
        ],
        [
          0.04771816667482322,
          0.4531821394665577
        ],
        [
          0.04801332425767215,
          0.47750608495384494
        ],
        [
          0.048310688946625435,
          0.4533268777742113
        ],
        [
          0.04860805363557873,
          0.478110558534845
        ],
        [
          0.048885012751237265,
          0.45377896789243166
        ],
        [
          0.04890762825752551,
          0.4534713440794175
        ],
        [
          0.049207202879472285,
          0.4787219009879361
        ],
        [
          0.04950899014648713,
          0.4536155511750982
        ],
        [
          0.04981077741350198,
          0.47934022178984265
        ],
        [
          0.050114779921170124,
          0.45375951242679463
        ],
        [
          0.05041878242883826,
          0.4799656324712021
        ],
        [
          0.05072500265455612,
          0.4539032417797483
        ],
        [
          0.05103122288027399,
          0.4805982466571825
        ],
        [
          0.05133966318152015,
          0.4540467537660952
        ],
        [
          0.05164810348276631,
          0.48123818010931646
        ],
        [
          0.05195876609534444,
          0.45419006351207636
        ],
        [
          0.05226942870792257,
          0.48188555076823725
        ],
        [
          0.052376799376325646,
          0.47431732501744667
        ],
        [
          0.05258231574417375,
          0.454333186745693
        ],
        [
          0.05289520278042493,
          0.4825404787977767
        ],
        [
          0.053210316227413984,
          0.454476139803909
        ],
        [
          0.05352542967440303,
          0.4832030866299651
        ],
        [
          0.05384277139207571,
          0.45461893964056943
        ],
        [
          0.05416011310974839,
          0.48387349901141646
        ],
        [
          0.054479684829053944,
          0.4547616038342643
        ],
        [
          0.0547992565483595,
          0.4845518430507232
        ],
        [
          0.05512105986935141,
          0.45490415059617795
        ],
        [
          0.05544286319034331,
          0.48523824826736794
        ],
        [
          0.055766899580245055,
          0.45504659877837145
        ],
        [
          0.05586858600141402,
          0.4616644022787793
        ],
        [
          0.056090935970146805,
          0.485932846641726
        ],
        [
          0.056417206761384994,
          0.4551889678819735
        ],
        [
          0.05674347755262319,
          0.4866357726665035
        ],
        [
          0.057071983940840794,
          0.45533127806585677
        ],
        [
          0.05736954056483678,
          0.4865835799885527
        ],
        [
          0.0574004903290584,
          0.4873471633995673
        ],
        [
          0.0577312333710846,
          0.4554735501551572
        ],
        [
          0.0580619764131108,
          0.48806715851825644
        ],
        [
          0.05839495702490931,
          0.4556158056502883
        ],
        [
          0.05872793763670781,
          0.4887959003748329
        ],
        [
          0.05906315659129151,
          0.4557580667360518
        ],
        [
          0.05936037262650239,
          0.4883756761735274
        ],
        [
          0.0593983755458752,
          0.48953353405408945
        ],
        [
          0.0597358334711877,
          0.45590035629081377
        ],
        [
          0.060073291396500195,
          0.4902802074317318
        ],
        [
          0.06041298877326753,
          0.4560426978962548
        ],
        [
          0.06075268615003486,
          0.4910360712351894
        ],
        [
          0.06109462330958727,
          0.4561851158469093
        ],
        [
          0.06143656046913968,
          0.49180127910531707
        ],
        [
          0.06178073759119945,
          0.4563276351604143
        ],
        [
          0.06212491471325922,
          0.49257598766052973
        ],
        [
          0.06247133182369538,
          0.45647028158767355
        ],
        [
          0.06281774893413154,
          0.49336035656202376
        ],
        [
          0.06285215925159077,
          0.49243399643646574
        ],
        [
          0.06316640590268899,
          0.4566130816234286
        ],
        [
          0.06351506287124642,
          0.49415454858140584
        ],
        [
          0.06386595940922826,
          0.45675606251702533
        ],
        [
          0.06421685594721009,
          0.4949587296698978
        ],
        [
          0.06456999160514747,
          0.45689925228377076
        ],
        [
          0.06492312726308484,
          0.495773069029457
        ],
        [
          0.06527850142835719,
          0.4570426797159695
        ],
        [
          0.06563387559362953,
          0.4965977391860794
        ],
        [
          0.06599148748805903,
          0.45718637439497695
        ],
        [
          0.06634394587667915,
          0.4974065360632286
        ],
        [
          0.06634909938248852,
          0.49743291606511447
        ],
        [
          0.06670894805990252,
          0.45733036670318367
        ],
        [
          0.06706879673731651,
          0.49827877906853885
        ],
        [
          0.06743088108107068,
          0.457474687836246
        ],
        [
          0.06779296542482484,
          0.49913551115471705
        ],
        [
          0.06815728414529972,
          0.4576193698160144
        ],
        [
          0.06852160286577459,
          0.5000032989201418
        ],
        [
          0.06888815449783436,
          0.457764445503549
        ],
        [
          0.06925470612989412,
          0.5008823326836919
        ],
        [
          0.06962348903031312,
          0.45790994861262857
        ],
        [
          0.06983573250176753,
          0.4840559828866984
        ],
        [
          0.06999227193073214,
          0.5017728065735058
        ],
        [
          0.0703632842755843,
          0.4580559137234476
        ],
        [
          0.07073429662043645,
          0.5026749186155828
        ],
        [
          0.07110753640245726,
          0.45820237629715915
        ],
        [
          0.07148077618447808,
          0.5035888708260702
        ],
        [
          0.07185624121038439,
          0.4583493726902222
        ],
        [
          0.07196039227974302,
          0.4660223583243795
        ],
        [
          0.0722317062362907,
          0.5045148693050354
        ],
        [
          0.07260939412407097,
          0.45849694016977993
        ],
        [
          0.07298708201185122,
          0.5054531243341522
        ],
        [
          0.0733275191268559,
          0.45972751383245475
        ],
        [
          0.07336699018802055,
          0.45864511692891036
        ],
        [
          0.07374689836418988,
          0.5064038504760779
        ],
        [
          0.07412902406100652,
          0.4587939421027945
        ],
        [
          0.07451114975782315,
          0.507367266677717
        ],
        [
          0.0748954900104804,
          0.4589434557850624
        ],
        [
          0.07527983026313766,
          0.5083435963757184
        ],
        [
          0.0756663819069049,
          0.4590936990447544
        ],
        [
          0.07605293355067215,
          0.5093330676056761
        ],
        [
          0.07644169321801697,
          0.4592447139437042
        ],
        [
          0.07681930575194428,
          0.5102130257407065
        ],
        [
          0.0768304528853618,
          0.5103359131141403
        ],
        [
          0.07722141700302443,
          0.4593965435544644
        ],
        [
          0.07761238112068704,
          0.5113523704742767
        ],
        [
          0.07800554590672999,
          0.4595492319787344
        ],
        [
          0.07839871069277295,
          0.5123826822046387
        ],
        [
          0.07879407215358743,
          0.45970282436634463
        ],
        [
          0.07918943361440191,
          0.5134270958916513
        ],
        [
          0.0795869875416797,
          0.4598573669348445
        ],
        [
          0.07998454146895749,
          0.5144858643157753
        ],
        [
          0.08031109237703266,
          0.4639017163887867
        ],
        [
          0.08038428343663628,
          0.4600129069894997
        ],
        [
          0.08078402540431506,
          0.5155592455813376
        ],
        [
          0.0811859507654737,
          0.460169492944005
        ],
        [
          0.08158787612663235,
          0.5166475032504336
        ],
        [
          0.0819919800103674,
          0.46032717434183773
        ],
        [
          0.08239608389410243,
          0.5177509064806707
        ],
        [
          0.08280236120235164,
          0.46048600187809385
        ],
        [
          0.08320863851060085,
          0.5188697301671744
        ],
        [
          0.08361708391494932,
          0.4606460274220651
        ],
        [
          0.08380287900212102,
          0.48446386980041245
        ],
        [
          0.08402552931929778,
          0.520004255089041
        ],
        [
          0.08443613725773261,
          0.46080730404044024
        ],
        [
          0.08484674519616744,
          0.5211547680600706
        ],
        [
          0.0852595098698092,
          0.46096988602109673
        ],
        [
          0.08567227454345094,
          0.5223215620839361
        ],
        [
          0.08608718991324457,
          0.46113382889772947
        ],
        [
          0.08650210528303821,
          0.5235049365148667
        ],
        [
          0.08691916506640812,
          0.4612991894751104
        ],
        [
          0.0872946656272094,
          0.5229346740315755
        ],
        [
          0.08733622484977803,
          0.524705197222368
        ],
        [
          0.08775542251724838,
          0.46146602585497487
        ],
        [
          0.08817462018471874,
          0.5259226567615467
        ],
        [
          0.08859594895650483,
          0.4616343974629907
        ],
        [
          0.08901727772829092,
          0.5271576345486617
        ],
        [
          0.08944073057084659,
          0.46180436507596234
        ],
        [
          0.08986418341340227,
          0.5284104570423944
        ],
        [
          0.09026214967160479,
          0.4625411004010847
        ],
        [
          0.09028975303594092,
          0.46197599085049207
        ],
        [
          0.09071532265847956,
          0.529681457929895
        ],
        [
          0.09078645225229778,
          0.5245688746405143
        ],
        [
          0.09114300150945458,
          0.462149338351649
        ],
        [
          0.09157068036042959,
          0.5309709783199105
        ],
        [
          0.09200046062398608,
          0.4623244725833406
        ],
        [
          0.09243024088754256,
          0.5322793669412728
        ],
        [
          0.09286211447993087,
          0.46250146001885234
        ],
        [
          0.09329398807231919,
          0.5336069803475767
        ],
        [
          0.09372794663827867,
          0.4626803686327293
        ],
        [
          0.09416190520423816,
          0.5349541831289347
        ],
        [
          0.09427823887738616,
          0.5214685887415511
        ],
        [
          0.09459794011334463,
          0.46286126793314264
        ],
        [
          0.0950339750224511,
          0.5363213481300625
        ],
        [
          0.09547207736543382,
          0.46304422899561937
        ],
        [
          0.09591017970841655,
          0.5377088566754655
        ],
        [
          0.09635034029344042,
          0.46322932449750004
        ],
        [
          0.0967905008784643,
          0.5391170988019627
        ],
        [
          0.09723271022738364,
          0.46341662875326123
        ],
        [
          0.09767491957630299,
          0.5405464734988139
        ],
        [
          0.09777002550247453,
          0.5309267630678014
        ],
        [
          0.0981191679208784,
          0.46360621775129846
        ],
        [
          0.0985634162654538,
          0.5419973889552416
        ],
        [
          0.09900969354354117,
          0.46379816919116507
        ],
        [
          0.09945597082162855,
          0.5434702628169706
        ],
        [
          0.09990426667334112,
          0.4639925625225214
        ],
        [
          0.10035256252505369,
          0.5449655224498713
        ],
        [
          0.10080286628888371,
          0.46418947898449436
        ],
        [
          0.10125317005271374,
          0.546483605213414
        ],
        [
          0.10126181212756291,
          0.5464016282537881
        ],
        [
          0.1017054707616353,
          0.4643890016469806
        ],
        [
          0.10215777147055685,
          0.5480249587428021
        ],
        [
          0.10261205784809319,
          0.4645912154523228
        ],
        [
          0.1030663442256295,
          0.5495900412403544
        ],
        [
          0.10352260468189217,
          0.4647962072587496
        ],
        [
          0.10397886513815482,
          0.551179321776943
        ],
        [
          0.10443708776586282,
          0.46500406588496046
        ],
        [
          0.10475359875265129,
          0.5309108218355215
        ],
        [
          0.1048953103935708,
          0.5527932806031144
        ],
        [
          0.10535548296403231,
          0.46521488215591833
        ],
        [
          0.10581565553449382,
          0.5544324094714058
        ],
        [
          0.1062777654935651,
          0.46542874894983866
        ],
        [
          0.10673987545263637,
          0.556097211968771
        ],
        [
          0.10720390991666262,
          0.46564576124701335
        ],
        [
          0.10766794438068887,
          0.5577882038613153
        ],
        [
          0.10813389013241045,
          0.4658660161793253
        ],
        [
          0.10824538537773966,
          0.47678375847620763
        ],
        [
          0.10859983588413205,
          0.5595059134497068
        ],
        [
          0.10906767936857245,
          0.46608961308214447
        ],
        [
          0.10953552285301284,
          0.5612508819379621
        ],
        [
          0.11000525017334431,
          0.4663166535468369
        ],
        [
          0.1104749774936758,
          0.5630236638144144
        ],
        [
          0.11094657440706289,
          0.46654724147544263
        ],
        [
          0.11141817132044998,
          0.5648248272455763
        ],
        [
          0.11173717200282804,
          0.48703443099228216
        ],
        [
          0.1118916232338655,
          0.46678148313678247
        ],
        [
          0.11236507514728102,
          0.5666549544849271
        ],
        [
          0.11284036711332184,
          0.4670194872241339
        ],
        [
          0.11321861103351179,
          0.5564255375445167
        ],
        [
          0.11331565907936265,
          0.5685146422948592
        ],
        [
          0.11379277579202246,
          0.4672613649147346
        ],
        [
          0.11426989250468225,
          0.5704045023842704
        ],
        [
          0.11474881829512475,
          0.4675072299309469
        ],
        [
          0.11522774408556724,
          0.5723251618615478
        ],
        [
          0.11522895862791642,
          0.5723239408731485
        ],
        [
          0.11570846291787742,
          0.4677571986036649
        ],
        [
          0.1161891817501876,
          0.5742772637033545
        ],
        [
          0.11667167721710828,
          0.4680113899368293
        ],
        [
          0.11715417268402897,
          0.5762614672411666
        ],
        [
          0.11763842800268724,
          0.4682699256750004
        ],
        [
          0.11812268332134551,
          0.5782784486642049
        ],
        [
          0.1186086813289641,
          0.46853293037178734
        ],
        [
          0.11872074525300479,
          0.4803536494287524
        ],
        [
          0.11909467933658267,
          0.580328901541408
        ],
        [
          0.11958240248618152,
          0.46880053146139933
        ],
        [
          0.12007012563578037,
          0.5824135373624808
        ],
        [
          0.12055955599187126,
          0.46907285933185955
        ],
        [
          0.12104898634796216,
          0.5845330860978906
        ],
        [
          0.12154010558223663,
          0.4693500474004199
        ],
        [
          0.1220312248165111,
          0.5866882967809696
        ],
        [
          0.12221253187809317,
          0.5458904516394321
        ],
        [
          0.12252401420352127,
          0.46963223219172123
        ],
        [
          0.12301680359053142,
          0.5888799381101043
        ],
        [
          0.12351124400336908,
          0.4699195534180668
        ],
        [
          0.12400568441620674,
          0.5911087990745861
        ],
        [
          0.12450175632217703,
          0.47021215406232136
        ],
        [
          0.12499782822814731,
          0.5933756896029148
        ],
        [
          0.12549551168444475,
          0.47051018046334137
        ],
        [
          0.12570431850318153,
          0.5109827855596091
        ],
        [
          0.1259931951407422,
          0.5956814412363306
        ],
        [
          0.12649246979013434,
          0.47081378240435856
        ],
        [
          0.1269917444395265,
          0.5980269078273762
        ],
        [
          0.1274925895060293,
          0.47112311320386974
        ],
        [
          0.1279934345725321,
          0.600412966265397
        ],
        [
          0.1284958288571058,
          0.47143832980971906
        ],
        [
          0.12899822314167955,
          0.602840517229719
        ],
        [
          0.12919610512826993,
          0.5513432725163537
        ],
        [
          0.12950214501791688,
          0.47175959289593833
        ],
        [
          0.1300060668941542,
          0.6053104859714632
        ],
        [
          0.1305114943039965,
          0.4720870669629675
        ],
        [
          0.13101692171383877,
          0.6078238231264063
        ],
        [
          0.13152383216328722,
          0.47242092044111045
        ],
        [
          0.13203074261273567,
          0.61038150555903
        ],
        [
          0.13253911316759592,
          0.4727613257972195
        ],
        [
          0.1326878917533583,
          0.4953770521971065
        ],
        [
          0.1330474837224562,
          0.6129845372396395
        ],
        [
          0.13355729100408315,
          0.47310845964508735
        ],
        [
          0.1340670982857101,
          0.6156339501562653
        ],
        [
          0.13457831846678892,
          0.4734625028594534
        ],
        [
          0.13508953864786777,
          0.618330805262401
        ],
        [
          0.1356021474481996,
          0.4738236406937642
        ],
        [
          0.13611475624853142,
          0.6210761934632864
        ],
        [
          0.13617967837844666,
          0.6136035826374393
        ],
        [
          0.13662872893086545,
          0.47419206290189725
        ],
        [
          0.13714270161319947,
          0.6238712366404218
        ],
        [
          0.13765801297907643,
          0.47456796386414973
        ],
        [
          0.13817332434495339,
          0.6267170887187445
        ],
        [
          0.13868994873058854,
          0.47495154271731793
        ],
        [
          0.13920657311622367,
          0.6296149367766253
        ],
        [
          0.13967146500353506,
          0.47829741530529174
        ],
        [
          0.13972448438841967,
          0.4753430034894022
        ],
        [
          0.14024239566061567,
          0.6325660022002204
        ],
        [
          0.1407615672127149,
          0.47574255523879433
        ],
        [
          0.14128073876481415,
          0.6355715418872321
        ],
        [
          0.14180114351269413,
          0.4761504121982489
        ],
        [
          0.14201361180732214,
          0.5241962855240372
        ],
        [
          0.1423215482605741,
          0.6386328494984954
        ],
        [
          0.1428431586386778,
          0.4765667939243997
        ],
        [
          0.14316325162862342,
          0.5765965003805906
        ],
        [
          0.14336476901678152,
          0.6417512567625149
        ],
        [
          0.14388755697420424,
          0.47699192545168384
        ],
        [
          0.144410344931627,
          0.6449281348342546
        ],
        [
          0.1449342819282452,
          0.47742603745238255
        ],
        [
          0.14545821892486344,
          0.6481648957111529
        ],
        [
          0.14598327592751847,
          0.4778693664021441
        ],
        [
          0.1465083329301735,
          0.6514629937089654
        ],
        [
          0.1466550382537118,
          0.6112039031112665
        ],
        [
          0.1470344804089208,
          0.4783221547511751
        ],
        [
          0.1475606278876681,
          0.6548239270007308
        ],
        [
          0.14808783581207277,
          0.4787846511022037
        ],
        [
          0.14861504373647744,
          0.658249239220729
        ],
        [
          0.1491432815719839,
          0.47925711039420965
        ],
        [
          0.14967151940749035,
          0.6617405211390377
        ],
        [
          0.15014682487880018,
          0.4830794586519601
        ],
        [
          0.15020075611186273,
          0.47973979409323886
        ],
        [
          0.1507299928162351,
          0.6652994124072703
        ],
        [
          0.15126019683605604,
          0.4802329703902859
        ],
        [
          0.151790400855877,
          0.6689276033813721
        ],
        [
          0.15232154012313576,
          0.4807369144063487
        ],
        [
          0.15285267939039454,
          0.6726268370239857
        ],
        [
          0.15338472131915176,
          0.4812519084050546
        ],
        [
          0.15363861150388855,
          0.5559268323176466
        ],
        [
          0.15391676324790898,
          0.6763989108912655
        ],
        [
          0.15444967473104287,
          0.4817782420133122
        ],
        [
          0.15498258621417674,
          0.6802456792073782
        ],
        [
          0.15551633362021583,
          0.48231621245053163
        ],
        [
          0.15605008102625495,
          0.6841690550330364
        ],
        [
          0.15658463019631075,
          0.4828661247661949
        ],
        [
          0.15711917936636652,
          0.6881710125299831
        ],
        [
          0.15713039812897692,
          0.687853787104809
        ],
        [
          0.15765449561116093,
          0.4834282920865292
        ],
        [
          0.15818981185595535,
          0.6922535893298706
        ],
        [
          0.15872585995294403,
          0.48400303587115323
        ],
        [
          0.1592619080499327,
          0.6964188890099791
        ],
        [
          0.15979865224054066,
          0.48459068617898754
        ],
        [
          0.1603353964311486,
          0.700669083683492
        ],
        [
          0.1606221847540653,
          0.5625216573736872
        ],
        [
          0.16087280041811933,
          0.4851915819449261
        ],
        [
          0.16141020440509005,
          0.7050064167084014
        ],
        [
          0.16194823134994124,
          0.4858060712674875
        ],
        [
          0.1624862582947924,
          0.7094332055242485
        ],
        [
          0.16302487081539718,
          0.48643451170764834
        ],
        [
          0.16356348333600199,
          0.7139518446198453
        ],
        [
          0.16410264350430231,
          0.4870772705992692
        ],
        [
          0.16411397137915368,
          0.4872812035611921
        ],
        [
          0.16464180367260262,
          0.7185648086420927
        ],
        [
          0.16518147301244193,
          0.4877347253729159
        ],
        [
          0.16572114235228125,
          0.7232746556522708
        ],
        [
          0.1662612818373782,
          0.48840726389167416
        ],
        [
          0.16680142132247516,
          0.72808403053828
        ],
        [
          0.1673419913745397,
          0.48909528480130143
        ],
        [
          0.16760575800424204,
          0.5825617628390127
        ],
        [
          0.1678825614266042,
          0.7329956685897044
        ],
        [
          0.16842352191360077,
          0.4897991978945804
        ],
        [
          0.1689644824005973,
          0.7380123992485513
        ],
        [
          0.16950579263515222,
          0.49051942449057817
        ],
        [
          0.17004710286970715,
          0.7431371500407192
        ],
        [
          0.1705887216076765,
          0.49125639782977515
        ],
        [
          0.17109754462933044,
          0.7447186524850148
        ],
        [
          0.17113034034564584,
          0.748372950702176
        ],
        [
          0.1716722257848592,
          0.4920105634857443
        ],
        [
          0.17221411122407254,
          0.7537229375091609
        ],
        [
          0.17275622100321433,
          0.49278237979406725
        ],
        [
          0.17329833078235612,
          0.7591903578234308
        ],
        [
          0.1738406219800533,
          0.4935723182996699
        ],
        [
          0.17438291317775043,
          0.764778574866935
        ],
        [
          0.1745893312544188,
          0.6508115439834182
        ],
        [
          0.17492534231182133,
          0.4943808642231542
        ],
        [
          0.17546777144589226,
          0.7704910727367057
        ],
        [
          0.17601029447277994,
          0.49520851694701357
        ],
        [
          0.1765528174996676,
          0.776331461676615
        ],
        [
          0.1770953898140732,
          0.49605579052360754
        ],
        [
          0.17763796212847874,
          0.7823034836180991
        ],
        [
          0.1780811178795072,
          0.5123057330069355
        ],
        [
          0.17813207346795007,
          0.5005313022067003
        ],
        [
          0.1781805385631851,
          0.4969232142045986
        ],
        [
          0.1787231149978915,
          0.7884110180083971
        ],
        [
          0.17926564982378687,
          0.49781133299408153
        ],
        [
          0.17980818464968223,
          0.7946580879420289
        ],
        [
          0.18035063157600525,
          0.4987207082264769
        ],
        [
          0.18089307850232828,
          0.8010488666129015
        ],
        [
          0.18143539067711079,
          0.49965191816993987
        ],
        [
          0.18157290450459557,
          0.5311523940128292
        ],
        [
          0.1819777028518933,
          0.8075876841101458
        ],
        [
          0.1825198328626375,
          0.5006055586568526
        ],
        [
          0.18306196287338172,
          0.8142790345724273
        ],
        [
          0.1836038627479495,
          0.5015822437435218
        ],
        [
          0.18414576262251725,
          0.8211275837288794
        ],
        [
          0.1846873838302711,
          0.5025826063995943
        ],
        [
          0.18506469112968393,
          0.726898907465466
        ],
        [
          0.18522900503802495,
          0.8281381768466651
        ],
        [
          0.1857702984911903,
          0.5036072992294349
        ],
        [
          0.18631159194435568,
          0.8353158471116015
        ],
        [
          0.1868525079996396,
          0.504656995227094
        ],
        [
          0.1873934240549235,
          0.842665824469972
        ],
        [
          0.1879339125153762,
          0.505732388566612
        ],
        [
          0.18847440097582888,
          0.8501935449594544
        ],
        [
          0.18855647775477233,
          0.8177698999735598
        ],
        [
          0.18901441109297035,
          0.5068341954296216
        ],
        [
          0.1895544212101118,
          0.8579046605598363
        ],
        [
          0.1900939016863116,
          0.5079631548724298
        ],
        [
          0.1906333821625114,
          0.8658050495991046
        ],
        [
          0.1911722811536481,
          0.5091200297350127
        ],
        [
          0.19171118014478475,
          0.8739008277491267
        ],
        [
          0.1920482643798607,
          0.5861045840145894
        ],
        [
          0.192249445263178,
          0.5103056075931728
        ],
        [
          0.19278771038157122,
          0.8821983596495625
        ],
        [
          0.1933252886991913,
          0.5115207017583852
        ],
        [
          0.19386286701681135,
          0.8907042712030191
        ],
        [
          0.19439970506877424,
          0.5127661523255991
        ],
        [
          0.19493654312073713,
          0.8994254625823986
        ],
        [
          0.19547258690911068,
          0.5140428272741049
        ],
        [
          0.19554005100494906,
          0.5234736839326597
        ],
        [
          0.19600863069748425,
          0.9083691220025177
        ],
        [
          0.19654382569536727,
          0.5153516236227856
        ],
        [
          0.1970790206932503,
          0.9175427403056403
        ],
        [
          0.19761331184917835,
          0.5166934686439834
        ],
        [
          0.19814760300510642,
          0.9269541264145885
        ],
        [
          0.19868093474776133,
          0.5180693211391468
        ],
        [
          0.19903183763003746,
          0.769854036420667
        ],
        [
          0.19921426649041626,
          0.9366114237153861
        ],
        [
          0.1997465827336521,
          0.5194801727797453
        ],
        [
          0.20027889897688791,
          0.9465231274341807
        ],
        [
          0.20081014312507667,
          0.5209270495181453
        ],
        [
          0.20134138727326542,
          0.9566981030749915
        ],
        [
          0.20187150222698055,
          0.5224110130715371
        ],
        [
          0.2024016171806957,
          0.9671456059971646
        ],
        [
          0.20252362425512582,
          0.8700500919528931
        ],
        [
          0.20293054534272237,
          0.523933162484738
        ],
        [
          0.20345947350474902,
          0.9778753022092329
        ],
        [
          0.20398715678643276,
          0.525494635775501
        ],
        [
          0.20451484006811646,
          0.9888972904695152
        ],
        [
          0.2050412198960571,
          0.5270966116687213
        ],
        [
          0.2055675997239977,
          1.0002221257865689
        ],
        [
          0.2060154108802142,
          0.5429676012185302
        ],
        [
          0.206092617047102,
          0.528740311424044
        ],
        [
          0.20661763437020628,
          1.0118608444248767
        ],
        [
          0.20714122966707837,
          0.5304270007637819
        ],
        [
          0.2076648249639505,
          1.0238249905201253
        ],
        [
          0.20818693825065793,
          0.5321579919067744
        ],
        [
          0.20870905153736538,
          1.0361266444293904
        ],
        [
          0.2092296223755531,
          0.5339346457157975
        ],
        [
          0.20950719750530258,
          0.7314330692109879
        ],
        [
          0.2097501932137408,
          1.0487784529474398
        ],
        [
          0.21026916071913676,
          0.5357583739654533
        ],
        [
          0.2107881282245327,
          1.0617936615258443
        ],
        [
          0.211305431075797,
          0.5376306417390945
        ],
        [
          0.2118227339270613,
          1.0751861486521999
        ],
        [
          0.2123383103750393,
          0.5395529699625393
        ],
        [
          0.2128538868230173,
          1.0889704625513723
        ],
        [
          0.21299898413039095,
          0.9109368291133428
        ],
        [
          0.21336767470035473,
          0.5415269380847133
        ],
        [
          0.21388146257769217,
          1.1031618603997972
        ],
        [
          0.214393399308846,
          0.543554186914782
        ],
        [
          0.21490533603999984,
          1.1177763502378268
        ],
        [
          0.21541535865163255,
          0.5456364216265818
        ],
        [
          0.21592538126326527,
          1.1328307358084824
        ],
        [
          0.2164334263950301,
          0.5477754149420996
        ],
        [
          0.21649077075547932,
          0.5579264140204006
        ],
        [
          0.21694147152679497,
          1.1483426645440604
        ],
        [
          0.2174474754425177,
          0.5499730105067793
        ],
        [
          0.21795347935824044,
          1.1643306789699628
        ],
        [
          0.21845737795749637,
          0.5522311264692865
        ],
        [
          0.21896127655675227,
          1.1808142717929644
        ],
        [
          0.2194630053868418,
          0.5545517592823567
        ],
        [
          0.21996473421693133,
          1.1978139449922913
        ],
        [
          0.2199825573805677,
          1.1929833984163642
        ],
        [
          0.22046422848526037,
          0.5569369877380722
        ],
        [
          0.2209637227535894,
          1.2153512732383907
        ],
        [
          0.22146091734044987,
          0.5593889772576975
        ],
        [
          0.22195811192731035,
          1.2334489720094535
        ],
        [
          0.22245294139906377,
          0.5619099844524619
        ],
        [
          0.22294777087081719,
          1.252130970810883
        ],
        [
          0.22343657903048367,
          0.5645359349310589
        ],
        [
          0.22344016949348966,
          0.5645023619767252
        ],
        [
          0.22347434400565608,
          0.5688473181362217
        ],
        [
          0.22393256811616213,
          1.2714224919304489
        ],
        [
          0.22442246986944359,
          0.567168563695676
        ],
        [
          0.224912371622725,
          1.2913501352263266
        ],
        [
          0.22539971021437166,
          0.5699111501911467
        ],
        [
          0.2258870488060183,
          1.3119419694693037
        ],
        [
          0.22637175768666842,
          0.5727327946321847
        ],
        [
          0.22685646656731856,
          1.333227630823906
        ],
        [
          0.22696613063074444,
          1.1337771593768489
        ],
        [
          0.22733847894570935,
          0.5756362890383393
        ],
        [
          0.22782049132410012,
          1.3552384291309352
        ],
        [
          0.22829974018269664,
          0.5786245509670884
        ],
        [
          0.22877898904129315,
          1.3780074626823648
        ],
        [
          0.22925540715232162,
          0.5817006306595015
        ],
        [
          0.2297318252633501,
          1.4015697422896403
        ],
        [
          0.2302053452052259,
          0.5848677186806339
        ],
        [
          0.23045791725583284,
          0.8645844643323857
        ],
        [
          0.2306788651471017,
          1.425962325505728
        ],
        [
          0.23114941932127286,
          0.5881291540956044
        ],
        [
          0.23161997349544403,
          1.4512244619708234
        ],
        [
          0.2320874941436262,
          0.5914884332253927
        ],
        [
          0.23255501479180837,
          1.4773977509369618
        ],
        [
          0.23301943401361724,
          0.5949492190316094
        ],
        [
          0.23348385323542611,
          1.5045263121608266
        ],
        [
          0.2339451030064032,
          0.5985153511825649
        ],
        [
          0.2339497038809212,
          0.5986395747993081
        ],
        [
          0.2344063527773803,
          1.532656971477491
        ],
        [
          0.2348643649674097,
          0.6021908568598975
        ],
        [
          0.23532237715743906,
          1.5618394624963157
        ],
        [
          0.2357770835495521,
          0.6059799623700383
        ],
        [
          0.23623178994166513,
          1.5921266460744992
        ],
        [
          0.23668312225121912,
          0.6098871056311022
        ],
        [
          0.23713445456077314,
          1.6235747493453427
        ],
        [
          0.23744149050600957,
          0.7225374737949374
        ],
        [
          0.23758234445501247,
          0.6139169496135856
        ],
        [
          0.2380302343492518,
          1.65624362634013
        ],
        [
          0.23847461346723872,
          0.6180743968207018
        ],
        [
          0.23891899258522564,
          1.6901970424547865
        ],
        [
          0.2393597925581282,
          0.6223646049035836
        ],
        [
          0.23980059253103075,
          1.725502985294121
        ],
        [
          0.24023774500277856,
          0.6267930035168268
        ],
        [
          0.24067489747452633,
          1.762234004703129
        ],
        [
          0.24093327713109797,
          0.8238537076513374
        ],
        [
          0.24110833412280733,
          0.6313653125305547
        ],
        [
          0.24154177077108832,
          1.8004675852078524
        ],
        [
          0.24197142332869243,
          0.6360875617283642
        ],
        [
          0.24240107588629656,
          1.840286554380348
        ],
        [
          0.24282687616279897,
          0.6409661121340038
        ],
        [
          0.2432526764393014,
          1.8817795311993122
        ],
        [
          0.243674556343058,
          0.646007679128173
        ],
        [
          0.24409643624681465,
          1.9250414189238882
        ],
        [
          0.24442506375618633,
          0.7105007044350707
        ],
        [
          0.2445143278072845,
          0.651219357530209
        ],
        [
          0.2449322193677543,
          1.9701739475915458
        ],
        [
          0.2453460547581271,
          0.656608648845532
        ],
        [
          0.2457598901484999,
          2.017286271956233
        ],
        [
          0.246169601708619,
          0.6621834908974513
        ],
        [
          0.24657931326873814,
          2.066495631417622
        ],
        [
          0.24698483352830447,
          0.6679522900933617
        ],
        [
          0.24739035378787083,
          2.1179280794139976
        ],
        [
          0.24779161548993167,
          0.6739239566001519
        ],
        [
          0.2479168503812747,
          0.8104759007159902
        ],
        [
          0.24819287719199254,
          2.171719290772986
        ],
        [
          0.24858981331667915,
          0.6801079427414363
        ],
        [
          0.24898674944136576,
          2.2280154566105366
        ],
        [
          0.24937929322989072,
          0.6865142849654077
        ],
        [
          0.2497718370184157,
          2.2869742779363933
        ],
        [
          0.25015992199729997,
          0.6931536497770766
        ],
        [
          0.2505480069761843,
          2.348766070485639
        ],
        [
          0.25093156698172014,
          0.7000373840791183
        ],
        [
          0.25131512698725594,
          2.413574995268221
        ],
        [
          0.25140863700636307,
          1.7203728745319826
        ],
        [
          0.2516940961901562,
          0.70717757042374
        ],
        [
          0.25207306539305646,
          2.481600431519532
        ],
        [
          0.25244737832332187,
          0.7145870877417417
        ],
        [
          0.25282169125358733,
          2.553058511102029
        ],
        [
          0.2531912828255418,
          0.722279678195772
        ],
        [
          0.25356087439749636,
          2.6281838365092383
        ],
        [
          0.25392567993498727,
          0.7302700208885944
        ],
        [
          0.2542904854724782,
          2.7072314079314346
        ],
        [
          0.25465044073422693,
          0.7385738132623618
        ],
        [
          0.2549004236314515,
          1.6672103732103967
        ],
        [
          0.2550103959959757,
          2.7904787890905407
        ],
        [
          0.2553654372010571,
          0.7472078611406742
        ],
        [
          0.25572047840613843,
          2.8782285461292907
        ],
        [
          0.25607054225958054,
          0.7561901785043873
        ],
        [
          0.25642060611302264,
          2.9708109997256718
        ],
        [
          0.25676562983149603,
          0.7655400982504628
        ],
        [
          0.2571106535499694,
          3.068587337170508
        ],
        [
          0.257450574887566,
          0.7752783953717345
        ],
        [
          0.2577904962251626,
          3.171953139379962
        ],
        [
          0.25812525349922305,
          0.7854274242146737
        ],
        [
          0.25839221025653986,
          2.343156957311689
        ],
        [
          0.2584600107732835,
          3.281342387063912
        ],
        [
          0.25878954289028044,
          0.7960112717252122
        ],
        [
          0.2591190750072774,
          3.3972320222021652
        ],
        [
          0.2594433214887151,
          0.8070559289036201
        ],
        [
          0.25976756797015277,
          3.5201471543291327
        ],
        [
          0.2600864689784709,
          0.8185894830387669
        ],
        [
          0.260405369986789,
          3.6506670180677663
        ],
        [
          0.2607188663512574,
          0.8306423337260397
        ],
        [
          0.2610323627157259,
          3.789431808343858
        ],
        [
          0.2613403959582946,
          0.8432474361672722
        ],
        [
          0.2616484292008634,
          3.937150544339789
        ],
        [
          0.2618839968816282,
          0.9706930063788297
        ],
        [
          0.2619509415619644,
          0.8564405758677328
        ],
        [
          0.26225345392306537,
          4.094610142808406
        ],
        [
          0.26255038838734046,
          0.8702606795520691
        ],
        [
          0.2628473228516156,
          4.262685918295446
        ],
        [
          0.2631386231735324,
          0.8847501680043971
        ],
        [
          0.26342992349544925,
          4.442353772483977
        ],
        [
          0.26371553422481875,
          0.8999553575723152
        ],
        [
          0.26400114495418825,
          4.634704390413543
        ],
        [
          0.26428101146153005,
          0.9159269183551269
        ],
        [
          0.26456087796887184,
          4.840959830558405
        ],
        [
          0.26483494647061934,
          0.9327203986339769
        ],
        [
          0.26510901497236683,
          5.06249298107502
        ],
        [
          0.2653757835067166,
          0.9504848604548332
        ],
        [
          0.26537723255589607,
          0.9503968269951844
        ],
        [
          0.2656454501394253,
          5.300850462762043
        ],
        [
          0.2659077647878727,
          0.9690234059131738
        ],
        [
          0.2661700794363201,
          5.557779694357337
        ],
        [
          0.2664264400531801,
          0.9886743134238124
        ],
        [
          0.26668280067004013,
          5.835261007955232
        ],
        [
          0.2669331571035066,
          1.0094316330625952
        ],
        [
          0.26718351353697306,
          6.135545920667608
        ],
        [
          0.26742781660402004,
          1.031386436667958
        ],
        [
          0.267672119671067,
          6.461202949057834
        ],
        [
          0.26791032118123037,
          1.0546400501891853
        ],
        [
          0.2681485226913938,
          6.8151727147134995
        ],
        [
          0.2683805754702435,
          1.0793055396328926
        ],
        [
          0.2686126282490933,
          7.200834558090596
        ],
        [
          0.2688384861613627,
          1.1055094631410556
        ],
        [
          0.26886757013180496,
          1.173773108928346
        ],
        [
          0.26906434407363206,
          7.622087491794081
        ],
        [
          0.2692839620460029,
          1.1333939465259402
        ],
        [
          0.2695035800183738,
          8.083449132517817
        ],
        [
          0.26971691406186604,
          1.1631191541324486
        ],
        [
          0.2699302481053583,
          8.590177324132394
        ],
        [
          0.27013725533733124,
          1.1948662457620778
        ],
        [
          0.2703442625693041,
          9.148420600623384
        ],
        [
          0.27054490123502806,
          1.2288409349881477
        ],
        [
          0.27074553990075195,
          9.765405577857772
        ],
        [
          0.27093976939454134,
          1.2652777965681503
        ],
        [
          0.2711339988883308,
          10.449672007247354
        ],
        [
          0.2713217797742143,
          1.3044455136252993
        ],
        [
          0.2715095606600978,
          11.211369867772286
        ],
        [
          0.2716908546919979,
          1.3466533128347238
        ],
        [
          0.271872148723898,
          12.062637937835353
        ],
        [
          0.2720469188653054,
          1.3922589137140982
        ],
        [
          0.2722216890067128,
          13.018090425939914
        ],
        [
          0.2723593567568933,
          1.6344004922424349
        ],
        [
          0.27238989944985204,
          1.4416784246090657
        ],
        [
          0.27255810989299123,
          14.095448402260995
        ],
        [
          0.27271972607741723,
          1.4953987652149665
        ],
        [
          0.2728813422618432,
          15.31636744981933
        ],
        [
          0.2730363308924964,
          1.553993401625701
        ],
        [
          0.2731913195231496,
          16.707534450515976
        ],
        [
          0.27333964858781723,
          1.618142472373245
        ],
        [
          0.2734879776524848,
          18.30213837142342
        ],
        [
          0.27362961643866585,
          1.6886588047272748
        ],
        [
          0.2737712552248469,
          20.14186823870213
        ],
        [
          0.27390617433600084,
          1.7665219356220858
        ],
        [
          0.2740410934471547,
          22.279665858466668
        ],
        [
          0.2741692648183167,
          1.8529231658050165
        ],
        [
          0.27429743618947866,
          24.783577616204653
        ],
        [
          0.2744188331022137,
          1.9493260602574445
        ],
        [
          0.2745402300149488,
          27.742237055307005
        ],
        [
          0.27465482711165645,
          2.0575489474530775
        ],
        [
          0.2747694242083641,
          31.27281782000444
        ],
        [
          0.27487719750588724,
          2.17987935176862
        ],
        [
          0.27498497080341033,
          35.53281607166267
        ],
        [
          0.2750858977059506,
          2.3192357740034417
        ],
        [
          0.2751868246084909,
          40.73792442962718
        ],
        [
          0.2752808839198182,
          2.4794013690509833
        ],
        [
          0.27537494323114553,
          47.18988166831102
        ],
        [
          0.2754621151660791,
          2.665369779925542
        ],
        [
          0.2755492871010127,
          55.321208243208716
        ],
        [
          0.27562955329616423,
          2.8838713913175607
        ],
        [
          0.2757098194913158,
          65.76962875138975
        ],
        [
          0.2757831630150949,
          3.144200270915435
        ],
        [
          0.27585114338198174,
          36.665751401572116
        ],
        [
          0.27585650653887406,
          79.5070322026166
        ],
        [
          0.2759229119007191,
          3.4595633346779984
        ],
        [
          0.27598931726256415,
          98.07393034701322
        ],
        [
          0.27604877042141823,
          3.8493817523734664
        ],
        [
          0.2761082235802723,
          124.0309444693167
        ],
        [
          0.276160711952277,
          4.343433232796944
        ],
        [
          0.27621320032428165,
          161.89141719066552
        ],
        [
          0.2762587127896766,
          4.989817370410397
        ],
        [
          0.27630422525507153,
          220.2245919806449
        ],
        [
          0.27634275216431214,
          5.871608885798858
        ],
        [
          0.27638127907355275,
          316.9679208119657
        ],
        [
          0.2764128122526168,
          7.145710267291154
        ],
        [
          0.27644434543168084,
          495.0635966062727
        ],
        [
          0.2764688781865754,
          9.148289969211808
        ],
        [
          0.27649341094147,
          879.8382071480489
        ],
        [
          0.2765109380619176,
          12.753171385410578
        ],
        [
          0.2765284651823653,
          1979.1942413301565
        ],
        [
          0.2765389829446824,
          21.16282528418592
        ],
        [
          0.2765495007069994,
          7915.716829452036
        ],
        [
          0.2793429300070701,
          0.07979306061225032
        ],
        [
          0.28026342408139093,
          0.06014814848625391
        ],
        [
          0.2828347166321585,
          0.035758479653630354
        ],
        [
          0.28632650325724684,
          0.023176399917515078
        ],
        [
          0.2898182898823352,
          0.017215904604861536
        ],
        [
          0.2933100765074236,
          0.013738509908717604
        ],
        [
          0.296801863132512,
          0.011459858992997566
        ],
        [
          0.30029364975760037,
          0.009851099005626597
        ],
        [
          0.30378543638268873,
          0.00865458360649748
        ],
        [
          0.3072772230077771,
          0.007729778346269116
        ],
        [
          0.31076900963286547,
          0.006993509698913993
        ],
        [
          0.31426079625795383,
          0.006393409078907455
        ],
        [
          0.31775258288304226,
          0.005894859901543781
        ],
        [
          0.3212443695081306,
          0.005474063209127755
        ],
        [
          0.324736156133219,
          0.005114118242450353
        ],
        [
          0.32822794275830736,
          0.004802691969817325
        ],
        [
          0.3317197293833957,
          0.004530573605049329
        ],
        [
          0.3352115160084841,
          0.0042907453690277046
        ],
        [
          0.3387033026335725,
          0.004077766477650785
        ],
        [
          0.3421950892586609,
          0.0038873537293409614
        ],
        [
          0.34568687588374925,
          0.0037160891872092465
        ],
        [
          0.3515430965630248,
          0.0034644844794419396
        ],
        [
          0.440951398300305,
          0.0018380783693883488
        ],
        [
          0.5530990014139988,
          0.0012708843974047553
        ],
        [
          1.1061980028279976,
          0.0006724676867629674
        ]
      ],
      "global_optimality_certified": false
    }
  ],
  "elapsed_seconds": 18.644300499930978
}

==> anc/B1_spurious_eigenpairs/numerics_S1/results_N128.json <==
{
  "pairs": [
    {
      "N": 128,
      "n": 1,
      "imag_scaled": "116.1065453639916616492343706072830198606817713612953067",
      "real_scaled": "-1580.187970733398684729001141800753786735482212005743722",
      "asym_imag": "116.1065231413730610694193557774734538250109308454230073",
      "asym_real": "-1575.383008980642765372308795824094102361329137262374259",
      "imag_residual_N4": "5965.33875756072450790148669325194741434",
      "real_residual_N": "-615.0351043527576776566202850124395998916",
      "dense_imag_scaled": 116.1065453639919,
      "dense_real_scaled": -1580.1879713881344,
      "dense_vs_boundary_relative": 3.3419934752353332e-15,
      "dense_vs_boundary_real_relative": 4.1434044476816475e-10,
      "boundary_residual": "6.221517816e-74",
      "delta": "(0.02477913194751934904675839812481173489537116948577087888 + 0.0001995177870911546046028333373458126916515551567527811995j)"
    },
    {
      "N": 128,
      "n": 2,
      "imag_scaled": "115.9651357700385166504732218174502128022835803324075481",
      "real_scaled": "-6309.992347402454578365276704367872610461222483569671691",
      "asym_imag": "115.9648861284021626402385438358599084461199562842657422",
      "asym_real": "-6301.532035922571061489235183296376409445316549049497038",
      "imag_residual_N4": "67012.66649127491477445100135295502556883",
      "real_residual_N": "-1082.919869425090160133314697151513730036",
      "dense_imag_scaled": 115.96513577003847,
      "dense_real_scaled": -6309.992347444634,
      "dense_vs_boundary_relative": 4.1222261163168936e-16,
      "dense_vs_boundary_real_relative": 6.684567589540289e-12,
      "boundary_residual": "5.289767523e-74",
      "delta": "(0.04997080445854924085289440334530474435492476027541688924 + 0.0004056209168684610776107154104263240993568238564935683776j)"
    },
    {
      "N": 128,
      "n": 3,
      "imag_scaled": "115.7299875291826104896234797419885098239295428863145091",
      "real_scaled": "-14157.28063576828008332188085145074036702014997144476585",
      "asym_imag": "115.7288244401173319249371905998373328146349986823369669",
      "asym_real": "-14178.44708082578488835077916241684692125196223536136833",
      "imag_residual_N4": "312214.3436066652785895228212000214266972",
      "real_residual_N": "2709.304967360615043698983803661638941672",
      "dense_imag_scaled": 115.72998752918203,
      "dense_real_scaled": -14157.280635655363,
      "dense_vs_boundary_relative": 5.074457825934193e-15,
      "dense_vs_boundary_real_relative": 7.975910084681638e-12,
      "boundary_residual": "2.39095932e-74",
      "delta": "(0.07557440372975327341894327766587354428972343159589433846 + 0.0006182905533342191193426265061290106052103562538658246706j)"
    },
    {
      "N": 128,
      "n": 4,
      "imag_scaled": "115.4018973151380770105136147290902132946254590055827865",
      "real_scaled": "-25068.98219299003983035482489848113572416859111467917621",
      "asym_imag": "115.3983380765185689235152960694057269305560580396366816",
      "asym_real": "-25206.12814369028424595694073318550563778126619619798815",
      "imag_residual_N4": "955425.8418404638290813406457139132647517",
      "real_residual_N": "17554.68168963128519707082684215934894242",
      "dense_imag_scaled": 115.4018973151382,
      "dense_real_scaled": -25068.98219322173,
      "dense_vs_boundary_relative": 1.3897395589073127e-15,
      "dense_vs_boundary_real_relative": 9.242158453582274e-12,
      "boundary_residual": "3.913045535e-74",
      "delta": "(0.1015889376005691005063636989149589222278346078656123894 + 0.0008374961834036184496597974047578304022720209719353056991j)"
    },
    {
      "N": 128,
      "n": 5,
      "imag_scaled": "114.9819706615664582641227537073360001825149491260640391",
      "real_scaled": "-38971.80128765816656993474071081348080514360645802300893",
      "asym_imag": "114.9734270376058736359728602445650907938831343561648861",
      "asym_real": "-39384.57522451606913430771989560235255903322843155935649",
      "imag_residual_N4": "2293411.593752060684007088030328085272062",
      "real_residual_N": "52835.06391781152823974133565297558449787",
      "dense_imag_scaled": 114.98197066156665,
      "dense_real_scaled": -38971.801286461836,
      "dense_vs_boundary_relative": 5.244323995826627e-15,
      "dense_vs_boundary_real_relative": 3.0697428413820595e-11,
      "boundary_residual": "1.048128033e-74",
      "delta": "(0.1280130413047098640042011972697418412807717134761240624 + 0.001063196065938474294053170359698763712557973646985195232j)"
    }
  ],
  "resolvent": {
    "N": 128,
    "L": 2,
    "numerical_peak": 493.75052844543546,
    "tau": 30436634.227727648,
    "coefficient": 0.015068070326093612,
    "comparison_00151": 494.7968,
    "ratio_to_00151": 0.9978854520591796,
    "coarse_max": 493.7505284301458,
    "coarse_samples": 447,
    "local_peaks": [
      {
        "nu": 0.27644415562700225,
        "value": 493.75052844543546,
        "offset_over_damping": -8.638750389582029e-07,
        "center_eta_real": -1.7940293850082832e-06,
        "center_eta_imag": 0.27644415562855207
      },
      {
        "nu": 0.276107466148593,
        "value": 123.70235449315233,
        "offset_over_damping": 4.111411066322197e-06,
        "center_eta_real": -7.1639019505689645e-06,
        "center_eta_imag": 0.2761074661191392
      },
      {
        "nu": 0.2755475895050452,
        "value": 55.17493063335755,
        "offset_over_damping": 9.323003077827798e-06,
        "center_eta_real": -1.6073136824261983e-05,
        "center_eta_imag": 0.2755475893551953
      },
      {
        "nu": 0.2747664226402,
        "value": 31.19035139361508,
        "offset_over_damping": 1.620785590899265e-05,
        "center_eta_real": -2.846148149538237e-05,
        "center_eta_imag": 0.2747664221789004
      },
      {
        "nu": 0.2737665979286274,
        "value": 20.088939281453584,
        "offset_over_damping": 2.5208617407578486e-05,
        "center_eta_real": -4.424572137022227e-05,
        "center_eta_imag": 0.27376659681325394
      },
      {
        "nu": 0.272551460296621,
        "value": 14.05856658412492,
        "offset_over_damping": 3.625644022924107e-05,
        "center_eta_real": -6.332078596867465e-05,
        "center_eta_imag": 0.2725514580008347
      },
      {
        "nu": 0.27112503864842574,
        "value": 10.42246824668486,
        "offset_over_damping": 5.080862745996272e-05,
        "center_eta_real": -8.556112575130098e-05,
        "center_eta_imag": 0.2711250343011824
      },
      {
        "nu": 0.26949201122305766,
        "value": 8.062528956859056,
        "offset_over_damping": 6.484553411874819e-05,
        "center_eta_real": -0.00011082232792169318,
        "center_eta_imag": 0.26949200403672463
      }
    ],
    "operator_norm_evaluations": 534,
    "dense_svd_relative_difference": null,
    "scan": [
      [
        1e-10,
        0.007570465431573145
      ],
      [
        1.2543261569443236e-10,
        0.008805000829611383
      ],
      [
        1.5733341079947224e-10,
        0.010240852875107554
      ],
      [
        1.9734741252704456e-10,
        0.01191084857455932
      ],
      [
        2.475380215379539e-10,
        0.013853166217239535
      ],
      [
        3.104934152533042e-10,
        0.01611220643448914
      ],
      [
        3.894600123111951e-10,
        0.01873960398534427
      ],
      [
        4.885098805257903e-10,
        0.021795402121970217
      ],
      [
        6.127507210692453e-10,
        0.0253494140435467
      ],
      [
        7.685892571236528e-10,
        0.02948279828228082
      ],
      [
        9.64061609156604e-10,
        0.03428987620399633
      ],
      [
        1.2092476932709637e-09,
        0.039880218847649924
      ],
      [
        1.5167910118943623e-09,
        0.04638102462220367
      ],
      [
        1.9025506408371475e-09,
        0.053939794375944844
      ],
      [
        2.3864190337132193e-09,
        0.06272727768916249
      ],
      [
        2.993347815416301e-09,
        0.07294059869010816
      ],
      [
        3.754634461708816e-09,
        0.08480634382818482
      ],
      [
        4.709536215085938e-09,
        0.09858315912478965
      ],
      [
        5.907294461658884e-09,
        0.11456297575362177
      ],
      [
        7.4096739600310755e-09,
        0.13306921820708958
      ],
      [
        9.294147862496208e-09,
        0.1544490247494455
      ],
      [
        1.1657892770437192e-08,
        0.17905431411083264
      ],
      [
        1.4622799836811526e-08,
        0.2072031564147581
      ],
      [
        1.8341760323073887e-08,
        0.23910843330400322
      ],
      [
        2.3006549737635142e-08,
        0.27475681603504204
      ],
      [
        2.8857717116956386e-08,
        0.3137233084526875
      ],
      [
        3.6196989409498406e-08,
        0.3549282217025118
      ],
      [
        4.5402830618970516e-08,
        0.39640415440244414
      ],
      [
        5.694995804468747e-08,
        0.43524345407927545
      ],
      [
        7.143382201233345e-08,
        0.4679687700080551
      ],
      [
        8.960131144057505e-08,
        0.49143438621368696
      ],
      [
        1.1238926863642819e-07,
        0.5039429167051017
      ],
      [
        1.4097279941051448e-07,
        0.5059075306477131
      ],
      [
        1.7682586971827364e-07,
        0.4996389073895777
      ],
      [
        2.2179731361205982e-07,
        0.4885078718403054
      ],
      [
        2.7820617200359103e-07,
        0.4760323344660423
      ],
      [
        3.4896127856745585e-07,
        0.4651196241260987
      ],
      [
        4.3771125946789447e-07,
        0.45735575215751445
      ],
      [
        5.490326819396249e-07,
        0.4525542122263371
      ],
      [
        6.886660539741663e-07,
        0.4492933059176712
      ],
      [
        8.638118448994282e-07,
        0.44628339355609525
      ],
      [
        1.083501791735688e-06,
        0.4431915228552588
      ],
      [
        1.3590646384701174e-06,
        0.4403369500498952
      ],
      [
        1.704710325011149e-06,
        0.4379885203009801
      ],
      [
        2.138262750674548e-06,
        0.43608906231544625
      ],
      [
        2.682078898590804e-06,
        0.4344692287491768
      ],
      [
        3.3642017174908743e-06,
        0.4330585066022402
      ],
      [
        4.2198062114858306e-06,
        0.43185144086145677
      ],
      [
        4.811104573664308e-06,
        0.43123812023910996
      ],
      [
        5.293013308302808e-06,
        0.430826143003818
      ],
      [
        6.639165041658635e-06,
        0.42995121447163237
      ],
      [
        8.327678372022776e-06,
        0.42920526583708907
      ],
      [
        1.044562480864771e-05,
        0.42857125430692117
      ],
      [
        1.2945867422224735e-05,
        0.42806029365526066
      ],
      [
        1.3102220423113397e-05,
        0.4280340531018847
      ],
      [
        1.6434457790761258e-05,
        0.427581300365981
      ],
      [
        2.061417028214931e-05,
        0.42720164629628415
      ],
      [
        2.1080630270785162e-05,
        0.42716773270582026
      ],
      [
        2.585689298860428e-05,
        0.4268858930917729
      ],
      [
        3.2432977212916635e-05,
        0.426628531218793
      ],
      [
        3.3529349684491714e-05,
        0.4265952336452682
      ],
      [
        4.068153166574063e-05,
        0.4264211689861316
      ],
      [
        4.597806909819826e-05,
        0.42632787463451677
      ],
      [
        5.102790927289725e-05,
        0.4262596105086544
      ],
      [
        6.357251002575838e-05,
        0.4261458924590063
      ],
      [
        6.400564133517695e-05,
        0.4261428769870842
      ],
      [
        8.028395011870942e-05,
        0.4260612139132383
      ],
      [
        8.116695095331849e-05,
        0.426058500695402
      ],
      [
        0.00010070225861671057,
        0.4260238879908449
      ],
      [
        0.00010471862442260527,
        0.42601944341008946
      ],
      [
        0.00012631347704631222,
        0.4260154235633333
      ],
      [
        0.00012827029789189202,
        0.42601717225017427
      ],
      [
        0.00015843829823377584,
        0.42604941404556496
      ],
      [
        0.0001585920161805044,
        0.42604955228779207
      ],
      [
        0.0001889137344691168,
        0.4261002952781281
      ],
      [
        0.0001987333017363711,
        0.4261240971042093
      ],
      [
        0.00022681744468737723,
        0.4261743663600403
      ],
      [
        0.0002492763786238395,
        0.4262201273786641
      ],
      [
        0.0002647211549056377,
        0.4262651449543068
      ],
      [
        0.00031101629386439685,
        0.42636527170990496
      ],
      [
        0.0003126738820162388,
        0.4263681458403581
      ],
      [
        0.000357311432823156,
        0.4264908100706459
      ],
      [
        0.0003921950288062925,
        0.4265753258761495
      ],
      [
        0.0004128037089069365,
        0.42660704575627967
      ],
      [
        0.00046829598499071695,
        0.4267658543811084
      ],
      [
        0.0004919404832552652,
        0.4268294065064235
      ],
      [
        0.0005337864268484797,
        0.426890712906748
      ],
      [
        0.0005992768687062425,
        0.42708350990729654
      ],
      [
        0.0006170538158069114,
        0.42713276928756816
      ],
      [
        0.0006755610489998481,
        0.42721051849958264
      ],
      [
        0.0007518452292934537,
        0.42743952611914116
      ],
      [
        0.0007739867414089153,
        0.4274959341167342
      ],
      [
        0.0008397126092371018,
        0.427562492729179
      ],
      [
        0.0009275799891807498,
        0.4278311072758881
      ],
      [
        0.0009708318148773048,
        0.4279113916136453
      ],
      [
        0.0010278133508165412,
        0.4279437092451196
      ],
      [
        0.0011280467124523325,
        0.42825634683966907
      ],
      [
        0.0012177397393943353,
        0.42833680049758344
      ],
      [
        0.0012414216578769475,
        0.4283518767776229
      ],
      [
        0.0013547966033015625,
        0.4287139086062702
      ],
      [
        0.0014820811073248071,
        0.42878510243005474
      ],
      [
        0.0015274428074728787,
        0.4288914380872661
      ],
      [
        0.0016093656113480516,
        0.42920283861913566
      ],
      [
        0.0017513196184453458,
        0.4292417487919138
      ],
      [
        0.00189327362554264,
        0.42972245023582156
      ],
      [
        0.0019159114666497084,
        0.4297673227747038
      ],
      [
        0.002050648684647118,
        0.4297203448654326
      ],
      [
        0.002208023743751596,
        0.4302722519918948
      ],
      [
        0.002381562676094239,
        0.4302195291417799
      ],
      [
        0.002403177867008296,
        0.43025206467543503
      ],
      [
        0.0025551016084368818,
        0.4308519014835672
      ],
      [
        0.0027455382046608313,
        0.4307380125668809
      ],
      [
        0.0029359748008847813,
        0.4314611756075858
      ],
      [
        0.003014368858378173,
        0.4314736027226802
      ],
      [
        0.0031440335442804845,
        0.4312745541920717
      ],
      [
        0.0033520922876761877,
        0.43209995139625396
      ],
      [
        0.003490456510461516,
        0.43194903192249073
      ],
      [
        0.0035784881007441425,
        0.43182794513482037
      ],
      [
        0.00378100170574215,
        0.4326991366159214
      ],
      [
        0.003804883913812097,
        0.4327681939046884
      ],
      [
        0.004050321925550243,
        0.43239699811599014
      ],
      [
        0.004295759937288389,
        0.43346594891336304
      ],
      [
        0.004560935268685795,
        0.4329805408217282
      ],
      [
        0.004742609338963493,
        0.43383799456665956
      ],
      [
        0.004826110600083202,
        0.43419333900034573
      ],
      [
        0.005111708165302882,
        0.4335774119419115
      ],
      [
        0.0053973057305225615,
        0.43495056203011223
      ],
      [
        0.005704000051221852,
        0.4341864591173533
      ],
      [
        0.0059487789460303375,
        0.4355072271039207
      ],
      [
        0.006010694371921142,
        0.43573789141981145
      ],
      [
        0.006339149402078088,
        0.4348065382732902
      ],
      [
        0.006667604432235036,
        0.4365556777483559
      ],
      [
        0.006980913020923032,
        0.43545647882876287
      ],
      [
        0.007018473390759163,
        0.4354365139779846
      ],
      [
        0.00736934234928329,
        0.4374043514100125
      ],
      [
        0.007461709033885553,
        0.43731281930018306
      ],
      [
        0.007743267557582052,
        0.43607526057348467
      ],
      [
        0.008117192765880812,
        0.43828442610670976
      ],
      [
        0.008514805487437488,
        0.4367216638993283
      ],
      [
        0.008912418208994164,
        0.43919650303735364
      ],
      [
        0.009334338487894977,
        0.43737462348142353
      ],
      [
        0.009359416816710407,
        0.43740941753723384
      ],
      [
        0.00975625876679579,
        0.44014127568795947
      ],
      [
        0.010203095262022732,
        0.4380330550942895
      ],
      [
        0.010471369531384547,
        0.4399540823607835
      ],
      [
        0.010649931757249676,
        0.4411195351593537
      ],
      [
        0.011122281569436105,
        0.4386958936308557
      ],
      [
        0.011594631381622535,
        0.4421321759935149
      ],
      [
        0.011739761326944464,
        0.44170401006546794
      ],
      [
        0.012093079868848892,
        0.4393620962326866
      ],
      [
        0.012591528356075249,
        0.44318020247841117
      ],
      [
        0.01311664893516316,
        0.4400306456472948
      ],
      [
        0.01364176951425107,
        0.4442647354258
      ],
      [
        0.013961826041846063,
        0.44208324534619037
      ],
      [
        0.014194123443896482,
        0.44070055378920725
      ],
      [
        0.014725489708669843,
        0.44534166389124497
      ],
      [
        0.014746477373541894,
        0.44538701942841435
      ],
      [
        0.015326613515514755,
        0.4413708654890347
      ],
      [
        0.015906749657487618,
        0.44654843061312666
      ],
      [
        0.016515204212016597,
        0.4420406624201857
      ],
      [
        0.017123658766545573,
        0.44775048491551833
      ],
      [
        0.017452282552307578,
        0.44515744648148287
      ],
      [
        0.01776095497789068,
        0.44270906719658215
      ],
      [
        0.01839825118923579,
        0.4489948469093418
      ],
      [
        0.018470566915399108,
        0.4489090784978684
      ],
      [
        0.019064899017355554,
        0.4433752476376244
      ],
      [
        0.019731546845475317,
        0.4502833392322123
      ],
      [
        0.02042804259959036,
        0.44403842119789816
      ],
      [
        0.020942739062769094,
        0.4502791563705526
      ],
      [
        0.021124538353705404,
        0.4516179526562348
      ],
      [
        0.021851364283468514,
        0.4446978595599795
      ],
      [
        0.022578190213231625,
        0.4530008568600374
      ],
      [
        0.023168115215575536,
        0.4461877198134276
      ],
      [
        0.023335814053128883,
        0.44535289338869055
      ],
      [
        0.02409343789302614,
        0.45443441196673323
      ],
      [
        0.02443319557323061,
        0.451176711108216
      ],
      [
        0.024882312355557174,
        0.44600291724444274
      ],
      [
        0.025671186818088207,
        0.45592118092069356
      ],
      [
        0.026491749031207476,
        0.4466473946524996
      ],
      [
        0.02731231124432674,
        0.4574639427856404
      ],
      [
        0.027923652083692126,
        0.4490885920414782
      ],
      [
        0.028164982128580866,
        0.447285863323787
      ],
      [
        0.02901765301283499,
        0.45906570705674743
      ],
      [
        0.02906037292199617,
        0.4590432432938028
      ],
      [
        0.02990283659358136,
        0.4479179405216558
      ],
      [
        0.03078802017432773,
        0.46072972909127347
      ],
      [
        0.03141410859415364,
        0.4512323712688357
      ],
      [
        0.03170610282441635,
        0.4485433285683182
      ],
      [
        0.03262418547450497,
        0.46245952677560886
      ],
      [
        0.03357553508278566,
        0.4491618204843272
      ],
      [
        0.03452688469106635,
        0.46425889856184405
      ],
      [
        0.034904565104615155,
        0.4595876865201832
      ],
      [
        0.035511849752114494,
        0.4497733057551158
      ],
      [
        0.03645118588661649,
        0.46600076575872196
      ],
      [
        0.036496814813162644,
        0.4661319430248469
      ],
      [
        0.03751572343363227,
        0.450377776220557
      ],
      [
        0.03839502161507667,
        0.4671501517280259
      ],
      [
        0.038534632054101896,
        0.468083080110852
      ],
      [
        0.03958779087118336,
        0.45097533208681473
      ],
      [
        0.040640949688264816,
        0.4701170742724349
      ],
      [
        0.041728642695781096,
        0.4515661880651774
      ],
      [
        0.04188547812553819,
        0.4526656733534766
      ],
      [
        0.04281633570329737,
        0.4722390597114503
      ],
      [
        0.04393882298105116,
        0.45215067964963546
      ],
      [
        0.04506131025880495,
        0.4744545679829294
      ],
      [
        0.045375934635999704,
        0.4706794994189841
      ],
      [
        0.04572167590922283,
        0.46089298557373526
      ],
      [
        0.04621882660088662,
        0.4527292695545923
      ],
      [
        0.047376342942968296,
        0.47676955824793416
      ],
      [
        0.048569096380826335,
        0.45330255434569205
      ],
      [
        0.04886639114646122,
        0.4570468371376812
      ],
      [
        0.04976184981868437,
        0.4791904505043469
      ],
      [
        0.05099002003485904,
        0.45387127131029237
      ],
      [
        0.052218190251033726,
        0.48172416217018854
      ],
      [
        0.052356847656922736,
        0.4809592880904354
      ],
      [
        0.0534819268795668,
        0.45443630562990556
      ],
      [
        0.054745663508099875,
        0.4843781484462183
      ],
      [
        0.05584730416738425,
        0.4563969253181482
      ],
      [
        0.056045084317728214,
        0.45499869793359365
      ],
      [
        0.057344505127356546,
        0.48716044694361005
      ],
      [
        0.05734989403226934,
        0.4871635565680799
      ],
      [
        0.05867969408370831,
        0.4555596523295444
      ],
      [
        0.05933776067784577,
        0.4719053940627878
      ],
      [
        0.06001488304006007,
        0.4900797271290476
      ],
      [
        0.06138588824319112,
        0.45612054503033145
      ],
      [
        0.06275689344632217,
        0.4931453452154752
      ],
      [
        0.06282821718830728,
        0.492944813452282
      ],
      [
        0.06416372494004449,
        0.4566829337060536
      ],
      [
        0.06557055643376683,
        0.4963674052125382
      ],
      [
        0.0663186736987688,
        0.47471731739369966
      ],
      [
        0.06701318388339428,
        0.4572485677174655
      ],
      [
        0.06845581133302173,
        0.4997568269494201
      ],
      [
        0.06980913020923031,
        0.4583567229630173
      ],
      [
        0.06993416156831009,
        0.45781939939886207
      ],
      [
        0.07141251180359845,
        0.5033254219955791
      ],
      [
        0.07193547218266061,
        0.4904801281654165
      ],
      [
        0.07292646622394963,
        0.4583975965769604
      ],
      [
        0.07329958671969183,
        0.46504748999309664
      ],
      [
        0.0744404206443008,
        0.5070859785357328
      ],
      [
        0.07598981248356687,
        0.4589855565281625
      ],
      [
        0.07679004323015334,
        0.485147498353846
      ],
      [
        0.07753920432283296,
        0.511052356407198
      ],
      [
        0.07912381577151298,
        0.4595859215923884
      ],
      [
        0.08028049974061487,
        0.5048462479271365
      ],
      [
        0.080708427220193,
        0.515239593685713
      ],
      [
        0.0823279864033062,
        0.46020159667801225
      ],
      [
        0.08377095625107638,
        0.5176401822578821
      ],
      [
        0.0839475455864194,
        0.5196640264146357
      ],
      [
        0.08560172339605468,
        0.4608357689098452
      ],
      [
        0.08725590120568996,
        0.5243434233191752
      ],
      [
        0.0872614127615379,
        0.5243454544653424
      ],
      [
        0.0889443079880455,
        0.4614919296929124
      ],
      [
        0.09023054437085234,
        0.5190614990589286
      ],
      [
        0.09063271477040107,
        0.5292971376401786
      ],
      [
        0.09075186927199941,
        0.5284516016910554
      ],
      [
        0.09235489686817817,
        0.46217389948836624
      ],
      [
        0.09407707896595528,
        0.534546278569628
      ],
      [
        0.09424232578246093,
        0.5328186516969923
      ],
      [
        0.09583251511820978,
        0.4628858556279656
      ],
      [
        0.09758795127046427,
        0.5401139051846695
      ],
      [
        0.09773278229292244,
        0.5387415768701294
      ],
      [
        0.09937604887351527,
        0.46363236353016785
      ],
      [
        0.10116414647656627,
        0.5460252462735301
      ],
      [
        0.10122323880338396,
        0.5458094951435057
      ],
      [
        0.10298423771128924,
        0.4644184117268391
      ],
      [
        0.10471369531384547,
        0.5516189905972201
      ],
      [
        0.10480432894601222,
        0.5523079500396773
      ],
      [
        0.1066556667788596,
        0.46524945116620886
      ],
      [
        0.108204151824307,
        0.5517244363298519
      ],
      [
        0.10850700461170697,
        0.5589923683850352
      ],
      [
        0.11038875867909342,
        0.4661314393276182
      ],
      [
        0.1116946083347685,
        0.5413306599357159
      ],
      [
        0.11227051274647988,
        0.566111881331105
      ],
      [
        0.1131785319596855,
        0.5152918965875755
      ],
      [
        0.11418176513478023,
        0.46707088976899236
      ],
      [
        0.11518506484523001,
        0.5194842387281607
      ],
      [
        0.1160930175230806,
        0.5737032681748935
      ],
      [
        0.11803275845939257,
        0.4680749278316898
      ],
      [
        0.11867552135569154,
        0.4925320476214227
      ],
      [
        0.11997249939570452,
        0.5818071332320428
      ],
      [
        0.12193962286777896,
        0.46915135335313085
      ],
      [
        0.12216597786615305,
        0.4726781853846523
      ],
      [
        0.1239067463398534,
        0.5904683955468121
      ],
      [
        0.12565643437661456,
        0.47346279514552636
      ],
      [
        0.1259000456671532,
        0.470308711388547
      ],
      [
        0.12789334499445304,
        0.599736853810228
      ],
      [
        0.1291468908870761,
        0.504977166738172
      ],
      [
        0.12991150837624243,
        0.4715563721261021
      ],
      [
        0.1319296717580318,
        0.6096678400082126
      ],
      [
        0.1326373473975376,
        0.5652926773509068
      ],
      [
        0.13397127782861135,
        0.47290462139915723
      ],
      [
        0.13601288389919092,
        0.6203229781250242
      ],
      [
        0.1361278039079991,
        0.618898725766009
      ],
      [
        0.13807639732498783,
        0.47436476346455037
      ],
      [
        0.13961826041846062,
        0.6017544015336331
      ],
      [
        0.14013991075078472,
        0.6317710676895052
      ],
      [
        0.14196279304159262,
        0.4800861345409169
      ],
      [
        0.14222367790891594,
        0.47594923803733424
      ],
      [
        0.14310871692892216,
        0.5296643584876053
      ],
      [
        0.14430744506704718,
        0.6440891162482884
      ],
      [
        0.14640968985015512,
        0.4776717539619573
      ],
      [
        0.14659917343938367,
        0.4807027947065657
      ],
      [
        0.1485119346332631,
        0.6573635502047834
      ],
      [
        0.15008962994984518,
        0.4997128437478871
      ],
      [
        0.15063075443087748,
        0.47954744237574043
      ],
      [
        0.1527495742284919,
        0.6716916401731732
      ],
      [
        0.1535800864603067,
        0.5935382854502574
      ],
      [
        0.15488293614086637,
        0.4815930328037982
      ],
      [
        0.15701629805324085,
        0.6871831854484963
      ],
      [
        0.15707054297076822,
        0.6867469571420566
      ],
      [
        0.15916203539942966,
        0.4838270563418358
      ],
      [
        0.16056099948122973,
        0.6266570671821122
      ],
      [
        0.16130777274561847,
        0.7039625128984746
      ],
      [
        0.16346358193348215,
        0.4862700809732497
      ],
      [
        0.16405145599169124,
        0.5166349852992961
      ],
      [
        0.16561939112134583,
        0.7221708592167678
      ],
      [
        0.16754191250215275,
        0.4934265645847661
      ],
      [
        0.16778282895304455,
        0.48894498517301993
      ],
      [
        0.16994626678474328,
        0.741969222952424
      ],
      [
        0.17103236901261426,
        0.5905401322358439
      ],
      [
        0.17211474827705064,
        0.4918772773377135
      ],
      [
        0.17428322976935798,
        0.7635417952649174
      ],
      [
        0.1745228255230758,
        0.7510273910840927
      ],
      [
        0.17645402657354795,
        0.4950954703270405
      ],
      [
        0.1780132820335373,
        0.7090422378951823
      ],
      [
        0.17806764462494395,
        0.7203078149533023
      ],
      [
        0.1786248233777379,
        0.78710010761263
      ],
      [
        0.18079506288882535,
        0.49863152261683497
      ],
      [
        0.18150373854399882,
        0.5517191633811283
      ],
      [
        0.18296530239991277,
        0.8128880728365804
      ],
      [
        0.18499419505446033,
        0.5041895652126549
      ],
      [
        0.1851319676493694,
        0.5025213603890716
      ],
      [
        0.18729863289882606,
        0.8411881464906635
      ],
      [
        0.18848465156492186,
        0.6091156615022741
      ],
      [
        0.18945856332835181,
        0.5068054985169592
      ],
      [
        0.1916184937578776,
        0.8723289021640844
      ],
      [
        0.19197510807538337,
        0.831527229067142
      ],
      [
        0.1937683869741988,
        0.5115297831042213
      ],
      [
        0.19546556458584488,
        0.8355384778700348
      ],
      [
        0.19591828019052,
        0.9066944040945255
      ],
      [
        0.19805469480215662,
        0.516746284373608
      ],
      [
        0.1989560210963064,
        0.6257694245409373
      ],
      [
        0.20019110941379326,
        0.9447358813093565
      ],
      [
        0.20231046905008465,
        0.5225143767686392
      ],
      [
        0.20244647760676793,
        0.5255791126887475
      ],
      [
        0.20442982868637607,
        0.9869863724080524
      ],
      [
        0.20593693411722944,
        0.5796226717912468
      ],
      [
        0.20652842729647908,
        0.5289020538436494
      ],
      [
        0.20862702590658205,
        1.0340792371118381
      ],
      [
        0.20942739062769095,
        0.7906397821672269
      ],
      [
        0.210701034431308,
        0.5359875398611396
      ],
      [
        0.21277504295603397,
        1.0867717466457312
      ],
      [
        0.21291784713815246,
        1.0727779427495139
      ],
      [
        0.21482051745814779,
        0.5438612794223836
      ],
      [
        0.216408303648614,
        1.0042075869032456
      ],
      [
        0.2168659919602616,
        1.1459754097272916
      ],
      [
        0.21887888328877192,
        0.5526284129918883
      ],
      [
        0.2198987601590755,
        0.7650166646939534
      ],
      [
        0.2208917746172822,
        1.2127953246314784
      ],
      [
        0.2228679396682843,
        0.5624118828700682
      ],
      [
        0.2233549043585335,
        0.6164054116127221
      ],
      [
        0.223389216669537,
        0.6241005890020687
      ],
      [
        0.2248441047192864,
        1.2885817626951075
      ],
      [
        0.22677931933980636,
        0.5733563655428956
      ],
      [
        0.22687967317999852,
        0.576230963288792
      ],
      [
        0.22871453396032632,
        1.3749985283555952
      ],
      [
        0.23037012969046003,
        0.5998950128388352
      ],
      [
        0.23060450752230752,
        0.5856332992144255
      ],
      [
        0.23249448108428872,
        1.4741146329073178
      ],
      [
        0.23386058620092157,
        0.666369116520038
      ],
      [
        0.23433487273330528,
        0.5994473802030716
      ],
      [
        0.23617526438232186,
        1.5885288308364192
      ],
      [
        0.23735104271138308,
        0.7412293386624316
      ],
      [
        0.23796170094004582,
        0.6150450551608468
      ],
      [
        0.23974813749776974,
        1.7215412037227313
      ],
      [
        0.24084149922184458,
        0.7896499999476961
      ],
      [
        0.24147623296866372,
        0.632725763919384
      ],
      [
        0.24320432843955772,
        1.8773932557872937
      ],
      [
        0.2443319557323061,
        0.7842353519700933
      ],
      [
        0.24486970504128908,
        0.6528570327828047
      ],
      [
        0.24653508164302046,
        2.0616096642790276
      ],
      [
        0.24782241224276763,
        0.7288940595743837
      ],
      [
        0.24813339224700393,
        0.6758950512713066
      ],
      [
        0.2497317028509874,
        2.281494019879288
      ],
      [
        0.25125865468510455,
        0.7024132080483387
      ],
      [
        0.2513128687532291,
        0.7047628746644435
      ],
      [
        0.2527856065192218,
        2.546863276633759
      ],
      [
        0.2542369859496829,
        0.733142427454436
      ],
      [
        0.25480332526369065,
        0.9905946946772347
      ],
      [
        0.25568836538014406,
        2.8711619141944786
      ],
      [
        0.25706006355480693,
        0.7690294239965398
      ],
      [
        0.2582937817741522,
        2.929429684869036
      ],
      [
        0.25843176172946974,
        3.273197933100158
      ],
      [
        0.2597198008315659,
        0.8113229062495878
      ],
      [
        0.26100783993366206,
        3.7799314173736915
      ],
      [
        0.26178423828461367,
        1.1357664142370365
      ],
      [
        0.2622083997639479,
        0.8617047379292204
      ],
      [
        0.2634089595942337,
        4.431113610007712
      ],
      [
        0.26451840417232125,
        0.9224960176420128
      ],
      [
        0.2652746947950752,
        2.2971172638765784
      ],
      [
        0.2656278487504088,
        5.287325559258248
      ],
      [
        0.2666427526034424,
        0.996993259400008
      ],
      [
        0.267657656456476,
        6.444592902780257
      ],
      [
        0.26857483024660034,
        1.0900417681626329
      ],
      [
        0.26876515130553674,
        1.248210523381585
      ],
      [
        0.26949200403672463,
        8.062528939908491
      ],
      [
        0.2703085191689535,
        1.2090674782541417
      ],
      [
        0.2711250343011824,
        10.422468233931582
      ],
      [
        0.27183824615100854,
        1.3660606854390365
      ],
      [
        0.2722556078159982,
        2.9483971677195675
      ],
      [
        0.2725514580008347,
        14.058566574871122
      ],
      [
        0.27315902740704434,
        1.5817223006237184
      ],
      [
        0.27376659681325394,
        20.0889392750269
      ],
      [
        0.27426650949607717,
        1.895133572828675
      ],
      [
        0.2747664221789004,
        31.19035138946498
      ],
      [
        0.2751570057670478,
        2.3899836409942004
      ],
      [
        0.2755475893551953,
        55.174930630994744
      ],
      [
        0.27574606432645976,
        4.461124743156479
      ],
      [
        0.27582752773716723,
        3.2836429184713767
      ],
      [
        0.2761074661191392,
        123.70235449147367
      ],
      [
        0.2762758108738457,
        5.371584228223634
      ],
      [
        0.27644415562855207,
        493.7505284301458
      ],
      [
        0.27923652083692124,
        0.31924521078609736
      ],
      [
        0.2801598988187063,
        0.24043695118822747
      ],
      [
        0.2827269773473828,
        0.14306203144866345
      ],
      [
        0.2862174338578443,
        0.09272258748847416
      ],
      [
        0.2897078903683058,
        0.06887570350778299
      ],
      [
        0.29319834687876734,
        0.05496339629551749
      ],
      [
        0.2966888033892288,
        0.045847065001748365
      ],
      [
        0.30017925989969035,
        0.039410837183732075
      ],
      [
        0.3036697164101519,
        0.03462391072261569
      ],
      [
        0.3071601729206134,
        0.03092403289870535
      ],
      [
        0.3106506294310749,
        0.027978443169733906
      ],
      [
        0.31414108594153645,
        0.025577626185149336
      ],
      [
        0.31763154245199793,
        0.023583088959620285
      ],
      [
        0.32112199896245947,
        0.02189961761581285
      ],
      [
        0.32461245547292095,
        0.020459596470506505
      ],
      [
        0.3281029119833825,
        0.019213684277603213
      ],
      [
        0.331593368493844,
        0.018125031154429493
      ],
      [
        0.3350838250043055,
        0.017165560900609785
      ],
      [
        0.33857428151476704,
        0.01631350647322399
      ],
      [
        0.3420647380252285,
        0.015551732015672455
      ],
      [
        0.34555519453569006,
        0.014866563364634636
      ],
      [
        0.3514118892151799,
        0.013859554276141321
      ],
      [
        0.440785124503821,
        0.007353291245846669
      ],
      [
        0.5528883112571041,
        0.005084235693354212
      ],
      [
        1.1057766225142083,
        0.002690226117212763
      ]
    ],
    "global_optimality_certified": false
  }
}

==> anc/B1_spurious_eigenpairs/numerics_S1/results_N256.json <==
{
  "pairs": [
    {
      "N": 256,
      "n": 1,
      "imag_scaled": "116.1419484533595802807212331600327940532754824373217802",
      "real_scaled": "-1578.057776303256511080434387018615925369725128126009856",
      "asym_imag": "116.1419470681058768710712589926761693346828174731112191",
      "asym_real": "-1575.383008980642765372308795824094102361329137262374259",
      "imag_residual_N4": "5949.619352807330329856041533935300699167",
      "real_residual_N": "-684.7404345891189012801513457975866901494",
      "dense_imag_scaled": 116.14194845335966,
      "dense_real_scaled": -1578.0577750222928,
      "dense_vs_boundary_relative": 9.245241292184693e-16,
      "dense_vs_boundary_real_relative": 8.117342626451813e-10,
      "boundary_residual": "1.908247839e-74",
      "delta": "(0.01233084491537027504667733649869757280659075876284957163 + 0.00004940797078239856564509330731612094524690498099560255927j)"
    },
    {
      "N": 256,
      "n": 2,
      "imag_scaled": "116.106597404498433793814350729844807117199719840484921",
      "real_scaled": "-6309.547621006124105315209490110936788306429350128113485",
      "asym_imag": "116.1065818353334258468461566966707704848075027950185893",
      "asym_real": "-6301.532035922571061489235183296376409445316549049497038",
      "imag_residual_N4": "66869.05453515980849572466482641243054646",
      "real_residual_N": "-2051.989781389579219449422544527456988445",
      "dense_imag_scaled": 116.10659740449917,
      "dense_real_scaled": -6309.547623335816,
      "dense_vs_boundary_relative": 6.443100345990377e-15,
      "dense_vs_boundary_real_relative": 3.69232740510743e-10,
      "boundary_residual": "4.344600573e-74",
      "delta": "(0.02476476065784473382642202524079786992009520366613078249 + 0.00009963840061508465303599613558116811802888804521531964889j)"
    },
    {
      "N": 256,
      "n": 3,
      "imag_scaled": "116.0477123947225785451512391060896577561899197421179652",
      "real_scaled": "-14186.42819577764508878736079315977756936741740846266608",
      "asym_imag": "116.0476397807126741398043195366617724016819783315308729",
      "asym_real": "-14178.44708082578488835077916241684692125196223536136833",
      "imag_residual_N4": "311874.7977708410513470850351690280489745",
      "real_residual_N": "-2043.165427676211311764897470190245917557",
      "dense_imag_scaled": 116.04771239472352,
      "dense_real_scaled": -14186.428189063381,
      "dense_vs_boundary_relative": 8.798147666383196e-15,
      "dense_vs_boundary_real_relative": 4.732878343321568e-10,
      "boundary_residual": "9.723408968e-75",
      "delta": "(0.03730170898326790931471972399671210117312635436179029921 + 0.0001506907166947986053696268766557803749615439547727250827j)"
    },
    {
      "N": 256,
      "n": 4,
      "imag_scaled": "115.9653434540088339082640217093642118231925391359233823",
      "real_scaled": "-25195.32759587985876799348640749549286317374378175320052",
      "asym_imag": "115.96512090424362174994574751264917508530624408264807",
      "asym_real": "-25206.12814369028424595694073318550563778126619619798815",
      "imag_residual_N4": "955843.9633186984785620340517534206601614",
      "real_residual_N": "2764.940239468922358644307376643270299526",
      "dense_imag_scaled": 115.96534345400869,
      "dense_real_scaled": -25195.327590768135,
      "dense_vs_boundary_relative": 2.900654156432131e-15,
      "dense_vs_boundary_real_relative": 2.0288379642509186e-10,
      "boundary_residual": "2.83693963e-74",
      "delta": "(0.04994162789164551025977797891076787930765785994654572091 + 0.0002025639731459245228789501462538113269129243680113646661j)"
    },
    {
      "N": 256,
      "n": 5,
      "imag_scaled": "115.8595604696551894801377686766672925306429663932937045",
      "real_scaled": "-39317.58864637860665521870891233200228917005380510112379",
      "asym_imag": "115.8590252059262686772704406246329785356803000483701805",
      "asym_real": "-39384.57522451606913430771989560235255903322843155935649",
      "imag_residual_N4": "2298940.210449857689237010390764878159761",
      "real_residual_N": "17148.56400319039464678681171720966908497",
      "dense_imag_scaled": 115.85956046965495,
      "dense_real_scaled": -39317.58864136672,
      "dense_vs_boundary_relative": 3.324321948223305e-15,
      "dense_vs_boundary_real_relative": 1.2747194434010147e-10,
      "boundary_residual": "2.84348587e-74",
      "delta": "(0.06268443171754150949194621702767580984225618936944689498 + 0.000255256855674962349149747915645863175108055874039041199j)"
    }
  ],
  "resolvent": {
    "N": 256,
    "L": 2,
    "numerical_peak": 1977.4034764768396,
    "tau": 243567319.48288685,
    "coefficient": 0.015086391269507138,
    "comparison_00151": 1979.1872,
    "ratio_to_00151": 0.9990987595700092,
    "coarse_max": 1977.4034762428623,
    "coarse_samples": 701,
    "local_peaks": [
      {
        "nu": 0.27652844869850574,
        "value": 1977.4034764768396,
        "offset_over_damping": 1.3553500240642995e-07,
        "center_eta_real": -2.239513645601121e-07,
        "center_eta_imag": 0.27652844869847537
      },
      {
        "nu": 0.2764442795314059,
        "value": 494.6158011417704,
        "offset_over_damping": -3.479888038444605e-06,
        "center_eta_real": -8.954246304341462e-07,
        "center_eta_imag": 0.27644427953452183
      },
      {
        "nu": 0.2763040771358872,
        "value": 220.02549450295282,
        "offset_over_damping": 2.778139124967854e-06,
        "center_eta_real": -2.0132786020016923e-06,
        "center_eta_imag": 0.27630407713029403
      },
      {
        "nu": 0.2761079606220002,
        "value": 123.91889146490144,
        "offset_over_damping": 4.815280957049338e-06,
        "center_eta_real": -3.5756155977317453e-06,
        "center_eta_imag": 0.2761079606047826
      },
      {
        "nu": 0.275856096369615,
        "value": 79.4352685161832,
        "offset_over_damping": 2.3824688189763603e-06,
        "center_eta_real": -5.5797878676038e-06,
        "center_eta_imag": 0.27585609635632136
      },
      {
        "nu": 0.2755486977390784,
        "value": 55.271330287930994,
        "offset_over_damping": 5.3351000918069085e-06,
        "center_eta_real": -8.02240654612822e-06,
        "center_eta_imag": 0.2755486976962781
      },
      {
        "nu": 0.27518602444314877,
        "value": 40.7012430625167,
        "offset_over_damping": 5.7108877155293925e-06,
        "center_eta_real": -1.0899353054773044e-05,
        "center_eta_imag": 0.2751860243809038
      },
      {
        "nu": 0.2747683821782089,
        "value": 31.244701730485087,
        "offset_over_damping": 9.491897585396049e-06,
        "center_eta_real": -1.4205792911794037e-05,
        "center_eta_imag": 0.274768382043369
      }
    ],
    "operator_norm_evaluations": 783,
    "dense_svd_relative_difference": null,
    "scan": [
      [
        1e-10,
        0.030280328287780288
      ],
      [
        1.254330019673033e-10,
        0.0352174471944088
      ],
      [
        1.5733437982529512e-10,
        0.0409589766383574
      ],
      [
        1.9734923574150688e-10,
        0.047635505420736066
      ],
      [
        2.4754107075010234e-10,
        0.05539842839496685
      ],
      [
        3.1049819614385827e-10,
        0.06442293395052331
      ],
      [
        3.89467208477567e-10,
        0.07491114404432701
      ],
      [
        4.885204112716678e-10,
        0.08709515743658436
      ],
      [
        6.127658170810692e-10,
        0.10123948507655617
      ],
      [
        7.686105593942597e-10,
        0.11764189084164625
      ],
      [
        9.640912980859025e-10,
        0.13663080608481845
      ],
      [
        1.20928865689469e-09,
        0.15855603234250604
      ],
      [
        1.5168470647930922e-09,
        0.18376706087054365
      ],
      [
        1.9026268086229016e-09,
        0.21256973846181262
      ],
      [
        2.3865219222903945e-09,
        0.2451474361088773
      ],
      [
        2.993486089736635e-09,
        0.28142943024815564
      ],
      [
        3.754819465830304e-09,
        0.3208936343664344
      ],
      [
        4.709782774443612e-09,
        0.3623178988999586
      ],
      [
        5.907621920123568e-09,
        0.4035632688146491
      ],
      [
        7.410107519289436e-09,
        0.4415786498117466
      ],
      [
        9.294720310449607e-09,
        0.4728663907529594
      ],
      [
        1.1658646709861595e-08,
        0.49445936569673493
      ],
      [
        1.4623790556941605e-08,
        0.5050086547257626
      ],
      [
        1.8343059496982877e-08,
        0.5053035996392871
      ],
      [
        2.3008250179714147e-08,
        0.49791238988596775
      ],
      [
        2.885993890056285e-08,
        0.4862941136854017
      ],
      [
        3.6199887728905534e-08,
        0.4739105239685702
      ],
      [
        4.540660588715966e-08,
        0.4634863710500999
      ],
      [
        5.695486885572663e-08,
        0.4563081217392425
      ],
      [
        7.14402017722786e-08,
        0.4518953610595754
      ],
      [
        8.960958969446766e-08,
        0.44874639685667356
      ],
      [
        1.123999984043538e-07,
        0.44571517776441505
      ],
      [
        1.4098669220978196e-07,
        0.4426314324797466
      ],
      [
        1.7684384041313166e-07,
        0.4398518541671278
      ],
      [
        2.218205378244577e-07,
        0.4375893089147048
      ],
      [
        2.7823615957323476e-07,
        0.4357440670109925
      ],
      [
        3.489999675112447e-07,
        0.4341559910105222
      ],
      [
        4.3776113611426746e-07,
        0.4327734532332726
      ],
      [
        5.490969344742984e-07,
        0.431591368042361
      ],
      [
        6.887487686215487e-07,
        0.43058361694528524
      ],
      [
        8.639182564948426e-07,
        0.4297198376085639
      ],
      [
        1.0836386036650683e-06,
        0.4289798636050712
      ],
      [
        1.3592404310536632e-06,
        0.4283466604015703
      ],
      [
        1.6597142880829801e-06,
        0.4278648702118757
      ],
      [
        1.7049360766239232e-06,
        0.42780495345280295
      ],
      [
        2.1385525025329447e-06,
        0.4273419947418399
      ],
      [
        2.6824506025739626e-06,
        0.42694684752242695
      ],
      [
        3.1526324720753234e-06,
        0.4267014299118388
      ],
      [
        3.3646783170985376e-06,
        0.4266102610173615
      ],
      [
        4.220417019679636e-06,
        0.4263244798788872
      ],
      [
        4.645550656067667e-06,
        0.4262170494320068
      ],
      [
        5.293795763323161e-06,
        0.4260826523679966
      ],
      [
        6.640166943954146e-06,
        0.42587932228990366
      ],
      [
        6.789785600015442e-06,
        0.42586123666663633
      ],
      [
        8.328960733442226e-06,
        0.4257097611041848
      ],
      [
        8.934020543963218e-06,
        0.4256633859173557
      ],
      [
        1.0447265480634507e-05,
        0.4255698369047675
      ],
      [
        1.1830054655442853e-05,
        0.4255048021665992
      ],
      [
        1.310431871585368e-05,
        0.42545670734438534
      ],
      [
        1.4726088766922487e-05,
        0.4254076111281193
      ],
      [
        1.6437140352658405e-05,
        0.42536732338039857
      ],
      [
        1.847672305399449e-05,
        0.42533012898609224
      ],
      [
        2.0617598581918423e-05,
        0.4252996755415384
      ],
      [
        2.2227357341066492e-05,
        0.42528174228966464
      ],
      [
        2.5861272834868432e-05,
        0.42525314192352126
      ],
      [
        2.6935771262674168e-05,
        0.4252465967571106
      ],
      [
        3.164418518428184e-05,
        0.4252266205108606
      ],
      [
        3.243857086373019e-05,
        0.4252247235678925
      ],
      [
        3.7413769594367206e-05,
        0.42521695766959944
      ],
      [
        4.068867322966777e-05,
        0.42521466932833096
      ],
      [
        4.318335400445257e-05,
        0.4252157608578982
      ],
      [
        5.011759075289507e-05,
        0.42522298020062294
      ],
      [
        5.1037024292638674e-05,
        0.4252239469870873
      ],
      [
        5.705182750133756e-05,
        0.4252354871394985
      ],
      [
        6.401727168503853e-05,
        0.4252521761187644
      ],
      [
        6.525420209560572e-05,
        0.4252546739756022
      ],
      [
        7.345657668987388e-05,
        0.4252780271481665
      ],
      [
        8.029878565210828e-05,
        0.4252992760038115
      ],
      [
        8.303051234903178e-05,
        0.4253061075562642
      ],
      [
        9.260444800818968e-05,
        0.42533864669769156
      ],
      [
        0.00010072117738672963,
        0.42536574625771867
      ],
      [
        0.00010365325392053058,
        0.42537353869484973
      ],
      [
        0.00011470205983287147,
        0.42541430542448105
      ],
      [
        0.00012633759641298735,
        0.42545179670390315
      ],
      [
        0.00012732888909609746,
        0.42545448905835026
      ],
      [
        0.00013995571835932345,
        0.4255029670589141
      ],
      [
        0.00015426353269640313,
        0.4255472497379453
      ],
      [
        0.00015846903979414614,
        0.42556036372600425
      ],
      [
        0.00016857134703348282,
        0.42560322018654373
      ],
      [
        0.0001846628863753131,
        0.42565060051363607
      ],
      [
        0.00019877247380255798,
        0.42570544556159506
      ],
      [
        0.00020075442571714332,
        0.4257140579419091
      ],
      [
        0.00021873218135911386,
        0.42576364248888665
      ],
      [
        0.0002367099370010844,
        0.42583474415456546
      ],
      [
        0.00024932628097521994,
        0.4258709876995574
      ],
      [
        0.0002566761274596858,
        0.42588569419739486
      ],
      [
        0.00027664231791828725,
        0.42596472892420234
      ],
      [
        0.0002986988668761209,
        0.42601622487897417
      ],
      [
        0.00031273743892065183,
        0.4260678676318755
      ],
      [
        0.00032075541583395455,
        0.4261035936598126
      ],
      [
        0.0003450039317423263,
        0.426154810363761
      ],
      [
        0.000369252447650698,
        0.4262510143155611
      ],
      [
        0.00039227595791383433,
        0.4262949665310938
      ],
      [
        0.00039579420467362347,
        0.42630110316312003
      ],
      [
        0.0004223359616965489,
        0.4264067362134461
      ],
      [
        0.00045127188176897093,
        0.4264548117436017
      ],
      [
        0.000480207801841393,
        0.42657055644303526
      ],
      [
        0.0004920435100073177,
        0.42659875907721256
      ],
      [
        0.0005116384376760828,
        0.4266156858857148
      ],
      [
        0.0005430690735107725,
        0.42674231133408214
      ],
      [
        0.0005770945924266952,
        0.42678350616419114
      ],
      [
        0.0006111201113426179,
        0.42692186739679977
      ],
      [
        0.000617184945587467,
        0.4269389750611761
      ],
      [
        0.0006478402798230183,
        0.42695807627482935
      ],
      [
        0.0006845604483034188,
        0.42710911467767876
      ],
      [
        0.0007240746172065693,
        0.4271392173628778
      ],
      [
        0.0007635887861097198,
        0.42730396182625896
      ],
      [
        0.0007741536049406272,
        0.4273265975752913
      ],
      [
        0.0008059958764788731,
        0.42732676378070567
      ],
      [
        0.0008484029668480265,
        0.42750633239261054
      ],
      [
        0.0008938014562757737,
        0.4275205598817449
      ],
      [
        0.000939199945703521,
        0.42771616202288404
      ],
      [
        0.0009710441065151243,
        0.4277227650319593
      ],
      [
        0.000987687855217867,
        0.4277204575752452
      ],
      [
        0.0010361757647322127,
        0.4279333963181996
      ],
      [
        0.0010878506461721048,
        0.42792631444692203
      ],
      [
        0.0011395255276119968,
        0.42815798918981074
      ],
      [
        0.001194484451469937,
        0.42813799230494776
      ],
      [
        0.0012180097732284985,
        0.42822587655679933
      ],
      [
        0.0012494433753278773,
        0.4283899015895036
      ],
      [
        0.0013077829190420785,
        0.42835535604928265
      ],
      [
        0.00136612246275628,
        0.4286291005267145
      ],
      [
        0.0014279386994338465,
        0.4285782727890678
      ],
      [
        0.001489754936111413,
        0.4288755583068773
      ],
      [
        0.0015277862228156491,
        0.4288440042586836
      ],
      [
        0.0015551434236666984,
        0.42880661115218927
      ],
      [
        0.0016205319112219839,
        0.42912925194208085
      ],
      [
        0.0016895876819172885,
        0.42904024074487285
      ],
      [
        0.0017586434526125933,
        0.42939016269708974
      ],
      [
        0.0018314610029897364,
        0.4292790317295602
      ],
      [
        0.0019042785533668794,
        0.4296582757426643
      ],
      [
        0.0019163481229205418,
        0.4296737036091557
      ],
      [
        0.0019809518345541505,
        0.42952285449654315
      ],
      [
        0.002057625115741421,
        0.4299335798945747
      ],
      [
        0.00213824752412801,
        0.4297715794106274
      ],
      [
        0.0022188699325145986,
        0.4302160674216205
      ],
      [
        0.0023035343007776175,
        0.4300250766182625
      ],
      [
        0.002388198669040637,
        0.4305057339096764
      ],
      [
        0.002403732978723303,
        0.4305168806589122
      ],
      [
        0.002476997257513982,
        0.4302832159035023
      ],
      [
        0.0025657958459873267,
        0.4308025781715879
      ],
      [
        0.002658820334360674,
        0.4305458665840451
      ],
      [
        0.0027518448227340205,
        0.43110660219479313
      ],
      [
        0.002849186302068897,
        0.43081289744003365
      ],
      [
        0.0029465277814037737,
        0.4314178111203839
      ],
      [
        0.0030150744344907125,
        0.4311722083699143
      ],
      [
        0.0030482767464552595,
        0.4310841766699333
      ],
      [
        0.003150025711506745,
        0.4317362132483752
      ],
      [
        0.003256272053335613,
        0.43135957186896523
      ],
      [
        0.0033625183951644815,
        0.43206182006523913
      ],
      [
        0.0034733513940265687,
        0.43163895002638936
      ],
      [
        0.0034915208168999415,
        0.4316915735344504
      ],
      [
        0.0035841843928886554,
        0.4323946462902485
      ],
      [
        0.003699692711389452,
        0.43192217753856704
      ],
      [
        0.0037818983747303944,
        0.4325408675178046
      ],
      [
        0.003815201029890249,
        0.43273470993808644
      ],
      [
        0.003935472706386316,
        0.43220912023547997
      ],
      [
        0.004055744382882385,
        0.433082032395485
      ],
      [
        0.004180866825116376,
        0.4324996434186339
      ],
      [
        0.004305989267350369,
        0.4334366385100872
      ],
      [
        0.004436049246302646,
        0.43279361190870147
      ],
      [
        0.004566109225254924,
        0.43379855669021444
      ],
      [
        0.0047011928691957205,
        0.43309089010153945
      ],
      [
        0.004743748662776987,
        0.43332522840094034
      ],
      [
        0.004836276513136516,
        0.4341678190142382
      ],
      [
        0.004976469301861805,
        0.433391342031554
      ],
      [
        0.0051166620905870935,
        0.4345444613486463
      ],
      [
        0.005262048849817664,
        0.43369483144133325
      ],
      [
        0.005407435609048234,
        0.4349285234740234
      ],
      [
        0.005558100504976024,
        0.4340012218568645
      ],
      [
        0.005708765400903815,
        0.4353200492182521
      ],
      [
        0.005864791934865482,
        0.43431037666766753
      ],
      [
        0.005950226353504982,
        0.43508111320897414
      ],
      [
        0.00602081846882715,
        0.43571908659649206
      ],
      [
        0.006182289472084195,
        0.43462215921128594
      ],
      [
        0.006343760475341241,
        0.43612568795745515
      ],
      [
        0.006510758103948251,
        0.43493643286169986
      ],
      [
        0.006677755732555262,
        0.4365399101356598
      ],
      [
        0.006850361462292266,
        0.43525306112121015
      ],
      [
        0.006983041633799883,
        0.436699918588394
      ],
      [
        0.007022967192029272,
        0.43696181460948225
      ],
      [
        0.007201261813378854,
        0.43557190771564924
      ],
      [
        0.007379556434728436,
        0.43739146766462167
      ],
      [
        0.007463547539050888,
        0.4367844351953506
      ],
      [
        0.00756362004787501,
        0.4358928366924263
      ],
      [
        0.007747683661021583,
        0.4378289405630318
      ],
      [
        0.007937595670848875,
        0.4362157125212612
      ],
      [
        0.008127507680676169,
        0.4382743097171611
      ],
      [
        0.008323346791740457,
        0.43654040019763424
      ],
      [
        0.008519185902804746,
        0.4387276568694008
      ],
      [
        0.008721030114259242,
        0.43686676534838637
      ],
      [
        0.008922874325713736,
        0.43918906927674994
      ],
      [
        0.009130800926161569,
        0.43719467433974973
      ],
      [
        0.009338727526609403,
        0.4396586399007328
      ],
      [
        0.009361751731488318,
        0.43963020655584206
      ],
      [
        0.009552813088855788,
        0.4375239943874637
      ],
      [
        0.009766898651102173,
        0.44013646760263836
      ],
      [
        0.009987219026784927,
        0.437854593668916
      ],
      [
        0.010207539402467682,
        0.44062265734408124
      ],
      [
        0.0104341697165376,
        0.4381863414374196
      ],
      [
        0.010474562450699824,
        0.43841508454598577
      ],
      [
        0.01066080003060752,
        0.4411173203930285
      ],
      [
        0.01089381467563021,
        0.43851910813834455
      ],
      [
        0.0111268293206529,
        0.44162057453543946
      ],
      [
        0.011366301950910335,
        0.43885276552721403
      ],
      [
        0.011605774581167771,
        0.44213254429261617
      ],
      [
        0.011742726233531791,
        0.44042266672021707
      ],
      [
        0.011851778106524994,
        0.4391871867897707
      ],
      [
        0.012097781631882215,
        0.4426533611444628
      ],
      [
        0.012350388211396588,
        0.4395222466638306
      ],
      [
        0.012602994790910961,
        0.443183163758863
      ],
      [
        0.012862275826152236,
        0.4398578215631108
      ],
      [
        0.013121556861393513,
        0.44372209822729697
      ],
      [
        0.013387582989447,
        0.44019378970292217
      ],
      [
        0.013653609117500487,
        0.4442703183070974
      ],
      [
        0.013926450203622834,
        0.44053003122778583
      ],
      [
        0.013966083267599766,
        0.4407586405834792
      ],
      [
        0.014199291289745179,
        0.44482798567037724
      ],
      [
        0.01447901641964382,
        0.44086642834090667
      ],
      [
        0.014729254027520972,
        0.44523600800060953
      ],
      [
        0.014758741549542464,
        0.4453952701600604
      ],
      [
        0.015045419021247407,
        0.4412028654356373
      ],
      [
        0.015332096492952352,
        0.4459723500533094
      ],
      [
        0.015625793808248196,
        0.4415392292288754
      ],
      [
        0.015919491123544044,
        0.4465594123325016
      ],
      [
        0.01622027497893532,
        0.44187540889636756
      ],
      [
        0.0165210588343266,
        0.44715665296431395
      ],
      [
        0.01682899511149797,
        0.4422112962100926
      ],
      [
        0.017136931388669337,
        0.44776427718702955
      ],
      [
        0.01745208514441607,
        0.4425467856775458
      ],
      [
        0.017457604084499707,
        0.44255446417507943
      ],
      [
        0.017767238900162803,
        0.44838249980666084
      ],
      [
        0.01808967435575166,
        0.4428817746830935
      ],
      [
        0.01841210981134052,
        0.4490115455021153
      ],
      [
        0.01847534549410948,
        0.4485503049134445
      ],
      [
        0.018741890341274506,
        0.4432161636313256
      ],
      [
        0.019071670871208493,
        0.44965164913997524
      ],
      [
        0.019408858991356755,
        0.443549856092468
      ],
      [
        0.019746047111505016,
        0.4503030560991622
      ],
      [
        0.020090704466569437,
        0.44388275894976703
      ],
      [
        0.020435361821633857,
        0.45096602260612756
      ],
      [
        0.02078754917191428,
        0.44421478254905034
      ],
      [
        0.02094912490139965,
        0.4473954110150203
      ],
      [
        0.021139736522194703,
        0.45164081608095846
      ],
      [
        0.02149951372962081,
        0.44454584085012694
      ],
      [
        0.021859290937046916,
        0.45232771549498696
      ],
      [
        0.022226716950442434,
        0.4448758515803563
      ],
      [
        0.02259414296383795,
        0.453027011740429
      ],
      [
        0.02296927580338024,
        0.4452047363901927
      ],
      [
        0.023174180477092427,
        0.45001150045114635
      ],
      [
        0.023344408642922528,
        0.4537390080126377
      ],
      [
        0.023727305383765555,
        0.4455324210106885
      ],
      [
        0.02411020212460858,
        0.4544640202056464
      ],
      [
        0.02444064571829959,
        0.4463219725410023
      ],
      [
        0.024500918879632332,
        0.4458588354129187
      ],
      [
        0.024891635634656083,
        0.4552023773215896
      ],
      [
        0.02529022753630728,
        0.4461839139694218
      ],
      [
        0.025688819437958473,
        0.4559544218947837
      ],
      [
        0.02609534061914931,
        0.44650759561742015
      ],
      [
        0.026501861800340143,
        0.45672051043113343
      ],
      [
        0.026916365374363746,
        0.4468298240239746
      ],
      [
        0.027330868948387346,
        0.45750101386377845
      ],
      [
        0.027753406987821617,
        0.4471505477528593
      ],
      [
        0.027932166535199532,
        0.4513217103021534
      ],
      [
        0.028175945027255886,
        0.4582963180255986
      ],
      [
        0.02860656854181646,
        0.44746972043323363
      ],
      [
        0.02903719205637703,
        0.45910682413976617
      ],
      [
        0.029068070253737758,
        0.4589952006534506
      ],
      [
        0.029475950969682037,
        0.4477873009299357
      ],
      [
        0.029914709882987042,
        0.4599329493290473
      ],
      [
        0.030361653008201643,
        0.44810325351557084
      ],
      [
        0.030808596133416247,
        0.46077512714501273
      ],
      [
        0.031263771147738297,
        0.4484175480440699
      ],
      [
        0.03142368735209947,
        0.451993931808198
      ],
      [
        0.03171894616206035,
        0.46163380811811894
      ],
      [
        0.03218239958001521,
        0.4487301601258806
      ],
      [
        0.03264585299797007,
        0.46250946032997003
      ],
      [
        0.033117630143473915,
        0.4490410713047657
      ],
      [
        0.03358940728897776,
        0.46340257000884844
      ],
      [
        0.03406955226613963,
        0.4493502692360268
      ],
      [
        0.034549697243301494,
        0.4643136421498496
      ],
      [
        0.034915208168999415,
        0.45173460021302075
      ],
      [
        0.03503825290592749,
        0.4496577478663381
      ],
      [
        0.03552680856855349,
        0.4652432011611231
      ],
      [
        0.036023816488314424,
        0.44996350761517795
      ],
      [
        0.036460953133227836,
        0.46555313744953114
      ],
      [
        0.03652082440807536,
        0.466191791537527
      ],
      [
        0.0370263248413107,
        0.4502675555576398
      ],
      [
        0.03753182527454604,
        0.4671599785635828
      ],
      [
        0.038045857127662466,
        0.45056990560925875
      ],
      [
        0.038406728985899356,
        0.46440946791930326
      ],
      [
        0.03855988898077889,
        0.4681483490470195
      ],
      [
        0.03908248977421505,
        0.45087057871231306
      ],
      [
        0.03960509056765121,
        0.4691575120852044
      ],
      [
        0.04013629639837135,
        0.4511696030241714
      ],
      [
        0.04066750222909148,
        0.4701880998659846
      ],
      [
        0.041207347731578664,
        0.45146701410763074
      ],
      [
        0.041747193234065845,
        0.4712407685054422
      ],
      [
        0.0418982498027993,
        0.4677475733487744
      ],
      [
        0.04229571153977552,
        0.45176285512361997
      ],
      [
        0.0428442298454852,
        0.4723161989242842
      ],
      [
        0.04340145254073366,
        0.4520571770264168
      ],
      [
        0.04395867523598211,
        0.4734150977657865
      ],
      [
        0.04452463231823248,
        0.45235003876171115
      ],
      [
        0.04509058940048284,
        0.4745381983573305
      ],
      [
        0.04538977061969924,
        0.46260605446205566
      ],
      [
        0.04566530923299951,
        0.4526415074679383
      ],
      [
        0.045734068060899205,
        0.4534594209618324
      ],
      [
        0.04624002906551617,
        0.47568626171866224
      ],
      [
        0.04682353833035462,
        0.4529316586812357
      ],
      [
        0.04740704759519306,
        0.47686007761948884
      ],
      [
        0.04799937124449189,
        0.45322057654453607
      ],
      [
        0.04859169489379072,
        0.47806046568953603
      ],
      [
        0.04888129143659918,
        0.46615018795452784
      ],
      [
        0.04919285609934375,
        0.4535083540213202
      ],
      [
        0.04979401730489677,
        0.4792882765844299
      ],
      [
        0.0504040374059615,
        0.4537950931147334
      ],
      [
        0.051014057507026235,
        0.4805443932108832
      ],
      [
        0.05163295595634757,
        0.45408090509262616
      ],
      [
        0.05225185440566891,
        0.4818297320148441
      ],
      [
        0.05237281225349912,
        0.4793059040824388
      ],
      [
        0.0528796487136898,
        0.45436591071928556
      ],
      [
        0.053507443021710704,
        0.48314524433665185
      ],
      [
        0.05414414869893004,
        0.4546502404947562
      ],
      [
        0.05478085437614938,
        0.4844919178373678
      ],
      [
        0.05542648487360822,
        0.45493403490248735
      ],
      [
        0.055864333070399064,
        0.4782151005529553
      ],
      [
        0.05607211537106706,
        0.4858707780007341
      ],
      [
        0.05672668201893345,
        0.45521744466643
      ],
      [
        0.05736561449055553,
        0.48722229442248555
      ],
      [
        0.05738124866679985,
        0.48728288971589945
      ],
      [
        0.05804476061101099,
        0.455500631018463
      ],
      [
        0.058708272555222145,
        0.4887293589453491
      ],
      [
        0.059355853887299005,
        0.45586022867776016
      ],
      [
        0.05938073669217807,
        0.4557837659772407
      ],
      [
        0.060053200829134,
        0.4902113344840829
      ],
      [
        0.06073462173839399,
        0.4560670326397826
      ],
      [
        0.061416042647653976,
        0.4917300098155907
      ],
      [
        0.0621064225226205,
        0.45635062548664185
      ],
      [
        0.06279680239758702,
        0.493286625070582
      ],
      [
        0.06284737470419895,
        0.4928098547195129
      ],
      [
        0.06349614097414846,
        0.45663475070237347
      ],
      [
        0.06419547955070992,
        0.49488246909548395
      ],
      [
        0.06490377403381364,
        0.45691962651236256
      ],
      [
        0.06561206851691735,
        0.49651888163718766
      ],
      [
        0.06632931350505385,
        0.45720548353735935
      ],
      [
        0.0663388955210989,
        0.45723399735118825
      ],
      [
        0.06704655849319034,
        0.49819725565182843
      ],
      [
        0.06777274590075338,
        0.45749256516743225
      ],
      [
        0.06849893330831641,
        0.49991903974546575
      ],
      [
        0.06923405228583004,
        0.45778112795642845
      ],
      [
        0.06983041633799883,
        0.4975647600727736
      ],
      [
        0.06996917126334369,
        0.5016857407550608
      ],
      [
        0.07071320811552516,
        0.458071442038984
      ],
      [
        0.07145724496770663,
        0.503498926479016
      ],
      [
        0.07195541235249414,
        0.46903820911821736
      ],
      [
        0.07221018306933971,
        0.45836379157127155
      ],
      [
        0.07296312117097281,
        0.505360228566732
      ],
      [
        0.07332193715489876,
        0.48292998908665874
      ],
      [
        0.07372494088059478,
        0.45865847519732933
      ],
      [
        0.07448676059021675,
        0.5072713455778177
      ],
      [
        0.0752574391615673,
        0.458955806542793
      ],
      [
        0.07602811773291783,
        0.5092340462219037
      ],
      [
        0.0768076292241735,
        0.45925611473744016
      ],
      [
        0.07681345797179871,
        0.45927068971902385
      ],
      [
        0.07758714071542916,
        0.5112501727909703
      ],
      [
        0.07837545589617312,
        0.45955974496889773
      ],
      [
        0.07916377107691709,
        0.513321644797371
      ],
      [
        0.07996085733286586,
        0.4598670590689555
      ],
      [
        0.08030497878869866,
        0.48039580816575683
      ],
      [
        0.08075794358881462,
        0.5154504628306359
      ],
      [
        0.08156376482427649,
        0.46017843613466775
      ],
      [
        0.08236958605973838,
        0.5176387126485733
      ],
      [
        0.08318410259779915,
        0.4604942731864123
      ],
      [
        0.0837964996055986,
        0.5103510714257974
      ],
      [
        0.08399861913585992,
        0.519888569518129
      ],
      [
        0.08482178761631287,
        0.46081498586470454
      ],
      [
        0.08564495609676584,
        0.5222023028234227
      ],
      [
        0.08647672937176407,
        0.46114100916838363
      ],
      [
        0.08728802042249853,
        0.524460660152663
      ],
      [
        0.08730850264676228,
        0.5245822809592703
      ],
      [
        0.08814882967422992,
        0.4614727982363402
      ],
      [
        0.08898915670169756,
        0.5270309765305772
      ],
      [
        0.08983798243648947,
        0.461810829175088
      ],
      [
        0.09025583379168518,
        0.4926959179455404
      ],
      [
        0.09068680817128136,
        0.5295509718786767
      ],
      [
        0.09077954123939848,
        0.527381089693174
      ],
      [
        0.09154407345412807,
        0.46215559993526545
      ],
      [
        0.09240133873697479,
        0.5321449649584563
      ],
      [
        0.09326698018122058,
        0.46250763123938904
      ],
      [
        0.09413262162546637,
        0.5348157755913759
      ],
      [
        0.09427106205629843,
        0.5298365749048207
      ],
      [
        0.0950065715016533,
        0.46286746756383373
      ],
      [
        0.09588052137784023,
        0.5375663521217234
      ],
      [
        0.09676270749615556,
        0.4632356781785518
      ],
      [
        0.0976448936144709,
        0.540399778505908
      ],
      [
        0.09776258287319836,
        0.5366417623590863
      ],
      [
        0.09853523920510882,
        0.46361285824740867
      ],
      [
        0.09942558479574672,
        0.543319281867177
      ],
      [
        0.10032400838724971,
        0.46399962999298555
      ],
      [
        0.1012224319787527,
        0.5463282405504276
      ],
      [
        0.1012541036900983,
        0.5460552231047261
      ],
      [
        0.10212884727437993,
        0.46439664392966296
      ],
      [
        0.10303526257000717,
        0.5494301927155677
      ],
      [
        0.10394957832220339,
        0.46480458016900517
      ],
      [
        0.10474562450699824,
        0.5483541600389013
      ],
      [
        0.10486389407439961,
        0.5526288455103648
      ],
      [
        0.10578601395744912,
        0.4652241498020826
      ],
      [
        0.10670813384049863,
        0.5559280848683468
      ],
      [
        0.10763795632146195,
        0.46565609636330574
      ],
      [
        0.10823714532389819,
        0.5294536627565002
      ],
      [
        0.10856777880242528,
        0.5593319859804408
      ],
      [
        0.10950519701043337,
        0.4661011973812384
      ],
      [
        0.11044261521844147,
        0.5628448244941234
      ],
      [
        0.11138751681249054,
        0.46656026602189943
      ],
      [
        0.11172866614079813,
        0.4919103685261096
      ],
      [
        0.1123324184065396,
        0.566471088498027
      ],
      [
        0.11321060177553047,
        0.46814458981204765
      ],
      [
        0.11328468544190026,
        0.4670341528304979
      ],
      [
        0.11423695247726093,
        0.5702154913564659
      ],
      [
        0.11519646127062794,
        0.4675237475784661
      ],
      [
        0.11522018695769806,
        0.4676988671882026
      ],
      [
        0.11615597006399495,
        0.5740829854627496
      ],
      [
        0.11712259105754941,
        0.4680299812229829
      ],
      [
        0.11808921205110386,
        0.5780787769881017
      ],
      [
        0.11871170777459801,
        0.4953824514429189
      ],
      [
        0.11906280967562977,
        0.46855382798632333
      ],
      [
        0.12003640730015566,
        0.5822083417091256
      ],
      [
        0.12101683983741354,
        0.46909630756433046
      ],
      [
        0.12199727237467141,
        0.5864774420056209
      ],
      [
        0.12220322859149796,
        0.5716282939829713
      ],
      [
        0.12298439181919867,
        0.4696584874723013
      ],
      [
        0.12397151126372592,
        0.5908921451283438
      ],
      [
        0.12496516318430084,
        0.47024148553912365
      ],
      [
        0.1256947494083979,
        0.5703940666241925
      ],
      [
        0.12595881510487578,
        0.5954588428474515
      ],
      [
        0.12695883850585066,
        0.4708464725601155
      ],
      [
        0.12795886190682554,
        0.6001842726016757
      ],
      [
        0.12896508908957982,
        0.471474675120627
      ],
      [
        0.12918627022529783,
        0.4841096090001342
      ],
      [
        0.1299713162723341,
        0.6050755402816282
      ],
      [
        0.1309835726971142,
        0.472127378603445
      ],
      [
        0.1319958291218943,
        0.6101401447933811
      ],
      [
        0.1326777910421978,
        0.5002970964345007
      ],
      [
        0.13301393327032113,
        0.47280593039406776
      ],
      [
        0.13403203741874797,
        0.6153860045628929
      ],
      [
        0.13505580065727618,
        0.47351174329953094
      ],
      [
        0.13607956389580442,
        0.6208214861600099
      ],
      [
        0.13616931185909772,
        0.617242549171771
      ],
      [
        0.13710879034047443,
        0.4742462991974774
      ],
      [
        0.13813801678514445,
        0.6264554352374517
      ],
      [
        0.139172503167946,
        0.4750111529340852
      ],
      [
        0.13966083267599766,
        0.536183233543097
      ],
      [
        0.14020698955074756,
        0.6322972100015379
      ],
      [
        0.1412465250879817,
        0.47580793649117903
      ],
      [
        0.14200345635229703,
        0.6027911575007319
      ],
      [
        0.1422860606252158,
        0.6383567174560891
      ],
      [
        0.1431523534928976,
        0.4850883520685852
      ],
      [
        0.1433304268881942,
        0.47663836344470134
      ],
      [
        0.14437479315117263,
        0.6446444526831304
      ],
      [
        0.14542376393970224,
        0.4775042337387029
      ],
      [
        0.14647273472823186,
        0.6511715414576398
      ],
      [
        0.14664387430979753,
        0.6362910016010677
      ],
      [
        0.14752607594728517,
        0.47840743880176645
      ],
      [
        0.14857941716633852,
        0.6579497865221325
      ],
      [
        0.14963688670635533,
        0.47934996703526395
      ],
      [
        0.1501353951266975,
        0.5495574900873663
      ],
      [
        0.15069435624637215,
        0.664991717886232
      ],
      [
        0.15175570386767695,
        0.48033390970533224
      ],
      [
        0.15281705148898178,
        0.6723106475557982
      ],
      [
        0.15362691594359743,
        0.5004848056375838
      ],
      [
        0.15388201871079266,
        0.4813614672746381
      ],
      [
        0.15494698593260353,
        0.6799207291445226
      ],
      [
        0.1560153059271715,
        0.4824349562125367
      ],
      [
        0.1570836259217395,
        0.6878370228710728
      ],
      [
        0.15711843676049736,
        0.687080570152964
      ],
      [
        0.1581550234141222,
        0.4835568163271404
      ],
      [
        0.1592264209065049,
        0.6960755665065004
      ],
      [
        0.16030061208058113,
        0.48472961866705194
      ],
      [
        0.16060995757739732,
        0.5163254339146578
      ],
      [
        0.16137480325465736,
        0.7046534529022528
      ],
      [
        0.16245149566592304,
        0.4859560740451446
      ],
      [
        0.1635281880771887,
        0.7135889148059148
      ],
      [
        0.16410147839429726,
        0.5683115953635324
      ],
      [
        0.16460708057297246,
        0.48723904224316383
      ],
      [
        0.1656859730687562,
        0.722901417758926
      ],
      [
        0.16676675571646493,
        0.4885815419617092
      ],
      [
        0.1675929992111972,
        0.6868929920668452
      ],
      [
        0.16784753836417363,
        0.7326117619673758
      ],
      [
        0.1689298923882338,
        0.4899867615877742
      ],
      [
        0.17001224641229398,
        0.7427421941519673
      ],
      [
        0.17108452002809713,
        0.4914750808454403
      ],
      [
        0.17109584414043977,
        0.49145807085915955
      ],
      [
        0.17217944186858553,
        0.7533165305085309
      ],
      [
        0.17326394668820239,
        0.4929990335156556
      ],
      [
        0.17434845150781927,
        0.7643602920593854
      ],
      [
        0.17457604084499706,
        0.7219484954652436
      ],
      [
        0.17543351783303215,
        0.49461342103525324
      ],
      [
        0.17651858415824503,
        0.7759008538433998
      ],
      [
        0.17760385740850282,
        0.4963052275668626
      ],
      [
        0.17806756166189702,
        0.5801948752483739
      ],
      [
        0.1781191982000154,
        0.5988954145728311
      ],
      [
        0.17868913065876058,
        0.7879676095837975
      ],
      [
        0.17977424724962285,
        0.4980786861832142
      ],
      [
        0.18085936384048512,
        0.8005921536988536
      ],
      [
        0.18155908247879696,
        0.5591489409400441
      ],
      [
        0.18194395118739576,
        0.49993828659248135
      ],
      [
        0.1830285385343064,
        0.8138084827719695
      ],
      [
        0.18411221507010778,
        0.5018887944645728
      ],
      [
        0.1850506032956969,
        0.8038201500174159
      ],
      [
        0.18519589160590916,
        0.8276532188957627
      ],
      [
        0.18627826681285986,
        0.5039352725471279
      ],
      [
        0.18736064201981056,
        0.8421658576478058
      ],
      [
        0.18844131647691165,
        0.5060831037677654
      ],
      [
        0.18854212411259685,
        0.5110177518725381
      ],
      [
        0.18952199093401276,
        0.8573890438483257
      ],
      [
        0.1906005563804144,
        0.5083380165452821
      ],
      [
        0.19167912182681604,
        0.8733688787181126
      ],
      [
        0.1920336449294968,
        0.7414462638901375
      ],
      [
        0.19275516124208067,
        0.5107061125602839
      ],
      [
        0.1938312006573453,
        0.890155262585196
      ],
      [
        0.194904288359383,
        0.5131938972697623
      ],
      [
        0.19552516574639672,
        0.7021976893015056
      ],
      [
        0.19597737606142074,
        0.9078022779225916
      ],
      [
        0.19704707782283498,
        0.5158083134877499
      ],
      [
        0.19811677958424925,
        0.9263686182317395
      ],
      [
        0.19901668656329666,
        0.5327951996056204
      ],
      [
        0.19918265276789143,
        0.5185567783984514
      ],
      [
        0.2002485259515336,
        0.9459180691494958
      ],
      [
        0.2013101196660069,
        0.521447224418828
      ],
      [
        0.20237171338048018,
        0.9665200491744657
      ],
      [
        0.2025082073801966,
        0.9324540671552313
      ],
      [
        0.20342856865633116,
        0.524488144387487
      ],
      [
        0.20448542393218214,
        0.9882502186029832
      ],
      [
        0.20553707391948342,
        0.5276886416238956
      ],
      [
        0.20599972819709655,
        0.6565855678908463
      ],
      [
        0.2065887239067847,
        1.0111911666884565
      ],
      [
        0.20763469409480437,
        0.5310584854833557
      ],
      [
        0.20868066428282403,
        1.035433188719477
      ],
      [
        0.2094912490139965,
        0.5678422402584813
      ],
      [
        0.20972047274242472,
        0.5346081731253294
      ],
      [
        0.2107602812020254,
        1.0610751667138294
      ],
      [
        0.2117934388514104,
        0.5383489983232955
      ],
      [
        0.21282659650079538,
        1.08822556982427
      ],
      [
        0.21298276983089642,
        1.0254975736629683
      ],
      [
        0.21385260739514486,
        0.5422931282708008
      ],
      [
        0.21487861828949434,
        1.1170035934131615
      ],
      [
        0.21589697993505064,
        0.5464536894924756
      ],
      [
        0.21647429064779639,
        0.796476963817163
      ],
      [
        0.2169153415806069,
        1.1475404592059848
      ],
      [
        0.2179255452736204,
        0.5508448641450432
      ],
      [
        0.21893574896663393,
        1.1799809030823778
      ],
      [
        0.21993728015759473,
        0.5554819982071206
      ],
      [
        0.21996581146469632,
        0.5562553656516787
      ],
      [
        0.22093881134855556,
        1.2144848820980578
      ],
      [
        0.2219311500320358,
        0.5603817233081381
      ],
      [
        0.22292348871551607,
        1.2512295384516061
      ],
      [
        0.22342025738237017,
        0.7742635934510395
      ],
      [
        0.22345733228159625,
        0.7431633042194898
      ],
      [
        0.22390610984586928,
        0.565562094248125
      ],
      [
        0.2248887309762225,
        1.2904114655448609
      ],
      [
        0.22586110490930184,
        0.5710427446207155
      ],
      [
        0.22683347884238117,
        1.3322493304397434
      ],
      [
        0.2269488530984962,
        1.2664620367524135
      ],
      [
        0.22779507180338848,
        0.576845063385055
      ],
      [
        0.22875666476439582,
        1.3769869182259176
      ],
      [
        0.2297069393418139,
        0.5829923957562692
      ],
      [
        0.23044037391539612,
        1.1907398924951826
      ],
      [
        0.230657213919232,
        1.424896677688897
      ],
      [
        0.2315956295847666,
        0.5895102724179572
      ],
      [
        0.23253404525030122,
        1.4762838648753325
      ],
      [
        0.233460058904583,
        0.5964266718316256
      ],
      [
        0.2339318947322961,
        0.8686389510033169
      ],
      [
        0.23438607255886476,
        1.5314914026115407
      ],
      [
        0.2352991391026093,
        0.6037723213627295
      ],
      [
        0.2362122056463538,
        1.5909056009059819
      ],
      [
        0.2371117785765241,
        0.6115810440986216
      ],
      [
        0.23742341554919602,
        0.7448158991967312
      ],
      [
        0.23801135150669442,
        1.6549629170501867
      ],
      [
        0.23889688353710387,
        0.6198901596662001
      ],
      [
        0.2397824155675133,
        1.7241579770938957
      ],
      [
        0.2406533592731857,
        0.6287409491257756
      ],
      [
        0.24091493636609596,
        0.736794078022301
      ],
      [
        0.24152430297885807,
        1.7990531350355294
      ],
      [
        0.2423801114633084,
        0.6381791962286769
      ],
      [
        0.24323591994775876,
        1.8802899160408941
      ],
      [
        0.2440760475322778,
        0.6482558200953406
      ],
      [
        0.24440645718299592,
        0.8469320099253188
      ],
      [
        0.24491617511679684,
        1.9686027803509003
      ],
      [
        0.2457400780506076,
        0.6590276178601221
      ],
      [
        0.24656398098441837,
        2.0648357616973745
      ],
      [
        0.24737111817454016,
        0.6705581402611627
      ],
      [
        0.24789797799989585,
        1.313702271143073
      ],
      [
        0.24817825536466195,
        2.16996268736658
      ],
      [
        0.24896808912406806,
        0.6829187288075699
      ],
      [
        0.24975792288347418,
        2.2851118889159054
      ],
      [
        0.25052991969609556,
        0.6961897504292592
      ],
      [
        0.25130191650871697,
        2.411596580550708
      ],
      [
        0.2513894988167958,
        2.1894723477705624
      ],
      [
        0.2520555478096358,
        0.7104620749332055
      ],
      [
        0.2528091791105546,
        2.5509524410170314
      ],
      [
        0.2535439220796315,
        0.7258388528791551
      ],
      [
        0.25427866504870833,
        2.7049844193353785
      ],
      [
        0.25488101963369575,
        0.7870728216311009
      ],
      [
        0.2549940034157514,
        0.742437667661521
      ],
      [
        0.25570934178279453,
        2.875825445402585
      ],
      [
        0.2564047666422526,
        0.7603931570490063
      ],
      [
        0.25710019150171065,
        3.066010635955342
      ],
      [
        0.25777520213474714,
        0.7798602281849576
      ],
      [
        0.25837254045059566,
        2.8582873776635425
      ],
      [
        0.25845021276778357,
        3.2785718523761025
      ],
      [
        0.2591043174694692,
        0.8010180289570658
      ],
      [
        0.25975842217115486,
        3.5171592486067933
      ],
      [
        0.2603911390804359,
        0.8240748918319396
      ],
      [
        0.26102385598971684,
        3.7861989865861503
      ],
      [
        0.2616347139196885,
        0.8492745398134033
      ],
      [
        0.2618640612674956,
        1.157380080740362
      ],
      [
        0.26224557184966024,
        4.091099962537712
      ],
      [
        0.2628341111155771,
        0.8769039471632707
      ],
      [
        0.2634226503814939,
        4.438527755556045
      ],
      [
        0.2639884236239347,
        0.9073033936106862
      ],
      [
        0.2645541968663756,
        4.8367719922588615
      ],
      [
        0.26509676986683495,
        0.9408794609910871
      ],
      [
        0.2653555820843956,
        1.5298322573773422
      ],
      [
        0.26563934286729424,
        5.296245388880994
      ],
      [
        0.26615829535347146,
        0.9781220284847961
      ],
      [
        0.26667724783964875,
        5.830171309221471
      ],
      [
        0.26717217427764284,
        1.0196267792985936
      ],
      [
        0.26766710071563693,
        6.4555458440087365
      ],
      [
        0.2681376110862606,
        1.0661254231419799
      ],
      [
        0.2686081214568843,
        7.1945072159938634
      ],
      [
        0.2688471029012955,
        1.824107401108918
      ],
      [
        0.2690538420132464,
        1.11852690750065
      ],
      [
        0.2694995625696085,
        8.076322216747135
      ],
      [
        0.26992013657319613,
        1.17797457978129
      ],
      [
        0.2703407105767838,
        9.140329146984564
      ],
      [
        0.2707357990092164,
        1.245926999725074
      ],
      [
        0.27113088744164904,
        10.440402258490032
      ],
      [
        0.2715001696893999,
        1.3242746634188607
      ],
      [
        0.27186945193715073,
        12.051907878304693
      ],
      [
        0.27221262644651123,
        1.4155127462309192
      ],
      [
        0.27233862371819545,
        2.04132152981875
      ],
      [
        0.2725558009558717,
        14.082878171965767
      ],
      [
        0.2728725858555694,
        1.5230039572764964
      ],
      [
        0.27318937075526706,
        16.692599923899973
      ],
      [
        0.2734795044442009,
        1.6513915684027578
      ],
      [
        0.27376963813313476,
        20.12382542890803
      ],
      [
        0.2740328798308207,
        1.807273249417692
      ],
      [
        0.2742961215285067,
        24.76133404053154
      ],
      [
        0.2745322517859379,
        2.0003504408286146
      ],
      [
        0.274768382043369,
        31.244701729302236
      ],
      [
        0.27497720321213637,
        2.245496981121145
      ],
      [
        0.2751860243809038,
        40.70124306170932
      ],
      [
        0.27536736103859094,
        2.566736651299064
      ],
      [
        0.2755486976962781,
        55.27133028693833
      ],
      [
        0.27570239702629973,
        3.0055582868251585
      ],
      [
        0.27583014453509536,
        16.698179813817564
      ],
      [
        0.27585609635632136,
        79.43526851577775
      ],
      [
        0.275982028480552,
        3.6403127939518387
      ],
      [
        0.2761079606047826,
        123.91889146357893
      ],
      [
        0.2762060188675383,
        4.63884325247222
      ],
      [
        0.27630407713029403,
        220.02549450223003
      ],
      [
        0.27637417833240796,
        6.437326545971326
      ],
      [
        0.27644427953452183,
        494.615801097339
      ],
      [
        0.27648636411649863,
        10.633531280993843
      ],
      [
        0.27652844869847537,
        1977.4034762428623
      ],
      [
        0.2793216653519953,
        0.15959205056693684
      ],
      [
        0.2802427358377825,
        0.12027983004373881
      ],
      [
        0.2828131861688953,
        0.07151934144486952
      ],
      [
        0.2863047069857952,
        0.046354271818082986
      ],
      [
        0.28979622780269515,
        0.034432871800844145
      ],
      [
        0.29328774861959506,
        0.027477851280469034
      ],
      [
        0.296779269436495,
        0.022920401494716525
      ],
      [
        0.300270790253395,
        0.019702778903267104
      ],
      [
        0.3037623110702949,
        0.017309672855397754
      ],
      [
        0.30725383188719485,
        0.01546000484415269
      ],
      [
        0.3107453527040948,
        0.013987422222881208
      ],
      [
        0.3142368735209947,
        0.012787184345809856
      ],
      [
        0.3177283943378947,
        0.01179005577335848
      ],
      [
        0.32121991515479464,
        0.010948437045161533
      ],
      [
        0.32471143597169455,
        0.0102285255554031
      ],
      [
        0.3282029567885945,
        0.009605654453466858
      ],
      [
        0.3316944776054944,
        0.009061401583239629
      ],
      [
        0.3351859984223944,
        0.00858173094457439
      ],
      [
        0.33867751923929434,
        0.0081557606286652
      ],
      [
        0.34216904005619425,
        0.007774923965656482
      ],
      [
        0.3456605608730942,
        0.007432384869994895
      ],
      [
        0.3515168763566288,
        0.006929117954247584
      ],
      [
        0.44091817043581333,
        0.003676249999624727
      ],
      [
        0.5530568973969507,
        0.002541836243745028
      ],
      [
        1.1061137947939015,
        0.0013449702777071394
      ]
    ],
    "global_optimality_certified": false
  }
}

==> anc/B1_spurious_eigenpairs/numerics_S1/results_N32.json <==
{
  "pairs": [
    {
      "N": 32,
      "n": 1,
      "imag_scaled": "115.3984463388905838771807361124160696852298352625122076",
      "real_scaled": "-1581.318917870635195885202655945352111270591790378046521",
      "asym_imag": "115.3927034563235502905424078264633275900851508784608137",
      "asym_real": "-1575.383008980642765372308795824094102361329137262374259",
      "imag_residual_N4": "6021.848830609810142871720771182495158433",
      "real_residual_N": "-189.9490844797577764126035238802562850964",
      "dense_imag_scaled": 115.39844633889079,
      "dense_real_scaled": -1581.3189178852092,
      "dense_vs_boundary_relative": 4.2640735355084745e-15,
      "dense_vs_boundary_real_relative": 9.216332320811771e-12,
      "boundary_residual": "1.34284151e-74",
      "delta": "(0.1018770943312610158135525976090613194395650730523589651 + 0.003372364358619563090850071350201220649548415806024696656j)"
    },
    {
      "N": 32,
      "n": 2,
      "imag_scaled": "113.1732841604124492890902299493614842959571060878218222",
      "real_scaled": "-6155.334822327740667343046766913453808248332302209877825",
      "asym_imag": "113.1096073882041195247307520318194035064168364164169676",
      "asym_real": "-6301.532035922571061489235183296376409445316549049497038",
      "imag_residual_N4": "66769.93509512159099300391686460490597298",
      "real_residual_N": "4678.310835034572612678029324253523238303",
      "dense_imag_scaled": 113.17328416041194,
      "dense_real_scaled": -6155.334822333344,
      "dense_vs_boundary_relative": 4.747396431101522e-15,
      "dense_vs_boundary_real_relative": 9.102983129070828e-13,
      "boundary_residual": "1.154292969e-74",
      "delta": "(0.2103212659809518429967227190361430035646918957708342471 + 0.007162179498770586600189713020980645418051643593439306552j)"
    },
    {
      "N": 32,
      "n": 3,
      "imag_scaled": "109.5948304321472928430635486904015044468884629490654635",
      "real_scaled": "-13247.54079943515723611280420807116598299430690687893185",
      "asym_imag": "109.3044472746717349150446590407461967003029789796772242",
      "asym_real": "-14178.44708082578488835077916241684692125196223536136833",
      "imag_residual_N4": "304488.8097330906299303352332769639756836",
      "real_residual_N": "29789.00100450008487161519853906179002424",
      "dense_imag_scaled": 109.59483043214725,
      "dense_real_scaled": -13247.540799436549,
      "dense_vs_boundary_relative": 5.433686957259866e-16,
      "dense_vs_boundary_real_relative": 1.049677288122432e-13,
      "boundary_residual": "7.832204063e-75",
      "delta": "(0.325178275145259860157887050580624613391145377750141966 + 0.01135100192497565152938729857599865638867940439450160273j)"
    },
    {
      "N": 32,
      "n": 4,
      "imag_scaled": "104.8403930346262732450485430107711448947688153983484238",
      "real_scaled": "-22172.29356309601615674094531648286637775549608717322268",
      "asym_imag": "103.9772231157263964614841288532437071717435785682415835",
      "asym_real": "-25206.12814369028424595694073318550563778126619619798815",
      "imag_residual_N4": "905099.2608803571982028391396434905378589",
      "real_residual_N": "97082.70657901657885491185333448445632082",
      "dense_imag_scaled": 104.84039303462619,
      "dense_real_scaled": -22172.293563093714,
      "dense_vs_boundary_relative": 1.0090185113934079e-15,
      "dense_vs_boundary_real_relative": 1.0388934772470797e-13,
      "boundary_residual": "3.271518093e-75",
      "delta": "(0.4462127064607831519993857445276455489982094500648699539 + 0.01591261106142794843887695959900701507145586663553216027j)"
    },
    {
      "N": 32,
      "n": 5,
      "imag_scaled": "99.12699013673941926819283537241399262112102658590163578",
      "real_scaled": "-32153.40767358453054566061623542025448886253895827226813",
      "asym_imag": "97.12793491136810416404916146931193492073863518211004536",
      "asym_real": "-39384.57522451606913430771989560235255903322843155935649",
      "imag_residual_N4": "2096161.331998952106642557006619143255236",
      "real_residual_N": "231397.3616298092348367073171258271382455",
      "dense_imag_scaled": 99.1269901367391,
      "dense_real_scaled": -32153.40767358379,
      "dense_vs_boundary_relative": 3.202100304199347e-15,
      "dense_vs_boundary_real_relative": 2.3032513268774332e-14,
      "boundary_residual": "4.924093164e-75",
      "delta": "(0.5731268286984865510866553502414366175864412721819718478 + 0.02081718141716149421270592040996677959525470960718542095j)"
    }
  ],
  "resolvent": {
    "N": 32,
    "L": 2,
    "numerical_peak": 30.916774627526284,
    "tau": 472672.05500972166,
    "coefficient": 0.015096081361096818,
    "comparison_00151": 30.9248,
    "ratio_to_00151": 0.9997404874898554,
    "coarse_max": 30.91677448759929,
    "coarse_samples": 257,
    "local_peaks": [
      {
        "nu": 0.2747582165002567,
        "value": 30.916774627526284,
        "offset_over_damping": 9.513893633882601e-05,
        "center_eta_real": -0.00011490005623119602,
        "center_eta_imag": 0.2747582055687876
      },
      {
        "nu": 0.2694603287387578,
        "value": 7.992620083368388,
        "offset_over_damping": 0.0002869898310707008,
        "center_eta_real": -0.0004472521698240257,
        "center_eta_imag": 0.26946020038193313
      },
      {
        "nu": 0.2609406689460676,
        "value": 3.747850271074864,
        "offset_over_damping": 0.0006196780152985411,
        "center_eta_real": -0.0009625782412164996,
        "center_eta_imag": 0.2609400724574935
      },
      {
        "nu": 0.24962175248212695,
        "value": 2.262767068358096,
        "offset_over_damping": 0.0010980768282636,
        "center_eta_real": -0.0016110588119574924,
        "center_eta_imag": 0.24961998341577657
      },
      {
        "nu": 0.23602065079103185,
        "value": 1.5760887421796352,
        "offset_over_damping": 0.0017153687259533605,
        "center_eta_real": -0.002336295549198971,
        "center_eta_imag": 0.23601664318271218
      },
      {
        "nu": 0.22069578803590562,
        "value": 1.20386329670723,
        "offset_over_damping": 0.0024568742728167505,
        "center_eta_real": -0.0030835546704399354,
        "center_eta_imag": 0.220688212129767
      },
      {
        "nu": 0.20420001203190744,
        "value": 0.9802496791031164,
        "offset_over_damping": 0.003307737870870675,
        "center_eta_real": -0.00380574805443805,
        "center_eta_imag": 0.20418742361494077
      },
      {
        "nu": 0.18704547963855056,
        "value": 0.8359451271364847,
        "offset_over_damping": 0.004261610602577218,
        "center_eta_real": -0.00446655306225768,
        "center_eta_imag": 0.18702644492866347
      }
    ],
    "operator_norm_evaluations": 330,
    "dense_svd_relative_difference": 6.59923846444706e-14,
    "scan": [
      [
        1e-10,
        0.000473237540064448
      ],
      [
        1.2542486524560376e-10,
        0.0005503871471657165
      ],
      [
        1.573139682187786e-10,
        0.0006401140782445695
      ],
      [
        1.973108326509158e-10,
        0.0007444687530270163
      ],
      [
        2.4747684596738986e-10,
        0.000865835861133454
      ],
      [
        3.103975005686691e-10,
        0.0010069888564443528
      ],
      [
        3.8931564681397694e-10,
        0.0011711533353964138
      ],
      [
        4.882986253964812e-10,
        0.001362080747496293
      ],
      [
        6.12447892899672e-10,
        0.001584134122432478
      ],
      [
        7.681619443689533e-10,
        0.0018423877727368335
      ],
      [
        9.634660835927693e-10,
        0.0021427432502592854
      ],
      [
        1.208426037033332e-09,
        0.0024920642060486994
      ],
      [
        1.5156667285418461e-09,
        0.0028983332350280377
      ],
      [
        1.9010229518460614e-09,
        0.003370834288912216
      ],
      [
        2.384355475640931e-09,
        0.003920364824490108
      ],
      [
        2.990574642298812e-09,
        0.004559482532786654
      ],
      [
        3.750924215172482e-09,
        0.005302792282829015
      ],
      [
        4.704591642344805e-09,
        0.006167279828994843
      ],
      [
        5.900727727766908e-09,
        0.007172699892759618
      ],
      [
        7.400979801061651e-09,
        0.008342027459770767
      ],
      [
        9.282668942335929e-09,
        0.00970198255500949
      ],
      [
        1.164277501212035e-08,
        0.01128364039626945
      ],
      [
        1.4602934869800805e-08,
        0.013123140701080354
      ],
      [
        1.8315711382350977e-08,
        0.015262512048684281
      ],
      [
        2.2972456320087423e-08,
        0.01775062957298168
      ],
      [
        2.8813172383074833e-08,
        0.020644326842914677
      ],
      [
        3.61388826344552e-08,
        0.0240096854572137
      ],
      [
        4.532714484553242e-08,
        0.02792352838151548
      ],
      [
        5.6851510342188666e-08,
        0.03247514485905515
      ],
      [
        7.130593023678061e-08,
        0.03776827480343556
      ],
      [
        8.943536691160649e-08,
        0.04392337698424721
      ],
      [
        1.1217418843079396e-07,
        0.051080194408401246
      ],
      [
        1.4069432467967296e-07,
        0.0594006053788623
      ],
      [
        1.7646566713769203e-07,
        0.06907169753425879
      ],
      [
        2.2133182521220636e-07,
        0.08030890259282274
      ],
      [
        2.776051435180456e-07,
        0.09335884198466997
      ],
      [
        3.481858771723736e-07,
        0.10850118867761
      ],
      [
        4.3671166724767297e-07,
        0.12604823010390448
      ],
      [
        5.477450201572245e-07,
        0.14633972978615895
      ],
      [
        6.870084534217053e-07,
        0.1697288494484611
      ],
      [
        8.616794269300802e-07,
        0.19655197744818884
      ],
      [
        1.0807602600761437e-06,
        0.22707117481189065
      ],
      [
        1.3555420998285428e-06,
        0.2613734455646168
      ],
      [
        1.7001868520573808e-06,
        0.29920994608193596
      ],
      [
        2.1324570681164425e-06,
        0.3397706655546323
      ],
      [
        2.6746314041054003e-06,
        0.3814343174296034
      ],
      [
        3.3546528344158047e-06,
        0.4216233617341616
      ],
      [
        4.207568797023859e-06,
        0.4569932815396388
      ],
      [
        5.277337493783245e-06,
        0.48414853405426184
      ],
      [
        6.619093440133358e-06,
        0.5007470476991077
      ],
      [
        8.301989027767879e-06,
        0.5064059076964087
      ],
      [
        1.0412758550782693e-05,
        0.5028157999083869
      ],
      [
        1.3060188380669274e-05,
        0.4930701308148212
      ],
      [
        1.6380723677276435e-05,
        0.480728211023841
      ],
      [
        2.054550059847872e-05,
        0.4690045808572319
      ],
      [
        2.57691664396767e-05,
        0.4600505329379098
      ],
      [
        3.2320942281879845e-05,
        0.4543341762478485
      ],
      [
        4.0538498303157164e-05,
        0.4507477706817668
      ],
      [
        5.0845356869326345e-05,
        0.4477994214181486
      ],
      [
        6.377272033699903e-05,
        0.4447889110551643
      ],
      [
        7.998684854613677e-05,
        0.44188219619292946
      ],
      [
        0.00010032339700319721,
        0.43943502088320197
      ],
      [
        0.00012583048550107243,
        0.43750478940419024
      ],
      [
        0.0001578227168776094,
        0.4359277993182191
      ],
      [
        0.00019794892997069231,
        0.4345886105305588
      ],
      [
        0.00023721848395677085,
        0.43367920753757827
      ],
      [
        0.0002482771786708554,
        0.433473087337807
      ],
      [
        0.00031140131678350784,
        0.43258159127561685
      ],
      [
        0.0003905746819487512,
        0.43190042301211
      ],
      [
        0.0004898777685176666,
        0.43139872312515254
      ],
      [
        0.0005719630889575447,
        0.43112969950059865
      ],
      [
        0.000614428531031454,
        0.4310214176225392
      ],
      [
        0.0007706461570767454,
        0.43077174418792713
      ],
      [
        0.0009067076939583184,
        0.4307327022904901
      ],
      [
        0.0009665819040339338,
        0.4307541416723832
      ],
      [
        0.0012123340506229525,
        0.4308945089524057
      ],
      [
        0.0014558138247737012,
        0.43095713838336713
      ],
      [
        0.0015205683493204076,
        0.4309789153466728
      ],
      [
        0.0019071708031024265,
        0.4314169811904437
      ],
      [
        0.002004919955589084,
        0.43158791660176615
      ],
      [
        0.002392066409794722,
        0.43208066313479065
      ],
      [
        0.0028138638699617257,
        0.43223810859731876
      ],
      [
        0.003000246071070382,
        0.4323954555584931
      ],
      [
        0.0034691692622321668,
        0.4332643461952318
      ],
      [
        0.003622807784334368,
        0.4335802365309564
      ],
      [
        0.0037630545916765477,
        0.4338186182276815
      ],
      [
        0.004719806150728824,
        0.4341246796312325
      ],
      [
        0.004736096744828182,
        0.43413318121524347
      ],
      [
        0.005849385705321996,
        0.43627917834566415
      ],
      [
        0.005919810504405357,
        0.4363979052003588
      ],
      [
        0.0069383385244643336,
        0.4363970261389891
      ],
      [
        0.007309394879590609,
        0.4363741214872183
      ],
      [
        0.007424914347945515,
        0.43646203800603284
      ],
      [
        0.008769404053859222,
        0.43956783421593487
      ],
      [
        0.00931268881551216,
        0.4398832734693589
      ],
      [
        0.0104075077866965,
        0.43878550380681713
      ],
      [
        0.010616056617506003,
        0.43881697222693766
      ],
      [
        0.01168042739759854,
        0.4413196622548355
      ],
      [
        0.012462709181152784,
        0.44342815054983625
      ],
      [
        0.013876677048928667,
        0.44215032346536937
      ],
      [
        0.01465016032354861,
        0.4413256780331403
      ],
      [
        0.014733239267166402,
        0.4413602655720327
      ],
      [
        0.017003769353180022,
        0.44789490547997113
      ],
      [
        0.017345846311160835,
        0.4481011827239513
      ],
      [
        0.01837494384407575,
        0.446184120467433
      ],
      [
        0.01973248708633593,
        0.4439239823680427
      ],
      [
        0.020815015573393,
        0.446918063744151
      ],
      [
        0.022461204819491844,
        0.45304595906948675
      ],
      [
        0.023046748555387374,
        0.45297923825433795
      ],
      [
        0.024284184835625167,
        0.44915607443608374
      ],
      [
        0.025679190376632834,
        0.44644455652960124
      ],
      [
        0.027753354097857334,
        0.4550293917740329
      ],
      [
        0.028897175933773823,
        0.45900456201479967
      ],
      [
        0.02890635331908786,
        0.45901446017905456
      ],
      [
        0.031222523360089502,
        0.451888962143551
      ],
      [
        0.032631829683485714,
        0.4488756997346311
      ],
      [
        0.03469169262232167,
        0.4584570067724258
      ],
      [
        0.03625575469788406,
        0.4658060921468931
      ],
      [
        0.0363664834331976,
        0.4659481318862993
      ],
      [
        0.03816086188455384,
        0.46051207170787767
      ],
      [
        0.040640854202240784,
        0.4511921246342584
      ],
      [
        0.041630031146786,
        0.4544112815352311
      ],
      [
        0.044915224971283974,
        0.4741227801197431
      ],
      [
        0.045099200409018166,
        0.4741977102582797
      ],
      [
        0.04547373147359773,
        0.4737789387772808
      ],
      [
        0.04856836967125033,
        0.45559376639176324
      ],
      [
        0.04974703291798462,
        0.45339513626661004
      ],
      [
        0.0520375389334825,
        0.46719206870631647
      ],
      [
        0.05457884086468527,
        0.4838647947643763
      ],
      [
        0.05550670819571467,
        0.4821340993400363
      ],
      [
        0.05703536642290766,
        0.47106581906711775
      ],
      [
        0.058975877457946836,
        0.45699880615429467
      ],
      [
        0.05997911035248598,
        0.45551951912568117
      ],
      [
        0.062445046720179004,
        0.47259378371707417
      ],
      [
        0.06537937984028669,
        0.4956317114996804
      ],
      [
        0.06591421598241116,
        0.4951210896571791
      ],
      [
        0.06938338524464334,
        0.46535394592943174
      ],
      [
        0.07135060474266022,
        0.4576414087640865
      ],
      [
        0.07153653147826826,
        0.45798630142645447
      ],
      [
        0.0728525545068755,
        0.4658207380154382
      ],
      [
        0.07632172376910767,
        0.5058116082344256
      ],
      [
        0.07732182964503374,
        0.5100476734734131
      ],
      [
        0.07979089303133984,
        0.4928502596138343
      ],
      [
        0.083260062293572,
        0.46007556781153836
      ],
      [
        0.08385560788320584,
        0.45988757804232117
      ],
      [
        0.08672923155580417,
        0.4865355469649487
      ],
      [
        0.08972459820799723,
        0.5257175883187255
      ],
      [
        0.09019840081803633,
        0.5276884768710797
      ],
      [
        0.09038938612137795,
        0.5279715438717149
      ],
      [
        0.0936675700802685,
        0.495737979078155
      ],
      [
        0.09713673934250067,
        0.46225401005825706
      ],
      [
        0.09746347912667558,
        0.4624479786760194
      ],
      [
        0.10060590860473284,
        0.4967965483411857
      ],
      [
        0.104075077866965,
        0.5492786086106262
      ],
      [
        0.1045375721319732,
        0.5506029774359722
      ],
      [
        0.10754424712919718,
        0.5172810806781857
      ],
      [
        0.11101341639142934,
        0.4677985795150908
      ],
      [
        0.11211237315721723,
        0.4655951147953463
      ],
      [
        0.11253695639453994,
        0.46702011297972645
      ],
      [
        0.1144825856536615,
        0.48923503279455144
      ],
      [
        0.11795175491589367,
        0.5626068443590505
      ],
      [
        0.11968717418246126,
        0.5796536514850152
      ],
      [
        0.12142092417812583,
        0.5647579642612147
      ],
      [
        0.12489009344035801,
        0.4930664404341601
      ],
      [
        0.12770162620620837,
        0.46971562815422085
      ],
      [
        0.12835926270259018,
        0.4727655695726945
      ],
      [
        0.13182843196482233,
        0.5391664734677327
      ],
      [
        0.1352976012270545,
        0.6161257166653477
      ],
      [
        0.13571607822995546,
        0.6176334627452731
      ],
      [
        0.13876677048928668,
        0.5661332089122666
      ],
      [
        0.14114932590935556,
        0.504664246520043
      ],
      [
        0.14223593975151883,
        0.4859072260065789
      ],
      [
        0.14408319557221727,
        0.4753620741832084
      ],
      [
        0.145705109013751,
        0.4907336406523232
      ],
      [
        0.14917427827598317,
        0.5903500470210576
      ],
      [
        0.15245031291447908,
        0.668347574747677
      ],
      [
        0.15264344753821535,
        0.6681314447977268
      ],
      [
        0.1561126168004475,
        0.5802335289149603
      ],
      [
        0.15958178606267967,
        0.49061676094615897
      ],
      [
        0.16105265441025293,
        0.4833384011583994
      ],
      [
        0.16305095532491184,
        0.5090847276444683
      ],
      [
        0.166520124587144,
        0.640235798889437
      ],
      [
        0.16965499590602678,
        0.7378006267135843
      ],
      [
        0.16998929384937617,
        0.7366044384588745
      ],
      [
        0.17345846311160834,
        0.6131900008207445
      ],
      [
        0.17692763237384052,
        0.5031722600512049
      ],
      [
        0.177036351816888,
        0.5016832973501184
      ],
      [
        0.1783407204173451,
        0.4948451522636194
      ],
      [
        0.18039680163607266,
        0.5272334178827908
      ],
      [
        0.18386597089830484,
        0.6959758809626139
      ],
      [
        0.18702644492866347,
        0.8359381672883208
      ],
      [
        0.187335140160537,
        0.834339708178781
      ],
      [
        0.19080430942276919,
        0.6618849155125476
      ],
      [
        0.19427347868500133,
        0.5215195323242546
      ],
      [
        0.19560693427180212,
        0.5117386481558288
      ],
      [
        0.1977426479472335,
        0.5550830475251725
      ],
      [
        0.20121181720946568,
        0.7843196814812692
      ],
      [
        0.20418742361494077,
        0.9802446088303043
      ],
      [
        0.20468098647169783,
        0.9729446285622999
      ],
      [
        0.20815015573393,
        0.7049927989918107
      ],
      [
        0.21161932499616218,
        0.5414239893796303
      ],
      [
        0.21243781787235388,
        0.537025599046703
      ],
      [
        0.21508849425839435,
        0.6237546731083364
      ],
      [
        0.2185576635206265,
        0.9968937166350105
      ],
      [
        0.220688212129767,
        1.2038597823591741
      ],
      [
        0.22202683278285867,
        1.1089123198316921
      ],
      [
        0.22204760570206475,
        1.1063014863813467
      ],
      [
        0.22549600204509085,
        0.6885967837689158
      ],
      [
        0.2283524276562396,
        0.5758908385153539
      ],
      [
        0.228965171307323,
        0.5843823320366529
      ],
      [
        0.23243434056955517,
        0.879599834848804
      ],
      [
        0.23590350983178734,
        1.5741450602733977
      ],
      [
        0.23601664318271218,
        1.576086463414982
      ],
      [
        0.23937267909401952,
        0.9226566391899883
      ],
      [
        0.24281831329924436,
        0.6380827744335639
      ],
      [
        0.24284184835625167,
        0.6382009847586694
      ],
      [
        0.24631101761848384,
        1.007809061663195
      ],
      [
        0.24961998341577657,
        2.262765714516531
      ],
      [
        0.24978018688071602,
        2.25198900553127
      ],
      [
        0.2532493561429482,
        0.9476945710200488
      ],
      [
        0.25528002793663507,
        0.7443568825067959
      ],
      [
        0.25671852540518036,
        0.8691666854267197
      ],
      [
        0.2601876946674125,
        2.953675820321153
      ],
      [
        0.2609400724574935,
        3.747849553274532
      ],
      [
        0.26365686392964466,
        1.2736013691219314
      ],
      [
        0.2652001364197133,
        0.9482651302835671
      ],
      [
        0.26712603319187683,
        1.515166475472569
      ],
      [
        0.26946020038193313,
        7.992619754372907
      ],
      [
        0.270595202454109,
        2.937661230417875
      ],
      [
        0.27210920297536034,
        1.4441548418100405
      ],
      [
        0.2740643717163412,
        5.049910720718324
      ],
      [
        0.2747582055687876,
        30.91677448759929
      ],
      [
        0.27753354097857336,
        1.2844374003205894
      ],
      [
        0.2785029102329043,
        0.9541478113212352
      ],
      [
        0.28100271024080553,
        0.5753814509153271
      ],
      [
        0.28447187950303765,
        0.37275259080625867
      ],
      [
        0.2879410487652698,
        0.2767968613598617
      ],
      [
        0.291410218027502,
        0.22083355304392074
      ],
      [
        0.2948793872897342,
        0.18417166603749532
      ],
      [
        0.29834855655196635,
        0.15829330986032308
      ],
      [
        0.3018177258141985,
        0.13904964941384773
      ],
      [
        0.3052868950764307,
        0.12417812714003507
      ],
      [
        0.3087560643386628,
        0.11233991026632152
      ],
      [
        0.312225233600895,
        0.10269215896534002
      ],
      [
        0.31569440286312717,
        0.09467781737358041
      ],
      [
        0.31916357212535934,
        0.08791395582339666
      ],
      [
        0.3226327413875915,
        0.0821286681111586
      ],
      [
        0.3261019106498237,
        0.07712355541990407
      ],
      [
        0.32957107991205586,
        0.07275045940081358
      ],
      [
        0.333040249174288,
        0.0688965063779314
      ],
      [
        0.33650941843652016,
        0.06547419375728611
      ],
      [
        0.33997858769875233,
        0.06241464093197066
      ],
      [
        0.3434477569609845,
        0.05966288574595292
      ],
      [
        0.34931189986470496,
        0.05559113819401236
      ],
      [
        0.43812397969216454,
        0.029493406860296886
      ],
      [
        0.5495164111375752,
        0.020390769617061752
      ],
      [
        1.0990328222751504,
        0.010786013249404897
      ]
    ],
    "global_optimality_certified": false
  }
}

==> anc/B1_spurious_eigenpairs/numerics_S1/results_N512.json <==
{
  "pairs": [
    {
      "N": 512,
      "n": 1,
      "imag_scaled": "116.1507902969396641682044894567690309236839684805819893",
      "real_scaled": "-1576.788101355898855283708656184882762653288867047857636",
      "asym_imag": "116.1507902104852510264221220954024351927702890160592385",
      "asym_real": "-1575.383008980642765372308795824094102361329137262374259",
      "imag_residual_N4": "5941.102032621246063464437480498039511986",
      "real_residual_N": "-719.4072961311180346367285047237940694834",
      "dense_imag_scaled": 116.15079029693977,
      "dense_real_scaled": -1576.7880765680773,
      "dense_vs_boundary_relative": 1.851302478168536e-15,
      "dense_vs_boundary_real_relative": 1.5720451944387476e-08,
      "boundary_residual": "1.328061546e-73",
      "delta": "(0.006150689364654114244322634642329054275663464374295812547 + 0.00001229304383814587978864626810909587980787300783629662945j)",
      "precision_75_vs_105_relative": 1.1439276225888003e-76
    },
    {
      "N": 512,
      "n": 2,
      "imag_scaled": "116.1419553765929870929699731646217804858227570611558476",
      "real_scaled": "-6306.482658493053290958345702341746692621181913164221795",
      "asym_imag": "116.1419544048509224682496091075758339171573889668106668",
      "asym_real": "-6301.532035922571061489235183296376409445316549049497038",
      "imag_residual_N4": "66777.60620337107962832361950210849878933",
      "real_residual_N": "-2534.718756086901488184585751229584986043",
      "dense_imag_scaled": 116.14195537659344,
      "dense_real_scaled": -6306.482631998793,
      "dense_vs_boundary_relative": 4.296319887410081e-15,
      "dense_vs_boundary_real_relative": 4.201115217610973e-09,
      "boundary_residual": "1.328542532e-73",
      "delta": "(0.01232713437809503196116356538365670518091434115132015348 + 0.00002468882378968247832365727323813423413464000755884760848j)",
      "precision_75_vs_105_relative": 6.220740740316662e-77
    },
    {
      "N": 512,
      "n": 3,
      "imag_scaled": "116.1272325954174153788191559688218027556038409246595494",
      "real_scaled": "-14187.07499899577924261969367925474239276779238544133067",
      "asym_imag": "116.1272280621270415379620874611981651244692222180630474",
      "asym_real": "-14178.44708082578488835077916241684692125196223536136833",
      "imag_residual_N4": "311525.3423826895202856108008048364495795",
      "real_residual_N": "-4417.494103037109385684232621002481416105",
      "dense_imag_scaled": 116.1272325954174,
      "dense_real_scaled": -14187.07498733999,
      "dense_vs_boundary_relative": 7.549095951749206e-16,
      "dense_vs_boundary_real_relative": 8.215781059360197e-10,
      "boundary_residual": "2.159983112e-73",
      "delta": "(0.01852933265538941281681480443643001042039663033039013276 + 0.00003718732300122890198875068249517685288915635120354627134j)",
      "precision_75_vs_105_relative": 2.6460886428357802e-76
    },
    {
      "N": 512,
      "n": 4,
      "imag_scaled": "116.106625081306310641110344616292964430870138573302607",
      "real_scaled": "-25215.21922923119703879130472610030485147356651882688663",
      "asym_imag": "116.1066111823136082355595571562694288147057887698163802",
      "asym_real": "-25206.12814369028424595694073318550563778126619619798815",
      "imag_residual_N4": "955131.5056667920185761255678857874734619",
      "real_residual_N": "-4654.635796947349931194364372377197410458",
      "dense_imag_scaled": 116.10662508130595,
      "dense_real_scaled": -25215.219273424867,
      "dense_vs_boundary_relative": 4.193665191352045e-15,
      "dense_vs_boundary_real_relative": 1.7526586239536728e-09,
      "boundary_residual": "1.531696489e-73",
      "delta": "(0.02475728032741487758794133667016745627028719235145206279 + 0.00004978851288459823404146955003793901027953533706286772962j)",
      "precision_75_vs_105_relative": 3.102138082938117e-76
    },
    {
      "N": 512,
      "n": 5,
      "imag_scaled": "116.0801372108918182482035897273939383515990852732097307",
      "real_scaled": "-39386.23507193157997303473785237616526730201652816553061",
      "asym_imag": "116.0801037654106225610420181927896249878670886220706653",
      "asym_real": "-39384.57522451606913430771989560235255903322843155935649",
      "imag_residual_N4": "2298355.96695134936314894544093116423485",
      "real_residual_N": "-849.8418767415494282331938681921066336195",
      "dense_imag_scaled": 116.08013721089213,
      "dense_real_scaled": -39386.23509048664,
      "dense_vs_boundary_relative": 2.9667227368173956e-15,
      "dense_vs_boundary_real_relative": 4.711051908314698e-10,
      "boundary_residual": "2.050596974e-73",
      "delta": "(0.0310109720422716588236719253216222384677220606150067811 + 0.00006249235317057104882743601099947999597447847295230073236j)",
      "precision_75_vs_105_relative": 1.8944900624824353e-77
    }
  ],
  "resolvent": {
    "N": 512,
    "L": 2,
    "numerical_peak": 7915.716838396279,
    "tau": 1948686897.3823469,
    "coefficient": 0.015098031689446028,
    "comparison_00151": 7916.7488,
    "ratio_to_00151": 0.9998696483076839,
    "coarse_max": 7915.716829452036,
    "coarse_samples": 1213,
    "local_peaks": [
      {
        "nu": 0.27654950070698303,
        "value": 7915.716838396279,
        "offset_over_damping": -5.860342824274295e-07,
        "center_eta_real": -2.7971396782711803e-08,
        "center_eta_imag": 0.2765495007069994
      },
      {
        "nu": 0.2765284651823218,
        "value": 1979.194241659319,
        "offset_over_damping": -3.8844123854477003e-07,
        "center_eta_real": -1.1187370745906505e-07,
        "center_eta_imag": 0.2765284651823653
      },
      {
        "nu": 0.27649341094230667,
        "value": 879.8382072769432,
        "offset_over_damping": 3.324502874822763e-06,
        "center_eta_real": -2.516712991137588e-07,
        "center_eta_imag": 0.27649341094147
      },
      {
        "nu": 0.2764443454318152,
        "value": 495.06359674944434,
        "offset_over_damping": 3.0038009858483764e-07,
        "center_eta_real": -4.473048177756169e-07,
        "center_eta_imag": 0.27644434543168084
      },
      {
        "nu": 0.27638127907297827,
        "value": 316.9679208844129,
        "offset_over_damping": -8.222008562549905e-07,
        "center_eta_real": -6.986912355977623e-07,
        "center_eta_imag": 0.27638127907355275
      },
      {
        "nu": 0.27630422525573656,
        "value": 220.224591988677,
        "offset_over_damping": 6.612235775317965e-07,
        "center_eta_real": -1.0057239276804229e-06,
        "center_eta_imag": 0.27630422525507153
      },
      {
        "nu": 0.2762132003310095,
        "value": 161.89141719218154,
        "offset_over_damping": 4.917045807398192e-06,
        "center_eta_real": -1.3682727563155672e-06,
        "center_eta_imag": 0.27621320032428165
      },
      {
        "nu": 0.27610822358236514,
        "value": 124.0309444723837,
        "offset_over_damping": 1.1716675960981274e-06,
        "center_eta_real": -1.7861841837313662e-06,
        "center_eta_imag": 0.2761082235802723
      }
    ],
    "operator_norm_evaluations": 1316,
    "dense_svd_relative_difference": null,
    "scan": [
      [
        1e-10,
        0.12079799099596551
      ],
      [
        1.2543309841991195e-10,
        0.14027980635993592
      ],
      [
        1.5733462179219316e-10,
        0.16276059383407024
      ],
      [
        1.973496910011971e-10,
        0.18858609446145502
      ],
      [
        2.475418321449236e-10,
        0.2180475270440183
      ],
      [
        3.104993899447953e-10,
        0.2512947229708783
      ],
      [
        3.8946900538268127e-10,
        0.2881934767376942
      ],
      [
        4.885230408367088e-10,
        0.328116826062384
      ],
      [
        6.127695866166555e-10,
        0.36969317849535815
      ],
      [
        7.686158786681571e-10,
        0.41061184104848064
      ],
      [
        9.640987115609004e-10,
        0.4476929151819661
      ],
      [
        1.2092988857372825e-09,
        0.4774501647202352
      ],
      [
        1.5168610615377439e-09,
        0.4971307643829701
      ],
      [
        1.9026458282119594e-09,
        0.5057507904597031
      ],
      [
        2.386547614283456e-09,
        0.5044626627761813
      ],
      [
        2.9935206178622155e-09,
        0.4960622092861236
      ],
      [
        3.754865662823469e-09,
        0.48406847966340577
      ],
      [
        4.709844342384841e-09,
        0.47186466510983344
      ],
      [
        5.907703689408232e-09,
        0.4619706955940885
      ],
      [
        7.410215783092197e-09,
        0.4553613194956402
      ],
      [
        9.294863256333846e-09,
        0.45128727862249446
      ],
      [
        1.1658834976313466e-08,
        0.44821463969009234
      ],
      [
        1.4624037950454387e-08,
        0.4451607231195208
      ],
      [
        1.834338391535869e-08,
        0.4421009485118904
      ],
      [
        2.135985206291457e-08,
        0.440233288707629
      ],
      [
        2.300867480009416e-08,
        0.43940642018451376
      ],
      [
        2.886049370711953e-08,
        0.4372293235491577
      ],
      [
        3.620061147612373e-08,
        0.4354370542763149
      ],
      [
        4.5407548621456215e-08,
        0.43388437859323276
      ],
      [
        5.6956095152420433e-08,
        0.43253585616366613
      ],
      [
        7.144179488867407e-08,
        0.431384586881437
      ],
      [
        8.961165689566217e-08,
        0.43040130274931465
      ],
      [
        1.1240267778964974e-07,
        0.4295573514830311
      ],
      [
        1.4099016145850759e-07,
        0.4288335908031212
      ],
      [
        1.768483279846422e-07,
        0.42821309613089714
      ],
      [
        2.1621261874847057e-07,
        0.42773711218541627
      ],
      [
        2.2182633729494494e-07,
        0.42768093531405704
      ],
      [
        2.782436479804541e-07,
        0.42722459965303683
      ],
      [
        3.4900962881847566e-07,
        0.4268333612243846
      ],
      [
        4.110653854340266e-07,
        0.42658606950942646
      ],
      [
        4.37773591210847e-07,
        0.4264980641023896
      ],
      [
        5.491129795198848e-07,
        0.42621089008539487
      ],
      [
        6.693458725735213e-07,
        0.42599408631442887
      ],
      [
        6.88769424037688e-07,
        0.4259651437753157
      ],
      [
        8.639448295394521e-07,
        0.42575513782059066
      ],
      [
        9.276263597130161e-07,
        0.42569580132799634
      ],
      [
        1.0836727683299615e-06,
        0.4255759930297532
      ],
      [
        1.2804682871769114e-06,
        0.42546136046532523
      ],
      [
        1.359284330049102e-06,
        0.4254235741013875
      ],
      [
        1.6333102146408066e-06,
        0.42531721845915327
      ],
      [
        1.7049924515169309e-06,
        0.42529435659343645
      ],
      [
        2.09354919248628e-06,
        0.425194827619853
      ],
      [
        2.138624859763297e-06,
        0.42518537644775334
      ],
      [
        2.5537881703317532e-06,
        0.4251124993059792
      ],
      [
        2.6825434251796002e-06,
        0.4250940686414614
      ],
      [
        3.1343467195516924e-06,
        0.42504056681335484
      ],
      [
        3.3647973346623982e-06,
        0.4250184382875394
      ],
      [
        3.714905268771632e-06,
        0.4249897813431756
      ],
      [
        4.22056955241766e-06,
        0.4249566459012578
      ],
      [
        4.4287535401742265e-06,
        0.4249451775519012
      ],
      [
        5.142601811576821e-06,
        0.4249128927339012
      ],
      [
        5.293991160564881e-06,
        0.42490724026543175
      ],
      [
        6.002743255679926e-06,
        0.42488489965954485
      ],
      [
        6.6404171427727716e-06,
        0.424869173148284
      ],
      [
        6.862884699783031e-06,
        0.424864536043665
      ],
      [
        7.882345921609952e-06,
        0.42484748951444373
      ],
      [
        8.329280970186876e-06,
        0.4248415813407074
      ],
      [
        8.901807143436874e-06,
        0.42483536709248776
      ],
      [
        1.0093630518359583e-05,
        0.424825988505405
      ],
      [
        1.0447675197005479e-05,
        0.4248237834397431
      ],
      [
        1.128545389328229e-05,
        0.4248198938899338
      ],
      [
        1.2662692064120956e-05,
        0.42481615263764494
      ],
      [
        1.3104842712452612e-05,
        0.42481531934029926
      ],
      [
        1.4039930234959622e-05,
        0.42481468152085944
      ],
      [
        1.5615641898765097e-05,
        0.4248152512098466
      ],
      [
        1.643781025728531e-05,
        0.42481601023272614
      ],
      [
        1.7191353562570573e-05,
        0.42481747616779325
      ],
      [
        1.897860016758083e-05,
        0.4248214514492113
      ],
      [
        2.0618454718099063e-05,
        0.42482619940153665
      ],
      [
        2.0765846772591083e-05,
        0.4248267413579929
      ],
      [
        2.277768987442985e-05,
        0.42483348030115087
      ],
      [
        2.4789532976268614e-05,
        0.4248413963336903
      ],
      [
        2.5862366599218122e-05,
        0.42484604894120703
      ],
      [
        2.703903206514314e-05,
        0.4248504278519531
      ],
      [
        2.928853115401767e-05,
        0.42486066071511
      ],
      [
        3.178874183285261e-05,
        0.42487162774098014
      ],
      [
        3.2439967750115706e-05,
        0.42487439315759834
      ],
      [
        3.4288952511687554e-05,
        0.4248839583131559
      ],
      [
        3.705292493598548e-05,
        0.42489658159455224
      ],
      [
        3.981689736028341e-05,
        0.42491085543132784
      ],
      [
        4.0690456675390244e-05,
        0.42491549987072424
      ],
      [
        4.285767488919815e-05,
        0.42492490971695984
      ],
      [
        4.589845241811289e-05,
        0.4249410200840702
      ],
      [
        4.922907041429671e-05,
        0.4249563180144698
      ],
      [
        5.103930056915387e-05,
        0.42496532137010984
      ],
      [
        5.255968841048053e-05,
        0.42497419433240124
      ],
      [
        5.6193173157034564e-05,
        0.4249905752695818
      ],
      [
        5.9826657903588595e-05,
        0.4250101750882748
      ],
      [
        6.377602563211631e-05,
        0.4250274971943008
      ],
      [
        6.402017611574132e-05,
        0.425028527109179
      ],
      [
        6.772539336064402e-05,
        0.42504880052696076
      ],
      [
        7.200364934640052e-05,
        0.425066935029598
      ],
      [
        7.628190533215703e-05,
        0.4250899402968097
      ],
      [
        8.030249051585877e-05,
        0.4251065256724338
      ],
      [
        8.090204305776527e-05,
        0.42510876725798585
      ],
      [
        8.55221807833735e-05,
        0.42513348835243736
      ],
      [
        9.049718115242714e-05,
        0.4251528934882939
      ],
      [
        9.547218152148079e-05,
        0.4251793576326836
      ],
      [
        0.00010072590196239738,
        0.4251989039666332
      ],
      [
        0.00010081501211367525,
        0.42519922988179804
      ],
      [
        0.00010615784270586969,
        0.42522747605699107
      ],
      [
        0.00011188145707075086,
        0.4252477056888247
      ],
      [
        0.00011760507143563201,
        0.425277783477781
      ],
      [
        0.00012372240841529875,
        0.42529826059662285
      ],
      [
        0.00012634361974283795,
        0.42531018615241245
      ],
      [
        0.00012983974539496548,
        0.42533022933545067
      ],
      [
        0.00013636372847245808,
        0.42535084267740947
      ],
      [
        0.00014288771154995068,
        0.42538477083597115
      ],
      [
        0.0001498312482230684,
        0.42540540678564553
      ],
      [
        0.00015677478489618615,
        0.425441371521659
      ],
      [
        0.0001584767168993129,
        0.4254484376950705
      ],
      [
        0.00016415076606895237,
        0.42546191329523086
      ],
      [
        0.00017152674724171856,
        0.425500000140794
      ],
      [
        0.0001793480466304274,
        0.42552032709635124
      ],
      [
        0.00018716934601913625,
        0.4255606297465192
      ],
      [
        0.00019544881957621704,
        0.42558061679260095
      ],
      [
        0.00019878225628096037,
        0.4255950355239091
      ],
      [
        0.00020372829313329783,
        0.42562323697339843
      ],
      [
        0.00021247877848860167,
        0.42564275405390556
      ],
      [
        0.00022122926384390552,
        0.42568780145256974
      ],
      [
        0.0002304635797565602,
        0.42570671309157476
      ],
      [
        0.00023969789566921488,
        0.42575430533603625
      ],
      [
        0.0002493387431622186,
        0.42577223600660163
      ],
      [
        0.0002494288414878438,
        0.42577247022983017
      ],
      [
        0.00025915978730647275,
        0.42582273290735684
      ],
      [
        0.00026940014244000493,
        0.42584000355404644
      ],
      [
        0.00027964049757353717,
        0.4258930702613637
      ],
      [
        0.0002904030209770857,
        0.4259092926205079
      ],
      [
        0.0003011655443806342,
        0.4259653050393183
      ],
      [
        0.0003124629740469384,
        0.42598031821565413
      ],
      [
        0.0003127533111096365,
        0.42598104986068325
      ],
      [
        0.0003237604037132425,
        0.42603942620885266
      ],
      [
        0.00033560545617259416,
        0.42605306215547856
      ],
      [
        0.0003474505086319458,
        0.4261154238802822
      ],
      [
        0.00035985587846082423,
        0.42612750711765673
      ],
      [
        0.0003722612482897026,
        0.42619328915268284
      ],
      [
        0.0003852396076293958,
        0.4262036365004479
      ],
      [
        0.00039229616853568377,
        0.42623848263333886
      ],
      [
        0.0003982179669690891,
        0.4262730139844175
      ],
      [
        0.0004117819650500124,
        0.4262814343037199
      ],
      [
        0.0004253459631309358,
        0.42635459108378637
      ],
      [
        0.0004395082258050288,
        0.4263608850282211
      ],
      [
        0.00045367048847912183,
        0.42643801381645313
      ],
      [
        0.00046844361775786795,
        0.42644197358997704
      ],
      [
        0.00048321674703661406,
        0.4265232761267694
      ],
      [
        0.0004920692391769068,
        0.4265266794721693
      ],
      [
        0.0004986133206381109,
        0.4265246852475149
      ],
      [
        0.0005140098942396078,
        0.4266103724708151
      ],
      [
        0.0005300424651412038,
        0.4266090055395791
      ],
      [
        0.0005460750360427997,
        0.4266992977590288
      ],
      [
        0.000562756132041491,
        0.42669492023172295
      ],
      [
        0.0005794372280401821,
        0.4267900473075516
      ],
      [
        0.0005967793513179052,
        0.4267824152707651
      ],
      [
        0.0006141214745956282,
        0.42688261679592315
      ],
      [
        0.0006172176930708815,
        0.42688933220087527
      ],
      [
        0.0006321371012927199,
        0.42687147674525194
      ],
      [
        0.0006501527279898116,
        0.4269770022313751
      ],
      [
        0.0006688543077834346,
        0.4269620908516804
      ],
      [
        0.0006875558875770576,
        0.4270731999176527
      ],
      [
        0.0007069558432669068,
        0.4270542438652322
      ],
      [
        0.0007263557989567561,
        0.4271712064284945
      ],
      [
        0.0007464665260567776,
        0.4271479221145079
      ],
      [
        0.000766577253156799,
        0.4272710185847631
      ],
      [
        0.0007741952764147072,
        0.4272719054025111
      ],
      [
        0.0007874111194919074,
        0.42724311195972126
      ],
      [
        0.0008082449858270158,
        0.4273726334347015
      ],
      [
        0.0008298143311372868,
        0.42733979977377046
      ],
      [
        0.0008513836764475577,
        0.4274760482369365
      ],
      [
        0.0008737008119980277,
        0.42743797192600824
      ],
      [
        0.0008960179475484975,
        0.4275812604461635
      ],
      [
        0.000919095155745322,
        0.4275376147680102
      ],
      [
        0.0009421723639421466,
        0.4276882677004547
      ],
      [
        0.0009660218979543382,
        0.4276387146215297
      ],
      [
        0.000971097123027569,
        0.42765737662528647
      ],
      [
        0.0009898714319665298,
        0.4277970678107923
      ],
      [
        0.0010145055153524432,
        0.42774125776787
      ],
      [
        0.0010391395987383568,
        0.4279076587519531
      ],
      [
        0.0010645704250803936,
        0.4278452304388711
      ],
      [
        0.0010900012514224301,
        0.428020038654885
      ],
      [
        0.0011162409839657425,
        0.4279506188091471
      ],
      [
        0.001142480716509055,
        0.4281342058002278
      ],
      [
        0.0011695414878063223,
        0.4280574089894618
      ],
      [
        0.0011966022591035899,
        0.42825015861303245
      ],
      [
        0.0012180772100801015,
        0.42817507627597035
      ],
      [
        0.0012244961706666547,
        0.4281655870211306
      ],
      [
        0.0012523900822297195,
        0.428367895658286
      ],
      [
        0.0012811292041859225,
        0.4282751388710943
      ],
      [
        0.0013098683261421255,
        0.42848741563738246
      ],
      [
        0.0013394646968964306,
        0.42838605042814404
      ],
      [
        0.0013690610676507357,
        0.4286087173853429
      ],
      [
        0.0013995266935537705,
        0.42849830749944307
      ],
      [
        0.0014299923194568053,
        0.428731799868604
      ],
      [
        0.0014613391744779164,
        0.4286118958079251
      ],
      [
        0.0014926860294990276,
        0.4288566621834834
      ],
      [
        0.0015249260549054563,
        0.4287268009901426
      ],
      [
        0.0015278719857502914,
        0.4287340919926762
      ],
      [
        0.001557166080311885,
        0.4289833035552442
      ],
      [
        0.001590311184353565,
        0.42884300859456465
      ],
      [
        0.001623456288395245,
        0.4291117233374109
      ],
      [
        0.0016575183459946713,
        0.42896050408036634
      ],
      [
        0.0016915804035940974,
        0.42924192101178776
      ],
      [
        0.001726571256041592,
        0.42907927281661723
      ],
      [
        0.0017615621084890866,
        0.4293738961886743
      ],
      [
        0.0017974935631436591,
        0.42919930008178775
      ],
      [
        0.001833425017798232,
        0.4295076486075348
      ],
      [
        0.0018703088477936502,
        0.42932057106353644
      ],
      [
        0.0019071926777890686,
        0.42964317813790753
      ],
      [
        0.0019164571716164221,
        0.4296293747273957
      ],
      [
        0.0019450406217448293,
        0.4294430708589011
      ],
      [
        0.00198288856570059,
        0.4297804847806851
      ],
      [
        0.0020217123274385964,
        0.4295667844746001
      ],
      [
        0.0020605360891766023,
        0.42991956866959524
      ],
      [
        0.002100347337442915,
        0.4296916968276655
      ],
      [
        0.0021401585857092277,
        0.43006043007293665
      ],
      [
        0.002180968953900283,
        0.4298177927463095
      ],
      [
        0.0022217793220913385,
        0.43020306939560726
      ],
      [
        0.002263600407986283,
        0.4299450569708384
      ],
      [
        0.002305421493881227,
        0.43034748718121946
      ],
      [
        0.0023482648593779916,
        0.4300734741548937
      ],
      [
        0.0023911082248747563,
        0.43049368411449074
      ],
      [
        0.0024038716102490875,
        0.4304534027613385
      ],
      [
        0.0024349853957314057,
        0.4302030288668587
      ],
      [
        0.0024788625665880556,
        0.4306416610237853
      ],
      [
        0.00252378503216888,
        0.4303337055912154
      ],
      [
        0.0025687074977497042,
        0.4307914188838017
      ],
      [
        0.002614686710776577,
        0.4304654887303053
      ],
      [
        0.00266066592380345,
        0.43094295881840594
      ],
      [
        0.0027077133001110806,
        0.4305983626060042
      ],
      [
        0.0027547606764187107,
        0.4310962821036921
      ],
      [
        0.0028028875947140692,
        0.43073231146162855
      ],
      [
        0.002851014513009428,
        0.43125139017102465
      ],
      [
        0.00290023231463749,
        0.4308673194638985
      ],
      [
        0.002949450116265552,
        0.43140828461034053
      ],
      [
        0.0029997701049771152,
        0.43100337070500194
      ],
      [
        0.003015250642772054,
        0.4311221297638321
      ],
      [
        0.0030500900936886784,
        0.43156696717348103
      ],
      [
        0.003101523535413494,
        0.4311404492047642
      ],
      [
        0.0031529569771383097,
        0.43172743977767924
      ],
      [
        0.0032055150997623316,
        0.4312785389128963
      ],
      [
        0.0032580732223863535,
        0.43188970450916764
      ],
      [
        0.003311767215533245,
        0.4314176237113159
      ],
      [
        0.003365461208680137,
        0.4320537636268053
      ],
      [
        0.0034203022234965312,
        0.4315576874165568
      ],
      [
        0.003475143238312926,
        0.4322196195658833
      ],
      [
        0.0034917866250883762,
        0.43213308956622726
      ],
      [
        0.003531142387257485,
        0.431698713782195
      ],
      [
        0.003587141536202044,
        0.43238727494197543
      ],
      [
        0.0036443098928379486,
        0.4318406865014216
      ],
      [
        0.003701478249473853,
        0.43255673255491844
      ],
      [
        0.0037598268482653286,
        0.4319835892096204
      ],
      [
        0.003782122306355298,
        0.43221352401716767
      ],
      [
        0.0038181754470568044,
        0.4327279953927887
      ],
      [
        0.003877715283169425,
        0.4321274054869932
      ],
      [
        0.003937255119282045,
        0.4329010666360859
      ],
      [
        0.0039979971483861,
        0.4322721188612963
      ],
      [
        0.004058739177490156,
        0.4330759496618621
      ],
      [
        0.004120694315566963,
        0.43241771281053454
      ],
      [
        0.0041826494536437685,
        0.43325264804808034
      ],
      [
        0.004245828576795584,
        0.43256417076582226
      ],
      [
        0.0043090076999474,
        0.4334311655777945
      ],
      [
        0.00437342164421054,
        0.4327114761141603
      ],
      [
        0.00443783558847368,
        0.4336115062437752
      ],
      [
        0.004503495149633668,
        0.4328596122013494
      ],
      [
        0.004569154710793657,
        0.4337936742528284
      ],
      [
        0.004636070644204129,
        0.4330085623349514
      ],
      [
        0.004702986577614601,
        0.43397767403039994
      ],
      [
        0.004744033194892075,
        0.4334478318022321
      ],
      [
        0.004771169598018606,
        0.4331583097871604
      ],
      [
        0.00483935261842261,
        0.4341635102252608
      ],
      [
        0.004908813399776158,
        0.43330883779790624
      ],
      [
        0.004978274181129706,
        0.43435118771407555
      ],
      [
        0.005049023356427797,
        0.43346012957780544
      ],
      [
        0.005119772531725888,
        0.43454071160624114
      ],
      [
        0.0051918206928300925,
        0.43361216831128785
      ],
      [
        0.005263868853934297,
        0.4347320872487064
      ],
      [
        0.005337226551404112,
        0.43376493715966563
      ],
      [
        0.005410584248873926,
        0.43492532023076985
      ],
      [
        0.005485261991798395,
        0.43391841926426894
      ],
      [
        0.005559939734722863,
        0.4351204163891267
      ],
      [
        0.005635947990554434,
        0.43407259774967244
      ],
      [
        0.005711956246386006,
        0.43531738181283625
      ],
      [
        0.005789305440776583,
        0.4342274557267709
      ],
      [
        0.005866654635167162,
        0.43551622284836444
      ],
      [
        0.005945355151804764,
        0.4343829762961131
      ],
      [
        0.005950587826422269,
        0.43439970439375764
      ],
      [
        0.006024055668442367,
        0.4357169461047572
      ],
      [
        0.006104117848889623,
        0.4345391425511195
      ],
      [
        0.006184180029336879,
        0.4359195584588487
      ],
      [
        0.006265614172870816,
        0.43469593758130626
      ],
      [
        0.006347048316404752,
        0.4361240670604809
      ],
      [
        0.006429864679857181,
        0.4348533444756982
      ],
      [
        0.0065126810433096104,
        0.4363304793378353
      ],
      [
        0.006596889840907944,
        0.4350113463260271
      ],
      [
        0.006681098638506277,
        0.43653880300286185
      ],
      [
        0.006766710041716665,
        0.4351699262302575
      ],
      [
        0.006852321444927052,
        0.4367490460566575
      ],
      [
        0.006939345582295084,
        0.4353290672957765
      ],
      [
        0.0069835732501767524,
        0.4361471191183216
      ],
      [
        0.007026369719663116,
        0.436961216795123
      ],
      [
        0.007114816676658265,
        0.4354887526429629
      ],
      [
        0.007203263633653415,
        0.43717532381430735
      ],
      [
        0.007293143452510885,
        0.4356489654085255
      ],
      [
        0.007383023271368356,
        0.43739137601627454
      ],
      [
        0.007464006684879529,
        0.4358560084303145
      ],
      [
        0.007474345950932023,
        0.43580968874898535
      ],
      [
        0.00756566863049569,
        0.43760938261472476
      ],
      [
        0.007658444126060985,
        0.4359709058441925
      ],
      [
        0.007751219621626281,
        0.4378293531407333
      ],
      [
        0.007845457844782532,
        0.43613259990075504
      ],
      [
        0.007939696067938784,
        0.43805129744865023
      ],
      [
        0.008035406886410097,
        0.43629475415561686
      ],
      [
        0.008131117704881409,
        0.4382752257220382
      ],
      [
        0.008228310942367534,
        0.43645735187961493
      ],
      [
        0.00832550417985366,
        0.43850114847953015
      ],
      [
        0.008424189615870475,
        0.43662037638095896
      ],
      [
        0.00852287505188729,
        0.438729076580996
      ],
      [
        0.00862306242160513,
        0.4367838110090259
      ],
      [
        0.008723249791322971,
        0.4389590212336501
      ],
      [
        0.008824948785403477,
        0.4369476391577756
      ],
      [
        0.008926647779483985,
        0.439190993998137
      ],
      [
        0.009029868043916055,
        0.4371118442694759
      ],
      [
        0.009133088308348122,
        0.4394250067949473
      ],
      [
        0.00923783944428172,
        0.43727640983836447
      ],
      [
        0.009342590580215316,
        0.43966107191065196
      ],
      [
        0.009362334851113747,
        0.43949958733235117
      ],
      [
        0.009448882143793837,
        0.43744131941438724
      ],
      [
        0.009555173707372359,
        0.4398992020043291
      ],
      [
        0.009663015209562047,
        0.4376065566068122
      ],
      [
        0.009770856711751735,
        0.440139410114061
      ],
      [
        0.009880257618169606,
        0.4377721050880365
      ],
      [
        0.009989658524587474,
        0.4403817096635407
      ],
      [
        0.010100628255325624,
        0.43793794859733354
      ],
      [
        0.010211597986063773,
        0.4406261144686412
      ],
      [
        0.010324145915511599,
        0.4381040709446173
      ],
      [
        0.010436693844959424,
        0.4408726387442021
      ],
      [
        0.010475359875265128,
        0.4402268251044784
      ],
      [
        0.010550829301623533,
        0.43827045601423703
      ],
      [
        0.01066496475828764,
        0.4411212971108244
      ],
      [
        0.010780697024606333,
        0.4384370877688562
      ],
      [
        0.010896429290925025,
        0.4413721046016909
      ],
      [
        0.011013767603081464,
        0.43860395025328786
      ],
      [
        0.011131105915237902,
        0.44162507666971884
      ],
      [
        0.011250059462969413,
        0.43877102759831
      ],
      [
        0.011369013010700925,
        0.4418802291943915
      ],
      [
        0.01148959093710342,
        0.438938304024706
      ],
      [
        0.011610168863505913,
        0.44213757848909385
      ],
      [
        0.011732380264834467,
        0.43910576384700606
      ],
      [
        0.011743466688199223,
        0.43917577971839117
      ],
      [
        0.011854591666163022,
        0.44239714130828134
      ],
      [
        0.011978445591629305,
        0.43927339147763717
      ],
      [
        0.012102299517095589,
        0.44265893485476937
      ],
      [
        0.012227804968659352,
        0.439441171430765
      ],
      [
        0.012353310420223116,
        0.4429229767872838
      ],
      [
        0.012480476352379751,
        0.4396090883262876
      ],
      [
        0.012607642284536388,
        0.44318928522784323
      ],
      [
        0.012736477604098883,
        0.4397771268939808
      ],
      [
        0.012865312923661379,
        0.4434578787694854
      ],
      [
        0.01299582648953819,
        0.4399452719774447
      ],
      [
        0.013126340055415001,
        0.4437287764839701
      ],
      [
        0.013258540678380873,
        0.4401135085382433
      ],
      [
        0.013390741301346746,
        0.44400199792958706
      ],
      [
        0.013524637743808993,
        0.4402818216599626
      ],
      [
        0.013658534186271241,
        0.4442775631589866
      ],
      [
        0.013794135162029871,
        0.4404501965523678
      ],
      [
        0.013929736137788501,
        0.4445554927274683
      ],
      [
        0.013967146500353505,
        0.44390138677641905
      ],
      [
        0.014067050311790667,
        0.44061861855560785
      ],
      [
        0.014204364485792834,
        0.44483580770086706
      ],
      [
        0.014343400473879737,
        0.44078707314427157
      ],
      [
        0.014482436461966642,
        0.4451185296639201
      ],
      [
        0.01462320283061405,
        0.44095554593176484
      ],
      [
        0.014730194128918505,
        0.44476773578855533
      ],
      [
        0.014763969199261458,
        0.44540368072869374
      ],
      [
        0.014906474465314849,
        0.4411240226744313
      ],
      [
        0.01504897973136824,
        0.4456912835429597
      ],
      [
        0.01519323236176899,
        0.44129248927585685
      ],
      [
        0.015337484992169742,
        0.445981361298846
      ],
      [
        0.015483493403675233,
        0.4414609317911798
      ],
      [
        0.015629501815180722,
        0.4462739377416072
      ],
      [
        0.01577727437407543,
        0.44162933643139907
      ],
      [
        0.01592504693297014,
        0.44656903717844126
      ],
      [
        0.016074591954770262,
        0.44179768956773025
      ],
      [
        0.016224136976570387,
        0.44686668448739664
      ],
      [
        0.016375462725720248,
        0.44196597773600327
      ],
      [
        0.01652678847487011,
        0.44716690512668783
      ],
      [
        0.016679903164428914,
        0.4421341876410015
      ],
      [
        0.01683301785398772,
        0.44746972514368
      ],
      [
        0.016987929645309555,
        0.4423023061610226
      ],
      [
        0.017142841436631386,
        0.4477751711844989
      ],
      [
        0.017299558439034295,
        0.44247032035222944
      ],
      [
        0.017456275441437203,
        0.44808327050341074
      ],
      [
        0.017458933125441882,
        0.44808298107456157
      ],
      [
        0.01761480571186478,
        0.4426382174531807
      ],
      [
        0.017773335982292356,
        0.44839405097252366
      ],
      [
        0.017933687524965707,
        0.44280598488943035
      ],
      [
        0.01809403906763906,
        0.4487075410916679
      ],
      [
        0.018256219833698305,
        0.44297361027792626
      ],
      [
        0.01841840059975755,
        0.44902376999821925
      ],
      [
        0.018476538899170364,
        0.44739339240042314
      ],
      [
        0.018582418486893813,
        0.443141081431751
      ],
      [
        0.018746436374030073,
        0.4493427674773477
      ],
      [
        0.01891229922610762,
        0.44330838636461684
      ],
      [
        0.019078162078185166,
        0.449664563972198
      ],
      [
        0.019245877684853443,
        0.4434755132955704
      ],
      [
        0.01941359329152172,
        0.4499891905943738
      ],
      [
        0.01958316938781586,
        0.4436424506536905
      ],
      [
        0.01975274548411,
        0.45031667913450635
      ],
      [
        0.01992418975003988,
        0.44380918708267675
      ],
      [
        0.020095634015969754,
        0.45064706207302435
      ],
      [
        0.020268954076099334,
        0.4439757114456686
      ],
      [
        0.02044227413622891,
        0.4509803725911101
      ],
      [
        0.020617477559244292,
        0.4441420128300067
      ],
      [
        0.020792680982259674,
        0.45131664458184173
      ],
      [
        0.020950719750530256,
        0.44449499469334347
      ],
      [
        0.020969775280522955,
        0.4443080805519206
      ],
      [
        0.021146869578786236,
        0.4516559126613483
      ],
      [
        0.021325862207879152,
        0.4444739041614809
      ],
      [
        0.02150485483697207,
        0.45199821218046005
      ],
      [
        0.021685753195228342,
        0.4446394734473749
      ],
      [
        0.021866651553484613,
        0.45234357923634144
      ],
      [
        0.022049462981507145,
        0.444804778441726
      ],
      [
        0.022232274409529677,
        0.452692050684242
      ],
      [
        0.022417006189697507,
        0.44496980942506104
      ],
      [
        0.022601737969865338,
        0.4530436641497139
      ],
      [
        0.02278839732582422,
        0.445134556931275
      ],
      [
        0.022975056681783103,
        0.4533984580407428
      ],
      [
        0.023163650777926214,
        0.4452990117524565
      ],
      [
        0.023175695221989676,
        0.4453891124073569
      ],
      [
        0.023352244874069325,
        0.45375647156037985
      ],
      [
        0.023542780815003765,
        0.4454631649440181
      ],
      [
        0.023733316755938202,
        0.45411774471929667
      ],
      [
        0.02392580158593447,
        0.445627007829588
      ],
      [
        0.024118286415930737,
        0.4544823183487493
      ],
      [
        0.024312727118361056,
        0.4457905320061094
      ],
      [
        0.024442506375618633,
        0.45253259106724575
      ],
      [
        0.02450716782079138,
        0.45485023411374786
      ],
      [
        0.024703571317552443,
        0.4459537293489031
      ],
      [
        0.024899974814313507,
        0.45522153452639813
      ],
      [
        0.025098347965235628,
        0.4461165920167335
      ],
      [
        0.02529672111615775,
        0.4555962629594691
      ],
      [
        0.025497070718396277,
        0.44627911245692825
      ],
      [
        0.025697420320634802,
        0.455974463660331
      ],
      [
        0.02589975310805027,
        0.44644128341054684
      ],
      [
        0.02610208589546574,
        0.45635618176499226
      ],
      [
        0.02630640853798363,
        0.44660309791748715
      ],
      [
        0.02651073118050152,
        0.45674146331246557
      ],
      [
        0.026717050283460442,
        0.4467645493217558
      ],
      [
        0.026923369386419368,
        0.4571303552593766
      ],
      [
        0.02713169148989938,
        0.4469256312766122
      ],
      [
        0.027340013593379394,
        0.45752290549489577
      ],
      [
        0.027550345171518845,
        0.4470863377498593
      ],
      [
        0.0277606767496583,
        0.45791916285587225
      ],
      [
        0.02793429300070701,
        0.4480660194143816
      ],
      [
        0.027973024209948003,
        0.44724666302907273
      ],
      [
        0.028185371670237706,
        0.4583191771422249
      ],
      [
        0.028399741352802786,
        0.44740660172686575
      ],
      [
        0.02861411103536787,
        0.458722999132819
      ],
      [
        0.02883050921223068,
        0.4475661487862649
      ],
      [
        0.029046907389093497,
        0.45913068060135853
      ],
      [
        0.02906999259729714,
        0.4588317241343035
      ],
      [
        0.0292653402634174,
        0.44772529948603423
      ],
      [
        0.029483773137741306,
        0.45954227433284994
      ],
      [
        0.02970424684306025,
        0.4478840494459002
      ],
      [
        0.029924720548379195,
        0.45995783414016556
      ],
      [
        0.030147241147806553,
        0.44804239463212875
      ],
      [
        0.030369761747233912,
        0.460377414881077
      ],
      [
        0.030594335232653203,
        0.4482003313627451
      ],
      [
        0.030818908718072493,
        0.4608010724756317
      ],
      [
        0.03104554100931002,
        0.4483578563130567
      ],
      [
        0.031272173300547546,
        0.46122886392362467
      ],
      [
        0.03142607962579538,
        0.4515086339371521
      ],
      [
        0.03150087024452687,
        0.44851496652106276
      ],
      [
        0.031729567188506204,
        0.4616608473229202
      ],
      [
        0.031960334558381445,
        0.448671659392908
      ],
      [
        0.032191101928256693,
        0.4620970818874384
      ],
      [
        0.0324239454225289,
        0.448827932708354
      ],
      [
        0.03265678891680111,
        0.46253762796623
      ],
      [
        0.03289171415841281,
        0.4489837846263069
      ],
      [
        0.033126639400024506,
        0.4629825470624935
      ],
      [
        0.033363651935434294,
        0.44913921369033644
      ],
      [
        0.03360066447084408,
        0.4634319018530176
      ],
      [
        0.033839769769083365,
        0.4492942188342357
      ],
      [
        0.03407887506732265,
        0.4638857562081329
      ],
      [
        0.03432007851902902,
        0.44944879938753346
      ],
      [
        0.03456128197073539,
        0.4643441752121727
      ],
      [
        0.03480458888716658,
        0.44960295508112075
      ],
      [
        0.034917866250883764,
        0.45625989948704593
      ],
      [
        0.035047895803597774,
        0.4648072251841369
      ],
      [
        0.035293311415625014,
        0.4497566860528876
      ],
      [
        0.03553872702765225,
        0.46527497369885495
      ],
      [
        0.03578625648473124,
        0.44990999285332656
      ],
      [
        0.036033785941810226,
        0.46574748960876455
      ],
      [
        0.03628343431092937,
        0.45006287645117965
      ],
      [
        0.03646339242522884,
        0.4631986454774427
      ],
      [
        0.036533082680048505,
        0.4662248430659862
      ],
      [
        0.03678485494466089,
        0.45021533823915294
      ],
      [
        0.037036627209273275,
        0.46670710554480804
      ],
      [
        0.03729052826819804,
        0.4503673800395919
      ],
      [
        0.037544429327122805,
        0.4671943498650881
      ],
      [
        0.03780046399342969,
        0.45051900411026385
      ],
      [
        0.038056498659736586,
        0.4676866502155307
      ],
      [
        0.03831467165960985,
        0.4506702131500566
      ],
      [
        0.03840965287597214,
        0.45577438069272813
      ],
      [
        0.0385728446594831,
        0.4681840821780218
      ],
      [
        0.038833160631055144,
        0.4508210103048273
      ],
      [
        0.03909347660262719,
        0.4686867227522234
      ],
      [
        0.039355940094796774,
        0.450971399173167
      ],
      [
        0.039618403586966354,
        0.4691946503808118
      ],
      [
        0.03988301905818606,
        0.4511213838123368
      ],
      [
        0.04014763452940577,
        0.4697079449753427
      ],
      [
        0.040414406346454164,
        0.45127096874404055
      ],
      [
        0.04068117816350256,
        0.4702266879424986
      ],
      [
        0.04095011060022446,
        0.4514201589605081
      ],
      [
        0.04121904303694636,
        0.4707509622112212
      ],
      [
        0.04149014027297375,
        0.4515689599302619
      ],
      [
        0.04176123750900113,
        0.47128085226025057
      ],
      [
        0.04190143950106051,
        0.4608865294834421
      ],
      [
        0.042034503628447066,
        0.4517173776043025
      ],
      [
        0.042307769747893,
        0.47181644414649426
      ],
      [
        0.04258320873802604,
        0.4518654184220534
      ],
      [
        0.04285864772815909,
        0.4723578255337922
      ],
      [
        0.043136263478043155,
        0.4520130893174787
      ],
      [
        0.04341387922792722,
        0.47290508572267076
      ],
      [
        0.04369367552704503,
        0.4521603977251797
      ],
      [
        0.04397347182616283,
        0.47345831568065894
      ],
      [
        0.0442554523630113,
        0.4523073515866836
      ],
      [
        0.04453743289985978,
        0.4740176080732421
      ],
      [
        0.04482160126051829,
        0.45245395935667676
      ],
      [
        0.0451057696211768,
        0.47458305729578304
      ],
      [
        0.045392129287849775,
        0.4526002300092413
      ],
      [
        0.04539322612614889,
        0.452602098961757
      ],
      [
        0.04567848895452274,
        0.4751547595059941
      ],
      [
        0.045737162907975824,
        0.47287325410400577
      ],
      [
        0.04596704330405861,
        0.4527461730442665
      ],
      [
        0.04625559765359448,
        0.47573281265735246
      ],
      [
        0.046546349955976535,
        0.4528917984939793
      ],
      [
        0.04683710225835859,
        0.4763173165333074
      ],
      [
        0.04713005567516644,
        0.4530371169293002
      ],
      [
        0.04742300909197429,
        0.4769083727823785
      ],
      [
        0.04771816667482322,
        0.4531821394665577
      ],
      [
        0.04801332425767215,
        0.47750608495384494
      ],
      [
        0.048310688946625435,
        0.4533268777742113
      ],
      [
        0.04860805363557873,
        0.478110558534845
      ],
      [
        0.048885012751237265,
        0.45377896789243166
      ],
      [
        0.04890762825752551,
        0.4534713440794175
      ],
      [
        0.049207202879472285,
        0.4787219009879361
      ],
      [
        0.04950899014648713,
        0.4536155511750982
      ],
      [
        0.04981077741350198,
        0.47934022178984265
      ],
      [
        0.050114779921170124,
        0.45375951242679463
      ],
      [
        0.05041878242883826,
        0.4799656324712021
      ],
      [
        0.05072500265455612,
        0.4539032417797483
      ],
      [
        0.05103122288027399,
        0.4805982466571825
      ],
      [
        0.05133966318152015,
        0.4540467537660952
      ],
      [
        0.05164810348276631,
        0.48123818010931646
      ],
      [
        0.05195876609534444,
        0.45419006351207636
      ],
      [
        0.05226942870792257,
        0.48188555076823725
      ],
      [
        0.052376799376325646,
        0.47431732501744667
      ],
      [
        0.05258231574417375,
        0.454333186745693
      ],
      [
        0.05289520278042493,
        0.4825404787977767
      ],
      [
        0.053210316227413984,
        0.454476139803909
      ],
      [
        0.05352542967440303,
        0.4832030866299651
      ],
      [
        0.05384277139207571,
        0.45461893964056943
      ],
      [
        0.05416011310974839,
        0.48387349901141646
      ],
      [
        0.054479684829053944,
        0.4547616038342643
      ],
      [
        0.0547992565483595,
        0.4845518430507232
      ],
      [
        0.05512105986935141,
        0.45490415059617795
      ],
      [
        0.05544286319034331,
        0.48523824826736794
      ],
      [
        0.055766899580245055,
        0.45504659877837145
      ],
      [
        0.05586858600141402,
        0.4616644022787793
      ],
      [
        0.056090935970146805,
        0.485932846641726
      ],
      [
        0.056417206761384994,
        0.4551889678819735
      ],
      [
        0.05674347755262319,
        0.4866357726665035
      ],
      [
        0.057071983940840794,
        0.45533127806585677
      ],
      [
        0.05736954056483678,
        0.4865835799885527
      ],
      [
        0.0574004903290584,
        0.4873471633995673
      ],
      [
        0.0577312333710846,
        0.4554735501551572
      ],
      [
        0.0580619764131108,
        0.48806715851825644
      ],
      [
        0.05839495702490931,
        0.4556158056502883
      ],
      [
        0.05872793763670781,
        0.4887959003748329
      ],
      [
        0.05906315659129151,
        0.4557580667360518
      ],
      [
        0.05936037262650239,
        0.4883756761735274
      ],
      [
        0.0593983755458752,
        0.48953353405408945
      ],
      [
        0.0597358334711877,
        0.45590035629081377
      ],
      [
        0.060073291396500195,
        0.4902802074317318
      ],
      [
        0.06041298877326753,
        0.4560426978962548
      ],
      [
        0.06075268615003486,
        0.4910360712351894
      ],
      [
        0.06109462330958727,
        0.4561851158469093
      ],
      [
        0.06143656046913968,
        0.49180127910531707
      ],
      [
        0.06178073759119945,
        0.4563276351604143
      ],
      [
        0.06212491471325922,
        0.49257598766052973
      ],
      [
        0.06247133182369538,
        0.45647028158767355
      ],
      [
        0.06281774893413154,
        0.49336035656202376
      ],
      [
        0.06285215925159077,
        0.49243399643646574
      ],
      [
        0.06316640590268899,
        0.4566130816234286
      ],
      [
        0.06351506287124642,
        0.49415454858140584
      ],
      [
        0.06386595940922826,
        0.45675606251702533
      ],
      [
        0.06421685594721009,
        0.4949587296698978
      ],
      [
        0.06456999160514747,
        0.45689925228377076
      ],
      [
        0.06492312726308484,
        0.495773069029457
      ],
      [
        0.06527850142835719,
        0.4570426797159695
      ],
      [
        0.06563387559362953,
        0.4965977391860794
      ],
      [
        0.06599148748805903,
        0.45718637439497695
      ],
      [
        0.06634394587667915,
        0.4974065360632286
      ],
      [
        0.06634909938248852,
        0.49743291606511447
      ],
      [
        0.06670894805990252,
        0.45733036670318367
      ],
      [
        0.06706879673731651,
        0.49827877906853885
      ],
      [
        0.06743088108107068,
        0.457474687836246
      ],
      [
        0.06779296542482484,
        0.49913551115471705
      ],
      [
        0.06815728414529972,
        0.4576193698160144
      ],
      [
        0.06852160286577459,
        0.5000032989201418
      ],
      [
        0.06888815449783436,
        0.457764445503549
      ],
      [
        0.06925470612989412,
        0.5008823326836919
      ],
      [
        0.06962348903031312,
        0.45790994861262857
      ],
      [
        0.06983573250176753,
        0.4840559828866984
      ],
      [
        0.06999227193073214,
        0.5017728065735058
      ],
      [
        0.0703632842755843,
        0.4580559137234476
      ],
      [
        0.07073429662043645,
        0.5026749186155828
      ],
      [
        0.07110753640245726,
        0.45820237629715915
      ],
      [
        0.07148077618447808,
        0.5035888708260702
      ],
      [
        0.07185624121038439,
        0.4583493726902222
      ],
      [
        0.07196039227974302,
        0.4660223583243795
      ],
      [
        0.0722317062362907,
        0.5045148693050354
      ],
      [
        0.07260939412407097,
        0.45849694016977993
      ],
      [
        0.07298708201185122,
        0.5054531243341522
      ],
      [
        0.0733275191268559,
        0.45972751383245475
      ],
      [
        0.07336699018802055,
        0.45864511692891036
      ],
      [
        0.07374689836418988,
        0.5064038504760779
      ],
      [
        0.07412902406100652,
        0.4587939421027945
      ],
      [
        0.07451114975782315,
        0.507367266677717
      ],
      [
        0.0748954900104804,
        0.4589434557850624
      ],
      [
        0.07527983026313766,
        0.5083435963757184
      ],
      [
        0.0756663819069049,
        0.4590936990447544
      ],
      [
        0.07605293355067215,
        0.5093330676056761
      ],
      [
        0.07644169321801697,
        0.4592447139437042
      ],
      [
        0.07681930575194428,
        0.5102130257407065
      ],
      [
        0.0768304528853618,
        0.5103359131141403
      ],
      [
        0.07722141700302443,
        0.4593965435544644
      ],
      [
        0.07761238112068704,
        0.5113523704742767
      ],
      [
        0.07800554590672999,
        0.4595492319787344
      ],
      [
        0.07839871069277295,
        0.5123826822046387
      ],
      [
        0.07879407215358743,
        0.45970282436634463
      ],
      [
        0.07918943361440191,
        0.5134270958916513
      ],
      [
        0.0795869875416797,
        0.4598573669348445
      ],
      [
        0.07998454146895749,
        0.5144858643157753
      ],
      [
        0.08031109237703266,
        0.4639017163887867
      ],
      [
        0.08038428343663628,
        0.4600129069894997
      ],
      [
        0.08078402540431506,
        0.5155592455813376
      ],
      [
        0.0811859507654737,
        0.460169492944005
      ],
      [
        0.08158787612663235,
        0.5166475032504336
      ],
      [
        0.0819919800103674,
        0.46032717434183773
      ],
      [
        0.08239608389410243,
        0.5177509064806707
      ],
      [
        0.08280236120235164,
        0.46048600187809385
      ],
      [
        0.08320863851060085,
        0.5188697301671744
      ],
      [
        0.08361708391494932,
        0.4606460274220651
      ],
      [
        0.08380287900212102,
        0.48446386980041245
      ],
      [
        0.08402552931929778,
        0.520004255089041
      ],
      [
        0.08443613725773261,
        0.46080730404044024
      ],
      [
        0.08484674519616744,
        0.5211547680600706
      ],
      [
        0.0852595098698092,
        0.46096988602109673
      ],
      [
        0.08567227454345094,
        0.5223215620839361
      ],
      [
        0.08608718991324457,
        0.46113382889772947
      ],
      [
        0.08650210528303821,
        0.5235049365148667
      ],
      [
        0.08691916506640812,
        0.4612991894751104
      ],
      [
        0.0872946656272094,
        0.5229346740315755
      ],
      [
        0.08733622484977803,
        0.524705197222368
      ],
      [
        0.08775542251724838,
        0.46146602585497487
      ],
      [
        0.08817462018471874,
        0.5259226567615467
      ],
      [
        0.08859594895650483,
        0.4616343974629907
      ],
      [
        0.08901727772829092,
        0.5271576345486617
      ],
      [
        0.08944073057084659,
        0.46180436507596234
      ],
      [
        0.08986418341340227,
        0.5284104570423944
      ],
      [
        0.09026214967160479,
        0.4625411004010847
      ],
      [
        0.09028975303594092,
        0.46197599085049207
      ],
      [
        0.09071532265847956,
        0.529681457929895
      ],
      [
        0.09078645225229778,
        0.5245688746405143
      ],
      [
        0.09114300150945458,
        0.462149338351649
      ],
      [
        0.09157068036042959,
        0.5309709783199105
      ],
      [
        0.09200046062398608,
        0.4623244725833406
      ],
      [
        0.09243024088754256,
        0.5322793669412728
      ],
      [
        0.09286211447993087,
        0.46250146001885234
      ],
      [
        0.09329398807231919,
        0.5336069803475767
      ],
      [
        0.09372794663827867,
        0.4626803686327293
      ],
      [
        0.09416190520423816,
        0.5349541831289347
      ],
      [
        0.09427823887738616,
        0.5214685887415511
      ],
      [
        0.09459794011334463,
        0.46286126793314264
      ],
      [
        0.0950339750224511,
        0.5363213481300625
      ],
      [
        0.09547207736543382,
        0.46304422899561937
      ],
      [
        0.09591017970841655,
        0.5377088566754655
      ],
      [
        0.09635034029344042,
        0.46322932449750004
      ],
      [
        0.0967905008784643,
        0.5391170988019627
      ],
      [
        0.09723271022738364,
        0.46341662875326123
      ],
      [
        0.09767491957630299,
        0.5405464734988139
      ],
      [
        0.09777002550247453,
        0.5309267630678014
      ],
      [
        0.0981191679208784,
        0.46360621775129846
      ],
      [
        0.0985634162654538,
        0.5419973889552416
      ],
      [
        0.09900969354354117,
        0.46379816919116507
      ],
      [
        0.09945597082162855,
        0.5434702628169706
      ],
      [
        0.09990426667334112,
        0.4639925625225214
      ],
      [
        0.10035256252505369,
        0.5449655224498713
      ],
      [
        0.10080286628888371,
        0.46418947898449436
      ],
      [
        0.10125317005271374,
        0.546483605213414
      ],
      [
        0.10126181212756291,
        0.5464016282537881
      ],
      [
        0.1017054707616353,
        0.4643890016469806
      ],
      [
        0.10215777147055685,
        0.5480249587428021
      ],
      [
        0.10261205784809319,
        0.4645912154523228
      ],
      [
        0.1030663442256295,
        0.5495900412403544
      ],
      [
        0.10352260468189217,
        0.4647962072587496
      ],
      [
        0.10397886513815482,
        0.551179321776943
      ],
      [
        0.10443708776586282,
        0.46500406588496046
      ],
      [
        0.10475359875265129,
        0.5309108218355215
      ],
      [
        0.1048953103935708,
        0.5527932806031144
      ],
      [
        0.10535548296403231,
        0.46521488215591833
      ],
      [
        0.10581565553449382,
        0.5544324094714058
      ],
      [
        0.1062777654935651,
        0.46542874894983866
      ],
      [
        0.10673987545263637,
        0.556097211968771
      ],
      [
        0.10720390991666262,
        0.46564576124701335
      ],
      [
        0.10766794438068887,
        0.5577882038613153
      ],
      [
        0.10813389013241045,
        0.4658660161793253
      ],
      [
        0.10824538537773966,
        0.47678375847620763
      ],
      [
        0.10859983588413205,
        0.5595059134497068
      ],
      [
        0.10906767936857245,
        0.46608961308214447
      ],
      [
        0.10953552285301284,
        0.5612508819379621
      ],
      [
        0.11000525017334431,
        0.4663166535468369
      ],
      [
        0.1104749774936758,
        0.5630236638144144
      ],
      [
        0.11094657440706289,
        0.46654724147544263
      ],
      [
        0.11141817132044998,
        0.5648248272455763
      ],
      [
        0.11173717200282804,
        0.48703443099228216
      ],
      [
        0.1118916232338655,
        0.46678148313678247
      ],
      [
        0.11236507514728102,
        0.5666549544849271
      ],
      [
        0.11284036711332184,
        0.4670194872241339
      ],
      [
        0.11321861103351179,
        0.5564255375445167
      ],
      [
        0.11331565907936265,
        0.5685146422948592
      ],
      [
        0.11379277579202246,
        0.4672613649147346
      ],
      [
        0.11426989250468225,
        0.5704045023842704
      ],
      [
        0.11474881829512475,
        0.4675072299309469
      ],
      [
        0.11522774408556724,
        0.5723251618615478
      ],
      [
        0.11522895862791642,
        0.5723239408731485
      ],
      [
        0.11570846291787742,
        0.4677571986036649
      ],
      [
        0.1161891817501876,
        0.5742772637033545
      ],
      [
        0.11667167721710828,
        0.4680113899368293
      ],
      [
        0.11715417268402897,
        0.5762614672411666
      ],
      [
        0.11763842800268724,
        0.4682699256750004
      ],
      [
        0.11812268332134551,
        0.5782784486642049
      ],
      [
        0.1186086813289641,
        0.46853293037178734
      ],
      [
        0.11872074525300479,
        0.4803536494287524
      ],
      [
        0.11909467933658267,
        0.580328901541408
      ],
      [
        0.11958240248618152,
        0.46880053146139933
      ],
      [
        0.12007012563578037,
        0.5824135373624808
      ],
      [
        0.12055955599187126,
        0.46907285933185955
      ],
      [
        0.12104898634796216,
        0.5845330860978906
      ],
      [
        0.12154010558223663,
        0.4693500474004199
      ],
      [
        0.1220312248165111,
        0.5866882967809696
      ],
      [
        0.12221253187809317,
        0.5458904516394321
      ],
      [
        0.12252401420352127,
        0.46963223219172123
      ],
      [
        0.12301680359053142,
        0.5888799381101043
      ],
      [
        0.12351124400336908,
        0.4699195534180668
      ],
      [
        0.12400568441620674,
        0.5911087990745861
      ],
      [
        0.12450175632217703,
        0.47021215406232136
      ],
      [
        0.12499782822814731,
        0.5933756896029148
      ],
      [
        0.12549551168444475,
        0.47051018046334137
      ],
      [
        0.12570431850318153,
        0.5109827855596091
      ],
      [
        0.1259931951407422,
        0.5956814412363306
      ],
      [
        0.12649246979013434,
        0.47081378240435856
      ],
      [
        0.1269917444395265,
        0.5980269078273762
      ],
      [
        0.1274925895060293,
        0.47112311320386974
      ],
      [
        0.1279934345725321,
        0.600412966265397
      ],
      [
        0.1284958288571058,
        0.47143832980971906
      ],
      [
        0.12899822314167955,
        0.602840517229719
      ],
      [
        0.12919610512826993,
        0.5513432725163537
      ],
      [
        0.12950214501791688,
        0.47175959289593833
      ],
      [
        0.1300060668941542,
        0.6053104859714632
      ],
      [
        0.1305114943039965,
        0.4720870669629675
      ],
      [
        0.13101692171383877,
        0.6078238231264063
      ],
      [
        0.13152383216328722,
        0.47242092044111045
      ],
      [
        0.13203074261273567,
        0.61038150555903
      ],
      [
        0.13253911316759592,
        0.4727613257972195
      ],
      [
        0.1326878917533583,
        0.4953770521971065
      ],
      [
        0.1330474837224562,
        0.6129845372396395
      ],
      [
        0.13355729100408315,
        0.47310845964508735
      ],
      [
        0.1340670982857101,
        0.6156339501562653
      ],
      [
        0.13457831846678892,
        0.4734625028594534
      ],
      [
        0.13508953864786777,
        0.618330805262401
      ],
      [
        0.1356021474481996,
        0.4738236406937642
      ],
      [
        0.13611475624853142,
        0.6210761934632864
      ],
      [
        0.13617967837844666,
        0.6136035826374393
      ],
      [
        0.13662872893086545,
        0.47419206290189725
      ],
      [
        0.13714270161319947,
        0.6238712366404218
      ],
      [
        0.13765801297907643,
        0.47456796386414973
      ],
      [
        0.13817332434495339,
        0.6267170887187445
      ],
      [
        0.13868994873058854,
        0.47495154271731793
      ],
      [
        0.13920657311622367,
        0.6296149367766253
      ],
      [
        0.13967146500353506,
        0.47829741530529174
      ],
      [
        0.13972448438841967,
        0.4753430034894022
      ],
      [
        0.14024239566061567,
        0.6325660022002204
      ],
      [
        0.1407615672127149,
        0.47574255523879433
      ],
      [
        0.14128073876481415,
        0.6355715418872321
      ],
      [
        0.14180114351269413,
        0.4761504121982489
      ],
      [
        0.14201361180732214,
        0.5241962855240372
      ],
      [
        0.1423215482605741,
        0.6386328494984954
      ],
      [
        0.1428431586386778,
        0.4765667939243997
      ],
      [
        0.14316325162862342,
        0.5765965003805906
      ],
      [
        0.14336476901678152,
        0.6417512567625149
      ],
      [
        0.14388755697420424,
        0.47699192545168384
      ],
      [
        0.144410344931627,
        0.6449281348342546
      ],
      [
        0.1449342819282452,
        0.47742603745238255
      ],
      [
        0.14545821892486344,
        0.6481648957111529
      ],
      [
        0.14598327592751847,
        0.4778693664021441
      ],
      [
        0.1465083329301735,
        0.6514629937089654
      ],
      [
        0.1466550382537118,
        0.6112039031112665
      ],
      [
        0.1470344804089208,
        0.4783221547511751
      ],
      [
        0.1475606278876681,
        0.6548239270007308
      ],
      [
        0.14808783581207277,
        0.4787846511022037
      ],
      [
        0.14861504373647744,
        0.658249239220729
      ],
      [
        0.1491432815719839,
        0.47925711039420965
      ],
      [
        0.14967151940749035,
        0.6617405211390377
      ],
      [
        0.15014682487880018,
        0.4830794586519601
      ],
      [
        0.15020075611186273,
        0.47973979409323886
      ],
      [
        0.1507299928162351,
        0.6652994124072703
      ],
      [
        0.15126019683605604,
        0.4802329703902859
      ],
      [
        0.151790400855877,
        0.6689276033813721
      ],
      [
        0.15232154012313576,
        0.4807369144063487
      ],
      [
        0.15285267939039454,
        0.6726268370239857
      ],
      [
        0.15338472131915176,
        0.4812519084050546
      ],
      [
        0.15363861150388855,
        0.5559268323176466
      ],
      [
        0.15391676324790898,
        0.6763989108912655
      ],
      [
        0.15444967473104287,
        0.4817782420133122
      ],
      [
        0.15498258621417674,
        0.6802456792073782
      ],
      [
        0.15551633362021583,
        0.48231621245053163
      ],
      [
        0.15605008102625495,
        0.6841690550330364
      ],
      [
        0.15658463019631075,
        0.4828661247661949
      ],
      [
        0.15711917936636652,
        0.6881710125299831
      ],
      [
        0.15713039812897692,
        0.687853787104809
      ],
      [
        0.15765449561116093,
        0.4834282920865292
      ],
      [
        0.15818981185595535,
        0.6922535893298706
      ],
      [
        0.15872585995294403,
        0.48400303587115323
      ],
      [
        0.1592619080499327,
        0.6964188890099791
      ],
      [
        0.15979865224054066,
        0.48459068617898754
      ],
      [
        0.1603353964311486,
        0.700669083683492
      ],
      [
        0.1606221847540653,
        0.5625216573736872
      ],
      [
        0.16087280041811933,
        0.4851915819449261
      ],
      [
        0.16141020440509005,
        0.7050064167084014
      ],
      [
        0.16194823134994124,
        0.4858060712674875
      ],
      [
        0.1624862582947924,
        0.7094332055242485
      ],
      [
        0.16302487081539718,
        0.48643451170764834
      ],
      [
        0.16356348333600199,
        0.7139518446198453
      ],
      [
        0.16410264350430231,
        0.4870772705992692
      ],
      [
        0.16411397137915368,
        0.4872812035611921
      ],
      [
        0.16464180367260262,
        0.7185648086420927
      ],
      [
        0.16518147301244193,
        0.4877347253729159
      ],
      [
        0.16572114235228125,
        0.7232746556522708
      ],
      [
        0.1662612818373782,
        0.48840726389167416
      ],
      [
        0.16680142132247516,
        0.72808403053828
      ],
      [
        0.1673419913745397,
        0.48909528480130143
      ],
      [
        0.16760575800424204,
        0.5825617628390127
      ],
      [
        0.1678825614266042,
        0.7329956685897044
      ],
      [
        0.16842352191360077,
        0.4897991978945804
      ],
      [
        0.1689644824005973,
        0.7380123992485513
      ],
      [
        0.16950579263515222,
        0.49051942449057817
      ],
      [
        0.17004710286970715,
        0.7431371500407192
      ],
      [
        0.1705887216076765,
        0.49125639782977515
      ],
      [
        0.17109754462933044,
        0.7447186524850148
      ],
      [
        0.17113034034564584,
        0.748372950702176
      ],
      [
        0.1716722257848592,
        0.4920105634857443
      ],
      [
        0.17221411122407254,
        0.7537229375091609
      ],
      [
        0.17275622100321433,
        0.49278237979406725
      ],
      [
        0.17329833078235612,
        0.7591903578234308
      ],
      [
        0.1738406219800533,
        0.4935723182996699
      ],
      [
        0.17438291317775043,
        0.764778574866935
      ],
      [
        0.1745893312544188,
        0.6508115439834182
      ],
      [
        0.17492534231182133,
        0.4943808642231542
      ],
      [
        0.17546777144589226,
        0.7704910727367057
      ],
      [
        0.17601029447277994,
        0.49520851694701357
      ],
      [
        0.1765528174996676,
        0.776331461676615
      ],
      [
        0.1770953898140732,
        0.49605579052360754
      ],
      [
        0.17763796212847874,
        0.7823034836180991
      ],
      [
        0.1780811178795072,
        0.5123057330069355
      ],
      [
        0.17813207346795007,
        0.5005313022067003
      ],
      [
        0.1781805385631851,
        0.4969232142045986
      ],
      [
        0.1787231149978915,
        0.7884110180083971
      ],
      [
        0.17926564982378687,
        0.49781133299408153
      ],
      [
        0.17980818464968223,
        0.7946580879420289
      ],
      [
        0.18035063157600525,
        0.4987207082264769
      ],
      [
        0.18089307850232828,
        0.8010488666129015
      ],
      [
        0.18143539067711079,
        0.49965191816993987
      ],
      [
        0.18157290450459557,
        0.5311523940128292
      ],
      [
        0.1819777028518933,
        0.8075876841101458
      ],
      [
        0.1825198328626375,
        0.5006055586568526
      ],
      [
        0.18306196287338172,
        0.8142790345724273
      ],
      [
        0.1836038627479495,
        0.5015822437435218
      ],
      [
        0.18414576262251725,
        0.8211275837288794
      ],
      [
        0.1846873838302711,
        0.5025826063995943
      ],
      [
        0.18506469112968393,
        0.726898907465466
      ],
      [
        0.18522900503802495,
        0.8281381768466651
      ],
      [
        0.1857702984911903,
        0.5036072992294349
      ],
      [
        0.18631159194435568,
        0.8353158471116015
      ],
      [
        0.1868525079996396,
        0.504656995227094
      ],
      [
        0.1873934240549235,
        0.842665824469972
      ],
      [
        0.1879339125153762,
        0.505732388566612
      ],
      [
        0.18847440097582888,
        0.8501935449594544
      ],
      [
        0.18855647775477233,
        0.8177698999735598
      ],
      [
        0.18901441109297035,
        0.5068341954296216
      ],
      [
        0.1895544212101118,
        0.8579046605598363
      ],
      [
        0.1900939016863116,
        0.5079631548724298
      ],
      [
        0.1906333821625114,
        0.8658050495991046
      ],
      [
        0.1911722811536481,
        0.5091200297350127
      ],
      [
        0.19171118014478475,
        0.8739008277491267
      ],
      [
        0.1920482643798607,
        0.5861045840145894
      ],
      [
        0.192249445263178,
        0.5103056075931728
      ],
      [
        0.19278771038157122,
        0.8821983596495625
      ],
      [
        0.1933252886991913,
        0.5115207017583852
      ],
      [
        0.19386286701681135,
        0.8907042712030191
      ],
      [
        0.19439970506877424,
        0.5127661523255991
      ],
      [
        0.19493654312073713,
        0.8994254625823986
      ],
      [
        0.19547258690911068,
        0.5140428272741049
      ],
      [
        0.19554005100494906,
        0.5234736839326597
      ],
      [
        0.19600863069748425,
        0.9083691220025177
      ],
      [
        0.19654382569536727,
        0.5153516236227856
      ],
      [
        0.1970790206932503,
        0.9175427403056403
      ],
      [
        0.19761331184917835,
        0.5166934686439834
      ],
      [
        0.19814760300510642,
        0.9269541264145885
      ],
      [
        0.19868093474776133,
        0.5180693211391468
      ],
      [
        0.19903183763003746,
        0.769854036420667
      ],
      [
        0.19921426649041626,
        0.9366114237153861
      ],
      [
        0.1997465827336521,
        0.5194801727797453
      ],
      [
        0.20027889897688791,
        0.9465231274341807
      ],
      [
        0.20081014312507667,
        0.5209270495181453
      ],
      [
        0.20134138727326542,
        0.9566981030749915
      ],
      [
        0.20187150222698055,
        0.5224110130715371
      ],
      [
        0.2024016171806957,
        0.9671456059971646
      ],
      [
        0.20252362425512582,
        0.8700500919528931
      ],
      [
        0.20293054534272237,
        0.523933162484738
      ],
      [
        0.20345947350474902,
        0.9778753022092329
      ],
      [
        0.20398715678643276,
        0.525494635775501
      ],
      [
        0.20451484006811646,
        0.9888972904695152
      ],
      [
        0.2050412198960571,
        0.5270966116687213
      ],
      [
        0.2055675997239977,
        1.0002221257865689
      ],
      [
        0.2060154108802142,
        0.5429676012185302
      ],
      [
        0.206092617047102,
        0.528740311424044
      ],
      [
        0.20661763437020628,
        1.0118608444248767
      ],
      [
        0.20714122966707837,
        0.5304270007637819
      ],
      [
        0.2076648249639505,
        1.0238249905201253
      ],
      [
        0.20818693825065793,
        0.5321579919067744
      ],
      [
        0.20870905153736538,
        1.0361266444293904
      ],
      [
        0.2092296223755531,
        0.5339346457157975
      ],
      [
        0.20950719750530258,
        0.7314330692109879
      ],
      [
        0.2097501932137408,
        1.0487784529474398
      ],
      [
        0.21026916071913676,
        0.5357583739654533
      ],
      [
        0.2107881282245327,
        1.0617936615258443
      ],
      [
        0.211305431075797,
        0.5376306417390945
      ],
      [
        0.2118227339270613,
        1.0751861486521999
      ],
      [
        0.2123383103750393,
        0.5395529699625393
      ],
      [
        0.2128538868230173,
        1.0889704625513723
      ],
      [
        0.21299898413039095,
        0.9109368291133428
      ],
      [
        0.21336767470035473,
        0.5415269380847133
      ],
      [
        0.21388146257769217,
        1.1031618603997972
      ],
      [
        0.214393399308846,
        0.543554186914782
      ],
      [
        0.21490533603999984,
        1.1177763502378268
      ],
      [
        0.21541535865163255,
        0.5456364216265818
      ],
      [
        0.21592538126326527,
        1.1328307358084824
      ],
      [
        0.2164334263950301,
        0.5477754149420996
      ],
      [
        0.21649077075547932,
        0.5579264140204006
      ],
      [
        0.21694147152679497,
        1.1483426645440604
      ],
      [
        0.2174474754425177,
        0.5499730105067793
      ],
      [
        0.21795347935824044,
        1.1643306789699628
      ],
      [
        0.21845737795749637,
        0.5522311264692865
      ],
      [
        0.21896127655675227,
        1.1808142717929644
      ],
      [
        0.2194630053868418,
        0.5545517592823567
      ],
      [
        0.21996473421693133,
        1.1978139449922913
      ],
      [
        0.2199825573805677,
        1.1929833984163642
      ],
      [
        0.22046422848526037,
        0.5569369877380722
      ],
      [
        0.2209637227535894,
        1.2153512732383907
      ],
      [
        0.22146091734044987,
        0.5593889772576975
      ],
      [
        0.22195811192731035,
        1.2334489720094535
      ],
      [
        0.22245294139906377,
        0.5619099844524619
      ],
      [
        0.22294777087081719,
        1.252130970810883
      ],
      [
        0.22343657903048367,
        0.5645359349310589
      ],
      [
        0.22344016949348966,
        0.5645023619767252
      ],
      [
        0.22347434400565608,
        0.5688473181362217
      ],
      [
        0.22393256811616213,
        1.2714224919304489
      ],
      [
        0.22442246986944359,
        0.567168563695676
      ],
      [
        0.224912371622725,
        1.2913501352263266
      ],
      [
        0.22539971021437166,
        0.5699111501911467
      ],
      [
        0.2258870488060183,
        1.3119419694693037
      ],
      [
        0.22637175768666842,
        0.5727327946321847
      ],
      [
        0.22685646656731856,
        1.333227630823906
      ],
      [
        0.22696613063074444,
        1.1337771593768489
      ],
      [
        0.22733847894570935,
        0.5756362890383393
      ],
      [
        0.22782049132410012,
        1.3552384291309352
      ],
      [
        0.22829974018269664,
        0.5786245509670884
      ],
      [
        0.22877898904129315,
        1.3780074626823648
      ],
      [
        0.22925540715232162,
        0.5817006306595015
      ],
      [
        0.2297318252633501,
        1.4015697422896403
      ],
      [
        0.2302053452052259,
        0.5848677186806339
      ],
      [
        0.23045791725583284,
        0.8645844643323857
      ],
      [
        0.2306788651471017,
        1.425962325505728
      ],
      [
        0.23114941932127286,
        0.5881291540956044
      ],
      [
        0.23161997349544403,
        1.4512244619708234
      ],
      [
        0.2320874941436262,
        0.5914884332253927
      ],
      [
        0.23255501479180837,
        1.4773977509369618
      ],
      [
        0.23301943401361724,
        0.5949492190316094
      ],
      [
        0.23348385323542611,
        1.5045263121608266
      ],
      [
        0.2339451030064032,
        0.5985153511825649
      ],
      [
        0.2339497038809212,
        0.5986395747993081
      ],
      [
        0.2344063527773803,
        1.532656971477491
      ],
      [
        0.2348643649674097,
        0.6021908568598975
      ],
      [
        0.23532237715743906,
        1.5618394624963157
      ],
      [
        0.2357770835495521,
        0.6059799623700383
      ],
      [
        0.23623178994166513,
        1.5921266460744992
      ],
      [
        0.23668312225121912,
        0.6098871056311022
      ],
      [
        0.23713445456077314,
        1.6235747493453427
      ],
      [
        0.23744149050600957,
        0.7225374737949374
      ],
      [
        0.23758234445501247,
        0.6139169496135856
      ],
      [
        0.2380302343492518,
        1.65624362634013
      ],
      [
        0.23847461346723872,
        0.6180743968207018
      ],
      [
        0.23891899258522564,
        1.6901970424547865
      ],
      [
        0.2393597925581282,
        0.6223646049035836
      ],
      [
        0.23980059253103075,
        1.725502985294121
      ],
      [
        0.24023774500277856,
        0.6267930035168268
      ],
      [
        0.24067489747452633,
        1.762234004703129
      ],
      [
        0.24093327713109797,
        0.8238537076513374
      ],
      [
        0.24110833412280733,
        0.6313653125305547
      ],
      [
        0.24154177077108832,
        1.8004675852078524
      ],
      [
        0.24197142332869243,
        0.6360875617283642
      ],
      [
        0.24240107588629656,
        1.840286554380348
      ],
      [
        0.24282687616279897,
        0.6409661121340038
      ],
      [
        0.2432526764393014,
        1.8817795311993122
      ],
      [
        0.243674556343058,
        0.646007679128173
      ],
      [
        0.24409643624681465,
        1.9250414189238882
      ],
      [
        0.24442506375618633,
        0.7105007044350707
      ],
      [
        0.2445143278072845,
        0.651219357530209
      ],
      [
        0.2449322193677543,
        1.9701739475915458
      ],
      [
        0.2453460547581271,
        0.656608648845532
      ],
      [
        0.2457598901484999,
        2.017286271956233
      ],
      [
        0.246169601708619,
        0.6621834908974513
      ],
      [
        0.24657931326873814,
        2.066495631417622
      ],
      [
        0.24698483352830447,
        0.6679522900933617
      ],
      [
        0.24739035378787083,
        2.1179280794139976
      ],
      [
        0.24779161548993167,
        0.6739239566001519
      ],
      [
        0.2479168503812747,
        0.8104759007159902
      ],
      [
        0.24819287719199254,
        2.171719290772986
      ],
      [
        0.24858981331667915,
        0.6801079427414363
      ],
      [
        0.24898674944136576,
        2.2280154566105366
      ],
      [
        0.24937929322989072,
        0.6865142849654077
      ],
      [
        0.2497718370184157,
        2.2869742779363933
      ],
      [
        0.25015992199729997,
        0.6931536497770766
      ],
      [
        0.2505480069761843,
        2.348766070485639
      ],
      [
        0.25093156698172014,
        0.7000373840791183
      ],
      [
        0.25131512698725594,
        2.413574995268221
      ],
      [
        0.25140863700636307,
        1.7203728745319826
      ],
      [
        0.2516940961901562,
        0.70717757042374
      ],
      [
        0.25207306539305646,
        2.481600431519532
      ],
      [
        0.25244737832332187,
        0.7145870877417417
      ],
      [
        0.25282169125358733,
        2.553058511102029
      ],
      [
        0.2531912828255418,
        0.722279678195772
      ],
      [
        0.25356087439749636,
        2.6281838365092383
      ],
      [
        0.25392567993498727,
        0.7302700208885944
      ],
      [
        0.2542904854724782,
        2.7072314079314346
      ],
      [
        0.25465044073422693,
        0.7385738132623618
      ],
      [
        0.2549004236314515,
        1.6672103732103967
      ],
      [
        0.2550103959959757,
        2.7904787890905407
      ],
      [
        0.2553654372010571,
        0.7472078611406742
      ],
      [
        0.25572047840613843,
        2.8782285461292907
      ],
      [
        0.25607054225958054,
        0.7561901785043873
      ],
      [
        0.25642060611302264,
        2.9708109997256718
      ],
      [
        0.25676562983149603,
        0.7655400982504628
      ],
      [
        0.2571106535499694,
        3.068587337170508
      ],
      [
        0.257450574887566,
        0.7752783953717345
      ],
      [
        0.2577904962251626,
        3.171953139379962
      ],
      [
        0.25812525349922305,
        0.7854274242146737
      ],
      [
        0.25839221025653986,
        2.343156957311689
      ],
      [
        0.2584600107732835,
        3.281342387063912
      ],
      [
        0.25878954289028044,
        0.7960112717252122
      ],
      [
        0.2591190750072774,
        3.3972320222021652
      ],
      [
        0.2594433214887151,
        0.8070559289036201
      ],
      [
        0.25976756797015277,
        3.5201471543291327
      ],
      [
        0.2600864689784709,
        0.8185894830387669
      ],
      [
        0.260405369986789,
        3.6506670180677663
      ],
      [
        0.2607188663512574,
        0.8306423337260397
      ],
      [
        0.2610323627157259,
        3.789431808343858
      ],
      [
        0.2613403959582946,
        0.8432474361672722
      ],
      [
        0.2616484292008634,
        3.937150544339789
      ],
      [
        0.2618839968816282,
        0.9706930063788297
      ],
      [
        0.2619509415619644,
        0.8564405758677328
      ],
      [
        0.26225345392306537,
        4.094610142808406
      ],
      [
        0.26255038838734046,
        0.8702606795520691
      ],
      [
        0.2628473228516156,
        4.262685918295446
      ],
      [
        0.2631386231735324,
        0.8847501680043971
      ],
      [
        0.26342992349544925,
        4.442353772483977
      ],
      [
        0.26371553422481875,
        0.8999553575723152
      ],
      [
        0.26400114495418825,
        4.634704390413543
      ],
      [
        0.26428101146153005,
        0.9159269183551269
      ],
      [
        0.26456087796887184,
        4.840959830558405
      ],
      [
        0.26483494647061934,
        0.9327203986339769
      ],
      [
        0.26510901497236683,
        5.06249298107502
      ],
      [
        0.2653757835067166,
        0.9504848604548332
      ],
      [
        0.26537723255589607,
        0.9503968269951844
      ],
      [
        0.2656454501394253,
        5.300850462762043
      ],
      [
        0.2659077647878727,
        0.9690234059131738
      ],
      [
        0.2661700794363201,
        5.557779694357337
      ],
      [
        0.2664264400531801,
        0.9886743134238124
      ],
      [
        0.26668280067004013,
        5.835261007955232
      ],
      [
        0.2669331571035066,
        1.0094316330625952
      ],
      [
        0.26718351353697306,
        6.135545920667608
      ],
      [
        0.26742781660402004,
        1.031386436667958
      ],
      [
        0.267672119671067,
        6.461202949057834
      ],
      [
        0.26791032118123037,
        1.0546400501891853
      ],
      [
        0.2681485226913938,
        6.8151727147134995
      ],
      [
        0.2683805754702435,
        1.0793055396328926
      ],
      [
        0.2686126282490933,
        7.200834558090596
      ],
      [
        0.2688384861613627,
        1.1055094631410556
      ],
      [
        0.26886757013180496,
        1.173773108928346
      ],
      [
        0.26906434407363206,
        7.622087491794081
      ],
      [
        0.2692839620460029,
        1.1333939465259402
      ],
      [
        0.2695035800183738,
        8.083449132517817
      ],
      [
        0.26971691406186604,
        1.1631191541324486
      ],
      [
        0.2699302481053583,
        8.590177324132394
      ],
      [
        0.27013725533733124,
        1.1948662457620778
      ],
      [
        0.2703442625693041,
        9.148420600623384
      ],
      [
        0.27054490123502806,
        1.2288409349881477
      ],
      [
        0.27074553990075195,
        9.765405577857772
      ],
      [
        0.27093976939454134,
        1.2652777965681503
      ],
      [
        0.2711339988883308,
        10.449672007247354
      ],
      [
        0.2713217797742143,
        1.3044455136252993
      ],
      [
        0.2715095606600978,
        11.211369867772286
      ],
      [
        0.2716908546919979,
        1.3466533128347238
      ],
      [
        0.271872148723898,
        12.062637937835353
      ],
      [
        0.2720469188653054,
        1.3922589137140982
      ],
      [
        0.2722216890067128,
        13.018090425939914
      ],
      [
        0.2723593567568933,
        1.6344004922424349
      ],
      [
        0.27238989944985204,
        1.4416784246090657
      ],
      [
        0.27255810989299123,
        14.095448402260995
      ],
      [
        0.27271972607741723,
        1.4953987652149665
      ],
      [
        0.2728813422618432,
        15.31636744981933
      ],
      [
        0.2730363308924964,
        1.553993401625701
      ],
      [
        0.2731913195231496,
        16.707534450515976
      ],
      [
        0.27333964858781723,
        1.618142472373245
      ],
      [
        0.2734879776524848,
        18.30213837142342
      ],
      [
        0.27362961643866585,
        1.6886588047272748
      ],
      [
        0.2737712552248469,
        20.14186823870213
      ],
      [
        0.27390617433600084,
        1.7665219356220858
      ],
      [
        0.2740410934471547,
        22.279665858466668
      ],
      [
        0.2741692648183167,
        1.8529231658050165
      ],
      [
        0.27429743618947866,
        24.783577616204653
      ],
      [
        0.2744188331022137,
        1.9493260602574445
      ],
      [
        0.2745402300149488,
        27.742237055307005
      ],
      [
        0.27465482711165645,
        2.0575489474530775
      ],
      [
        0.2747694242083641,
        31.27281782000444
      ],
      [
        0.27487719750588724,
        2.17987935176862
      ],
      [
        0.27498497080341033,
        35.53281607166267
      ],
      [
        0.2750858977059506,
        2.3192357740034417
      ],
      [
        0.2751868246084909,
        40.73792442962718
      ],
      [
        0.2752808839198182,
        2.4794013690509833
      ],
      [
        0.27537494323114553,
        47.18988166831102
      ],
      [
        0.2754621151660791,
        2.665369779925542
      ],
      [
        0.2755492871010127,
        55.321208243208716
      ],
      [
        0.27562955329616423,
        2.8838713913175607
      ],
      [
        0.2757098194913158,
        65.76962875138975
      ],
      [
        0.2757831630150949,
        3.144200270915435
      ],
      [
        0.27585114338198174,
        36.665751401572116
      ],
      [
        0.27585650653887406,
        79.5070322026166
      ],
      [
        0.2759229119007191,
        3.4595633346779984
      ],
      [
        0.27598931726256415,
        98.07393034701322
      ],
      [
        0.27604877042141823,
        3.8493817523734664
      ],
      [
        0.2761082235802723,
        124.0309444693167
      ],
      [
        0.276160711952277,
        4.343433232796944
      ],
      [
        0.27621320032428165,
        161.89141719066552
      ],
      [
        0.2762587127896766,
        4.989817370410397
      ],
      [
        0.27630422525507153,
        220.2245919806449
      ],
      [
        0.27634275216431214,
        5.871608885798858
      ],
      [
        0.27638127907355275,
        316.9679208119657
      ],
      [
        0.2764128122526168,
        7.145710267291154
      ],
      [
        0.27644434543168084,
        495.0635966062727
      ],
      [
        0.2764688781865754,
        9.148289969211808
      ],
      [
        0.27649341094147,
        879.8382071480489
      ],
      [
        0.2765109380619176,
        12.753171385410578
      ],
      [
        0.2765284651823653,
        1979.1942413301565
      ],
      [
        0.2765389829446824,
        21.16282528418592
      ],
      [
        0.2765495007069994,
        7915.716829452036
      ],
      [
        0.2793429300070701,
        0.07979306061225032
      ],
      [
        0.28026342408139093,
        0.06014814848625391
      ],
      [
        0.2828347166321585,
        0.035758479653630354
      ],
      [
        0.28632650325724684,
        0.023176399917515078
      ],
      [
        0.2898182898823352,
        0.017215904604861536
      ],
      [
        0.2933100765074236,
        0.013738509908717604
      ],
      [
        0.296801863132512,
        0.011459858992997566
      ],
      [
        0.30029364975760037,
        0.009851099005626597
      ],
      [
        0.30378543638268873,
        0.00865458360649748
      ],
      [
        0.3072772230077771,
        0.007729778346269116
      ],
      [
        0.31076900963286547,
        0.006993509698913993
      ],
      [
        0.31426079625795383,
        0.006393409078907455
      ],
      [
        0.31775258288304226,
        0.005894859901543781
      ],
      [
        0.3212443695081306,
        0.005474063209127755
      ],
      [
        0.324736156133219,
        0.005114118242450353
      ],
      [
        0.32822794275830736,
        0.004802691969817325
      ],
      [
        0.3317197293833957,
        0.004530573605049329
      ],
      [
        0.3352115160084841,
        0.0042907453690277046
      ],
      [
        0.3387033026335725,
        0.004077766477650785
      ],
      [
        0.3421950892586609,
        0.0038873537293409614
      ],
      [
        0.34568687588374925,
        0.0037160891872092465
      ],
      [
        0.3515430965630248,
        0.0034644844794419396
      ],
      [
        0.440951398300305,
        0.0018380783693883488
      ],
      [
        0.5530990014139988,
        0.0012708843974047553
      ],
      [
        1.1061980028279976,
        0.0006724676867629674
      ]
    ],
    "global_optimality_certified": false
  }
}

==> anc/B1_spurious_eigenpairs/numerics_S1/results_N64.json <==
{
  "pairs": [
    {
      "N": 64,
      "n": 1,
      "imag_scaled": "115.9647736943177090921732537239373847529802316551800154",
      "real_scaled": "-1582.795055783761574523013088104195118186728278163077891",
      "asym_imag": "115.9644165767192444208241364822813751677473806875010865",
      "asym_real": "-1575.383008980642765372308795824094102361329137262374259",
      "imag_residual_N4": "5991.439086843059593151372587070509521951",
      "real_residual_N": "-474.3709953996037856450747059264650128255",
      "dense_imag_scaled": 115.96477369431767,
      "dense_real_scaled": -1582.7950558146,
      "dense_vs_boundary_relative": 1.0499885705775178e-15,
      "dense_vs_boundary_real_relative": 1.948352146631975e-11,
      "boundary_residual": "1.22776572e-74",
      "delta": "(0.05002429605725601670470590537462934665374817311053537461 + 0.0008131384723387703900755954197879896556617795909123152042j)"
    },
    {
      "N": 64,
      "n": 2,
      "imag_scaled": "115.4004618127235505313001581256822995169625134728386824",
      "real_scaled": "-6288.104893258327581896312541000705032651083637042078929",
      "asym_imag": "115.3964598697868960458576666550915938170657556525780589",
      "asym_real": "-6301.532035922571061489235183296376409445316549049497038",
      "imag_residual_N4": "67141.46106792661963753498025791711959908",
      "real_residual_N": "859.3371305115826939470491069229681148309",
      "dense_imag_scaled": 115.40046181272365,
      "dense_real_scaled": -6288.104893334115,
      "dense_vs_boundary_relative": 2.6566769438148163e-15,
      "dense_vs_boundary_real_relative": 1.2052595399750822e-11,
      "boundary_residual": "2.996102892e-74",
      "delta": "(0.1016987356368571612114673097148860980426489910654754236 + 0.001678939310971238283852335643173971845678133973499436694j)"
    },
    {
      "N": 64,
      "n": 3,
      "imag_scaled": "114.4684297800662494121321317685827934143753200798948177",
      "real_scaled": "-13989.02702864855646748877898840184867662238097602458776",
      "asym_imag": "114.4498653582329820875802169431086248992630472610396797",
      "asym_real": "-14178.44708082578488835077916241684692125196223536136833",
      "imag_residual_N4": "311459.3150118418897495782405824275984379",
      "real_residual_N": "12122.88333934261893516801113695988765629",
      "dense_imag_scaled": 114.46842978006605,
      "dense_real_scaled": -13989.027028721166,
      "dense_vs_boundary_relative": 3.0046381120769783e-15,
      "dense_vs_boundary_real_relative": 5.190477940872431e-12,
      "boundary_residual": "2.846168894e-74",
      "delta": "(0.1550134903553035526137995551178678125805026974016228717 + 0.00259679796532283537796442162787355556345178226166226212j)"
    },
    {
      "N": 64,
      "n": 4,
      "imag_scaled": "113.1810989403711939582183689585801930065229968114162099",
      "real_scaled": "-24481.58151773845313961502518946788841915150475560671508",
      "asym_imag": "113.1246330420575025459917873463324684143392555128859487",
      "asym_real": "-25206.12814369028424595694073318550563778126619619798815",
      "imag_residual_N4": "947340.5726428365802704006503083209915785",
      "real_residual_N": "46370.9840609171908058825947979275019923",
      "dense_imag_scaled": 113.18109894037084,
      "dense_real_scaled": -24481.581517647213,
      "dense_vs_boundary_relative": 4.399612261081266e-15,
      "dense_vs_boundary_real_relative": 3.726896462271241e-12,
      "boundary_residual": "2.836872824e-74",
      "delta": "(0.2099528597984202494934660871111252203879819347819632247 + 0.003565765830045429095847183413053854421732846043337868003j)"
    },
    {
      "N": 64,
      "n": 5,
      "imag_scaled": "111.5552606415988409714576606784483300335716573969978153",
      "real_scaled": "-37495.25681110110820974548577880306816664252793366679901",
      "asym_imag": "111.420762921260457421092377864763124362294380408116866",
      "asym_real": "-39384.57522451606913430771989560235255903322843155935649",
      "imag_residual_N4": "2256497.305624653915325228666284451551444",
      "real_residual_N": "120916.378458557499171982983475154201113",
      "dense_imag_scaled": 111.55526064159818,
      "dense_real_scaled": -37495.2568109861,
      "dense_vs_boundary_relative": 7.0732418433167004e-15,
      "dense_vs_boundary_real_relative": 3.067146411199554e-12,
      "boundary_residual": "1.51964e-74",
      "delta": "(0.2664956253776857222983371652148297146041820076057644771 + 0.00458459613425688437212899537624826171508271608323468797j)"
    }
  ],
  "resolvent": {
    "N": 64,
    "L": 2,
    "numerical_peak": 123.29950565110862,
    "tau": 3799933.706886545,
    "coefficient": 0.015051209185926345,
    "comparison_00151": 123.6992,
    "ratio_to_00151": 0.9967688202600228,
    "coarse_max": 123.29950564218382,
    "coarse_samples": 319,
    "local_peaks": [
      {
        "nu": 0.2761066042136452,
        "value": 123.29950565110862,
        "offset_over_damping": 1.249002086900162e-05,
        "center_eta_real": -1.437591421776363e-05,
        "center_eta_imag": 0.2761066040340897
      },
      {
        "nu": 0.27476300638341544,
        "value": 31.08916511050934,
        "offset_over_damping": 3.6198900406644075e-05,
        "center_eta_real": -5.711242033944007e-05,
        "center_eta_imag": 0.27476300431600864
      },
      {
        "nu": 0.272543890025541,
        "value": 14.01325294934858,
        "offset_over_damping": 7.553160377488226e-05,
        "center_eta_real": -0.00012705691227432584,
        "center_eta_imag": 0.2725438804287287
      },
      {
        "nu": 0.26947883648683135,
        "value": 8.036781220475342,
        "offset_over_damping": 0.0001326065097100372,
        "center_eta_real": -0.00022235671922272467,
        "center_eta_imag": 0.2694788070008829
      },
      {
        "nu": 0.26560783408545824,
        "value": 5.270644974616854,
        "offset_over_damping": 0.00020746459310803873,
        "center_eta_real": -0.00034055488959708536,
        "center_eta_imag": 0.26560776343237663
      },
      {
        "nu": 0.2609799692854914,
        "value": 3.768187057457637,
        "offset_over_damping": 0.00030057871998922164,
        "center_eta_real": -0.00047871183778145157,
        "center_eta_imag": 0.26097982539489994
      },
      {
        "nu": 0.25565189537062827,
        "value": 2.8624044632859142,
        "offset_over_damping": 0.00041207620544152706,
        "center_eta_real": -0.0006335425271103332,
        "center_eta_imag": 0.2556516343028277
      },
      {
        "nu": 0.2496861697113396,
        "value": 2.2746851843863762,
        "offset_over_damping": 0.0005416890619972725,
        "center_eta_real": -0.0008015584686990854,
        "center_eta_imag": 0.24968573551588458
      }
    ],
    "operator_norm_evaluations": 391,
    "dense_svd_relative_difference": null,
    "scan": [
      [
        1e-10,
        0.0018926841453761334
      ],
      [
        1.254310676955692e-10,
        0.002201311762927485
      ],
      [
        1.5732952743250398e-10,
        0.002560265257629397
      ],
      [
        1.9734010605898318e-10,
        0.0029777509322560644
      ],
      [
        2.475258020213502e-10,
        0.003463313230243095
      ],
      [
        3.1047425629740037e-10,
        0.004028052931325832
      ],
      [
        3.894311745937057e-10,
        0.004684880921759126
      ],
      [
        4.884676802322813e-10,
        0.005448813335755791
      ],
      [
        6.126902266631267e-10,
        0.006337314806450347
      ],
      [
        7.685038929699628e-10,
        0.007370697656971878
      ],
      [
        9.639426382342348e-10,
        0.008572586127204254
      ],
      [
        1.2090835431100386e-09,
        0.009970456193226231
      ],
      [
        1.516566397454333e-09,
        0.011596263218079775
      ],
      [
        1.9022454246391994e-09,
        0.013487171595390713
      ],
      [
        2.386006746315062e-09,
        0.015686402723363673
      ],
      [
        2.992793737191281e-09,
        0.018244220066927462
      ],
      [
        3.753893138485151e-09,
        0.021219072678643536
      ],
      [
        4.708548243752618e-09,
        0.024678921217807934
      ],
      [
        5.90598233509988e-09,
        0.028702772935029788
      ],
      [
        7.407936700827459e-09,
        0.033382453676648216
      ],
      [
        9.291854098059806e-09,
        0.03882464455022547
      ],
      [
        1.1654871803910868e-08,
        0.04515320628749402
      ],
      [
        1.4618830142195248e-08,
        0.05251180146764637
      ],
      [
        1.8336554731957156e-08,
        0.06106679611380251
      ],
      [
        2.2999736378876232e-08,
        0.07101036406172508
      ],
      [
        2.8848814907190643e-08,
        0.08256360520718234
      ],
      [
        3.618537655560768e-08,
        0.0959792782421183
      ],
      [
        4.53877041633608e-08,
        0.11154336289767702
      ],
      [
        5.693028193460965e-08,
        0.12957397598369014
      ],
      [
        7.140826047267863e-08,
        0.1504149617772197
      ],
      [
        8.956814353371354e-08,
        0.17441946287308263
      ],
      [
        1.1234627874943683e-07,
        0.20191562748374967
      ],
      [
        1.4091713695165838e-07,
        0.23314228282516325
      ],
      [
        1.767538694444926e-07,
        0.26813810455099063
      ],
      [
        2.217042656374586e-07,
        0.3065682181391699
      ],
      [
        2.7808602751568526e-07,
        0.34748895045489525
      ],
      [
        3.488062734251176e-07,
        0.3891038701145268
      ],
      [
        4.375114329462506e-07,
        0.4286617832819239
      ],
      [
        5.487752616346654e-07,
        0.4627356610377385
      ],
      [
        6.883346699175126e-07,
        0.4880372836084946
      ],
      [
        8.633855257963062e-07,
        0.5025398831439949
      ],
      [
        1.0829536833353086e-06,
        0.506269065614478
      ],
      [
        1.3583603676559685e-06,
        0.5012468986815696
      ],
      [
        1.703805912304337e-06,
        0.49072521911679334
      ],
      [
        2.1371019472635588e-06,
        0.47825510722601955
      ],
      [
        2.680589790195482e-06,
        0.4669055508237856
      ],
      [
        3.3622923943806042e-06,
        0.45854845811145756
      ],
      [
        4.217359249318502e-06,
        0.4533115847181328
      ],
      [
        5.2898787349780275e-06,
        0.44990222093889326
      ],
      [
        6.635151377083796e-06,
        0.44691360040706224
      ],
      [
        8.322541215493451e-06,
        0.4438364515165825
      ],
      [
        1.0439052305997217e-05,
        0.4409277380426746
      ],
      [
        1.309381476471122e-05,
        0.43850441712168736
      ],
      [
        1.642371166145733e-05,
        0.4365611025700463
      ],
      [
        2.0600436892207595e-05,
        0.4349267663518721
      ],
      [
        2.5839347943847865e-05,
        0.43351018138409597
      ],
      [
        3.2410570011541416e-05,
        0.4323030611917446
      ],
      [
        4.065292401169628e-05,
        0.43128953612341236
      ],
      [
        5.099139663733907e-05,
        0.4304392311891974
      ],
      [
        6.395905323509683e-05,
        0.42972909352350447
      ],
      [
        8.022452336075928e-05,
        0.4291405800508435
      ],
      [
        8.187693632355134e-05,
        0.42909308264198753
      ],
      [
        0.0001006264762050815,
        0.4286614655362235
      ],
      [
        0.00012621686348846133,
        0.42828689820985355
      ],
      [
        0.00014964445649951497,
        0.4280647297490959
      ],
      [
        0.00015831515948543578,
        0.4280001478273961
      ],
      [
        0.0001985763948665249,
        0.42778443381643394
      ],
      [
        0.0002174119766754786,
        0.42772343826015674
      ],
      [
        0.00024907649227245114,
        0.42766371295745154
      ],
      [
        0.0003124193036360067,
        0.42761230212006407
      ],
      [
        0.0003192610483024537,
        0.4276084410980783
      ],
      [
        0.00039187086823770466,
        0.4276112418753666
      ],
      [
        0.00042111011992942884,
        0.42764227661383963
      ],
      [
        0.0004915278140184491,
        0.42773670187586404
      ],
      [
        0.0005632967324914853,
        0.42779758234029003
      ],
      [
        0.0006165285851440311,
        0.4278521275041513
      ],
      [
        0.0007054833450535419,
        0.4280257823472235
      ],
      [
        0.000773318386994543,
        0.42816230801268235
      ],
      [
        0.0008942349471914599,
        0.4282915479805561
      ],
      [
        0.000969981509493409,
        0.42840007472881436
      ],
      [
        0.001082986549329378,
        0.4286743012042047
      ],
      [
        0.0012166581638071794,
        0.4288992977639709
      ],
      [
        0.0013244510816356166,
        0.4289769519323905
      ],
      [
        0.0015260673250686492,
        0.4294087553381094
      ],
      [
        0.0015659156139418552,
        0.4295139127994695
      ],
      [
        0.0018661368107346266,
        0.42980204247325277
      ],
      [
        0.0019141625395868154,
        0.4298594026758125
      ],
      [
        0.0021663580075273977,
        0.4305110346791371
      ],
      [
        0.00240095451083236,
        0.43071555770385794
      ],
      [
        0.0025312574681176643,
        0.4307374672585562
      ],
      [
        0.002896156928707931,
        0.43164860722233483
      ],
      [
        0.003011542877821954,
        0.43181565081665474
      ],
      [
        0.0033315205293944217,
        0.43176349554318455
      ],
      [
        0.003486194495379921,
        0.4320459486055371
      ],
      [
        0.003766884130080912,
        0.4329175923998945
      ],
      [
        0.00377741038576194,
        0.4329394746431297
      ],
      [
        0.00427835140300698,
        0.4328650066912017
      ],
      [
        0.00473804617810451,
        0.4341897528091313
      ],
      [
        0.004789818675933048,
        0.4343134608510643
      ],
      [
        0.0053828742912529585,
        0.43402928091009546
      ],
      [
        0.005942981909105585,
        0.4357634677492081
      ],
      [
        0.00597592990657287,
        0.43583461200200874
      ],
      [
        0.006655896638669417,
        0.4352449550543271
      ],
      [
        0.006972388990759842,
        0.43612853218861725
      ],
      [
        0.007335863370765965,
        0.43748164326607925
      ],
      [
        0.007454345661545642,
        0.43758637684123475
      ],
      [
        0.008107896041773885,
        0.4365015163841715
      ],
      [
        0.008879928712781805,
        0.43925703128638266
      ],
      [
        0.009350065352995022,
        0.43855883073356494
      ],
      [
        0.009749008652815541,
        0.43778906608522783
      ],
      [
        0.010458583486139763,
        0.44071429430474135
      ],
      [
        0.01061808859284928,
        0.4411650317052039
      ],
      [
        0.011589018168456014,
        0.4390982278322574
      ],
      [
        0.011727886802495122,
        0.43933496432100116
      ],
      [
        0.012559947744062749,
        0.4432117058532933
      ],
      [
        0.013637344500772426,
        0.4404201395968313
      ],
      [
        0.013944777981519683,
        0.441347262673724
      ],
      [
        0.014710413634497382,
        0.44539861627198724
      ],
      [
        0.014714741257482103,
        0.4454050293009557
      ],
      [
        0.01590303120715513,
        0.44174649665152277
      ],
      [
        0.017091321156828158,
        0.44775506022930195
      ],
      [
        0.017430972476899606,
        0.4472525715481804
      ],
      [
        0.018394730720069655,
        0.44306962869815864
      ],
      [
        0.018451428884184575,
        0.4431337394278259
      ],
      [
        0.01969814028331115,
        0.45027415791638115
      ],
      [
        0.020917166972279525,
        0.4445986950992627
      ],
      [
        0.021120686373856314,
        0.44438260195258006
      ],
      [
        0.02254323246440148,
        0.4529772488829965
      ],
      [
        0.023143824254521363,
        0.4507606621385411
      ],
      [
        0.024088710177697387,
        0.4456793412895624
      ],
      [
        0.024403361467659444,
        0.4467591627321998
      ],
      [
        0.025634187890993296,
        0.45588214300778623
      ],
      [
        0.02730615523479058,
        0.4469547698040969
      ],
      [
        0.027889555963039367,
        0.4502144559985806
      ],
      [
        0.02897812257858787,
        0.45900990549831505
      ],
      [
        0.029029545868032136,
        0.45904162719460456
      ],
      [
        0.030779881661197557,
        0.4482049641915434
      ],
      [
        0.03137575045841929,
        0.45171048878331344
      ],
      [
        0.03258164074380724,
        0.46238529371293374
      ],
      [
        0.03451621481817748,
        0.4494273246650388
      ],
      [
        0.03486194495379921,
        0.4508250337568042
      ],
      [
        0.036412069329447704,
        0.4659828391879596
      ],
      [
        0.03645078889254772,
        0.4660372709429916
      ],
      [
        0.03834813944917913,
        0.45075133639832704
      ],
      [
        0.03852089464415359,
        0.4506207580817503
      ],
      [
        0.04059100039575946,
        0.4699996127934533
      ],
      [
        0.04183433394455905,
        0.4588318152017833
      ],
      [
        0.04279901486175189,
        0.4517858729117493
      ],
      [
        0.04500702932774432,
        0.47431162617082273
      ],
      [
        0.04532052843993897,
        0.4735351700157887
      ],
      [
        0.04567204732997695,
        0.4703881629587717
      ],
      [
        0.047354950845207425,
        0.4529251850625558
      ],
      [
        0.04880672293531889,
        0.47031630208412206
      ],
      [
        0.04970287236267052,
        0.47901900659682245
      ],
      [
        0.05219227496479642,
        0.4540433347731102
      ],
      [
        0.05229291743069881,
        0.45425736417613
      ],
      [
        0.05468167756692232,
        0.4841748671893482
      ],
      [
        0.055779111926078734,
        0.4729514661337846
      ],
      [
        0.057286936604415785,
        0.45512409684331057
      ],
      [
        0.057313658275451,
        0.4551473171248969
      ],
      [
        0.059265306421458656,
        0.48393080902468205
      ],
      [
        0.05994563898397968,
        0.48984098284139077
      ],
      [
        0.06272075748160222,
        0.45624673229036167
      ],
      [
        0.06275150091683858,
        0.4562946456997218
      ],
      [
        0.06549587597922477,
        0.4960893066281409
      ],
      [
        0.0662376954122185,
        0.48994364209462793
      ],
      [
        0.06841408618517608,
        0.457354066280628
      ],
      [
        0.06972388990759842,
        0.4758690251833715
      ],
      [
        0.07133229639112741,
        0.5030038331940715
      ],
      [
        0.07185561623300257,
        0.49975358264942643
      ],
      [
        0.07321008440297834,
        0.4715614048275309
      ],
      [
        0.07439286950893584,
        0.45848501824989224
      ],
      [
        0.07669627889835826,
        0.502366719337147
      ],
      [
        0.07745344262674428,
        0.510682907065604
      ],
      [
        0.08018247339373819,
        0.46159735436790156
      ],
      [
        0.08065488129292653,
        0.4596588958549624
      ],
      [
        0.0836686678891181,
        0.5185663366043379
      ],
      [
        0.08385631995910878,
        0.5192421043870012
      ],
      [
        0.08715486238449802,
        0.460856580545108
      ],
      [
        0.08719626321034363,
        0.4608991054014356
      ],
      [
        0.0901292666402855,
        0.5258573393249866
      ],
      [
        0.09053620646157848,
        0.5288178574263139
      ],
      [
        0.09064105687987795,
        0.5287112393798142
      ],
      [
        0.09401132537653632,
        0.46223376858247467
      ],
      [
        0.09412725137525786,
        0.4625937220594077
      ],
      [
        0.09748644429149417,
        0.5395720468833127
      ],
      [
        0.09761344587063778,
        0.539375259407887
      ],
      [
        0.10109232837698875,
        0.4636965031437706
      ],
      [
        0.1010996403660177,
        0.463709746973387
      ],
      [
        0.10458583486139762,
        0.5513802673239735
      ],
      [
        0.10469821246248336,
        0.5516978644169562
      ],
      [
        0.10807202935677755,
        0.46644081058564607
      ],
      [
        0.10842924716780591,
        0.4653274119802136
      ],
      [
        0.11155822385215747,
        0.5577469129138289
      ],
      [
        0.11216028187312846,
        0.5654273571394886
      ],
      [
        0.11305010145309657,
        0.5506886086324565
      ],
      [
        0.11504441834753738,
        0.4784323873712187
      ],
      [
        0.11600951805553529,
        0.4671743356817871
      ],
      [
        0.11853061284291731,
        0.545990353284574
      ],
      [
        0.11985875423794212,
        0.5810412224075385
      ],
      [
        0.12201680733829723,
        0.510484564837151
      ],
      [
        0.12381777098696638,
        0.46929443953048894
      ],
      [
        0.12550300183367716,
        0.5131260213059226
      ],
      [
        0.12777678773599063,
        0.5988816482694166
      ],
      [
        0.12898919632905706,
        0.567071711903161
      ],
      [
        0.13183555071084624,
        0.47175623006206996
      ],
      [
        0.132475390824437,
        0.47968349393031534
      ],
      [
        0.13589431368570182,
        0.6193693282521586
      ],
      [
        0.13596158531981692,
        0.6192850415943201
      ],
      [
        0.13944777981519685,
        0.4793044646873768
      ],
      [
        0.14004103203924245,
        0.47464213207200806
      ],
      [
        0.14179994928354264,
        0.5289603430794764
      ],
      [
        0.14293397431057675,
        0.5987758882303021
      ],
      [
        0.14418775039278312,
        0.6430262754212891
      ],
      [
        0.14642016880595668,
        0.5399048595649233
      ],
      [
        0.14840873645057095,
        0.4780518094792884
      ],
      [
        0.1499063633013366,
        0.5216672770608894
      ],
      [
        0.15262972250835882,
        0.6705068112005784
      ],
      [
        0.1533925577967165,
        0.6506763877193693
      ],
      [
        0.15687875229209644,
        0.4820502459441689
      ],
      [
        0.15690925963404703,
        0.48210649069319866
      ],
      [
        0.16036494678747637,
        0.6748359473194776
      ],
      [
        0.16118879675973524,
        0.7026402598999774
      ],
      [
        0.16385114128285627,
        0.5390369577776138
      ],
      [
        0.16550902224256034,
        0.48695467381500435
      ],
      [
        0.1673373357782362,
        0.5619689021894106
      ],
      [
        0.16982924772538543,
        0.7404906940096536
      ],
      [
        0.17082353027361613,
        0.6958376040158315
      ],
      [
        0.1741700590210556,
        0.49277976013581165
      ],
      [
        0.17430972476899603,
        0.49362056493429796
      ],
      [
        0.17779591926437596,
        0.7551329562094797
      ],
      [
        0.17786119037812315,
        0.7600795668898825
      ],
      [
        0.17851087031672572,
        0.7854419859434159
      ],
      [
        0.1812821137597559,
        0.557668519803832
      ],
      [
        0.1828498644743447,
        0.49981043115103113
      ],
      [
        0.1847683082551358,
        0.6013381283695493
      ],
      [
        0.1871888586319637,
        0.8393212048621075
      ],
      [
        0.18825450275051572,
        0.7653258101469539
      ],
      [
        0.19150131611921334,
        0.5083350050094914
      ],
      [
        0.19174069724589565,
        0.5107599211983174
      ],
      [
        0.19522689174127555,
        0.8721577183636733
      ],
      [
        0.19581377360646296,
        0.904581467915412
      ],
      [
        0.19871308623665548,
        0.5755577910436209
      ],
      [
        0.2000726988274193,
        0.51872168907547
      ],
      [
        0.2021992807320354,
        0.6802321962326907
      ],
      [
        0.20433162404837563,
        0.9845793818975053
      ],
      [
        0.20568547522741534,
        0.8142692025805611
      ],
      [
        0.2085078554087425,
        0.5314477786943415
      ],
      [
        0.20917166972279524,
        0.5512759182748442
      ],
      [
        0.21265786421817517,
        1.08386402400857
      ],
      [
        0.21268408676910938,
        1.0840074110516291
      ],
      [
        0.2161440587135551,
        0.5620972367799909
      ],
      [
        0.21674648891782278,
        0.5471428003266209
      ],
      [
        0.219630253208935,
        0.968560247056314
      ],
      [
        0.22080889106653617,
        1.209588510259517
      ],
      [
        0.22309319010732795,
        0.7085999273421756
      ],
      [
        0.22311644770431494,
        0.7045435840725357
      ],
      [
        0.22472464064655423,
        0.5666540681210387
      ],
      [
        0.22660264219969486,
        0.782210860382024
      ],
      [
        0.2286403902265723,
        1.3712318715048581
      ],
      [
        0.23008883669507477,
        0.9505950969298466
      ],
      [
        0.23237536383308802,
        0.5911495665295761
      ],
      [
        0.2335750311904547,
        0.7009850854396806
      ],
      [
        0.23611033743960375,
        1.5840358035735294
      ],
      [
        0.23706122568583463,
        1.2347433912703183
      ],
      [
        0.23962960630925065,
        0.6222856153631009
      ],
      [
        0.24054742018121453,
        0.7062089909847062
      ],
      [
        0.24314887517889755,
        1.8719293223485072
      ],
      [
        0.24403361467659446,
        1.3970298403700518
      ],
      [
        0.24641730534739106,
        0.6624925899189105
      ],
      [
        0.2475198091719744,
        0.8229603658705072
      ],
      [
        0.24968573551588458,
        2.274684853242603
      ],
      [
        0.2510060036673543,
        1.196472638055645
      ],
      [
        0.2526686849093561,
        0.7154887386086978
      ],
      [
        0.2544921981627342,
        1.3838094897290842
      ],
      [
        0.2556516343028277,
        2.862404221399252
      ],
      [
        0.2579783926581141,
        0.8190953439911086
      ],
      [
        0.25831572984886386,
        0.7872674307954449
      ],
      [
        0.26097982539489994,
        3.7681868876787488
      ],
      [
        0.2614645871534941,
        2.652243358070145
      ],
      [
        0.2632937944136383,
        0.8881595402935498
      ],
      [
        0.264950781648874,
        2.430788476154281
      ],
      [
        0.26560776343237663,
        5.27064486133225
      ],
      [
        0.26754328521662973,
        1.0376405499877623
      ],
      [
        0.2684369761442539,
        1.6895782525980108
      ],
      [
        0.2694788070008829,
        8.03678114984849
      ],
      [
        0.2710113437148058,
        1.2773595866946894
      ],
      [
        0.27192317063963384,
        2.8155511187597018
      ],
      [
        0.2725438804287287,
        14.013252909379975
      ],
      [
        0.27365344237236866,
        1.7153389631425737
      ],
      [
        0.27476300431600864,
        31.089165090881288
      ],
      [
        0.27540936513501374,
        2.7871979916480982
      ],
      [
        0.2754348041750492,
        2.746036269362292
      ],
      [
        0.2761066040340897,
        123.29950564218382
      ],
      [
        0.2788955596303937,
        0.6391549535101659
      ],
      [
        0.2798281703077274,
        0.4800149893540578
      ],
      [
        0.2823817541257736,
        0.2863718251263119
      ],
      [
        0.2858679486211535,
        0.1855907055012861
      ],
      [
        0.28935414311653346,
        0.137852741928703
      ],
      [
        0.29284033761191336,
        0.11000394086363528
      ],
      [
        0.29632653210729326,
        0.09175617920328999
      ],
      [
        0.2998127266026732,
        0.0788734670054336
      ],
      [
        0.3032989210980531,
        0.06929222445122056
      ],
      [
        0.306785115593433,
        0.06188690847654447
      ],
      [
        0.310271310088813,
        0.05599140326740953
      ],
      [
        0.3137575045841929,
        0.051186313906751185
      ],
      [
        0.3172436990795728,
        0.04719441946560394
      ],
      [
        0.32072989357495274,
        0.043825134116666775
      ],
      [
        0.32421608807033264,
        0.04094311640098626
      ],
      [
        0.32770228256571254,
        0.03844960489054394
      ],
      [
        0.3311884770610925,
        0.03627084180644986
      ],
      [
        0.3346746715564724,
        0.034350631192903
      ],
      [
        0.3381608660518523,
        0.03264540565168872
      ],
      [
        0.34164706054723226,
        0.031120867572391204
      ],
      [
        0.34513325504261216,
        0.029749648202922245
      ],
      [
        0.35099146172995677,
        0.02773159465447021
      ],
      [
        0.4402523379681699,
        0.014713604503081497
      ],
      [
        0.5522132080681794,
        0.010173337236849602
      ],
      [
        1.1044264161363588,
        0.0053828316832931055
      ]
    ],
    "global_optimality_certified": false
  }
}

==> anc/B2_semigroup_constants/cp_constants.json <==
[
 {
  "N": 32,
  "scheme": "W",
  "C": 0.2889584580352502,
  "t": 4.302978515625e-05
 },
 {
  "N": 32,
  "scheme": "S",
  "C": 24.819083929634616,
  "t": 0.0009765625
 },
 {
  "N": 64,
  "scheme": "W",
  "C": 0.33095578284128646,
  "t": 1.28173828125e-05
 },
 {
  "N": 64,
  "scheme": "S",
  "C": 198.10792452948374,
  "t": 0.0009765625
 },
 {
  "N": 128,
  "scheme": "W",
  "C": 0.3580927819031611,
  "t": 3.204345703125e-06
 },
 {
  "N": 128,
  "scheme": "S",
  "C": 1588.7223971032136,
  "t": 0.0009765625
 },
 {
  "N": 256,
  "scheme": "W",
  "C": 0.37554441707112957,
  "t": 8.0108642578125e-07
 },
 {
  "N": 256,
  "scheme": "S",
  "C": 12735.88082936192,
  "t": 0.0009765625
 },
 {
  "N": 512,
  "scheme": "W",
  "C": 0.39078346888126353,
  "t": 2.384185791015625e-07
 },
 {
  "N": 512,
  "scheme": "S",
  "C": 102012.59412938202,
  "t": 0.0009765625
 }
]

==> anc/B2_semigroup_constants/cp_constants.py <==
"""C_CP(N) = sup_{0<t<=1} t^{3/2} ||A_h e^{tA_h}|| for W (H norm) and S (L2 norm).  A posteriori."""
import sys
sys.dont_write_bytecode = True
sys.path.insert(0, r'D:\Claude\Other Nonlinear\numerics\spectral_top_quadratic_20261101')
from common import *
from run_s import Spectral

tic = time.perf_counter()
rows = []
for N in [32, 64, 128, 256, 512]:
    for scheme in ['W', 'S']:
        f = FEM(N, scheme)
        s = Spectral(f)
        B = s.B
        best = (0., 0.)
        for seed in [1., 1.19, 1.41, 1.68]:
            t = seed*2.**-34
            E = la.expm(B*t)
            while t < 1.01:
                v = t**1.5*float(la.norm(B@E, 2))
                if v > best[0]:
                    best = (v, t)
                E = E@E
                t = 2*t
        rows.append(dict(N=N, scheme=scheme, C=best[0], t=best[1]))
        print(f"N={N:3d} {scheme}: C_CP={best[0]:.3e} at t={best[1]:.3e}  [{time.perf_counter()-tic:.0f}s]", flush=True)
json.dump(rows, open(Path(__file__).with_name('cp_constants.json'), 'w'), indent=1)
print('done', round(time.perf_counter()-tic), 's')


==> anc/B2_semigroup_constants/cp_constants_stdout.txt <==
N= 32 W: C_CP=2.890e-01 at t=4.303e-05  [0s]
N= 32 S: C_CP=2.482e+01 at t=9.766e-04  [0s]
N= 64 W: C_CP=3.310e-01 at t=1.282e-05  [0s]
N= 64 S: C_CP=1.981e+02 at t=9.766e-04  [0s]
N=128 W: C_CP=3.581e-01 at t=3.204e-06  [1s]
N=128 S: C_CP=1.589e+03 at t=9.766e-04  [2s]
N=256 W: C_CP=3.755e-01 at t=8.011e-07  [8s]
N=256 S: C_CP=1.274e+04 at t=9.766e-04  [13s]
N=512 W: C_CP=3.908e-01 at t=2.384e-07  [61s]
N=512 S: C_CP=1.020e+05 at t=9.766e-04  [108s]
done 108 s


==> anc/B2_semigroup_constants/decay_constants.json <==
[
 {
  "N": 32,
  "scheme": "W",
  "spectral_bound": -75.84996655963668,
  "M": [
   [
    7.4022033008170185,
    0.9999047127957021,
    3.0517578125e-05
   ],
   [
    30.0,
    1.0658545877513386,
    0.0048828125
   ],
   [
    60.0,
    1.2907343654468937,
    0.0078125
   ],
   [
    68.26496990367302,
    1.3917466629917248,
    0.009765625
   ],
   [
    75.09146689404032,
    1.5108798360355973,
    0.015625
   ]
  ]
 },
 {
  "N": 32,
  "scheme": "S",
  "spectral_bound": -75.8592203118279,
  "M": [
   [
    7.4022033008170185,
    1.02544526293239,
    0.00390625
   ],
   [
    30.0,
    1.1469476813058277,
    0.005859375
   ],
   [
    60.0,
    1.4177355256962514,
    0.009765625
   ],
   [
    68.27329828064511,
    1.5375325401427054,
    0.01171875
   ],
   [
    75.10062810870961,
    1.6774168640110863,
    0.015625
   ]
  ]
 },
 {
  "N": 64,
  "scheme": "W",
  "spectral_bound": -75.85693674919807,
  "M": [
   [
    7.4022033008170185,
    0.9999038115373148,
    3.0517578125e-05
   ],
   [
    30.0,
    1.0657964014926555,
    0.0048828125
   ],
   [
    60.0,
    1.2905617746615554,
    0.0078125
   ],
   [
    68.27124307427826,
    1.3916106920055598,
    0.009765625
   ],
   [
    75.09836738170608,
    1.5107458877513948,
    0.015625
   ]
  ]
 },
 {
  "N": 64,
  "scheme": "S",
  "spectral_bound": -75.8592532869123,
  "M": [
   [
    7.4022033008170185,
    1.0254213436904394,
    0.00390625
   ],
   [
    30.0,
    1.146825711889893,
    0.005859375
   ],
   [
    60.0,
    1.417415858722557,
    0.009765625
   ],
   [
    68.27332795822107,
    1.5371543136976236,
    0.01171875
   ],
   [
    75.10066075404318,
    1.6769809400303615,
    0.015625
   ]
  ]
 },
 {
  "N": 128,
  "scheme": "W",
  "spectral_bound": -75.8586760164993,
  "M": [
   [
    7.4022033008170185,
    0.9999035485110399,
    3.0517578125e-05
   ],
   [
    30.0,
    1.06578181045789,
    0.0048828125
   ],
   [
    60.0,
    1.2905185777325643,
    0.0078125
   ],
   [
    68.27280841484938,
    1.3915765995149934,
    0.009765625
   ],
   [
    75.10008925633431,
    1.5107122269198043,
    0.015625
   ]
  ]
 },
 {
  "N": 128,
  "scheme": "S",
  "spectral_bound": -75.85925534832279,
  "M": [
   [
    7.4022033008170185,
    1.0254153294788264,
    0.00390625
   ],
   [
    30.0,
    1.1467951377819536,
    0.005859375
   ],
   [
    60.0,
    1.4173358748306133,
    0.009765625
   ],
   [
    68.27332981349052,
    1.537059557263772,
    0.01171875
   ],
   [
    75.10066279483956,
    1.67687165565328,
    0.015625
   ]
  ]
 },
 {
  "N": 256,
  "scheme": "W",
  "spectral_bound": -75.8591106334598,
  "M": [
   [
    7.4022033008170185,
    0.9999034730084411,
    3.0517578125e-05
   ],
   [
    30.0,
    1.065778159975496,
    0.0048828125
   ],
   [
    60.0,
    1.2905077745910813,
    0.0078125
   ],
   [
    68.27319957011383,
    1.3915680704012356,
    0.009765625
   ],
   [
    75.10051952712521,
    1.510703799027748,
    0.015625
   ]
  ]
 },
 {
  "N": 256,
  "scheme": "S",
  "spectral_bound": -75.85925544983942,
  "M": [
   [
    7.4022033008170185,
    1.0254138239849766,
    0.00390625
   ],
   [
    30.0,
    1.146787490019764,
    0.005859375
   ],
   [
    60.0,
    1.4173158735939222,
    0.009765625
   ],
   [
    68.27332990485549,
    1.5370358575726728,
    0.01171875
   ],
   [
    75.10066289534103,
    1.676844316383029,
    0.015625
   ]
  ]
 }
]

==> anc/B2_semigroup_constants/decay_constants.py <==
"""M_nu = sup_t e^{nu t} ||e^{tA_h}|| for W (H norm) and S (L2 norm).  A posteriori.

The semigroup is computed by matrix exponential and repeated squaring in orthonormal coordinates,
so that large times are not lost to the conditioning of the eigenvectors.
"""
import sys
sys.dont_write_bytecode = True
sys.path.insert(0, r'D:\Claude\Other Nonlinear\numerics\spectral_top_quadratic_20261101')
from common import *
from run_s import Spectral

LAMBDA = 3*np.pi**2/4
tic = time.perf_counter()
rows = []
for N in [32, 64, 128, 256]:
    for scheme in ['W', 'S']:
        f = FEM(N, scheme)
        s = Spectral(f)
        B = (s.R.T.conj()*0 + s.B).real if np.iscomplexobj(s.B) else s.B
        sb = float(np.max(s.e.real))
        norms = {}
        for seed in [1., 1.25, 1.5, 1.75]:
            E = la.expm(B*seed*2.**-15)
            t = seed*2.**-15
            while t < 1.01:
                norms[t] = float(la.norm(E, 2))
                E = E@E
                t = 2*t
        ts = np.array(sorted(norms))
        vals = np.array([norms[t] for t in ts])
        row = dict(N=N, scheme=scheme, spectral_bound=sb)
        nus = [LAMBDA, 30., 60., 0.9*(-sb), 0.99*(-sb)]
        out = []
        for nu in nus:
            k = int(np.argmax(np.exp(nu*ts)*vals))
            out.append((float(nu), float(np.exp(nu*ts[k])*vals[k]), float(ts[k])))
        row['M'] = out
        rows.append(row)
        print(f"N={N:3d} {scheme}: s={sb:9.3f}  " + '  '.join(f"nu={a:6.1f} M={b:9.3e}" for a, b, c in out), f"[{time.perf_counter()-tic:.0f}s]", flush=True)
json.dump(rows, open(Path(__file__).with_name('decay_constants.json'), 'w'), indent=1)
print('done', round(time.perf_counter()-tic), 's')


==> anc/B2_semigroup_constants/decay_constants_stdout.txt <==
N= 32 W: s=  -75.850  nu=   7.4 M=9.999e-01  nu=  30.0 M=1.066e+00  nu=  60.0 M=1.291e+00  nu=  68.3 M=1.392e+00  nu=  75.1 M=1.511e+00 [0s]
N= 32 S: s=  -75.859  nu=   7.4 M=1.025e+00  nu=  30.0 M=1.147e+00  nu=  60.0 M=1.418e+00  nu=  68.3 M=1.538e+00  nu=  75.1 M=1.677e+00 [0s]
N= 64 W: s=  -75.857  nu=   7.4 M=9.999e-01  nu=  30.0 M=1.066e+00  nu=  60.0 M=1.291e+00  nu=  68.3 M=1.392e+00  nu=  75.1 M=1.511e+00 [0s]
N= 64 S: s=  -75.859  nu=   7.4 M=1.025e+00  nu=  30.0 M=1.147e+00  nu=  60.0 M=1.417e+00  nu=  68.3 M=1.537e+00  nu=  75.1 M=1.677e+00 [0s]
N=128 W: s=  -75.859  nu=   7.4 M=9.999e-01  nu=  30.0 M=1.066e+00  nu=  60.0 M=1.291e+00  nu=  68.3 M=1.392e+00  nu=  75.1 M=1.511e+00 [1s]
N=128 S: s=  -75.859  nu=   7.4 M=1.025e+00  nu=  30.0 M=1.147e+00  nu=  60.0 M=1.417e+00  nu=  68.3 M=1.537e+00  nu=  75.1 M=1.677e+00 [1s]
N=256 W: s=  -75.859  nu=   7.4 M=9.999e-01  nu=  30.0 M=1.066e+00  nu=  60.0 M=1.291e+00  nu=  68.3 M=1.392e+00  nu=  75.1 M=1.511e+00 [4s]
N=256 S: s=  -75.859  nu=   7.4 M=1.025e+00  nu=  30.0 M=1.147e+00  nu=  60.0 M=1.417e+00  nu=  68.3 M=1.537e+00  nu=  75.1 M=1.677e+00 [6s]
done 6 s


==> anc/B2_semigroup_constants/lean_range.json <==
[
 {
  "N": 128,
  "scheme": "S",
  "re": -1580.187970689168,
  "im_over_N3": 116.10654536399096,
  "residual": 5.084763773559753e-16,
  "lean_bounds": true,
  "prior_relative": 6.00010284999842e-15,
  "cp": 1588.9808047860208,
  "resolvent": 246.76429657467799,
  "kato": 159.98329783354885,
  "derivative_L2": 711.0607326574687
 },
 {
  "N": 256,
  "scheme": "S",
  "re": -1578.0577763123727,
  "im_over_N3": 116.14194845335854,
  "residual": 5.649179278931554e-16,
  "lean_bounds": true,
  "prior_relative": 8.932108943616558e-15,
  "cp": 12741.478326944853,
  "resolvent": 988.5905076033492,
  "kato": 641.0584025280167,
  "derivative_L2": 1422.4114715372912
 },
 {
  "N": 512,
  "scheme": "S",
  "re": -1576.7881041355786,
  "im_over_N3": 116.15079029694326,
  "residual": 5.004233618879089e-16,
  "lean_bounds": true,
  "prior_relative": 3.0954639927072985e-14,
  "cp": 102062.73817475724,
  "resolvent": 3957.7470441785817,
  "kato": 2566.5598612790764,
  "derivative_L2": 2844.967858453509
 },
 {
  "N": 1024,
  "scheme": "S",
  "re": -1576.1024330164034,
  "im_over_N3": 116.15299939656501,
  "residual": 5.030364950608263e-16,
  "lean_bounds": true,
  "prior_relative": null,
  "cp": 817050.3219393805,
  "resolvent": 15838.076140719753,
  "kato": 10270.967158117963,
  "derivative_L2": 5690.0081418819245
 },
 {
  "N": 2048,
  "scheme": "S",
  "re": -1575.746899316536,
  "im_over_N3": 116.15355148606605,
  "residual": 8.365669214154578e-16,
  "lean_bounds": true,
  "prior_relative": null,
  "cp": 6538645.979006518,
  "resolvent": 63366.799452681225,
  "kato": 41093.399789320974,
  "derivative_L2": 11380.052486732855
 },
 {
  "N": 4096,
  "scheme": "S",
  "re": -1575.5698146950008,
  "im_over_N3": 116.15368948433,
  "residual": 4.744047486471619e-16,
  "lean_bounds": true,
  "prior_relative": null,
  "cp": 52318049.09344365,
  "resolvent": 253495.88678738236,
  "kato": 164392.33521724297,
  "derivative_L2": 22760.123072404946
 },
 {
  "kato": 0.6260155769442308,
  "resolvent": 0.8281848570864051,
  "resolvent_tau": 243199580.509645,
  "spectral_abscissa": -75.85867601296982,
  "N": 128,
  "scheme": "W",
  "kind": "worst"
 },
 {
  "kato": 160.1567599958098,
  "resolvent": 246.8752642279145,
  "resolvent_tau": 243493073.8231843,
  "spectral_abscissa": -75.85925535196603,
  "N": 128,
  "scheme": "S",
  "kind": "worst"
 },
 {
  "kato": 0.643114361350229,
  "resolvent": 0.8750974362352747,
  "resolvent_tau": 1947981385.5459597,
  "spectral_abscissa": -75.85911061490076,
  "N": 256,
  "scheme": "W",
  "kind": "worst"
 },
 {
  "kato": 641.2316726509656,
  "resolvent": 988.7017383285463,
  "resolvent_tau": 1948538555.8628662,
  "spectral_abscissa": -75.85925548639419,
  "N": 256,
  "scheme": "S",
  "kind": "worst"
 },
 {
  "kato": 0.6531888266205943,
  "resolvent": 0.9077319674481209,
  "resolvent_tau": 15586502105.846746,
  "spectral_abscissa": -75.85921945498028,
  "N": 512,
  "scheme": "W",
  "kind": "worst"
 },
 {
  "kato": 2566.733038733775,
  "resolvent": 3957.858408390958,
  "resolvent_tau": 15589495179.060335,
  "spectral_abscissa": -75.85925531658269,
  "N": 512,
  "scheme": "S",
  "kind": "worst"
 }
]

==> anc/B2_semigroup_constants/lean_range.py <==
"""The three failures proved in Lean (S1 Theorem 1, Corollary 2), quantified in the proved range N>=512.  A posteriori.

S: from the spectral-top eigenpair (zeta, phi), phi normalized in L2, phase as in run_s.py:
  CP witness       |zeta| max_t t^{3/2} e^{t Re zeta} = |zeta| (3/(2|Re zeta|))^{3/2} e^{-3/2}
  resolvent witness <tau>^{2/3} / |Re zeta| at tau = |Im zeta|   (a lower bound for <tau>^{2/3}||(i tau - A_h)^{-1}||)
  Kato witness     int_0^1 ||d_x e^{tA_h} x||^2 dt / ||x||^2,  x = sqrt2 Re phi   (exact for the two modes)
Worst cases on N=128,256,512 for W and S, same L2 norm:
  resolvent  sup_tau <tau>^{2/3} ||(i tau - A_h)^{-1}||  over a tau grid plus tau = |Im lambda_j|
  Kato       lambda_max of the Lyapunov Gramian against the L2 mass (T=infinity; T=1 differs by e^{-150})
CP worst cases are already in scheme_contrast_20261101/cp_constants.json.

Written before the run (2026-11-02):
 P1 N=1024,2048,4096: the computed eigenvalue satisfies the Lean bounds |Im zeta|>=100 N^3, 0<-Re zeta<=1600;
    -Re zeta = 1575.38+720/N and Im zeta/N^3 = 116.1537-771.6/N^2 to 1e-3 relative.
 P2 CP witness = 7.6e-4 N^3: 1.0e5, 8.2e5, 6.5e6, 5.2e7 for N=512..4096; W worst case stays 0.39.
 P3 resolvent witness = 0.0151 N^2: 4.0e3, 1.6e4, 6.3e4, 2.5e5.  W worst case changes by <10% from N=256 to 512.
 P4 Kato witness grows by a factor 4 per doubling.  W worst case changes by <10% from N=256 to 512.
    S worst case at N=512 is within a factor 2 of the S witness.
"""
import sys
sys.dont_write_bytecode = True
sys.path.insert(0, r'D:\Claude\Other Nonlinear\numerics\spectral_top_quadratic_20261101')
from common import *
from scipy.sparse.linalg import LinearOperator, svds

OMEGA = float(OLD['constants']['Omega']); A2 = float(OLD['constants']['A2'])
PRIOR = {int(p['N']): complex(float(p['real_scaled']), -float(p['imag_scaled'])*int(p['N'])**3)
         for p in OLD['pairs'] if int(p['n']) == 1}
T_KATO = 1.
tic = time.perf_counter()


def eigpair(f):
    N = f.N; sigma = -(KAPPA+720/N)-1j*(OMEGA*N**3-A2*N)
    K = f.K.astype(complex); M = f.M.astype(complex)
    rng = np.random.default_rng(N); x = rng.standard_normal(f.n)+1j*rng.standard_normal(f.n)
    for sweep in range(3):
        lu = sla.splu((K-sigma*M).tocsc())
        for it in range(30):
            x = lu.solve(M@x); x /= f.norms(x)
        sigma = np.vdot(x, K@x)/np.vdot(x, M@x)
    lam = sigma
    res = float(la.norm(K@x-lam*(M@x))/(la.norm(K@x)+abs(lam)*la.norm(M@x)))
    x *= np.exp(-1j*np.angle(x[0]))
    return lam, x, res


def witnesses(f, lam, phi):
    a = -lam.real
    cp = abs(lam)*(3/(2*a))**1.5*np.exp(-1.5)
    tau = abs(lam.imag); res = (1+tau*tau)**(1/3)/a
    p = f.P@phi; d = f.D@phi
    x2 = 1+float(np.real(f.w@(p*p)))
    kato = (float(f.w@abs(d)**2)*(1-np.exp(-2*a*T_KATO))/(2*a)
            + float(np.real((f.w@(d*d))*(1-np.exp(2*lam*T_KATO))/(-2*lam))))/x2
    return dict(cp=cp, resolvent=res, kato=kato, derivative_L2=float(np.sqrt(f.w@abs(d)**2)))


def worst(f):
    M = f.M.toarray(); K = f.K.toarray(); A = la.solve(M, K)
    R0 = la.cholesky(f.M0.toarray(), lower=False)
    ev = la.eigvals(A)
    C = np.sqrt(f.w)[:, None]*f.D.toarray()
    G = la.solve_continuous_lyapunov(A.T, -C.T@C)
    kato = float(la.eigh((G+G.T)/2, f.M0.toarray(), eigvals_only=True)[-1])
    score = (1+ev.imag**2)**(1/3)/np.maximum(abs(ev.real), 1e-300)
    taus = np.unique(np.r_[0., np.logspace(0, np.log10(10*np.max(abs(ev.imag))), 160),
                           np.sort(abs(ev.imag[np.argsort(-score)[:40]]))])
    Ms = f.M.tocsc(); Kc = f.K.tocsc()
    best = (0., 0.)
    for tau in taus:
        lu = sla.splu((1j*tau*Ms-Kc).astype(complex).tocsc())
        mv = lambda v: R0@lu.solve(Ms@la.solve_triangular(R0, v))
        rmv = lambda v: la.solve_triangular(R0, Ms@lu.solve(R0.T@v, trans='H'), trans='T')
        op = LinearOperator((f.n, f.n), matvec=mv, rmatvec=rmv, dtype=complex)
        s = float(svds(op, k=1, return_singular_vectors=False, tol=1e-8)[0])
        val = (1+tau*tau)**(1/3)*s
        if val > best[0]: best = (val, float(tau))
    return dict(kato=kato, resolvent=best[0], resolvent_tau=best[1], spectral_abscissa=float(ev.real.max()))


rows = []
for N in [128, 256, 512, 1024, 2048, 4096]:
    f = FEM(N, 'S'); lam, phi, r = eigpair(f)
    row = dict(N=N, scheme='S', re=float(lam.real), im_over_N3=float(-lam.imag/N**3), residual=r,
               lean_bounds=bool(abs(lam.imag) >= 100*N**3 and 0 < -lam.real <= 1600),
               prior_relative=(float(abs(lam-PRIOR[N])/abs(PRIOR[N])) if N in PRIOR else None),
               **witnesses(f, lam, phi))
    rows.append(row)
    print(f"S N={N:4d} Re={row['re']:.4f} Im/N^3={row['im_over_N3']:.6f} res={r:.1e} lean={row['lean_bounds']} "
          f"prior={row['prior_relative']} CP={row['cp']:.3e} resolvent={row['resolvent']:.3e} kato={row['kato']:.3e} "
          f"[{time.perf_counter()-tic:.0f}s]", flush=True)
for N in [128, 256, 512]:
    for scheme in ['W', 'S']:
        w = worst(FEM(N, scheme)); w.update(N=N, scheme=scheme, kind='worst'); rows.append(w)
        print(f"{scheme} N={N:4d} worst: resolvent={w['resolvent']:.3e} at tau={w['resolvent_tau']:.3e} "
              f"kato={w['kato']:.3e} abscissa={w['spectral_abscissa']:.3f} [{time.perf_counter()-tic:.0f}s]", flush=True)
json.dump(rows, open(Path(__file__).with_name('lean_range.json'), 'w'), indent=1)
print('done', round(time.perf_counter()-tic), 's')


==> anc/B2_semigroup_constants/lean_range_stdout.txt <==
S N= 128 Re=-1580.1880 Im/N^3=116.106545 res=5.1e-16 lean=True prior=6.00010284999842e-15 CP=1.589e+03 resolvent=2.468e+02 kato=1.600e+02 [0s]
S N= 256 Re=-1578.0578 Im/N^3=116.141948 res=5.6e-16 lean=True prior=8.932108943616558e-15 CP=1.274e+04 resolvent=9.886e+02 kato=6.411e+02 [0s]
S N= 512 Re=-1576.7881 Im/N^3=116.150790 res=5.0e-16 lean=True prior=3.0954639927072985e-14 CP=1.021e+05 resolvent=3.958e+03 kato=2.567e+03 [0s]
S N=1024 Re=-1576.1024 Im/N^3=116.152999 res=5.0e-16 lean=True prior=None CP=8.171e+05 resolvent=1.584e+04 kato=1.027e+04 [0s]
S N=2048 Re=-1575.7469 Im/N^3=116.153551 res=8.4e-16 lean=True prior=None CP=6.539e+06 resolvent=6.337e+04 kato=4.109e+04 [0s]
S N=4096 Re=-1575.5698 Im/N^3=116.153689 res=4.7e-16 lean=True prior=None CP=5.232e+07 resolvent=2.535e+05 kato=1.644e+05 [0s]
W N= 128 worst: resolvent=8.282e-01 at tau=2.432e+08 kato=6.260e-01 abscissa=-75.859 [9s]
S N= 128 worst: resolvent=2.469e+02 at tau=2.435e+08 kato=1.602e+02 abscissa=-75.859 [18s]
W N= 256 worst: resolvent=8.751e-01 at tau=1.948e+09 kato=6.431e-01 abscissa=-75.859 [54s]
S N= 256 worst: resolvent=9.887e+02 at tau=1.949e+09 kato=6.412e+02 abscissa=-75.859 [113s]
W N= 512 worst: resolvent=9.077e-01 at tau=1.559e+10 kato=6.532e-01 abscissa=-75.859 [286s]
S N= 512 worst: resolvent=3.958e+03 at tau=1.559e+10 kato=2.567e+03 abscissa=-75.859 [452s]
done 452 s


==> anc/B3_W_scheme_seven_data/code_m0/check_initial_layer.py <==
"""One targeted M0 D4 initial-layer check, not a production sweep."""
from run_m0 import save, memory
from m0_core import *
from pathlib import Path
import mpmath as mp
from scipy.special import roots_jacobi
import argparse


def tableau(stages=5):
    with mp.workdps(70):
        seeds = (roots_jacobi(stages-1, 1, 0)[0]+1)/2
        nodes = [mp.findroot(lambda x: mp.legendre(stages, 2*x-1)-mp.legendre(stages-1, 2*x-1),
                             (float(c)-1e-4, float(c)+1e-4)) for c in seeds]+[mp.mpf(1)]
        a = mp.matrix(stages)
        for j in range(stages):
            p = [mp.mpf(1)]; den = mp.mpf(1)
            for k in range(stages):
                if k == j: continue
                q = [mp.mpf(0)]*(len(p)+1)
                for n, val in enumerate(p): q[n] -= nodes[k]*val; q[n+1] += val
                p = q; den *= nodes[j]-nodes[k]
            for i in range(stages): a[i,j] = sum(p[n]*nodes[i]**(n+1)/(n+1) for n in range(len(p)))/den
        return np.array(a.tolist(), dtype=float)


def main():
    ap = argparse.ArgumentParser(); ap.add_argument('--out', required=True); args = ap.parse_args()
    out = Path(args.out); out.mkdir(parents=True, exist_ok=False)
    start = time.perf_counter(); a = tableau(5); eps = np.array([0., .03125, .125, .5])
    times = np.r_[0., np.geomspace(1e-8, .001, 13)]
    source = 64; alpha = 40*source**2; dx = .08/source
    xx = np.arange(1, int((1-(1+alpha*times[-1])**(-.5))/dx)+1)*dx
    tt = ((1-xx)**(-2)-1)/alpha
    tiny = 1e-4/(116*1024**3)
    geom = tiny*2.**np.arange(int(np.ceil(np.log2(tt[0]/tiny))))
    base = np.unique(np.r_[0, geom, tt, times])
    base = base[base <= times[-1]]
    meta = []; runs = {}
    for n in (256, 512, 1024):
        for level in (0, 1):
            f = FEM(n); fn, br, _ = profile('D4_16')
            r = Radau(f, f.project(fn, br, q=128)[:, None], eps, tableau=a)
            states = [(r.v.copy(), r.w.copy())]; tick = time.perf_counter(); it = 1
            for left, right in zip(base[:-1], base[1:]):
                for _ in range(2**level): r.step((right-left)/2**level)
                if right == times[it]:
                    states.append((r.v.copy(), r.w.copy())); it += 1
                    if it == len(times): break
            assert len(states) == len(times)
            runs[n, level] = (f, states)
            meta.append(dict(N=n, level=level, stages=5, order=9, seconds=time.perf_counter()-tick,
                             steps=r.steps, iterations=r.iterations, max_iteration=r.maxit,
                             max_final_update=r.maxchange, memory=memory()))
            print('TARGETED', n, level, meta[-1]['seconds'], flush=True)
    rows = []; ff = runs[1024, 1][0]
    p256, p512 = prolong(256, 1024), prolong(512, 1024)
    for it, t in enumerate(times[1:], 1):
        v, w = runs[1024, 1][1][it]; vb, wb = runs[1024, 0][1][it]
        vm, wm = runs[512, 1][1][it]; vl, wl = runs[256, 1][1][it]
        for k, ep in enumerate(eps[1:], 1):
            value = ep**2*float(ff.norm(w[:, k])) # coarse flow exactly zero for D4_16
            dt = ep**2*float(ff.norm(w[:, k]-wb[:, k]))
            ds = ep**2*float(ff.norm(w[:, k]-p512@wm[:, k]))
            ds_prev = ep**2*float(ff.norm(p512@wm[:, k]-p256@wl[:, k]))
            rows.append(dict(t=float(t), epsilon=float(ep), ordering=value,
                             time_ratio=dt/value, reference_ratio=ds/value,
                             reference_contraction=ds/max(ds_prev,1e-300),
                             empirical_accuracy_pass=dt <= .01*value and ds <= .1*value,
                             total_H=float(ff.norm(ep*v[:, 0]+ep**2*w[:, k]))))
    save(out/'targeted_D4.json', dict(source_effective_N=source, tableau=a,
         stage_transform_condition=float(np.linalg.cond(la.eig(a)[1])), runs=meta, rows=rows,
         seconds=time.perf_counter()-start,
         note='Only D4_N16 in H. Space differences and their contraction are empirical; no half-line certification.'))


if __name__ == '__main__': main()


==> anc/B3_W_scheme_seven_data/code_m0/finalize_m0.py <==
"""Read-only original-file audit and exclusive SHA-256 deliverable manifest."""
from pathlib import Path
import hashlib
import json
import ast

ROOT = Path(__file__).resolve().parents[1]
def digest(p):
    h = hashlib.sha256()
    with p.open('rb') as f:
        for block in iter(lambda:f.read(1024*1024), b''): h.update(block)
    return h.hexdigest().upper()
def write(path, obj):
    with path.open('x',encoding='utf-8') as f: json.dump(obj,f,indent=2,ensure_ascii=False)

baseline = json.loads((ROOT/'report/M0_existing_files_before.json').read_text(encoding='utf-8-sig'))
changed = []; missing = []
for item in baseline:
    p = Path(item['path'])
    if not p.exists(): missing.append(str(p))
    elif digest(p) != item['sha256'].upper(): changed.append(str(p))
assert not changed and not missing, (changed, missing)
for p in (ROOT/'m0').glob('*.py'): ast.parse(p.read_text(encoding='utf-8'), filename=str(p))
external = []
for p in [Path('D:/Claude/Other Nonlinear/numerics/python/kdvfem.py'),
          Path('D:/Claude/Other Nonlinear/numerics/wp1_ingredients/common.py'),
          Path('D:/Claude/Other Nonlinear/numerics/wp1_ingredients/rough_reference.py')]:
    external.append(dict(path=str(p),sha256=digest(p),bytes=p.stat().st_size,access='read-only'))
write(ROOT/'report/M0_integrity_check.json', dict(stage='M0', user_facing_date='2026-10-31',
      checked_existing_files=len(baseline), changed=changed, missing=missing,
      original_files_unchanged=True, external_read_dependencies=external,
      source_syntax='all new Python files parsed', M1_started=False, M2_started=False))
files = sorted([p for folder in ['m0','report'] for p in (ROOT/folder).rglob('*')
                if p.is_file() and '__pycache__' not in p.parts and p.name != 'M0_SHA256SUMS.txt'])
with (ROOT/'report/M0_SHA256SUMS.txt').open('x',encoding='utf-8') as f:
    f.write('# SHA-256; relative to project root; excludes this manifest and the rebuildable .venv\n')
    for p in files: f.write(digest(p)+'  '+p.relative_to(ROOT).as_posix()+'\n')
print(json.dumps(dict(original_files_checked=len(baseline),changed=changed,missing=missing,
                     deliverables_hashed=len(files)),ensure_ascii=False))


==> anc/B3_W_scheme_seven_data/code_m0/m0_core.py <==
"""M0 only. Weighted Hermite assembly and a small Radau IIA pilot.

No import of historical modules, no dense fine-grid generator, no M1 entry point.
Coordinates: L=1, h-scaled slope DOFs; reduced dimension 2*N-1.
"""
import os
for _key in ('OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'OMP_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[_key] = '1'
import time
import numpy as np
import scipy.linalg as la
import scipy.sparse as sp
import scipy.sparse.linalg as sla
from scipy.integrate import quad


def hermite(s):
    s = np.asarray(s)
    return (np.array([1-3*s*s+2*s**3, s-2*s*s+s**3, 3*s*s-2*s**3, -s*s+s**3]),
            np.array([-6*s+6*s*s, 1-4*s+3*s*s, 6*s-6*s*s, -2*s+3*s*s]),
            np.array([-6+12*s, -4+6*s, 6-12*s, -2+6*s]))


def evaluation(n, x, derivative=0):
    x = np.asarray(x)
    e = np.minimum(np.floor(x*n).astype(int), n-1)
    h = hermite(x*n-e)[derivative].T*n**derivative
    return sp.coo_matrix((h.ravel(), (np.repeat(np.arange(len(x)), 4),
                         (2*e[:, None]+np.arange(4)).ravel())),
                         shape=(len(x), 2*n+2)).tocsr()[:, 1:2*n]


def quadrature(n, q=5, breaks=()):
    edges = np.unique(np.r_[np.linspace(0, 1, n+1), breaks])
    z, w = np.polynomial.legendre.leggauss(q)
    widths = np.diff(edges)
    return ((edges[:-1, None]+widths[:, None]*(z+1)/2).ravel(),
            (widths[:, None]*w/2).ravel())


class FEM:
    def __init__(self, n):
        self.n = n
        self.d = 2*n-1
        self.x, self.w = quadrature(n)
        self.P = evaluation(n, self.x)
        self.D = evaluation(n, self.x, 1)
        self.D2 = evaluation(n, self.x, 2)
        self.wr = self.w*(1+self.x)
        self.M = (self.P.T@sp.diags(self.wr)@self.P).tocsc()
        self.K = ((self.P+self.D.multiply((1+self.x)[:, None])).T
                  @sp.diags(self.w)@self.D2).tocsc()
        self.S = (self.D.T@sp.diags(self.w)@self.D).tocsc()
        self.mass = sla.splu(self.M)

    def norm(self, a):
        return np.sqrt(np.maximum(0, np.sum(a*(self.M@a), axis=0)))

    def nonlinear(self, a):
        return -self.P.T@(self.wr[:, None]*(self.P@a)*(self.D@a))

    def project(self, f, breaks=(), q=24):
        x, w = quadrature(self.n, q, breaks)
        return self.mass.solve(evaluation(self.n, x).T@(w*(1+x)*f(x)))


def prolong(nc, nf):
    assert nf % nc == 0
    x = np.linspace(0, 1, nf+1)
    p, d = evaluation(nc, x), evaluation(nc, x, 1)/nf
    # Interleave value and scaled-slope rows, then remove the three BCs.
    joined = sp.vstack([p, d]).tocsr()
    ids = np.ravel(np.column_stack([np.arange(nf+1), np.arange(nf+1)+nf+1]))
    return joined[ids[1:2*nf]]


def bump(s):
    s = np.asarray(s)
    out = np.zeros_like(s, dtype=float)
    mask = (s > 0) & (s < 1)
    a = s[mask]
    out[mask] = np.exp(-1/a-1/(1-a))
    return out


def bump4(s):
    s = np.asarray(s)
    out = np.zeros_like(s, dtype=float)
    mask = (s > 1e-7) & (s < 1-1e-7)  # omitted values underflow in float64
    a = s[mask]
    g1 = 1/a**2-1/(1-a)**2
    g2 = -2/a**3-2/(1-a)**3
    g3 = 6/a**4-6/(1-a)**4
    g4 = -24/a**5-24/(1-a)**5
    out[mask] = bump(a)*(g1**4+6*g1*g1*g2+3*g2*g2+4*g1*g3+g4)
    return out


def profile(name):
    if name == 'D1':
        raw = lambda x: bump((np.asarray(x)-.25)/.5)
        breaks = [.25, .75]
    elif name == 'D2':
        raw = lambda x: np.asarray(x)*(1-np.asarray(x))**2*(1+(np.asarray(x) > .43))
        breaks = [.43]
    elif name == 'D3':
        raw = lambda x: np.asarray(x)*(1-np.asarray(x))**2*(1+2*np.abs(np.asarray(x)-.43))
        breaks = [.43]
    elif name.startswith('D4_'):
        nc = int(name.split('_')[1]); a = (nc//2-1)/nc; b = a+1/nc
        raw = lambda x: bump4((np.asarray(x)-a)*nc)/(1+np.asarray(x))
        breaks = [a, b]
    else:
        raise ValueError(name)
    edges = [0]+breaks+[1]
    sq = sum(quad(lambda x: float((1+x)*raw(x)**2), a, b,
                  epsabs=1e-13, epsrel=2e-13, limit=300)[0]
             for a, b in zip(edges[:-1], edges[1:]))
    return lambda x: raw(x)/np.sqrt(sq), breaks, np.sqrt(sq)


_r = np.sqrt(6)
RA = np.array([[(88-7*_r)/360, (296-169*_r)/1800, (-2+3*_r)/225],
               [(296+169*_r)/1800, (88+7*_r)/360, (-2-3*_r)/225],
               [(16-_r)/36, (16+_r)/36, 1/9]])


class Radau:
    """u=eps*v+eps^2*w_eps; eps=0 gives the quadratic coefficient.

    Default: three-stage, fifth-order Radau IIA; accepts a validated tableau.
    Exact mass-form stage equations
    solved by Picard with sparse linear preconditioning. Failed iteration
    aborts this pilot; production must reject/subdivide the step.
    """
    def __init__(self, fem, initial, eps, tableau=RA):
        self.f = fem
        self.v = initial.copy()
        self.eps = np.tile(eps, initial.shape[1])
        self.select = np.repeat(np.arange(initial.shape[1]), len(eps))
        self.w = np.zeros((fem.d, len(self.eps)))
        self.s = len(tableau)
        self.ev, self.E = la.eig(tableau)
        self.EiA = la.solve(self.E, tableau)
        self.ir = int(np.argmin(abs(self.ev.imag)))
        self.ics = list(np.flatnonzero(self.ev.imag > 1e-10))
        self.last = None
        self.steps = self.iterations = self.maxit = self.lus = 0
        self.maxchange = 0.

    def factors(self, dt):
        if dt != self.last:
            self.fr = sla.splu((self.f.M-dt*self.ev[self.ir].real*self.f.K).tocsc())
            self.fcs = [sla.splu((self.f.M-dt*self.ev[j]*self.f.K).tocsc()) for j in self.ics]
            self.fc = self.fcs[0]  # three-stage benchmark compatibility
            self.last = dt
            self.lus += 1+len(self.ics)

    def solve(self, rhs):
        out = self.E[:, self.ir].real[:, None, None]*self.fr.solve(rhs[self.ir].real)[None]
        for j, fac in zip(self.ics, self.fcs):
            out += 2*np.real(self.E[:, j, None, None]*fac.solve(rhs[j])[None])
        return out

    def step(self, dt):
        self.factors(dt)
        kv = self.f.K@self.v
        zv = self.solve(dt*(self.EiA@np.ones(self.s))[:, None, None]*kv[None])
        vs = (self.v[None]+zv)[:, :, self.select]
        kw = self.f.K@self.w
        z = np.zeros((self.s, *self.w.shape))
        for i in range(20):
            forcing = np.stack([kw+self.f.nonlinear(vs[j]+self.eps*(self.w+z[j])) for j in range(self.s)])
            nxt = self.solve(dt*(self.EiA@forcing.reshape(self.s, -1)).reshape(forcing.shape))
            scale = np.maximum(1e-14, np.maximum(np.max(abs(self.w), axis=0), np.max(abs(nxt), axis=(0, 1))))
            change = float(np.max(abs(nxt-z)/scale[None, None]))
            z = nxt
            if change < 3e-11:
                break
        else:
            raise RuntimeError(('stage nonconvergence', self.f.n, dt, change))
        self.v += zv[-1]
        self.w += z[-1]
        self.steps += 1; self.iterations += i+1; self.maxit = max(self.maxit, i+1)
        self.maxchange = max(self.maxchange, change)


def schedule(times, growth=.04, cap=2e-5, start=1e-13):
    t = 0.
    out = []
    for target in times:
        steps = []
        while t < target:
            dt = min(max(start, growth*t), cap, target-t)
            steps.append(dt)
            t += dt
            if target-t < 4e-16*max(target, 1e-20):
                t = target
        out.append(steps)
    return out


def trajectory(n, names, eps, plan, halves=1):
    tick = time.perf_counter()
    f = FEM(n)
    initial = np.column_stack([f.project(*profile(name)[:2], q=64) for name in names])
    r = Radau(f, initial, eps)
    states = []
    for steps in plan:
        for dt in steps:
            for _ in range(halves):
                r.step(dt/halves)
        states.append((r.v.copy(), r.w.copy()))
    return f, states, dict(N=n, seconds=time.perf_counter()-tick, steps=r.steps,
                           picard_iterations=r.iterations, max_picard_iterations=r.maxit,
                           max_relative_update=r.maxchange, LU_factorizations=r.lus,
                           halves=halves, columns_v=len(names), columns_w=len(names)*len(eps))


==> anc/B3_W_scheme_seven_data/code_m0/requirements-m0.lock.txt <==
numpy==2.5.4
scipy==1.18.1
mpmath==1.4.1
threadpoolctl==3.7.0


==> anc/B3_W_scheme_seven_data/code_m0/resource_estimate.py <==
"""Arithmetic estimates from measured M0 timings; does not start M1."""
from pathlib import Path
import json
import math
from importlib.metadata import version

ROOT = Path(__file__).resolve().parents[1]
out = ROOT/'report'/'M0_resource_estimate.json'
d = json.loads((ROOT/'report/M0_initial_layer_01/targeted_D4.json').read_text())
sample = next(r for r in d['runs'] if r['N']==1024 and r['level']==0)
rate = sample['seconds']/sample['steps']
ns = [16, 32, 64, 128, 256]
def cost_per_step(n): return max(.005, rate*n/1024)
def base_steps(source): return math.ceil(12.5*source)+1000
def job(n, source): return 7*base_steps(source)*cost_per_step(n)
families = []
for name, source, copies in [('D1',32,6), ('D2',256,2), ('D3',128,2)]:
    seconds = copies*sum(job(n, source) for n in ns+[2048,4096])
    families.append(dict(family=name, groups_including_holdout=copies, effective_source=source, seconds=seconds))
d4 = []
for n in ns:
    refs = [max(2048,32*n), max(4096,64*n)]
    d4.append(dict(N=n, references=refs, effective_source=4*n,
                   seconds=sum(job(nf,4*n) for nf in [n]+refs)))
base_hours = (sum(r['seconds'] for r in families)+sum(r['seconds'] for r in d4))/3600
rough_extra = 2*sum(job(n,n)-job(n,256) for n in [2048,4096])/3600
matrices = []
for n in [128,256,512,1024,2048,4096,8192,16384,32768]:
    m = 2*n-1; real = 8*m*m/2**30
    matrices.append(dict(N=n, dimension=m, dense_real_matrix_GiB=real, dense_complex_matrix_GiB=2*real,
                         dense_pipeline_12_to_20_real_buffers_GiB=[12*real,20*real],
                         single_complex_cubic_tensor_GiB=16*m**3/2**30,
                         old_three_complex_tensors_GiB=48*m**3/2**30))
data = dict(units='GiB = 2^30 bytes; elapsed single-thread seconds',
    measured_step_seconds_1024=rate, model='c(N)=max(0.005,c(1024)*N/1024); base steps=ceil(12.5*N_eff)+1000; levels 0,1,2 cost 1+2+4=7',
    fixed_families=families, D4_energy_only=d4, modeled_solver_hours=base_hours,
    extra_hours_if_D2_uses_full_reference_frequency=rough_extra,
    core_planning_hours_without_Lean_contention=[30,60],
    core_elapsed_planning_hours_with_Lean=[48,120],
    bounded_optional_D5_additional_hours=[2,6],
    expanded_matrix_free_Dh_optional_additional_hours=[8,24],
    assumptions=['One worker; one BLAS thread; three amplitudes plus quadratic column.',
                 'Five fixed direction/norm groups plus five holdout groups; five D4 directions in H only.',
                 'Extra norm/tail analysis included in planning range; fourth time level or failed reference may exceed it.',
                 'CPU contention and thermal throttling are not separately measurable from this short pilot.'],
    memory=dict(main_process_expected_GiB=[.5,1.5], main_process_budget_GiB=2.,
                allocation_stop_private_GiB=2., available_commit_minimum_GiB=6.,
                reserved_system_Lean_GiB=4., trajectory_output_time_block=16, fractional_rhs_block=16,
                sparse_max_reference_N=16384, norm_refinement_N=32768,
                full_SVD_reference_N_limit=1024, cubic_tensor_reference_N_limit=128), matrices=matrices)
with out.open('x',encoding='utf-8') as f: json.dump(data,f,indent=2,ensure_ascii=False)
with (ROOT/'m0/requirements-m0.lock.txt').open('x',encoding='utf-8') as f:
    for pkg in ['numpy','scipy','mpmath','threadpoolctl']: f.write(f'{pkg}=={version(pkg)}\n')
print(json.dumps(dict(modeled_solver_hours=base_hours, rough_extra_hours=rough_extra,
                     D4_hours=[round(r['seconds']/3600,2) for r in d4]),ensure_ascii=False))


==> anc/B3_W_scheme_seven_data/code_m0/run_m0.py <==
"""Reproduce M0 into a NEW output directory; refuses overwrites."""
from m0_core import *
import argparse
import csv
import ctypes
from ctypes import wintypes as wt
import importlib.util
import json
from pathlib import Path
import platform
import sys
import scipy
import mpmath
from scipy.integrate import solve_ivp
from threadpoolctl import threadpool_info


def memory():
    class GLOBAL(ctypes.Structure):
        _fields_ = [('length', wt.DWORD), ('load', wt.DWORD)] + [(k, ctypes.c_ulonglong) for k in
                    ('total_phys', 'avail_phys', 'total_page', 'avail_page', 'total_virtual', 'avail_virtual', 'avail_ext')]
    class PROC(ctypes.Structure):
        _fields_ = [('cb', wt.DWORD), ('faults', wt.DWORD)] + [(k, ctypes.c_size_t) for k in
                    ('peak_working_set', 'working_set', 'peak_paged', 'paged', 'peak_nonpaged', 'nonpaged',
                     'pagefile', 'peak_pagefile', 'private_bytes')]
    g = GLOBAL(); g.length = ctypes.sizeof(g)
    p = PROC(); p.cb = ctypes.sizeof(p)
    ctypes.windll.kernel32.GetCurrentProcess.restype = wt.HANDLE
    ctypes.windll.psapi.GetProcessMemoryInfo.argtypes = [wt.HANDLE, ctypes.POINTER(PROC), wt.DWORD]
    okg = ctypes.windll.kernel32.GlobalMemoryStatusEx(ctypes.byref(g))
    okp = ctypes.windll.psapi.GetProcessMemoryInfo(ctypes.windll.kernel32.GetCurrentProcess(), ctypes.byref(p), p.cb)
    return dict(global_ok=bool(okg), process_ok=bool(okp),
                available_physical_bytes=g.avail_phys, available_commit_bytes=g.avail_page,
                total_physical_bytes=g.total_phys, peak_working_set_bytes=p.peak_working_set,
                private_bytes=p.private_bytes, peak_commit_bytes=p.peak_pagefile)


def save(path, obj):
    def convert(x):
        if isinstance(x, np.ndarray): return x.tolist()
        if isinstance(x, np.generic): return x.item()
        raise TypeError(type(x).__name__)
    with path.open('x', encoding='utf-8') as stream:
        json.dump(obj, stream, indent=2, ensure_ascii=False, default=convert, allow_nan=False)


def audit():
    rng = np.random.default_rng(20261031)
    records = []
    old = Path('D:/Claude/Other Nonlinear/numerics/python/kdvfem.py')
    spec = importlib.util.spec_from_file_location('old_readonly_kdvfem', old)
    oldmod = importlib.util.module_from_spec(spec); spec.loader.exec_module(oldmod)
    for n in (8, 16, 32):
        f = FEM(n); z = rng.normal(size=f.d)
        d0 = np.zeros(f.d); d0[0] = n
        expected = -3*f.S.toarray()-np.outer(d0, d0)
        energy = la.norm((f.K+f.K.T).toarray()-expected)/la.norm(expected)
        nl = float(z@f.nonlinear(z[:, None])[:, 0])
        cube = float(f.w@(f.P@z)**3/3)
        oldf = oldmod.Disc(n, 1., 'W')
        scale = np.ones(f.d); scale[::2] = n
        oldm = oldf.M*scale[:, None]*scale
        oldk = oldf.K*scale[:, None]*scale
        oldnl = -scale*oldf.nonlin(scale*z)
        x, w = quadrature(n, 64, [.25, .43, .75])
        fun, breaks, _ = profile('D2'); v = f.project(fun, breaks, q=64)
        p = evaluation(n, x)
        residual = p.T@(w*(1+x)*(p@v-fun(x)))
        projection = la.norm(residual)/la.norm(f.M@v)
        records.append(dict(N=n, weighted_energy_relative=energy,
                            nonlinear_energy_relative=abs(nl-cube)/max(1, abs(cube)),
                            old_mass_relative=la.norm(oldm-f.M.toarray())/la.norm(oldm),
                            old_stiffness_relative=la.norm(oldk-f.K.toarray())/la.norm(oldk),
                            old_nonlinear_relative=la.norm(oldnl-f.nonlinear(z[:, None])[:, 0])/la.norm(oldnl),
                            projection_relative=projection))
        assert max(energy, projection, records[-1]['old_stiffness_relative']) < 1e-10
    kernel = []
    for n in (16, 32):
        f = FEM(n); fn, br, _ = profile(f'D4_{n}')
        kernel.append(dict(N=n, projection_H_64=float(f.norm(f.project(fn, br, q=64))),
                           projection_H_128=float(f.norm(f.project(fn, br, q=128))),
                           initial_continuous_H=1., exact_total_errors_H_per_epsilon=1.,
                           exact_ordering_error_at_zero=0.))
    # Independent method: solve_ivp's Radau/Newton full nonlinear ODE, small N only.
    f = FEM(8); fn, br, _ = profile('D1'); v = f.project(fn, br)
    eps = .125
    r = Radau(f, v[:, None], [eps]); target = .001
    for dt in schedule([target], growth=.02, cap=2e-6)[0]: r.step(dt)
    def rhs(t, u): return f.mass.solve(f.K@u+f.nonlinear(u[:, None])[:, 0])
    sol = solve_ivp(rhs, (0, target), eps*v, method='Radau', rtol=2e-11, atol=1e-13, max_step=2e-6)
    independent = dict(success=sol.success, H_difference=float(f.norm(eps*r.v[:, 0]+eps**2*r.w[:, 0]-sol.y[:, -1])),
                       linear_expm_difference=float(f.norm(r.v[:, 0]-la.expm(f.mass.solve(f.K.toarray())*target)@v)))
    assert independent['success'] and independent['H_difference'] < 1e-9
    return dict(assembly=records, D4_kernel=kernel, independent=independent)


def fractional_check():
    # Finite-operator check only, not a certificate for the continuous V_theta norm.
    f = FEM(16); B = -f.mass.solve(f.K.toarray())
    fn, br, _ = profile('D1'); v = f.project(fn, br)
    rows = []
    for alpha in (1/3, 2/3):
        exact = la.fractional_matrix_power(B, alpha)@v
        for spacing in (.4, .2):
            y = np.arange(-48., 80.+spacing/2, spacing)
            out = np.zeros(f.d)
            for yy in y:
                s = np.exp(yy)
                out += np.exp(alpha*yy)*sla.spsolve((s*f.M-f.K).tocsc(), -f.K@v)
            out *= spacing*np.sin(np.pi*alpha)/np.pi
            rows.append(dict(N=16, alpha=alpha, log_spacing=spacing, nodes=len(y),
                             relative_H=float(f.norm(out-exact.real)/f.norm(exact.real)),
                             norm=float(f.norm(exact.real))))
    return rows


def benchmark():
    rows = []
    for n in (128, 512, 2048):
        tic = time.perf_counter(); f = FEM(n); assembly = time.perf_counter()-tic
        fn, br, _ = profile('D2'); ini = f.project(fn, br)[:, None]
        r = Radau(f, ini, [0., .03125, .125, .5])
        tick = time.perf_counter()
        for j in range(24): r.step((1.04**j)*1e-10)
        elapsed = time.perf_counter()-tick
        matrices = [f.M, f.K, f.S, f.P, f.D, f.D2]
        sparse_bytes = sum(a.data.nbytes+a.indices.nbytes+a.indptr.nbytes for a in matrices)
        lu_bytes = sum(a.data.nbytes+a.indices.nbytes+a.indptr.nbytes for a in (r.fr.L, r.fr.U, r.fc.L, r.fc.U))
        rows.append(dict(N=n, dimension=f.d, assembly_seconds=assembly, steps=24,
                         seconds=elapsed, seconds_per_step=elapsed/24,
                         picard_iterations=r.iterations, sparse_core_bytes=sparse_bytes,
                         two_stage_LUs_bytes=lu_bytes, memory=memory()))
        print('BENCH', n, elapsed, flush=True)
    return rows


def svd_check():
    rows = []
    for nf in (64, 128, 256):
        tic = time.perf_counter(); fc, ff = FEM(8), FEM(nf)
        rc, rf = la.cholesky(fc.M.toarray()), la.cholesky(ff.M.toarray())
        pc = prolong(8, nf).toarray()
        J = la.solve_triangular(rc, (rf@pc).T, trans='T').T
        def gen(f, R):
            Y = la.solve_triangular(R, f.K.toarray(), trans='T')
            return la.solve_triangular(R, Y.T, trans='T').T
        Gc, Gf = gen(fc, rc), gen(ff, rf)
        t = .001
        E = J@la.expm(t*Gc)@J.T-la.expm(t*Gf)
        u, s, vh = la.svd(E, full_matrices=False)
        residual = max(la.norm(E@vh[0]-s[0]*u[:, 0]), la.norm(E.T@u[:, 0]-s[0]*vh[0]))/s[0]
        rows.append(dict(N=8, Nf=nf, dimension=ff.d, t=t, sigma_max=float(s[0]),
                         residual=float(residual), isometry=float(la.norm(J.T@J-np.eye(fc.d))),
                         seconds=time.perf_counter()-tic, memory=memory()))
        print('SVD', nf, rows[-1]['seconds'], flush=True)
    return rows


def pilot(out):
    names = ['D1', 'D2', 'D3', 'D4_16', 'D4_32']
    eps = np.array([0., .03125, .125, .5])
    times = np.r_[0., np.geomspace(1e-9, .01, 23)]
    plan = schedule(times, cap=1e-4)
    runs = {}; meta = []
    for n in (16, 32, 256, 512):
        for halves in (1, 2):
            f, states, info = trajectory(n, names, eps, plan, halves)
            runs[n, halves] = (f, states)
            info['memory'] = memory(); meta.append(info)
            print('PILOT', n, halves, info['seconds'], info['steps'], flush=True)
    ff = runs[512, 2][0]; p256 = prolong(256, 512)
    rows = []
    max_identity = max_order_identity = 0.
    for n in (16, 32):
        P = prolong(n, 512)
        for it, t in enumerate(times):
            vf, wf = runs[512, 2][1][it]
            vfb, wfb = runs[512, 1][1][it]
            v256, w256 = runs[256, 2][1][it]
            vc, wc = runs[n, 2][1][it]; vcb, wcb = runs[n, 1][1][it]
            for j, name in enumerate(names):
                if name.startswith('D4') and int(name.split('_')[1]) != n: continue
                for k in range(1, len(eps)):
                    e = eps[k]; col = j*len(eps)+k
                    v, vh = e*vf[:, j], e*(P@vc[:, j])
                    z, zh = e**2*wf[:, col], e**2*(P@wc[:, col])
                    u, uh = v+z, vh+zh
                    lin, full, total, ordering = v-vh, u-uh, u-vh, z-zh
                    ident = float(ff.norm((z+lin)-(full+zh)))
                    ident2 = float(ff.norm(ordering-((u-uh)-(v-vh))))
                    max_identity = max(max_identity, ident); max_order_identity = max(max_order_identity, ident2)
                    values = dict(linear=float(ff.norm(lin)), nonlinear_discretization=float(ff.norm(full)),
                                  total_linear_simulation=float(ff.norm(total)), continuous_correction=float(ff.norm(z)),
                                  discrete_correction=float(ff.norm(zh)), ordering=float(ff.norm(ordering)))
                    dtlin = e*(ff.norm(vf[:, j]-vfb[:, j])+ff.norm(P@(vc[:, j]-vcb[:, j])))
                    dtord = e**2*(ff.norm(wf[:, col]-wfb[:, col])+ff.norm(P@(wc[:, col]-wcb[:, col])))
                    splin = e*ff.norm(vf[:, j]-p256@v256[:, j])
                    spord = e**2*ff.norm(wf[:, col]-p256@w256[:, col])
                    for quantity, value, dt, space in (
                        ('linear', values['linear'], dtlin, splin),
                        ('nonlinear_discretization', values['nonlinear_discretization'], dtlin+dtord, splin+spord),
                        ('ordering', values['ordering'], dtord, spord)):
                        resolved = value > 1e-12*e and t > 0
                        rows.append(dict(N=n, profile=name, epsilon=e, t=t, quantity=quantity, value=value,
                                         time_difference=float(dt), reference_difference=float(space),
                                         time_ratio=float(dt/value) if resolved else None,
                                         reference_ratio=float(space/value) if resolved else None,
                                         pilot_accuracy_pass=bool(resolved and dt <= .01*value and space <= .1*value),
                                         **{'share_'+key: val for key, val in values.items()}))
    save(out/'pilot_runs.json', meta)
    save(out/'pilot_rows.json', rows)
    with (out/'pilot_rows.csv').open('x', newline='', encoding='utf-8-sig') as stream:
        w = csv.DictWriter(stream, fieldnames=list(rows[0])); w.writeheader(); w.writerows(rows)
    # All sampled errors are finite-reference estimates. No continuous or half-line certification.
    summaries = []
    for name in names:
        for quantity in ('linear', 'nonlinear_discretization', 'ordering'):
            selected = [r for r in rows if r['profile'] == name and r['quantity'] == quantity and r['t'] > 0]
            passed = [r for r in selected if r['pilot_accuracy_pass']]
            summaries.append(dict(profile=name, quantity=quantity, accepted=len(passed), total=len(selected),
                                  largest_time_ratio=max(r['time_ratio'] for r in selected if r['time_ratio'] is not None),
                                  largest_reference_ratio=max(r['reference_ratio'] for r in selected if r['reference_ratio'] is not None)))
    scaling = []
    for n in (16, 32):
        for name in names:
            rr = [r for r in rows if r['N']==n and r['profile']==name and r['quantity']=='ordering' and r['pilot_accuracy_pass']]
            if not rr: continue
            for t in times[1:]:
                group = [r for r in rr if r['t']==t]
                if len(group) == 3:
                    slope = np.polyfit(np.log([r['epsilon'] for r in group]), np.log([r['value'] for r in group]), 1)[0]
                    scaling.append(dict(N=n, profile=name, t=float(t), ordering_amplitude_slope=float(slope)))
    save(out/'pilot_summary.json', dict(rows=summaries, amplitude_scaling=scaling,
         max_allocation_identity_H=max_identity, max_ordering_identity_H=max_order_identity,
         total_solver_seconds=sum(r['seconds'] for r in meta),
         note='M0 finite-reference pilot; refinement differences are empirical indicators, not certified error bounds.'))
    return meta


def main():
    ap = argparse.ArgumentParser(); ap.add_argument('--out', required=True); args = ap.parse_args()
    out = Path(args.out); out.mkdir(parents=True, exist_ok=False)
    start = time.perf_counter()
    save(out/'environment.json', dict(python=sys.version, executable=sys.executable, prefix=sys.prefix,
         base_prefix=sys.base_prefix, numpy=np.__version__, scipy=scipy.__version__, mpmath=mpmath.__version__,
         platform=platform.platform(), seed=20261031, blas=threadpool_info(), memory=memory(),
         numpy_path=np.__file__, scipy_path=scipy.__file__))
    save(out/'audit.json', audit()); print('AUDIT complete', flush=True)
    save(out/'fractional_finite_check.json', fractional_check()); print('FRACTIONAL complete', flush=True)
    pilot(out)
    save(out/'sparse_benchmarks.json', benchmark())
    save(out/'weighted_svd_pilot.json', svd_check())
    save(out/'completion.json', dict(seconds=time.perf_counter()-start, memory=memory(), stage='M0 only'))
    print('M0 pilot finished', time.perf_counter()-start, flush=True)


if __name__ == '__main__': main()


==> anc/B3_W_scheme_seven_data/code_m1/additional_checks.py <==
"""Thirteen-order representative checks and explicit continuation to T=2,4.

These diagnostics do not weaken the production accuracy gates.
"""
from theta0_core import *
from analyze_case import Reader, refs_for, QUANTITIES, quantity_amplitude
from worker import run as trajectory
import argparse


def order_check(root,name,n,level):
    root=Path(root);dest=root/'additional';dest.mkdir(exist_ok=True)
    path=dest/f'order_{name}_N{n}_l{level}.json'
    if path.exists():return
    start=time.perf_counter()
    trajectory(root,name,n,level,7)
    a=Reader(root,name,n,level,5);b=Reader(root,name,n,level,7)
    f=FEM(n);zero=np.zeros((f.d,5));rows=[]
    for it,t in enumerate(a.grid['outputs']):
        sa=a.get(it);sb=b.get(it)
        for ep in EPS:
            va=error_vectors(sa,zero,ep);vb=error_vectors(sb,zero,ep)
            for q in ['linear','nonlinear_discretization','continuous_correction','quadratic','cubic_remainder']:
                v=float(f.norm(vb[q]));d=float(f.norm(va[q]-vb[q]))
                rows.append(dict(t=t,epsilon=float(ep),quantity=q,value=v,H_difference=d,
                                 relative_difference=d/v if v>0 else None))
        if it%100==0:guard()
    save_json(path,dict(name=name,N=n,level=level,seconds=time.perf_counter()-start,
        rows=rows,interpretation='Independent collocation order, same mesh and base time grid; does not replace per-quantity time/space gates.',
        memory=memory(),completed_utc=now()),True)


def tail_check(root,name,ns,level):
    root=Path(root);dest=root/'additional';dest.mkdir(exist_ok=True)
    for n in sorted(set([refs_for(name)[-1]]+([] if name.startswith('D4_') else ns))):
        path=dest/f'tail_{name}_N{n}_l{level}.json'
        if path.exists():continue
        guard(start=True);start=time.perf_counter();f=FEM(n)
        rd=Reader(root,name,n,level);initial=rd.get(len(rd.grid['outputs'])-1).copy()
        states=[]
        for dt in [.005,.0025]:
            integrator=Integrator(f,np.zeros(f.d));integrator.restore(initial)
            snapshots={1.:initial}
            for begin,end in [(1.,2.),(2.,4.)]:
                for step in range(round((end-begin)/dt)):
                    integrator.advance(dt)
                    if step%50==0:guard()
                snapshots[end]=integrator.pack().copy()
            states.append(snapshots)
        rows=[]
        for t in [1.,2.,4.]:
            for k,ep in enumerate(EPS):
                def components(s):
                    v=ep*s[:,0];q=ep**2*s[:,1];r=ep**3*s[:,k+2]
                    return dict(v=v,u=v+q+r,q=q,r=r)
                old=components(states[0][t]);new=components(states[1][t]);at1=components(initial)
                for q in new:
                    v=float(f.norm(new[q]));d=float(f.norm(new[q]-old[q]))
                    bound=float(f.norm(at1[q]))*np.exp(-(LAM if q=='v' else MU)*(t-1))
                    if q in ('u','v') and v>bound+1e-10*ep*np.exp(-MU*(t-1)):
                        raise SuspectResult(f'Tail energy violation {name} N={n} t={t} {q}')
                    rows.append(dict(t=t,epsilon=float(ep),quantity=q,H_norm=v,
                                     weighted_H_norm=float(np.exp(NU*t)*v),time_difference=d,
                                     energy_bound_from_T1=bound if q in ('u','v') else None))
        save_json(path,dict(name=name,N=n,production_level=level,steps=[.005,.0025],rows=rows,
            seconds=time.perf_counter()-start,memory=memory(),completed_utc=now(),
            interpretation='Continuation from computed T=1 states at T=2,4; theoretical tails in primary metrics retain their independent gates.'),True)
        print('TAIL_CHECK_COMPLETE',name,n,flush=True)


def main():
    p=argparse.ArgumentParser();p.add_argument('--root',required=True);p.add_argument('--name',required=True)
    p.add_argument('--ns',nargs='+',type=int,required=True);p.add_argument('--level',type=int,required=True)
    p.add_argument('--order-n',type=int);a=p.parse_args();set_low_priority()
    tail_check(a.root,a.name,a.ns,a.level)
    if a.order_n:order_check(a.root,a.name,a.order_n,a.level)

if __name__=='__main__':
    try:main()
    except ResourcePause:sys.exit(75)


==> anc/B3_W_scheme_seven_data/code_m1/aggregate.py <==
"""Freeze coarse calibration before validation; preserve every failed point."""
from theta0_core import *
from analyze_case import QUANTITIES,nested_integral
import argparse,csv,gzip

def selected_cases(root,names=None):
    picked={}
    for p in (Path(root)/'analysis').glob('*/complete.json'):
        meta=read_json(p);name=meta['name']
        if names is not None and name not in names:continue
        for n in meta['coarse_ns']:
            key=(name,n)
            if key not in picked or meta['level']>picked[key][0]['level']:picked[key]=(meta,p.parent)
    cases=[]
    for (name,n),(meta,folder) in sorted(picked.items()):
        with np.load(folder/f'errors_N{n}.npz') as z:data={k:z[k].copy() for k in z.files}
        data.update(name=name,N=n,level=meta['level'],folder=str(folder))
        data['accepted']=data['accepted_local'].copy()
        cases.append(data)
    return cases

def apply_continuous_check(root,cases):
    for c in cases:
        p=Path(root)/'continuous'/c['name']/f'validation_l{c["level"]}.json'
        if not p.exists():
            c['continuous_check']='not_available';continue
        check=read_json(p);c['continuous_check']='completed'
        for row in check['rows']:
            i=row['index']
            # A cancellation-dominated modal sum cannot certify the FE reference.
            usable=row['tail_contract'] and row['modal_uncertainty']<1e-10
            if not usable:continue
            for k,ep in enumerate(EPS):
                delta=ep*(row['FE_H_difference']+row['modal_uncertainty'])
                # Independently check the shared linear reference; nonlinear cancellation shares
                # have a separate refinement test and do not inherit the full linear error.
                c['reference_bound'][i,k,0]=max(c['reference_bound'][i,k,0],delta)
                for j in (1,2):
                    c['reference_bound'][i,k,j]=max(c['reference_bound'][i,k,j],delta+c['reference_bound'][i,k,5])
        c['reference_ok']&=c['reference_bound']<=.1*c['values']
        c['accepted']&=c['analytic']|(c['reference_ok']&c['resolved'])
        c['accepted'][0]=True

def group_minimum(cases):
    groups={}
    for c in cases:
        # Holdout data have their own minimum-error groups, never used to refit calibration.
        family=c['name'] if not c['name'].startswith('D4_') else 'D4'
        for i,t in enumerate(c['times']):
            for k in range(3):
                for j in range(len(QUANTITIES)):
                    if c['accepted'][i,k,j] and not c['analytic'][i,k,j] and c['values'][i,k,j]>0:
                        key=(family,float(t).hex(),k,j)
                        groups[key]=min(groups.get(key,float('inf')),float(c['values'][i,k,j]))
    for c in cases:
        family=c['name'] if not c['name'].startswith('D4_') else 'D4'
        c['group_time_ok']=np.ones_like(c['accepted']);c['group_reference_ok']=np.ones_like(c['accepted'])
        for i,t in enumerate(c['times']):
            for k in range(3):
                for j in range(len(QUANTITIES)):
                    key=(family,float(t).hex(),k,j)
                    if key in groups and not c['analytic'][i,k,j]:
                        lim=groups[key]
                        c['group_time_ok'][i,k,j]=c['time_difference'][i,k,j]<=.01*lim
                        c['group_reference_ok'][i,k,j]=c['reference_bound'][i,k,j]<=.1*lim
        c['accepted']&=c['group_time_ok']&c['group_reference_ok']

def metric_den(row):
    n=row['N'];ep=row['epsilon'];q=row['quantity']
    if row['metric']=='weighted_L4H':return n**(-1/6)*ep
    if q=='ordering':return n**(-1/6)*ep**2
    if q=='cubic_remainder':return n**(-1/6)*ep**3
    if q in ('continuous_correction','discrete_correction'):return ep**2
    return None

def collect_metrics(cases):
    rows=[]
    for c in cases:
        part=[x for x in read_json(Path(c['folder'])/'metrics.json') if x['N']==c['N']]
        _,knots=output_grid(c['name'])
        weighted_ref=c['reference_bound']*np.exp(NU*c['times'])[:,None,None]
        ref4,_=nested_integral(c['times'],knots,weighted_ref)
        for row in part:
            k=int(np.flatnonzero(EPS==row['epsilon'])[0])
            if row['quantity']=='theorem_4_1_i_sum':newbound=float(ref4[k,0]+ref4[k,1])
            else:
                j=QUANTITIES.index(row['quantity'])
                newbound=float(ref4[k,j]) if row['metric']=='weighted_L4H' else float(np.max(weighted_ref[:,k,j]))
            row['reference_bound']=max(row['reference_bound'],newbound)
            row['accepted']=bool(row['accepted'] and row['reference_bound']<=.1*row['value'])
        rows.extend(part)
    # Strict cross-grid gates for each scalar norm, amplitude and family.
    mins={}
    for r in rows:
        fam=r['name'] if not r['name'].startswith('D4_') else 'D4'
        key=(fam,r['epsilon'],r['quantity'],r['metric'])
        if r['accepted'] and r['value']>0:mins[key]=min(mins.get(key,float('inf')),r['value'])
    for r in rows:
        fam=r['name'] if not r['name'].startswith('D4_') else 'D4';key=(fam,r['epsilon'],r['quantity'],r['metric'])
        r['accepted_local']=r['accepted']
        if key in mins:r['accepted']=bool(r['accepted'] and r['time_difference']<=.01*mins[key] and r['reference_bound']<=.1*mins[key])
        den=metric_den(r);r['C_emp']=r['value']/den if den else None
    return rows

def freeze(root):
    root=Path(root);p=root/'calibration_frozen.json'
    if p.exists():return read_json(p)
    names=['D1','D2','D3','D4_16','D4_32']
    cases=[c for c in selected_cases(root,names) if c['N']<=32]
    if {(c['name'],c['N']) for c in cases}!={(n,j) for n in ['D1','D2','D3'] for j in [16,32]}|{('D4_16',16),('D4_32',32)}:
        raise RuntimeError('Training set incomplete; cannot freeze constants')
    apply_continuous_check(root,cases);group_minimum(cases);constants={}
    for c in cases:
        fam=c['name'].split('_')[0]
        for j,q in enumerate(QUANTITIES):
            valid=c['accepted'][:,:,j].copy();valid[0]=False
            if not np.any(valid):continue
            masked=np.where(valid,c['C_emp'][:,:,j],-np.inf)
            i,k=np.unravel_index(np.argmax(masked),masked.shape);value=float(masked[i,k]);key=f'{fam}|pointwise|{q}'
            if key not in constants or value>constants[key]['C']:
                constants[key]=dict(C=value,name=c['name'],N=c['N'],t=float(c['times'][i]),epsilon=float(EPS[k]),
                                    source=str(Path(c['folder']).relative_to(root)),level=c['level'])
    for r in collect_metrics(cases):
        if not r['accepted'] or r['C_emp'] is None:continue
        fam=r['name'].split('_')[0];key=f'{fam}|{r["metric"]}|{r["quantity"]}'
        if key not in constants or r['C_emp']>constants[key]['C']:constants[key]=dict(C=r['C_emp'],record=r)
    result=dict(frozen_utc=now(),training_N=[16,32],holdout_used=False,constants=constants,
        rule='Maximum of accepted original-direction training observations; no post-hoc safety factor or refit.',
        cases=[dict(name=c['name'],N=c['N'],level=c['level']) for c in cases])
    save_json(p,result,True);return result

def summarize(root):
    root=Path(root);out=root/'final';out.mkdir(parents=True,exist_ok=True)
    calibration=read_json(root/'calibration_frozen.json');cases=selected_cases(root)
    apply_continuous_check(root,cases);group_minimum(cases);metrics=collect_metrics(cases)
    maxima={};pred={};counts=[];fits=[]
    with gzip.open(out/'all_points.csv.gz','wt',encoding='utf-8',newline='') as stream:
        fields=['data','N','epsilon','t','quantity','value','time_difference','reference_bound','accepted',
                'analytic','roundoff_resolved','time_ok','time_contraction','reference_ok','reference_contraction',
                'group_time_ok','group_reference_ok','C_emp','calibration_C','prediction_ratio']
        wr=csv.DictWriter(stream,fieldnames=fields);wr.writeheader()
        for c in cases:
            fam=c['name'].split('_')[0];test=c['N']>=64 or c['name'].endswith('_hold')
            for j,q in enumerate(QUANTITIES):
                counts.append(dict(data=c['name'],N=c['N'],quantity=q,total=int(c['accepted'][:,:,j].size),
                                   accepted=int(c['accepted'][:,:,j].sum()),level=c['level']))
                key=f'{fam}|pointwise|{q}';train=calibration['constants'].get(key,{}).get('C')
                for i,tt in enumerate(c['times']):
                    for k,ep in enumerate(EPS):
                        ok=bool(c['accepted'][i,k,j]);ce=float(c['C_emp'][i,k,j]);val=float(c['values'][i,k,j])
                        ratio=ce/train if train and train>0 else None
                        wr.writerow(dict(data=c['name'],N=c['N'],epsilon=ep,t=tt,quantity=q,value=val,
                            time_difference=c['time_difference'][i,k,j],reference_bound=c['reference_bound'][i,k,j],
                            accepted=ok,analytic=bool(c['analytic'][i,k,j]),roundoff_resolved=bool(c['resolved'][i,k,j]),
                            time_ok=bool(c['time_ok'][i,k,j]),time_contraction=bool(c['time_contraction'][i,k,j]),
                            reference_ok=bool(c['reference_ok'][i,k,j]),reference_contraction=bool(c['reference_contraction'][i,k,j]),
                            group_time_ok=bool(c['group_time_ok'][i,k,j]),group_reference_ok=bool(c['group_reference_ok'][i,k,j]),
                            C_emp=ce,calibration_C=train,prediction_ratio=ratio))
                        if ok and tt>0:
                            if key not in maxima or ce>maxima[key]['C']:maxima[key]=dict(C=ce,data=c['name'],N=c['N'],t=float(tt),epsilon=float(ep))
                            if test and ratio is not None:
                                prediction_key=key+('|held_out_direction' if c['name'].endswith('_hold') else '|finer_mesh')
                                row=pred.setdefault(prediction_key,dict(count=0,exceeded=0,max_observed_over_prediction=0.))
                                row['count']+=1;row['exceeded']+=int(ratio>1+1e-12)
                                row['max_observed_over_prediction']=max(row['max_observed_over_prediction'],ratio)
            # Amplitude slopes at predetermined, common anchor times.
            for target in [1e-8,1e-6,1e-4,.001,.01,.1]:
                it=int(np.argmin(abs(c['times']-target)))
                if abs(c['times'][it]-target)>1e-10*target:continue
                for j,q in enumerate(QUANTITIES):
                    if np.all(c['accepted'][it,:,j]) and np.all(c['values'][it,:,j]>0):
                        fits.append(dict(kind='amplitude',data=c['name'],N=c['N'],t=float(c['times'][it]),quantity=q,
                            slope=float(np.polyfit(np.log(EPS),np.log(c['values'][it,:,j]),1)[0]),range=EPS.tolist()))
    for family in ['D1','D2','D3','D1_hold','D2_hold','D3_hold','D4']:
        group=[c for c in cases if (c['name']==family or family=='D4' and c['name'].startswith('D4_'))]
        for target in [1e-8,1e-6,1e-4,.001,.01,.1]:
            for k,ep in enumerate(EPS):
                for j,q in enumerate(QUANTITIES):
                    pts=[]
                    for c in group:
                        i=int(np.argmin(abs(c['times']-target)))
                        if abs(c['times'][i]-target)<=1e-10*target and c['accepted'][i,k,j] and c['values'][i,k,j]>0:
                            pts.append((c['N'],float(c['values'][i,k,j])))
                    pts.sort()
                    if len(pts)>=3 and all(b[0]==2*a[0] for a,b in zip(pts[:-1],pts[1:])):
                        fits.append(dict(kind='mesh',data=family,t=target,epsilon=float(ep),quantity=q,range=[n for n,_ in pts],
                            slope=float(np.polyfit(np.log([1/n for n,_ in pts]),np.log([v for _,v in pts]),1)[0]),
                            adjacent=[float(np.log(a[1]/b[1])/np.log(2)) for a,b in zip(pts[:-1],pts[1:])]))
    for row in metrics:
        fam=row['name'].split('_')[0];key=f'{fam}|{row["metric"]}|{row["quantity"]}'
        train=calibration['constants'].get(key,{}).get('C');row['calibration_C']=train
        row['observed_over_prediction']=row['C_emp']/train if train and row['C_emp'] is not None else None
    save_json(out/'metrics.json',metrics);save_json(out/'fits.json',fits)
    save_json(out/'pointwise_maxima.json',maxima);save_json(out/'predictions.json',pred);save_json(out/'counts.json',counts)
    for c in cases:
        with (out/f'accepted_{c["name"]}_N{c["N"]}.npz').open('wb') as f:
            np.savez_compressed(f,times=c['times'],values=c['values'],accepted=c['accepted'],epsilons=EPS,quantities=QUANTITIES)
    return cases,metrics,counts,pred

if __name__=='__main__':
    ap=argparse.ArgumentParser();ap.add_argument('--root',required=True);ap.add_argument('--freeze',action='store_true');a=ap.parse_args()
    if a.freeze:print(json.dumps(freeze(a.root)),flush=True)
    else:summarize(a.root);print('AGGREGATION_COMPLETE',flush=True)


==> anc/B3_W_scheme_seven_data/code_m1/analyze_case.py <==
"""Strict empirical accuracy gates; all rejected samples remain in NPZ/CSV."""
from theta0_core import *
from m0_core import hermite,sp
import argparse, csv, gzip

QUANTITIES=['linear','nonlinear_discretization','total_linear_simulation','continuous_correction',
            'discrete_correction','ordering','quadratic','cubic_remainder']

class Reader:
    def __init__(self,root,name,n,level,stages=5):
        self.dir=Path(root)/'trajectories'/f'{name}_N{n}_s{stages}_l{level}'
        self.meta=read_json(self.dir/'complete.json');self.grid=read_json(self.dir/'grid.json')
        self.files=sorted(self.dir.glob('block_*.npz'))
        self.starts=np.array([int(p.stem.split('_')[1]) for p in self.files])
        self.cached=-1;self.states=None
    def get(self,i):
        k=int(np.searchsorted(self.starts,i,side='right')-1)
        if k!=self.cached:
            with np.load(self.files[k]) as z:self.states=z['states'];self.indices=z['indices']
            self.cached=k
        off=i-int(self.indices[0]);assert int(self.indices[off])==i
        return self.states[off]

def refs_for(name):
    n=int(name.split('_')[1]) if name.startswith('D4') else 0
    mid=max(2048,32*n)
    return mid//2,mid,2*mid

def norms(f,vecs):return np.array([float(f.norm(vecs[q])) for q in QUANTITIES])

def nested_integral(t,knots,vals,power=4):
    ids=np.searchsorted(t,knots);mid=np.searchsorted(t,knots[:-1]+np.diff(knots)/2)
    q1=np.searchsorted(t,knots[:-1]+np.diff(knots)/4);q3=np.searchsorted(t,knots[:-1]+3*np.diff(knots)/4)
    y=np.maximum(vals,0)**power
    # General trailing shape is (amplitude, quantity).
    width=np.diff(knots).reshape((-1,)+(1,)*(y.ndim-1))
    coarse=np.sum(width/6*(y[ids[:-1]]+4*y[mid]+y[ids[1:]]),axis=0)
    fine=np.sum(width/12*(y[ids[:-1]]+4*y[q1]+2*y[mid]+4*y[q3]+y[ids[1:]]),axis=0)
    return np.maximum(0,fine)**(1/power),np.abs(np.maximum(0,fine)**(1/power)-np.maximum(0,coarse)**(1/power))

def quantity_amplitude(ep):return np.array([ep,ep,ep,ep**2,ep**2,ep**2,ep**2,ep**3])

def finite_nonlinear_bound(f):
    # Exact polynomial mass and a conservative local basis bound, no dense global inverse.
    z,w=np.polynomial.legendre.leggauss(5);H=hermite((z+1)/2)[0]
    gram=(H*(w/2))@H.T
    lower=float(la.eigvalsh(gram)[0])/f.n
    sr=(f.D.T@sp.diags(f.wr)@f.D).tocsc()
    return np.sqrt(2.1/lower)*np.sqrt(float(abs(sr).sum(axis=1).max())/lower)

def analyze(root,name,coarse_ns,level=2):
    root=Path(root);out=root/'analysis'/f'{name}_N{"-".join(map(str,coarse_ns))}_l{level}';out.mkdir(parents=True,exist_ok=True)
    if (out/'complete.json').exists():return read_json(out/'complete.json')
    lo,mid,nf=refs_for(name);f=FEM(nf);Pmid=prolong(mid,nf);Plo=prolong(lo,nf)
    Cf=finite_nonlinear_bound(f)
    refs={(n,l):Reader(root,name,n,l) for n in (lo,mid,nf) for l in range(level-2,level+1)}
    t=np.asarray(refs[nf,level].grid['outputs']);knots=np.asarray(refs[nf,level].grid['base_knots'])
    def assert_grid(reader):assert np.array_equal(t,np.asarray(reader.grid['outputs']))
    for reader in refs.values():assert_grid(reader)
    cases={};initials={}
    shape=(len(t),3,len(QUANTITIES))
    for nc in coarse_ns:
        initials[nc]=initial_error(nc,name)
        iszero=name.startswith('D4') and int(name.split('_')[1])==nc
        cr={} if iszero else {l:Reader(root,name,nc,l) for l in range(level-2,level+1)}
        for reader in cr.values():assert_grid(reader)
        cases[nc]=dict(P=prolong(nc,nf),readers=cr,zero=iszero,
            values=np.zeros(shape),time=np.zeros(shape),time_prev=np.zeros(shape),
            reference=np.zeros(shape),reference_prev=np.zeros(shape),reference_time=np.zeros(shape))
    identity_max=0.
    for it,tt in enumerate(t):
        fs=[refs[nf,l].get(it) for l in range(level-2,level+1)]
        ms=[Pmid@refs[mid,l].get(it) for l in range(level-2,level+1)]
        ls=Plo@refs[lo,level].get(it)
        zero=np.zeros_like(fs[-1]);ref_v=[];ref_delta=[];ref_prev=[];sp=[];spp=[];midt=[]
        for ep in EPS:
            comp=[error_vectors(s,zero,ep) for s in fs]
            ref_v.append(comp[-1])
            ref_delta.append(norms(f,{q:comp[-1][q]-comp[-2][q] for q in QUANTITIES}))
            ref_prev.append(norms(f,{q:comp[-2][q]-comp[-3][q] for q in QUANTITIES}))
            mc=error_vectors(ms[-1],zero,ep);lc=error_vectors(ls,zero,ep)
            sp.append(norms(f,{q:comp[-1][q]-mc[q] for q in QUANTITIES}))
            spp.append(norms(f,{q:mc[q]-lc[q] for q in QUANTITIES}))
            oldm=error_vectors(ms[-2],zero,ep)
            midt.append(norms(f,{q:mc[q]-oldm[q] for q in QUANTITIES}))
        for nc,c in cases.items():
            cs=[zero]*3 if c['zero'] else [c['P']@c['readers'][l].get(it) for l in range(level-2,level+1)]
            for k,ep in enumerate(EPS):
                vec=error_vectors(fs[-1],cs[-1],ep);value=norms(f,vec)
                comp=[error_vectors(zero,s,ep) for s in cs]
                cd=norms(f,{q:comp[-1][q]-comp[-2][q] for q in QUANTITIES})
                cp=norms(f,{q:comp[-2][q]-comp[-3][q] for q in QUANTITIES})
                c['values'][it,k]=value;c['time'][it,k]=ref_delta[k]+cd;c['time_prev'][it,k]=ref_prev[k]+cp
                c['reference'][it,k]=sp[k];c['reference_prev'][it,k]=spp[k]
                c['reference_time'][it,k]=ref_delta[k]+midt[k]
                u=ep*fs[-1][:,0]+ep**2*fs[-1][:,1]+ep**3*fs[-1][:,k+2]
                uh=ep*cs[-1][:,0]+ep**2*cs[-1][:,1]+ep**3*cs[-1][:,k+2]
                identity_max=max(identity_max,float(f.norm((u-uh)-vec['linear']-vec['ordering'])))
        if it%100==0:guard()
    summaries=[];metrics=[]
    for nc,c in cases.items():
        vals=c['values'];dt=c['time'];prev=c['time_prev'];ref=c['reference'];refprev=c['reference_prev']
        amps=np.stack([quantity_amplitude(ep) for ep in EPS])
        floor=1e-12*amps
        analytic=np.zeros(shape,dtype=bool);analytic[0,:,3:]=True
        if c['zero']:analytic[:,:,4]=True
        for k,ep in enumerate(EPS):
            vals[0,k,:3]=initials[nc]['unit_H_error']*ep
            dt[0,k]=0.;prev[0,k]=0.;ref[0,k]=0.;refprev[0,k]=0.;c['reference_time'][0,k]=0.
        resolved=vals>floor[None]
        # Only quantities marked analytic may bypass the roundoff floor.
        time_ok=dt<=.01*vals
        time_contract=(dt<=.8*prev)|(dt<=floor[None]*.05)
        refbound=ref+c['reference_time']
        ref_ok=refbound<=.1*vals
        ref_contract=(ref<=.8*refprev)|(ref<=floor[None]*.05)
        accepted=analytic|(resolved&time_ok&time_contract&ref_ok&ref_contract)
        accepted[0,:,:]=True
        weighted=vals*np.exp(NU*t)[:,None,None]
        Cemp=np.empty_like(vals)
        for i,tt in enumerate(t):
            for k,ep in enumerate(EPS):
                Cemp[i,k]=weighted[i,k]/np.array([theory_denominator(q,1/nc,tt,ep) for q in QUANTITIES])
        # Entire finite time interval, including failed point samples, enters the integral diagnostic.
        l4,quaderr=nested_integral(t,knots,weighted)
        l4time,_=nested_integral(t,knots,dt*np.exp(NU*t)[:,None,None])
        l4prev,_=nested_integral(t,knots,prev*np.exp(NU*t)[:,None,None])
        l4ref,_=nested_integral(t,knots,refbound*np.exp(NU*t)[:,None,None])
        l4sprev,_=nested_integral(t,knots,refprev*np.exp(NU*t)[:,None,None])
        # H tails for u,v and their differences, based on state norms at T and energy decay.
        fs_end=refs[nf,level].get(len(t)-1)
        cs_end=np.zeros_like(fs_end) if c['zero'] else c['P']@c['readers'][level].get(len(t)-1)
        Cc=0. if c['zero'] else finite_nonlinear_bound(FEM(nc))
        for k,ep in enumerate(EPS):
            vf=ep*float(f.norm(fs_end[:,0]));vc=ep*float(f.norm(cs_end[:,0]))
            uf=float(f.norm(ep*fs_end[:,0]+ep**2*fs_end[:,1]+ep**3*fs_end[:,k+2]))
            uc=float(f.norm(ep*cs_end[:,0]+ep**2*cs_end[:,1]+ep**3*cs_end[:,k+2]))
            qf=ep**2*float(f.norm(fs_end[:,1]))+Cf*vf**2/LAM
            qc=ep**2*float(f.norm(cs_end[:,1]))+Cc*vc**2/LAM
            tails=np.exp(NU*t[-1])*(np.array([vf+vc,uf+uc,uf+vc,uf+vf,uc+vc,uf+vf+uc+vc,
                                            qf+qc,uf+vf+uc+vc+qf+qc])+refbound[-1,k]+dt[-1,k])
            for j,q in enumerate(QUANTITIES):
                peak=int(np.argmax(weighted[:,k,j]));val=float(weighted[peak,k,j])
                tt=float(t[peak]);dtime=float(np.max(dt[:,k,j]*np.exp(NU*t)))
                dprevious=float(np.max(prev[:,k,j]*np.exp(NU*t)))
                dspace=float(np.max(refbound[:,k,j]*np.exp(NU*t)))
                oldspace=float(np.max(refprev[:,k,j]*np.exp(NU*t)))
                coarsepeak=float(np.max(weighted[np.searchsorted(t,knots),k,j]))
                peakcheck=abs(val-coarsepeak)
                tail=float(tails[j])
                ok=(val>floor[k,j] and dtime<=.01*val and dspace<=.1*val and peakcheck<=.01*val
                    and (dtime<=.8*dprevious or dtime<=.05*floor[k,j])
                    and (dspace<=.8*oldspace or dspace<=.05*floor[k,j]) and tail is not None and tail<=.01*val)
                metrics.append(dict(name=name,N=nc,epsilon=float(ep),quantity=q,metric='weighted_sup',value=val,
                    t_peak=tt,time_difference=dtime,reference_bound=dspace,tail_bound=tail,
                    sampling_difference=peakcheck,accepted=bool(ok),
                    tail_basis='energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical'))
            for j,q in enumerate(QUANTITIES[:2]):
                val=float(l4[k,j]);tail=float(tails[j]/(4*(MU-NU))**.25)
                # Contribution of the first unresolved interval is bounded before taking the fourth root.
                initial_power=(2*ep)**4*t[1]
                initial_change=(val**4+initial_power)**.25-val
                ok=(val>floor[k,j] and l4time[k,j]<=.01*val and l4ref[k,j]<=.1*val
                    and quaderr[k,j]<=.01*val and tail<=.01*val and initial_change<=.01*val
                    and (l4time[k,j]<=.8*l4prev[k,j] or l4time[k,j]<=.05*floor[k,j])
                    and (l4ref[k,j]<=.8*l4sprev[k,j] or l4ref[k,j]<=.05*floor[k,j]))
                metrics.append(dict(name=name,N=nc,epsilon=float(ep),quantity=q,metric='weighted_L4H',value=val,
                    time_difference=float(l4time[k,j]),reference_bound=float(l4ref[k,j]),tail_bound=tail,
                    quadrature_difference=float(quaderr[k,j]),initial_interval_bound=float(initial_change),accepted=bool(ok)))
            pair=metrics[-2:]
            metrics.append(dict(name=name,N=nc,epsilon=float(ep),quantity='theorem_4_1_i_sum',metric='weighted_L4H',
                value=sum(x['value'] for x in pair),time_difference=sum(x['time_difference'] for x in pair),
                reference_bound=sum(x['reference_bound'] for x in pair),tail_bound=sum(x['tail_bound'] for x in pair),
                quadrature_difference=sum(x['quadrature_difference'] for x in pair),
                initial_interval_bound=sum(x['initial_interval_bound'] for x in pair),accepted=all(x['accepted'] for x in pair)))
        p=out/f'errors_N{nc}.npz'
        with p.open('xb') as stream:np.savez_compressed(stream,times=t,epsilons=EPS,quantities=np.array(QUANTITIES),
            values=vals,time_difference=dt,time_previous=prev,reference_difference=ref,
            reference_previous=refprev,reference_bound=refbound,accepted_local=accepted,
            analytic=analytic,resolved=resolved,time_ok=time_ok,time_contraction=time_contract,
            reference_ok=ref_ok,reference_contraction=ref_contract,C_emp=Cemp)
        summaries.append(dict(N=nc,rows=int(vals.size),accepted=int(accepted.sum()),
            accepted_by_quantity={q:int(accepted[:,:,j].sum()) for j,q in enumerate(QUANTITIES)},
            eligible_time_checks=int((resolved&ref_ok&ref_contract).sum()),
            failed_time_checks=int((resolved&ref_ok&ref_contract&(~time_ok|~time_contract)).sum())))
    save_json(out/'metrics.json',metrics,True)
    result=dict(name=name,coarse_ns=coarse_ns,level=level,reference=[lo,mid,nf],summaries=summaries,
                max_identity_H=identity_max,completed_utc=now(),memory=memory(),
                scope='theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation')
    save_json(out/'complete.json',result,True)
    print(json.dumps(result),flush=True);return result

def main():
    ap=argparse.ArgumentParser();ap.add_argument('--root',required=True);ap.add_argument('--name',required=True)
    ap.add_argument('--ns',nargs='+',type=int,required=True);ap.add_argument('--level',type=int,default=2)
    a=ap.parse_args();analyze(a.root,a.name,a.ns,a.level)

if __name__=='__main__':
    try:main()
    except ResourcePause:sys.exit(75)


==> anc/B3_W_scheme_seven_data/code_m1/continuous_check.py <==
"""Independent continuous eigenmodes for theta=0, never imported from old outputs."""
from theta0_core import *
from analyze_case import Reader,refs_for
import mpmath as mp
import argparse

def mphi(r,x):return mp.exp(r*(x-mp.mpf('1.5')))+2*mp.exp(-r*x/2)*mp.cos(2*mp.pi/3+mp.sqrt(3)*r*(x-1)/2)

def mpdatum(name):
    held=name.endswith('_hold');family=name.split('_')[0]
    norm=mp.mpf(str(datum(name)[3]))
    def mb(s):return mp.exp(-1/s-1/(1-s)) if 0<s<1 else mp.mpf(0)
    if family=='D1':
        lo,hi=(mp.mpf('.20'),mp.mpf('.65')) if held else (mp.mpf('.25'),mp.mpf('.75'))
        fn=lambda x:mb((x-lo)/(hi-lo))/norm;points=[lo,hi]
    elif family in ('D2','D3'):
        c=mp.mpf('.37') if held else mp.mpf('.43')
        if family=='D2':fn=lambda x:x*(1-x)**2*(1+(x>c))/norm
        else:fn=lambda x:x*(1-x)**2*(1+2*abs(x-c))/norm
        points=[mp.mpf(0),c,mp.mpf(1)]
    else:
        n=int(name.split('_')[1]);lo=mp.mpf(n//2-1)/n;hi=lo+mp.mpf(1)/n
        def fn(x):
            s=(x-lo)*n
            if not 0<s<1:return mp.mpf(0)
            g1=1/s**2-1/(1-s)**2;g2=-2/s**3-2/(1-s)**3
            g3=6/s**4-6/(1-s)**4;g4=-24/s**5-24/(1-s)**5
            return mb(s)*(g1**4+6*g1*g1*g2+3*g2*g2+4*g1*g3+g4)/(1+x)/norm
        points=[lo,hi]
    split=[]
    for a,b in zip(points[:-1],points[1:]):split.extend([a+(b-a)*j/8 for j in range(8)])
    return fn,split+[points[-1]]

def coefficients(root,name):
    dest=Path(root)/'continuous'/name;dest.mkdir(parents=True,exist_ok=True)
    start=time.perf_counter()
    for digits,count in [(70,32),(100,64)]:
        p=dest/f'coefficients_{digits}.json'
        if p.exists():continue
        mp.mp.dps=digits;fn,points=mpdatum(name);records=[]
        for j in range(count):
            seed=(7*mp.pi/3+2*j*mp.pi)/mp.sqrt(3)
            r=mp.findroot(lambda r:2*mp.cos(2*mp.pi/3-mp.sqrt(3)*r/2)+mp.exp(-mp.mpf('1.5')*r),(seed-.01,seed+.01))
            den=mp.quad(lambda x:mphi(r,x)*mphi(r,1-x),[mp.mpf(k)/8 for k in range(9)])
            num=mp.quad(lambda x:mphi(r,1-x)*fn(x),points)
            records.append(dict(r=str(r),coefficient=str(num/den)))
            if (j+1)%8==0:
                print('MODES',name,digits,j+1,'seconds',time.perf_counter()-start,flush=True);guard()
        save_json(p,dict(digits=digits,records=records,seconds=time.perf_counter()-start),True)
    return dest

def check(root,name,level):
    dest=coefficients(root,name);target=dest/f'validation_l{level}.json'
    if target.exists():return
    lo=read_json(dest/'coefficients_70.json')['records'];hi=read_json(dest/'coefficients_100.json')['records']
    roots=np.array([float(r['r']) for r in hi]);coef=np.array([float(r['coefficient']) for r in hi])
    rl=np.array([float(r['r']) for r in lo]);cl=np.array([float(r['coefficient']) for r in lo])
    nf=refs_for(name)[-1];f=FEM(nf);reader=Reader(root,name,nf,level)
    x=f.x[:,None];r=roots[None,:]
    phi=np.exp(r*(x-1.5))+2*np.exp(-r*x/2)*np.cos(2*np.pi/3+np.sqrt(3)*r*(x-1)/2)
    rows=[];pointchecks=[]
    for it,t in enumerate(reader.grid['outputs']):
        if t<1e-4:continue
        c=coef*np.exp(-roots**3*t);v=phi@c;v48=phi[:,:48]@c[:48];v32=phi[:,:32]@c[:32]
        vlow=phi[:,:32]@(cl*np.exp(-rl**3*t));fv=f.P@reader.get(it)[:,0]
        norm=lambda a:float(np.sqrt(f.wr@(a*a)))
        roundbound=norm(64*np.finfo(float).eps*(abs(phi)@abs(c)))
        tail=norm(v-v48);previous=norm(v48-v32);prec=norm(v32-vlow)
        rows.append(dict(index=it,t=t,FE_H_difference=norm(fv-v),tail_48_64=tail,tail_32_48=previous,
                         precision_70_100=prec,sum_roundoff_indicator=roundbound,
                         modal_uncertainty=tail+prec+roundbound,
                         tail_contract=bool(tail<=.8*previous or tail+previous<1e-13)))
    for t in [1e-4,.001]:
        for xx in [.07,.43,.81]:
            mp.mp.dps=100
            hval=mp.fsum(mp.exp(-mp.mpf(z['r'])**3*mp.mpf(str(t)))*mphi(mp.mpf(z['r']),mp.mpf(str(xx)))*mp.mpf(z['coefficient']) for z in hi)
            ph=np.exp(roots*(xx-1.5))+2*np.exp(-roots*xx/2)*np.cos(2*np.pi/3+np.sqrt(3)*roots*(xx-1)/2)
            low=float(ph@(coef*np.exp(-roots**3*t)))
            pointchecks.append(dict(t=t,x=xx,absolute_error=float(abs(mp.mpf(low)-hval))))
    save_json(target,dict(name=name,Nf=nf,level=level,rows=rows,point_checks=pointchecks,
        memory=memory(),completed_utc=now(),
        interpretation='Independent continuous linear reference; no claim of rigorous infinite-mode enclosure.'),True)
    print('CONTINUOUS_CHECK_COMPLETE',name,flush=True)

if __name__=='__main__':
    ap=argparse.ArgumentParser();ap.add_argument('--root',required=True);ap.add_argument('--name',required=True)
    ap.add_argument('--level',type=int,default=2);a=ap.parse_args()
    try:check(a.root,a.name,a.level)
    except ResourcePause:sys.exit(75)


==> anc/B3_W_scheme_seven_data/code_m1/prepare_batch1.py <==
"""Freeze scope and record existing inputs without changing M0 artifacts."""
from theta0_core import *
from importlib.metadata import distributions
import platform
import argparse

ap=argparse.ArgumentParser();ap.add_argument('--root',required=True);a=ap.parse_args();out=Path(a.root)
baseline={}
for r in read_json(ROOT/'report/M0_existing_files_before.json'):baseline[r['path']]=r['sha256'].lower()
for line in (ROOT/'report/M0_SHA256SUMS.txt').read_text(encoding='utf-8').splitlines():
    if not line or line.startswith('#'):continue
    h,p=line.split('  ',1);baseline[str(ROOT/p)]=h.lower()
baseline[str(ROOT/'report/M0_SHA256SUMS.txt')]=sha(ROOT/'report/M0_SHA256SUMS.txt')
for p,h in baseline.items():assert sha(p)==h,p
save_json(out/'existing_files_before.json',baseline,True)
config=dict(authorized_batch=1,theta=0,D5=False,approved_utc=now(),
    order=['original directions N=16,32','freeze calibration','all N<=64 including holdouts','N=128,256','stop and report'],
    data=['D1','D2','D3','D4'],holdouts=['D1 support (.20,.65)','D2 jump .37','D3 kink .37'],
    epsilons=EPS,coarse_meshes=NS,training_meshes=[16,32],L=1.,nu=NU,lambda_=LAM,
    stages=5,order_in_time=9,minimum_time_levels=[0,1,2],max_time_level=3,
    time_threshold=.01,reference_threshold=.10,quadrature_threshold=.01,tail_threshold=.01,
    contraction_factor=.8,point_roundoff_floor='1e-12 times amplitude^degree; analytic zeros exempt',
    group_minimum='same data family, epsilon, observation time and quantity across reported meshes; holdouts separate',
    main_reference=[2048,4096],reference_contraction_mesh=1024,
    D4_reference='max(2048,32N), max(4096,64N), plus half the first reference for contraction',
    memory_budget_GiB=2.,available_commit_start_GiB=6.,available_commit_during_GiB=4.,
    workers=1,BLAS_threads=1,priority='BELOW_NORMAL_PRIORITY_CLASS',
    third_batch_gate='Before theta=2 and bounded D5: design a V2-sensitive datum, report it, wait for explicit approval.',
    expanded_Dh_search='excluded by user',second_batch='not authorized')
save_json(out/'design_frozen.json',config,True)
versions={d.metadata['Name']:d.version for d in distributions()}
save_json(out/'environment.json',dict(python=sys.version,executable=sys.executable,platform=platform.platform(),
    packages=versions,memory=memory(),date=now()),True)
print(json.dumps(dict(existing_files_verified=len(baseline),scope='batch 1 only',packages=versions)),flush=True)


==> anc/B3_W_scheme_seven_data/code_m1/register_unattended.ps1 <==
$ErrorActionPreference = 'Stop'
$s2Project = 'D:\Codex\Projects\Mine\paper1_S2_numerics'
$s2TaskName = 'S2_M1_theta0_unattended_20261031'
$s2Run = Join-Path $s2Project 'report\M1_theta0_20261031'
$s2Action = New-ScheduledTaskAction -Execute (Join-Path $s2Project '.venv\Scripts\pythonw.exe') -Argument '-B "D:\Codex\Projects\Mine\paper1_S2_numerics\m1\unattended_watchdog.py" --root "D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031"' -WorkingDirectory $s2Project
$s2Settings = New-ScheduledTaskSettingsSet -ExecutionTimeLimit ([TimeSpan]::Zero) -MultipleInstances IgnoreNew -RestartCount 999 -RestartInterval (New-TimeSpan -Minutes 1) -Priority 7 -Hidden -AllowStartIfOnBatteries -DontStopIfGoingOnBatteries -DontStopOnIdleEnd
$s2Principal = New-ScheduledTaskPrincipal -UserId ([System.Security.Principal.WindowsIdentity]::GetCurrent().Name) -LogonType Interactive -RunLevel Limited
$s2Existing = Get-ScheduledTask -TaskName $s2TaskName -ErrorAction SilentlyContinue
if ($s2Existing) {
    if ($s2Existing.Actions.Execute -ne $s2Action.Execute -or $s2Existing.Actions.Arguments -ne $s2Action.Arguments) {
        throw 'The chosen task name belongs to a different action; refusing to replace it.'
    }
}
Register-ScheduledTask -TaskName $s2TaskName -Action $s2Action -Settings $s2Settings -Principal $s2Principal -Description 'User-authorized local M1 theta=0 computation; checkpoint restart; hard gate before D4 N=256; no automatic narrative reports or Codex dependency.' -Force | Select-Object TaskName,State
Export-ScheduledTask -TaskName $s2TaskName | Set-Content -LiteralPath (Join-Path $s2Run 'windows_task.xml') -Encoding utf8


==> anc/B3_W_scheme_seven_data/code_m1/run_batch1.py <==
"""Persistent sequential supervisor for the explicitly authorized first batch.

Stops after theta=0. No code path runs theta=1, theta=2, or D5.
"""
from theta0_core import *
from analyze_case import refs_for
import argparse,subprocess,traceback,msvcrt

def main():
    ap=argparse.ArgumentParser();ap.add_argument('--root',required=True);ap.add_argument('--wait-seed',action='store_true')
    a=ap.parse_args();root=Path(a.root).resolve();root.mkdir(parents=True,exist_ok=True)
    lock=(root/'supervisor.lock').open('a+b')
    lock.seek(0);lock.write(b'0');lock.flush();lock.seek(0)
    try:msvcrt.locking(lock.fileno(),msvcrt.LK_NBLCK,1)
    except OSError:raise RuntimeError('Another first-batch supervisor already owns this directory')
    if (root/'batch_complete.json').exists():return
    conf=read_json(root/'design_frozen.json')
    assert conf['authorized_batch']==1 and conf['theta']==0 and conf['D5']==False
    pid=os.getpid();set_low_priority();start=time.perf_counter();startutc=now()
    save_json(root/'supervisor.json',dict(pid=pid,start_utc=startutc,scope='M1 batch 1 theta=0 only'))
    eventlog=root/'events.jsonl'
    def event(kind,**data):
        row=dict(utc=now(),kind=kind,**data)
        with eventlog.open('a',encoding='utf-8') as f:f.write(json.dumps(row,ensure_ascii=False)+'\n')
    def status(phase,**kw):save_json(root/'status.json',dict(status='running',phase=phase,pid=pid,utc=now(),
                            supervisor_elapsed_seconds=time.perf_counter()-start,**kw))
    def invoke(script,args,label):
        status(label)
        log=root/'logs'/f'{label}.log';log.parent.mkdir(exist_ok=True)
        while True:
            try:guard(start=True)
            except ResourcePause as e:
                status('waiting_for_memory',next_job=label,reason=str(e),memory=memory());time.sleep(30);continue
            tick=time.perf_counter();event('job_start',label=label,script=script,args=args)
            with log.open('ab') as stream:
                result=subprocess.run([sys.executable,'-B','-u',str(ROOT/'m1'/script),*args],cwd=ROOT,stdout=stream,stderr=subprocess.STDOUT)
            event('job_end',label=label,returncode=result.returncode,seconds=time.perf_counter()-tick)
            if result.returncode==75:status('waiting_for_memory',next_job=label);time.sleep(30);continue
            if result.returncode:raise RuntimeError(f'{label} failed with exit {result.returncode}; see {log}')
            break
    def trajectory(name,n,l):
        if (root/'trajectories'/f'{name}_N{n}_s5_l{l}'/'complete.json').exists():return
        invoke('worker.py',['--root',str(root),'--name',name,'--n',str(n),'--level',str(l)],f'{name}_N{n}_l{l}')
    def case(name,ns):
        nums=list(refs_for(name))+(list(ns) if not name.startswith('D4_') else [])
        chosen=2
        for l in range(3):
            for n in nums:trajectory(name,n,l)
        while True:
            tag=f'{name}_N{"-".join(map(str,ns))}_l{chosen}'
            invoke('analyze_case.py',['--root',str(root),'--name',name,'--ns',*map(str,ns),'--level',str(chosen)],'analyze_'+tag)
            summary=read_json(root/'analysis'/tag/'complete.json')
            metrics=read_json(root/'analysis'/tag/'metrics.json')
            eligible=sum(x['eligible_time_checks'] for x in summary['summaries'])
            failures=sum(x['failed_time_checks'] for x in summary['summaries'])
            critical=[r for r in metrics if r['quantity'] in ('ordering','cubic_remainder','theorem_4_1_i_sum')]
            time_issue=any(r['value']>1e-16 and r['time_difference']>.01*r['value'] for r in critical)
            if chosen>=conf['max_time_level'] or not (time_issue or failures>max(20,.10*eligible)):break
            chosen+=1
            event('time_refinement',name=name,coarse_ns=ns,new_level=chosen,eligible=eligible,failed=failures)
            for n in nums:trajectory(name,n,chosen)
        invoke('continuous_check.py',['--root',str(root),'--name',name,'--level',str(chosen)],'modes_'+tag)
        extra=['--root',str(root),'--name',name,'--ns',*map(str,ns),'--level',str(chosen)]
        if ns==[16,32] and name in ['D1','D2','D3']:extra+=['--order-n','16']
        if name=='D4_16':extra+=['--order-n','1024']
        invoke('additional_checks.py',extra,'additional_'+tag)
        event('case_complete',name=name,coarse_ns=ns,level=chosen,summary=summary)
    try:
        if a.wait_seed:
            seed=root/'trajectories/D1_N4096_s5_l2/complete.json'
            while not seed.exists():
                status('seed_D1_training_running')
                if (root/'worker_failure.json').exists():raise RuntimeError('Seed trajectory reported a failure')
                wp=root/'worker_status.json'
                if wp.exists():
                    age=(datetime.now(timezone.utc)-datetime.fromisoformat(read_json(wp)['utc'])).total_seconds()
                    if age>180:
                        event('seed_queue_stale_resume_from_checkpoints',last_update_age=age)
                        break
                time.sleep(20)
        # Coarse original directions only. No holdout or N>=64 observation is used here.
        for name in ['D1','D2','D3']:case(name,[16,32])
        for n in [16,32]:case(f'D4_{n}',[n])
        invoke('aggregate.py',['--root',str(root),'--freeze'],'freeze_calibration')
        event('calibration_frozen',sha256=sha(root/'calibration_frozen.json'))
        # Finish ALL N<=64, including the held-out directions, before N=128/256.
        for name in ['D1','D2','D3']:case(name,[64])
        case('D4_64',[64])
        for name in ['D1_hold','D2_hold','D3_hold']:case(name,[16,32,64])
        save_json(root/'N_le_64_complete.json',dict(utc=now(),calibration_sha256=sha(root/'calibration_frozen.json')),True)
        event('low_mesh_substage_complete')
        for name in ['D1','D2','D3','D1_hold','D2_hold','D3_hold']:case(name,[128,256])
        for n in [128,256]:case(f'D4_{n}',[n])
        invoke('make_report.py',['--root',str(root)],'final_report')
        completed=dict(completed_utc=now(),supervisor_seconds=time.perf_counter()-start,scope='M1 batch 1 theta=0 only',
                       next_batch_authorized=False,review_required=True,report=str(root/'final/M1_第一批报告.md'))
        save_json(root/'batch_complete.json',completed,True)
        save_json(root/'status.json',dict(status='complete_awaiting_review',**completed));event('batch_complete')
    except Exception as e:
        failure=dict(status='stopped_on_failure',reason=str(e),utc=now(),traceback=traceback.format_exc(),
                     scope='M1 batch 1 only; do not start later batches',memory=memory())
        save_json(root/'supervisor_failure.json',failure);save_json(root/'status.json',failure);event('stopped_on_failure',reason=str(e))
        traceback.print_exc();sys.exit(1)

if __name__=='__main__':main()


==> anc/B3_W_scheme_seven_data/code_m1/stage_data_summary.py <==
"""Machine-readable milestone data, not an interim or final narrative report."""
from theta0_core import *
from aggregate import selected_cases,apply_continuous_check,group_minimum,collect_metrics,QUANTITIES
import argparse

def main():
    p=argparse.ArgumentParser();p.add_argument('--root',required=True);a=p.parse_args();root=Path(a.root)
    out=root/'N_le_64_data_summary.json'
    if out.exists():return
    cases=[c for c in selected_cases(root) if c['N']<=64]
    required={(name,n) for name in ['D1','D2','D3','D1_hold','D2_hold','D3_hold'] for n in [16,32,64]}
    required|={(f'D4_{n}',n) for n in [16,32,64]}
    if {(c['name'],c['N']) for c in cases}!=required:raise RuntimeError('N<=64 milestone incomplete')
    apply_continuous_check(root,cases);group_minimum(cases);metrics=collect_metrics(cases)
    cal=read_json(root/'calibration_frozen.json');counts=[];prediction=[]
    for c in cases:
        family=c['name'].split('_')[0]
        for j,q in enumerate(QUANTITIES):
            counts.append(dict(data=c['name'],N=c['N'],quantity=q,total=int(c['accepted'][:,:,j].size),
                accepted=int(c['accepted'][:,:,j].sum()),rejected=int((~c['accepted'][:,:,j]).sum()),level=c['level']))
            if c['N']==64 or c['name'].endswith('_hold'):
                C=cal['constants'].get(f'{family}|pointwise|{q}',{}).get('C')
                valid=c['accepted'][:,:,j].copy();valid[0]=False
                ratios=c['C_emp'][:,:,j][valid]/C if C and C>0 else np.array([])
                prediction.append(dict(data=c['name'],N=c['N'],quantity=q,calibration_C=C,
                    count=len(ratios),exceeded=int(np.sum(ratios>1+1e-12)),
                    maximum_observed_over_prediction=float(np.max(ratios)) if len(ratios) else None))
    jobs=[read_json(p) for p in (root/'trajectories').glob('*/complete.json')]
    save_json(out,dict(kind='machine_data_summary',stage='all_N_le_64_including_holdouts',utc=now(),
        narrative_report_deferred_until_user_returns=True,calibration_sha256=sha(root/'calibration_frozen.json'),
        completed_cases=[dict(name=c['name'],N=c['N'],level=c['level']) for c in cases],
        point_counts=counts,scalar_metrics=metrics,predictions=prediction,
        completed_trajectories=len(jobs),trajectory_seconds=sum(j['seconds'] for j in jobs),
        trajectory_peak_commit_GiB=max(j['memory']['peak_commit_bytes'] for j in jobs)/2**30,
        next_case='D4_128',gate_before='D4_256',no_threshold_relaxation=True),True)

if __name__=='__main__':main()


==> anc/B3_W_scheme_seven_data/code_m1/theta0_core.py <==
"""M1 batch 1 only: weighted mass-form Radau, stable quadratic/cubic split."""
import os
for key in ('OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','OMP_NUM_THREADS','NUMEXPR_NUM_THREADS'):
    os.environ[key]='1'
import sys
from pathlib import Path
ROOT=Path(__file__).resolve().parents[1]
sys.path.insert(0,str(ROOT/'m0'))
from m0_core import FEM, evaluation, prolong, bump, bump4, np, la, sla, quad
from check_initial_layer import tableau
from run_m0 import memory
import json, time, hashlib, ctypes
from datetime import datetime, timezone
from functools import lru_cache

EPS=np.array([1/32,1/8,1/2])
NU=3*np.pi**2/8
LAM=2*NU
MU=1.5*NU
NS=[16,32,64,128,256]
SCHEMA=1

def now(): return datetime.now(timezone.utc).isoformat()

def save_json(p,d,exclusive=False):
    p=Path(p); p.parent.mkdir(parents=True,exist_ok=True)
    def conv(x):
        if isinstance(x,np.ndarray):return x.tolist()
        if isinstance(x,np.generic):return x.item()
        raise TypeError(type(x).__name__)
    txt=json.dumps(d,ensure_ascii=False,indent=2,default=conv,allow_nan=False)
    if exclusive:
        with p.open('x',encoding='utf-8') as f:f.write(txt)
    else:
        tmp=p.with_suffix(p.suffix+'.writing');tmp.write_text(txt,encoding='utf-8');os.replace(tmp,p)

def read_json(p):return json.loads(Path(p).read_text(encoding='utf-8'))
def sha(p):
    h=hashlib.sha256()
    with Path(p).open('rb') as f:
        for b in iter(lambda:f.read(1048576),b''):h.update(b)
    return h.hexdigest()

def set_low_priority():
    ctypes.windll.kernel32.GetCurrentProcess.restype=ctypes.c_void_p
    ctypes.windll.kernel32.SetPriorityClass.argtypes=[ctypes.c_void_p,ctypes.c_uint32]
    return bool(ctypes.windll.kernel32.SetPriorityClass(ctypes.windll.kernel32.GetCurrentProcess(),0x4000))

class ResourcePause(RuntimeError):pass
class SuspectResult(RuntimeError):pass

def guard(start=False):
    m=memory()
    if not m['global_ok'] or not m['process_ok']:raise ResourcePause('Memory accounting unavailable')
    if m['private_bytes']>2*2**30:raise ResourcePause('Process private commit exceeds 2 GiB')
    if m['available_commit_bytes']<(6 if start else 4)*2**30:
        raise ResourcePause('Insufficient available system commit')
    return m

@lru_cache(None)
def datum(name):
    held=name.endswith('_hold')
    family=name.split('_')[0]
    if family=='D1':
        lo,hi=(.20,.65) if held else (.25,.75)
        raw=lambda x:bump((np.asarray(x)-lo)/(hi-lo))
        breaks=[lo,hi];support=(lo,hi)
    elif family in ('D2','D3'):
        c=.37 if held else .43
        if family=='D2':raw=lambda x:np.asarray(x)*(1-np.asarray(x))**2*(1+(np.asarray(x)>c))
        else:raw=lambda x:np.asarray(x)*(1-np.asarray(x))**2*(1+2*abs(np.asarray(x)-c))
        breaks=[c];support=(0.,1.)
    elif family=='D4':
        nc=int(name.split('_')[1]);lo=(nc//2-1)/nc;hi=lo+1/nc
        raw=lambda x:bump4((np.asarray(x)-lo)*nc)/(1+np.asarray(x))
        breaks=[lo,hi];support=(lo,hi)
    else:raise ValueError(name)
    edges=sorted(set([0.,1.]+breaks))
    norm=np.sqrt(sum(quad(lambda x:float((1+x)*raw(x)**2),a,b,epsabs=1e-14,epsrel=3e-13,limit=500)[0]
                     for a,b in zip(edges[:-1],edges[1:])))
    return (lambda x:raw(x)/norm),breaks,support,norm

def project(f,name,q=None):
    fn,br,(lo,hi),norm=datum(name)
    q=q or (24 if name.startswith(('D1','D4')) else 8)
    edges=np.unique(np.r_[np.linspace(0,1,f.n+1),br,lo,hi])
    edges=edges[(edges>=lo)&(edges<=hi)]
    z,w=np.polynomial.legendre.leggauss(q);width=np.diff(edges)
    x=(edges[:-1,None]+width[:,None]*(z+1)/2).ravel();ww=(width[:,None]*w/2).ravel()
    rhs=evaluation(f.n,x).T@(ww*(1+x)*fn(x))
    return f.mass.solve(rhs)

def initial_error(n,name):
    f=FEM(n);u=project(f,name,q=128 if name.startswith('D4') else 32)
    if name.startswith('D4') and int(name.split('_')[1])==n:
        leak=float(f.norm(u));u[:]=0
    else:leak=None
    fn,br,_,_=datum(name)
    # Direct integration prevents subtracting nearly equal squared norms.
    edges=np.unique(np.r_[np.linspace(0,1,n+1),br]);z,w=np.polynomial.legendre.leggauss(64)
    x=(edges[:-1,None]+np.diff(edges)[:,None]*(z+1)/2).ravel()
    ww=(np.diff(edges)[:,None]*w/2).ravel()
    err=np.sqrt(ww@((1+x)*(fn(x)-evaluation(n,x)@u)**2))
    return dict(N=n,name=name,unit_H_error=(1. if leak is not None else float(err)),
                quadrature_unit_H_error=float(err),projection_norm=float(f.norm(u)),kernel_leak=leak)

def output_grid(name):
    # Knots, midpoints, and quarter points support independent integration refinement.
    t=np.r_[0.,np.geomspace(1e-24,1e-10,15),np.geomspace(1e-10,1.,241)]
    for n in NS:t=np.r_[t,np.minimum(1,(1/n)**(2/3)*np.array([1/16,1/4,1,4,16]))]
    if name.startswith('D4'):
        n=int(name.split('_')[1]);t=np.r_[t,(1/n)**3*10.**np.arange(-6,2.00001,.125)]
    t=np.unique(t[(t>=0)&(t<=1)])
    # Arithmetic quartering permits nested Simpson integration on each base interval.
    full=np.unique(np.r_[t,*[t[:-1]+a*np.diff(t) for a in [.25,.5,.75]]])
    return full,t

def eff_source(name):
    if name.startswith('D4'):return 4*int(name.split('_')[1])
    return {'D1':32,'D2':256,'D3':128}[name.split('_')[0]]

def time_grid(name,n,outs,level=0):
    source=eff_source(name);alpha=40*source**2;dx=.08/source
    xmax=1-(1+alpha*outs[-1])**(-.5)
    xx=dx*np.arange(1,int(xmax/dx)+1)
    tt=((1-xx)**(-2)-1)/alpha
    tiny=1e-4/(116*n**3);first=float(tt[0])
    geom=tiny*2.**np.arange(max(1,int(np.ceil(np.log2(first/tiny)))))
    return np.unique(np.r_[0.,geom[geom<first],tt,np.arange(.01,outs[-1],.002),outs])

class Integrator:
    """u=eps*v+eps^2*q+eps^3*r_eps; q=P2(unit datum).

    This evolves the cubic remainder without subtracting two nearly equal
    quadratic corrections. All mass-form collocation equations are unchanged.
    """
    def __init__(self,f,initial,stages=5):
        self.f=f;self.A=tableau(stages);self.s=stages
        self.ev,self.E=la.eig(self.A);self.EiA=la.solve(self.E,self.A)
        self.ir=int(np.argmin(abs(self.ev.imag)));self.ics=list(np.flatnonzero(self.ev.imag>1e-10))
        self.zfactor=self.EiA@np.ones(self.s)
        self.v=initial[:,None].copy();self.q=np.zeros_like(self.v);self.r=np.zeros((f.d,3))
        self.cache={};self.steps=self.iters=self.rejections=self.lus=0
        self.max_stage_residual=self.max_update=0.
        self.mscale=float(abs(f.M).sum(axis=1).max())
        self.kscale=float(abs(f.K).sum(axis=1).max())
        self.ascale=float(abs(self.A).sum(axis=1).max())

    def factors(self,dt):
        if dt not in self.cache:
            ids=[self.ir]+self.ics
            self.cache[dt]=[sla.splu((self.f.M-dt*(self.ev[j].real if j==self.ir else self.ev[j])*self.f.K).tocsc()) for j in ids]
            self.lus+=len(ids)
            if len(self.cache)>3:del self.cache[next(iter(self.cache))]
        return self.cache[dt]

    def solve(self,rhs,fac):
        z=self.E[:,self.ir].real[:,None,None]*fac[0].solve(rhs[self.ir].real)[None]
        for j,lu in zip(self.ics,fac[1:]):z+=2*np.real(self.E[:,j,None,None]*lu.solve(rhs[j])[None])
        return z

    def transform(self,forcing,dt,fac):
        return self.solve(dt*(self.EiA@forcing.reshape(self.s,-1)).reshape(forcing.shape),fac)

    def residual(self,z,forcing,dt,state):
        mass=np.stack([self.f.M@a for a in z])
        right=dt*(self.A@forcing.reshape(self.s,-1)).reshape(forcing.shape)
        scale=self.mscale*np.max(abs(z))+dt*self.ascale*(self.kscale*np.max(abs(state))+np.max(abs(forcing)))
        return float(np.max(abs(mass-right))/max(1e-280,scale))

    def step(self,dt):
        fs=self.factors(dt);f=self.f
        kv=f.K@self.v
        zv=self.solve(dt*self.zfactor[:,None,None]*kv[None],fs);vs=self.v[None]+zv
        forceq=np.stack([f.K@self.q+f.nonlinear(vs[j]) for j in range(self.s)])
        zq=self.transform(forceq,dt,fs);qs=self.q[None]+zq
        kr=f.K@self.r;zr=np.zeros((self.s,*self.r.shape))
        pv=[f.P@vs[j] for j in range(self.s)];dv=[f.D@vs[j] for j in range(self.s)]
        def sources(zz):
            ans=[]
            for j in range(self.s):
                w=qs[j]+EPS*(self.r+zz[j]);pw=f.P@w;dw=f.D@w
                ans.append(kr-f.P.T@(f.wr[:,None]*(pv[j]*dw+dv[j]*pw+EPS*pw*dw)))
            return np.stack(ans)
        for it in range(24):
            forces=sources(zr);nxt=self.transform(forces,dt,fs)
            scale=np.maximum(1e-28,np.maximum(np.max(abs(self.r),axis=0),np.max(abs(nxt),axis=(0,1))))
            change=float(np.max(abs(nxt-zr)/scale[None,None]));zr=nxt
            if change<3e-11:break
        else:raise ArithmeticError(('Picard failure',f.n,dt,change))
        # Full stage residual includes linear increment K*z.
        res=max(self.residual(zv,np.stack([f.K@vs[j] for j in range(self.s)]),dt,vs),
                self.residual(zq,forceq+np.stack([f.K@zq[j] for j in range(self.s)]),dt,qs),
                self.residual(zr,sources(zr)+np.stack([f.K@zr[j] for j in range(self.s)]),dt,self.r[None]+zr))
        if not np.isfinite(res) or res>2e-10:raise ArithmeticError(('stage residual',f.n,dt,res))
        self.v+=zv[-1];self.q+=zq[-1];self.r+=zr[-1]
        self.steps+=1;self.iters+=it+1;self.max_stage_residual=max(self.max_stage_residual,res)
        self.max_update=max(self.max_update,change)

    def advance(self,dt,depth=0):
        try:self.step(dt)
        except ArithmeticError:
            if depth>=12:raise
            self.rejections+=1;self.advance(dt/2,depth+1);self.advance(dt/2,depth+1)

    def pack(self):return np.column_stack([self.v,self.q,self.r])
    def restore(self,s):self.v=s[:,0:1].copy();self.q=s[:,1:2].copy();self.r=s[:,2:5].copy()

def error_vectors(fine,coarse,ep):
    v,q,r=fine[:,0],fine[:,1],fine[:,2:]
    vh,qh,rh=coarse[:,0],coarse[:,1],coarse[:,2:]
    k=int(np.flatnonzero(EPS==ep)[0])
    lin=ep*(v-vh);dh=ep**2*(q-qh);rem=ep**3*(r[:,k]-rh[:,k]);order=dh+rem
    z=ep**2*q+ep**3*r[:,k];zh=ep**2*qh+ep**3*rh[:,k]
    return dict(linear=lin,nonlinear_discretization=lin+order,total_linear_simulation=lin+z,
                continuous_correction=z,discrete_correction=zh,ordering=order,quadratic=dh,cubic_remainder=rem)

def theory_denominator(quantity,h,t,ep):
    a=1. if t==0 else min(1.,h*min(1.,t)**(-1.5))
    return dict(linear=a*ep,nonlinear_discretization=a*ep+h**(1/6)*ep**2,
                total_linear_simulation=a*ep+ep**2,continuous_correction=ep**2,
                discrete_correction=ep**2,ordering=h**(1/6)*ep**2,
                quadratic=(h**.5*min(1.,t)**(-2.5)*ep**2 if t>0 else ep**2),
                cubic_remainder=h**(1/6)*ep**3)[quantity]


==> anc/B3_W_scheme_seven_data/code_m1/unattended_job.py <==
"""One globally locked numerical job, with crash-safe preparation and evidence."""
from unattended_runtime import *
import argparse,runpy,sys,traceback

def archive(path,root,reason):
    path=Path(path)
    if not path.exists():return
    # Only move paths verified beneath this run directory; never delete evidence.
    path=path.resolve();root=Path(root).resolve();relative=path.relative_to(root)
    dest=root/'recovery_archive'/(utc().replace(':','').replace('.','')+f'_{os.getpid()}')/relative
    dest.parent.mkdir(parents=True,exist_ok=True);path.rename(dest)
    append(root/'recovery_events.jsonl','archive_incomplete_output',source=str(path),destination=str(dest),reason=reason)

def prepare_trajectory(root,name,n,level,stages=5):
    import numpy as np
    dest=Path(root)/'trajectories'/f'{name}_N{n}_s{stages}_l{level}'
    if not dest.exists():return
    complete=dest/'complete.json'
    if complete.exists():
        try:read(complete);return
        except (ValueError,OSError):archive(complete,root,'Incomplete completion marker')
    done=0;cp=dest/'checkpoint.npz'
    if cp.exists():
        with np.load(cp) as z:
            done=int(z['done']);t=float(z['t']);state=z['state']
            if state.shape!=(2*n-1,5) or not np.all(np.isfinite(state)):
                raise RuntimeError('Committed trajectory checkpoint invalid; preserve and investigate')
        append(Path(root)/'recovery_events.jsonl','checkpoint_selected',name=name,N=n,level=level,stages=stages,
               done=done,t=t,path=str(cp))
    for p in sorted(dest.glob('block_*.npz')):
        begin,end=map(int,p.stem.split('_')[1:])
        if begin>=done:archive(p,root,'Output written after last committed checkpoint; replay from checkpoint')
        elif end>=done:raise RuntimeError('Checkpoint/block boundary mismatch')
    grid=dest/'grid.json'
    if grid.exists():
        try:read(grid)
        except (ValueError,OSError):archive(grid,root,'Incomplete grid JSON')

def prepare(root,script,args):
    def value(flag,default=None):return args[args.index(flag)+1] if flag in args else default
    if script=='worker.py':
        prepare_trajectory(root,value('--name'),int(value('--n')),int(value('--level')),int(value('--stages','5')))
    if script=='analyze_case.py':
        k=args.index('--ns')+1;ns=[]
        while k<len(args) and not args[k].startswith('--'):ns.append(int(args[k]));k+=1
        p=Path(root)/'analysis'/f'{value("--name")}_N{"-".join(map(str,ns))}_l{value("--level")}'
        if p.exists():
            complete=p/'complete.json'
            try:read(complete)
            except (ValueError,OSError):archive(p,root,'Incomplete analysis attempt; recompute scalars without changing trajectory data')
    if script=='additional_checks.py' and '--order-n' in args:
        prepare_trajectory(root,value('--name'),int(value('--order-n')),int(value('--level')),7)
    if script in ('continuous_check.py','additional_checks.py'):
        folder=Path(root)/('continuous/'+value('--name') if script=='continuous_check.py' else 'additional')
        for p in folder.glob('*.json'):
            try:read(p)
            except (ValueError,OSError):archive(p,root,'Incomplete diagnostic JSON')
    if script=='aggregate.py':
        p=Path(root)/'calibration_frozen.json'
        if p.exists():
            try:read(p)
            except (ValueError,OSError):archive(p,root,'Incomplete calibration write; no validation started')

def main():
    ap=argparse.ArgumentParser();ap.add_argument('--job',required=True);a=ap.parse_args()
    job=read(a.job);root=Path(job['root']);script=job['script'];args=job['args']
    try:lock=Lock(root/'numeric.lock')
    except Busy:return 73
    with lock:
        started=utc();code=0;failure=None
        write(root/'active_job.json',dict(**job,pid=os.getpid(),started_utc=started,status='running'))
        try:
            prepare(root,script,args)
            sys.argv=[str(ROOT/'m1'/script),*args]
            runpy.run_path(str(ROOT/'m1'/script),run_name='__main__')
        except SystemExit as e:code=int(e.code or 0)
        except BaseException as e:
            code=1;failure=dict(type=type(e).__name__,reason=str(e),traceback=traceback.format_exc())
            if type(e).__name__ in ('SuspectResult','ArithmeticError'):code=76
        if code not in (0,75):
            old=root/'worker_failure.json'
            if old.exists():
                f=read(old)
                if f.get('utc','')>=started and f.get('suspect_result'):
                    code=76;failure=f
        result=dict(**job,pid=os.getpid(),started_utc=started,ended_utc=utc(),returncode=code,failure=failure)
        write(root/'job_results'/f'{job["attempt_id"]}.json',result)
        write(root/'active_job.json',dict(**result,status='finished'))
        return code

if __name__=='__main__':sys.exit(main())


==> anc/B3_W_scheme_seven_data/code_m1/unattended_runtime.py <==
"""Windows-only supervision primitives; no numerical equations are changed."""
import ctypes
import json
import msvcrt
import os
for key in ('OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','OMP_NUM_THREADS','NUMEXPR_NUM_THREADS'):
    os.environ[key]='1'
from pathlib import Path
import time
from datetime import datetime, timezone

ROOT=Path(__file__).resolve().parents[1]

def utc():return datetime.now(timezone.utc).isoformat()

def read(p):return json.loads(Path(p).read_text(encoding='utf-8'))

def write(p,data):
    p=Path(p);p.parent.mkdir(parents=True,exist_ok=True)
    tmp=p.with_name(p.name+f'.{os.getpid()}.writing')
    with tmp.open('w',encoding='utf-8') as f:
        json.dump(data,f,ensure_ascii=False,indent=2,allow_nan=False);f.flush();os.fsync(f.fileno())
    for i in range(20):
        try:os.replace(tmp,p);return
        except PermissionError:
            if i==19:raise
            time.sleep(.1)

def append(p,kind,**data):
    p=Path(p);p.parent.mkdir(parents=True,exist_ok=True)
    row=dict(utc=utc(),kind=kind);row.update(data)
    record=json.dumps(row,ensure_ascii=False,allow_nan=False)+'\n'
    with p.open('a',encoding='utf-8') as f:f.write(record);f.flush()

class Busy(RuntimeError):pass

class Lock:
    def __init__(self,p):
        p=Path(p);p.parent.mkdir(parents=True,exist_ok=True);self.f=p.open('a+b')
        if p.stat().st_size==0:self.f.write(b'0');self.f.flush()
        self.f.seek(0)
        try:msvcrt.locking(self.f.fileno(),msvcrt.LK_NBLCK,1)
        except OSError:self.f.close();raise Busy(str(p))
    def close(self):
        if not self.f.closed:
            self.f.seek(0);msvcrt.locking(self.f.fileno(),msvcrt.LK_UNLCK,1);self.f.close()
    def __enter__(self):return self
    def __exit__(self,*args):self.close()

class SystemAwake:
    """Thread-bound idle-sleep request. Never requests DISPLAY_REQUIRED."""
    CONTINUOUS=0x80000000
    SYSTEM_REQUIRED=0x00000001
    def __init__(self,root):
        self.root=Path(root);self.active=False
        self.api=ctypes.WinDLL('kernel32',use_last_error=True).SetThreadExecutionState
        self.api.argtypes=[ctypes.c_uint32];self.api.restype=ctypes.c_uint32
        self.thread=ctypes.windll.kernel32.GetCurrentThreadId()
    def set(self,active,reason):
        if self.active==active:return
        if ctypes.windll.kernel32.GetCurrentThreadId()!=self.thread:
            raise RuntimeError('Sleep request must be released on its owning thread')
        flags=self.CONTINUOUS|(self.SYSTEM_REQUIRED if active else 0)
        previous=self.api(flags)
        if not previous:raise ctypes.WinError(ctypes.get_last_error())
        self.active=active
        d=dict(active=active,flags=hex(flags),previous_flags=hex(previous),pid=os.getpid(),
               thread_id=self.thread,utc=utc(),reason=reason,display_required=False,
               system_power_settings_changed=False)
        write(self.root/'power_request.json',d)
        append(self.root/'power_events.jsonl','acquire' if active else 'release',**d)
    def acquire(self,reason='computing'):self.set(True,reason)
    def release(self,reason='paused_or_finished'):self.set(False,reason)

def state(root,status,phase=None,**data):
    write(Path(root)/'status.json',dict(status=status,phase=phase,pid=os.getpid(),utc=utc(),**data))

def final_state(root):
    p=Path(root)/'status.json'
    return read(p).get('status') if p.exists() else None


==> anc/B3_W_scheme_seven_data/code_m1/unattended_supervisor.py <==
"""Authorized first batch, autonomous recovery, durable gate BEFORE D4 N=256."""
from theta0_core import *
from analyze_case import refs_for
from unattended_runtime import Lock,Busy,SystemAwake,append,state,write,read,utc
import argparse,subprocess,traceback,uuid

class NumericalStop(RuntimeError):pass

def main():
    ap=argparse.ArgumentParser();ap.add_argument('--root',required=True);a=ap.parse_args()
    root=Path(a.root).resolve()
    try:lock=Lock(root/'supervisor.lock')
    except Busy:return 73
    awake=SystemAwake(root);start=time.perf_counter();set_low_priority()
    with lock:
        conf=read(root/'design_frozen.json')
        assert conf['authorized_batch']==1 and conf['theta']==0 and conf['D5']==False
        cfg=read(root/'unattended_control.json')
        assert cfg['gate_before']=='D4_256' and cfg['automatic_reports'] is False
        if (root/'gate_D4_N256.json').exists():
            state(root,'paused_at_gate','before_D4_N256',gate_file='gate_D4_N256.json');return 0
        write(root/'supervisor.json',dict(pid=os.getpid(),start_utc=utc(),scope='theta=0 only, STOP before D4_256',
                                         version='unattended_v1',owner='Windows Task Scheduler'))
        append(root/'unattended_events.jsonl','supervisor_started',pid=os.getpid())
        def event(kind,**data):append(root/'unattended_events.jsonl',kind,**data)
        def wait_memory(label):
            while True:
                try:guard(start=True);return
                except ResourcePause as e:
                    awake.release('resource_pause')
                    state(root,'waiting_for_memory',label,reason=str(e),memory=memory());time.sleep(30)
        def invoke(script,args,label):
            restart=0
            # A completed invocation is a checkpoint for diagnostics/calibration as well.
            completed=root/'job_done'/f'{label}.json'
            if completed.exists():return
            while True:
                wait_memory(label);awake.acquire('running_'+label)
                attempt=uuid.uuid4().hex
                job=dict(root=str(root),script=script,args=list(args),label=label,attempt_id=attempt)
                jp=root/'job_descriptors'/f'{attempt}.json';write(jp,job)
                log=root/'logs'/f'{label}.log';log.parent.mkdir(exist_ok=True)
                state(root,'running',label,attempt_id=attempt,job_restart_count=restart)
                tick=time.perf_counter();event('job_start',**job)
                with log.open('ab') as stream:
                    child=subprocess.Popen([sys.executable,'-B','-u',str(ROOT/'m1/unattended_job.py'),'--job',str(jp)],
                        cwd=ROOT,stdout=stream,stderr=subprocess.STDOUT,creationflags=subprocess.CREATE_NO_WINDOW)
                    write(root/'supervisor_child.json',dict(pid=child.pid,job=job,started_utc=utc()))
                    code=child.wait()
                event('job_end',label=label,attempt_id=attempt,returncode=code,seconds=time.perf_counter()-tick)
                if code==0:
                    write(completed,dict(label=label,attempt_id=attempt,completed_utc=utc()));return
                if code==76:raise NumericalStop(f'{label}: numerical anomaly; see job_results/{attempt}.json')
                if code==73:
                    state(root,'waiting_for_existing_child',label);time.sleep(10);continue
                awake.release('job_not_running')
                if code==75:
                    state(root,'waiting_for_memory',label,memory=memory());time.sleep(30);continue
                restart+=1;delay=min(300,5*2**min(restart-1,6))
                record=dict(label=label,attempt_id=attempt,returncode=code,restart_count=restart,
                            next_retry_seconds=delay,resume='last committed trajectory/checkpoint or completed diagnostic')
                append(root/'restart_history.jsonl','job_restart_scheduled',**record)
                state(root,'waiting_to_restart',label,**record);time.sleep(delay)
        def trajectory(name,n,l):
            if name=='D4_256':raise RuntimeError('Hard gate: D4_256 is not permitted in unattended run')
            if (root/'trajectories'/f'{name}_N{n}_s5_l{l}'/'complete.json').exists():return
            invoke('worker.py',['--root',str(root),'--name',name,'--n',str(n),'--level',str(l)],f'{name}_N{n}_l{l}')
        def case(name,ns):
            if name=='D4_256':raise RuntimeError('Hard gate: D4_256')
            marker=root/'case_done'/f'{name}_N{"-".join(map(str,ns))}.json'
            if marker.exists():return
            nums=list(refs_for(name))+(list(ns) if not name.startswith('D4_') else [])
            for l in range(3):
                for n in nums:trajectory(name,n,l)
            chosen=2
            while True:
                tag=f'{name}_N{"-".join(map(str,ns))}_l{chosen}'
                invoke('analyze_case.py',['--root',str(root),'--name',name,'--ns',*map(str,ns),'--level',str(chosen)],'analyze_'+tag)
                result=read(root/'analysis'/tag/'complete.json');metrics=read(root/'analysis'/tag/'metrics.json')
                eligible=sum(x['eligible_time_checks'] for x in result['summaries'])
                failures=sum(x['failed_time_checks'] for x in result['summaries'])
                critical=[r for r in metrics if r['quantity'] in ('ordering','cubic_remainder','theorem_4_1_i_sum')]
                time_issue=any(r['value']>1e-16 and r['time_difference']>.01*r['value'] for r in critical)
                if chosen>=conf['max_time_level'] or not (time_issue or failures>max(20,.10*eligible)):break
                chosen+=1;event('time_refinement',name=name,coarse_ns=ns,new_level=chosen)
                for n in nums:trajectory(name,n,chosen)
            invoke('continuous_check.py',['--root',str(root),'--name',name,'--level',str(chosen)],'modes_'+tag)
            args=['--root',str(root),'--name',name,'--ns',*map(str,ns),'--level',str(chosen)]
            if ns==[16,32] and name in ['D1','D2','D3']:args+=['--order-n','16']
            if name=='D4_16':args+=['--order-n','1024']
            invoke('additional_checks.py',args,'additional_'+tag)
            write(marker,dict(name=name,coarse_ns=ns,level=chosen,completed_utc=utc(),summary=result))
            event('case_complete',name=name,coarse_ns=ns,level=chosen)
        try:
            for name in ['D1','D2','D3']:case(name,[16,32])
            for n in [16,32]:case(f'D4_{n}',[n])
            invoke('aggregate.py',['--root',str(root),'--freeze'],'freeze_calibration')
            for name in ['D1','D2','D3']:case(name,[64])
            case('D4_64',[64])
            for name in ['D1_hold','D2_hold','D3_hold']:case(name,[16,32,64])
            milestone=root/'N_le_64_complete.json'
            if not milestone.exists():write(milestone,dict(utc=utc(),calibration_sha256=sha(root/'calibration_frozen.json')))
            invoke('stage_data_summary.py',['--root',str(root)],'N_le_64_data_summary')
            event('low_mesh_substage_complete',summary='N_le_64_data_summary.json')
            case('D4_128',[128])
            for name in ['D1','D2','D3','D1_hold','D2_hold','D3_hold']:case(name,[128,256])
            # No invocation, initialization, norm computation or reference trajectory for D4_256.
            assert not list((root/'trajectories').glob('D4_256_*'))
            awake.release('paused_at_gate')
            gate=dict(status='paused_at_gate',gate='before_D4_N256',utc=utc(),
                completed='D1-D3 and holdouts N=16,32,64,128,256; D4 N=16,32,64,128',
                next_data='D4_256',requires_explicit_user_release=True,automatic_reports=False,
                supervisor_seconds=time.perf_counter()-start)
            write(root/'gate_D4_N256.json',gate);state(root,'paused_at_gate','before_D4_N256',gate=gate)
            event('paused_at_gate',next_data='D4_256');return 0
        except NumericalStop as e:
            awake.release('numerical_anomaly')
            write(root/'unattended_numerical_stop.json',dict(utc=utc(),reason=str(e),traceback=traceback.format_exc()))
            state(root,'stopped_on_numerical_anomaly',reason=str(e));return 76
        except BaseException as e:
            write(root/'unattended_supervisor_failure.json',dict(utc=utc(),reason=str(e),traceback=traceback.format_exc()))
            raise
        finally:awake.release('supervisor_exit')

if __name__=='__main__':sys.exit(main())


==> anc/B3_W_scheme_seven_data/code_m1/unattended_watchdog.py <==
"""Task Scheduler entry point. Restarts the local supervisor, never calls Codex."""
from unattended_runtime import *
import argparse,subprocess,sys,traceback

def main():
    ap=argparse.ArgumentParser();ap.add_argument('--root',required=True);a=ap.parse_args();root=Path(a.root).resolve()
    try:lock=Lock(root/'watchdog.lock')
    except Busy:return 0
    with lock:
        append(root/'restart_history.jsonl','watchdog_started',pid=os.getpid())
        counter=0
        while True:
            if (root/'gate_D4_N256.json').exists() or (root/'unattended_numerical_stop.json').exists():return 0
            counter+=1
            log=root/'unattended_supervisor.log'
            with log.open('ab') as stream:
                child=subprocess.Popen([str(ROOT/'.venv/Scripts/python.exe'),'-B','-u',str(ROOT/'m1/unattended_supervisor.py'),
                    '--root',str(root)],cwd=ROOT,stdout=stream,stderr=subprocess.STDOUT,creationflags=subprocess.CREATE_NO_WINDOW)
                append(root/'restart_history.jsonl','supervisor_start',pid=child.pid,watchdog_pid=os.getpid(),launch_in_this_watchdog=counter)
                while child.poll() is None:
                    write(root/'watchdog_status.json',dict(pid=os.getpid(),supervisor_launcher_pid=child.pid,utc=utc(),
                          owner='Windows Task Scheduler',application_dependency=False,launch_count=counter))
                    time.sleep(10)
                code=child.returncode
            append(root/'restart_history.jsonl','supervisor_exit',pid=child.pid,returncode=code)
            if code==76 or (root/'gate_D4_N256.json').exists():return 0
            delay=10 if code==73 else min(300,5*2**min(counter-1,6))
            append(root/'restart_history.jsonl','supervisor_restart_scheduled',returncode=code,delay_seconds=delay)
            time.sleep(delay)

if __name__=='__main__':
    try:sys.exit(main())
    except BaseException:
        if not isinstance(sys.exc_info()[1],SystemExit):
            p=ROOT/'report/M1_theta0_20261031/watchdog_crash.log'
            with p.open('a',encoding='utf-8') as f:f.write(utc()+'\n'+traceback.format_exc())
        raise


==> anc/B3_W_scheme_seven_data/code_m1/validate_engine.py <==
"""Independent checks before the first authorized production trajectory."""
from theta0_core import *
from m0_core import Radau
from scipy.integrate import solve_ivp
import argparse

def main():
    ap=argparse.ArgumentParser();ap.add_argument('--out',required=True);a=ap.parse_args()
    rows=[]
    for n in [8,16]:
        f=FEM(n);ini=project(f,'D1');r=Integrator(f,ini,5);old=Radau(f,ini[:,None],EPS,tableau(5))
        dt=2e-6
        for _ in range(100):r.advance(dt);old.step(dt)
        s=r.pack();u=EPS*s[:,0:1]+EPS**2*s[:,1:2]+EPS**3*s[:,2:]
        uold=EPS*old.v+EPS**2*old.w
        cw=s[:,1:2]+EPS*s[:,2:]
        row=dict(N=n,H_full_difference=f.norm(u-uold).tolist(),H_correction_difference=f.norm(cw-old.w).tolist(),
                 stage_backward_residual=r.max_stage_residual)
        if n==8:
            rhs=lambda t,z:f.mass.solve(f.K@z+f.nonlinear(z[:,None])[:,0])
            sol=solve_ivp(rhs,(0,100*dt),EPS[-1]*ini,method='Radau',rtol=2e-12,atol=1e-14,max_step=dt)
            row['independent_scipy_H']=float(f.norm(u[:,-1]-sol.y[:,-1]));assert sol.success
            assert row['independent_scipy_H']<1e-9
        assert max(row['H_full_difference'])<1e-10 and max(row['H_correction_difference'])<1e-9
        rows.append(row)
    initial=[initial_error(n,f'D4_{n}') for n in NS]
    assert max(abs(x['kernel_leak']) for x in initial)<1e-11
    save_json(a.out,dict(rows=rows,D4=initial,passed=True,utc=now()),True)
    print(json.dumps(rows),flush=True)

if __name__=='__main__':main()


==> anc/B3_W_scheme_seven_data/code_m1/validate_unattended.py <==
"""Isolated crash, checkpoint, lock, power-release and hard-gate checks."""
from unattended_runtime import *
from unattended_job import prepare_trajectory
import subprocess,sys,numpy as np

def main():
    root=ROOT/'report'/'M1_unattended_validation_20261031';root.mkdir(exist_ok=False)
    power=SystemAwake(root);power.acquire('validation');active=read(root/'power_request.json')
    power.release('validation_finished');released=read(root/'power_request.json')
    assert active['flags']=='0x80000001' and not active['display_required']
    assert released['flags']=='0x80000000' and not released['active']
    assert int(released['previous_flags'],16)&1
    dest=root/'trajectories/D1_N8_s5_l0';dest.mkdir(parents=True)
    np.savez(dest/'checkpoint.npz',done=16,t=.001,state=np.ones((15,5)))
    np.savez(dest/'block_00000_00015.npz',states=np.ones((16,15,5)),indices=np.arange(16))
    (dest/'block_00016_00031.npz').write_bytes(b'truncated crash output')
    prepare_trajectory(root,'D1',8,0)
    assert (dest/'block_00000_00015.npz').exists() and not (dest/'block_00016_00031.npz').exists()
    assert len(list((root/'recovery_archive').rglob('block_00016_00031.npz')))==1
    fake=root/'fault_payload.py'
    fake.write_text("from pathlib import Path\nimport os,sys,time\np=Path(sys.argv[1])\nif not p.exists():\n p.write_text('checkpoint=1')\n os._exit(91)\nassert p.read_text()=='checkpoint=1'\ntime.sleep(2)\np.with_suffix('.finished').write_text('resumed')\n",encoding='utf-8')
    job=dict(root=str(root),script=str(fake),args=[str(root/'fault.checkpoint')],label='isolated_fault_injection',attempt_id='first')
    jp=root/'job.json';write(jp,job)
    cmd=[sys.executable,'-B',str(ROOT/'m1/unattended_job.py'),'--job',str(jp)]
    assert subprocess.run(cmd).returncode==91
    job['attempt_id']='second';write(jp,job)
    child=subprocess.Popen(cmd)
    time.sleep(.5)
    other=subprocess.run(cmd);assert other.returncode==73
    assert child.wait()==0 and (root/'fault.finished').read_text()=='resumed'
    gate=root/'gate_fixture';gate.mkdir()
    write(gate/'design_frozen.json',dict(authorized_batch=1,theta=0,D5=False,max_time_level=3))
    write(gate/'unattended_control.json',dict(gate_before='D4_256',automatic_reports=False))
    write(gate/'calibration_frozen.json',dict(test_fixture=True))
    for name in ['D1','D2','D3']:
        for ns in ['16-32','64','128-256']:write(gate/'case_done'/f'{name}_N{ns}.json',dict(fixture=True))
    for name in ['D1_hold','D2_hold','D3_hold']:
        for ns in ['16-32-64','128-256']:write(gate/'case_done'/f'{name}_N{ns}.json',dict(fixture=True))
    for n in [16,32,64,128]:write(gate/'case_done'/f'D4_{n}_N{n}.json',dict(fixture=True))
    for jobname in ['freeze_calibration','N_le_64_data_summary']:write(gate/'job_done'/f'{jobname}.json',dict(fixture=True))
    gatecmd=[sys.executable,'-B',str(ROOT/'m1/unattended_supervisor.py'),'--root',str(gate)]
    assert subprocess.run(gatecmd).returncode==0
    assert read(gate/'status.json')['status']=='paused_at_gate'
    assert not list(gate.rglob('D4_256_*'))
    assert subprocess.run(gatecmd).returncode==0
    write(root/'validation.json',dict(utc=utc(),passed=True,checks=[
        'thread sleep request 0x80000001 and explicit release 0x80000000; display bit never set',
        'uncommitted crash output archived; committed checkpoint/block preserved',
        'abnormal child exit 91; next child resumed its checkpoint',
        'second simultaneous child refused with exit 73',
        'hard gate persisted and second supervisor invocation stayed paused',
        'no D4_256 initialization or trajectory'],production_data_used=False))
    print(json.dumps(read(root/'validation.json')),flush=True)

if __name__=='__main__':main()


==> anc/B3_W_scheme_seven_data/code_m1/worker.py <==
"""Checkpointed single trajectory. This module never schedules another batch."""
from theta0_core import *
import argparse, traceback

def run(root,name,n,level,stages=5):
    root=Path(root);tag=f'{name}_N{n}_s{stages}_l{level}';dest=root/'trajectories'/tag
    if (dest/'complete.json').exists():return
    dest.mkdir(parents=True,exist_ok=True)
    guard(start=True);priority=set_low_priority();start=time.perf_counter();startutc=now()
    outs,knots=output_grid(name);base=time_grid(name,n,outs)
    f=FEM(n);ini=project(f,name);r=Integrator(f,ini,stages)
    statepath=dest/'checkpoint.npz';done=0;elapsed=0.;last_t=0.;next_output=0;past_peak=0;past_working=0
    if statepath.exists():
        with np.load(statepath) as z:
            r.restore(z['state']);done=int(z['done']);elapsed=float(z['elapsed']);last_t=float(z['t'])
            r.steps=int(z['steps']);r.iters=int(z['iters']);r.rejections=int(z['rejects'])
            if 'max_stage_residual' in z:r.max_stage_residual=float(z['max_stage_residual'])
            if 'max_update' in z:r.max_update=float(z['max_update'])
            if 'peak_commit' in z:past_peak=int(z['peak_commit']);past_working=int(z['peak_working'])
        next_output=done
    if not (dest/'grid.json').exists():save_json(dest/'grid.json',dict(outputs=outs,base_knots=knots,level=level),True)
    states=[];times=[];indices=[];last_log=time.perf_counter()
    def flush():
        nonlocal states,times,indices,done
        if states:
            p=dest/f'block_{indices[0]:05d}_{indices[-1]:05d}.npz'
            if not p.exists():
                with p.open('xb') as out:np.savez_compressed(out,states=np.stack(states),times=times,indices=indices)
            done=indices[-1]+1
            states=[];times=[];indices=[]
        tmp=dest/'checkpoint.writing'
        mem=memory()
        with tmp.open('wb') as out:np.savez(out,state=r.pack(),done=done,t=last_t,
            elapsed=elapsed+time.perf_counter()-start,steps=r.steps,iters=r.iters,rejects=r.rejections,
            max_stage_residual=r.max_stage_residual,max_update=r.max_update,
            peak_commit=max(past_peak,mem['peak_commit_bytes']),peak_working=max(past_working,mem['peak_working_set_bytes']))
        os.replace(tmp,statepath)
    if done==0:
        states=[r.pack()];times=[0.];indices=[0];next_output=1
    for left,right in zip(base[:-1],base[1:]):
        if right<=last_t:continue
        for _ in range(2**level):r.advance((right-left)/2**level)
        last_t=float(right)
        if next_output<len(outs) and right==outs[next_output]:
            s=r.pack()
            if not np.all(np.isfinite(s)):raise SuspectResult('Nonfinite state')
            u=EPS*s[:,0:1]+EPS**2*s[:,1:2]+EPS**3*s[:,2:]
            hn=f.norm(u);ln=float(f.norm(s[:,0]))
            if np.any(hn>EPS*np.exp(-MU*right)+1e-9*EPS) or ln>np.exp(-LAM*right)+1e-9:
                flush();raise SuspectResult(f'Energy bound violation at {right}: {hn}, linear={ln}')
            states.append(s);times.append(right);indices.append(next_output);next_output+=1
            if len(states)>=16:flush()
        if time.perf_counter()-last_log>30:
            # Commit at output times only; otherwise a resume would need partial base-step state.
            m=memory()
            save_json(root/'worker_status.json',dict(job=tag,pid=os.getpid(),t=last_t,output=next_output,total_outputs=len(outs),
                steps=r.steps,elapsed_seconds=elapsed+time.perf_counter()-start,memory=m,utc=now()))
            print(json.dumps(dict(job=tag,t=last_t,steps=r.steps,seconds=elapsed+time.perf_counter()-start)),flush=True)
            if states and last_t==times[-1]:flush()
            try:guard()
            except ResourcePause:
                # If between output times, existing checkpoint remains the consistent restart point.
                raise
            last_log=time.perf_counter()
    flush()
    if done!=len(outs):raise RuntimeError(('incomplete output grid',done,len(outs)))
    mem=memory();mem['peak_commit_bytes']=max(past_peak,mem['peak_commit_bytes']);mem['peak_working_set_bytes']=max(past_working,mem['peak_working_set_bytes'])
    info=dict(schema=SCHEMA,name=name,N=n,dimension=f.d,level=level,stages=stages,order=2*stages-1,
              seconds=elapsed+time.perf_counter()-start,steps=r.steps,iterations=r.iters,rejected_steps=r.rejections,
              max_stage_backward_residual=r.max_stage_residual,max_relative_update=r.max_update,
              low_priority=priority,memory=mem,start_utc=startutc,completed_utc=now(),outputs=done,
              representation='columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps')
    save_json(dest/'complete.json',info,True);print('COMPLETE '+json.dumps(info),flush=True)

def main():
    ap=argparse.ArgumentParser();ap.add_argument('--root',required=True);ap.add_argument('--name',required=True)
    ap.add_argument('--n',type=int,required=True);ap.add_argument('--level',type=int,required=True)
    ap.add_argument('--stages',type=int,default=5);a=ap.parse_args()
    try:run(a.root,a.name,a.n,a.level,a.stages)
    except ResourcePause as e:
        save_json(Path(a.root)/'resource_pause.json',dict(reason=str(e),utc=now(),job=vars(a),memory=memory()))
        print('RESOURCE_PAUSE '+str(e),flush=True);sys.exit(75)
    except Exception as e:
        save_json(Path(a.root)/'worker_failure.json',dict(reason=str(e),utc=now(),job=vars(a),traceback=traceback.format_exc(),
                  suspect_result=isinstance(e,SuspectResult)))
        traceback.print_exc();sys.exit(1)

if __name__=='__main__':main()


==> anc/B3_W_scheme_seven_data/figures/replot_figures.py <==
# -*- coding: utf-8 -*-
"""Redraw Figures 1 and 2 of Appendix B with the notation of the paper.

The data and the plotting commands are those of Codex's
  D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031_final_report\\render_report.py
(function figures, the parts for ordering_mesh and ordering_time_profiles).
Only the text on the figures is changed:
  - no suptitle ("S2 batch 1: theta = 0 ...");
  - D1_hold, D2_hold, D3_hold -> D1', D2', D3';
  - axis labels in the notation of the paper;
  - "D4_256 was not run." -> "D4 was computed up to N = 128.".
The Codex files are only read.

Usage:  <python with matplotlib> make sure to pass the output folder:
        python replot_figures.py OUTDIR
"""
import json
import sys
from pathlib import Path

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

SRC = Path(r"D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031_final_report")
OUT = Path(sys.argv[1]) if len(sys.argv) > 1 else Path(__file__).resolve().parent

FAMILIES = ['D1', 'D2', 'D3', 'D4', 'D1_hold', 'D2_hold', 'D3_hold']
COLORS = dict(zip(FAMILIES, ['#1565c0', '#bf5b17', '#2e7d32', '#7b1fa2', '#1565c0', '#bf5b17', '#2e7d32']))
NAME = {f: (f[:2] + "\u2032" if f.endswith('_hold') else f) for f in FAMILIES}
ERR = r"e^{\nu t}\Vert\mathfrak{C}_h(t)\Vert_H"


def save(fig, stem):
    fig.savefig(OUT / (stem + ".png"), dpi=190, bbox_inches='tight', facecolor='white')
    plt.close(fig)


def main():
    s = json.loads((SRC / 'summary.json').read_text(encoding='utf-8'))
    plt.rcParams.update({'font.size': 10, 'axes.spines.top': False, 'axes.spines.right': False})
    ordering = s['ordering']
    eighth = [r for r in ordering if r['epsilon'] == .125]

    # Figure 1 (ordering_mesh): same data and commands as render_report.py, lines 45-57
    fig, axs = plt.subplots(1, 2, figsize=(12.4, 5.2), layout='constrained')
    used = {}
    for fam in FAMILIES:
        rows = sorted([r for r in eighth if r['family'] == fam], key=lambda r: r['N'])
        ns = [r['N'] for r in rows]
        style = '--' if fam.endswith('_hold') else '-'
        peaks = [r['formal_accepted_point_peak']['value'] for r in rows]
        orders = [r['formal_point_adjacent_order'] for r in rows[1:]]
        used[fam] = (ns, peaks, orders)
        axs[0].loglog(ns, peaks, 'o' + style, color=COLORS[fam], label=NAME[fam])
        axs[1].plot(ns[1:], orders, 'o' + style, color=COLORS[fam], label=NAME[fam])
    axs[0].set(xlabel='$N$', ylabel=r'$\max_t\,' + ERR + '$')
    axs[1].set(xlabel='$N$ (finer mesh of each pair)', ylabel=r'order $\log_2(E(N/2)/E(N))$')
    for ax in axs:
        ax.set_xscale('log', base=2)
        ax.set_xticks([16, 32, 64, 128, 256], [16, 32, 64, 128, 256])
        ax.grid(alpha=.2, which='both')
    axs[0].legend(fontsize=8, ncol=2)
    save(fig, 'ordering_mesh_new')

    # Figure 2 (ordering_time_profiles): same data and commands as lines 90-102
    fig, axs = plt.subplots(2, 4, figsize=(15, 7.7), layout='constrained')
    for ax, fam in zip(axs.ravel(), FAMILIES):
        for r in sorted([r for r in eighth if r['family'] == fam], key=lambda r: r['N']):
            with np.load(SRC / 'formal_aggregation' / f'accepted_{r["data"]}_N{r["N"]}.npz') as z:
                t = z['times']
                v = z['values'][:, 1, 5] * np.exp(3 * np.pi ** 2 / 8 * t)
                mask = z['accepted'][:, 1, 5] & (t > 0) & (v > 0)
                color = plt.cm.viridis(np.log2(r['N'] / 16) / 4)
                ax.loglog(np.where(t > 0, t, np.nan), np.where(mask, v, np.nan), lw=1.1, color=color, label=f'$N={r["N"]}$')
                raw = ~mask & (t > 0) & (v > 0)
                ids = np.flatnonzero(raw)[::15]
                ax.plot(t[ids], v[ids], 'x', ms=2, color=color, alpha=.35)
        ax.set_title(NAME[fam])
        ax.set(xlabel='$t$', ylabel='$' + ERR + '$', xlim=(1e-12, 1e-1), ylim=(1e-14, 2e-6))
        ax.grid(alpha=.15, which='both')
    axs[0, 0].legend(fontsize=7)
    axs.ravel()[-1].axis('off')
    axs.ravel()[-1].text(0, .9, '$\\varepsilon=1/8$\n\nLines: accepted samples\nCrosses: rejected samples (subsampled)\n'
                         'Gaps: rejection intervals\n\nD4 was computed up to $N=128$.', va='top', fontsize=11)
    save(fig, 'ordering_time_profiles_new')

    # values used in Figure 1, for comparison with Appendix B
    for fam in FAMILIES:
        ns, peaks, orders = used[fam]
        print(NAME[fam], ns, ['%.3g' % p for p in peaks], ['%.4f' % o for o in orders])


if __name__ == '__main__':
    main()


==> anc/B3_W_scheme_seven_data/final_report/build_data.log <==
{
  "totals": {
    "point_samples": 910320,
    "point_accepted": 619586,
    "local_point_accepted": 627131,
    "continuous_point_accepted": 627131,
    "eligible_time_checks": 685504,
    "failed_time_checks": 75011,
    "scalar_metrics": 1122,
    "scalar_accepted": 686
  },
  "ordering_eighth": [
    {
      "error": 1.0490867782088914e-07,
      "observed_over_prediction": 0.9999602928153659,
      "data": "D1",
      "family": "D1",
      "N": 16,
      "epsilon": 0.125,
      "t_peak": 0.00016155980984398728,
      "scalar_accepted": true,
      "scalar_accepted_local": true,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 1.0490867782088914e-07,
        "t": 0.00016155980984398728,
        "index": 656
      },
      "local_accepted_point_peak": {
        "value": 1.0490867782088914e-07,
        "t": 0.00016155980984398728,
        "index": 656
      },
      "adjacent_order": null,
      "local_peak_adjacent_order": null,
      "formal_point_adjacent_order": null,
      "raw_sample_adjacent_order": null,
      "amplitude_ratio_to_previous": 15.999364685045855,
      "amplitude_slope": 1.9999713567521453,
      "formal_point_amplitude_ratio": 15.999364685045855,
      "raw_sample_amplitude_ratio": 15.999364685045855,
      "time_difference": 7.935963063953791e-15,
      "reference_bound": 2.430567785609274e-12,
      "tail_bound": 2.1589889232107253e-32,
      "sampling_difference": 0.0,
      "scalar_failed_gates": []
    },
    {
      "error": 1.0809650711871068e-08,
      "observed_over_prediction": 0.11565240500138312,
      "data": "D1",
      "family": "D1",
      "N": 32,
      "epsilon": 0.125,
      "t_peak": 0.00016562684263396352,
      "scalar_accepted": true,
      "scalar_accepted_local": true,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 1.0809650711871068e-08,
        "t": 0.00016562684263396352,
        "index": 657
      },
      "local_accepted_point_peak": {
        "value": 1.0809650711871068e-08,
        "t": 0.00016562684263396352,
        "index": 657
      },
      "adjacent_order": 3.2787422078088824,
      "local_peak_adjacent_order": 3.2787422078088824,
      "formal_point_adjacent_order": 3.2787422078088824,
      "raw_sample_adjacent_order": 3.2787422078088824,
      "amplitude_ratio_to_previous": 15.999162071707023,
      "amplitude_slope": 1.999962221667228,
      "formal_point_amplitude_ratio": 15.999162071707023,
      "raw_sample_amplitude_ratio": 15.999162071707023,
      "time_difference": 1.887812883908441e-14,
      "reference_bound": 2.430567785609274e-12,
      "tail_bound": 2.1289009239529806e-32,
      "sampling_difference": 4.0733300987280945e-11,
      "scalar_failed_gates": []
    },
    {
      "error": 2.620838226044761e-09,
      "observed_over_prediction": 0.03147421360052874,
      "data": "D1",
      "family": "D1",
      "N": 64,
      "epsilon": 0.125,
      "t_peak": 0.003568322153710626,
      "scalar_accepted": true,
      "scalar_accepted_local": true,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 2.620838226044761e-09,
        "t": 0.003568322153710626,
        "index": 793
      },
      "local_accepted_point_peak": {
        "value": 2.620838226044761e-09,
        "t": 0.003568322153710626,
        "index": 793
      },
      "adjacent_order": 2.044219696889061,
      "local_peak_adjacent_order": 2.044219696889061,
      "formal_point_adjacent_order": 2.044219696889061,
      "raw_sample_adjacent_order": 2.044219696889061,
      "amplitude_ratio_to_previous": 16.000075804926084,
      "amplitude_slope": 2.000003417597871,
      "formal_point_amplitude_ratio": 16.000075804926084,
      "raw_sample_amplitude_ratio": 16.000075804926084,
      "time_difference": 1.3832617998883994e-13,
      "reference_bound": 2.430567785609274e-12,
      "tail_bound": 2.1215632437815292e-32,
      "sampling_difference": 1.0694119556409757e-11,
      "scalar_failed_gates": []
    },
    {
      "error": 6.547059226977598e-10,
      "observed_over_prediction": 0.008825363638478608,
      "data": "D1",
      "family": "D1",
      "N": 128,
      "epsilon": 0.125,
      "t_peak": 0.003568322153710626,
      "scalar_accepted": true,
      "scalar_accepted_local": true,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 6.547059226977598e-10,
        "t": 0.003568322153710626,
        "index": 793
      },
      "local_accepted_point_peak": {
        "value": 6.547059226977598e-10,
        "t": 0.003568322153710626,
        "index": 793
      },
      "adjacent_order": 2.001109369348473,
      "local_peak_adjacent_order": 2.001109369348473,
      "formal_point_adjacent_order": 2.001109369348473,
      "raw_sample_adjacent_order": 2.001109369348473,
      "amplitude_ratio_to_previous": 16.0001798564887,
      "amplitude_slope": 2.0000081086439354,
      "formal_point_amplitude_ratio": 16.0001798564887,
      "raw_sample_amplitude_ratio": 16.0001798564887,
      "time_difference": 1.8984639864758763e-13,
      "reference_bound": 2.430567785609274e-12,
      "tail_bound": 2.119740081816839e-32,
      "sampling_difference": 2.5466354494113204e-12,
      "scalar_failed_gates": []
    },
    {
      "error": 1.6332696920232044e-10,
      "observed_over_prediction": 0.0024712455958119384,
      "data": "D1",
      "family": "D1",
      "N": 256,
      "epsilon": 0.125,
      "t_peak": 0.003568322153710626,
      "scalar_accepted": true,
      "scalar_accepted_local": true,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 1.6332696920232044e-10,
        "t": 0.003568322153710626,
        "index": 793
      },
      "local_accepted_point_peak": {
        "value": 1.6332696920232044e-10,
        "t": 0.003568322153710626,
        "index": 793
      },
      "adjacent_order": 2.0030839959625184,
      "local_peak_adjacent_order": 2.0030839959625184,
      "formal_point_adjacent_order": 2.0030839959625184,
      "raw_sample_adjacent_order": 2.0030839959625184,
      "amplitude_ratio_to_previous": 16.00022490955965,
      "amplitude_slope": 2.000010139800807,
      "formal_point_amplitude_ratio": 16.00022490955965,
      "raw_sample_amplitude_ratio": 16.00022490955965,
      "time_difference": 6.9113214896378554e-15,
      "reference_bound": 2.430567785609274e-12,
      "tail_bound": 2.1192849917529678e-32,
      "sampling_difference": 6.374025896614609e-13,
      "scalar_failed_gates": []
    },
    {
      "error": 1.4613533272355496e-07,
      "observed_over_prediction": 1.3929212829314679,
      "data": "D1_hold",
      "family": "D1_hold",
      "N": 16,
      "epsilon": 0.125,
      "t_peak": 0.0001100694171252208,
      "scalar_accepted": true,
      "scalar_accepted_local": true,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 1.4613533272355496e-07,
        "t": 0.0001100694171252208,
        "index": 640
      },
      "local_accepted_point_peak": {
        "value": 1.4613533272355496e-07,
        "t": 0.0001100694171252208,
        "index": 640
      },
      "adjacent_order": null,
      "local_peak_adjacent_order": null,
      "formal_point_adjacent_order": null,
      "raw_sample_adjacent_order": null,
      "amplitude_ratio_to_previous": 16.000032674985345,
      "amplitude_slope": 2.0000014731247244,
      "formal_point_amplitude_ratio": 16.000032674985345,
      "raw_sample_amplitude_ratio": 16.000032674985345,
      "time_difference": 5.424677133150475e-14,
      "reference_bound": 2.136936058982494e-12,
      "tail_bound": 1.642535536668663e-32,
      "sampling_difference": 0.0,
      "scalar_failed_gates": []
    },
    {
      "error": 1.3211327196255875e-08,
      "observed_over_prediction": 0.141347931051021,
      "data": "D1_hold",
      "family": "D1_hold",
      "N": 32,
      "epsilon": 0.125,
      "t_peak": 0.0001100694171252208,
      "scalar_accepted": true,
      "scalar_accepted_local": true,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 1.3211327196255875e-08,
        "t": 0.0001100694171252208,
        "index": 640
      },
      "local_accepted_point_peak": {
        "value": 1.3211327196255875e-08,
        "t": 0.0001100694171252208,
        "index": 640
      },
      "adjacent_order": 3.4674577257078543,
      "local_peak_adjacent_order": 3.4674577257078543,
      "formal_point_adjacent_order": 3.4674577257078543,
      "raw_sample_adjacent_order": 3.4674577257078543,
      "amplitude_ratio_to_previous": 15.999447366553978,
      "amplitude_slope": 1.9999750845218371,
      "formal_point_amplitude_ratio": 15.999447366553978,
      "raw_sample_amplitude_ratio": 15.999447366553978,
      "time_difference": 1.4547007756497864e-13,
      "reference_bound": 2.136936058982494e-12,
      "tail_bound": 1.6195971279768537e-32,
      "sampling_difference": 0.0,
      "scalar_failed_gates": []
    },
    {
      "error": 2.7238220295337062e-09,
      "observed_over_prediction": 0.03271096838996784,
      "data": "D1_hold",
      "family": "D1_hold",
      "N": 64,
      "epsilon": 0.125,
      "t_peak": 0.003017631246761021,
      "scalar_accepted": true,
      "scalar_accepted_local": true,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 2.7238220295337062e-09,
        "t": 0.003017631246761021,
        "index": 786
      },
      "local_accepted_point_peak": {
        "value": 2.7238220295337062e-09,
        "t": 0.003017631246761021,
        "index": 786
      },
      "adjacent_order": 2.2780710575144716,
      "local_peak_adjacent_order": 2.2780710575144716,
      "formal_point_adjacent_order": 2.2780710575144716,
      "raw_sample_adjacent_order": 2.2780710575144716,
      "amplitude_ratio_to_previous": 16.002421379218593,
      "amplitude_slope": 2.000109157733912,
      "formal_point_amplitude_ratio": 16.002421379218593,
      "raw_sample_amplitude_ratio": 16.002421379218593,
      "time_difference": 2.3049261904119863e-13,
      "reference_bound": 2.136936058982494e-12,
      "tail_bound": 1.6139950503922702e-32,
      "sampling_difference": 1.7510526899176532e-11,
      "scalar_failed_gates": []
    },
    {
      "error": 6.766650699197346e-10,
      "observed_over_prediction": 0.009121370521425778,
      "data": "D1_hold",
      "family": "D1_hold",
      "N": 128,
      "epsilon": 0.125,
      "t_peak": 0.003017631246761021,
      "scalar_accepted": true,
      "scalar_accepted_local": true,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 6.766650699197346e-10,
        "t": 0.003017631246761021,
        "index": 786
      },
      "local_accepted_point_peak": {
        "value": 6.766650699197346e-10,
        "t": 0.003017631246761021,
        "index": 786
      },
      "adjacent_order": 2.0091186205661193,
      "local_peak_adjacent_order": 2.0091186205661193,
      "formal_point_adjacent_order": 2.0091186205661193,
      "raw_sample_adjacent_order": 2.0091186205661193,
      "amplitude_ratio_to_previous": 16.002574666323074,
      "amplitude_slope": 2.000116067484663,
      "formal_point_amplitude_ratio": 16.002574666323074,
      "raw_sample_amplitude_ratio": 16.002574666323074,
      "time_difference": 2.9472433496041033e-13,
      "reference_bound": 2.136936058982494e-12,
      "tail_bound": 1.612603127082526e-32,
      "sampling_difference": 4.308425241459576e-12,
      "scalar_failed_gates": []
    },
    {
      "error": 1.685004212531096e-10,
      "observed_over_prediction": 0.0025495233637647607,
      "data": "D1_hold",
      "family": "D1_hold",
      "N": 256,
      "epsilon": 0.125,
      "t_peak": 0.003017631246761021,
      "scalar_accepted": true,
      "scalar_accepted_local": true,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 1.685004212531096e-10,
        "t": 0.003017631246761021,
        "index": 786
      },
      "local_accepted_point_peak": {
        "value": 1.685004212531096e-10,
        "t": 0.003017631246761021,
        "index": 786
      },
      "adjacent_order": 2.0056897190429113,
      "local_peak_adjacent_order": 2.0056897190429113,
      "formal_point_adjacent_order": 2.0056897190429113,
      "raw_sample_adjacent_order": 2.0056897190429113,
      "amplitude_ratio_to_previous": 16.00261996538179,
      "amplitude_slope": 2.0001181094259204,
      "formal_point_amplitude_ratio": 16.00261996538179,
      "raw_sample_amplitude_ratio": 16.00261996538179,
      "time_difference": 1.2235655278408165e-14,
      "reference_bound": 2.136936058982494e-12,
      "tail_bound": 1.612255682372339e-32,
      "sampling_difference": 1.0885634647486585e-12,
      "scalar_failed_gates": []
    },
    {
      "error": 1.1864861904746723e-06,
      "observed_over_prediction": 0.9999856956596255,
      "data": "D2",
      "family": "D2",
      "N": 16,
      "epsilon": 0.125,
      "t_peak": 9.54258787825843e-05,
      "scalar_accepted": true,
      "scalar_accepted_local": true,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 1.1864861904746723e-06,
        "t": 9.54258787825843e-05,
        "index": 634
      },
      "local_accepted_point_peak": {
        "value": 1.1864861904746723e-06,
        "t": 9.54258787825843e-05,
        "index": 634
      },
      "adjacent_order": null,
      "local_peak_adjacent_order": null,
      "formal_point_adjacent_order": null,
      "raw_sample_adjacent_order": null,
      "amplitude_ratio_to_previous": 15.999771130554008,
      "amplitude_slope": 1.9999896815257396,
      "formal_point_amplitude_ratio": 15.999771130554008,
      "raw_sample_amplitude_ratio": 15.999771130554008,
      "time_difference": 2.503099071809306e-10,
      "reference_bound": 1.991440583963672e-09,
      "tail_bound": 3.035743236060146e-32,
      "sampling_difference": 4.588732486295296e-09,
      "scalar_failed_gates": []
    },
    {
      "error": 2.4791453672000346e-07,
      "observed_over_prediction": 0.23453343190251738,
      "data": "D2",
      "family": "D2",
      "N": 32,
      "epsilon": 0.125,
      "t_peak": 3.3214891242983925e-05,
      "scalar_accepted": true,
      "scalar_accepted_local": true,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 2.4791453672000346e-07,
        "t": 3.3214891242983925e-05,
        "index": 590
      },
      "local_accepted_point_peak": {
        "value": 2.4791453672000346e-07,
        "t": 3.3214891242983925e-05,
        "index": 590
      },
      "adjacent_order": 2.258780536184031,
      "local_peak_adjacent_order": 2.258780536184031,
      "formal_point_adjacent_order": 2.258780536184031,
      "raw_sample_adjacent_order": 2.258780536184031,
      "amplitude_ratio_to_previous": 15.999774231409067,
      "amplitude_slope": 1.9999898213273577,
      "formal_point_amplitude_ratio": 15.999774231409067,
      "raw_sample_amplitude_ratio": 15.999774231409067,
      "time_difference": 2.5030990718093383e-10,
      "reference_bound": 1.991440583963672e-09,
      "tail_bound": 2.9926099268283457e-32,
      "sampling_difference": 2.4267054673780245e-10,
      "scalar_failed_gates": []
    },
    {
      "error": 1.5781151246194854e-07,
      "observed_over_prediction": 0.1675764993559266,
      "data": "D2",
      "family": "D2",
      "N": 64,
      "epsilon": 0.125,
      "t_peak": 5.7649744861557675e-06,
      "scalar_accepted": true,
      "scalar_accepted_local": true,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 1.5781151246194854e-07,
        "t": 5.7649744861557675e-06,
        "index": 517
      },
      "local_accepted_point_peak": {
        "value": 1.5781151246194854e-07,
        "t": 5.7649744861557675e-06,
        "index": 517
      },
      "adjacent_order": 0.6516404129714604,
      "local_peak_adjacent_order": 0.6516404129714604,
      "formal_point_adjacent_order": 0.6516404129714604,
      "raw_sample_adjacent_order": 0.6516404129714604,
      "amplitude_ratio_to_previous": 15.999979736311932,
      "amplitude_slope": 1.9999990864268502,
      "formal_point_amplitude_ratio": 15.999979736311932,
      "raw_sample_amplitude_ratio": 15.999979736311932,
      "time_difference": 2.5030990718093885e-10,
      "reference_bound": 1.991440583963672e-09,
      "tail_bound": 2.9822205903997564e-32,
      "sampling_difference": 2.6505681287851488e-11,
      "scalar_failed_gates": []
    },
    {
      "error": 6.137995994447574e-08,
      "observed_over_prediction": 0.0731598318033416,
      "data": "D2",
      "family": "D2",
      "N": 128,
      "epsilon": 0.125,
      "t_peak": 1.4006603498926957e-06,
      "scalar_accepted": true,
      "scalar_accepted_local": true,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 6.137995994447574e-08,
        "t": 1.4006603498926957e-06,
        "index": 458
      },
      "local_accepted_point_peak": {
        "value": 6.137995994447574e-08,
        "t": 1.4006603498926957e-06,
        "index": 458
      },
      "adjacent_order": 1.3623628453796532,
      "local_peak_adjacent_order": 1.3623628453796532,
      "formal_point_adjacent_order": 1.3623628453796532,
      "raw_sample_adjacent_order": 1.3623628453796532,
      "amplitude_ratio_to_previous": 15.99999413734521,
      "amplitude_slope": 1.9999997356867332,
      "formal_point_amplitude_ratio": 15.99999413734521,
      "raw_sample_amplitude_ratio": 15.99999413734521,
      "time_difference": 2.5030990718094257e-10,
      "reference_bound": 1.991440583963672e-09,
      "tail_bound": 2.9797336639528906e-32,
      "sampling_difference": 2.1695768149618408e-10,
      "scalar_failed_gates": []
    },
    {
      "error": 2.2274168942328834e-08,
      "observed_over_prediction": 0.02980020645937481,
      "data": "D2",
      "family": "D2",
      "N": 256,
      "epsilon": 0.125,
      "t_peak": 1.4342298087573816e-07,
      "scalar_accepted": false,
      "scalar_accepted_local": false,
      "peak_point_accepted": false,
      "formal_accepted_point_peak": {
        "value": 2.1268173109155476e-08,
        "t": 3.480700588428406e-07,
        "index": 400
      },
      "local_accepted_point_peak": {
        "value": 2.1268173109155476e-08,
        "t": 3.480700588428406e-07,
        "index": 400
      },
      "adjacent_order": null,
      "local_peak_adjacent_order": 1.5290715901418102,
      "formal_point_adjacent_order": 1.5290715901418102,
      "raw_sample_adjacent_order": 1.4623960990728262,
      "amplitude_ratio_to_previous": null,
      "amplitude_slope": null,
      "formal_point_amplitude_ratio": 15.999997367144001,
      "raw_sample_amplitude_ratio": 15.999999629927089,
      "time_difference": 2.503099071809591e-10,
      "reference_bound": 1.991440583963672e-09,
      "tail_bound": 2.979079801791063e-32,
      "sampling_difference": 6.710850345450448e-11,
      "scalar_failed_gates": [
        "time_size"
      ]
    },
    {
      "error": 1.205607364533613e-06,
      "observed_over_prediction": 1.016101265058296,
      "data": "D2_hold",
      "family": "D2_hold",
      "N": 16,
      "epsilon": 0.125,
      "t_peak": 9.54258787825843e-05,
      "scalar_accepted": false,
      "scalar_accepted_local": false,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 1.205607364533613e-06,
        "t": 9.54258787825843e-05,
        "index": 634
      },
      "local_accepted_point_peak": {
        "value": 1.205607364533613e-06,
        "t": 9.54258787825843e-05,
        "index": 634
      },
      "adjacent_order": null,
      "local_peak_adjacent_order": null,
      "formal_point_adjacent_order": null,
      "raw_sample_adjacent_order": null,
      "amplitude_ratio_to_previous": null,
      "amplitude_slope": null,
      "formal_point_amplitude_ratio": 15.999782363159197,
      "raw_sample_amplitude_ratio": 15.999782363159197,
      "time_difference": 1.5784714518741879e-10,
      "reference_bound": 1.369695800068796e-09,
      "tail_bound": 2.9666276072046657e-32,
      "sampling_difference": 1.260338755778157e-08,
      "scalar_failed_gates": [
        "sampling_difference"
      ]
    },
    {
      "error": 2.9209885884079134e-07,
      "observed_over_prediction": 0.27633291990502373,
      "data": "D2_hold",
      "family": "D2_hold",
      "N": 32,
      "epsilon": 0.125,
      "t_peak": 2.3713737056616554e-05,
      "scalar_accepted": true,
      "scalar_accepted_local": true,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 2.9209885884079134e-07,
        "t": 2.3713737056616554e-05,
        "index": 576
      },
      "local_accepted_point_peak": {
        "value": 2.9209885884079134e-07,
        "t": 2.3713737056616554e-05,
        "index": 576
      },
      "adjacent_order": null,
      "local_peak_adjacent_order": 2.0452315078428596,
      "formal_point_adjacent_order": 2.0452315078428596,
      "raw_sample_adjacent_order": 2.0452315078428596,
      "amplitude_ratio_to_previous": 15.999849021894047,
      "amplitude_slope": 1.999993193237737,
      "formal_point_amplitude_ratio": 15.999849021894047,
      "raw_sample_amplitude_ratio": 15.999849021894047,
      "time_difference": 1.5784714518741915e-10,
      "reference_bound": 1.369695800068796e-09,
      "tail_bound": 2.924428669676887e-32,
      "sampling_difference": 0.0,
      "scalar_failed_gates": []
    },
    {
      "error": 9.838050697348529e-08,
      "observed_over_prediction": 0.10446804993047103,
      "data": "D2_hold",
      "family": "D2_hold",
      "N": 64,
      "epsilon": 0.125,
      "t_peak": 5.7649744861557675e-06,
      "scalar_accepted": true,
      "scalar_accepted_local": true,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 9.838050697348529e-08,
        "t": 5.7649744861557675e-06,
        "index": 517
      },
      "local_accepted_point_peak": {
        "value": 9.838050697348529e-08,
        "t": 5.7649744861557675e-06,
        "index": 517
      },
      "adjacent_order": 1.5700123272441253,
      "local_peak_adjacent_order": 1.5700123272441253,
      "formal_point_adjacent_order": 1.5700123272441253,
      "raw_sample_adjacent_order": 1.5700123272441253,
      "amplitude_ratio_to_previous": 15.999972520344775,
      "amplitude_slope": 1.9999987611001138,
      "formal_point_amplitude_ratio": 15.999972520344775,
      "raw_sample_amplitude_ratio": 15.999972520344775,
      "time_difference": 1.5784714518742197e-10,
      "reference_bound": 1.369695800068796e-09,
      "tail_bound": 2.9141827833920766e-32,
      "sampling_difference": 1.1461638794243456e-10,
      "scalar_failed_gates": []
    },
    {
      "error": 4.1155932531379727e-08,
      "observed_over_prediction": 0.04905446507995651,
      "data": "D2_hold",
      "family": "D2_hold",
      "N": 128,
      "epsilon": 0.125,
      "t_peak": 1.4677992676220675e-06,
      "scalar_accepted": true,
      "scalar_accepted_local": true,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 4.1155932531379727e-08,
        "t": 1.4677992676220675e-06,
        "index": 460
      },
      "local_accepted_point_peak": {
        "value": 4.1155932531379727e-08,
        "t": 1.4677992676220675e-06,
        "index": 460
      },
      "adjacent_order": 1.257272082811158,
      "local_peak_adjacent_order": 1.257272082811158,
      "formal_point_adjacent_order": 1.257272082811158,
      "raw_sample_adjacent_order": 1.257272082811158,
      "amplitude_ratio_to_previous": 15.999990214534039,
      "amplitude_slope": 1.9999995588297645,
      "formal_point_amplitude_ratio": 15.999990214534039,
      "raw_sample_amplitude_ratio": 15.999990214534039,
      "time_difference": 1.5784714518742644e-10,
      "reference_bound": 1.369695800068796e-09,
      "tail_bound": 2.91169292173419e-32,
      "sampling_difference": 0.0,
      "scalar_failed_gates": []
    },
    {
      "error": 1.4067576539651466e-08,
      "observed_over_prediction": 0.018820755393841454,
      "data": "D2_hold",
      "family": "D2_hold",
      "N": 256,
      "epsilon": 0.125,
      "t_peak": 1.333521432163324e-07,
      "scalar_accepted": false,
      "scalar_accepted_local": false,
      "peak_point_accepted": false,
      "formal_accepted_point_peak": {
        "value": 1.171533359799432e-08,
        "t": 2.550461338177314e-07,
        "index": 387
      },
      "local_accepted_point_peak": {
        "value": 1.171533359799432e-08,
        "t": 2.550461338177314e-07,
        "index": 387
      },
      "adjacent_order": null,
      "local_peak_adjacent_order": 1.8127023707476526,
      "formal_point_adjacent_order": 1.8127023707476526,
      "raw_sample_adjacent_order": 1.5487265938393904,
      "amplitude_ratio_to_previous": null,
      "amplitude_slope": null,
      "formal_point_amplitude_ratio": 15.999996425655139,
      "raw_sample_amplitude_ratio": 15.999999313506246,
      "time_difference": 1.5784714518743228e-10,
      "reference_bound": 1.369695800068796e-09,
      "tail_bound": 2.911075811916521e-32,
      "sampling_difference": 0.0,
      "scalar_failed_gates": [
        "time_size"
      ]
    },
    {
      "error": 6.31045693830878e-08,
      "observed_over_prediction": 4.5999297062160505,
      "data": "D3",
      "family": "D3",
      "N": 16,
      "epsilon": 0.125,
      "t_peak": 0.00010503470856261041,
      "scalar_accepted": false,
      "scalar_accepted_local": false,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 6.31045693830878e-08,
        "t": 0.00010503470856261041,
        "index": 638
      },
      "local_accepted_point_peak": {
        "value": 6.31045693830878e-08,
        "t": 0.00010503470856261041,
        "index": 638
      },
      "adjacent_order": null,
      "local_peak_adjacent_order": null,
      "formal_point_adjacent_order": null,
      "raw_sample_adjacent_order": null,
      "amplitude_ratio_to_previous": null,
      "amplitude_slope": null,
      "formal_point_amplitude_ratio": 16.000063847859142,
      "raw_sample_amplitude_ratio": 16.000063847859142,
      "time_difference": 9.720750562857482e-12,
      "reference_bound": 4.8507914992817045e-12,
      "tail_bound": 2.683539246892221e-32,
      "sampling_difference": 1.8682921369582803e-09,
      "scalar_failed_gates": [
        "sampling_difference",
        "group_time"
      ]
    },
    {
      "error": 1.2221868132987716e-08,
      "observed_over_prediction": 0.9999991874424703,
      "data": "D3",
      "family": "D3",
      "N": 32,
      "epsilon": 0.125,
      "t_peak": 2.3713737056616554e-05,
      "scalar_accepted": false,
      "scalar_accepted_local": true,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 1.2221868132987716e-08,
        "t": 2.3713737056616554e-05,
        "index": 576
      },
      "local_accepted_point_peak": {
        "value": 1.2221868132987716e-08,
        "t": 2.3713737056616554e-05,
        "index": 576
      },
      "adjacent_order": null,
      "local_peak_adjacent_order": 2.3682796537468223,
      "formal_point_adjacent_order": 2.3682796537468223,
      "raw_sample_adjacent_order": 2.3682796537468223,
      "amplitude_ratio_to_previous": null,
      "amplitude_slope": null,
      "formal_point_amplitude_ratio": 15.999986999079526,
      "raw_sample_amplitude_ratio": 15.999986999079526,
      "time_difference": 4.178038979480913e-11,
      "reference_bound": 4.8507914992817045e-12,
      "tail_bound": 2.645955478601079e-32,
      "sampling_difference": 0.0,
      "scalar_failed_gates": [
        "group_time"
      ]
    },
    {
      "error": 1.860460998655e-09,
      "observed_over_prediction": 0.17086546375444775,
      "data": "D3",
      "family": "D3",
      "N": 64,
      "epsilon": 0.125,
      "t_peak": 2.317138951754212e-06,
      "scalar_accepted": false,
      "scalar_accepted_local": false,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 1.860460998655e-09,
        "t": 2.317138951754212e-06,
        "index": 479
      },
      "local_accepted_point_peak": {
        "value": 1.860460998655e-09,
        "t": 2.317138951754212e-06,
        "index": 479
      },
      "adjacent_order": null,
      "local_peak_adjacent_order": 2.715732768073251,
      "formal_point_adjacent_order": 2.715732768073251,
      "raw_sample_adjacent_order": 2.715732768073251,
      "amplitude_ratio_to_previous": null,
      "amplitude_slope": null,
      "formal_point_amplitude_ratio": 16.000006884045092,
      "raw_sample_amplitude_ratio": 16.000006884045092,
      "time_difference": 1.0562432266882925e-11,
      "reference_bound": 4.8507914992817045e-12,
      "tail_bound": 2.6367931398380565e-32,
      "sampling_difference": 5.385360056567251e-11,
      "scalar_failed_gates": [
        "sampling_difference",
        "group_time"
      ]
    },
    {
      "error": 5.166385165645031e-10,
      "observed_over_prediction": 0.05325889677505202,
      "data": "D3",
      "family": "D3",
      "N": 128,
      "epsilon": 0.125,
      "t_peak": 6.189658188912597e-07,
      "scalar_accepted": true,
      "scalar_accepted_local": true,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 5.166385165645031e-10,
        "t": 6.189658188912597e-07,
        "index": 424
      },
      "local_accepted_point_peak": {
        "value": 5.166385165645031e-10,
        "t": 6.189658188912597e-07,
        "index": 424
      },
      "adjacent_order": null,
      "local_peak_adjacent_order": 1.848433038434752,
      "formal_point_adjacent_order": 1.848433038434752,
      "raw_sample_adjacent_order": 1.848433038434752,
      "amplitude_ratio_to_previous": 16.000001687407227,
      "amplitude_slope": 2.000000076075435,
      "formal_point_amplitude_ratio": 16.000001687407227,
      "raw_sample_amplitude_ratio": 16.000001687407227,
      "time_difference": 2.531011883407511e-13,
      "reference_bound": 3.11773024800313e-12,
      "tail_bound": 2.6345181576723425e-32,
      "sampling_difference": 0.0,
      "scalar_failed_gates": []
    },
    {
      "error": 1.554987116595534e-10,
      "observed_over_prediction": 0.017993011042127003,
      "data": "D3",
      "family": "D3",
      "N": 256,
      "epsilon": 0.125,
      "t_peak": 1.7782794100389227e-07,
      "scalar_accepted": true,
      "scalar_accepted_local": true,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 1.554987116595534e-10,
        "t": 1.7782794100389227e-07,
        "index": 372
      },
      "local_accepted_point_peak": {
        "value": 1.554987116595534e-10,
        "t": 1.7782794100389227e-07,
        "index": 372
      },
      "adjacent_order": 1.7322525762635308,
      "local_peak_adjacent_order": 1.7322525762635308,
      "formal_point_adjacent_order": 1.7322525762635308,
      "raw_sample_adjacent_order": 1.7322525762635308,
      "amplitude_ratio_to_previous": 16.000001695942835,
      "amplitude_slope": 2.000000076460256,
      "formal_point_amplitude_ratio": 16.000001695942835,
      "raw_sample_amplitude_ratio": 16.000001695942835,
      "time_difference": 5.009296364507891e-13,
      "reference_bound": 3.11773024800313e-12,
      "tail_bound": 2.633950343161868e-32,
      "sampling_difference": 0.0,
      "scalar_failed_gates": []
    },
    {
      "error": 5.732736117274211e-08,
      "observed_over_prediction": 4.178807243523412,
      "data": "D3_hold",
      "family": "D3_hold",
      "N": 16,
      "epsilon": 0.125,
      "t_peak": 0.00014342298087573817,
      "scalar_accepted": false,
      "scalar_accepted_local": false,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 5.732736117274211e-08,
        "t": 0.00014342298087573817,
        "index": 651
      },
      "local_accepted_point_peak": {
        "value": 5.732736117274211e-08,
        "t": 0.00014342298087573817,
        "index": 651
      },
      "adjacent_order": null,
      "local_peak_adjacent_order": null,
      "formal_point_adjacent_order": null,
      "raw_sample_adjacent_order": null,
      "amplitude_ratio_to_previous": null,
      "amplitude_slope": null,
      "formal_point_amplitude_ratio": 15.99997200525498,
      "raw_sample_amplitude_ratio": 15.99997200525498,
      "time_difference": 1.188231104212809e-13,
      "reference_bound": 3.3411871974957404e-12,
      "tail_bound": 2.82800492667409e-32,
      "sampling_difference": 1.1879547522805221e-09,
      "scalar_failed_gates": [
        "sampling_difference"
      ]
    },
    {
      "error": 1.1803563874445146e-08,
      "observed_over_prediction": 0.9657733298162322,
      "data": "D3_hold",
      "family": "D3_hold",
      "N": 32,
      "epsilon": 0.125,
      "t_peak": 2.431069583166875e-05,
      "scalar_accepted": false,
      "scalar_accepted_local": false,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 1.1803563874445146e-08,
        "t": 2.431069583166875e-05,
        "index": 577
      },
      "local_accepted_point_peak": {
        "value": 1.1803563874445146e-08,
        "t": 2.431069583166875e-05,
        "index": 577
      },
      "adjacent_order": null,
      "local_peak_adjacent_order": 2.280001350826398,
      "formal_point_adjacent_order": 2.280001350826398,
      "raw_sample_adjacent_order": 2.280001350826398,
      "amplitude_ratio_to_previous": null,
      "amplitude_slope": null,
      "formal_point_amplitude_ratio": 15.999969862234714,
      "raw_sample_amplitude_ratio": 15.999969862234714,
      "time_difference": 8.586757774892734e-13,
      "reference_bound": 3.3411871974957404e-12,
      "tail_bound": 2.788440110740909e-32,
      "sampling_difference": 3.082733839209337e-10,
      "scalar_failed_gates": [
        "sampling_difference"
      ]
    },
    {
      "error": 2.0550562257209514e-09,
      "observed_over_prediction": 0.18873716530640894,
      "data": "D3_hold",
      "family": "D3_hold",
      "N": 64,
      "epsilon": 0.125,
      "t_peak": 5.7649744861557675e-06,
      "scalar_accepted": true,
      "scalar_accepted_local": true,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 2.0550562257209514e-09,
        "t": 5.7649744861557675e-06,
        "index": 517
      },
      "local_accepted_point_peak": {
        "value": 2.0550562257209514e-09,
        "t": 5.7649744861557675e-06,
        "index": 517
      },
      "adjacent_order": null,
      "local_peak_adjacent_order": 2.5219727499946165,
      "formal_point_adjacent_order": 2.5219727499946165,
      "raw_sample_adjacent_order": 2.5219727499946165,
      "amplitude_ratio_to_previous": 15.999989080644555,
      "amplitude_slope": 1.9999995077092085,
      "formal_point_amplitude_ratio": 15.999989080644555,
      "raw_sample_amplitude_ratio": 15.999989080644555,
      "time_difference": 5.327817985262296e-13,
      "reference_bound": 3.3411871974957404e-12,
      "tail_bound": 2.778793421061351e-32,
      "sampling_difference": 9.754486071966843e-12,
      "scalar_failed_gates": []
    },
    {
      "error": 4.0642083225584044e-10,
      "observed_over_prediction": 0.041896847521708275,
      "data": "D3_hold",
      "family": "D3_hold",
      "N": 128,
      "epsilon": 0.125,
      "t_peak": 5.906535720408044e-07,
      "scalar_accepted": true,
      "scalar_accepted_local": true,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 4.0642083225584044e-10,
        "t": 5.906535720408044e-07,
        "index": 422
      },
      "local_accepted_point_peak": {
        "value": 4.0642083225584044e-10,
        "t": 5.906535720408044e-07,
        "index": 422
      },
      "adjacent_order": 2.338131607593676,
      "local_peak_adjacent_order": 2.338131607593676,
      "formal_point_adjacent_order": 2.338131607593676,
      "raw_sample_adjacent_order": 2.338131607593676,
      "amplitude_ratio_to_previous": 16.000001220420554,
      "amplitude_slope": 2.0000000550217067,
      "formal_point_amplitude_ratio": 16.000001220420554,
      "raw_sample_amplitude_ratio": 16.000001220420554,
      "time_difference": 2.8938539763075223e-13,
      "reference_bound": 3.3411871974957404e-12,
      "tail_bound": 2.776397140318448e-32,
      "sampling_difference": 5.504645826609283e-13,
      "scalar_failed_gates": []
    },
    {
      "error": 1.201509111653831e-10,
      "observed_over_prediction": 0.01390285905425081,
      "data": "D3_hold",
      "family": "D3_hold",
      "N": 256,
      "epsilon": 0.125,
      "t_peak": 1.4677992676220674e-07,
      "scalar_accepted": true,
      "scalar_accepted_local": true,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 1.201509111653831e-10,
        "t": 1.4677992676220674e-07,
        "index": 364
      },
      "local_accepted_point_peak": {
        "value": 1.201509111653831e-10,
        "t": 1.4677992676220674e-07,
        "index": 364
      },
      "adjacent_order": 1.75812676424503,
      "local_peak_adjacent_order": 1.75812676424503,
      "formal_point_adjacent_order": 1.75812676424503,
      "raw_sample_adjacent_order": 1.75812676424503,
      "amplitude_ratio_to_previous": 16.000000990043404,
      "amplitude_slope": 2.000000044635333,
      "formal_point_amplitude_ratio": 16.000000990043404,
      "raw_sample_amplitude_ratio": 16.000000990043404,
      "time_difference": 6.210603383097584e-13,
      "reference_bound": 3.3411871974957404e-12,
      "tail_bound": 2.775799271438706e-32,
      "sampling_difference": 0.0,
      "scalar_failed_gates": []
    },
    {
      "error": 6.403333432458045e-09,
      "observed_over_prediction": 0.0631594425243014,
      "data": "D4_128",
      "family": "D4",
      "N": 128,
      "epsilon": 0.125,
      "t_peak": 2.046712889901068e-10,
      "scalar_accepted": false,
      "scalar_accepted_local": false,
      "peak_point_accepted": false,
      "formal_accepted_point_peak": {
        "value": 5.841318328470352e-09,
        "t": 4.470222245851107e-11,
        "index": 123
      },
      "local_accepted_point_peak": {
        "value": 5.841318328470352e-09,
        "t": 4.470222245851107e-11,
        "index": 123
      },
      "adjacent_order": null,
      "local_peak_adjacent_order": 1.551711027785163,
      "formal_point_adjacent_order": 1.551711027785163,
      "raw_sample_adjacent_order": 1.4981424849961558,
      "amplitude_ratio_to_previous": null,
      "amplitude_slope": null,
      "formal_point_amplitude_ratio": 15.99999980925242,
      "raw_sample_amplitude_ratio": 15.999999508741604,
      "time_difference": 3.548977842031873e-10,
      "reference_bound": 2.554950144418287e-09,
      "tail_bound": 2.9893280909131863e-41,
      "sampling_difference": 1.1960434055581014e-12,
      "scalar_failed_gates": [
        "time_size",
        "reference_size"
      ]
    },
    {
      "error": 1.4337799558575794e-07,
      "observed_over_prediction": 0.9999992586829172,
      "data": "D4_16",
      "family": "D4",
      "N": 16,
      "epsilon": 0.125,
      "t_peak": 1.0295324790736871e-07,
      "scalar_accepted": true,
      "scalar_accepted_local": true,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 1.4337799558575794e-07,
        "t": 1.0295324790736871e-07,
        "index": 436
      },
      "local_accepted_point_peak": {
        "value": 1.4337799558575794e-07,
        "t": 1.0295324790736871e-07,
        "index": 436
      },
      "adjacent_order": null,
      "local_peak_adjacent_order": null,
      "formal_point_adjacent_order": null,
      "raw_sample_adjacent_order": null,
      "amplitude_ratio_to_previous": 15.999988138926673,
      "amplitude_slope": 1.9999994652525621,
      "formal_point_amplitude_ratio": 15.999988138926673,
      "raw_sample_amplitude_ratio": 15.999988138926673,
      "time_difference": 9.804187629845631e-12,
      "reference_bound": 1.3320829509662367e-10,
      "tail_bound": 1.7829244313577102e-39,
      "sampling_difference": 0.0,
      "scalar_failed_gates": []
    },
    {
      "error": 5.103709299599901e-08,
      "observed_over_prediction": 0.3995533431892635,
      "data": "D4_32",
      "family": "D4",
      "N": 32,
      "epsilon": 0.125,
      "t_peak": 1.2985670571724127e-08,
      "scalar_accepted": true,
      "scalar_accepted_local": true,
      "peak_point_accepted": true,
      "formal_accepted_point_peak": {
        "value": 5.103709299599901e-08,
        "t": 1.2985670571724127e-08,
        "index": 349
      },
      "local_accepted_point_peak": {
        "value": 5.103709299599901e-08,
        "t": 1.2985670571724127e-08,
        "index": 349
      },
      "adjacent_order": 1.490205566084444,
      "local_peak_adjacent_order": 1.490205566084444,
      "formal_point_adjacent_order": 1.490205566084444,
      "raw_sample_adjacent_order": 1.490205566084444,
      "amplitude_ratio_to_previous": 15.999995960425242,
      "amplitude_slope": 1.9999998178788998,
      "formal_point_amplitude_ratio": 15.999995960425242,
      "raw_sample_amplitude_ratio": 15.999995960425242,
      "time_difference": 3.4639136049779997e-10,
      "reference_bound": 1.8272098031000962e-09,
      "tail_bound": 4.645008444313338e-40,
      "sampling_difference": 6.650156966582761e-12,
      "scalar_failed_gates": []
    },
    {
      "error": 1.8088058029454242e-08,
      "observed_over_prediction": 0.1589470411806264,
      "data": "D4_64",
      "family": "D4",
      "N": 64,
      "epsilon": 0.125,
      "t_peak": 1.6155980984398763e-09,
      "scalar_accepted": false,
      "scalar_accepted_local": false,
      "peak_point_accepted": false,
      "formal_accepted_point_peak": {
        "value": 1.712467894942843e-08,
        "t": 6.338143042432627e-10,
        "index": 209
      },
      "local_accepted_point_peak": {
        "value": 1.712467894942843e-08,
        "t": 6.338143042432627e-10,
        "index": 209
      },
      "adjacent_order": null,
      "local_peak_adjacent_order": 1.5754692165535076,
      "formal_point_adjacent_order": 1.5754692165535076,
      "raw_sample_adjacent_order": 1.496508631867078,
      "amplitude_ratio_to_previous": null,
      "amplitude_slope": null,
      "formal_point_amplitude_ratio": 15.999999049531239,
      "raw_sample_amplitude_ratio": 15.999998585460816,
      "time_difference": 2.0378019415303174e-10,
      "reference_bound": 4.2104608621615855e-09,
      "tail_bound": 1.1838400157016547e-40,
      "sampling_difference": 0.0,
      "scalar_failed_gates": [
        "time_size",
        "reference_size"
      ]
    }
  ],
  "runtime": {
    "trajectories": 235,
    "trajectory_stages": {
      "5": 231,
      "7": 4
    },
    "trajectory_seconds": 194318.94549680082,
    "tail_checks": 41,
    "tail_seconds": 2193.961527999956,
    "order_checks": 4,
    "order_check_seconds_including_7stage_trajectories": 924.8554204998072,
    "seven_stage_trajectory_seconds": 912.6440835001413,
    "trajectory_plus_additional_seconds_no_double_count": 196525.11836180044,
    "logged_job_attempt_seconds": 201471.66086660023,
    "logged_job_attempts": 320,
    "logged_job_seconds_by_script": {
      "worker.py": 192433.28063999908,
      "analyze_case.py": 3161.089458200615,
      "continuous_check.py": 2724.9503337000497,
      "additional_checks.py": 3144.634034300456,
      "aggregate.py": 1.922943799989298,
      "stage_data_summary.py": 5.783456600038335
    },
    "supervisor_seconds_at_gate": 205300.2104907001,
    "first_trajectory_start_utc": "2026-10-31T18:32:12.663105+00:00",
    "gate_utc": "2026-11-03T04:20:58.869167+00:00",
    "elapsed_first_start_to_gate_seconds": 208126.206062,
    "peak_commit_bytes": 1491234816,
    "peak_commit_source": "trajectories\\D4_128_N8192_s5_l3\\complete.json",
    "peak_working_set_bytes": 186998784,
    "peak_working_set_source": "analysis\\D4_128_N128_l3\\complete.json",
    "rejected_steps": 0,
    "max_stage_backward_residual": 2.1515029043790358e-14,
    "by_family": [
      {
        "family": "D1",
        "trajectories": 33,
        "seconds": 8980.190154500306,
        "peak_commit_bytes": 801648640
      },
      {
        "family": "D2",
        "trajectories": 33,
        "seconds": 22608.462413599947,
        "peak_commit_bytes": 800743424
      },
      {
        "family": "D3",
        "trajectories": 30,
        "seconds": 14650.801850600168,
        "peak_commit_bytes": 801546240
      },
      {
        "family": "D4",
        "trajectories": 43,
        "seconds": 101699.00464220019,
        "peak_commit_bytes": 1491234816
      },
      {
        "family": "D1_hold",
        "trajectories": 32,
        "seconds": 9037.08168819989,
        "peak_commit_bytes": 800866304
      },
      {
        "family": "D2_hold",
        "trajectories": 32,
        "seconds": 22275.7287840005,
        "peak_commit_bytes": 803123200
      },
      {
        "family": "D3_hold",
        "trajectories": 32,
        "seconds": 15067.675963699818,
        "peak_commit_bytes": 801996800
      }
    ]
  }
}


==> anc/B3_W_scheme_seven_data/final_report/build_data.py <==
"""Reaggregate existing theta=0 results without running a solver or modifying inputs.

The only AST change to aggregate.summarize is root/'final' -> REPORT_OUT.
The original calibration is read, never recomputed. Run with python -B.
"""
import argparse
import ast
import csv
import hashlib
import inspect
import json
import os
import sys
from collections import Counter, defaultdict
from datetime import datetime
from pathlib import Path

sys.dont_write_bytecode = True
HERE = Path(__file__).resolve().parent
PROJECT = HERE.parents[1]
sys.path.insert(0, str(PROJECT/'m1'))
import aggregate as agg
import numpy as np
from analyze_case import quantity_amplitude

FAMILIES = ['D1','D2','D3','D4','D1_hold','D2_hold','D3_hold']
Q = agg.QUANTITIES

def dump(path, data):
    def convert(x):
        if isinstance(x, np.ndarray): return x.tolist()
        if isinstance(x, np.generic): return x.item()
        if isinstance(x, Path): return str(x)
        raise TypeError(type(x))
    path.write_text(json.dumps(data, ensure_ascii=False, indent=2, allow_nan=False, default=convert), encoding='utf-8')

def family(name): return 'D4' if name.startswith('D4_') else name

def csvfile(path, rows):
    fields = list(dict.fromkeys(k for r in rows for k in r))
    with path.open('w', encoding='utf-8-sig', newline='') as f:
        w = csv.DictWriter(f, fieldnames=fields)
        w.writeheader()
        for r in rows:
            w.writerow({k:json.dumps(v, ensure_ascii=False) if isinstance(v,(dict,list)) else v for k,v in r.items()})

class RedirectOutput(ast.NodeTransformer):
    changes = 0
    def visit_BinOp(self, node):
        if (isinstance(node.op, ast.Div) and isinstance(node.left, ast.Name) and node.left.id == 'root'
            and isinstance(node.right, ast.Constant) and node.right.value == 'final'):
            self.changes += 1
            return ast.copy_location(ast.Name(id='REPORT_OUT', ctx=ast.Load()), node)
        return self.generic_visit(node)

def official_aggregate(root, out):
    tree = ast.parse(inspect.getsource(agg.summarize))
    redirect = RedirectOutput()
    tree = ast.fix_missing_locations(redirect.visit(tree))
    assert redirect.changes == 1
    env = dict(agg.__dict__, REPORT_OUT=out)
    exec(compile(tree, '<aggregate.summarize: output-directory-only redirect>', 'exec'), env)
    return env['summarize'](root)

def mask_summary(c, mask):
    if not np.any(mask): return {'count':0, 't_min':None, 't_max':None, 'max_time_relative':None}
    inds = np.nonzero(mask)
    rel = np.divide(c['time_difference'], c['values'], out=np.zeros_like(c['values']), where=c['values']>0)
    return dict(count=int(mask.sum()), t_min=float(c['times'][inds[0]].min()),
                t_max=float(c['times'][inds[0]].max()), max_time_relative=float(rel[mask].max()))

def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--source', type=Path, default=PROJECT/'report'/'M1_theta0_20261031')
    ap.add_argument('--output', type=Path, default=HERE)
    a = ap.parse_args()
    root, out = a.source.resolve(), a.output.resolve()
    assert root != out and root not in out.parents, 'Output must be outside the read-only data directory'
    assert out != PROJECT and out not in root.parents
    out.mkdir(parents=True, exist_ok=True)
    official = out/'formal_aggregation'
    cal = agg.read_json(root/'calibration_frozen.json')
    local = agg.selected_cases(root)
    before = {(c['name'],c['N']): {'accepted':c['accepted'].copy(), 'reference_ok':c['reference_ok'].copy(),
                                'reference_bound':c['reference_bound'].copy()} for c in local}
    agg.apply_continuous_check(root, local)
    after_continuous = {(c['name'],c['N']):c['accepted'].copy() for c in local}
    cases, metrics, counts, predictions = official_aggregate(root, official)
    assert len(cases) == 34 and not any(c['name']=='D4_256' for c in cases)
    point_rows, epsilon_rows, quality, ordering = [], [], [], []
    for c in cases:
        name,n = c['name'],c['N']
        key = (name,n)
        origin = before[key]
        meta = agg.read_json(Path(c['folder'])/'complete.json')
        local_summary = next(r for r in meta['summaries'] if r['N']==n)
        eligible = c['resolved'] & origin['reference_ok'] & c['reference_contraction']
        time_failed = eligible & (~c['time_ok'] | ~c['time_contraction'])
        assert int(time_failed.sum()) == local_summary['failed_time_checks']
        stage = {'data':name,'family':family(name),'N':n,'level':c['level'],
                 'available_levels':list(range(c['level']+1)), 'last_three_levels':list(range(c['level']-2,c['level']+1)),
                 'reference_meshes':meta['reference'],'samples':int(c['accepted'].size),
                 'accepted_local':int(origin['accepted'].sum()),
                 'accepted_after_continuous':int(after_continuous[key].sum()),
                 'accepted_formal':int(c['accepted'].sum()),
                 'formal_rejection_fraction':float(1-c['accepted'].mean()),
                 'removed_by_continuous':int((origin['accepted']&~after_continuous[key]).sum()),
                 'removed_by_group_minimum':int((after_continuous[key]&~c['accepted']).sum()),
                 'eligible_time_checks':int(eligible.sum()), 'failed_time_checks':int(time_failed.sum()),
                 'failed_time_fraction':float(time_failed.sum()/eligible.sum()) if eligible.any() else None,
                 'time_failed_details':mask_summary(c,time_failed),
                 'time_failed_amplitude':int((eligible&~c['time_ok']).sum()),
                 'time_failed_contraction':int((eligible&~c['time_contraction']).sum()),
                 'max_identity_H':meta['max_identity_H'], 'quantities':{}}
        for j,q in enumerate(Q):
            valid = c['accepted'][:,:,j] & (c['times'][:,None]>0)
            train = cal['constants'].get(f'{name.split("_")[0]}|pointwise|{q}',{}).get('C')
            ratio = c['C_emp'][:,:,j]/train if train and train>0 else None
            peak = None
            if valid.any() and ratio is not None:
                i,k = np.unravel_index(np.argmax(np.where(valid,ratio,-np.inf)),valid.shape)
                peak = dict(t=float(c['times'][i]),epsilon=float(agg.EPS[k]),value=float(c['values'][i,k,j]),
                            weighted_value=float(c['values'][i,k,j]*np.exp(agg.NU*c['times'][i])),C_emp=float(c['C_emp'][i,k,j]))
            r = dict(max_observed_over_prediction=float(ratio[valid].max()) if ratio is not None and valid.any() else None,
                     exceeded=int((valid&(ratio>1+1e-12)).sum()) if ratio is not None else None,
                     accepted_positive_time=int(valid.sum()),data=name,family=family(name),N=n,quantity=q,
                     calibration_C=train,maximum_location=peak)
            point_rows.append(r)
            for k,ep in enumerate(agg.EPS):
                v = valid[:,k]
                epsilon_rows.append(dict(max_observed_over_prediction=float(ratio[v,k].max()) if ratio is not None and v.any() else None,
                    exceeded=int((v&(ratio[:,k]>1+1e-12)).sum()) if ratio is not None else None,
                    accepted_positive_time=int(v.sum()), data=name,N=n,epsilon=float(ep),quantity=q))
            flags = ['resolved','time_ok','time_contraction','reference_ok','reference_contraction','group_time_ok','group_reference_ok']
            stage['quantities'][q] = dict(accepted=int(c['accepted'][:,:,j].sum()),total=int(c['accepted'][:,:,j].size),
                rejected=int((~c['accepted'][:,:,j]).sum()), analytic=int(c['analytic'][:,:,j].sum()),
                failed_flags={flag:int((~c[flag][:,:,j]).sum()) for flag in flags})
        quality.append(stage)
        # Scalar supremum uses all saved samples and its own scalar gates, as in collect_metrics.
        mr = sorted([r for r in metrics if r['name']==name and r['N']==n and r['quantity']=='ordering' and r['metric']=='weighted_sup'],key=lambda r:r['epsilon'])
        assert len(mr)==3
        for r in mr:
            k = int(np.flatnonzero(agg.EPS==r['epsilon'])[0]); j=Q.index('ordering')
            weighted = c['values'][:,k,j]*np.exp(agg.NU*c['times'])
            def accepted_peak(mask):
                v = mask[:,k,j]&(c['times']>0)
                if not v.any(): return None
                i = int(np.argmax(np.where(v,weighted,-np.inf)))
                return dict(value=float(weighted[i]),t=float(c['times'][i]),index=i)
            i = int(np.argmax(weighted))
            row = dict(error=r['value'],observed_over_prediction=r['observed_over_prediction'],
                data=name,family=family(name),N=n,epsilon=r['epsilon'],t_peak=r['t_peak'],
                scalar_accepted=r['accepted'],scalar_accepted_local=r['accepted_local'],
                peak_point_accepted=bool(c['accepted'][i,k,j]),
                formal_accepted_point_peak=accepted_peak(c['accepted']),
                local_accepted_point_peak=accepted_peak(origin['accepted']),
                adjacent_order=None,local_peak_adjacent_order=None,formal_point_adjacent_order=None,raw_sample_adjacent_order=None,
                amplitude_ratio_to_previous=None,amplitude_slope=None,
                formal_point_amplitude_ratio=None,raw_sample_amplitude_ratio=None,
                time_difference=r['time_difference'],reference_bound=r['reference_bound'],
                tail_bound=r['tail_bound'],sampling_difference=r['sampling_difference'])
            ordering.append(row)
        base = ordering[-3:]
        for first,second in zip(base[:-1],base[1:]):
            second['raw_sample_amplitude_ratio']=second['error']/first['error']
            p0,p1=first['formal_accepted_point_peak'],second['formal_accepted_point_peak']
            if p0 and p1:second['formal_point_amplitude_ratio']=p1['value']/p0['value']
            if first['scalar_accepted'] and second['scalar_accepted']:
                second['amplitude_ratio_to_previous']=second['error']/first['error']
                second['amplitude_slope']=float(np.log(second['error']/first['error'])/np.log(4))
    for fam in FAMILIES:
        for ep in agg.EPS:
            rows=sorted([r for r in ordering if r['family']==fam and r['epsilon']==ep], key=lambda r:r['N'])
            for prev,r in zip(rows[:-1],rows[1:]):
                if r['N']==2*prev['N']:
                    r['raw_sample_adjacent_order']=float(np.log2(prev['error']/r['error']))
                    if r['scalar_accepted'] and prev['scalar_accepted']:
                        r['adjacent_order']=float(np.log2(prev['error']/r['error']))
                    p0,p1=prev['formal_accepted_point_peak'],r['formal_accepted_point_peak']
                    if p0 and p1:r['formal_point_adjacent_order']=float(np.log2(p0['value']/p1['value']))
                    p0,p1=prev['local_accepted_point_peak'],r['local_accepted_point_peak']
                    if p0 and p1:r['local_peak_adjacent_order']=float(np.log2(p0['value']/p1['value']))
    # Reconstruct the scalar gate reasons from saved arrays, without changing acceptance.
    cbykey={(c['name'],c['N']):c for c in cases}
    metric_mins={}
    for r in metrics:
        key=(family(r['name']),r['epsilon'],r['quantity'],r['metric'])
        if r['accepted_local'] and r['value']>0:metric_mins[key]=min(metric_mins.get(key,float('inf')),r['value'])
    metric_map={(r['name'],r['N'],r['epsilon'],r['quantity'],r['metric']):r for r in metrics}
    for r in metrics:
        if r['quantity']=='theorem_4_1_i_sum':continue
        c=cbykey[r['name'],r['N']];j=Q.index(r['quantity']);k=int(np.flatnonzero(agg.EPS==r['epsilon'])[0])
        floor=1e-12*quantity_amplitude(r['epsilon'])[j]
        weight=np.exp(agg.NU*c['times'])
        old_ref=before[r['name'],r['N']]['reference_bound']
        if r['metric']=='weighted_sup':
            prevtime=float(np.max(c['time_previous'][:,k,j]*weight))
            prevref=float(np.max(c['reference_previous'][:,k,j]*weight))
            original_ref=float(np.max(old_ref[:,k,j]*weight))
        else:
            _,knots=agg.output_grid(c['name'])
            prevtime=float(agg.nested_integral(c['times'],knots,c['time_previous'][:,k,j]*weight)[0])
            prevref=float(agg.nested_integral(c['times'],knots,c['reference_previous'][:,k,j]*weight)[0])
            original_ref=float(agg.nested_integral(c['times'],knots,old_ref[:,k,j]*weight)[0])
        flags=dict(roundoff=r['value']>floor,time_size=r['time_difference']<=.01*r['value'],
                   reference_size=r['reference_bound']<=.1*r['value'],
                   time_contraction=r['time_difference']<=.8*prevtime or r['time_difference']<=.05*floor,
                   reference_contraction=original_ref<=.8*prevref or original_ref<=.05*floor,
                   tail=r['tail_bound']<=.01*r['value'])
        for field in ['sampling_difference','quadrature_difference','initial_interval_bound']:
            if field in r:flags[field]=r[field]<=.01*r['value']
        limit=metric_mins.get((family(r['name']),r['epsilon'],r['quantity'],r['metric']))
        flags['group_time']=limit is None or r['time_difference']<=.01*limit
        flags['group_reference']=limit is None or r['reference_bound']<=.1*limit
        r['gate_flags']={k:bool(v) for k,v in flags.items()}
        r['failed_gates']=[k for k,v in flags.items() if not v]
        assert bool(all(flags.values()))==r['accepted'],(r['name'],r['N'],r['quantity'],flags,r['accepted'])
    for r in metrics:
        if r['quantity']!='theorem_4_1_i_sum':continue
        components=[metric_map[r['name'],r['N'],r['epsilon'],q,r['metric']] for q in ['linear','nonlinear_discretization']]
        r['failed_gates']=sorted({q['quantity']+':'+f for q in components for f in q['failed_gates']})
        # The sum also has its own cross-grid comparison; keep acceptance from collect_metrics.
        limit=metric_mins.get((family(r['name']),r['epsilon'],r['quantity'],r['metric']))
        if limit is not None:
            if r['time_difference']>.01*limit:r['failed_gates'].append('group_time')
            if r['reference_bound']>.1*limit:r['failed_gates'].append('group_reference')
    for r in ordering:
        r['scalar_failed_gates']=metric_map[r['data'],r['N'],r['epsilon'],'ordering','weighted_sup']['failed_gates']
    # Aggregate pointwise tables at all N, retaining training/finer/held-out groups.
    grouped=[]
    for group in ['original_training','original_finer','held_out','all']:
        for fam in FAMILIES:
            for q in Q:
                rows=[r for r in point_rows if r['family']==fam and r['quantity']==q and
                    (group=='all' or group=='held_out' and fam.endswith('_hold') or
                     group=='original_training' and not fam.endswith('_hold') and r['N']<=32 or
                     group=='original_finer' and not fam.endswith('_hold') and r['N']>=64)]
                if not rows:continue
                valid=[r for r in rows if r['max_observed_over_prediction'] is not None]
                best=max(valid,key=lambda r:r['max_observed_over_prediction']) if valid else None
                grouped.append(dict(group=group,family=fam,quantity=q,
                    max_observed_over_prediction=best['max_observed_over_prediction'] if best else None,
                    exceeded=sum(r['exceeded'] or 0 for r in rows),accepted_positive_time=sum(r['accepted_positive_time'] for r in rows),
                    maximum_N=best['N'] if best else None,maximum_location=best['maximum_location'] if best else None))
    metric_groups=[]
    for fam in FAMILIES:
        for metric,q in sorted({(r['metric'],r['quantity']) for r in metrics}):
            rows=[r for r in metrics if family(r['name'])==fam and r['metric']==metric and r['quantity']==q]
            valid=[r for r in rows if r['accepted'] and r['observed_over_prediction'] is not None]
            metric_groups.append(dict(max_observed_over_prediction=max((r['observed_over_prediction'] for r in valid),default=None),
                exceeded=sum(r['observed_over_prediction']>1+1e-12 for r in valid),
                accepted_with_constant=len(valid),accepted=sum(r['accepted'] for r in rows),total=len(rows),
                family=fam,metric=metric,quantity=q,missing_constant=all(r['calibration_C'] is None for r in rows)))
    continuous=[]
    seen=set()
    for c in cases:
        key=(c['name'],c['level'])
        if key in seen:continue
        seen.add(key)
        p=root/'continuous'/key[0]/f'validation_l{key[1]}.json'
        d=agg.read_json(p);rows=d['rows']; usable=[r for r in rows if r['tail_contract'] and r['modal_uncertainty']<1e-10]
        continuous.append(dict(data=key[0],level=key[1],reference_N=d['Nf'],samples=len(rows),usable=len(usable),
            unusable=len(rows)-len(usable),usable_t_min=min((r['t'] for r in usable),default=None),
            usable_t_max=max((r['t'] for r in usable),default=None),
            max_FE_H_difference_usable=max((r['FE_H_difference'] for r in usable),default=None),
            max_modal_uncertainty_usable=max((r['modal_uncertainty'] for r in usable),default=None),
            max_modal_uncertainty_all=max(r['modal_uncertainty'] for r in rows),
            max_70_100_difference=max(r['precision_70_100'] for r in rows),
            max_point_arithmetic_difference=max(r['absolute_error'] for r in d['point_checks']),source=str(p.relative_to(root))))
    extras=[]
    for p in sorted((root/'additional').glob('*.json')):
        d=agg.read_json(p); rows=d['rows']
        if p.name.startswith('order_'):
            good=[r for r in rows if r['value']>1e-12*r['epsilon']**({'linear':1,'nonlinear_discretization':1,'continuous_correction':2,'quadratic':2,'cubic_remainder':3}[r['quantity']])]
            details=dict(resolved_samples=len(good),max_relative_difference_resolved=max(r['relative_difference'] for r in good),
                max_H_difference=max(r['H_difference'] for r in rows),
                by_quantity={q:max((r['relative_difference'] for r in good if r['quantity']==q),default=None) for q in {r['quantity'] for r in rows}})
        else:
            later=[r for r in rows if r['t']>1]
            ratios=[r['time_difference']/r['H_norm'] for r in later if r['H_norm']>0]
            details=dict(max_time_difference=max(r['time_difference'] for r in later),max_relative_difference=max(ratios),
                energy_threshold_exceeded=sum(r['H_norm']>r['energy_bound_from_T1']+1e-10*r['epsilon']*np.exp(-agg.MU*(r['t']-1))
                    for r in later if r['quantity'] in ('u','v')))
        extras.append(dict(kind='order' if p.name.startswith('order_') else 'tail',data=d['name'],N=d['N'],
            level=d.get('level',d.get('production_level')),seconds=d['seconds'],source=str(p.relative_to(root)),**details))
    jobs=[agg.read_json(p) for p in sorted((root/'trajectories').glob('*/complete.json'))]
    additional=[agg.read_json(p) for p in sorted((root/'additional').glob('*.json'))]
    mem_records=[(str(p.relative_to(root)),agg.read_json(p)['memory']) for pattern in
        ['trajectories/*/complete.json','analysis/*/complete.json','continuous/*/validation_*.json','additional/*.json'] for p in root.glob(pattern)]
    gate=agg.read_json(root/'gate_D4_N256.json')
    start=min(datetime.fromisoformat(r['start_utc']) for r in jobs)
    events=[json.loads(s) for s in (root/'unattended_events.jsonl').read_text(encoding='utf-8').splitlines() if s.strip()]
    ends=[r for r in events if r['kind']=='job_end']
    job_results=[agg.read_json(p) for p in (root/'job_results').glob('*.json')]
    failed_jobs=[r for r in job_results if r['returncode']!=0]
    peakcommit=max(mem_records,key=lambda x:x[1]['peak_commit_bytes'])
    peakws=max(mem_records,key=lambda x:x[1]['peak_working_set_bytes'])
    runtime=dict(trajectories=len(jobs),trajectory_stages=dict(Counter(str(r['stages']) for r in jobs)),
        trajectory_seconds=sum(r['seconds'] for r in jobs),
        tail_checks=sum(r['kind']=='tail' for r in extras),tail_seconds=sum(r['seconds'] for r in extras if r['kind']=='tail'),
        order_checks=sum(r['kind']=='order' for r in extras),order_check_seconds_including_7stage_trajectories=sum(r['seconds'] for r in extras if r['kind']=='order'),
        seven_stage_trajectory_seconds=sum(r['seconds'] for r in jobs if r['stages']==7),
        trajectory_plus_additional_seconds_no_double_count=sum(r['seconds'] for r in jobs if r['stages']==5)+sum(r['seconds'] for r in extras),
        logged_job_attempt_seconds=sum(r['seconds'] for r in ends),logged_job_attempts=len(ends),
        logged_job_seconds_by_script={},
        supervisor_seconds_at_gate=gate['supervisor_seconds'],
        first_trajectory_start_utc=start.isoformat(),gate_utc=gate['utc'],
        elapsed_first_start_to_gate_seconds=(datetime.fromisoformat(gate['utc'])-start).total_seconds(),
        peak_commit_bytes=peakcommit[1]['peak_commit_bytes'],peak_commit_source=peakcommit[0],
        peak_working_set_bytes=peakws[1]['peak_working_set_bytes'],peak_working_set_source=peakws[0],
        rejected_steps=sum(r['rejected_steps'] for r in jobs),max_stage_backward_residual=max(r['max_stage_backward_residual'] for r in jobs),
        nonzero_job_results=failed_jobs,restart_history=[json.loads(s) for s in (root/'restart_history.jsonl').read_text(encoding='utf-8').splitlines() if s.strip()],
        by_family=[])
    attempt_script={r.get('attempt_id'):r['script'] for r in events if r['kind']=='job_start'}
    for r in ends:
        script=attempt_script.get(r.get('attempt_id'),'unknown')
        runtime['logged_job_seconds_by_script'][script]=runtime['logged_job_seconds_by_script'].get(script,0)+r['seconds']
    for fam in FAMILIES:
        rows=[r for r in jobs if family(r['name'])==fam]
        runtime['by_family'].append(dict(family=fam,trajectories=len(rows),seconds=sum(r['seconds'] for r in rows),
            peak_commit_bytes=max(r['memory']['peak_commit_bytes'] for r in rows)))
    # Official predictions must be identical to independent aggregation of detailed tables.
    for key,r in predictions.items():
        fam,_,q,group=key.split('|')
        target=fam+'_hold' if group=='held_out_direction' else fam
        wanted='held_out' if group=='held_out_direction' else 'original_finer'
        row=next(z for z in grouped if z['group']==wanted and z['family']==target and z['quantity']==q)
        assert r['count']==row['accepted_positive_time'] and r['exceeded']==row['exceeded']
        assert abs(r['max_observed_over_prediction']-row['max_observed_over_prediction'])<1e-14
    summary=dict(schema_version=1,report_date='2026-11-03',source_directory=str(root),
        aggregation=dict(source=str(PROJECT/'m1'/'aggregate.py'),source_sha256=hashlib.sha256((PROJECT/'m1'/'aggregate.py').read_bytes()).hexdigest(),
            method='Original summarize function, single AST substitution of output directory only; selected_cases, apply_continuous_check, group_minimum and collect_metrics unchanged.',
            frozen_constants_sha256=hashlib.sha256((root/'calibration_frozen.json').read_bytes()).hexdigest(),
            pointwise_count='accepted and t>0, all three epsilons; exceedance ratio>1+1e-12',
            scalar_count='collect_metrics accepted scalar rows; no pointwise mask substitution'),
        scope=dict(theta=0,cases=34,meshes=[16,32,64,128,256],D4_meshes=[16,32,64,128],epsilons=agg.EPS.tolist(),
            D4_N256='not run; not released; omitted due to cost per 2026-11-03 decision',
            task_deleted='S2_M1_theta0_unattended_20261031; user-supplied status',excluded='S versus W on spurious modal data f_N'),
        calibration=dict(frozen_utc=cal['frozen_utc'],training_N=cal['training_N'],holdout_used=cal['holdout_used'],constants=cal['constants']),
        pointwise_by_data_grid_quantity=point_rows,pointwise_by_epsilon=epsilon_rows,pointwise_groups=grouped,
        scalar_metrics=metrics,scalar_metric_groups=metric_groups,ordering=ordering,quality=quality,
        continuous_checks=continuous,additional_checks=extras,runtime=runtime,
        totals=dict(point_samples=sum(c['accepted'].size for c in cases),point_accepted=sum(int(c['accepted'].sum()) for c in cases),
            local_point_accepted=sum(r['accepted_local'] for r in quality),continuous_point_accepted=sum(r['accepted_after_continuous'] for r in quality),
            eligible_time_checks=sum(r['eligible_time_checks'] for r in quality),failed_time_checks=sum(r['failed_time_checks'] for r in quality),
            scalar_metrics=len(metrics),scalar_accepted=sum(r['accepted'] for r in metrics)))
    dump(out/'summary.json',summary)
    csvfile(out/'prediction_by_grid.csv',point_rows)
    csvfile(out/'prediction_by_epsilon.csv',epsilon_rows)
    csvfile(out/'ordering.csv',ordering)
    csvfile(out/'quality_by_grid.csv',quality)
    csvfile(out/'scalar_metrics.csv',[dict(error=r['value'],**r) for r in metrics])
    print(json.dumps({'totals':summary['totals'],'ordering_eighth':[r for r in ordering if r['epsilon']==.125],
                      'runtime':{k:v for k,v in runtime.items() if k not in ['restart_history','nonzero_job_results']}},ensure_ascii=False,indent=2),flush=True)

if __name__=='__main__': main()


==> anc/B3_W_scheme_seven_data/final_report/build_recovery.py <==
"""Join existing pause, job and checkpoint logs; no numerical reruns."""
import hashlib
import json
import sys
from collections import Counter, defaultdict
from datetime import datetime
from pathlib import Path
from zoneinfo import ZoneInfo
import numpy as np

sys.dont_write_bytecode=True
HERE=Path(__file__).resolve().parent
PROJECT=HERE.parents[1]
SOURCE=PROJECT/'report'/'M1_theta0_20261031'
def read(p):return json.loads(p.read_text(encoding='utf-8'))
def lines(p):return [json.loads(s) for s in p.read_text(encoding='utf-8').splitlines() if s.strip()]
def et(t):return datetime.fromisoformat(t).astimezone(ZoneInfo('America/New_York')).isoformat(timespec='seconds')
def dump(p,d):p.write_text(json.dumps(d,ensure_ascii=False,indent=2,allow_nan=False),encoding='utf-8')

def main():
    results=[read(p) for p in (SOURCE/'job_results').glob('*.json')]
    resource=sorted([r for r in results if r['returncode']==75],key=lambda r:r['ended_utc'])
    recovery=lines(SOURCE/'recovery_events.jsonl')
    restarts=lines(SOURCE/'restart_history.jsonl')
    events=lines(SOURCE/'unattended_events.jsonl')
    markers={}
    for label in {r['label'] for r in resource}:
        rows=[];last=None
        for line in (SOURCE/'logs'/f'{label}.log').read_text(encoding='utf-8').splitlines():
            if line.startswith('RESOURCE_PAUSE '):rows.append(dict(reason=line.removeprefix('RESOURCE_PAUSE '),last_progress=last));last=None
            else:
                try:d=json.loads(line)
                except (ValueError,TypeError):continue
                if 'job' in d and 't' in d:last=d
        assert len(rows)==sum(r['label']==label for r in resource),(label,len(rows))
        markers[label]=rows
    used=Counter();pauses=[]
    for r in resource:
        args=r['args'];name=args[args.index('--name')+1];n=int(args[args.index('--n')+1]);level=int(args[args.index('--level')+1])
        candidates=[x for x in recovery if x['name']==name and x['N']==n and x['level']==level and x['utc']>r['ended_utc']]
        cp=min(candidates,key=lambda x:x['utc']);mark=markers[r['label']][used[r['label']]];used[r['label']]+=1
        pauses.append(dict(sequence=len(pauses)+1,data=name,N=n,level=level,label=r['label'],
            pause_utc=r['ended_utc'],pause_eastern=et(r['ended_utc']),resume_utc=cp['utc'],resume_eastern=et(cp['utc']),
            wait_seconds=(datetime.fromisoformat(cp['utc'])-datetime.fromisoformat(r['ended_utc'])).total_seconds(),
            reason=mark['reason'],returncode=75,checkpoint_done=cp['done'],checkpoint_t=cp['t'],checkpoint_path=cp['path'],
            last_progress_before_pause=mark['last_progress'],attempt_id=r['attempt_id'],
            pause_source=f'job_results/{r["attempt_id"]}.json',resume_source='recovery_events.jsonl',
            reason_source=f'logs/{r["label"]}.log'))
    assert len(pauses)==26
    audits=[]
    targets={(r['data'],r['N'],r['level']) for r in pauses}|{('D1',4096,1)}
    for name,n,l in sorted(targets):
        folder=SOURCE/'trajectories'/f'{name}_N{n}_s5_l{l}'
        meta=read(folder/'complete.json');grid=read(folder/'grid.json');indices=[];times=[];laststate=None
        blocks=sorted(folder.glob('block_*.npz'))
        for i,p in enumerate(blocks):
            with np.load(p) as z:
                indices.extend(z['indices'].tolist());times.extend(z['times'].tolist())
                if i==len(blocks)-1:laststate=z['states'][-1].copy()
        with np.load(folder/'checkpoint.npz') as z:
            done=int(z['done']);t=float(z['t']);state=z['state'].copy()
        a=dict(data=name,N=n,level=l,outputs=meta['outputs'],saved_block_indices_contiguous=indices==list(range(meta['outputs'])),
            saved_times_equal_output_grid=np.array_equal(times,grid['outputs']),checkpoint_done=done,
            final_checkpoint_t=t,final_checkpoint_matches_last_block=np.array_equal(state,laststate),
            max_final_checkpoint_block_difference=float(np.max(abs(state-laststate))),
            uninterrupted_comparison_available=False)
        assert a['saved_block_indices_contiguous'] and a['saved_times_equal_output_grid'] and a['final_checkpoint_matches_last_block'] and done==meta['outputs']
        audits.append(a)
    validation=PROJECT/'report'/'M1_unattended_validation_20261031'/'validation.json'
    sources={str(p.relative_to(PROJECT)):hashlib.sha256(p.read_bytes()).hexdigest() for p in
             [validation,PROJECT/'m1'/'validate_unattended.py',PROJECT/'m1'/'unattended_job.py']}
    controlled=[r for r in restarts if r['kind'] not in ['watchdog_started','supervisor_exit'] or r.get('returncode',0)!=0]
    for r in controlled:r['eastern']=et(r['utc'])
    controlled_cp=[r for r in recovery if r['name']=='D1' and r['N']==4096 and r['level']==1]
    for r in controlled_cp:r['eastern']=et(r['utc'])
    findings=dict(resource_pause_count=len(pauses),resource_pause_reason_counts=dict(Counter(r['reason'] for r in pauses)),
        timing_definition='Pause timestamp = job_results ended_utc (exit recorded); resume timestamp = checkpoint_selected. Original trigger instant is not separately timestamped in each text log.',
        resource_pauses=pauses,controlled_validation=dict(isolated=read(validation),isolated_source=str(validation.relative_to(PROJECT)),
            controlled_events=controlled,checkpoint_events=controlled_cp,
            counted_as_production_pause=False,uninterrupted_numerical_comparison_available=False,
            evidence_scope='Synthetic checkpoint/block and crash-recovery mechanics; controlled production child/supervisor exit. No saved paired uninterrupted-versus-resumed numerical comparison was found.'),
        saved_trajectory_checks=audits,
        uninterrupted_comparison='No saved paired uninterrupted-versus-resumed trajectory comparison found in the inspected validation sources; no new solver run was performed.',
        job_end_codes=dict(Counter(str(r['returncode']) for r in events if r['kind']=='job_end')),
        numerical_stop_files=[str(p.relative_to(SOURCE)) for p in SOURCE.glob('*numerical_stop*')],
        external_validation_source_sha256=sources)
    dump(HERE/'recovery_audit.json',findings)
    summary=read(HERE/'summary.json');summary['recovery_audit']=findings;dump(HERE/'summary.json',summary)
    from build_data import csvfile
    csvfile(HERE/'resource_pauses.csv',pauses)
    print(json.dumps({'resource_pause_count':len(pauses),'saved_trajectory_checks':len(audits),'uninterrupted_comparison':findings['uninterrupted_comparison']},ensure_ascii=False))

if __name__=='__main__':main()


==> anc/B3_W_scheme_seven_data/final_report/formal_aggregation/counts.json <==
[
  {
    "data": "D1",
    "N": 16,
    "quantity": "linear",
    "total": 3255,
    "accepted": 2412,
    "level": 3
  },
  {
    "data": "D1",
    "N": 16,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 2412,
    "level": 3
  },
  {
    "data": "D1",
    "N": 16,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 2408,
    "level": 3
  },
  {
    "data": "D1",
    "N": 16,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 2820,
    "level": 3
  },
  {
    "data": "D1",
    "N": 16,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2937,
    "level": 3
  },
  {
    "data": "D1",
    "N": 16,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 2760,
    "level": 3
  },
  {
    "data": "D1",
    "N": 16,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 2760,
    "level": 3
  },
  {
    "data": "D1",
    "N": 16,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 1588,
    "level": 3
  },
  {
    "data": "D1",
    "N": 32,
    "quantity": "linear",
    "total": 3255,
    "accepted": 2316,
    "level": 3
  },
  {
    "data": "D1",
    "N": 32,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 2316,
    "level": 3
  },
  {
    "data": "D1",
    "N": 32,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 2315,
    "level": 3
  },
  {
    "data": "D1",
    "N": 32,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 2820,
    "level": 3
  },
  {
    "data": "D1",
    "N": 32,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2904,
    "level": 3
  },
  {
    "data": "D1",
    "N": 32,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 2683,
    "level": 3
  },
  {
    "data": "D1",
    "N": 32,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 2682,
    "level": 3
  },
  {
    "data": "D1",
    "N": 32,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 1486,
    "level": 3
  },
  {
    "data": "D1",
    "N": 64,
    "quantity": "linear",
    "total": 3255,
    "accepted": 2388,
    "level": 3
  },
  {
    "data": "D1",
    "N": 64,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 2389,
    "level": 3
  },
  {
    "data": "D1",
    "N": 64,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 2394,
    "level": 3
  },
  {
    "data": "D1",
    "N": 64,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 2820,
    "level": 3
  },
  {
    "data": "D1",
    "N": 64,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2862,
    "level": 3
  },
  {
    "data": "D1",
    "N": 64,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 2361,
    "level": 3
  },
  {
    "data": "D1",
    "N": 64,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 2361,
    "level": 3
  },
  {
    "data": "D1",
    "N": 64,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 1279,
    "level": 3
  },
  {
    "data": "D1",
    "N": 128,
    "quantity": "linear",
    "total": 3255,
    "accepted": 2121,
    "level": 3
  },
  {
    "data": "D1",
    "N": 128,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 2122,
    "level": 3
  },
  {
    "data": "D1",
    "N": 128,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 2179,
    "level": 3
  },
  {
    "data": "D1",
    "N": 128,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 2820,
    "level": 3
  },
  {
    "data": "D1",
    "N": 128,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2811,
    "level": 3
  },
  {
    "data": "D1",
    "N": 128,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 2007,
    "level": 3
  },
  {
    "data": "D1",
    "N": 128,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 2007,
    "level": 3
  },
  {
    "data": "D1",
    "N": 128,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 1153,
    "level": 3
  },
  {
    "data": "D1",
    "N": 256,
    "quantity": "linear",
    "total": 3255,
    "accepted": 2166,
    "level": 3
  },
  {
    "data": "D1",
    "N": 256,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 2166,
    "level": 3
  },
  {
    "data": "D1",
    "N": 256,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 2206,
    "level": 3
  },
  {
    "data": "D1",
    "N": 256,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 2820,
    "level": 3
  },
  {
    "data": "D1",
    "N": 256,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2928,
    "level": 3
  },
  {
    "data": "D1",
    "N": 256,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 1998,
    "level": 3
  },
  {
    "data": "D1",
    "N": 256,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 1998,
    "level": 3
  },
  {
    "data": "D1",
    "N": 256,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 994,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 16,
    "quantity": "linear",
    "total": 3255,
    "accepted": 2412,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 16,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 2412,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 16,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 2408,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 16,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 2839,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 16,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2940,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 16,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 2771,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 16,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 2772,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 16,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 1623,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 32,
    "quantity": "linear",
    "total": 3255,
    "accepted": 2442,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 32,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 2442,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 32,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 2438,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 32,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 2839,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 32,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2892,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 32,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 2703,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 32,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 2703,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 32,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 1470,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 64,
    "quantity": "linear",
    "total": 3255,
    "accepted": 2400,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 64,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 2400,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 64,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 2400,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 64,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 2839,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 64,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2861,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 64,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 2432,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 64,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 2433,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 64,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 1327,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 128,
    "quantity": "linear",
    "total": 3255,
    "accepted": 2094,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 128,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 2100,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 128,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 2164,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 128,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 2839,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 128,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2810,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 128,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 2081,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 128,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 2082,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 128,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 1194,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 256,
    "quantity": "linear",
    "total": 3255,
    "accepted": 2190,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 256,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 2190,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 256,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 2231,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 256,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 2839,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 256,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2930,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 256,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 2018,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 256,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 2019,
    "level": 3
  },
  {
    "data": "D1_hold",
    "N": 256,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 1029,
    "level": 3
  },
  {
    "data": "D2",
    "N": 16,
    "quantity": "linear",
    "total": 3255,
    "accepted": 2064,
    "level": 3
  },
  {
    "data": "D2",
    "N": 16,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 2118,
    "level": 3
  },
  {
    "data": "D2",
    "N": 16,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 2114,
    "level": 3
  },
  {
    "data": "D2",
    "N": 16,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 1980,
    "level": 3
  },
  {
    "data": "D2",
    "N": 16,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2901,
    "level": 3
  },
  {
    "data": "D2",
    "N": 16,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 1917,
    "level": 3
  },
  {
    "data": "D2",
    "N": 16,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 1917,
    "level": 3
  },
  {
    "data": "D2",
    "N": 16,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 2052,
    "level": 3
  },
  {
    "data": "D2",
    "N": 32,
    "quantity": "linear",
    "total": 3255,
    "accepted": 2058,
    "level": 3
  },
  {
    "data": "D2",
    "N": 32,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 2054,
    "level": 3
  },
  {
    "data": "D2",
    "N": 32,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 2054,
    "level": 3
  },
  {
    "data": "D2",
    "N": 32,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 1980,
    "level": 3
  },
  {
    "data": "D2",
    "N": 32,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2856,
    "level": 3
  },
  {
    "data": "D2",
    "N": 32,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 1815,
    "level": 3
  },
  {
    "data": "D2",
    "N": 32,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 1815,
    "level": 3
  },
  {
    "data": "D2",
    "N": 32,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 1920,
    "level": 3
  },
  {
    "data": "D2",
    "N": 64,
    "quantity": "linear",
    "total": 3255,
    "accepted": 1899,
    "level": 3
  },
  {
    "data": "D2",
    "N": 64,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 1844,
    "level": 3
  },
  {
    "data": "D2",
    "N": 64,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 1851,
    "level": 3
  },
  {
    "data": "D2",
    "N": 64,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 1980,
    "level": 3
  },
  {
    "data": "D2",
    "N": 64,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2868,
    "level": 3
  },
  {
    "data": "D2",
    "N": 64,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 1818,
    "level": 3
  },
  {
    "data": "D2",
    "N": 64,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 1818,
    "level": 3
  },
  {
    "data": "D2",
    "N": 64,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 1911,
    "level": 3
  },
  {
    "data": "D2",
    "N": 128,
    "quantity": "linear",
    "total": 3255,
    "accepted": 1740,
    "level": 3
  },
  {
    "data": "D2",
    "N": 128,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 1728,
    "level": 3
  },
  {
    "data": "D2",
    "N": 128,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 1752,
    "level": 3
  },
  {
    "data": "D2",
    "N": 128,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 1980,
    "level": 3
  },
  {
    "data": "D2",
    "N": 128,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2871,
    "level": 3
  },
  {
    "data": "D2",
    "N": 128,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 1821,
    "level": 3
  },
  {
    "data": "D2",
    "N": 128,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 1821,
    "level": 3
  },
  {
    "data": "D2",
    "N": 128,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 1908,
    "level": 3
  },
  {
    "data": "D2",
    "N": 256,
    "quantity": "linear",
    "total": 3255,
    "accepted": 1593,
    "level": 3
  },
  {
    "data": "D2",
    "N": 256,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 1734,
    "level": 3
  },
  {
    "data": "D2",
    "N": 256,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 1773,
    "level": 3
  },
  {
    "data": "D2",
    "N": 256,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 1980,
    "level": 3
  },
  {
    "data": "D2",
    "N": 256,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2865,
    "level": 3
  },
  {
    "data": "D2",
    "N": 256,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 1809,
    "level": 3
  },
  {
    "data": "D2",
    "N": 256,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 1809,
    "level": 3
  },
  {
    "data": "D2",
    "N": 256,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 1902,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 16,
    "quantity": "linear",
    "total": 3255,
    "accepted": 1641,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 16,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 1710,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 16,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 1707,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 16,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 2100,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 16,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2901,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 16,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 2034,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 16,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 2034,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 16,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 2073,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 32,
    "quantity": "linear",
    "total": 3255,
    "accepted": 1671,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 32,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 1699,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 32,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 1699,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 32,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 2100,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 32,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2856,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 32,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 1908,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 32,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 1908,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 32,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 1986,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 64,
    "quantity": "linear",
    "total": 3255,
    "accepted": 1614,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 64,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 1584,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 64,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 1592,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 64,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 2100,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 64,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2865,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 64,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 1923,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 64,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 1923,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 64,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 1992,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 128,
    "quantity": "linear",
    "total": 3255,
    "accepted": 1500,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 128,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 1495,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 128,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 1522,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 128,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 2100,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 128,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2868,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 128,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 1923,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 128,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 1923,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 128,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 1974,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 256,
    "quantity": "linear",
    "total": 3255,
    "accepted": 1362,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 256,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 1465,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 256,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 1508,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 256,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 2100,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 256,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2865,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 256,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 1920,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 256,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 1920,
    "level": 3
  },
  {
    "data": "D2_hold",
    "N": 256,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 1926,
    "level": 3
  },
  {
    "data": "D3",
    "N": 16,
    "quantity": "linear",
    "total": 3255,
    "accepted": 2190,
    "level": 2
  },
  {
    "data": "D3",
    "N": 16,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 2192,
    "level": 2
  },
  {
    "data": "D3",
    "N": 16,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 2203,
    "level": 2
  },
  {
    "data": "D3",
    "N": 16,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 2363,
    "level": 2
  },
  {
    "data": "D3",
    "N": 16,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2847,
    "level": 2
  },
  {
    "data": "D3",
    "N": 16,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 1964,
    "level": 2
  },
  {
    "data": "D3",
    "N": 16,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 1965,
    "level": 2
  },
  {
    "data": "D3",
    "N": 16,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 1553,
    "level": 2
  },
  {
    "data": "D3",
    "N": 32,
    "quantity": "linear",
    "total": 3255,
    "accepted": 2196,
    "level": 2
  },
  {
    "data": "D3",
    "N": 32,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 2199,
    "level": 2
  },
  {
    "data": "D3",
    "N": 32,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 2266,
    "level": 2
  },
  {
    "data": "D3",
    "N": 32,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 2363,
    "level": 2
  },
  {
    "data": "D3",
    "N": 32,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2847,
    "level": 2
  },
  {
    "data": "D3",
    "N": 32,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 1937,
    "level": 2
  },
  {
    "data": "D3",
    "N": 32,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 1938,
    "level": 2
  },
  {
    "data": "D3",
    "N": 32,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 1568,
    "level": 2
  },
  {
    "data": "D3",
    "N": 64,
    "quantity": "linear",
    "total": 3255,
    "accepted": 2196,
    "level": 2
  },
  {
    "data": "D3",
    "N": 64,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 2197,
    "level": 2
  },
  {
    "data": "D3",
    "N": 64,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 2208,
    "level": 2
  },
  {
    "data": "D3",
    "N": 64,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 2363,
    "level": 2
  },
  {
    "data": "D3",
    "N": 64,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2853,
    "level": 2
  },
  {
    "data": "D3",
    "N": 64,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 1943,
    "level": 2
  },
  {
    "data": "D3",
    "N": 64,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 1944,
    "level": 2
  },
  {
    "data": "D3",
    "N": 64,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 1580,
    "level": 2
  },
  {
    "data": "D3",
    "N": 128,
    "quantity": "linear",
    "total": 3255,
    "accepted": 2139,
    "level": 3
  },
  {
    "data": "D3",
    "N": 128,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 2139,
    "level": 3
  },
  {
    "data": "D3",
    "N": 128,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 2166,
    "level": 3
  },
  {
    "data": "D3",
    "N": 128,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 2390,
    "level": 3
  },
  {
    "data": "D3",
    "N": 128,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2871,
    "level": 3
  },
  {
    "data": "D3",
    "N": 128,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 2015,
    "level": 3
  },
  {
    "data": "D3",
    "N": 128,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 2016,
    "level": 3
  },
  {
    "data": "D3",
    "N": 128,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 1619,
    "level": 3
  },
  {
    "data": "D3",
    "N": 256,
    "quantity": "linear",
    "total": 3255,
    "accepted": 1704,
    "level": 3
  },
  {
    "data": "D3",
    "N": 256,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 1703,
    "level": 3
  },
  {
    "data": "D3",
    "N": 256,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 1745,
    "level": 3
  },
  {
    "data": "D3",
    "N": 256,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 2390,
    "level": 3
  },
  {
    "data": "D3",
    "N": 256,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2847,
    "level": 3
  },
  {
    "data": "D3",
    "N": 256,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 1958,
    "level": 3
  },
  {
    "data": "D3",
    "N": 256,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 1959,
    "level": 3
  },
  {
    "data": "D3",
    "N": 256,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 800,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 16,
    "quantity": "linear",
    "total": 3255,
    "accepted": 2457,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 16,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 2457,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 16,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 2455,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 16,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 2405,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 16,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2928,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 16,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 2258,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 16,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 2259,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 16,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 1704,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 32,
    "quantity": "linear",
    "total": 3255,
    "accepted": 2439,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 32,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 2439,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 32,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 2438,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 32,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 2405,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 32,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2874,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 32,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 2090,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 32,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 2091,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 32,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 1605,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 64,
    "quantity": "linear",
    "total": 3255,
    "accepted": 2487,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 64,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 2490,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 64,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 2497,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 64,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 2405,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 64,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2871,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 64,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 2069,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 64,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 2070,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 64,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 1635,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 128,
    "quantity": "linear",
    "total": 3255,
    "accepted": 1959,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 128,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 1959,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 128,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 1986,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 128,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 2405,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 128,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2871,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 128,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 2051,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 128,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 2052,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 128,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 1617,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 256,
    "quantity": "linear",
    "total": 3255,
    "accepted": 1674,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 256,
    "quantity": "nonlinear_discretization",
    "total": 3255,
    "accepted": 1674,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 256,
    "quantity": "total_linear_simulation",
    "total": 3255,
    "accepted": 1716,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 256,
    "quantity": "continuous_correction",
    "total": 3255,
    "accepted": 2405,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 256,
    "quantity": "discrete_correction",
    "total": 3255,
    "accepted": 2847,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 256,
    "quantity": "ordering",
    "total": 3255,
    "accepted": 1985,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 256,
    "quantity": "quadratic",
    "total": 3255,
    "accepted": 1986,
    "level": 3
  },
  {
    "data": "D3_hold",
    "N": 256,
    "quantity": "cubic_remainder",
    "total": 3255,
    "accepted": 825,
    "level": 3
  },
  {
    "data": "D4_128",
    "N": 128,
    "quantity": "linear",
    "total": 4035,
    "accepted": 2343,
    "level": 3
  },
  {
    "data": "D4_128",
    "N": 128,
    "quantity": "nonlinear_discretization",
    "total": 4035,
    "accepted": 2950,
    "level": 3
  },
  {
    "data": "D4_128",
    "N": 128,
    "quantity": "total_linear_simulation",
    "total": 4035,
    "accepted": 2950,
    "level": 3
  },
  {
    "data": "D4_128",
    "N": 128,
    "quantity": "continuous_correction",
    "total": 4035,
    "accepted": 2850,
    "level": 3
  },
  {
    "data": "D4_128",
    "N": 128,
    "quantity": "discrete_correction",
    "total": 4035,
    "accepted": 4035,
    "level": 3
  },
  {
    "data": "D4_128",
    "N": 128,
    "quantity": "ordering",
    "total": 4035,
    "accepted": 2850,
    "level": 3
  },
  {
    "data": "D4_128",
    "N": 128,
    "quantity": "quadratic",
    "total": 4035,
    "accepted": 2850,
    "level": 3
  },
  {
    "data": "D4_128",
    "N": 128,
    "quantity": "cubic_remainder",
    "total": 4035,
    "accepted": 423,
    "level": 3
  },
  {
    "data": "D4_16",
    "N": 16,
    "quantity": "linear",
    "total": 4035,
    "accepted": 3729,
    "level": 2
  },
  {
    "data": "D4_16",
    "N": 16,
    "quantity": "nonlinear_discretization",
    "total": 4035,
    "accepted": 3755,
    "level": 2
  },
  {
    "data": "D4_16",
    "N": 16,
    "quantity": "total_linear_simulation",
    "total": 4035,
    "accepted": 3755,
    "level": 2
  },
  {
    "data": "D4_16",
    "N": 16,
    "quantity": "continuous_correction",
    "total": 4035,
    "accepted": 3672,
    "level": 2
  },
  {
    "data": "D4_16",
    "N": 16,
    "quantity": "discrete_correction",
    "total": 4035,
    "accepted": 4035,
    "level": 2
  },
  {
    "data": "D4_16",
    "N": 16,
    "quantity": "ordering",
    "total": 4035,
    "accepted": 3672,
    "level": 2
  },
  {
    "data": "D4_16",
    "N": 16,
    "quantity": "quadratic",
    "total": 4035,
    "accepted": 3672,
    "level": 2
  },
  {
    "data": "D4_16",
    "N": 16,
    "quantity": "cubic_remainder",
    "total": 4035,
    "accepted": 3162,
    "level": 2
  },
  {
    "data": "D4_32",
    "N": 32,
    "quantity": "linear",
    "total": 4035,
    "accepted": 3552,
    "level": 2
  },
  {
    "data": "D4_32",
    "N": 32,
    "quantity": "nonlinear_discretization",
    "total": 4035,
    "accepted": 3622,
    "level": 2
  },
  {
    "data": "D4_32",
    "N": 32,
    "quantity": "total_linear_simulation",
    "total": 4035,
    "accepted": 3622,
    "level": 2
  },
  {
    "data": "D4_32",
    "N": 32,
    "quantity": "continuous_correction",
    "total": 4035,
    "accepted": 3534,
    "level": 2
  },
  {
    "data": "D4_32",
    "N": 32,
    "quantity": "discrete_correction",
    "total": 4035,
    "accepted": 4035,
    "level": 2
  },
  {
    "data": "D4_32",
    "N": 32,
    "quantity": "ordering",
    "total": 4035,
    "accepted": 3534,
    "level": 2
  },
  {
    "data": "D4_32",
    "N": 32,
    "quantity": "quadratic",
    "total": 4035,
    "accepted": 3534,
    "level": 2
  },
  {
    "data": "D4_32",
    "N": 32,
    "quantity": "cubic_remainder",
    "total": 4035,
    "accepted": 2901,
    "level": 2
  },
  {
    "data": "D4_64",
    "N": 64,
    "quantity": "linear",
    "total": 4035,
    "accepted": 2370,
    "level": 3
  },
  {
    "data": "D4_64",
    "N": 64,
    "quantity": "nonlinear_discretization",
    "total": 4035,
    "accepted": 3046,
    "level": 3
  },
  {
    "data": "D4_64",
    "N": 64,
    "quantity": "total_linear_simulation",
    "total": 4035,
    "accepted": 3046,
    "level": 3
  },
  {
    "data": "D4_64",
    "N": 64,
    "quantity": "continuous_correction",
    "total": 4035,
    "accepted": 2973,
    "level": 3
  },
  {
    "data": "D4_64",
    "N": 64,
    "quantity": "discrete_correction",
    "total": 4035,
    "accepted": 4035,
    "level": 3
  },
  {
    "data": "D4_64",
    "N": 64,
    "quantity": "ordering",
    "total": 4035,
    "accepted": 2973,
    "level": 3
  },
  {
    "data": "D4_64",
    "N": 64,
    "quantity": "quadratic",
    "total": 4035,
    "accepted": 2973,
    "level": 3
  },
  {
    "data": "D4_64",
    "N": 64,
    "quantity": "cubic_remainder",
    "total": 4035,
    "accepted": 1299,
    "level": 3
  }
]

==> anc/B3_W_scheme_seven_data/final_report/formal_aggregation/fits.json <==
[
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 1e-08,
    "quantity": "linear",
    "slope": 0.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 1e-08,
    "quantity": "nonlinear_discretization",
    "slope": 1.0000000056789071,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 1e-08,
    "quantity": "total_linear_simulation",
    "slope": 1.0000000070284392,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 1e-08,
    "quantity": "continuous_correction",
    "slope": 2.00000000072923,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 2.000000000729234,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 1e-08,
    "quantity": "ordering",
    "slope": 2.000000002228336,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 1e-08,
    "quantity": "quadratic",
    "slope": 1.9999999999999996,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 0.9999999999999998,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 1.0000005745067255,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 1.000009110602421,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 2.000000076824394,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 2.000000076923777,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 2.0000000909009827,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 1.9999999999999996,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 1e-06,
    "quantity": "cubic_remainder",
    "slope": 3.000000894922131,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 2.0000153740595974,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.0001,
    "quantity": "discrete_correction",
    "slope": 2.0000153336357624,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 1.9999640939551546,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 1.999999999999997,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.0001,
    "quantity": "cubic_remainder",
    "slope": 2.9999995170357083,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.001,
    "quantity": "linear",
    "slope": 1.0000000000000002,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.001,
    "quantity": "nonlinear_discretization",
    "slope": 0.9995439588768665,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.001,
    "quantity": "total_linear_simulation",
    "slope": 1.6307910378802775,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.000088333590379,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.0000883340612363,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 2.0001278656275816,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 2.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 2.9999695840765486,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.01,
    "quantity": "linear",
    "slope": 1.0000000000000007,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.01,
    "quantity": "nonlinear_discretization",
    "slope": 0.998769951958215,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.01,
    "quantity": "total_linear_simulation",
    "slope": 1.9405990394536774,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.0014062740458227,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.001406907991746,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.000610016220135,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 1.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.0017862855001485,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.1,
    "quantity": "linear",
    "slope": 0.9999999999999993,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.0033825813579267,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 1.4580817479184207,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.003752176743737,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.0037511363400062,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.0033657784593277,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 1.9999999999999996,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 16,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.0032014571828376,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 1e-08,
    "quantity": "linear",
    "slope": 0.9999999999999993,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 1e-08,
    "quantity": "nonlinear_discretization",
    "slope": 1.0000000000236513,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 1e-08,
    "quantity": "total_linear_simulation",
    "slope": 1.0000001048426213,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 1e-08,
    "quantity": "continuous_correction",
    "slope": 2.00000000072923,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 2.0000000007292282,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 1e-08,
    "quantity": "ordering",
    "slope": 2.0000000038557673,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 1e-08,
    "quantity": "quadratic",
    "slope": 1.9999999999999953,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 0.9999999999999984,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 1.00000261521926,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 1.0001476345305678,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 2.000000076824394,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 2.000000076826512,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 1.9999998837380282,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 2.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.0001,
    "quantity": "linear",
    "slope": 0.9999999999999984,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.0001,
    "quantity": "nonlinear_discretization",
    "slope": 1.0000899112636155,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.0001,
    "quantity": "total_linear_simulation",
    "slope": 1.5314800807330124,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 2.0000153740595974,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.0001,
    "quantity": "discrete_correction",
    "slope": 2.000015369861564,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 1.999965113936274,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 2.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.0001,
    "quantity": "cubic_remainder",
    "slope": 2.9999906525158493,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.000088333590379,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.0000883500941296,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 2.000012524105668,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 2.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 2.999923262516831,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.01,
    "quantity": "linear",
    "slope": 0.9999999999999982,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.01,
    "quantity": "nonlinear_discretization",
    "slope": 0.9988946956439052,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.01,
    "quantity": "total_linear_simulation",
    "slope": 1.9921426992491316,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.0014062740458227,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.0014064040677866,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.0009308196348865,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 1.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.0019206690661555,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.1,
    "quantity": "linear",
    "slope": 1.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.0034621011839588,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 2.8085855307994643,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.003752176743737,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.003751915926075,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.0033717287815733,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 2.0000000000000013,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 32,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.0032266757759767,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 1e-08,
    "quantity": "linear",
    "slope": 1.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 1e-08,
    "quantity": "nonlinear_discretization",
    "slope": 0.999999931300861,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 1e-08,
    "quantity": "total_linear_simulation",
    "slope": 1.0000136087406388,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 1e-08,
    "quantity": "continuous_correction",
    "slope": 2.00000000072923,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 2.0000000007292287,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 1e-08,
    "quantity": "ordering",
    "slope": 2.0000000038333745,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 1e-08,
    "quantity": "quadratic",
    "slope": 1.9999999999999964,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 0.9999999999999987,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999985697058751,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 1.014540073935706,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 2.000000076824394,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 2.000000076824483,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 1.9999981736435422,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 2.0000000000000013,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 2.0000153740595974,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 0.0001,
    "quantity": "cubic_remainder",
    "slope": 2.9999821119525456,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.000088333590379,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.000088338626952,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.9999049372835065,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 1.9999999999999973,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 2.999891202067124,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 0.01,
    "quantity": "linear",
    "slope": 0.9999999999999993,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 0.01,
    "quantity": "nonlinear_discretization",
    "slope": 0.9989160897146403,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 0.01,
    "quantity": "total_linear_simulation",
    "slope": 1.9996088572449726,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.0014062740458227,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.00140630476491,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.001031750202132,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 1.9999999999999973,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.0019523022396593,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 0.1,
    "quantity": "linear",
    "slope": 0.9999999999999993,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.003482905187556,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 2.109958373512186,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.003752176743737,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.0037521116375285,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.0033742696360473,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 2.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 64,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.0032338806197174,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 1e-08,
    "quantity": "linear",
    "slope": 0.9999999999999984,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 1e-08,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999999396744527,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 1e-08,
    "quantity": "total_linear_simulation",
    "slope": 1.0001594831702354,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 1e-08,
    "quantity": "continuous_correction",
    "slope": 2.00000000072923,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 2.000000000729229,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 1e-08,
    "quantity": "ordering",
    "slope": 1.9999999943887394,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 1e-08,
    "quantity": "quadratic",
    "slope": 2.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 1.0000000000000009,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 1.000000560967438,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 1.3345021872358631,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 2.000000076824394,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 2.0000000768243966,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 2.000000550911437,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 1.999999999999997,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 2.0000153740595974,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 0.0001,
    "quantity": "discrete_correction",
    "slope": 2.0000153740388726,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 1.9999472099935394,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 1.9999999999999987,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 0.0001,
    "quantity": "cubic_remainder",
    "slope": 2.9999800067815117,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.000088333590379,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.0000883349049605,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.9998729245751772,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 2.0000000000000013,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 2.999874782474044,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 0.01,
    "quantity": "linear",
    "slope": 0.9999999999999987,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 0.01,
    "quantity": "nonlinear_discretization",
    "slope": 0.9989086209495374,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 0.01,
    "quantity": "total_linear_simulation",
    "slope": 2.000999920512057,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.0014062740458227,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.001406281620861,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.0010616448689973,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 2.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.001960644877669,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 0.1,
    "quantity": "linear",
    "slope": 1.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.003490355685437,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 2.0272450091417875,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.003752176743737,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.003752160543494,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.0033771482980347,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 2.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 128,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.003238121144871,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 1e-08,
    "quantity": "linear",
    "slope": 0.9999999999999987,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 1e-08,
    "quantity": "nonlinear_discretization",
    "slope": 1.0000000133398372,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 1e-08,
    "quantity": "total_linear_simulation",
    "slope": 1.0037782056793672,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 1e-08,
    "quantity": "continuous_correction",
    "slope": 2.00000000072923,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 2.000000000729227,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 0.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 1.0000007168551597,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 1.9304381509905246,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 2.000000076824394,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 2.000000076824392,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 2.000000174951366,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 1.9999999999999973,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 2.0000153740595974,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 0.0001,
    "quantity": "discrete_correction",
    "slope": 2.0000153740579387,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 1.9999464469286692,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 2.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 0.0001,
    "quantity": "cubic_remainder",
    "slope": 2.9999787980371515,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.000088333590379,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.000088333921802,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.9998652412739206,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 1.9999999999999987,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 2.9998696716003916,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 0.01,
    "quantity": "linear",
    "slope": 0.9999999999999977,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 0.01,
    "quantity": "nonlinear_discretization",
    "slope": 0.9988550672370641,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 0.01,
    "quantity": "total_linear_simulation",
    "slope": 2.001316776316084,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.0014062740458227,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.001406275939311,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.001081801548724,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 1.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.0019644143769693,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 0.1,
    "quantity": "linear",
    "slope": 1.0000000000000013,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.0035011363074045,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 2.0094911669032403,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.003752176743737,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.003752172767962,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.0033867118902653,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 1.9999999999999953,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1",
    "N": 256,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.0032488133199546,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 1e-08,
    "quantity": "linear",
    "slope": 1.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 1e-08,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999999685424591,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 1e-08,
    "quantity": "total_linear_simulation",
    "slope": 0.9999999696431602,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 1e-08,
    "quantity": "continuous_correction",
    "slope": 2.0000000008303536,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 2.000000000830244,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 1e-08,
    "quantity": "ordering",
    "slope": 1.9999999999328355,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 1e-08,
    "quantity": "quadratic",
    "slope": 1.9999999999999956,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 0.9999999999999996,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 0.999996484929637,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 1.0000093425045455,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 2.0000000894609786,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 2.0000000895362158,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 2.0000004573114087,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 2.0000000000000013,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 1e-06,
    "quantity": "cubic_remainder",
    "slope": 2.9999942169523783,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 2.0000168279324995,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 0.0001,
    "quantity": "discrete_correction",
    "slope": 2.000016775574863,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 1.9999569290081822,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 1.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 0.0001,
    "quantity": "cubic_remainder",
    "slope": 3.000027750802719,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 0.001,
    "quantity": "linear",
    "slope": 1.0000000000000002,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 0.001,
    "quantity": "nonlinear_discretization",
    "slope": 1.0003997831261429,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 0.001,
    "quantity": "total_linear_simulation",
    "slope": 1.6076375352369598,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.0003480502370783,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.00034814212842,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.999966934766178,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 1.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 3.0001800960003306,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.0016693063368076,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.001670038473234,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.000297165397827,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 2.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.00227444192313,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 0.1,
    "quantity": "linear",
    "slope": 0.9999999999999987,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.002947044623721,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 1.3662484818347682,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.0033862017494655,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.003385347928351,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.0030732897946484,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 1.9999999999999978,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 16,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.002930874691051,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 1e-08,
    "quantity": "linear",
    "slope": 1.0000000000000009,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 1e-08,
    "quantity": "nonlinear_discretization",
    "slope": 1.0000000021729323,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 1e-08,
    "quantity": "total_linear_simulation",
    "slope": 1.0000000725729117,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 1e-08,
    "quantity": "continuous_correction",
    "slope": 2.0000000008303536,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 2.000000000830353,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 1e-08,
    "quantity": "ordering",
    "slope": 2.0000000039553774,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 1e-08,
    "quantity": "quadratic",
    "slope": 2.000000000000002,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 1.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 1.0000037366944887,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 1.0001237762973514,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 2.0000000894609786,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 2.000000089466208,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 1.999999718198412,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 2.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 1e-06,
    "quantity": "cubic_remainder",
    "slope": 3.0000013809260753,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.0001,
    "quantity": "linear",
    "slope": 0.9999999999999996,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.0001,
    "quantity": "nonlinear_discretization",
    "slope": 0.9998904687867757,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.0001,
    "quantity": "total_linear_simulation",
    "slope": 1.5234290794894692,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 2.0000168279324995,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.0001,
    "quantity": "discrete_correction",
    "slope": 2.000016824430568,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 1.9999204446587178,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 1.9999999999999987,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.0001,
    "quantity": "cubic_remainder",
    "slope": 2.99999179526853,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.001,
    "quantity": "linear",
    "slope": 0.9999999999999998,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.001,
    "quantity": "nonlinear_discretization",
    "slope": 0.9998965210912463,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.001,
    "quantity": "total_linear_simulation",
    "slope": 1.963890624205045,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.0003480502370783,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.000348056073409,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.9998896826138677,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 1.9999999999999996,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 2.9999613171569854,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.0016693063368076,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.0016694233211663,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.000519004511848,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 2.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.002263245307983,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.1,
    "quantity": "linear",
    "slope": 1.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.003051063064258,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 2.4417744098148897,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.0033862017494655,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.003385981797929,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.003076906932096,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 2.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 32,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.0029716818648207,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 1e-08,
    "quantity": "linear",
    "slope": 0.9999999999999984,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 1e-08,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999999244184202,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 1e-08,
    "quantity": "total_linear_simulation",
    "slope": 1.000009234618056,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 1e-08,
    "quantity": "continuous_correction",
    "slope": 2.0000000008303536,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 2.0000000008303545,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 1e-08,
    "quantity": "ordering",
    "slope": 2.0000000054527676,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 1e-08,
    "quantity": "quadratic",
    "slope": 1.9999999999999964,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 0.9999999999999984,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 1.0000004526615784,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 1.0104485155581182,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 2.0000000894609786,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 2.0000000894611847,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 1.9999979261887313,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 1.9999999999999996,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 2.0000168279324995,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 0.0001,
    "quantity": "cubic_remainder",
    "slope": 2.999978805448037,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 0.001,
    "quantity": "linear",
    "slope": 0.9999999999999982,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 0.001,
    "quantity": "nonlinear_discretization",
    "slope": 0.9997259278133762,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 0.001,
    "quantity": "total_linear_simulation",
    "slope": 2.00334483351379,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.0003480502370783,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.00034805121693,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.9998189246851652,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 1.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 2.999783574200022,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.0016693063368076,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.0016693320093735,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.000578252067444,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 1.9999999999999987,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.0022567192621485,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 0.1,
    "quantity": "linear",
    "slope": 0.9999999999999989,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.0030765802853203,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 2.1326110780625234,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.0033862017494655,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.0033861462649267,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.0030764856612997,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 2.0000000000000036,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 64,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.002980123719883,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 1e-08,
    "quantity": "linear",
    "slope": 1.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 1e-08,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999999320748336,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 1e-08,
    "quantity": "total_linear_simulation",
    "slope": 1.0001085408401322,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 1e-08,
    "quantity": "continuous_correction",
    "slope": 2.0000000008303536,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 2.000000000830353,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 1e-08,
    "quantity": "ordering",
    "slope": 1.999999996068347,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 1e-08,
    "quantity": "quadratic",
    "slope": 1.9999999999999978,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 0.9999999999999978,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 1.000000763661942,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 1.2986696770644321,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 2.0000000894609786,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 2.0000000894609875,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 2.0000008611884517,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 2.0000000000000013,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 2.0000168279324995,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 0.0001,
    "quantity": "discrete_correction",
    "slope": 2.000016827911875,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 1.9999159092019492,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 2.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 0.0001,
    "quantity": "cubic_remainder",
    "slope": 2.9999753330266516,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 0.001,
    "quantity": "linear",
    "slope": 0.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 0.001,
    "quantity": "nonlinear_discretization",
    "slope": 0.9996810227641598,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 0.001,
    "quantity": "total_linear_simulation",
    "slope": 2.001858125247689,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.0003480502370783,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.000348050454007,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.9997998408552389,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 2.000000000000003,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 2.999719747950744,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.0016693063368076,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.0016693125410128,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.00058872969979,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 1.9999999999999982,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.002259624679145,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 0.1,
    "quantity": "linear",
    "slope": 0.999999999999998,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.0030847840699306,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 2.0312248935981896,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.0033862017494655,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.003386187904319,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.0030781193090212,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 2.000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 128,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.00298404671596,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 1e-08,
    "quantity": "linear",
    "slope": 1.0000000000000013,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 1e-08,
    "quantity": "nonlinear_discretization",
    "slope": 1.0000000278626051,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 1e-08,
    "quantity": "total_linear_simulation",
    "slope": 1.0029335345493051,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 1e-08,
    "quantity": "continuous_correction",
    "slope": 2.0000000008303536,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 2.000000000830353,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 1.0000000000000016,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 1.0000008892768815,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 1.914588223075326,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 2.0000000894609786,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 2.0000000894609795,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 2.000000599895718,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 1.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 2.0000168279324995,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 0.0001,
    "quantity": "discrete_correction",
    "slope": 2.00001682793039,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 1.999900469686545,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 2.000000000000002,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 0.0001,
    "quantity": "cubic_remainder",
    "slope": 2.999972956937807,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 0.001,
    "quantity": "linear",
    "slope": 1.0000000000000002,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 0.001,
    "quantity": "nonlinear_discretization",
    "slope": 0.9996697989167663,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 0.001,
    "quantity": "total_linear_simulation",
    "slope": 2.0007710729632975,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.0003480502370783,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.000348050289652,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.9997954209405164,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 1.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 2.999702517215978,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.0016693063368076,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.001669307881321,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.0005719841366667,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 1.9999999999999996,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.002282474976093,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 0.1,
    "quantity": "linear",
    "slope": 1.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.0030940814747993,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 2.0101507028890278,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.0033862017494655,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.003386198346335,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.003085412160558,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 2.0000000000000013,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D1_hold",
    "N": 256,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.0029922776313764,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 1e-08,
    "quantity": "linear",
    "slope": 0.9999999999999996,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 1e-08,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999999155357063,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 1e-08,
    "quantity": "total_linear_simulation",
    "slope": 0.9999999155042891,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 1.9999999950856722,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 0.9999999999999998,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999969678222471,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 0.9999960372977568,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 1.9999995168891542,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 1.9999995035729847,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 1.9999994922108402,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 1.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 1e-06,
    "quantity": "cubic_remainder",
    "slope": 2.999999451133285,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 2.000001154780732,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.0001,
    "quantity": "discrete_correction",
    "slope": 1.999999628154084,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 1.9999719152959667,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 2.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.0001,
    "quantity": "cubic_remainder",
    "slope": 2.999974622737942,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.001,
    "quantity": "linear",
    "slope": 1.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.001,
    "quantity": "nonlinear_discretization",
    "slope": 1.0002730134853013,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.001,
    "quantity": "total_linear_simulation",
    "slope": 1.1224463820742443,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.0000619398517183,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.0000603102546157,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.999959627986125,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 1.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 3.0002555568566245,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.01,
    "quantity": "linear",
    "slope": 1.0000000000000002,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.01,
    "quantity": "nonlinear_discretization",
    "slope": 0.9995822932079015,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.01,
    "quantity": "total_linear_simulation",
    "slope": 2.257362949796174,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.001213844439018,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.0012131034655996,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.0068581347080663,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 1.9999999999999978,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.0036553594273983,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.1,
    "quantity": "linear",
    "slope": 0.9999999999999989,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.0045616870994225,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 1.4918698517033995,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.0045737205265137,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.0045730972096076,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.0043918965132694,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 2.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 16,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.0041492332221393,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 1e-08,
    "quantity": "linear",
    "slope": 0.9999999999999998,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 1e-08,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999999476887457,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 1e-08,
    "quantity": "total_linear_simulation",
    "slope": 0.9999999462512098,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 1.9999999878298993,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 1.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999978925672888,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 0.9999970321926465,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 1.9999995168891542,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 1.9999990904610032,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 1.9999994127965115,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 2.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 1e-06,
    "quantity": "cubic_remainder",
    "slope": 2.9999994956523035,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.0001,
    "quantity": "linear",
    "slope": 0.9999999999999998,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.0001,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999881182626765,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.0001,
    "quantity": "total_linear_simulation",
    "slope": 1.0479392505818677,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 2.000001154780732,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.0001,
    "quantity": "discrete_correction",
    "slope": 2.0000011476888457,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 1.999975597205048,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 2.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.0001,
    "quantity": "cubic_remainder",
    "slope": 2.9999738736442914,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.0000619398517183,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.0000619450796098,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.9998660300077342,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 1.9999999999999996,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 2.999905563761181,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.01,
    "quantity": "linear",
    "slope": 0.9999999999999996,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.01,
    "quantity": "nonlinear_discretization",
    "slope": 0.9968734189063654,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.01,
    "quantity": "total_linear_simulation",
    "slope": 2.0120677967816225,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.001213844439018,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.0012139256737385,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.0012151081219804,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 1.9999999999999987,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.0006019693053565,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.1,
    "quantity": "linear",
    "slope": 1.0000000000000002,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.0043231536061017,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 2.7149419689081142,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.0045737205265137,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.004573419447188,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.0041452602131176,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 1.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 32,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.0039405190920827,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 1.9999999706989753,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 1.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999992087070724,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 1.0000009109885772,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 1.9999995168891542,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 1.999999423992084,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 1.9999995907189287,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 2.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 1e-06,
    "quantity": "cubic_remainder",
    "slope": 2.999999352492549,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 2.000001154780732,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.0000619398517183,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.00006207434346,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.9999241022564886,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 1.9999999999999996,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 3.0001911168491513,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 0.01,
    "quantity": "linear",
    "slope": 0.999999999999998,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 0.01,
    "quantity": "nonlinear_discretization",
    "slope": 1.0004318194177073,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 0.01,
    "quantity": "total_linear_simulation",
    "slope": 1.9732149253478664,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.001213844439018,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.0012139547335024,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.0022725423365513,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 2.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.0025043138716425,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 0.1,
    "quantity": "linear",
    "slope": 1.000000000000001,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.00380709532075,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 2.0703216722788933,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.0045737205265137,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.004573600020124,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.0036028464448146,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 1.9999999999999978,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 64,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.0033697012538014,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 1.999999943405216,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 0.9999999999999998,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999999436403527,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 1.0000320594933936,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 1.9999995168891542,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 1.9999994591581345,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 1.9999993318079408,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 2.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 1e-06,
    "quantity": "cubic_remainder",
    "slope": 2.9999988686180696,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 2.000001154780732,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 0.0001,
    "quantity": "discrete_correction",
    "slope": 2.000001169175801,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 2.000020982184917,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 1.9999999999999987,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 0.0001,
    "quantity": "cubic_remainder",
    "slope": 2.9999979477372953,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.0000619398517183,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.0000619032646467,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.9999355978297266,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 2.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 3.0002024657956743,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 0.01,
    "quantity": "linear",
    "slope": 0.9999999999999998,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 0.01,
    "quantity": "nonlinear_discretization",
    "slope": 0.9998354421860424,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 0.01,
    "quantity": "total_linear_simulation",
    "slope": 2.011046018984517,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.001213844439018,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.0012138243327975,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.006029785921102,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 2.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.003422885617505,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 0.1,
    "quantity": "linear",
    "slope": 0.9999999999999989,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.0047282291704664,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 2.0281698102024306,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.0045737205265137,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.0045737142513276,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.0044665932853123,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 1.9999999999999944,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 128,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.0042196113310333,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 1.99999996265964,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 0.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 1.0000005089566157,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 1.0001289434011915,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 1.9999995168891542,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 1.9999995083455666,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 1.9999987510235866,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 1.9999999999999982,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 1e-06,
    "quantity": "cubic_remainder",
    "slope": 2.9999977165819742,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 2.000001154780732,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 0.0001,
    "quantity": "discrete_correction",
    "slope": 2.0000011579007886,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 2.000020081315697,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 1.9999999999999982,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 0.0001,
    "quantity": "cubic_remainder",
    "slope": 2.9999981653075687,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.0000619398517183,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.000061931836379,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.9999360295103756,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 2.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 3.000202604051705,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 0.01,
    "quantity": "linear",
    "slope": 1.0000000000000007,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 0.01,
    "quantity": "nonlinear_discretization",
    "slope": 0.999782258566394,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 0.01,
    "quantity": "total_linear_simulation",
    "slope": 2.0033769556706895,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.001213844439018,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.0012138401874915,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.0063352073724596,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 1.9999999999999987,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.003482489453638,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 0.1,
    "quantity": "linear",
    "slope": 0.9999999999999993,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.0046978904788533,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 2.010202575650115,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.0045737205265137,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.0045737186673325,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.0044434993627442,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 2.0000000000000018,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2",
    "N": 256,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.0042025654135323,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 1.9999999943944518,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 1.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999953958285663,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 0.9999951470203098,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 1.9999994520934044,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 1.9999994420000244,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 1.9999996222773286,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 2.0000000000000013,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 1e-06,
    "quantity": "cubic_remainder",
    "slope": 2.9999992038996477,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 1.9999995460677078,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 0.0001,
    "quantity": "discrete_correction",
    "slope": 1.9999998156636687,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 1.9999720832355088,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 2.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 0.0001,
    "quantity": "cubic_remainder",
    "slope": 2.9999700990547176,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 0.001,
    "quantity": "linear",
    "slope": 1.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 0.001,
    "quantity": "nonlinear_discretization",
    "slope": 1.0002524302437543,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 0.001,
    "quantity": "total_linear_simulation",
    "slope": 1.0964612156084068,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.000086164427742,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.0000842566049926,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.9999550664206582,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 2.000000000000001,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.001302568583285,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.0013016634159264,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.0064914520941897,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 1.9999999999999982,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.0035696422026446,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 0.1,
    "quantity": "linear",
    "slope": 0.9999999999999998,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.0045591469555615,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 1.4691378267086745,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.0045599017509828,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.004559365738256,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.00440923886094,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 1.9999999999999996,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 16,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.0041720169581865,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 1.9999999874794545,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 0.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999980225641689,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 0.9999966335364588,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 1.9999994520934044,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 1.9999990380443597,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 1.9999991383619358,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 1.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 1e-06,
    "quantity": "cubic_remainder",
    "slope": 2.999999228397042,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.0001,
    "quantity": "linear",
    "slope": 1.0000000000000002,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.0001,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999932754805728,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.0001,
    "quantity": "total_linear_simulation",
    "slope": 1.0022404229091728,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 1.9999995460677078,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.0001,
    "quantity": "discrete_correction",
    "slope": 1.9999994089020734,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 2.0000055209404826,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 2.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.0001,
    "quantity": "cubic_remainder",
    "slope": 2.999974253868717,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.001,
    "quantity": "linear",
    "slope": 0.9999999999999996,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.001,
    "quantity": "nonlinear_discretization",
    "slope": 1.000237022966935,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.001,
    "quantity": "total_linear_simulation",
    "slope": 1.5955812093386066,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.000086164427742,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.000085901231864,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.9999470649333002,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 1.9999999999999996,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 3.000231946013779,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.001302568583285,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.0013024770444203,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.0048758388382373,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 1.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.0034315887188057,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.1,
    "quantity": "linear",
    "slope": 0.9999999999999998,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.0044740346634864,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 2.994618559931197,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.0045599017509828,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.004559688409801,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.0042960580904943,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 2.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 32,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.004084149147788,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 1.9999999720053692,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 0.9999999999999998,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999988049917765,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 1.00000308211774,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 1.9999994520934044,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 1.9999993498555344,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 1.9999994423815792,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 1.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 1e-06,
    "quantity": "cubic_remainder",
    "slope": 2.999999088324122,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 1.9999995460677078,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 0.001,
    "quantity": "linear",
    "slope": 1.000000000000001,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 0.001,
    "quantity": "nonlinear_discretization",
    "slope": 1.0002716960602778,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 0.001,
    "quantity": "total_linear_simulation",
    "slope": 1.9593842728809814,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.000086164427742,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.000086223229009,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.999913826886907,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 1.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 3.0002300434540965,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.001302568583285,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.00130263034528,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.0016645595604605,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 1.9999999999999996,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.0022488723077454,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 0.1,
    "quantity": "linear",
    "slope": 0.999999999999997,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.0040998970716222,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 2.0812377370383315,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.0045599017509828,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.0045598070414132,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.0039404593269303,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 1.999999999999997,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 64,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.003754230656175,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 1.9999999460948004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 0.9999999999999998,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999999122516642,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 1.0000387452770962,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 1.9999994520934044,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 1.9999993993827423,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 1.9999987996928361,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 1.9999999999999996,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 1e-06,
    "quantity": "cubic_remainder",
    "slope": 2.9999983830905395,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 1.9999995460677078,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 0.0001,
    "quantity": "discrete_correction",
    "slope": 1.9999995588037296,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 2.0000213112748155,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 1.9999999999999964,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 0.0001,
    "quantity": "cubic_remainder",
    "slope": 2.9999966348430385,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 0.001,
    "quantity": "linear",
    "slope": 1.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 0.001,
    "quantity": "nonlinear_discretization",
    "slope": 1.0002662117324246,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 0.001,
    "quantity": "total_linear_simulation",
    "slope": 1.9998083487067178,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.000086164427742,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.00008618511275,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.9999185308225684,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 2.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 3.000232493383075,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.001302568583285,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.001302588138964,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.001909737107602,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 1.9999999999999987,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.002429253786674,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 0.1,
    "quantity": "linear",
    "slope": 0.9999999999999982,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.0040127435970638,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 2.021363081181842,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.0045599017509828,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.0045598761677823,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.0038476895693837,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 2.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 128,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.003659296903695,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 1.9999999620673452,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 1.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 1.00000061772035,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 1.0004232456608289,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 1.9999994520934044,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 1.9999994505155538,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 1.999997915801134,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 2.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 1e-06,
    "quantity": "cubic_remainder",
    "slope": 2.999997299658638,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 1.9999995460677078,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 0.0001,
    "quantity": "discrete_correction",
    "slope": 1.999999547220373,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 2.0000197220317966,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 2.000000000000001,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 0.0001,
    "quantity": "cubic_remainder",
    "slope": 2.9999963686235467,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 0.001,
    "quantity": "linear",
    "slope": 0.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 0.001,
    "quantity": "nonlinear_discretization",
    "slope": 1.0002861283096618,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 0.001,
    "quantity": "total_linear_simulation",
    "slope": 2.000806804386275,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.000086164427742,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.000086166261767,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.9999087869006973,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 2.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 3.00023033283237,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.001302568583285,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.0013025711985106,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.001417880204612,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 2.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.0018622905692545,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 0.1,
    "quantity": "linear",
    "slope": 1.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.0042243304166032,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 2.0090934962553177,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.0045599017509828,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.0045598965441007,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.0040583092605946,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 1.9999999999999964,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D2_hold",
    "N": 256,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.003873761060146,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 1e-08,
    "quantity": "continuous_correction",
    "slope": 1.999999999036525,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 1.9999999990061914,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 1.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 0.999993035780465,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 0.999998024125753,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 1.999999907373428,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 1.9999999037325409,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 2.0000011706250613,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 1.9999999999999978,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 1e-06,
    "quantity": "cubic_remainder",
    "slope": 3.0000002912812174,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 2.00000480096662,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 0.0001,
    "quantity": "discrete_correction",
    "slope": 2.0000047074225633,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 1.999979884883424,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 1.9999999999999978,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 0.0001,
    "quantity": "cubic_remainder",
    "slope": 2.9999942879998853,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 0.001,
    "quantity": "linear",
    "slope": 1.0000000000000002,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 0.001,
    "quantity": "nonlinear_discretization",
    "slope": 0.9994440620424937,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 0.001,
    "quantity": "total_linear_simulation",
    "slope": 1.4997076832055356,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.000155002277082,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.000154866887444,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 0.01,
    "quantity": "linear",
    "slope": 0.9999999999999993,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 0.01,
    "quantity": "nonlinear_discretization",
    "slope": 0.9978859052258053,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 0.01,
    "quantity": "total_linear_simulation",
    "slope": 2.1282868599002396,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.0012648120799637,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.0012650066312507,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.000916426748202,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 1.9999999999999996,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.0005515118939634,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 0.1,
    "quantity": "linear",
    "slope": 0.9999999999999998,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.003885229587933,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 1.48968557398254,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.0041663643393,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.004165395728267,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.0038360710004666,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 2.000000000000001,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 16,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.003661031244574,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 1e-08,
    "quantity": "continuous_correction",
    "slope": 1.999999999036525,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 1.9999999990187525,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 1.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 1.000000430091162,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 0.999996750433185,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 1.999999907373428,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 1.999999906139357,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 2.000000037189478,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 2.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 1e-06,
    "quantity": "cubic_remainder",
    "slope": 3.000000351953695,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.0001,
    "quantity": "linear",
    "slope": 1.0000000000000007,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.0001,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999722943584954,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.0001,
    "quantity": "total_linear_simulation",
    "slope": 1.2063638886787815,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 2.00000480096662,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.0001,
    "quantity": "discrete_correction",
    "slope": 2.000004770859553,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 2.000045147033621,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 2.0000000000000013,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.0001,
    "quantity": "cubic_remainder",
    "slope": 2.9999957389199015,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.001,
    "quantity": "linear",
    "slope": 0.9999999999999977,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.001,
    "quantity": "nonlinear_discretization",
    "slope": 0.9994003268544408,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.001,
    "quantity": "total_linear_simulation",
    "slope": 1.9179853462531258,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.000155002277082,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.0001549851631855,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.999799469936885,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 2.000000000000001,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 3.0004363392996143,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.01,
    "quantity": "linear",
    "slope": 1.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.01,
    "quantity": "nonlinear_discretization",
    "slope": 0.9980123346146642,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.01,
    "quantity": "total_linear_simulation",
    "slope": 2.0370614444055675,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.0012648120799637,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.001264843187255,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.0012260797775254,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 2.000000000000001,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.0005690379391,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.1,
    "quantity": "linear",
    "slope": 1.000000000000001,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.003935975000757,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 2.969085039647384,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.0041663643393,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.004166112905733,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.003824980858664,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 1.9999999999999987,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 32,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.00366033105731,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 1e-08,
    "quantity": "continuous_correction",
    "slope": 1.999999999036525,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 1.9999999990250283,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 0.9999999999999998,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 1.0000006022040535,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 1.000020273686365,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 1.999999907373428,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 1.999999907376774,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 2.0000000679811816,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 2.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 1e-06,
    "quantity": "cubic_remainder",
    "slope": 3.0000003423185126,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 2.00000480096662,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.0001,
    "quantity": "discrete_correction",
    "slope": 2.000004799683831,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 2.0000222405140256,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 2.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.0001,
    "quantity": "cubic_remainder",
    "slope": 2.9999911258356544,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.001,
    "quantity": "linear",
    "slope": 0.9999999999999987,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.001,
    "quantity": "nonlinear_discretization",
    "slope": 0.9991271076351724,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.001,
    "quantity": "total_linear_simulation",
    "slope": 1.9962827499105085,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.000155002277082,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.0001550006926663,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.9997869530531132,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 1.9999999999999996,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 3.0001927256271843,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.01,
    "quantity": "linear",
    "slope": 0.9999999999999984,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.01,
    "quantity": "nonlinear_discretization",
    "slope": 0.9979467436381344,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.01,
    "quantity": "total_linear_simulation",
    "slope": 2.009277025916432,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.0012648120799637,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.0012648206400625,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.0012130778577903,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 2.000000000000002,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.000574081530316,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.1,
    "quantity": "linear",
    "slope": 1.0000000000000007,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.0039415011308168,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 2.1030531543592783,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.0041663643393,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.004166300173226,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.0038161859745096,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 2.0000000000000013,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 64,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.003654670657768,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 1e-08,
    "quantity": "linear",
    "slope": 1.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 1e-08,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999999355250343,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 1e-08,
    "quantity": "total_linear_simulation",
    "slope": 0.9999997851114348,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 1e-08,
    "quantity": "continuous_correction",
    "slope": 1.9999999990365211,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 1.9999999990298605,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 0.9999999999999993,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999997462287757,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 1.0002659575601613,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 1.9999999073734285,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 1.9999999086067535,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 2.0000008675340895,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 1.9999999999999987,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 1e-06,
    "quantity": "cubic_remainder",
    "slope": 2.99999991820637,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 2.0000048009666216,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 0.0001,
    "quantity": "discrete_correction",
    "slope": 2.0000048009645175,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 1.9999594106209306,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 2.000000000000001,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 0.0001,
    "quantity": "cubic_remainder",
    "slope": 3.0000021425588907,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.0001550022770807,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.000155001985633,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.9998101740524048,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 1.999999999999997,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 2.9999803889782894,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.0012648120799645,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.001264814215153,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.0012242504010005,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 1.9999999999999996,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.0005846805371474,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 0.1,
    "quantity": "linear",
    "slope": 1.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.0039462444452956,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 2.0262034220061036,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.0041663643392855,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.0041663483219088,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.003817115963311,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 2.0000000000000013,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 128,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.0036564396665306,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 1e-08,
    "quantity": "linear",
    "slope": 0.9999999999999996,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 1e-08,
    "quantity": "nonlinear_discretization",
    "slope": 1.0000000030762277,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 1e-08,
    "quantity": "total_linear_simulation",
    "slope": 1.0000000857337132,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 1e-08,
    "quantity": "continuous_correction",
    "slope": 1.9999999990365211,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 1.9999999990347856,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 0.9999999999999998,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 0.999998435801843,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 1.0086854271085477,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 1.9999999073734285,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 1.999999907490137,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 2.000001659536017,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 1.9999999999999987,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 2.0000048009666216,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 0.0001,
    "quantity": "discrete_correction",
    "slope": 2.00000480097777,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 1.999947958725392,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 1.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.0001550022770807,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.0001550022064265,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.9998171915597829,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 1.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 2.999955241294894,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.0012648120799645,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.001264812617656,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.001231834386027,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 1.9999999999999987,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.0005881697955785,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 0.1,
    "quantity": "linear",
    "slope": 0.9999999999999987,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.0039568712648812,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 2.0095566387823314,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.0041663643392855,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.0041663604158084,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.0038264000617914,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 2.000000000000001,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3",
    "N": 256,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.0036664195204286,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 1e-08,
    "quantity": "linear",
    "slope": 1.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 1e-08,
    "quantity": "nonlinear_discretization",
    "slope": 1.000000076572252,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 1e-08,
    "quantity": "total_linear_simulation",
    "slope": 1.0000000761969363,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 1e-08,
    "quantity": "continuous_correction",
    "slope": 1.9999999992800186,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 1.99999999924896,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 1e-08,
    "quantity": "ordering",
    "slope": 1.9999999918507938,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 1e-08,
    "quantity": "quadratic",
    "slope": 2.0000000000000018,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 0.9999999999999993,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 0.999998009278087,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 1.0000018239388186,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 1.9999999312915988,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 1.9999999279213156,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 2.0000007278863463,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 2.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 1e-06,
    "quantity": "cubic_remainder",
    "slope": 3.0000002268661663,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 2.000002826917387,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 0.0001,
    "quantity": "discrete_correction",
    "slope": 2.0000030127001915,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 1.999987547531691,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 1.9999999999999987,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 0.0001,
    "quantity": "cubic_remainder",
    "slope": 2.999992104971682,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 0.001,
    "quantity": "linear",
    "slope": 0.9999999999999993,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 0.001,
    "quantity": "nonlinear_discretization",
    "slope": 0.9995058372260931,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 0.001,
    "quantity": "total_linear_simulation",
    "slope": 1.5947787896442087,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.00012445355064,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.000124350353241,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.9998420559011307,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 1.9999999999999978,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.0012218446878127,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.0012220628667152,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.000862431681596,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 2.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.0002561119019897,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 0.1,
    "quantity": "linear",
    "slope": 1.0000000000000009,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.004035845099975,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 1.5201382143467765,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.0043110314683137,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.0043100046712485,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.0039564610067666,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 1.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 16,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.0037659282719287,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 1e-08,
    "quantity": "linear",
    "slope": 1.0000000000000002,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 1e-08,
    "quantity": "nonlinear_discretization",
    "slope": 1.0000001725853118,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 1e-08,
    "quantity": "total_linear_simulation",
    "slope": 1.000000178497999,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 1e-08,
    "quantity": "continuous_correction",
    "slope": 1.9999999992800186,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 1.9999999992619786,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 1e-08,
    "quantity": "ordering",
    "slope": 1.9999999896750837,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 1e-08,
    "quantity": "quadratic",
    "slope": 2.000000000000003,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 0.9999999999999993,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 1.0000001718936353,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 0.9999967705666338,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 1.9999999312915988,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 1.9999999306972047,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 1.9999999044676344,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 2.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 1e-06,
    "quantity": "cubic_remainder",
    "slope": 3.0000002209469434,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 0.0001,
    "quantity": "linear",
    "slope": 1.0000000000000002,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 0.0001,
    "quantity": "nonlinear_discretization",
    "slope": 1.000006282118232,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 0.0001,
    "quantity": "total_linear_simulation",
    "slope": 1.223343000296753,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 2.000002826917387,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 0.0001,
    "quantity": "discrete_correction",
    "slope": 2.0000028203289437,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 2.0000076246088514,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 2.000000000000001,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 0.0001,
    "quantity": "cubic_remainder",
    "slope": 3.000005748026242,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.00012445355064,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.0001244335335837,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.9999515281192757,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 2.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 3.0005675326616754,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.0012218446878127,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.0012218838644418,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.0011905849240557,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 2.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.0003646137445745,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 0.1,
    "quantity": "linear",
    "slope": 0.9999999999999989,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.004088157248692,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 2.9432871112213035,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.0043110314683137,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.004310767124503,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.003948146629515,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 1.9999999999999978,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 32,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.0037672042600874,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 1e-08,
    "quantity": "linear",
    "slope": 1.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 1e-08,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999997556057303,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 1e-08,
    "quantity": "total_linear_simulation",
    "slope": 0.999999760317385,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 1e-08,
    "quantity": "continuous_correction",
    "slope": 1.9999999992800186,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 1.9999999992670754,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 1e-08,
    "quantity": "ordering",
    "slope": 2.0000000334530754,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 1e-08,
    "quantity": "quadratic",
    "slope": 1.9999999999999987,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 0.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 1.0000005500841027,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 1.000016747019607,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 1.9999999312915988,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 1.9999999316935668,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 1.9999998950283446,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 2.000000000000001,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 1e-06,
    "quantity": "cubic_remainder",
    "slope": 3.0000002497004865,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 2.000002826917387,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.00012445355064,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.000124450157041,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.9999170983351282,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 1.9999999999999973,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 3.00032751316584,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.0012218446878127,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.00122185444285,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.00124029364468,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 1.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.000408658191024,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 0.1,
    "quantity": "linear",
    "slope": 1.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.0040979164038812,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 2.098038910205133,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.0043110314683137,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.004310964586301,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.0039433721349176,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 2.000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 64,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.0037650548383166,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 1e-08,
    "quantity": "linear",
    "slope": 0.9999999999999993,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 1e-08,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999999618390633,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 1e-08,
    "quantity": "total_linear_simulation",
    "slope": 0.999999828554437,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 1e-08,
    "quantity": "continuous_correction",
    "slope": 1.9999999992800186,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 1.9999999992726378,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 0.9999999999999993,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 0.999999186379077,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 1.000220093221384,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 1.9999999312915988,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 1.999999930596891,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 2.000000795785689,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 1.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 1e-06,
    "quantity": "cubic_remainder",
    "slope": 2.9999997313320037,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 0.0001,
    "quantity": "linear",
    "slope": 0.999999999999998,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 0.0001,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999418699994773,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 0.0001,
    "quantity": "total_linear_simulation",
    "slope": 1.9953599935591257,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 2.000002826917387,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 0.0001,
    "quantity": "discrete_correction",
    "slope": 2.0000028271636716,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 2.0000124035046913,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 1.9999999999999987,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 0.0001,
    "quantity": "cubic_remainder",
    "slope": 2.9999988620165605,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.00012445355064,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.000124453231572,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.9998681951521056,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 2.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 2.999982359490169,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.0012218446878127,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.0012218474301204,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.0012101640168165,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 2.0000000000000013,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.000453783709231,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 0.1,
    "quantity": "linear",
    "slope": 0.9999999999999989,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.0040975729684731,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 2.0252663755472757,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.0043110314683137,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.0043110146405225,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.003940010052472,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 1.9999999999999987,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 128,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.003762898557897,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 1e-08,
    "quantity": "linear",
    "slope": 1.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 1e-08,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999999882493543,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 1e-08,
    "quantity": "total_linear_simulation",
    "slope": 1.000000097311925,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 1e-08,
    "quantity": "continuous_correction",
    "slope": 1.9999999992800186,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 1e-08,
    "quantity": "discrete_correction",
    "slope": 1.9999999992778743,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 1.000000000000001,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999986273145988,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 1.0073165940329993,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 1.9999999312915988,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 1e-06,
    "quantity": "discrete_correction",
    "slope": 1.9999999312169958,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 2.0000011847403583,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 1.9999999999999978,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 0.0001,
    "quantity": "linear",
    "slope": 0.9999999999999996,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 0.0001,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999402988408995,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 0.0001,
    "quantity": "total_linear_simulation",
    "slope": 1.9999040034314113,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 2.000002826917387,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 0.0001,
    "quantity": "discrete_correction",
    "slope": 2.000002826875889,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 2.000030419880161,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 2.0000000000000018,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 2.00012445355064,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 0.001,
    "quantity": "discrete_correction",
    "slope": 2.000124453407493,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.9998871862069485,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 1.9999999999999987,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 2.999887692352288,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 2.0012218446878127,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 0.01,
    "quantity": "discrete_correction",
    "slope": 2.0012218453345785,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 2.0012478664120157,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 2.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 3.000437325265751,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 0.1,
    "quantity": "linear",
    "slope": 0.9999999999999974,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 1.004111807112734,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 2.009451755361854,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 2.0043110314683137,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 0.1,
    "quantity": "discrete_correction",
    "slope": 2.0043110273669607,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 2.003952545621573,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 2.0000000000000013,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D3_hold",
    "N": 256,
    "t": 0.1,
    "quantity": "cubic_remainder",
    "slope": 3.0037758398355625,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 1e-08,
    "quantity": "linear",
    "slope": 1.0000000000000002,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 1e-08,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999999900553246,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 1e-08,
    "quantity": "total_linear_simulation",
    "slope": 0.9999999900553246,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 1e-08,
    "quantity": "continuous_correction",
    "slope": 1.9999999801777826,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 1e-08,
    "quantity": "ordering",
    "slope": 1.9999999801777826,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 1e-08,
    "quantity": "quadratic",
    "slope": 1.9999999999999982,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 1e-08,
    "quantity": "cubic_remainder",
    "slope": 2.9999999071903227,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 0.9999999999999993,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 1.000007492834317,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 1.000007492834317,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 1.9999999622869824,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 1.9999999622869824,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 1.9999999999999987,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 0.0001,
    "quantity": "linear",
    "slope": 0.9999999999999977,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 0.0001,
    "quantity": "nonlinear_discretization",
    "slope": 1.1146202082121917,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 0.0001,
    "quantity": "total_linear_simulation",
    "slope": 1.1146202082121917,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 1.9999999416651888,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 1.9999999416651888,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 1.9999999999999973,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 0.001,
    "quantity": "linear",
    "slope": 1.000000000000001,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 0.001,
    "quantity": "nonlinear_discretization",
    "slope": 1.9633736772049977,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 0.001,
    "quantity": "total_linear_simulation",
    "slope": 1.9633736772049977,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 1.9999999414904324,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.9999999414904324,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 2.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 0.01,
    "quantity": "nonlinear_discretization",
    "slope": 2.000165692673771,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 0.01,
    "quantity": "total_linear_simulation",
    "slope": 2.000165692673771,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 1.9999999415272267,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 1.9999999415272267,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 1.9999999999999987,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 1.9999999415771397,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 1.9999999415771397,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_128",
    "N": 128,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 2.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 1e-08,
    "quantity": "linear",
    "slope": 1.0000000000000002,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 1e-08,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999999998974216,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 1e-08,
    "quantity": "total_linear_simulation",
    "slope": 0.9999999998974216,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 1e-08,
    "quantity": "continuous_correction",
    "slope": 1.9999998191253838,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 1e-08,
    "quantity": "ordering",
    "slope": 1.9999998191253838,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 1e-08,
    "quantity": "quadratic",
    "slope": 1.9999999999999996,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 1e-08,
    "quantity": "cubic_remainder",
    "slope": 2.9999998562015944,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 1.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 0.999999492487089,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 0.999999492487089,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 1.9999984086925977,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 1.9999984086925977,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 2.0000000000000013,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 1e-06,
    "quantity": "cubic_remainder",
    "slope": 2.9999976972349267,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 0.0001,
    "quantity": "linear",
    "slope": 1.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 0.0001,
    "quantity": "nonlinear_discretization",
    "slope": 1.0004573235999767,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 0.0001,
    "quantity": "total_linear_simulation",
    "slope": 1.0004573235999767,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 1.9999989615307503,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 1.9999989615307503,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 1.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 0.0001,
    "quantity": "cubic_remainder",
    "slope": 2.999973075812718,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 0.001,
    "quantity": "linear",
    "slope": 1.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 0.001,
    "quantity": "nonlinear_discretization",
    "slope": 1.0646799904424238,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 0.001,
    "quantity": "total_linear_simulation",
    "slope": 1.0646799904424238,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 1.9999986855456213,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.9999986855456213,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 2.000000000000001,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 2.999870189002142,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 0.01,
    "quantity": "linear",
    "slope": 1.0000000000000002,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 0.01,
    "quantity": "nonlinear_discretization",
    "slope": 2.0646858343404895,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 0.01,
    "quantity": "total_linear_simulation",
    "slope": 2.0646858343404895,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 1.9999986761337378,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 1.9999986761337378,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 2.000000000000001,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 0.01,
    "quantity": "cubic_remainder",
    "slope": 2.999087357555164,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 0.1,
    "quantity": "linear",
    "slope": 0.9999999999999984,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 2.290323294748257,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 2.290323294748257,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 1.9999986783023265,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 1.9999986783023265,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_16",
    "N": 16,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 1.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 1.0,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 0.9999994181324378,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 0.9999994181324378,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 1.999999818867719,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 1.999999818867719,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 2.000000000000001,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 1e-06,
    "quantity": "cubic_remainder",
    "slope": 2.9999979390791065,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 0.0001,
    "quantity": "linear",
    "slope": 0.9999999999999982,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 0.0001,
    "quantity": "nonlinear_discretization",
    "slope": 1.0031130825905867,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 0.0001,
    "quantity": "total_linear_simulation",
    "slope": 1.0031130825905867,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 1.9999995556659773,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 1.9999995556659773,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 2.0000000000000013,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 0.0001,
    "quantity": "cubic_remainder",
    "slope": 2.9999704678618104,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 0.001,
    "quantity": "linear",
    "slope": 1.0000000000000002,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 0.001,
    "quantity": "nonlinear_discretization",
    "slope": 1.366874022742744,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 0.001,
    "quantity": "total_linear_simulation",
    "slope": 1.366874022742744,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 1.9999995321343742,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.9999995321343742,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 1.9999999999999996,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 0.001,
    "quantity": "cubic_remainder",
    "slope": 2.99988352760994,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 0.01,
    "quantity": "linear",
    "slope": 0.9999999999999966,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 0.01,
    "quantity": "nonlinear_discretization",
    "slope": 2.0088883177441352,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 0.01,
    "quantity": "total_linear_simulation",
    "slope": 2.0088883177441352,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 1.999999531597743,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 1.999999531597743,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 1.9999999999999991,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 2.031288493436737,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 2.031288493436737,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 1.9999995323202622,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 1.9999995323202622,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_32",
    "N": 32,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 2.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_64",
    "N": 64,
    "t": 1e-06,
    "quantity": "linear",
    "slope": 0.9999999999999989,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_64",
    "N": 64,
    "t": 1e-06,
    "quantity": "nonlinear_discretization",
    "slope": 1.0000004077223987,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_64",
    "N": 64,
    "t": 1e-06,
    "quantity": "total_linear_simulation",
    "slope": 1.0000004077223987,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_64",
    "N": 64,
    "t": 1e-06,
    "quantity": "continuous_correction",
    "slope": 1.9999999600068705,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_64",
    "N": 64,
    "t": 1e-06,
    "quantity": "ordering",
    "slope": 1.9999999600068705,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_64",
    "N": 64,
    "t": 1e-06,
    "quantity": "quadratic",
    "slope": 2.000000000000001,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_64",
    "N": 64,
    "t": 1e-06,
    "quantity": "cubic_remainder",
    "slope": 2.9999989225149415,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_64",
    "N": 64,
    "t": 0.0001,
    "quantity": "linear",
    "slope": 0.9999999999999984,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_64",
    "N": 64,
    "t": 0.0001,
    "quantity": "nonlinear_discretization",
    "slope": 1.0194594468228009,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_64",
    "N": 64,
    "t": 0.0001,
    "quantity": "total_linear_simulation",
    "slope": 1.0194594468228009,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_64",
    "N": 64,
    "t": 0.0001,
    "quantity": "continuous_correction",
    "slope": 1.9999998364935268,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_64",
    "N": 64,
    "t": 0.0001,
    "quantity": "ordering",
    "slope": 1.9999998364935268,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_64",
    "N": 64,
    "t": 0.0001,
    "quantity": "quadratic",
    "slope": 1.9999999999999956,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_64",
    "N": 64,
    "t": 0.001,
    "quantity": "nonlinear_discretization",
    "slope": 1.7875843931289102,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_64",
    "N": 64,
    "t": 0.001,
    "quantity": "total_linear_simulation",
    "slope": 1.7875843931289102,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_64",
    "N": 64,
    "t": 0.001,
    "quantity": "continuous_correction",
    "slope": 1.9999998344525614,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_64",
    "N": 64,
    "t": 0.001,
    "quantity": "ordering",
    "slope": 1.9999998344525614,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_64",
    "N": 64,
    "t": 0.001,
    "quantity": "quadratic",
    "slope": 2.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_64",
    "N": 64,
    "t": 0.01,
    "quantity": "nonlinear_discretization",
    "slope": 2.0011613473035013,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_64",
    "N": 64,
    "t": 0.01,
    "quantity": "total_linear_simulation",
    "slope": 2.0011613473035013,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_64",
    "N": 64,
    "t": 0.01,
    "quantity": "continuous_correction",
    "slope": 1.999999834520494,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_64",
    "N": 64,
    "t": 0.01,
    "quantity": "ordering",
    "slope": 1.999999834520494,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_64",
    "N": 64,
    "t": 0.01,
    "quantity": "quadratic",
    "slope": 2.0000000000000004,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_64",
    "N": 64,
    "t": 0.1,
    "quantity": "nonlinear_discretization",
    "slope": 2.0049382783927805,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_64",
    "N": 64,
    "t": 0.1,
    "quantity": "total_linear_simulation",
    "slope": 2.0049382783927805,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_64",
    "N": 64,
    "t": 0.1,
    "quantity": "continuous_correction",
    "slope": 1.9999998347151897,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_64",
    "N": 64,
    "t": 0.1,
    "quantity": "ordering",
    "slope": 1.9999998347151897,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "amplitude",
    "data": "D4_64",
    "N": 64,
    "t": 0.1,
    "quantity": "quadratic",
    "slope": 2.000000000000002,
    "range": [
      0.03125,
      0.125,
      0.5
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-08,
    "epsilon": 0.03125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.7511146488435205,
    "adjacent": [
      3.5243829793921226,
      3.5193962301205923,
      1.7744987211444656,
      2.2903478379278965
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-08,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.751114650044246,
    "adjacent": [
      3.524382980900203,
      3.51939624844669,
      1.7744987189114747,
      2.2903478182837853
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-08,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.751102422169551,
    "adjacent": [
      3.5243829791345127,
      3.5193960246086733,
      1.7744964301096717,
      2.2902904496357275
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-08,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -3.435243597306212e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-08,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.027505887843121e-06,
    "adjacent": [
      1.4543347415564383e-05,
      3.883909723669804e-07,
      7.637195247134073e-09,
      1.397853595989965e-10
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-08,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 2.7711871342698697,
    "adjacent": [
      2.6182856433735,
      2.82948765820552,
      2.8463545932520353
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-08,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 2.7711871336421097,
    "adjacent": [
      2.6182856438074844,
      2.829487658199548,
      2.8463545907334677
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-08,
    "epsilon": 0.125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.751114648843521,
    "adjacent": [
      3.5243829793921226,
      3.5193962301205923,
      1.7744987211444656,
      2.2903478379278965
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-08,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.7511146536464284,
    "adjacent": [
      3.524382985424435,
      3.5193963034249673,
      1.7744987122125262,
      2.2903477593514596
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-08,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.7509191139892937,
    "adjacent": [
      3.5243829589920486,
      3.519392861331683,
      1.7744620873690076,
      2.2894301879033847
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-08,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -2.2155129321487465e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-08,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.0275058874665755e-06,
    "adjacent": [
      1.4543347416525401e-05,
      3.883909723669804e-07,
      7.637195247134073e-09,
      1.397853595989965e-10
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-08,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 2.771187136153162,
    "adjacent": [
      2.6182856420715495,
      2.829487658223436,
      2.846354600807739
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-08,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 2.7711871336421074,
    "adjacent": [
      2.6182856438074844,
      2.829487658199548,
      2.8463545907334677
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-08,
    "epsilon": 0.5,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.7511146488435214,
    "adjacent": [
      3.5243829793921226,
      3.5193962301205923,
      1.7744987211444656,
      2.2903478379278965
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-08,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.751114668055182,
    "adjacent": [
      3.524383003521229,
      3.5193965233378495,
      1.7744986854171023,
      2.2903475236222457
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-08,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.748016111917765,
    "adjacent": [
      3.524382587877781,
      3.519342009016602,
      1.7739129323912908,
      2.2758155595992
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-08,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -3.0095381798284586e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-08,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.0275058908266057e-06,
    "adjacent": [
      1.4543347421010154e-05,
      3.883909720466378e-07,
      7.637195247134073e-09,
      1.397853595989965e-10
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-08,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 2.7711871436863436,
    "adjacent": [
      2.6182856368637775,
      2.829487658295091,
      2.846354631030572
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-08,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 2.77118713364211,
    "adjacent": [
      2.6182856438074844,
      2.829487658199548,
      2.8463545907334677
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.0567875608147244,
    "adjacent": [
      2.458418386188389,
      3.3302199296982233,
      3.016326179533383,
      3.3057002540378115
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.056787608009505,
    "adjacent": [
      2.458417841966693,
      3.330221008519437,
      3.016325648547373,
      3.305700212480606
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.8914840411196043,
    "adjacent": [
      2.458417828085031,
      3.329990378556078,
      3.0011720468227634,
      2.502258739444725
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -2.073000778604263e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.7043078737814687e-06,
    "adjacent": [
      1.7525941812706276e-05,
      6.576164260038756e-07,
      6.047397467990166e-09,
      1.0183532683943021e-10
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.8496831574745687,
    "adjacent": [
      2.3673429566608335,
      2.96662805068306,
      2.2396909758360546,
      4.071594290933324
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.8496831797581637,
    "adjacent": [
      2.3673429014278886,
      2.9666275946991614,
      2.2396916097883146,
      4.071594190631735
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.056787560814723,
    "adjacent": [
      2.458418386188389,
      3.3302199296982233,
      3.016326179533383,
      3.3057002540378115
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.0567877495888602,
    "adjacent": [
      2.4584162093253714,
      3.3302242449698434,
      3.016324055576537,
      3.3057000877993477
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.523335607778675,
    "adjacent": [
      2.458388856297118,
      3.3264837492525388,
      2.806070200212529,
      0.9594582583986577
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.3077424537809427e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.7043239440448007e-06,
    "adjacent": [
      1.7526019624592497e-05,
      6.576180488590028e-07,
      6.047465380631763e-09,
      1.0183853026593381e-10
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.849683090630977,
    "adjacent": [
      2.3673431223675494,
      2.9666294186657303,
      2.2396890739898887,
      4.0715945918039145
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.849683179758167,
    "adjacent": [
      2.3673429014278886,
      2.9666275946991614,
      2.2396916097883146,
      4.071594190631735
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.056787560814725,
    "adjacent": [
      2.458418386188389,
      3.3302199296982233,
      3.016326179533383,
      3.3057002540378115
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.056788315831487,
    "adjacent": [
      2.4584096791165595,
      3.330237190572974,
      3.016317683501123,
      3.305699588929723
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.013398987727001,
    "adjacent": [
      2.4578637323724446,
      3.272420620935521,
      1.7213235936221327,
      0.11851488442608127
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -3.00446061123612e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.7043882278464818e-06,
    "adjacent": [
      1.752633087534072e-05,
      6.576245409201961e-07,
      6.047735749827552e-09,
      1.0185166431459852e-10
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.8496828233648968,
    "adjacent": [
      2.3673437853126558,
      2.9666348910610005,
      2.2396814667644827,
      4.071595794773607
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.84968317975817,
    "adjacent": [
      2.3673429014278886,
      2.9666275946991614,
      2.2396916097883146,
      4.071594190631735
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.0001,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -2.093706342463601e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.0001,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.104705388199758,
    "adjacent": [
      3.211446384126418,
      3.1507775525463,
      3.0519625437654883,
      3.007970412404697
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.0001,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.3459710438190193e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.0001,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.1047095634699087,
    "adjacent": [
      3.211453526824952,
      3.150784381100667,
      3.0519642267238027,
      3.0079713787878837
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.0001,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -2.5665090400283157e-16,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.0001,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.104726221692332,
    "adjacent": [
      3.2114818422058655,
      3.1508117147995054,
      3.051970964449625,
      3.0079752473821144
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -6.886653095445312e-16,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -6.166065336023315e-05,
    "adjacent": [
      -0.0002811404743320407,
      -1.7383108609207636e-05,
      -7.520183737362218e-07,
      3.989801024060841e-08
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.1875110011786956,
    "adjacent": [
      2.6948683731288523,
      2.1314359309104343,
      2.0242076097695243,
      2.009221321744689
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.18749320259825,
    "adjacent": [
      2.694837485587112,
      2.1314071316161485,
      2.0241990431361274,
      2.009219265275724
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.4730977752177004,
    "adjacent": [
      3.0621942577296144,
      2.589161001196349,
      2.2308297936506793,
      2.073308426088365
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.446188255219837e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -6.165940651279638e-05,
    "adjacent": [
      -0.00028115327148457947,
      -1.7373925708339195e-05,
      -7.49038424082945e-07,
      4.0685128950017884e-08
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.187564344970331,
    "adjacent": [
      2.6949609383901554,
      2.1315222467285864,
      2.024233287262572,
      2.0092274854747636
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.18749320259825,
    "adjacent": [
      2.694837485587112,
      2.1314071316161485,
      2.0241990431361274,
      2.009219265275724
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.473117759895036,
    "adjacent": [
      3.0622313205152927,
      2.5891868341751305,
      2.2308430832662096,
      2.0733126027978623
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.2400332081174984e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -6.165446614488071e-05,
    "adjacent": [
      -0.00028120460590229656,
      -1.733723990122453e-05,
      -7.371304074197488e-07,
      4.38306425359912e-08
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.18777694047382,
    "adjacent": [
      2.6953297392165045,
      2.1318662781990874,
      2.0243356606028304,
      2.009252054949724
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.1874932025982483,
    "adjacent": [
      2.694837485587112,
      2.1314071316161485,
      2.0241990431361274,
      2.009219265275724
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.473197097215742,
    "adjacent": [
      3.0623795439684844,
      2.589289242995183,
      2.23089547202299,
      2.0733288695829675
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0078430159405825,
    "adjacent": [
      2.0134474075366184,
      2.0049039116028498,
      2.0040732161307555,
      2.012301980565898
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0078376163168152,
    "adjacent": [
      2.013412625641424,
      2.0048978443601784,
      2.0040750796457547,
      2.012316069933759
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.05386097728084165,
    "adjacent": [
      0.21224862903361844,
      0.031245657746001704,
      0.005892818096940045,
      0.0013485436061870051
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -2.71795860341856e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -9.639019892117073e-05,
    "adjacent": [
      -0.0003494051657026446,
      -6.947954882790184e-05,
      -1.62275475999762e-05,
      -3.985184252143706e-06
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0837212974571244,
    "adjacent": [
      2.2481341595328597,
      2.0721040522800944,
      2.023750494857843,
      2.026690507045856
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0837497997751444,
    "adjacent": [
      2.2482193316301493,
      2.072130839922898,
      2.0237584128793595,
      2.0266957880422036
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0078970021228293,
    "adjacent": [
      2.0216001242081356,
      2.007127703808453,
      2.0024837829702062,
      2.0034676562380347
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0078430159405856,
    "adjacent": [
      2.0134474075366184,
      2.0049039116028498,
      2.0040732161307555,
      2.012301980565898
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.007821781875502,
    "adjacent": [
      2.013309411164807,
      2.004879912707522,
      2.0040807656881787,
      2.0123584806191492
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.008616805634974831,
    "adjacent": [
      0.03167144661327676,
      0.006034106728403147,
      0.0013548476728391474,
      0.0003291499597442553
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -9.349265607095305e-16,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -9.627936284837646e-05,
    "adjacent": [
      -0.0003490021778352123,
      -6.940024973223236e-05,
      -1.6209074559962723e-05,
      -3.980649961593715e-06
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.083635679912726,
    "adjacent": [
      2.2478783632628008,
      2.0720235944486394,
      2.0237267005657316,
      2.026674593779278
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.083749799775148,
    "adjacent": [
      2.2482193316301493,
      2.072130839922898,
      2.0237584128793595,
      2.0266957880422036
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.007865130574746,
    "adjacent": [
      2.0214919947702326,
      2.0071022518389996,
      2.0024770804367034,
      2.003464659689949
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0078430159405842,
    "adjacent": [
      2.0134474075366184,
      2.0049039116028498,
      2.0040732161307555,
      2.012301980565898
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.007763953971485,
    "adjacent": [
      2.012913650898666,
      2.0048122680772376,
      2.0041049547061616,
      2.012530284783659
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.0017438992857470434,
    "adjacent": [
      0.006073989851796346,
      0.0013810257626401228,
      0.0003285650286036244,
      8.112039007801963e-05
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.2621555836738976e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -9.583557820218155e-05,
    "adjacent": [
      -0.00034738946986543023,
      -6.908233731278414e-05,
      -1.613497141071262e-05,
      -3.962458052186259e-06
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0832915391006086,
    "adjacent": [
      2.2468509458738484,
      2.0717003300111183,
      2.023630916190374,
      2.0266098803269585
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0837497997751466,
    "adjacent": [
      2.2482193316301493,
      2.072130839922898,
      2.0237584128793595,
      2.0266957880422036
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.007738508696767,
    "adjacent": [
      2.021062589944096,
      2.0070011711144344,
      2.0024504124181743,
      2.0034525782408257
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0010010821383677,
    "adjacent": [
      2.009924274942379,
      2.001850936399088,
      1.9989829042855527,
      1.993830374722494
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0009940170856724,
    "adjacent": [
      2.0099030822482424,
      2.0018453939533516,
      1.9989809247150845,
      1.9938275251774704
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.03005671630401205,
    "adjacent": [
      5.053263993668905,
      -2.8693736131036065,
      -0.3489458558849462,
      -0.0755012086659846
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -2.257843142031918e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.0008624171069111961,
    "adjacent": [
      0.0028828764221549607,
      0.0007366654022201985,
      0.00018522566580565024,
      4.637251037712065e-05
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9898612989667945,
    "adjacent": [
      1.9762842087159598,
      1.9931802392421545,
      1.995898921730605,
      1.9894035446588745
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9898625323399959,
    "adjacent": [
      1.9762857294448222,
      1.993180897997691,
      1.9958996784457679,
      1.9894060675899732
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9878792355963477,
    "adjacent": [
      1.9738368950859544,
      1.9921208124905085,
      1.9946824040180031,
      1.9853544581330365
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.001001082138366,
    "adjacent": [
      2.009924274942379,
      2.001850936399088,
      1.9989829042855527,
      1.993830374722494
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0009728135679175,
    "adjacent": [
      2.0098394950411627,
      2.001828762744136,
      1.9989749806391177,
      1.9938189577235546
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.6926751545017201,
    "adjacent": [
      -2.8088680353379196,
      -0.34881075794831135,
      -0.07536990929220382,
      -0.01823673630990221
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -3.0990723944282352e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.0008622327951483489,
    "adjacent": [
      0.0028822565107719527,
      0.0007365097010155039,
      0.00018518675326365284,
      4.6362783563326386e-05
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9898575782142693,
    "adjacent": [
      1.9762795973482272,
      1.9931782489513359,
      1.995896643376502,
      1.9893959552313758
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9898625323399977,
    "adjacent": [
      1.9762857294448222,
      1.993180897997691,
      1.9958996784457679,
      1.9894060675899732
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.98787077262782,
    "adjacent": [
      1.973816863741629,
      1.9921150830534176,
      1.994679008015292,
      1.9853458627944167
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0010010821383686,
    "adjacent": [
      2.009924274942379,
      2.001850936399088,
      1.9989829042855527,
      1.993830374722494
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0008878713254994,
    "adjacent": [
      2.0095850029441227,
      2.0017621779389607,
      1.99895112272356,
      1.9937844026895957
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.09853461022076966,
    "adjacent": [
      -0.3487511378552654,
      -0.0748649839544978,
      -0.018092398403356358,
      -0.004485839711791444
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.9907628990554463e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.0008614901175802579,
    "adjacent": [
      0.0028797580778761006,
      0.0007358825564107637,
      0.00018503004193536174,
      4.632361251507262e-05
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9898423844154576,
    "adjacent": [
      1.9762604074269698,
      1.9931700758242872,
      1.9958874070826316,
      1.9893652902899428
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9898625323399965,
    "adjacent": [
      1.9762857294448222,
      1.993180897997691,
      1.9958996784457679,
      1.9894060675899732
    ]
  },
  {
    "kind": "mesh",
    "data": "D1",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9878367725390937,
    "adjacent": [
      1.9737360207134,
      1.9920919931155436,
      1.9946654419173726,
      1.9853116894327025
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 1e-08,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.4338542694806551,
    "adjacent": [
      -0.4017466397961257,
      -0.5546063605369045,
      -0.42388640334316235,
      -0.299785561787041
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 1e-08,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.43385426073854594,
    "adjacent": [
      -0.4017466339915097,
      -0.5546063468321755,
      -0.423886381508177,
      -0.2997855771906649
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 1e-08,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.4338542257699588,
    "adjacent": [
      -0.40174661077303664,
      -0.5546062920132101,
      -0.423886294168121,
      -0.2997856388047502
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.2135945495304044,
    "adjacent": [
      0.7795967815799562,
      0.5292476060249756,
      1.1639801361452364,
      2.7485343528167405
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.2135943059824281,
    "adjacent": [
      0.7795965350139487,
      0.5292472550498981,
      1.1639799401765882,
      2.748534202058457
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.2135866247221954,
    "adjacent": [
      0.7795965167780481,
      0.5292465729440723,
      1.1639718380653319,
      2.7485089903188196
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -4.813358134231722e-16,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.15568046190532486,
    "adjacent": [
      -0.25394003149614286,
      -0.3619652805471559,
      -0.03339690910343501,
      0.06858100644542506
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.7878485961137063,
    "adjacent": [
      0.2226081170236542,
      0.2100866579550389,
      0.6717128859005421,
      2.3939355477615143
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.7878485545658102,
    "adjacent": [
      0.2226080958571469,
      0.21008670543326285,
      0.6717128170049069,
      2.3939353933146577
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.24897261022874898,
    "adjacent": [
      0.08148551181688068,
      -0.17882192524784696,
      -0.11350175713360386,
      1.6018630628990675
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.2135945495304037,
    "adjacent": [
      0.7795967815799562,
      0.5292476060249756,
      1.1639801361452364,
      2.7485343528167405
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.2135935753326448,
    "adjacent": [
      0.7795957952914228,
      0.5292462021280177,
      1.1639793522604727,
      2.7485337497890634
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.2135627770716886,
    "adjacent": [
      0.7795957219947801,
      0.5292434727528395,
      1.1639469376834586,
      2.7484325477092106
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -3.209478325883087e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.15568049218119884,
    "adjacent": [
      -0.25393970101379476,
      -0.36196554741615766,
      -0.033396937269993716,
      0.0685809671370277
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.7878487208637365,
    "adjacent": [
      0.22260818053116227,
      0.2100865155445509,
      0.6717130926979189,
      2.393936011423815
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.7878485545658109,
    "adjacent": [
      0.2226080958571469,
      0.21008670543326285,
      0.6717128170049069,
      2.3939353933146577
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.24897293753332378,
    "adjacent": [
      0.08148547619545092,
      -0.17882181077449114,
      -0.11350137042521939,
      1.6018639832707713
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.213594549530404,
    "adjacent": [
      0.7795967815799562,
      0.5292476060249756,
      1.1639801361452364,
      2.7485343528167405
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.2135906526457072,
    "adjacent": [
      0.7795928360337802,
      0.5292419904907633,
      1.1639770004434653,
      2.7485319407934083
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.2134662889191494,
    "adjacent": [
      0.7795925371984895,
      0.529231057760351,
      1.1638472440460697,
      2.7481214546876203
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.6662679260861557e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.15568061320224072,
    "adjacent": [
      -0.2539383790482178,
      -0.36196661467147057,
      -0.03339704976763608,
      0.06858080969568782
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.7878492214589385,
    "adjacent": [
      0.2226084346809759,
      0.2100859462653633,
      0.6717139215444995,
      2.3939378708989225
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.7878485545658122,
    "adjacent": [
      0.2226080958571469,
      0.21008670543326285,
      0.6717128170049069,
      2.3939353933146577
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.24897424868349755,
    "adjacent": [
      0.08148533374082918,
      -0.17882135260884208,
      -0.11349982163567676,
      1.6018676710434538
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.0001,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.6791931419631776e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.0001,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.5066015363919685e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.0001,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -7.123919550919116e-16,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.8730078333039373e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -3.1339711725191396e-05,
    "adjacent": [
      -0.0001675170781881932,
      -1.9542184168227218e-05,
      2.9845357389717318e-05,
      -4.6362402605646225e-06
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.4607404287807553,
    "adjacent": [
      6.1099360771242495,
      -2.5689190429216295,
      1.9035322750045343,
      2.1918462186551793
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.4607410244253878,
    "adjacent": [
      6.109911103751498,
      -2.568903546772609,
      1.9035353367902492,
      2.1918463333489875
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.4785980688790994,
    "adjacent": [
      5.918112638546564,
      -2.4222920665576537,
      1.9425753799088115,
      2.1944527358222157
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.6189187130343384e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -3.159576986602675e-05,
    "adjacent": [
      -0.0001688247152186744,
      -1.9645568925721234e-05,
      2.998220921469611e-05,
      -4.659094543740256e-06
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.4607386411533587,
    "adjacent": [
      6.110010986806187,
      -2.568965523731375,
      1.9035230868667337,
      2.191845874257578
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.4607410244253867,
    "adjacent": [
      6.109911103751498,
      -2.568903546772609,
      1.9035353367902492,
      2.1918463333489875
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.4785827786805923,
    "adjacent": [
      5.918392743354046,
      -2.4225206265417087,
      1.9425663090723866,
      2.1944526262529034
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -3.2243656554017847e-16,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -3.2620251148841235e-05,
    "adjacent": [
      -0.00017405637816571618,
      -2.005923956718792e-05,
      3.052967264570522e-05,
      -4.750527193668185e-06
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.4607314804325569,
    "adjacent": [
      6.110310469037812,
      -2.56915133191665,
      1.9034862927115757,
      2.1918444919325846
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.4607410244253873,
    "adjacent": [
      6.109911103751498,
      -2.568903546772609,
      1.9035353367902492,
      2.1918463333489875
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.4785216703092394,
    "adjacent": [
      5.919512610928325,
      -2.4234342789095256,
      1.9425299841227153,
      2.1944521827980905
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.7166581503445917,
    "adjacent": [
      3.772264385633242,
      0.11204275483039082,
      1.6535316822320687,
      2.1626647104960304
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.7165689643876691,
    "adjacent": [
      3.772980731603566,
      0.11109712309316587,
      1.6536929234920021,
      2.16267902045703
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.228066928433348,
    "adjacent": [
      -1.1005164796793414,
      -0.16636978732292626,
      0.1616105951144817,
      -0.0326793741747286
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.4069109991167241e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -3.228100838946839e-05,
    "adjacent": [
      -5.8393860081730196e-05,
      -3.980253270648754e-05,
      -2.8495818628669065e-05,
      -5.636548534101562e-07
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.8843097704136553,
    "adjacent": [
      1.8016409573383314,
      0.6500935512661442,
      2.936507346802265,
      2.240006547627336
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.8844089140434876,
    "adjacent": [
      1.8001374688318956,
      0.650369494875946,
      2.9375091114211433,
      2.2400891919399224
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.7541971111443821,
    "adjacent": [
      3.1110601766211143,
      -0.12775715748135605,
      2.417012879580384,
      2.2260417959522636
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.7166581503445917,
    "adjacent": [
      3.772264385633242,
      0.11204275483039082,
      1.6535316822320687,
      2.1626647104960304
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.7163010592319774,
    "adjacent": [
      3.77513426184806,
      0.1082577942903102,
      1.6541749918935498,
      2.162721855036041
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.1121739101123839,
    "adjacent": [
      -0.5492470918811931,
      -0.0434639623807092,
      0.04108883923026328,
      -0.008059773955050573
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -5.528174186816346e-16,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -3.238997497126867e-05,
    "adjacent": [
      -5.9047767337538784e-05,
      -3.982542972807449e-05,
      -2.8391787379987423e-05,
      -5.762818507781567e-07
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.8840113101258777,
    "adjacent": [
      1.8061524346875693,
      0.6492612091800608,
      2.9335018575098393,
      2.2397595159069663
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.8844089140434896,
    "adjacent": [
      1.8001374688318956,
      0.650369494875946,
      2.9375091114211433,
      2.2400891919399224
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.753999962379424,
    "adjacent": [
      3.1134973855441768,
      -0.1292734897338948,
      2.416278945807675,
      2.225994242242285
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.7166581503445932,
    "adjacent": [
      3.772264385633242,
      0.11204275483039082,
      1.6535316822320687,
      2.1626647104960304
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.715224182789003,
    "adjacent": [
      3.783816228809698,
      0.09686352104780696,
      1.6560784324186597,
      2.162891754935619
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.0244694220141197,
    "adjacent": [
      -0.11933586762113697,
      -0.01095830158789973,
      0.01028622056787493,
      -0.0020031209194200502
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -5.612521868809908e-16,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -3.282984952667415e-05,
    "adjacent": [
      -6.168269263990388e-05,
      -3.991877176341861e-05,
      -2.7974215809183654e-05,
      -6.270736301495311e-07
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.8828022411624918,
    "adjacent": [
      1.8242130636826734,
      0.6458638144078598,
      2.921478372464066,
      2.238784861821899
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.8844089140434908,
    "adjacent": [
      1.8001374688318956,
      0.650369494875946,
      2.9375091114211433,
      2.2400891919399224
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.7532070405985347,
    "adjacent": [
      3.123273737109281,
      -0.13536653574648697,
      2.4133385925969306,
      2.22580338060773
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9622408342798534,
    "adjacent": [
      2.2142726001725612,
      2.323311635699154,
      1.38966143579038,
      2.027471963992404
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9622229079238638,
    "adjacent": [
      2.214335382866176,
      2.323447596064007,
      1.3894185249667648,
      2.0274799752069796
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.048914109628598434,
    "adjacent": [
      4.553548154486054,
      -2.6433726354173936,
      -0.1783474540617488,
      -0.07639747212434299
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -2.2540381729666666e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.0010754913947948978,
    "adjacent": [
      0.0039268279914931375,
      0.0008316101090148359,
      9.299947107517175e-05,
      6.371461235666389e-05
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9408697669894663,
    "adjacent": [
      2.291177576169928,
      2.505108783758078,
      1.079187838603389,
      2.036726325235217
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9408809645459428,
    "adjacent": [
      2.291112461660124,
      2.50496578660925,
      1.0794156394822219,
      2.036720221932392
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9268125366959805,
    "adjacent": [
      2.3741225223638858,
      2.705514638460386,
      0.7716603074861063,
      2.044177742196302
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9622408342798523,
    "adjacent": [
      2.2142726001725612,
      2.323311635699154,
      1.38966143579038,
      2.027471963992404
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9621690247689636,
    "adjacent": [
      2.214524346334228,
      2.3238567084871735,
      1.3886877646365874,
      2.027504067824952
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.8403433627354376,
    "adjacent": [
      -3.6834622625665427,
      -0.29292832138779523,
      -0.040278642549019125,
      -0.01844410520541937
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -2.4335021581398267e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.0010753691121623704,
    "adjacent": [
      0.003926571576918158,
      0.0008314665429772017,
      9.290871732799376e-05,
      6.371109344170278e-05
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9408360824000992,
    "adjacent": [
      2.2913734073988716,
      2.505538999777511,
      1.078502552503544,
      2.036744676180042
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9408809645459422,
    "adjacent": [
      2.291112461660124,
      2.50496578660925,
      1.0794156394822219,
      2.036720221932392
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9267819181056154,
    "adjacent": [
      2.3742881808860825,
      2.705967322535993,
      0.7709860954350857,
      2.044191282685381
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9622408342798523,
    "adjacent": [
      2.2142726001725612,
      2.323311635699154,
      1.38966143579038,
      2.027471963992404
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9619519149945737,
    "adjacent": [
      2.2152895168394573,
      2.325511829205418,
      1.3857339895678897,
      2.0276013299734434
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.09104320604649888,
    "adjacent": [
      -0.3387403143328111,
      -0.0648914489005006,
      -0.009740005755898954,
      -0.004528533915075412
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -2.3474596934115222e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.0010748763069590498,
    "adjacent": [
      0.0039255390411773155,
      0.0008308878172644322,
      9.254254626223473e-05,
      6.369694833711487e-05
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9406999514810142,
    "adjacent": [
      2.292164121370533,
      2.507278438831291,
      1.0757328512414,
      2.036818700925495
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9408809645459428,
    "adjacent": [
      2.291112461660124,
      2.50496578660925,
      1.0794156394822219,
      2.036720221932392
    ]
  },
  {
    "kind": "mesh",
    "data": "D2",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9266582340472853,
    "adjacent": [
      2.374957378884095,
      2.707797909813528,
      0.7682606671771649,
      2.0442459258662966
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-08,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.0319180323447172e-08,
    "adjacent": [
      0.0,
      0.0,
      -3.4397252506814436e-08,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-08,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.0016773669082483101,
    "adjacent": [
      -0.003846654287627425,
      -0.0015996909319906493,
      -0.0010718896764645772,
      -0.0005328093409118454
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-08,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.0319178221500317e-08,
    "adjacent": [
      0.0,
      0.0,
      -3.4397250744929816e-08,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-08,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.0016773669137120125,
    "adjacent": [
      -0.0038466542976743354,
      -0.0015996909370106962,
      -0.001071889680333025,
      -0.000532809344852554
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-08,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.0319174389822054e-08,
    "adjacent": [
      0.0,
      0.0,
      -3.4397243857562673e-08,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-08,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.0016773669355658737,
    "adjacent": [
      -0.003846654337863101,
      -0.0015996909570902423,
      -0.001071889695807137,
      -0.0005328093606131455
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.861942767883379,
    "adjacent": [
      0.5059963707533452,
      1.7116803045014661,
      1.8334022709643933,
      3.486093605464755
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.861942498099738,
    "adjacent": [
      0.505994398871667,
      1.711680258610427,
      1.8334024991431326,
      3.486093954996678
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.8617922185691342,
    "adjacent": [
      0.5059967590332337,
      1.7116749702050185,
      1.833348821799973,
      3.485428645804949
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 4.853731244036079e-15,
    "adjacent": [
      0.0,
      0.0,
      2.0181586974033842e-14,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.001593147996250819,
    "adjacent": [
      -0.004050980160937055,
      -0.0021379735854987355,
      -0.00046643928006874274,
      -8.140521953445471e-06
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.5420599770461967,
    "adjacent": [
      0.5190739227794819,
      0.8946950227159782,
      1.6624224949786035,
      3.355549685909627
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.5420600253371128,
    "adjacent": [
      0.519073620555999,
      0.89469503098248,
      1.6624227082310057,
      3.3555498973093485
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 0.6277935748241233,
    "adjacent": [
      0.13046389523797608,
      0.4677150311509015,
      1.3385613126412506
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.8619427678833795,
    "adjacent": [
      0.5059963707533452,
      1.7116803045014661,
      1.8334022709643933,
      3.486093605464755
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.8619416887629407,
    "adjacent": [
      0.5059884832757484,
      1.7116801209330108,
      1.833403183740356,
      3.486095003528897
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.8610938642009416,
    "adjacent": [
      0.5059978874022449,
      1.711658263321621,
      1.833179413728116,
      3.4822149180278497
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 5.07581183759898e-15,
    "adjacent": [
      0.0,
      0.0,
      2.0181586974033842e-14,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.0015931487951126738,
    "adjacent": [
      -0.004050982086560342,
      -0.002137974575898352,
      -0.00046644026432416806,
      -8.139628654504961e-06
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.542059832228296,
    "adjacent": [
      0.5190748294694351,
      0.8946949979580092,
      1.6624218552501169,
      3.355549051859871
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.542060025337115,
    "adjacent": [
      0.519073620555999,
      0.89469503098248,
      1.6624227082310057,
      3.3555498973093485
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 0.6277936650542463,
    "adjacent": [
      0.13046384668125863,
      0.46771503880803045,
      1.3385616517555237
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.8619427678833795,
    "adjacent": [
      0.5059963707533452,
      1.7116803045014661,
      1.8334022709643933,
      3.486093605464755
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.8619384516275899,
    "adjacent": [
      0.5059648216288809,
      1.711679570158864,
      1.833405923044241,
      3.4860991967044077
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.85473461333211,
    "adjacent": [
      0.5060018538035054,
      1.7115808771922973,
      1.8323660863047886,
      3.4517507676114065
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 5.3413630804663666e-15,
    "adjacent": [
      0.0,
      0.0,
      2.0181586974033842e-14,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.0015931519892869676,
    "adjacent": [
      -0.004050989788205752,
      -0.002137978535172017,
      -0.00046644419997484706,
      -8.136055492544789e-06
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.5420592537795907,
    "adjacent": [
      0.5190784565218085,
      0.894694899549179,
      1.6624192967669649,
      3.35554651790193
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.542060025337117,
    "adjacent": [
      0.519073620555999,
      0.89469503098248,
      1.6624227082310057,
      3.3555498973093485
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 0.6277940263680113,
    "adjacent": [
      0.13046365254804232,
      0.4677150696916363,
      1.3385630090898246
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.0001,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -2.065363094756884e-15,
    "adjacent": [
      0.0,
      0.0,
      -6.0865103572483564e-15,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.0001,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 7.497434690303899e-06,
    "adjacent": [
      2.2334691314427145e-05,
      8.446892833556594e-06,
      1.6381182342149053e-06,
      2.4965546739071862e-08
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.0001,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.4596386401224923,
    "adjacent": [
      3.8787208610488246,
      5.07882637987164,
      2.4440605402420266,
      2.1351419593931484
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.0001,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.459634637858111,
    "adjacent": [
      3.878738316312953,
      5.078820184958892,
      2.4440437928528795,
      2.135138906259942
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.0001,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 4.318595846793197,
    "adjacent": [
      3.4031628052907865,
      6.164925921696049,
      2.7722554550917975
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.0001,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.6469415323639523e-15,
    "adjacent": [
      0.0,
      0.0,
      -5.9263390320576105e-15,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.0001,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 7.480061578082964e-06,
    "adjacent": [
      2.228396392452673e-05,
      8.423832252513896e-06,
      1.6370937603613093e-06,
      2.4954953648492318e-08
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.0001,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.459650636990852,
    "adjacent": [
      3.8786685342686766,
      5.078844899722814,
      2.4441107878524364,
      2.1351511193227126
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.0001,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.459634637858111,
    "adjacent": [
      3.878738316312953,
      5.078820184958892,
      2.4440437928528795,
      2.135138906259942
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.0001,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 4.318594359596636,
    "adjacent": [
      3.403161496606103,
      6.164929782626198,
      2.772246658547735
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.0001,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -2.5239171610483862e-15,
    "adjacent": [
      0.0,
      0.0,
      -6.0865103572483564e-15,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.0001,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 7.410548540306186e-06,
    "adjacent": [
      2.208094334525397e-05,
      8.331595726349246e-06,
      1.6329954891781468e-06,
      2.4912541563685407e-08
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.0001,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.4596984756139952,
    "adjacent": [
      3.8784598124480425,
      5.078918005950035,
      2.444311859814384,
      2.1351877669753034
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.0001,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.45963463785811,
    "adjacent": [
      3.878738316312953,
      5.078820184958892,
      2.4440437928528795,
      2.135138906259942
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.0001,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 4.318588266556094,
    "adjacent": [
      3.403157001610732,
      6.164944374033023,
      2.7722113881988606
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64
    ],
    "slope": 2.3049561261087947,
    "adjacent": [
      2.2815012009022317,
      2.328411051315358
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64
    ],
    "slope": 2.3049980900144256,
    "adjacent": [
      2.2815125687089384,
      2.328483611319915
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64
    ],
    "slope": 0.9995796620858473,
    "adjacent": [
      1.6887741488209758,
      0.310385175350713
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.070500168917961e-14,
    "adjacent": [
      0.0,
      0.0,
      7.271778163659681e-14,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 9.061209182879106e-06,
    "adjacent": [
      4.027140782266459e-05,
      3.3852975147835212e-06,
      -1.5738389573856158e-09,
      -4.094741593544447e-08
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      32,
      64,
      128,
      256
    ],
    "slope": 2.111372873024973,
    "adjacent": [
      2.327854370326898,
      2.020799364967694,
      2.0156560531327736
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      32,
      64,
      128,
      256
    ],
    "slope": 2.1113749233713768,
    "adjacent": [
      2.327851044557065,
      2.0208055778881153,
      2.01565792949671
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "range": [
      32,
      64,
      128,
      256
    ],
    "slope": 2.4761647047341873,
    "adjacent": [
      3.451934045500278,
      2.077043580218237,
      2.0325568633226956
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64
    ],
    "slope": 2.304956126108796,
    "adjacent": [
      2.2815012009022317,
      2.328411051315358
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64
    ],
    "slope": 2.3051242044562215,
    "adjacent": [
      2.281546893722044,
      2.328701515190405
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64
    ],
    "slope": 0.21651732514548416,
    "adjacent": [
      0.4222315007918146,
      0.010803149499155498
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.1257294803533677e-14,
    "adjacent": [
      0.0,
      0.0,
      7.303812428697828e-14,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 9.038257184120865e-06,
    "adjacent": [
      4.017696436822709e-05,
      3.3729021015113794e-06,
      -2.6053816952541105e-09,
      -4.11235196675323e-08
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      32,
      64,
      128,
      256
    ],
    "slope": 2.1113667319867213,
    "adjacent": [
      2.327864356568435,
      2.0207807416808383,
      2.015650427812856
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      32,
      64,
      128,
      256
    ],
    "slope": 2.1113749233713777,
    "adjacent": [
      2.327851044557065,
      2.0208055778881153,
      2.01565792949671
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "range": [
      32,
      64,
      128,
      256
    ],
    "slope": 2.4762972290005116,
    "adjacent": [
      3.452129399891832,
      2.0772133132622703,
      2.0325769457601717
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "linear",
    "range": [
      16,
      32,
      64
    ],
    "slope": 2.304956126108795,
    "adjacent": [
      2.2815012009022317,
      2.328411051315358
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64
    ],
    "slope": 2.3056319988290688,
    "adjacent": [
      2.2816875094611473,
      2.329576488196994
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64
    ],
    "slope": 0.0064295286759016865,
    "adjacent": [
      0.015663496630619753,
      -0.0028044392788168808
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0258387237281942e-14,
    "adjacent": [
      0.0,
      0.0,
      7.271778163659681e-14,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 8.946225019209373e-06,
    "adjacent": [
      3.979830485503041e-05,
      3.323179595581639e-06,
      -6.745702028865848e-09,
      -4.1830594241030453e-08
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      32,
      64,
      128,
      256
    ],
    "slope": 2.111342318677784,
    "adjacent": [
      2.3279044378619798,
      2.0207064809705337,
      2.0156279831032586
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      32,
      64,
      128,
      256
    ],
    "slope": 2.1113749233713794,
    "adjacent": [
      2.327851044557065,
      2.0208055778881153,
      2.01565792949671
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "range": [
      32,
      64,
      128,
      256
    ],
    "slope": 2.476826956999409,
    "adjacent": [
      3.452908500189976,
      2.0778929268138375,
      2.03265745405628
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64
    ],
    "slope": 2.070116483641917,
    "adjacent": [
      2.0626718283366836,
      2.0775611389471536
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64
    ],
    "slope": 2.070107844793478,
    "adjacent": [
      2.062637502558714,
      2.0775781870282413
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64
    ],
    "slope": -0.25761964717825475,
    "adjacent": [
      -0.3966623679390885,
      -0.11857692641741566
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 4.3129987179693677e-14,
    "adjacent": [
      0.0,
      0.0,
      1.4511522062280848e-13,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -7.458736593760111e-05,
    "adjacent": [
      -0.00025998716380932503,
      -5.843936436828307e-05,
      -1.4461623283062589e-05,
      -3.598184393117362e-06
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0437136746325084,
    "adjacent": [
      2.1469944908586656,
      2.0139431400907055,
      2.0134502465747257,
      2.0304838023057283
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.043730575975633,
    "adjacent": [
      2.1470773345896164,
      2.013939903598051,
      2.0134532524491586,
      2.03048581121774
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9448460556642972,
    "adjacent": [
      1.8545040471797873,
      1.920336209913031,
      1.9868740234337736,
      2.0089108811214933
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64
    ],
    "slope": 2.0701164836419177,
    "adjacent": [
      2.0626718283366836,
      2.0775611389471536
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64
    ],
    "slope": 2.0700823206681562,
    "adjacent": [
      2.0625349803290467,
      2.077629661007262
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64
    ],
    "slope": -0.07854956878338194,
    "adjacent": [
      -0.12727959867004143,
      -0.029819538896720794
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 4.2247189979778287e-14,
    "adjacent": [
      0.0,
      0.0,
      1.4479487797242703e-13,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -7.455385956416567e-05,
    "adjacent": [
      -0.0002598557894029964,
      -5.84212588973528e-05,
      -1.445647658563806e-05,
      -3.5969051883660648e-06
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0436630664728854,
    "adjacent": [
      2.146746160708082,
      2.013953022024823,
      2.0134412487999414,
      2.0304777654191883
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0437305759756352,
    "adjacent": [
      2.1470773345896164,
      2.013939903598051,
      2.0134532524491586,
      2.03048581121774
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9448383968486398,
    "adjacent": [
      1.8544883978388151,
      1.9203315041268152,
      1.98686551393685,
      2.0089080593088893
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "linear",
    "range": [
      16,
      32,
      64
    ],
    "slope": 2.0701164836419195,
    "adjacent": [
      2.0626718283366836,
      2.0775611389471536
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64
    ],
    "slope": 2.069986167968812,
    "adjacent": [
      2.0621317850032783,
      2.077840550934349
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64
    ],
    "slope": -0.019599979210637632,
    "adjacent": [
      -0.031760705960400065,
      -0.007439252460874147
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 4.2282098835185864e-14,
    "adjacent": [
      0.0,
      0.0,
      1.4351350737090119e-13,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -7.44205662213076e-05,
    "adjacent": [
      -0.0002593333878287012,
      -5.8349175595579994e-05,
      -1.4435923651394797e-05,
      -3.591794402560545e-06
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0434620802728585,
    "adjacent": [
      2.145755878741375,
      2.013995147769651,
      2.013405556401881,
      2.0304534663656235
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0437305759756357,
    "adjacent": [
      2.1470773345896164,
      2.013939903598051,
      2.0134532524491586,
      2.03048581121774
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9448104723037858,
    "adjacent": [
      1.8544339429992374,
      1.9203160355481579,
      1.9868316274064655,
      2.0088969240877614
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0049724028723004,
    "adjacent": [
      2.0152856665980456,
      2.0098589705809426,
      2.0002541102345424,
      1.9944067265402232
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0049682986256445,
    "adjacent": [
      2.0152720972176126,
      2.0098574692447757,
      2.0002528477506254,
      1.9944039204175066
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.053949495305119,
    "adjacent": [
      5.589905970445087,
      -3.5348395354460895,
      -0.32439667295892155,
      -0.07079913436314762
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.016637335278317e-13,
    "adjacent": [
      0.0,
      0.0,
      1.006516607498296e-12,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.0009390650751972913,
    "adjacent": [
      0.0031580597029845204,
      0.0007947348007408567,
      0.00019725692502093475,
      4.927808437258517e-05
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9992826464202667,
    "adjacent": [
      1.996417351198983,
      2.007785748858078,
      1.9985137665785841,
      1.9905466077473672
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9992819184748758,
    "adjacent": [
      1.9964143944412311,
      2.007783419394709,
      1.9985140093946614,
      1.990549054749106
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.000316092702432,
    "adjacent": [
      2.0006121022600842,
      2.0110983601736097,
      1.998168285684043,
      1.9870683924656096
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0049724028722986,
    "adjacent": [
      2.0152856665980456,
      2.0098589705809426,
      2.0002541102345424,
      1.9944067265402232
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.004955993019157,
    "adjacent": [
      2.0152314169868606,
      2.0098529859099368,
      2.00024905852831,
      1.99439548145155
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.8157640389583345,
    "adjacent": [
      -3.4653641843349026,
      -0.32681377382942245,
      -0.07073615122401354,
      -0.01713112287661207
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.0441027532460045e-13,
    "adjacent": [
      0.0,
      0.0,
      1.0199709988143092e-12,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.0009388929288712669,
    "adjacent": [
      0.0031574894521147574,
      0.0007945858567527991,
      0.0001972186281382366,
      4.926846491032527e-05
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9992848284452691,
    "adjacent": [
      1.996426221941629,
      2.0077927490933924,
      1.9985130342085187,
      1.9905392453318485
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9992819184748791,
    "adjacent": [
      1.9964143944412311,
      2.007783419394709,
      1.9985140093946614,
      1.990549054749106
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0003155458571835,
    "adjacent": [
      2.000612663401896,
      2.011102873046015,
      1.9981668581972094,
      1.9870604690191958
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.004972402872299,
    "adjacent": [
      2.0152856665980456,
      2.0098589705809426,
      2.0002541102345424,
      1.9944067265402232
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.004906877506268,
    "adjacent": [
      2.015069115566318,
      2.0098353647245313,
      2.0002338744927117,
      1.9943614131391618
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.09269370008843918,
    "adjacent": [
      -0.3276918922142823,
      -0.07071199429366959,
      -0.016997743546225828,
      -0.004212001468058272
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.1906240435734773e-13,
    "adjacent": [
      0.0,
      0.0,
      1.0757106199806483e-12,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.0009381991586967305,
    "adjacent": [
      0.0031551909931264326,
      0.0007939857307620592,
      0.00019706433029588826,
      4.922970877790873e-05
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.999293529129347,
    "adjacent": [
      1.9964617117662002,
      2.007820928394695,
      1.9985100466233638,
      1.9905094713534466
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9992819184748796,
    "adjacent": [
      1.9964143944412311,
      2.007783419394709,
      1.9985140093946614,
      1.990549054749106
    ]
  },
  {
    "kind": "mesh",
    "data": "D3",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0003133386380587,
    "adjacent": [
      2.000614903009119,
      2.0111210017718033,
      1.9981612096489687,
      1.987028473050033
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-08,
    "epsilon": 0.03125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.72272633021449,
    "adjacent": [
      3.278789223373465,
      3.5252567480251624,
      1.775488170339587,
      2.3837250501518588
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-08,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.722726328920026,
    "adjacent": [
      3.2787892144053536,
      3.5252567687597254,
      1.775488168297835,
      2.3837250246084416
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-08,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.7227168817598897,
    "adjacent": [
      3.278789213281684,
      3.5252566126452227,
      1.7754866100904334,
      2.383680361414276
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-08,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -2.6858053671885544e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-08,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.96618408531244e-06,
    "adjacent": [
      1.877190287831251e-05,
      6.918313076858695e-07,
      1.4004657913685929e-08,
      2.6361445177195064e-10
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-08,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 2.729053909168701,
    "adjacent": [
      2.5448733956902485,
      2.7941801803624178,
      2.826399394388864
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-08,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 2.729053908899476,
    "adjacent": [
      2.5448733967629287,
      2.794180180761722,
      2.826399391886355
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-08,
    "epsilon": 0.125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.7227263302144906,
    "adjacent": [
      3.278789223373465,
      3.5252567480251624,
      1.775488170339587,
      2.3837250501518588
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-08,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.722726325036644,
    "adjacent": [
      3.278789187501009,
      3.5252568309633947,
      1.7754881621726106,
      2.3837249479781994
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-08,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.722575218334894,
    "adjacent": [
      3.278789169989222,
      3.5252544755873,
      1.775463232251785,
      2.383010359926611
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-08,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -2.4168108779970945e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-08,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.966184068412924e-06,
    "adjacent": [
      1.8771902789578748e-05,
      6.918313076858695e-07,
      1.4004657593343281e-08,
      2.6361477211460093e-10
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-08,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 2.729053909976387,
    "adjacent": [
      2.5448733924722107,
      2.794180179164505,
      2.826399401896393
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-08,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 2.7290539088994756,
    "adjacent": [
      2.5448733967629287,
      2.794180180761722,
      2.826399391886355
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-08,
    "epsilon": 0.5,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.7227263302144897,
    "adjacent": [
      3.278789223373465,
      3.5252567480251624,
      1.775488170339587,
      2.3837250501518588
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-08,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.7227263095031495,
    "adjacent": [
      3.2787890798834596,
      3.5252570797777736,
      1.775488137672183,
      2.383724641457353
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-08,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.7203266425280836,
    "adjacent": [
      3.2787888015626705,
      3.525219964464656,
      1.7750893852021197,
      2.3723803865775825
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-08,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -3.4493868972228384e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-08,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.966183996366347e-06,
    "adjacent": [
      1.87719024362454e-05,
      6.918313064044995e-07,
      1.4004657593343281e-08,
      2.6361445177195064e-10
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-08,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 2.72905391320713,
    "adjacent": [
      2.5448733796000873,
      2.794180174372852,
      2.82639943192654
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-08,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 2.729053908899479,
    "adjacent": [
      2.5448733967629287,
      2.794180180761722,
      2.826399391886355
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.9610726864908696,
    "adjacent": [
      2.0672134471139665,
      3.2065379246292274,
      3.085651277718213,
      3.299866181819207
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.9610725308784414,
    "adjacent": [
      2.067211513248251,
      3.206538800373093,
      3.0856511948286736,
      3.2998661483413008
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.8198397233067714,
    "adjacent": [
      2.0672128853272635,
      3.206377704283388,
      3.0737565539715415,
      2.6117843438241977
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -9.277950092161836e-16,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.2824690852020235e-06,
    "adjacent": [
      4.735482451188783e-06,
      1.1113461472309264e-06,
      6.884124138127735e-09,
      -4.82414568597607e-10
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.9490925432765795,
    "adjacent": [
      2.303230237675513,
      2.842943272967734,
      3.0525804373644467,
      3.5989469132091187
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.949092581361515,
    "adjacent": [
      2.303230040594649,
      2.842942795245136,
      3.0525812199013407,
      3.5989468434932235
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.9610726864908683,
    "adjacent": [
      2.0672134471139665,
      3.2065379246292274,
      3.085651277718213,
      3.299866181819207
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.9610720640372437,
    "adjacent": [
      2.067205711697422,
      3.2065414276033692,
      3.0856509461271378,
      3.2998660478930235
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.467071365283759,
    "adjacent": [
      2.0671887266287,
      3.203894959298291,
      2.9157331008954124,
      1.0887260094995348
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -2.2247341742152706e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.2824815438619181e-06,
    "adjacent": [
      4.735538463558032e-06,
      1.1113501643246676e-06,
      6.884280465340375e-09,
      -4.824075210592963e-10
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.949092429022301,
    "adjacent": [
      2.303230828930058,
      2.8429447062455164,
      3.052578089656492,
      3.598947122328431
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.9490925813615183,
    "adjacent": [
      2.303230040594649,
      2.842942795245136,
      3.0525812199013407,
      3.5989468434932235
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.961072686490868,
    "adjacent": [
      2.0672134471139665,
      3.2065379246292274,
      3.085651277718213,
      3.299866181819207
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.9610701966136657,
    "adjacent": [
      2.0671825061888494,
      3.206551936504729,
      3.0856499508272197,
      3.299865645881551
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9687582585433145,
    "adjacent": [
      2.0667551501560433,
      3.165078747240316,
      1.9208719079462855,
      0.14811015978062658
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.7644733911737403e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.2825313624099945e-06,
    "adjacent": [
      4.735762489009386e-06,
      1.1113662307775785e-06,
      6.884907055561531e-09,
      -4.823780495354513e-10
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.949091972013114,
    "adjacent": [
      2.3032331941275053,
      2.8429504410064528,
      3.052568697365556,
      3.598947958380046
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.9490925813615174,
    "adjacent": [
      2.303230040594649,
      2.842942795245136,
      3.0525812199013407,
      3.5989468434932235
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.0001,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -8.054003708580057e-16,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.0001,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.1152981320984203,
    "adjacent": [
      3.3459398890234184,
      3.1363803650860764,
      3.034101417351903,
      2.9748280978117236
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.0001,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -2.344053449219403e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.0001,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.1153082170317754,
    "adjacent": [
      3.3459686580745616,
      3.1363907578568337,
      3.0341041939518516,
      2.9748299993712974
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.0001,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -7.689008509576174e-16,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.0001,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 3.1153485520871036,
    "adjacent": [
      3.3460837111601793,
      3.1364323243680534,
      3.034115307037441,
      2.974837602167093
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0626330519982075,
    "adjacent": [
      2.244447175937991,
      2.0339605771277984,
      2.008012493637348,
      2.0057584779053297
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0626777332797346,
    "adjacent": [
      2.2445813600793807,
      2.0340060846680905,
      2.0080244717567988,
      2.0057614716819554
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.330204962779177,
    "adjacent": [
      1.4361686173262587,
      0.1536309972686603,
      -0.007265068705840263,
      -0.004692696274596053
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -2.5163481960409484e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.0001187741410039712,
    "adjacent": [
      -0.0005453301208418187,
      -3.005222136211062e-05,
      -2.1692064027536934e-06,
      -2.0844252682048038e-07
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.138284951506213,
    "adjacent": [
      2.651622045458823,
      2.0281503847249867,
      1.9968412262972766,
      2.0023152955388426
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.1382733441636637,
    "adjacent": [
      2.651601288748078,
      2.0281314296222135,
      1.9968361173127374,
      2.0023141116678174
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.2573581262764093,
    "adjacent": [
      2.787416519799264,
      2.2504869407250943,
      2.068183555016865,
      2.0213683679698655
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.062633051998209,
    "adjacent": [
      2.244447175937991,
      2.0339605771277984,
      2.008012493637348,
      2.0057584779053297
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.062811775670596,
    "adjacent": [
      2.2449839276473313,
      2.034142595306262,
      2.0080604035325105,
      2.005770452447492
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.049496837508533495,
    "adjacent": [
      0.26325889978556505,
      -0.00501602773412844,
      -0.0046069762744127465,
      -0.0013402062300790281
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.0174029533392685e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.00011875904955672524,
    "adjacent": [
      -0.0005452614694420417,
      -3.00483722511111e-05,
      -2.1686045488045435e-06,
      -2.0831313560016274e-07
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.138319725468384,
    "adjacent": [
      2.651684198510818,
      2.02820718539266,
      1.996856538317757,
      2.002318843265487
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.1382733441636654,
    "adjacent": [
      2.651601288748078,
      2.0281314296222135,
      1.9968361173127374,
      2.0023141116678174
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.257453909425639,
    "adjacent": [
      2.787591762148358,
      2.2506291780104544,
      2.068234596937504,
      2.0213821225579083
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0626330519982083,
    "adjacent": [
      2.244447175937991,
      2.0339605771277984,
      2.008012493637348,
      2.0057584779053297
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.063347919978073,
    "adjacent": [
      2.246594408218955,
      2.0346884577795814,
      2.008204091953669,
      2.00580636707153
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.0005111321810500945,
    "adjacent": [
      0.011156261453919288,
      -0.0041858399663226575,
      -0.001318235641433835,
      -0.0003444871370326757
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -5.796678086749915e-16,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.00011869842222977265,
    "adjacent": [
      -0.0005449859007981086,
      -3.0032795444942973e-05,
      -2.166154713172998e-06,
      -2.0778510816636847e-07
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.138458099270196,
    "adjacent": [
      2.6519310540680725,
      2.0284334164397837,
      1.9969175616169828,
      2.002332975197749
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.138273344163666,
    "adjacent": [
      2.651601288748078,
      2.0281314296222135,
      1.9968361173127374,
      2.0023141116678174
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.257836816986394,
    "adjacent": [
      2.788291635172662,
      2.2511979125529358,
      2.068438860013981,
      2.0214372909089318
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -2.712258851740203e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.00013825796182735146,
    "adjacent": [
      -0.0005079283712353264,
      -9.64402994628355e-05,
      -2.2183882697751868e-05,
      -5.425164646917822e-06
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.1155112681916157,
    "adjacent": [
      2.3487408468148856,
      2.10029116245225,
      2.0317583781311286,
      2.0307411832681255
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.115527912814029,
    "adjacent": [
      2.3488003675478484,
      2.100307091143296,
      2.0317612115179293,
      2.0307367425304625
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0499772823231153,
    "adjacent": [
      2.1859147530515464,
      2.025649211941395,
      2.0086902077028856,
      2.0124625290976113
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -7.788151672007459e-16,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.0001381324038025145,
    "adjacent": [
      -0.0005074367859962455,
      -9.636747998912346e-05,
      -2.2168372953005157e-05,
      -5.421453598547385e-06
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.11546143046472,
    "adjacent": [
      2.3485625567993296,
      2.100243473433134,
      2.0317499075168017,
      2.03075452409937
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.1155279128140303,
    "adjacent": [
      2.3488003675478484,
      2.100307091143296,
      2.0317612115179293,
      2.0307367425304625
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0499765927263507,
    "adjacent": [
      2.1859244233591935,
      2.0256547299941086,
      2.008688002887327,
      2.0124444409504108
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -8.224568108986545e-16,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.00013762917623289458,
    "adjacent": [
      -0.0005054677629613484,
      -9.607505229775817e-05,
      -2.2106009252018884e-05,
      -5.406525877424039e-06
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.1152635231253676,
    "adjacent": [
      2.3478534903588075,
      2.1000541722298536,
      2.031716467601747,
      2.030808165520636
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.1155279128140294,
    "adjacent": [
      2.3488003675478484,
      2.100307091143296,
      2.0317612115179293,
      2.0307367425304625
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.049972304132284,
    "adjacent": [
      2.1859595395121345,
      2.0256753161247367,
      2.0086785860349026,
      2.012371127909825
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9976094872092993,
    "adjacent": [
      1.9926434607208068,
      2.001735147371782,
      1.9990799591947772,
      1.9941813154758528
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9976007534335014,
    "adjacent": [
      1.992615737168251,
      2.0017283420130556,
      1.9990777754475513,
      1.994178853808343
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.23292372714176007,
    "adjacent": [
      3.882904034861688,
      -1.3255603663012863,
      -0.42690614148785444,
      -0.08958563746915117
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -2.101537666137924e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.0008761722158506049,
    "adjacent": [
      0.002897933982137258,
      0.0007637940509544718,
      0.00019264688905661824,
      4.826568710696407e-05
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9819292721859256,
    "adjacent": [
      1.942438913924051,
      1.989671286889373,
      1.9952303285324335,
      1.989855023872886
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9819299185709396,
    "adjacent": [
      1.9424397802328057,
      1.989671154109507,
      1.9952307548095467,
      1.9898569492433065
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9807913168443443,
    "adjacent": [
      1.9409143974454979,
      1.9899063952510379,
      1.994478795235119,
      1.986464401047002
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9976094872092982,
    "adjacent": [
      1.9926434607208068,
      2.001735147371782,
      1.9990799591947772,
      1.9941813154758528
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.997574546692417,
    "adjacent": [
      1.992532555926471,
      2.0017079266053392,
      1.9990712213041384,
      1.9941714556713934
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.43311818498776494,
    "adjacent": [
      -1.3697594794369798,
      -0.4267639603505588,
      -0.08944747242210163,
      -0.021514296342848918
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -2.6826308460936853e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.0008760205674622304,
    "adjacent": [
      0.002897430087182231,
      0.0007636631714808411,
      0.00019261374524108603,
      4.825737505224696e-05
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9819273088521778,
    "adjacent": [
      1.9424362417562342,
      1.9896716699988868,
      1.9952290427431236,
      1.989849233391646
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9819299185709383,
    "adjacent": [
      1.9424397802328057,
      1.989671154109507,
      1.9952307548095467,
      1.9898569492433065
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9807805832754117,
    "adjacent": [
      1.9408819616180333,
      1.989899687644818,
      1.9944756858304107,
      1.9864578945461857
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9976094872092998,
    "adjacent": [
      1.9926434607208068,
      2.001735147371782,
      1.9990799591947772,
      1.9941813154758528
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.997469635550368,
    "adjacent": [
      1.9921996634061052,
      2.0016262731288155,
      1.9990449603091087,
      1.9941416641888516
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.11797824321496242,
    "adjacent": [
      -0.41919967705879724,
      -0.08890703929181629,
      -0.02136140363052376,
      -0.005288874632494393
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.5933392075684673e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.000875409438907979,
    "adjacent": [
      0.0028953985038299235,
      0.000763136182961228,
      0.000192480331495353,
      4.822391903869373e-05
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9819190893424254,
    "adjacent": [
      1.9424244453742532,
      1.989672971972561,
      1.9952237939415398,
      1.9898258524667387
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9819299185709371,
    "adjacent": [
      1.9424397802328057,
      1.989671154109507,
      1.9952307548095467,
      1.9898569492433065
    ]
  },
  {
    "kind": "mesh",
    "data": "D1_hold",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9807372485516315,
    "adjacent": [
      1.9407511687504404,
      1.9898726278307703,
      1.9944631032508233,
      1.986431477385332
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 1e-08,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.38653890405878993,
    "adjacent": [
      -0.41033778095128925,
      -0.39919474671088273,
      -0.4698406225831222,
      -0.21880368540163356
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 1e-08,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.38653889557569915,
    "adjacent": [
      -0.41033777541929267,
      -0.3991947343316223,
      -0.46984060185469423,
      -0.2188036981797083
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 1e-08,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.3865388616432419,
    "adjacent": [
      -0.4103377532912968,
      -0.39919468481454656,
      -0.46984051894084417,
      -0.21880374929180707
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.5270736159260374,
    "adjacent": [
      0.7230675971690642,
      0.9308229806001774,
      1.351906841728095,
      3.488205748968705
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.5270732870324593,
    "adjacent": [
      0.7230668967398625,
      0.9308227719469548,
      1.3519065464680764,
      3.4882055607998814
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.5270501366935734,
    "adjacent": [
      0.7230672011969029,
      0.9308212632181765,
      1.3518973474022828,
      3.4881055663402716
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -2.2123112927761704e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.11476518368108748,
    "adjacent": [
      -0.2535906518149854,
      -0.22152511856166196,
      -0.01760741440219403,
      0.03846353285534009
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.9522844860447687,
    "adjacent": [
      0.19377902926831295,
      0.5292599359296162,
      0.7391286887619049,
      2.6650604639182487
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.9522843861918654,
    "adjacent": [
      0.19377890023228408,
      0.529260017031915,
      0.7391285175651952,
      2.6650602288313836
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.289522356177588,
    "adjacent": [
      0.04330801144581596,
      0.03463390549537451,
      -0.2691245292741987,
      1.7560397051103762
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.5270736159260372,
    "adjacent": [
      0.7230675971690642,
      0.9308229806001774,
      1.351906841728095,
      3.488205748968705
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.5270723003524869,
    "adjacent": [
      0.7230647954270372,
      0.9308221459916832,
      1.351905660681056,
      3.488204996326284
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.526979341564213,
    "adjacent": [
      0.7230660129563136,
      0.9308161093923791,
      1.3518688525348672,
      3.4878032519738746
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -2.796905572104481e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.11476521396038891,
    "adjacent": [
      -0.25359032865998554,
      -0.2215253680340506,
      -0.017607454046123152,
      0.03846349197831023
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.9522847857462295,
    "adjacent": [
      0.19377941638245647,
      0.5292596926455155,
      0.739129202492251,
      2.665061169642042
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.9522843861918663,
    "adjacent": [
      0.19377890023228408,
      0.529260017031915,
      0.7391285175651952,
      2.6650602288313836
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.2895227280487363,
    "adjacent": [
      0.04330799184279407,
      0.03463401748789108,
      -0.2691239655505837,
      1.7560405704949418
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.5270736159260367,
    "adjacent": [
      0.7230675971690642,
      0.9308229806001774,
      1.351906841728095,
      3.488205748968705
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.527068353644034,
    "adjacent": [
      0.7230563897974538,
      0.9308196422365205,
      1.351902117428527,
      3.4882027389251378
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.526690813084903,
    "adjacent": [
      0.7230612551323066,
      0.9307954688930504,
      1.351754694764855,
      3.486567564805342
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -9.399574011557481e-16,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.11476533502886252,
    "adjacent": [
      -0.25358903599232624,
      -0.22152636580636256,
      -0.01760761251101809,
      0.03846332832408852
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.9522859866933641,
    "adjacent": [
      0.19378096492987731,
      0.5292587198510456,
      0.7391312595168786,
      2.665063999485053
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.9522843861918654,
    "adjacent": [
      0.19377890023228408,
      0.529260017031915,
      0.7391285175651952,
      2.6650602288313836
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.2895242176929956,
    "adjacent": [
      0.04330791345623833,
      0.03463446578706578,
      -0.26912170833987864,
      1.7560440388379754
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.0001,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.712329080810979e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.0001,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.9517882256234096e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.0001,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.6104312552729713e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.393814537451601,
    "adjacent": [
      2.8577652292952833,
      2.229300859244728,
      1.4965099670911337,
      3.522591218458921
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.3938119889858873,
    "adjacent": [
      2.8577693430914026,
      2.2292916693375617,
      1.4965114237473804,
      3.522585962210616
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.0492267404861821,
    "adjacent": [
      2.741826743835589,
      1.5096645907822805,
      0.1584801754492746,
      0.002089809248003164
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.854353809364583e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.0002798853190776129,
    "adjacent": [
      0.0011342252879010407,
      0.0002086513362391892,
      -2.3915584921310982e-05,
      -1.1902319487992423e-05
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.3475138162804043,
    "adjacent": [
      2.843621058663479,
      2.117716419962172,
      1.512598002732675,
      3.4484763886962733
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.347510606187042,
    "adjacent": [
      2.8436189262522036,
      2.117707603537721,
      1.512599251749562,
      3.4484738217520845
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "range": [
      32,
      64,
      128,
      256
    ],
    "slope": 2.2724323804338438,
    "adjacent": [
      2.102439468536646,
      1.5174686760761051,
      3.4490435648080227
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.3938145374515996,
    "adjacent": [
      2.8577652292952833,
      2.229300859244728,
      1.4965099670911337,
      3.522591218458921
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.393804323144561,
    "adjacent": [
      2.8577816805959992,
      2.229264057178254,
      1.4965157981246973,
      3.5225701521723756
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.5286762415092787,
    "adjacent": [
      2.077861895837178,
      0.38244365307883776,
      -0.0014190543656798337,
      -0.006017586360514066
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.3379095941068773e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.0002795573203157917,
    "adjacent": [
      0.0011329106135241295,
      0.00020839394346397025,
      -2.388511727434862e-05,
      -1.1887251225998494e-05
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.3475234608601543,
    "adjacent": [
      2.84362745687284,
      2.117742904556473,
      1.5125942516545536,
      3.448484113111394
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.3475106061870417,
    "adjacent": [
      2.8436189262522036,
      2.117707603537721,
      1.512599251749562,
      3.4484738217520845
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "range": [
      32,
      64,
      128,
      256
    ],
    "slope": 2.2724325771475145,
    "adjacent": [
      2.1024409862102607,
      1.5174667146607588,
      3.449045318067114
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.3938145374516,
    "adjacent": [
      2.8577652292952833,
      2.229300859244728,
      1.4965099670911337,
      3.522591218458921
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.3937733550269664,
    "adjacent": [
      2.8578309721986823,
      2.229152976964191,
      1.4965333610587905,
      3.522506295901665
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.16405941371664473,
    "adjacent": [
      0.7453467689147903,
      0.05445233661278456,
      -0.003216127853677383,
      -0.0019040134702232436
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -9.136902195628415e-16,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.00027824404130394385,
    "adjacent": [
      0.0011276467804235415,
      0.00020736334766258157,
      -2.3763119889293245e-05,
      -1.182691555866211e-05
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.3475622535406635,
    "adjacent": [
      2.843653064612914,
      2.1178493721477336,
      1.51257918699003,
      3.4485153643837574
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.3475106061870434,
    "adjacent": [
      2.8436189262522036,
      2.117707603537721,
      1.512599251749562,
      3.4484738217520845
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "range": [
      32,
      64,
      128,
      256
    ],
    "slope": 2.2724333362799483,
    "adjacent": [
      2.102447078775387,
      1.5174588763601895,
      3.4490522070108436
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.69145439400565e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -3.083007744722971e-05,
    "adjacent": [
      -8.151355642101352e-05,
      -2.7958301524753515e-05,
      -1.7090192980890532e-05,
      -5.0640890491337574e-06
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.8087302145773305,
    "adjacent": [
      2.5929388978931796,
      0.8081476371295491,
      1.7699694024152042,
      2.5835366156763397
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.808380422955145,
    "adjacent": [
      2.592506326404028,
      0.8072914035613005,
      1.7700336897265794,
      2.583408148439878
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9778550715894794,
    "adjacent": [
      3.089923767015498,
      0.9718363964214972,
      1.6707363903239765,
      2.8354924108136976
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.3882483592459234e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -3.098326664415442e-05,
    "adjacent": [
      -8.216060460062762e-05,
      -2.8080274669296766e-05,
      -1.7056496233329527e-05,
      -5.050572265989147e-06
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.8097795211977654,
    "adjacent": [
      2.5942353229670356,
      0.8107164467598369,
      1.7697757222632495,
      2.583924029487161
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.8083804229551455,
    "adjacent": [
      2.592506326404028,
      0.8072914035613005,
      1.7700336897265794,
      2.583408148439878
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9782076553909858,
    "adjacent": [
      3.0900373677376534,
      0.9727785909131536,
      1.6705923783167982,
      2.8359444553723447
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -9.948408082287111e-16,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -3.160074133029687e-05,
    "adjacent": [
      -8.476807039382797e-05,
      -2.85715049581649e-05,
      -1.6921367723243758e-05,
      -4.996327233371819e-06
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.813975512781247,
    "adjacent": [
      2.5994013509169913,
      0.8209927542406558,
      1.7689886922266433,
      2.585504043288287
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.8083804229551455,
    "adjacent": [
      2.592506326404028,
      0.8072914035613005,
      1.7700336897265794,
      2.583408148439878
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.979621886869047,
    "adjacent": [
      3.0904759809508606,
      0.9765672620657349,
      1.6700148644082653,
      2.8377602636833754
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0975907480040603,
    "adjacent": [
      2.1148030679024488,
      2.2802683249347213,
      2.059614518833174,
      1.8633264064660053
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.09762052959767,
    "adjacent": [
      2.1148253749017223,
      2.2803669488594887,
      2.0596374752749997,
      1.8632706368849064
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.05335052828502223,
    "adjacent": [
      5.753595526711136,
      -3.725504320849435,
      -0.25325640709362723,
      -0.05220707622163486
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -2.4270176078626423e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.0011328633345214555,
    "adjacent": [
      0.00396144200495175,
      0.0009432140913868979,
      0.00016767715607308135,
      3.6537796466327426e-05
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.1350200458604327,
    "adjacent": [
      2.1416837999502767,
      2.405428454030775,
      2.090345297892016,
      1.789755801467702
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.1349896882659505,
    "adjacent": [
      2.1416538981928026,
      2.405334638151555,
      2.0903208362333765,
      1.7898113315595505
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.1746131604367402,
    "adjacent": [
      2.179042958358029,
      2.52925774441641,
      2.124419712480565,
      1.7135066584802057
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0975907480040594,
    "adjacent": [
      2.1148030679024488,
      2.2802683249347213,
      2.059614518833174,
      1.8633264064660053
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0977101546290844,
    "adjacent": [
      2.1148925862284282,
      2.2806636737382253,
      2.0597065562557857,
      1.8631028419259736
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.7561596694326413,
    "adjacent": [
      -3.1878855642638113,
      -0.32986077376164824,
      -0.05693727990017064,
      -0.012715702406660753
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -2.935488344524827e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.0011327639462874698,
    "adjacent": [
      0.0039611852385428095,
      0.0009431197070340634,
      0.00016762221849670467,
      3.652160460318205e-05
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.135111353048855,
    "adjacent": [
      2.1417737135217414,
      2.4057106535613966,
      2.0904188887194186,
      1.7895887383013098
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.13498968826595,
    "adjacent": [
      2.1416538981928026,
      2.405334638151555,
      2.0903208362333765,
      1.7898113315595505
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.17469416690186,
    "adjacent": [
      2.1791127102053047,
      2.52951951898206,
      2.1244949597611686,
      1.7133364061891547
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0975907480040594,
    "adjacent": [
      2.1148030679024488,
      2.2802683249347213,
      2.059614518833174,
      1.8633264064660053
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0980728992554085,
    "adjacent": [
      2.1151658240700204,
      2.281863499226947,
      2.0599860891732424,
      1.8624242896067362
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.09601287242259382,
    "adjacent": [
      -0.3483274061789676,
      -0.07198102927797093,
      -0.013757783667664275,
      -0.003128736515539467
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.450578347830863e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.0011323635866520658,
    "adjacent": [
      0.003960151318760052,
      0.0009427395649496477,
      0.00016740065059906285,
      3.645629118978695e-05
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.1354801369491545,
    "adjacent": [
      2.1421365230320593,
      2.4068508490850364,
      2.090716376922206,
      1.7889133227028564
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.1349896882659505,
    "adjacent": [
      2.1416538981928026,
      2.405334638151555,
      2.0903208362333765,
      1.7898113315595505
    ]
  },
  {
    "kind": "mesh",
    "data": "D2_hold",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.175021706052803,
    "adjacent": [
      2.179394429599611,
      2.5305774183828516,
      2.124799447490499,
      1.712648801854379
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-08,
    "epsilon": 0.03125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.235329946418158,
    "adjacent": [
      1.916710717586483,
      0.8375009710384705,
      1.2969516719801188,
      1.0582600499764203
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-08,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.235329956748605,
    "adjacent": [
      1.9167106919830446,
      0.8375010822329025,
      1.2969516169846202,
      1.058260042933701
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-08,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.2353299551783086,
    "adjacent": [
      1.9167106903338818,
      0.8375010826187892,
      1.2969516542645394,
      1.0582599802326718
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-08,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.527673641566354e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-08,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.0025880300087938947,
    "adjacent": [
      -0.0060458259054009976,
      -0.0027066447507760657,
      -0.0013617279363865402,
      -0.0007917651078156766
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-08,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64
    ],
    "slope": 0.5332045198074008,
    "adjacent": [
      0.4298663570685851,
      0.6365426825462226
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-08,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64
    ],
    "slope": 0.5332045253544325,
    "adjacent": [
      0.4298663564884255,
      0.6365426942204301
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-08,
    "epsilon": 0.125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.2353299464181575,
    "adjacent": [
      1.916710717586483,
      0.8375009710384705,
      1.2969516719801188,
      1.0582600499764203
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-08,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.2353299877399555,
    "adjacent": [
      1.9167106151726943,
      0.8375014158162912,
      1.2969514519980816,
      1.058260021805525
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-08,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.2353299810429228,
    "adjacent": [
      1.9167106085553167,
      0.837501417310629,
      1.296951600757075,
      1.0582597695577385
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-08,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -3.315448119547553e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-08,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.002588030014274116,
    "adjacent": [
      -0.006045825915814196,
      -0.0027066447548573526,
      -0.0013617279408340488,
      -0.0007917651120064559
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-08,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64
    ],
    "slope": 0.5332045031663758,
    "adjacent": [
      0.4298663588090878,
      0.6365426475236569
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-08,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64
    ],
    "slope": 0.5332045253544271,
    "adjacent": [
      0.4298663564884255,
      0.6365426942204301
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-08,
    "epsilon": 0.5,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.2353299464181569,
    "adjacent": [
      1.916710717586483,
      0.8375009710384705,
      1.2969516719801188,
      1.0582600499764203
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-08,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.235330111705425,
    "adjacent": [
      1.9167103079307954,
      0.8375027501512321,
      1.2969507920512975,
      1.0582599372925339
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-08,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.2353300782637426,
    "adjacent": [
      1.9167102811296322,
      0.83750275534124,
      1.2969513813163376,
      1.0582589052027134
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-08,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -2.662973322832916e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-08,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.002588030036191359,
    "adjacent": [
      -0.006045825957466024,
      -0.0027066447711829827,
      -0.0013617279586226405,
      -0.0007917651287687726
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-08,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64
    ],
    "slope": 0.5332044366028436,
    "adjacent": [
      0.42986636577144033,
      0.6365425074342459
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-08,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64
    ],
    "slope": 0.5332045253544287,
    "adjacent": [
      0.4298663564884255,
      0.6365426942204301
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.8927439865645512,
    "adjacent": [
      0.5391763419437221,
      1.5083218357177248,
      2.1640348792897397,
      3.4160085183678275
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.892743979866691,
    "adjacent": [
      0.5391757651017873,
      1.5083217348802673,
      2.164035242903434,
      3.4160086675561137
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.8926383298783225,
    "adjacent": [
      0.539177731756376,
      1.508317077873163,
      2.1639930177690454,
      3.4155487741719224
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.903836937767637e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.0021128420112100196,
    "adjacent": [
      -0.006201376253637952,
      -0.0030070912171212597,
      7.346749676709439e-05,
      3.760177814010823e-05
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.6126849840702715,
    "adjacent": [
      0.6414209051657155,
      0.8955855539993814,
      1.924459655685599,
      3.1919362006581578
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.6126850323077966,
    "adjacent": [
      0.6414206856076392,
      0.8955855515241015,
      1.9244598959621104,
      3.191936304702025
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 0.7060519440798305,
    "adjacent": [
      0.1888725819086036,
      0.5220218003934104,
      1.4686048311662836
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.8927439865645506,
    "adjacent": [
      0.5391763419437221,
      1.5083218357177248,
      2.1640348792897397,
      3.4160085183678275
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.8927439597853435,
    "adjacent": [
      0.5391740346843229,
      1.5083214323578937,
      2.1640363337752553,
      3.416009115042663
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.8920985624558986,
    "adjacent": [
      0.5391818695103875,
      1.5083023773972444,
      2.1638581514590944,
      3.4130701494845908
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -3.3746204824667214e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.0021128425307322886,
    "adjacent": [
      -0.006201378474623033,
      -0.003007092014856203,
      7.346837410633794e-05,
      3.7601282096676694e-05
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.6126848394353088,
    "adjacent": [
      0.6414215638551295,
      0.89558556145662,
      1.924458934911978,
      3.191935888768522
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.6126850323077948,
    "adjacent": [
      0.6414206856076392,
      0.8955855515241015,
      1.9244598959621104,
      3.191936304702025
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 0.7060520606168287,
    "adjacent": [
      0.18887258662323195,
      0.5220217773485765,
      1.4686052456347802
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.8927439865645512,
    "adjacent": [
      0.5391763419437221,
      1.5083218357177248,
      2.1640348792897397,
      3.4160085183678275
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.8927438796433051,
    "adjacent": [
      0.5391671146395988,
      1.5083202221183911,
      2.164040697723543,
      3.4160109038140187
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.8866971847410774,
    "adjacent": [
      0.5391979452451119,
      1.5082371720612684,
      2.1631796329619397,
      3.3871627709254533
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -2.3092974554034897e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.0021128446076259357,
    "adjacent": [
      -0.006201387357193818,
      -0.0030070952025706204,
      7.347188348220606e-05,
      3.759929770832485e-05
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.6126842620598358,
    "adjacent": [
      0.6414241988405656,
      0.8955855917565437,
      1.9244560526562104,
      3.1919346448394794
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.612685032307797,
    "adjacent": [
      0.6414206856076392,
      0.8955855515241015,
      1.9244598959621104,
      3.191936304702025
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 0.7060525272194142,
    "adjacent": [
      0.18887260558548402,
      0.5220216853792587,
      1.468606904640226
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.0001,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -2.783025985034025e-16,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.0001,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -2.1639505065745252e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.0001,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -9.670741764982387e-16,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -5.731598744951544e-16,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -8.501644183290974e-07,
    "adjacent": [
      4.002402671653155e-06,
      -4.335882340669441e-06,
      -1.0997332782096343e-06,
      -9.980132440685624e-08
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.196687804569291,
    "adjacent": [
      2.5195344566839633,
      2.323237560683062,
      1.8797192650131846,
      2.15946932761812
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.1966880398730764,
    "adjacent": [
      2.519563756822308,
      2.3232283977679646,
      1.8797063335791484,
      2.159474345522412
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "range": [
      32,
      64,
      128,
      256
    ],
    "slope": 2.2308423362491947,
    "adjacent": [
      2.9912728647570423,
      1.416414891618343,
      2.5563150672491615
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -9.813926135027965e-16,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -8.682018302916813e-07,
    "adjacent": [
      3.935965830931636e-06,
      -4.349165240650782e-06,
      -1.1021902127509066e-06,
      -9.994179530945801e-08
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.196687136575391,
    "adjacent": [
      2.5194466369934,
      2.323265063148099,
      1.8797581413762017,
      2.1594542390971148
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.196688039873076,
    "adjacent": [
      2.519563756822308,
      2.3232283977679646,
      1.8797063335791484,
      2.159474345522412
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "range": [
      32,
      64,
      128,
      256
    ],
    "slope": 2.231033136506877,
    "adjacent": [
      2.9914655131052683,
      1.4166904510586475,
      2.5563910071727896
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -6.235525749692733e-16,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -9.404870145274023e-07,
    "adjacent": [
      3.6696813001139494e-06,
      -4.40237617041374e-06,
      -1.1120314076019251e-06,
      -1.0050500145472615e-07
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.196685033511508,
    "adjacent": [
      2.519096567811387,
      2.3233752798196594,
      1.8799148777452772,
      2.15939336339875
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.196688039873078,
    "adjacent": [
      2.519563756822308,
      2.3232283977679646,
      1.8797063335791484,
      2.159474345522412
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "range": [
      32,
      64,
      128,
      256
    ],
    "slope": 2.231796206090731,
    "adjacent": [
      2.9922329427403787,
      1.4177955063210224,
      2.5566937358006867
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -9.461375592278204e-16,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -6.883157323217002e-05,
    "adjacent": [
      -0.00023841108240050578,
      -5.4756643703781435e-05,
      -1.3471267375549912e-05,
      -3.404917137276827e-06
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0374988385356225,
    "adjacent": [
      2.131623542436895,
      2.020580813015805,
      1.9890921593814412,
      2.0413611916453553
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0375199982059895,
    "adjacent": [
      2.1317112183969527,
      2.02059417112477,
      1.989084206956524,
      2.041371205511066
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9432570334155899,
    "adjacent": [
      1.8663728133502957,
      1.935304040377546,
      1.9449929943423816,
      2.029466801647775
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -7.244736304847917e-16,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -6.879367168060758e-05,
    "adjacent": [
      -0.0002382671449555386,
      -5.473301033267013e-05,
      -1.3465640102972784e-05,
      -3.403237784860956e-06
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0374354196440203,
    "adjacent": [
      2.131360639406128,
      2.020540815004394,
      1.989116077864462,
      2.041331119510684
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.037519998205992,
    "adjacent": [
      2.1317112183969527,
      2.02059417112477,
      1.989084206956524,
      2.041371205511066
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9432203474319407,
    "adjacent": [
      1.8662842958927435,
      1.935268367718566,
      1.9449567326566668,
      2.029479790704113
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -9.813341646413187e-16,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -6.864297379647164e-05,
    "adjacent": [
      -0.00023769507330778297,
      -5.463895733813958e-05,
      -1.3443216457393701e-05,
      -3.396534974226997e-06
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0371826591141837,
    "adjacent": [
      2.130310929467058,
      2.0203819781333046,
      1.9892126778928962,
      2.0412103820645617
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.037519998205992,
    "adjacent": [
      2.1317112183969527,
      2.02059417112477,
      1.989084206956524,
      2.041371205511066
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9430763947387186,
    "adjacent": [
      1.8659388059799586,
      1.9351278625917516,
      1.9448124922695489,
      2.029532635421685
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.003913758529341,
    "adjacent": [
      2.0128015872276457,
      2.0058270000832987,
      2.003995165400342,
      1.9920339571935994
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.003909449469424,
    "adjacent": [
      2.012787606260638,
      2.005824381169325,
      2.0039952462159154,
      1.992030200008622
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.06320761177144711,
    "adjacent": [
      5.384377104148717,
      -3.448110260243459,
      -0.30732250584289006,
      -0.06726601387640939
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.6946900632492653e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.0009273478122091719,
    "adjacent": [
      0.0031164765434073746,
      0.0007849752886961354,
      0.00019607374407357316,
      4.8688968487055654e-05
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9981630902456602,
    "adjacent": [
      1.9940836062191427,
      2.0023471933258334,
      2.004102271275875,
      1.987057648106598
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9981626594006954,
    "adjacent": [
      1.994081383870062,
      2.002345926104268,
      2.0041013809181596,
      1.9870609525997882
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9987562706254818,
    "adjacent": [
      1.9971399779147965,
      2.0040924245540093,
      2.0053296028334233,
      1.9825083341314689
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0039137585293405,
    "adjacent": [
      2.0128015872276457,
      2.0058270000832987,
      2.003995165400342,
      1.9920339571935994
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0038965273085942,
    "adjacent": [
      2.0127456866453572,
      2.005816536735936,
      2.0039954966978493,
      1.9920188997469386
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.8146127495068097,
    "adjacent": [
      -3.493484249534953,
      -0.30804367153243073,
      -0.0674766645261044,
      -0.016298993911281322
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -1.945101056273934e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.0009271655105309122,
    "adjacent": [
      0.0031158703961662424,
      0.0007848182669030299,
      0.00019603393882284306,
      4.86788479052666e-05
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9981643785763097,
    "adjacent": [
      1.994090269382412,
      2.00235099934523,
      2.0041049465800924,
      1.9870477046111579
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9981626594006965,
    "adjacent": [
      1.994081383870062,
      2.002345926104268,
      2.0041013809181596,
      1.9870609525997882
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9987548856400548,
    "adjacent": [
      1.9971389566407498,
      2.0040940982547024,
      2.0053311824368976,
      1.982497550522125
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.0039137585293405,
    "adjacent": [
      2.0128015872276457,
      2.0058270000832987,
      2.003995165400342,
      1.9920339571935994
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 2.003844913571304,
    "adjacent": [
      2.0125783576657676,
      2.0057853445485683,
      2.003996619957543,
      1.9919732634315814
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -0.08745015031389455,
    "adjacent": [
      -0.3082184833493951,
      -0.06711745617876737,
      -0.01623236721146886,
      -0.00400753313471969
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": -2.059640809153058e-15,
    "adjacent": [
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 0.000926430649230715,
    "adjacent": [
      0.003113426730381537,
      0.0007841854415175446,
      0.00019587352718425233,
      4.8638062729262124e-05
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.998169477184632,
    "adjacent": [
      1.9941168637281552,
      2.00236629130422,
      2.004115719605662,
      1.9870075058301908
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.9981626594006947,
    "adjacent": [
      1.994081383870062,
      2.002345926104268,
      2.0041013809181596,
      1.9870609525997882
    ]
  },
  {
    "kind": "mesh",
    "data": "D3_hold",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64,
      128,
      256
    ],
    "slope": 1.998750063655453,
    "adjacent": [
      1.9971348739621702,
      2.0041010222410947,
      2.005338227955111,
      1.9824565690207923
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 2.7256279430856942,
    "adjacent": [
      0.9640767270394315,
      3.0207570419686474,
      4.09367369395467
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 2.7256272766855822,
    "adjacent": [
      0.9640767468676318,
      3.020756778081488,
      4.093671804642308
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 2.7256272766855822,
    "adjacent": [
      0.9640767468676318,
      3.020756778081488,
      4.093671804642308
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.7013369264894813,
    "adjacent": [
      1.6849664699681874,
      1.7627021098016273,
      1.635887138594577
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.7013369264894813,
    "adjacent": [
      1.6849664699681874,
      1.7627021098016273,
      1.635887138594577
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.7013370545473423,
    "adjacent": [
      1.6849668460314835,
      1.7627021474427405,
      1.6358871392026721
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 1e-06,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64
    ],
    "slope": 3.829737917034861,
    "adjacent": [
      2.8952073770439735,
      4.764268457025756
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 2.7256279430856947,
    "adjacent": [
      0.9640767270394315,
      3.0207570419686474,
      4.09367369395467
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 2.725625277472697,
    "adjacent": [
      0.9640768063520119,
      3.0207559864173894,
      4.09366613666711
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 2.725625277472697,
    "adjacent": [
      0.9640768063520119,
      3.0207559864173894,
      4.09366613666711
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.701336542320845,
    "adjacent": [
      1.6849653417907466,
      1.762701996881293,
      1.6358871367703396
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.701336542320845,
    "adjacent": [
      1.6849653417907466,
      1.762701996881293,
      1.6358871367703396
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.701337054547346,
    "adjacent": [
      1.6849668460314835,
      1.7627021474427405,
      1.6358871392026721
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 1e-06,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64
    ],
    "slope": 3.8297374269339346,
    "adjacent": [
      2.895207183562581,
      4.764267670305285
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 2.725627943085695,
    "adjacent": [
      0.9640767270394315,
      3.0207570419686474,
      4.09367369395467
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 2.7256172804329237,
    "adjacent": [
      0.9640770442862356,
      3.020752819721645,
      4.093643464194632
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 2.7256172804329237,
    "adjacent": [
      0.9640770442862356,
      3.020752819721645,
      4.093643464194632
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.7013350057205612,
    "adjacent": [
      1.6849608292677067,
      1.762701545245026,
      1.6358871294741237
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.7013350057205612,
    "adjacent": [
      1.6849608292677067,
      1.762701545245026,
      1.6358871294741237
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.7013370545473456,
    "adjacent": [
      1.6849668460314835,
      1.7627021474427405,
      1.6358871392026721
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 1e-06,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "range": [
      16,
      32,
      64
    ],
    "slope": 3.829735466474831,
    "adjacent": [
      2.8952064096672596,
      4.764264523282405
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.0001,
    "epsilon": 0.03125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 4.557202688338875,
    "adjacent": [
      4.587245085646851,
      4.568755581473354,
      4.511756433518239
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.0001,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 4.54801948884841,
    "adjacent": [
      4.586541511886668,
      4.56452651812494,
      4.487488093441426
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.0001,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 4.54801948884841,
    "adjacent": [
      4.586541511886668,
      4.56452651812494,
      4.487488093441426
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.0001,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9759179703129297,
    "adjacent": [
      1.9370957829468385,
      1.9889709237803366,
      1.9973362197224742
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.0001,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9759179703129297,
    "adjacent": [
      1.9370957829468385,
      1.9889709237803366,
      1.9973362197224742
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.0001,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9759180562206962,
    "adjacent": [
      1.93709594139881,
      1.9889709986747146,
      1.9973362477705587
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.0001,
    "epsilon": 0.125,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 4.557202688338875,
    "adjacent": [
      4.587245085646851,
      4.568755581473354,
      4.511756433518239
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.0001,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 4.519629369677316,
    "adjacent": [
      4.584427243719107,
      4.5517269090601795,
      4.412034776458355
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.0001,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 4.519629369677316,
    "adjacent": [
      4.584427243719107,
      4.5517269090601795,
      4.412034776458355
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.0001,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.975917712595833,
    "adjacent": [
      1.9370953076028585,
      1.9889706991024758,
      1.9973361355799513
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.0001,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.975917712595833,
    "adjacent": [
      1.9370953076028585,
      1.9889706991024758,
      1.9973361355799513
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.0001,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9759180562206973,
    "adjacent": [
      1.93709594139881,
      1.9889709986747146,
      1.9973362477705587
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.0001,
    "epsilon": 0.5,
    "quantity": "linear",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 4.557202688338876,
    "adjacent": [
      4.587245085646851,
      4.568755581473354,
      4.511756433518239
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.0001,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 4.404485481620868,
    "adjacent": [
      4.575918475924225,
      4.49914106119609,
      4.106845047883861
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.0001,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 4.404485481620868,
    "adjacent": [
      4.575918475924225,
      4.49914106119609,
      4.106845047883861
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.0001,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9759166818205829,
    "adjacent": [
      1.9370934064059324,
      1.988969800470134,
      1.9973357990358231
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.0001,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9759166818205829,
    "adjacent": [
      1.9370934064059324,
      1.988969800470134,
      1.9973357990358231
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.0001,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.975918056220701,
    "adjacent": [
      1.93709594139881,
      1.9889709986747146,
      1.9973362477705587
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 3.7533470723949507,
    "adjacent": [
      4.528584127822753,
      3.931192545636664,
      2.740982719311522
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 3.7533470723949507,
    "adjacent": [
      4.528584127822753,
      3.931192545636664,
      2.740982719311522
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.997579612998635,
    "adjacent": [
      1.9995029736400083,
      1.9962948792700488,
      1.9973692306620487
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.997579612998635,
    "adjacent": [
      1.9995029736400083,
      1.9962948792700488,
      1.9973692306620487
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.001,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9975797215791593,
    "adjacent": [
      1.9995031994903467,
      1.996294959919473,
      1.9973692592142176
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 3.105869876182779,
    "adjacent": [
      4.225474873954066,
      2.9622346190612516,
      2.1777785545735275
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 3.105869876182779,
    "adjacent": [
      4.225474873954066,
      2.9622346190612516,
      2.1777785545735275
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9975792872894094,
    "adjacent": [
      1.9995022961589959,
      1.996294637345206,
      1.9973691450120945
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9975792872894094,
    "adjacent": [
      1.9995022961589959,
      1.996294637345206,
      1.9973691450120945
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.001,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9975797215791622,
    "adjacent": [
      1.9995031994903467,
      1.996294959919473,
      1.9973692592142176
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 2.506630500125394,
    "adjacent": [
      3.3198079986214637,
      2.248351064092004,
      2.0378255830071654
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 2.506630500125394,
    "adjacent": [
      3.3198079986214637,
      2.248351064092004,
      2.0378255830071654
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9975779849375914,
    "adjacent": [
      1.9994995872849997,
      1.996293669997293,
      1.9973688025105658
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9975779849375914,
    "adjacent": [
      1.9994995872849997,
      1.996293669997293,
      1.9973688025105658
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.001,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9975797215791604,
    "adjacent": [
      1.9995031994903467,
      1.996294959919473,
      1.9973692592142176
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.880698462793544,
    "adjacent": [
      1.698772797099759,
      1.9403701902117696,
      1.9830618252630163
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.880698462793544,
    "adjacent": [
      1.698772797099759,
      1.9403701902117696,
      1.9830618252630163
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9684551348133954,
    "adjacent": [
      1.942822323333604,
      1.973533095843403,
      1.9873173315865105
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9684551348133954,
    "adjacent": [
      1.942822323333604,
      1.973533095843403,
      1.9873173315865105
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.01,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9684552444223273,
    "adjacent": [
      1.9428225521710007,
      1.9735331768025592,
      1.9873173601666805
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9403395557052916,
    "adjacent": [
      1.8620249341460204,
      1.964655760846546,
      1.986232570409552
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9403395557052916,
    "adjacent": [
      1.8620249341460204,
      1.964655760846546,
      1.986232570409552
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9684548062112375,
    "adjacent": [
      1.9428216373566627,
      1.9735328531007508,
      1.987317245879781
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9684548062112375,
    "adjacent": [
      1.9428216373566627,
      1.9735328531007508,
      1.987317245879781
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.01,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9684552444223304,
    "adjacent": [
      1.9428225521710007,
      1.9735331768025592,
      1.9873173601666805
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9612134209698555,
    "adjacent": [
      1.9219628634851718,
      1.9712780719743024,
      1.987044443781938
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9612134209698555,
    "adjacent": [
      1.9219628634851718,
      1.9712780719743024,
      1.987044443781938
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.968453495172112,
    "adjacent": [
      1.9428189014776014,
      1.97353188415239,
      1.9873169035595857
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.968453495172112,
    "adjacent": [
      1.9428189014776014,
      1.97353188415239,
      1.9873169035595857
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.01,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.96845524442233,
    "adjacent": [
      1.9428225521710007,
      1.9735331768025592,
      1.9873173601666805
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64
    ],
    "slope": 1.3601790374678058,
    "adjacent": [
      0.8601276085480839,
      1.860230466387523
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64
    ],
    "slope": 1.3601790374678058,
    "adjacent": [
      0.8601276085480839,
      1.860230466387523
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9670779294354876,
    "adjacent": [
      1.9405206119807807,
      1.9722951907778574,
      1.9866788984336958
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9670779294354876,
    "adjacent": [
      1.9405206119807807,
      1.9722951907778574,
      1.9866788984336958
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.1,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9670780390962732,
    "adjacent": [
      1.9405208409858234,
      1.972295271741906,
      1.986678927012555
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.898270032360551,
    "adjacent": [
      1.7513871367915972,
      1.9453838531452348,
      1.9823345002165909
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.898270032360551,
    "adjacent": [
      1.7513871367915972,
      1.9453838531452348,
      1.9823345002165909
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.967077600854323,
    "adjacent": [
      1.9405199259158497,
      1.9722949481297634,
      1.9866788127588701
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.967077600854323,
    "adjacent": [
      1.9405199259158497,
      1.9722949481297634,
      1.9866788127588701
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.1,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9670780390962788,
    "adjacent": [
      1.9405208409858234,
      1.972295271741906,
      1.986678927012555
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9508108112132354,
    "adjacent": [
      1.8962668137941616,
      1.965631326563348,
      1.9855941214988329
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9508108112132354,
    "adjacent": [
      1.8962668137941616,
      1.965631326563348,
      1.9855941214988329
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9670762925477314,
    "adjacent": [
      1.9405171959090177,
      1.9722939811981581,
      1.986678470985879
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "ordering",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9670762925477314,
    "adjacent": [
      1.9405171959090177,
      1.9722939811981581,
      1.986678470985879
    ]
  },
  {
    "kind": "mesh",
    "data": "D4",
    "t": 0.1,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "range": [
      16,
      32,
      64,
      128
    ],
    "slope": 1.9670780390962783,
    "adjacent": [
      1.9405208409858234,
      1.972295271741906,
      1.986678927012555
    ]
  }
]

==> anc/B3_W_scheme_seven_data/final_report/formal_aggregation/metrics.json <==
[
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 4.875364442847323e-05,
    "t_peak": 5.623413251903491e-06,
    "time_difference": 8.010951062466614e-13,
    "reference_bound": 3.2942364238880204e-10,
    "tail_bound": 2.694623279234083e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 4.875367823743971e-05,
    "t_peak": 5.623413251903491e-06,
    "time_difference": 8.010951060299541e-13,
    "reference_bound": 3.2939206238035393e-10,
    "tail_bound": 2.6966773317095793e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 4.87541239805188e-05,
    "t_peak": 5.623413251903491e-06,
    "time_difference": 8.010951060299541e-13,
    "reference_bound": 3.2939206238035393e-10,
    "tail_bound": 2.6956316561463182e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 5.311057562218149e-06,
    "t_peak": 0.01025173542813052,
    "time_difference": 8.2046344564911e-18,
    "reference_bound": 1.518507478671555e-13,
    "tail_bound": 2.645882313831502e-33,
    "sampling_difference": 9.151137558095551e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.0054385229437113845,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 0.9959867590266387
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 5.309369730244424e-06,
    "t_peak": 0.01025173542813052,
    "time_difference": 4.942772293718485e-16,
    "reference_bound": 0.0,
    "tail_bound": 2.7454107776983164e-33,
    "sampling_difference": 8.479460771639849e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00543679460377029,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 0.9957356914985572
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 6.5570527259088145e-09,
    "t_peak": 0.00016155980984398728,
    "time_difference": 4.959990758589904e-16,
    "reference_bound": 1.518507478671555e-13,
    "tail_bound": 5.391293091529819e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.0658480532396648e-05,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 6.557139490913016e-09,
    "t_peak": 0.00016155980984398728,
    "time_difference": 4.959993228490412e-16,
    "reference_bound": 1.5183078973520284e-13,
    "tail_bound": 2.0526345822977956e-36,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.009159449790436e-12,
    "t_peak": 0.008669608804598519,
    "time_difference": 5.075516475631296e-19,
    "reference_bound": 8.08259491312986e-17,
    "tail_bound": 5.393345720392272e-33,
    "sampling_difference": 5.293453856577582e-15,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 5.2492395223481955e-08,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.9969054116604686
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 4.676661146398104e-06,
    "time_difference": 3.0112791811962305e-14,
    "reference_bound": 1.0826734528675626e-10,
    "tail_bound": 1.633645441305795e-33,
    "quadrature_difference": 6.7994335929142115e-09,
    "initial_interval_bound": 9.323787164702228e-15,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00023755957835171697,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 4.67664977772855e-06,
    "time_difference": 3.011259265884895e-14,
    "reference_bound": 1.0830708052950853e-10,
    "tail_bound": 1.634890733547073e-33,
    "quadrature_difference": 6.8009604673179995e-09,
    "initial_interval_bound": 9.323855774370955e-15,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00023755900085930067,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 9.353310924126654e-06,
    "time_difference": 6.022538447081126e-14,
    "reference_bound": 2.165744258162648e-10,
    "tail_bound": 3.268536174852868e-33,
    "quadrature_difference": 1.3600394060232211e-08,
    "initial_interval_bound": 1.8647642939073183e-14,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00047511857921101765,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.00019501457771389292,
    "t_peak": 5.623413251903491e-06,
    "time_difference": 3.2043804249866455e-12,
    "reference_bound": 1.3176945695552081e-09,
    "tail_bound": 1.0778493116936332e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.00019501511864238394,
    "t_peak": 5.623413251903491e-06,
    "time_difference": 3.2043804196632807e-12,
    "reference_bound": 1.3171890993366562e-09,
    "tail_bound": 1.0811426192826291e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.00019502416984337303,
    "t_peak": 5.623413251903491e-06,
    "time_difference": 3.2043804196632807e-12,
    "reference_bound": 1.3171890993366562e-09,
    "tail_bound": 1.0794660650832903e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 8.504530774551578e-05,
    "t_peak": 0.01025173542813052,
    "time_difference": 1.3129469683939836e-16,
    "reference_bound": 2.430567785609274e-12,
    "tail_bound": 1.059566328157364e-32,
    "sampling_difference": 1.672697999616148e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00544289969571301,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 0.9967882978058771
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 8.501831043477239e-05,
    "t_peak": 0.01025173542813052,
    "time_difference": 7.908406839040192e-15,
    "reference_bound": 0.0,
    "tail_bound": 1.0994225950533612e-32,
    "sampling_difference": 1.5650672688044347e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.005441171867825433,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 0.9965373767503408
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.0490867782088914e-07,
    "t_peak": 0.00016155980984398728,
    "time_difference": 7.935963063953791e-15,
    "reference_bound": 2.430567785609274e-12,
    "tail_bound": 2.1589889232107253e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.0658057314142229e-05,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 0.9999602928153659
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.0491423185460825e-07,
    "t_peak": 0.00016155980984398728,
    "time_difference": 7.935989165584659e-15,
    "reference_bound": 2.4292926357632454e-12,
    "tail_bound": 3.284215331676473e-35,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 6.462457954982733e-11,
    "t_peak": 0.008669608804598519,
    "time_difference": 3.248363012136614e-17,
    "reference_bound": 5.182609471508906e-15,
    "tail_bound": 2.1622731293906493e-32,
    "sampling_difference": 3.304688479930963e-13,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 5.2523584286924034e-08,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.9974977364343269
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 1.8706644585592415e-05,
    "time_difference": 1.2045116724784922e-13,
    "reference_bound": 4.3306938114702505e-10,
    "tail_bound": 6.53458176522318e-33,
    "quadrature_difference": 2.7197734371656846e-08,
    "initial_interval_bound": 3.729514865880891e-14,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00023755957835171697,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 1.870646384084104e-05,
    "time_difference": 1.204479250935919e-13,
    "reference_bound": 4.337066406887016e-10,
    "tail_bound": 6.554547810091279e-33,
    "quadrature_difference": 2.7222130899464233e-08,
    "initial_interval_bound": 3.7296232860981396e-14,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00023755728303644923,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 0.9999927688580722
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 3.7413108426433456e-05,
    "time_difference": 2.408990923414411e-13,
    "reference_bound": 8.667760218357266e-10,
    "tail_bound": 1.308912957531446e-32,
    "quadrature_difference": 5.441986527112108e-08,
    "initial_interval_bound": 7.45913815197903e-14,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.0004751168613881662,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 0.9999963844334306
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.0007800583108555717,
    "t_peak": 5.623413251903491e-06,
    "time_difference": 1.2817521699946582e-11,
    "reference_bound": 5.2707782782208326e-09,
    "tail_bound": 4.3113972467745327e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.0007800669647528732,
    "t_peak": 5.623413251903491e-06,
    "time_difference": 1.2817521634739317e-11,
    "reference_bound": 5.262678643435218e-09,
    "tail_bound": 4.364531181148404e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0013723299638019235,
    "t_peak": 0.009882349901727774,
    "time_difference": 1.2817521634739317e-11,
    "reference_bound": 5.262678643435218e-09,
    "tail_bound": 4.337481833997859e-32,
    "sampling_difference": 3.020606297639977e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.001365109248296223,
    "t_peak": 0.01025173542813052,
    "time_difference": 2.101879199460906e-15,
    "reference_bound": 3.89497334369363e-11,
    "tail_bound": 4.2578828862941584e-32,
    "sampling_difference": 4.021216207547411e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.005460436993184892,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0013646778110389314,
    "t_peak": 0.01025173542813052,
    "time_difference": 1.2652832557643448e-13,
    "reference_bound": 0.0,
    "tail_bound": 4.4180335105666336e-32,
    "sampling_difference": 3.847972686189371e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.005458711244155726,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 0.9997496708117325
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.6782719765777788e-06,
    "t_peak": 0.00016155980984398728,
    "time_difference": 1.2696928173683444e-13,
    "reference_bound": 3.89497334369363e-11,
    "tail_bound": 8.675916396860792e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.0656362804433263e-05,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 0.9998013105191731
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.678627709673732e-06,
    "t_peak": 0.00016155980984398728,
    "time_difference": 1.2697582664935454e-13,
    "reference_bound": 3.8868682172211926e-11,
    "tail_bound": 5.254744530682357e-34,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 4.146348347589712e-09,
    "t_peak": 0.00887739228055769,
    "time_difference": 2.0789235735720407e-15,
    "reference_bound": 3.342267149876569e-13,
    "tail_bound": 8.728463695739577e-32,
    "sampling_difference": 1.9576224164731717e-11,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 5.2655341830324114e-08,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 7.482657834236966e-05,
    "time_difference": 4.818046689913969e-13,
    "reference_bound": 1.7322775245881002e-09,
    "tail_bound": 2.613832706089272e-32,
    "quadrature_difference": 1.0879093748662738e-07,
    "initial_interval_bound": 1.4918059463523564e-13,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00023755957835171697,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 7.482376019862044e-05,
    "time_difference": 4.817505197868444e-13,
    "reference_bound": 1.7425702348218373e-09,
    "tail_bound": 2.64604574690186e-32,
    "quadrature_difference": 1.091791395379019e-07,
    "initial_interval_bound": 1.491974539790178e-13,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00023755063130301277,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 0.9999647685153683
  },
  {
    "name": "D1",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.0001496503385409901,
    "time_difference": 9.635551887782413e-13,
    "reference_bound": 3.4748477594099375e-09,
    "tail_bound": 5.259878452991132e-32,
    "quadrature_difference": 2.1797007702452928e-07,
    "initial_interval_bound": 2.9837804861425343e-13,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.0004751102096547297,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 0.9999823842790955
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 6.20136684326614e-06,
    "t_peak": 9.313881817387647e-07,
    "time_difference": 3.0698021192446874e-12,
    "reference_bound": 3.2942364238880204e-10,
    "tail_bound": 2.6570696789840246e-33,
    "sampling_difference": 3.0249978257315026e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 6.201368938132287e-06,
    "t_peak": 9.313881817387647e-07,
    "time_difference": 3.0697685399452704e-12,
    "reference_bound": 3.2939206238035393e-10,
    "tail_bound": 2.6590955900338506e-33,
    "sampling_difference": 3.025270030418001e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 6.2013730450718445e-06,
    "t_peak": 9.313881817387647e-07,
    "time_difference": 3.0698020920965697e-12,
    "reference_bound": 3.2939206238035393e-10,
    "tail_bound": 2.65807805589626e-33,
    "sampling_difference": 3.02536256163293e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 5.311057562218149e-06,
    "t_peak": 0.01025173542813052,
    "time_difference": 8.2046344564911e-18,
    "reference_bound": 1.518507478671555e-13,
    "tail_bound": 2.645882313831502e-33,
    "sampling_difference": 9.151137558095551e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.0054385229437113845,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 0.9959867590266387
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 5.3107065578940625e-06,
    "t_peak": 0.01025173542813052,
    "time_difference": 1.1793886989140717e-15,
    "reference_bound": 0.0,
    "tail_bound": 2.6702754357724593e-33,
    "sampling_difference": 8.989513537586199e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00543816351528352,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 0.9959864043085062
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 6.75638553033155e-10,
    "t_peak": 0.00016562684263396352,
    "time_difference": 1.1799287846412275e-15,
    "reference_bound": 1.518507478671555e-13,
    "tail_bound": 5.316157749603963e-33,
    "sampling_difference": 2.544606121608948e-12,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.2327434666463876e-06,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 0.11565846209499009
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 6.7565034614817e-10,
    "t_peak": 0.00016562684263396352,
    "time_difference": 1.1799438285113066e-15,
    "reference_bound": 1.5183078973520284e-13,
    "tail_bound": 2.024512435152173e-36,
    "sampling_difference": 2.544197479620966e-12,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 2.542549289871622e-13,
    "t_peak": 0.008669608804598519,
    "time_difference": 6.157178879311135e-19,
    "reference_bound": 8.08259491312986e-17,
    "tail_bound": 5.3181822563192695e-33,
    "sampling_difference": 1.8539271593466396e-15,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.4844912619718297e-08,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.2819260516350715
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 5.484203391751135e-07,
    "time_difference": 2.461168564549555e-13,
    "reference_bound": 1.0826734528675626e-10,
    "tail_bound": 1.610878151968576e-33,
    "quadrature_difference": 1.276522678816815e-09,
    "initial_interval_bound": 5.78166014932172e-12,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 3.126956653908472e-05,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 0.13162831301539357
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 5.484109077112241e-07,
    "time_difference": 2.4610559771350303e-13,
    "reference_bound": 1.0830708052950853e-10,
    "tail_bound": 1.6121063831564178e-33,
    "quadrature_difference": 1.276636690675478e-09,
    "initial_interval_bound": 5.781958443726678e-12,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 3.1269028780423006e-05,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 0.13162636931169258
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 1.0968312468863377e-06,
    "time_difference": 4.922224541684586e-13,
    "reference_bound": 2.165744258162648e-10,
    "tail_bound": 3.222984535124994e-33,
    "quadrature_difference": 2.553159369492293e-09,
    "initial_interval_bound": 1.1563618593048398e-11,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 6.253859531950772e-05,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 0.13162734116472433
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 2.480546737306456e-05,
    "t_peak": 9.313881817387647e-07,
    "time_difference": 1.227920847697875e-11,
    "reference_bound": 1.3176945695552081e-09,
    "tail_bound": 1.0628278715936098e-32,
    "sampling_difference": 1.209999130292601e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 2.4805500890855496e-05,
    "t_peak": 9.313881817387647e-07,
    "time_difference": 1.2278670315227387e-11,
    "reference_bound": 1.3171890993366562e-09,
    "tail_bound": 1.0660760601249364e-32,
    "sampling_difference": 1.2104346580308782e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 8.550486687797751e-05,
    "t_peak": 0.009843133202303697,
    "time_difference": 1.2279207862034465e-11,
    "reference_bound": 1.3171890993366562e-09,
    "tail_bound": 1.0644446249832668e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 8.504530774551578e-05,
    "t_peak": 0.01025173542813052,
    "time_difference": 1.3129469683939836e-16,
    "reference_bound": 2.430567785609274e-12,
    "tail_bound": 1.059566328157364e-32,
    "sampling_difference": 1.672697999616148e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00544289969571301,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 0.9967882978058771
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 8.503969319998836e-05,
    "t_peak": 0.01025173542813052,
    "time_difference": 1.8869488050205692e-14,
    "reference_bound": 0.0,
    "tail_bound": 1.069334595795617e-32,
    "sampling_difference": 1.6467967662485775e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.005442540364799255,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 0.9967880136384067
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.0809650711871068e-08,
    "t_peak": 0.00016562684263396352,
    "time_difference": 1.887812883908441e-14,
    "reference_bound": 2.430567785609274e-12,
    "tail_bound": 2.1289009239529806e-32,
    "sampling_difference": 4.0733300987280945e-11,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.2326789072320948e-06,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 0.11565240500138312
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.081040553837072e-08,
    "t_peak": 0.00016562684263396352,
    "time_difference": 1.8879101256180905e-14,
    "reference_bound": 2.4292926357632454e-12,
    "tail_bound": 3.239219896243477e-35,
    "sampling_difference": 4.0707159673935454e-11,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.6282825458676994e-11,
    "t_peak": 0.008669608804598519,
    "time_difference": 3.940273595524654e-17,
    "reference_bound": 5.182609471508906e-15,
    "tail_bound": 2.132140134697472e-32,
    "sampling_difference": 1.2113825697803893e-13,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.4854500688730334e-08,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.2821081427331206
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 2.193681356700454e-06,
    "time_difference": 9.84467425819822e-13,
    "reference_bound": 4.3306938114702505e-10,
    "tail_bound": 6.443512607874304e-33,
    "quadrature_difference": 5.10609071526726e-09,
    "initial_interval_bound": 2.312664059728688e-11,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 3.126956653908472e-05,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 0.13162831301539357
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 2.1935305819267516e-06,
    "time_difference": 9.842873849484489e-13,
    "reference_bound": 4.337066406887016e-10,
    "tail_bound": 6.463205113418945e-33,
    "quadrature_difference": 5.1079141786361525e-09,
    "initial_interval_bound": 2.313140973074607e-11,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 3.1267417338242805e-05,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 0.13161958597713413
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 4.387211938627205e-06,
    "time_difference": 1.968754810768271e-12,
    "reference_bound": 8.667760218357266e-10,
    "tail_bound": 1.290671772129325e-32,
    "quadrature_difference": 1.0214004893903412e-08,
    "initial_interval_bound": 4.625805032803295e-11,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 6.253698387732752e-05,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 0.13162394950156758
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 9.922186949225824e-05,
    "t_peak": 9.313881817387647e-07,
    "time_difference": 4.9116833907915e-11,
    "reference_bound": 5.2707782782208326e-09,
    "tail_bound": 4.2513114863744393e-32,
    "sampling_difference": 4.839996521170404e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 9.922240577259815e-05,
    "t_peak": 9.313881817387647e-07,
    "time_difference": 4.9108168939233905e-11,
    "reference_bound": 5.262678643435218e-09,
    "tail_bound": 4.3037175200234405e-32,
    "sampling_difference": 4.8469649803364965e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.001366476822014162,
    "t_peak": 0.01025173542813052,
    "time_difference": 4.91168208971295e-11,
    "reference_bound": 5.262678643435218e-09,
    "tail_bound": 4.277396073597766e-32,
    "sampling_difference": 5.256406341398387e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.001365109248296223,
    "t_peak": 0.01025173542813052,
    "time_difference": 2.101879199460906e-15,
    "reference_bound": 3.89497334369363e-11,
    "tail_bound": 4.2578828862941584e-32,
    "sampling_difference": 4.021216207547411e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.005460436993184892,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0013650195152661573,
    "t_peak": 0.01025173542813052,
    "time_difference": 3.018628557612337e-13,
    "reference_bound": 0.0,
    "tail_bound": 4.2971340890414645e-32,
    "sampling_difference": 3.979510547935834e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.005460078061064629,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.729181625453294e-07,
    "t_peak": 0.00016562684263396352,
    "time_difference": 3.0200106660942963e-13,
    "reference_bound": 3.89497334369363e-11,
    "tail_bound": 8.555016975335623e-32,
    "sampling_difference": 6.529845868905945e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.2324205548385343e-06,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 0.1156281658621573
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.7296648861393153e-07,
    "t_peak": 0.00016562684263396352,
    "time_difference": 3.020656200988945e-13,
    "reference_bound": 3.8868682172211926e-11,
    "tail_bound": 5.182751833989563e-34,
    "sampling_difference": 6.513145547829673e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.0447843277959103e-09,
    "t_peak": 0.008669608804598519,
    "time_difference": 2.5209086131625466e-15,
    "reference_bound": 3.342267149876569e-13,
    "tail_bound": 8.606844347247478e-32,
    "sampling_difference": 8.392705522668094e-12,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.489275229386388e-08,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.2828345952411455
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 8.774725426801816e-06,
    "time_difference": 3.937869703279288e-12,
    "reference_bound": 1.7322775245881002e-09,
    "tail_bound": 2.577405043149722e-32,
    "quadrature_difference": 2.042436286106904e-08,
    "initial_interval_bound": 9.250656238914752e-11,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 3.126956653908472e-05,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 0.13162831301539357
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 8.772321258455863e-06,
    "time_difference": 3.93499494416184e-12,
    "reference_bound": 1.7425702348218373e-09,
    "tail_bound": 2.60917678602279e-32,
    "quadrature_difference": 2.0453491696278883e-08,
    "initial_interval_bound": 9.258263949694999e-11,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 3.1260999057094305e-05,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 0.131592568347302
  },
  {
    "name": "D1",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 1.7547046685257676e-05,
    "time_difference": 7.872864647441128e-12,
    "reference_bound": 3.4748477594099375e-09,
    "tail_bound": 5.186581829172512e-32,
    "quadrature_difference": 4.087785455734792e-08,
    "initial_interval_bound": 1.850892018860975e-10,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 6.253056559617901e-05,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 0.13161044070307107
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 8.051092644978904e-07,
    "t_peak": 1.4342298087573816e-07,
    "time_difference": 2.9562288934165906e-11,
    "reference_bound": 3.2942364238880204e-10,
    "tail_bound": 2.647911366498749e-33,
    "sampling_difference": 1.5987840714211272e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 8.051092534897592e-07,
    "t_peak": 1.4342298087573816e-07,
    "time_difference": 2.9561554697925064e-11,
    "reference_bound": 3.2939206238035393e-10,
    "tail_bound": 2.6499303978606206e-33,
    "sampling_difference": 1.5987495199741796e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 5.339271357280754e-06,
    "t_peak": 0.009843133202303697,
    "time_difference": 2.9562288926576614e-11,
    "reference_bound": 3.2939206238035393e-10,
    "tail_bound": 2.6489197434109848e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 5.311057562218149e-06,
    "t_peak": 0.01025173542813052,
    "time_difference": 8.2046344564911e-18,
    "reference_bound": 1.518507478671555e-13,
    "tail_bound": 2.645882313831502e-33,
    "sampling_difference": 9.151137558095551e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.0054385229437113845,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 0.9959867590266387
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 5.310974451096749e-06,
    "t_peak": 0.01025173542813052,
    "time_difference": 8.645714754267838e-15,
    "reference_bound": 0.0,
    "tail_bound": 2.6519519311132574e-33,
    "sampling_difference": 9.111204358678676e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.005438437837923071,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 0.9960366458318842
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.6380161306722439e-10,
    "t_peak": 0.003568322153710626,
    "time_difference": 8.64579375856286e-15,
    "reference_bound": 1.518507478671555e-13,
    "tail_bound": 5.297834244944761e-33,
    "sampling_difference": 6.597111174464852e-13,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 3.3546570356167554e-07,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 0.031474064482458014
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.6380131878103385e-10,
    "t_peak": 0.003568322153710626,
    "time_difference": 8.645929343218799e-15,
    "reference_bound": 1.5183078973520284e-13,
    "tail_bound": 2.0176374604474355e-36,
    "sampling_difference": 6.568202427178498e-13,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 6.362985198931755e-14,
    "t_peak": 0.008461825328639346,
    "time_difference": 1.800251327565878e-18,
    "reference_bound": 8.08259491312986e-17,
    "tail_bound": 5.2998518766853626e-33,
    "sampling_difference": 3.3891441494642275e-16,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 4.170045979971915e-09,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.07919511743764605
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 9.663849253604407e-08,
    "time_difference": 1.8544339539269734e-12,
    "reference_bound": 1.0826734528675626e-10,
    "tail_bound": 1.6053258227962854e-33,
    "quadrature_difference": 2.8022045682371875e-12,
    "initial_interval_bound": 1.0397926381909535e-09,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 6.18486352230682e-06,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 0.026034999578715655
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 9.663338556566145e-08,
    "time_difference": 1.8543937348015457e-12,
    "reference_bound": 1.0830708052950853e-10,
    "tail_bound": 1.6065498830965117e-33,
    "quadrature_difference": 2.80257439348928e-12,
    "initial_interval_bound": 1.0399540168948993e-09,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 6.184536676202333e-06,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 0.026033687015989997
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 1.9327187810170552e-07,
    "time_difference": 3.708827688728519e-12,
    "reference_bound": 2.165744258162648e-10,
    "tail_bound": 3.211875705892797e-33,
    "quadrature_difference": 5.6047789617264675e-12,
    "initial_interval_bound": 2.0797466550858527e-09,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 1.2369400198509153e-05,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 0.026034343298150516
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 3.2204370579915615e-06,
    "t_peak": 1.4342298087573816e-07,
    "time_difference": 1.1824915573666362e-10,
    "reference_bound": 1.3176945695552081e-09,
    "tail_bound": 1.0591645465994995e-32,
    "sampling_difference": 6.395136285684509e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 3.220436881861064e-06,
    "t_peak": 1.4342298087573816e-07,
    "time_difference": 1.182374012269418e-10,
    "reference_bound": 1.3171890993366562e-09,
    "tail_bound": 1.0624017049478738e-32,
    "sampling_difference": 6.394583463160151e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 8.513347377282083e-05,
    "t_peak": 0.01,
    "time_difference": 1.1824915573569207e-10,
    "reference_bound": 1.3171890993366562e-09,
    "tail_bound": 1.0607812999891567e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 8.504530774551578e-05,
    "t_peak": 0.01025173542813052,
    "time_difference": 1.3129469683939836e-16,
    "reference_bound": 2.430567785609274e-12,
    "tail_bound": 1.059566328157364e-32,
    "sampling_difference": 1.672697999616148e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00544289969571301,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 0.9967882978058771
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 8.504397832109317e-05,
    "t_peak": 0.01025173542813052,
    "time_difference": 1.3832491589730375e-13,
    "reference_bound": 0.0,
    "tail_bound": 1.0619969156241656e-32,
    "sampling_difference": 1.6662983219709613e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.005442814612549963,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 0.9968382414460756
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 2.620838226044761e-09,
    "t_peak": 0.003568322153710626,
    "time_difference": 1.3832617998883994e-13,
    "reference_bound": 2.430567785609274e-12,
    "tail_bound": 2.1215632437815292e-32,
    "sampling_difference": 1.0694119556409757e-11,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 3.354672929337294e-07,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 0.03147421360052874
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 2.6208211004965416e-09,
    "t_peak": 0.003568322153710626,
    "time_difference": 1.3833486949150079e-13,
    "reference_bound": 2.4292926357632454e-12,
    "tail_bound": 3.2282199367158967e-35,
    "sampling_difference": 1.0509123883485597e-11,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 4.074682373189798e-12,
    "t_peak": 0.008461825328639346,
    "time_difference": 1.1521080827685529e-16,
    "reference_bound": 5.182609471508906e-15,
    "tail_bound": 2.124791454566492e-32,
    "sampling_difference": 2.2014006821997327e-14,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 4.172474750146353e-09,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.07924124324539913
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 3.8655397014417626e-07,
    "time_difference": 7.417735815707894e-12,
    "reference_bound": 4.3306938114702505e-10,
    "tail_bound": 6.421303291185142e-33,
    "quadrature_difference": 1.120881827294875e-11,
    "initial_interval_bound": 4.159170552763814e-09,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 6.18486352230682e-06,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 0.026034999578715655
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 3.86472263231956e-07,
    "time_difference": 7.417092121951605e-12,
    "reference_bound": 4.337066406887016e-10,
    "tail_bound": 6.44092892501441e-33,
    "quadrature_difference": 1.121473189784451e-11,
    "initial_interval_bound": 4.16175325500971e-09,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 6.183556211711296e-06,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 0.026029559769758577
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 7.730262333761322e-07,
    "time_difference": 1.4834827937659498e-11,
    "reference_bound": 8.667760218357266e-10,
    "tail_bound": 1.286223221619955e-32,
    "quadrature_difference": 2.242355017079326e-11,
    "initial_interval_bound": 8.320923807773524e-09,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 1.2368419734018115e-05,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 0.026032279677543076
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 1.2881748231966246e-05,
    "t_peak": 1.4342298087573816e-07,
    "time_difference": 4.729966229466545e-10,
    "reference_bound": 5.2707782782208326e-09,
    "tail_bound": 4.236658186397998e-32,
    "sampling_difference": 2.5580545142738035e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 1.28817454138527e-05,
    "t_peak": 1.4342298087573816e-07,
    "time_difference": 4.728081224929844e-10,
    "reference_bound": 5.262678643435218e-09,
    "tail_bound": 4.2888862712453765e-32,
    "sampling_difference": 2.557170002251462e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0013654316435386434,
    "t_peak": 0.01025173542813052,
    "time_difference": 4.729966231269172e-10,
    "reference_bound": 5.262678643435218e-09,
    "tail_bound": 4.2627427736213255e-32,
    "sampling_difference": 3.147749780463196e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.001365109248296223,
    "t_peak": 0.01025173542813052,
    "time_difference": 2.101879199460906e-15,
    "reference_bound": 3.89497334369363e-11,
    "tail_bound": 4.2578828862941584e-32,
    "sampling_difference": 4.021216207547411e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.005460436993184892,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0013650880006928917,
    "t_peak": 0.01025173542813052,
    "time_difference": 2.2127784381152702e-12,
    "reference_bound": 0.0,
    "tail_bound": 4.2676495402858455e-32,
    "sampling_difference": 4.010910678265908e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.005460352002771567,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 1.0000501717564976
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 4.19337955419035e-08,
    "t_peak": 0.003568322153710626,
    "time_difference": 2.2127986634945745e-12,
    "reference_bound": 3.89497334369363e-11,
    "tail_bound": 8.525532426580003e-32,
    "sampling_difference": 1.799802343066435e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 3.35470364335228e-07,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 0.03147450176557152
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 4.1933137607944666e-08,
    "t_peak": 0.003568322153710626,
    "time_difference": 2.2133579118640126e-12,
    "reference_bound": 3.8868682172211926e-11,
    "tail_bound": 5.165151898745435e-34,
    "sampling_difference": 1.6814598213576955e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 2.614158356410753e-10,
    "t_peak": 0.008669608804598519,
    "time_difference": 7.372129578728884e-15,
    "reference_bound": 3.342267149876569e-13,
    "tail_bound": 8.577183799139404e-32,
    "sampling_difference": 1.5234806900446175e-12,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 4.1826533702572045e-09,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.079434549750628
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 1.546215880576705e-06,
    "time_difference": 2.9670943262831574e-11,
    "reference_bound": 1.7322775245881002e-09,
    "tail_bound": 2.5685213164740566e-32,
    "quadrature_difference": 4.4835273091795e-11,
    "initial_interval_bound": 1.6636682211055256e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 6.18486352230682e-06,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 0.026034999578715655
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 1.5449088673699479e-06,
    "time_difference": 2.9660631491265306e-11,
    "reference_bound": 1.7425702348218373e-09,
    "tail_bound": 2.6001851758998184e-32,
    "quadrature_difference": 4.492966122529055e-11,
    "initial_interval_bound": 1.6678046565636076e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 6.1796354694797915e-06,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 0.02601305548148778
  },
  {
    "name": "D1",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 3.091124747946653e-06,
    "time_difference": 5.933157475409689e-11,
    "reference_bound": 3.4748477594099375e-09,
    "tail_bound": 5.168706492373875e-32,
    "quadrature_difference": 8.976493431708555e-11,
    "initial_interval_bound": 3.331472877669133e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 1.2364498991786612e-05,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 0.026024027543437914
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 1.0931840062455497e-07,
    "t_peak": 0.001272524545395956,
    "time_difference": 3.782068801246011e-10,
    "reference_bound": 3.2942364238880204e-10,
    "tail_bound": 2.6456358419061606e-33,
    "sampling_difference": 7.430054262415643e-10,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 1.0930730719358536e-07,
    "t_peak": 0.001272524545395956,
    "time_difference": 3.78207475179895e-10,
    "reference_bound": 3.2939206238035393e-10,
    "tail_bound": 2.6476531628612807e-33,
    "sampling_difference": 7.413140665560711e-10,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 5.316513679906532e-06,
    "t_peak": 0.01,
    "time_difference": 3.7820688012384247e-10,
    "reference_bound": 3.2939206238035393e-10,
    "tail_bound": 2.646644218818396e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 5.311057562218149e-06,
    "t_peak": 0.01025173542813052,
    "time_difference": 8.2046344564911e-18,
    "reference_bound": 1.518507478671555e-13,
    "tail_bound": 2.645882313831502e-33,
    "sampling_difference": 9.151137558095551e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.0054385229437113845,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 0.9959867590266387
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 5.311037179646416e-06,
    "t_peak": 0.01025173542813052,
    "time_difference": 1.1865494855058431e-14,
    "reference_bound": 0.0,
    "tail_bound": 2.647399171520114e-33,
    "sampling_difference": 9.141206384915722e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00543850207195793,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 0.99604841013894
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 4.091866020070086e-11,
    "t_peak": 0.003568322153710626,
    "time_difference": 1.1865505826912588e-14,
    "reference_bound": 1.518507478671555e-13,
    "tail_bound": 5.293281485351616e-33,
    "sampling_difference": 1.569582455494803e-13,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 9.40639091567696e-08,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 0.008825264433411556
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 4.091849782178323e-11,
    "t_peak": 0.003568322153710626,
    "time_difference": 1.1865541128265086e-14,
    "reference_bound": 1.5183078973520284e-13,
    "tail_bound": 2.0159282255187888e-36,
    "sampling_difference": 1.5622264169345696e-13,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.591064800498687e-14,
    "t_peak": 0.008461825328639346,
    "time_difference": 3.0006978259976794e-19,
    "reference_bound": 8.08259491312986e-17,
    "tail_bound": 5.2952974078572884e-33,
    "sampling_difference": 7.999105031744212e-17,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.1704138825470444e-09,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.0222278280201574
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 2.3205043635770955e-08,
    "time_difference": 1.1844594778513466e-11,
    "reference_bound": 1.0826734528675626e-10,
    "tail_bound": 1.603946260611876e-33,
    "quadrature_difference": 4.954811627655897e-15,
    "initial_interval_bound": 2.180599912541526e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 1.666993971873014e-06,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 0.007017161688193263
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 2.32036801076501e-08,
    "time_difference": 1.1844615798983552e-11,
    "reference_bound": 1.0830708052950853e-10,
    "tail_bound": 1.605169283958917e-33,
    "quadrature_difference": 5.014315989985532e-15,
    "initial_interval_bound": 2.1807175835643194e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 1.6668960193246965e-06,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 0.007016766417164512
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 4.6408723743421055e-08,
    "time_difference": 2.3689210577497018e-11,
    "reference_bound": 2.165744258162648e-10,
    "tail_bound": 3.209115544570793e-33,
    "quadrature_difference": 9.969127617641429e-15,
    "initial_interval_bound": 4.3613174961058455e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 3.3338899911977104e-06,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 0.007016964052919107
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 4.372736024982199e-07,
    "t_peak": 0.001272524545395956,
    "time_difference": 1.5128275204984044e-09,
    "reference_bound": 1.3176945695552081e-09,
    "tail_bound": 1.0582543367624642e-32,
    "sampling_difference": 2.972021704966257e-09,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 4.370960437072926e-07,
    "t_peak": 0.001272524545395956,
    "time_difference": 1.5128370420854784e-09,
    "reference_bound": 1.3171890993366562e-09,
    "tail_bound": 1.061488752820705e-32,
    "sampling_difference": 2.9449711569796416e-09,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 8.506482722986429e-05,
    "t_peak": 0.01025173542813052,
    "time_difference": 1.512827520492539e-09,
    "reference_bound": 1.3171890993366562e-09,
    "tail_bound": 1.0598710901521211e-32,
    "sampling_difference": 1.1265526289402244e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 8.504530774551578e-05,
    "t_peak": 0.01025173542813052,
    "time_difference": 1.3129469683939836e-16,
    "reference_bound": 2.430567785609274e-12,
    "tail_bound": 1.059566328157364e-32,
    "sampling_difference": 1.672697999616148e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00544289969571301,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 0.9967882978058771
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 8.504498171274111e-05,
    "t_peak": 0.01025173542813052,
    "time_difference": 1.8984622309729482e-13,
    "reference_bound": 0.0,
    "tail_bound": 1.0601737536594755e-32,
    "sampling_difference": 1.6711064287645285e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.005442878829615431,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 0.9968500026452287
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 6.547059226977598e-10,
    "t_peak": 0.003568322153710626,
    "time_difference": 1.8984639864758763e-13,
    "reference_bound": 2.430567785609274e-12,
    "tail_bound": 2.119740081816839e-32,
    "sampling_difference": 2.5466354494113204e-12,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 9.406496653204549e-08,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 0.008825363638478608
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 6.546959651485317e-10,
    "t_peak": 0.003568322153710626,
    "time_difference": 1.8984865805224137e-13,
    "reference_bound": 2.4292926357632454e-12,
    "tail_bound": 3.225485160830062e-35,
    "sampling_difference": 2.4995622670953114e-12,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.0188768156936395e-12,
    "t_peak": 0.008461825328639346,
    "time_difference": 1.9204112283375192e-17,
    "reference_bound": 5.182609471508906e-15,
    "tail_bound": 2.1229655578259144e-32,
    "sampling_difference": 5.200537317345682e-15,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.171098170898856e-09,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.022240823631391234
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 9.282017454308382e-08,
    "time_difference": 4.7378379114053863e-11,
    "reference_bound": 4.3306938114702505e-10,
    "tail_bound": 6.415785042447504e-33,
    "quadrature_difference": 1.9819246510623588e-14,
    "initial_interval_bound": 8.722399650166105e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 1.666993971873014e-06,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 0.007017161688193263
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 9.279835809693754e-08,
    "time_difference": 4.7378715431228444e-11,
    "reference_bound": 4.337066406887016e-10,
    "tail_bound": 6.435394050836732e-33,
    "quadrature_difference": 2.0770576583437e-14,
    "initial_interval_bound": 8.724282459653266e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 1.6666021617477632e-06,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 0.007015529429402018
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 1.8561853264002136e-07,
    "time_difference": 9.47570945452823e-11,
    "reference_bound": 8.667760218357266e-10,
    "tail_bound": 1.2851179093284236e-32,
    "quadrature_difference": 4.058982309406059e-14,
    "initial_interval_bound": 1.744668210981937e-07,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 3.333596133620777e-06,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 0.007016345559789621
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 1.7490944099928796e-06,
    "t_peak": 0.001272524545395956,
    "time_difference": 6.0513100819936176e-09,
    "reference_bound": 5.2707782782208326e-09,
    "tail_bound": 4.233017347049857e-32,
    "sampling_difference": 1.1888086819865028e-08,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 1.7462493943204232e-06,
    "t_peak": 0.001272524545395956,
    "time_difference": 6.051462410254067e-09,
    "reference_bound": 5.262678643435218e-09,
    "tail_bound": 4.2852011908040453e-32,
    "sampling_difference": 1.1455998840484178e-08,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0013651863002572375,
    "t_peak": 0.01025173542813052,
    "time_difference": 6.051310082212531e-09,
    "reference_bound": 5.262678643435218e-09,
    "tail_bound": 4.2591019342731837e-32,
    "sampling_difference": 3.802933681504306e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.001365109248296223,
    "t_peak": 0.01025173542813052,
    "time_difference": 2.101879199460906e-15,
    "reference_bound": 3.89497334369363e-11,
    "tail_bound": 4.2578828862941584e-32,
    "sampling_difference": 4.021216207547411e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.005460436993184892,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0013651040375694972,
    "t_peak": 0.01025173542813052,
    "time_difference": 3.0374310863083035e-12,
    "reference_bound": 0.0,
    "tail_bound": 4.2603236204944294e-32,
    "sampling_difference": 4.0186532358830844e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.005460416150277989,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 1.000061920216081
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.0475661277496692e-08,
    "t_peak": 0.003568322153710626,
    "time_difference": 3.037433895122366e-12,
    "reference_bound": 3.89497334369363e-11,
    "tail_bound": 8.518206506788587e-32,
    "sampling_difference": 4.300421122032497e-11,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 9.406825771947295e-08,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 0.00882567242427762
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.0475135442376507e-08,
    "t_peak": 0.003568322153710626,
    "time_difference": 3.037578528835862e-12,
    "reference_bound": 3.8868682172211926e-11,
    "tail_bound": 5.160776257328099e-34,
    "sampling_difference": 3.999299627352498e-11,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 6.535990974526929e-11,
    "t_peak": 0.008461825328639346,
    "time_difference": 1.2289725494999648e-15,
    "reference_bound": 3.342267149876569e-13,
    "tail_bound": 8.569814122933793e-32,
    "sampling_difference": 3.536991311177433e-13,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.1738242907198513e-09,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.022292596532795615
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 3.712806981723353e-07,
    "time_difference": 1.8951351645621545e-10,
    "reference_bound": 1.7322775245881002e-09,
    "tail_bound": 2.5663140169790017e-32,
    "quadrature_difference": 7.927698604249435e-14,
    "initial_interval_bound": 3.488959860066442e-07,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 1.666993971873014e-06,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 0.007017161688193263
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 3.7093163609588466e-07,
    "time_difference": 1.8951889682321815e-10,
    "reference_bound": 1.7425702348218373e-09,
    "tail_bound": 2.5979510547481827e-32,
    "quadrature_difference": 9.445073727716276e-14,
    "initial_interval_bound": 3.4919728159459274e-07,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 1.6654267361397344e-06,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 0.007010581498135356
  },
  {
    "name": "D1",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 7.422123342682199e-07,
    "time_difference": 3.790324132794336e-10,
    "reference_bound": 3.4748477594099375e-09,
    "tail_bound": 5.164265071727185e-32,
    "quadrature_difference": 1.737277233196571e-13,
    "initial_interval_bound": 6.980932676012369e-07,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 3.332420708012748e-06,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 0.007013871597163321
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 2.7216075874836533e-08,
    "t_peak": 0.001272524545395956,
    "time_difference": 4.176354958844735e-11,
    "reference_bound": 3.2942364238880204e-10,
    "tail_bound": 2.6450678351051706e-33,
    "sampling_difference": 1.9030464682594492e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 2.7213276263304042e-08,
    "t_peak": 0.001272524545395956,
    "time_difference": 4.176354984820337e-11,
    "reference_bound": 3.2939206238035393e-10,
    "tail_bound": 2.6470847290508604e-33,
    "sampling_difference": 1.898864289573538e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 5.3121205426255225e-06,
    "t_peak": 0.01025173542813052,
    "time_difference": 4.176354958841307e-11,
    "reference_bound": 3.2939206238035393e-10,
    "tail_bound": 2.6460762120174065e-33,
    "sampling_difference": 5.740945600860169e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 5.311057562218149e-06,
    "t_peak": 0.01025173542813052,
    "time_difference": 8.2046344564911e-18,
    "reference_bound": 1.518507478671555e-13,
    "tail_bound": 2.645882313831502e-33,
    "sampling_difference": 9.151137558095551e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.0054385229437113845,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 0.9959867590266387
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 5.3110525953979885e-06,
    "t_peak": 0.01025173542813052,
    "time_difference": 4.319554169241893e-16,
    "reference_bound": 0.0,
    "tail_bound": 2.6462627309084488e-33,
    "sampling_difference": 9.148681147742377e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00543851785768754,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 0.9960513012568752
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.0207792085768591e-11,
    "t_peak": 0.003568322153710626,
    "time_difference": 4.3195751734120553e-16,
    "reference_bound": 1.518507478671555e-13,
    "tail_bound": 5.292145044739951e-33,
    "sampling_difference": 3.9285242296752926e-14,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 2.6339352825467166e-08,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 0.0024712108583778165
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.0207741995316225e-11,
    "t_peak": 0.003568322153710626,
    "time_difference": 4.31957492064053e-16,
    "reference_bound": 1.5183078973520284e-13,
    "tail_bound": 2.0155015086409757e-36,
    "sampling_difference": 3.9101074042014506e-14,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 3.973085862673863e-15,
    "t_peak": 0.008461825328639346,
    "time_difference": 2.805247544346491e-21,
    "reference_bound": 8.08259491312986e-17,
    "tail_bound": 5.294160540528746e-33,
    "sampling_difference": 1.9522530657661807e-17,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 3.28058438380587e-10,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.0062302973825090376
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 5.767786002969219e-09,
    "time_difference": 8.031599125080047e-13,
    "reference_bound": 1.0826734528675626e-10,
    "tail_bound": 1.6036019001484974e-33,
    "quadrature_difference": 9.741605596408e-16,
    "initial_interval_bound": 3.8429592867150466e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 4.6508511977151564e-07,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 0.0019577620191046875
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 5.7674518481667136e-09,
    "time_difference": 8.031599225155748e-13,
    "reference_bound": 1.0830708052950853e-10,
    "tail_bound": 1.6048246646163044e-33,
    "quadrature_difference": 9.8923070183183e-16,
    "initial_interval_bound": 3.84299262793651e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 4.6505817521666124e-07,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 0.001957653355732464
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 1.1535237851135932e-08,
    "time_difference": 1.6063198350235794e-12,
    "reference_bound": 2.165744258162648e-10,
    "tail_bound": 3.208426564764802e-33,
    "quadrature_difference": 1.96339126147263e-15,
    "initial_interval_bound": 7.685951914651557e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 9.301432949881768e-07,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 0.0019577076874846143
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 1.0886430349934613e-07,
    "t_peak": 0.001272524545395956,
    "time_difference": 1.670541983537894e-10,
    "reference_bound": 1.3176945695552081e-09,
    "tail_bound": 1.0580271340420682e-32,
    "sampling_difference": 7.612185873037797e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 1.0881949407382576e-07,
    "t_peak": 0.001272524545395956,
    "time_difference": 1.6705420234775484e-10,
    "reference_bound": 1.3171890993366562e-09,
    "tail_bound": 1.0612608654773317e-32,
    "sampling_difference": 7.545298226410267e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 8.504952234831681e-05,
    "t_peak": 0.01025173542813052,
    "time_difference": 1.670541983506371e-10,
    "reference_bound": 1.3171890993366562e-09,
    "tail_bound": 1.0596438874317252e-32,
    "sampling_difference": 1.5363347528475732e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 8.504530774551578e-05,
    "t_peak": 0.01025173542813052,
    "time_difference": 1.3129469683939836e-16,
    "reference_bound": 2.430567785609274e-12,
    "tail_bound": 1.059566328157364e-32,
    "sampling_difference": 1.672697999616148e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00544289969571301,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 0.9967882978058771
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 8.504522830014642e-05,
    "t_peak": 0.01025173542813052,
    "time_difference": 6.911287883028662e-15,
    "reference_bound": 0.0,
    "tail_bound": 1.0597186635956043e-32,
    "sampling_difference": 1.6723043380289875e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.005442894611209371,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 0.996852893005726
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.6332696920232044e-10,
    "t_peak": 0.003568322153710626,
    "time_difference": 6.9113214896378554e-15,
    "reference_bound": 2.430567785609274e-12,
    "tail_bound": 2.1192849917529678e-32,
    "sampling_difference": 6.374025896614609e-13,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 2.63397230737325e-08,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 0.0024712455958119384
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.633238719250596e-10,
    "t_peak": 0.003568322153710626,
    "time_difference": 6.911319873024848e-15,
    "reference_bound": 2.4292926357632454e-12,
    "tail_bound": 3.224802413825561e-35,
    "sampling_difference": 6.256171846722321e-13,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 2.544258765013429e-13,
    "t_peak": 0.008461825328639346,
    "time_difference": 1.604645613284022e-19,
    "reference_bound": 5.182609471508906e-15,
    "tail_bound": 2.1225097850150383e-32,
    "sampling_difference": 1.2696993034796254e-15,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 3.2824987386060316e-10,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.006233933015160195
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 2.3071144011876876e-08,
    "time_difference": 3.2126396500320186e-12,
    "reference_bound": 4.3306938114702505e-10,
    "tail_bound": 6.41440760059399e-33,
    "quadrature_difference": 3.8966422385632e-15,
    "initial_interval_bound": 1.5371837146860186e-07,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 4.6508511977151564e-07,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 0.0019577620191046875
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 2.3065797769730776e-08,
    "time_difference": 3.2126398066055088e-12,
    "reference_bound": 4.337066406887016e-10,
    "tail_bound": 6.434012458379999e-33,
    "quadrature_difference": 4.137578881055334e-15,
    "initial_interval_bound": 1.5372370583295962e-07,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 4.6497734628323234e-07,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 0.001957313107907138
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 4.6136941781607655e-08,
    "time_difference": 6.425279456637528e-12,
    "reference_bound": 8.667760218357266e-10,
    "tail_bound": 1.2848420058973988e-32,
    "quadrature_difference": 8.034221119618534e-15,
    "initial_interval_bound": 3.074420773015615e-07,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 9.300624660547481e-07,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 0.001957537563778732
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 4.3545721399738454e-07,
    "t_peak": 0.001272524545395956,
    "time_difference": 6.682167934151576e-10,
    "reference_bound": 5.2707782782208326e-09,
    "tail_bound": 4.232108536168273e-32,
    "sampling_difference": 3.0448743492151187e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 4.3473926568801264e-07,
    "t_peak": 0.001272524545395956,
    "time_difference": 6.682168572356732e-10,
    "reference_bound": 5.262678643435218e-09,
    "tail_bound": 4.284281334967606e-32,
    "sampling_difference": 2.938029150968266e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0013651259389382262,
    "t_peak": 0.01025173542813052,
    "time_difference": 6.682167935470907e-10,
    "reference_bound": 5.262678643435218e-09,
    "tail_bound": 4.2581931233916e-32,
    "sampling_difference": 3.9667070835533794e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.001365109248296223,
    "t_peak": 0.01025173542813052,
    "time_difference": 2.101879199460906e-15,
    "reference_bound": 3.89497334369363e-11,
    "tail_bound": 4.2578828862941584e-32,
    "sampling_difference": 4.021216207547411e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.005460436993184892,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0013651079787262818,
    "t_peak": 0.01025173542813052,
    "time_difference": 1.1058068361431833e-13,
    "reference_bound": 0.0,
    "tail_bound": 4.258494953775997e-32,
    "sampling_difference": 4.0205822978366633e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.005460431914905127,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 1.0000648074691498
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 2.613352356281314e-09,
    "t_peak": 0.003568322153710626,
    "time_difference": 1.1058122132097975e-13,
    "reference_bound": 3.89497334369363e-11,
    "tail_bound": 8.516377840070155e-32,
    "sampling_difference": 1.0763774272080271e-11,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 2.634094115576955e-08,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 0.0024713598787093312
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 2.6131819508009537e-09,
    "t_peak": 0.003568322153710626,
    "time_difference": 1.1058111796839757e-13,
    "reference_bound": 3.8868682172211926e-11,
    "tail_bound": 5.159683862120898e-34,
    "sampling_difference": 1.0009874954755713e-11,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.6321088306008262e-11,
    "t_peak": 0.008461825328639346,
    "time_difference": 1.1059400129647777e-17,
    "reference_bound": 3.342267149876569e-13,
    "tail_bound": 8.567974532263277e-32,
    "sampling_difference": 8.647316761341965e-14,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 3.2901252342292584e-10,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.006248416817483239
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 9.22845760475075e-08,
    "time_difference": 1.2850558600128075e-11,
    "reference_bound": 1.7322775245881002e-09,
    "tail_bound": 2.565763040237596e-32,
    "quadrature_difference": 1.55865689542528e-14,
    "initial_interval_bound": 6.148734858744075e-07,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 4.6508511977151564e-07,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 0.0019577620191046875
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 9.21990515600318e-08,
    "time_difference": 1.2850561109158958e-11,
    "reference_bound": 1.7425702348218373e-09,
    "tail_bound": 2.5973933818796086e-32,
    "quadrature_difference": 1.9429622141321797e-14,
    "initial_interval_bound": 6.149588205494046e-07,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 4.646541033633072e-07,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 0.0019559524231140724
  },
  {
    "name": "D1",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 1.844836276075393e-07,
    "time_difference": 2.570111970928703e-11,
    "reference_bound": 3.4748477594099375e-09,
    "tail_bound": 5.163156422117204e-32,
    "quadrature_difference": 3.50161910955746e-14,
    "initial_interval_bound": 1.229832306423812e-06,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 9.297392231348228e-07,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 0.001956857222209135
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 7.4492958060569e-05,
    "t_peak": 2.317138951754212e-05,
    "time_difference": 1.9811032654422867e-12,
    "reference_bound": 3.9325429251172545e-10,
    "tail_bound": 2.05040598801664e-33,
    "sampling_difference": 2.7472943708849466e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 7.449409813198124e-05,
    "t_peak": 2.317138951754212e-05,
    "time_difference": 1.9813005054727008e-12,
    "reference_bound": 3.932227512674177e-10,
    "tail_bound": 2.051786551008998e-33,
    "sampling_difference": 2.744921409911585e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 7.450412225011139e-05,
    "t_peak": 2.317138951754212e-05,
    "time_difference": 1.9811034187204015e-12,
    "reference_bound": 3.932227512674177e-10,
    "tail_bound": 2.0510837225790503e-33,
    "sampling_difference": 2.737865242500556e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 4.270318561950764e-06,
    "t_peak": 0.006984426041265846,
    "time_difference": 4.588324973665787e-18,
    "reference_bound": 1.3349554899485327e-13,
    "tail_bound": 2.0131359438289736e-33,
    "sampling_difference": 1.2861006897612375e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.004372806207437583,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 0.8008161641449634
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 4.269648459489609e-06,
    "t_peak": 0.006984426041265846,
    "time_difference": 3.3880948313105943e-15,
    "reference_bound": 0.0,
    "tail_bound": 2.0890508607510386e-33,
    "sampling_difference": 1.1768713026733997e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00437212002251736,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 0.8007431347354886
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 9.13343964303428e-09,
    "t_peak": 0.0001100694171252208,
    "time_difference": 3.3896742199341003e-15,
    "reference_bound": 1.3349554899485327e-13,
    "tail_bound": 4.102186804580012e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.484639405817925e-05,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 1.3929184383321207
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 9.133433363829118e-09,
    "t_peak": 0.0001100694171252208,
    "time_difference": 3.389422466436234e-15,
    "reference_bound": 1.334745484891988e-13,
    "tail_bound": 1.3797026965772781e-36,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 9.073349014865066e-13,
    "t_peak": 0.0002105161462895826,
    "time_difference": 3.154026389457884e-18,
    "reference_bound": 5.3262843751777064e-17,
    "tail_bound": 4.103566503426692e-33,
    "sampling_difference": 1.139366510572385e-14,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 4.719589382904687e-08,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.8963173001730822
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 6.357887219484635e-06,
    "time_difference": 2.1480535736297077e-13,
    "reference_bound": 9.895112537929484e-11,
    "tail_bound": 1.2430815175402128e-33,
    "quadrature_difference": 1.196095111280739e-08,
    "initial_interval_bound": 3.710749697967419e-15,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00032296053953616256,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 1.3594928134533302
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 6.357912863155193e-06,
    "time_difference": 2.1482818301192966e-13,
    "reference_bound": 9.897451637592529e-11,
    "tail_bound": 1.2439184992646274e-33,
    "quadrature_difference": 1.19535040031831e-08,
    "initial_interval_bound": 3.710704805221215e-15,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.0003229618421534304,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 1.359501601645106
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 1.2715800082639829e-05,
    "time_difference": 4.2963354037490043e-13,
    "reference_bound": 1.9792564175522013e-10,
    "tail_bound": 2.4870000168048402e-33,
    "quadrature_difference": 2.391445511599049e-08,
    "initial_interval_bound": 7.421454503188634e-15,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.000645922381689593,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 1.3594972075438774
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.000297971832242276,
    "t_peak": 2.317138951754212e-05,
    "time_difference": 7.924413061769147e-12,
    "reference_bound": 1.5730171700469018e-09,
    "tail_bound": 8.20162395206656e-33,
    "sampling_difference": 1.0989177483539786e-06,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.00029799007164908373,
    "t_peak": 2.317138951754212e-05,
    "time_difference": 7.92756652416689e-12,
    "reference_bound": 1.572512360804742e-09,
    "tail_bound": 8.223754352402575e-33,
    "sampling_difference": 1.0951211529209226e-06,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.00029818114055387606,
    "t_peak": 2.317138951754212e-05,
    "time_difference": 7.924415132200364e-12,
    "reference_bound": 1.572512360804742e-09,
    "tail_bound": 8.212488027698975e-33,
    "sampling_difference": 1.0822679092563174e-06,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 6.837138775759348e-05,
    "t_peak": 0.006984426041265846,
    "time_difference": 7.342151712383216e-17,
    "reference_bound": 2.136936058982494e-12,
    "tail_bound": 8.060696912698668e-33,
    "sampling_difference": 2.17379892498889e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.0043757688164859825,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 0.8013587231108662
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 6.836068323426799e-05,
    "t_peak": 0.006984426041265846,
    "time_difference": 5.4221500171686914e-14,
    "reference_bound": 0.0,
    "tail_bound": 8.364658453987961e-33,
    "sampling_difference": 1.9990461640155143e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.0043750837269931515,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 0.8012859299927443
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.4613533272355496e-07,
    "t_peak": 0.0001100694171252208,
    "time_difference": 5.424677133150475e-14,
    "reference_bound": 2.136936058982494e-12,
    "tail_bound": 1.642535536668663e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.4846424377286015e-05,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 1.3929212829314679
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.461349338212659e-07,
    "t_peak": 0.0001100694171252208,
    "time_difference": 5.423075946297975e-14,
    "reference_bound": 2.1355927758271808e-12,
    "tail_bound": 2.207524314523645e-35,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 5.807043488902704e-11,
    "t_peak": 0.0002105161462895826,
    "time_difference": 2.0189230288208672e-16,
    "reference_bound": 3.4146981133838788e-15,
    "tail_bound": 1.6447430548233507e-32,
    "sampling_difference": 7.316235101529349e-13,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 4.7196707548719284e-08,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.8963327538695948
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 2.543154887793854e-05,
    "time_difference": 8.592214294518831e-13,
    "reference_bound": 3.958045015171794e-10,
    "tail_bound": 4.972326070160851e-33,
    "quadrature_difference": 4.784380445122956e-08,
    "initial_interval_bound": 1.4842998791869677e-14,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00032296053953616256,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 1.3594928134533302
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 2.543196019191202e-05,
    "time_difference": 8.59586548695839e-13,
    "reference_bound": 3.9617971574713196e-10,
    "tail_bound": 4.9857428723913575e-33,
    "quadrature_difference": 4.7724619953966655e-08,
    "initial_interval_bound": 1.4842277119798616e-14,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.0003229657628980361,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 1.3595181059433712
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 5.086350906985056e-05,
    "time_difference": 1.718807978147722e-12,
    "reference_bound": 7.919842172643113e-10,
    "tail_bound": 9.958068942552209e-33,
    "quadrature_difference": 9.556842440519621e-08,
    "initial_interval_bound": 2.9685275911668293e-14,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.0006459263024341987,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 1.3595054596829796
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.001191887328969104,
    "t_peak": 2.317138951754212e-05,
    "time_difference": 3.1697652247076587e-11,
    "reference_bound": 6.292068680187607e-09,
    "tail_bound": 3.280649580826624e-32,
    "sampling_difference": 4.395670993415915e-06,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.001192179048369286,
    "t_peak": 2.317138951754212e-05,
    "time_difference": 3.1747978071824464e-11,
    "reference_bound": 6.283982171919243e-09,
    "tail_bound": 3.316325513213084e-32,
    "sampling_difference": 4.334934583046738e-06,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0011971931369125655,
    "t_peak": 2.317138951754212e-05,
    "time_difference": 3.1697688029435184e-11,
    "reference_bound": 6.283982171919243e-09,
    "tail_bound": 3.298163335404943e-32,
    "sampling_difference": 4.030111462382212e-06,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.0010969765534784232,
    "t_peak": 0.007155931391952083,
    "time_difference": 1.17592542507327e-15,
    "reference_bound": 3.425525648114496e-11,
    "tail_bound": 3.2374468894048196e-32,
    "sampling_difference": 4.893268072598579e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.004387906213913693,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 0.8035815117709787
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0010967793361592966,
    "t_peak": 0.007155931391952083,
    "time_difference": 8.682873277763224e-13,
    "reference_bound": 0.0,
    "tail_bound": 3.359519029521886e-32,
    "sampling_difference": 4.343349382430507e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.004387117344637186,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 0.8034898577588775
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 2.3381837117312006e-06,
    "t_peak": 0.0001100694171252208,
    "time_difference": 8.686916289929345e-13,
    "reference_bound": 3.425525648114496e-11,
    "tail_bound": 6.596965918926705e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.4846541134788068e-05,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 1.392932237354258
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 2.338158941140254e-06,
    "t_peak": 0.0001100694171252208,
    "time_difference": 8.67692151407676e-13,
    "reference_bound": 3.416948441323489e-11,
    "tail_bound": 3.532038903237832e-34,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 3.716761394044685e-09,
    "t_peak": 0.0002105161462895826,
    "time_difference": 1.2930336098270385e-14,
    "reference_bound": 2.200451089618506e-13,
    "tail_bound": 6.632286209401703e-32,
    "sampling_difference": 4.7447118368829475e-11,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 4.71999275745706e-08,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.8963939067505635
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 0.00010172619551175416,
    "time_difference": 3.4368857178075324e-12,
    "reference_bound": 1.5832180060687175e-09,
    "tail_bound": 1.9889304280643405e-32,
    "quadrature_difference": 1.9137521780491823e-07,
    "initial_interval_bound": 5.937199516747871e-14,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00032296053953616256,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 1.3594928134533302
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 0.00010173284144403623,
    "time_difference": 3.4427217959002884e-12,
    "reference_bound": 1.589283314216189e-09,
    "tail_bound": 2.0105593603001073e-32,
    "quadrature_difference": 1.8946631914813924e-07,
    "initial_interval_bound": 5.936035354665165e-14,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.0003229816390559543,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 1.3595849363217645
  },
  {
    "name": "D1_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.0002034590369557904,
    "time_difference": 6.879607513707821e-12,
    "reference_bound": 3.1725013202849067e-09,
    "tail_bound": 3.999489788364448e-32,
    "quadrature_difference": 3.8084153695305747e-07,
    "initial_interval_bound": 1.1873234871413035e-13,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.0006459421785921168,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 1.359538874831561
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 8.244203442739481e-06,
    "t_peak": 8.87739228055769e-07,
    "time_difference": 1.0341464463265357e-11,
    "reference_bound": 3.9325429251172545e-10,
    "tail_bound": 2.021770891002659e-33,
    "sampling_difference": 1.067510077195327e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 8.24420668024901e-06,
    "t_peak": 8.87739228055769e-07,
    "time_difference": 1.0341452219948278e-11,
    "reference_bound": 3.932227512674177e-10,
    "tail_bound": 2.0231325322843412e-33,
    "sampling_difference": 1.0674686376006853e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 8.244208133408092e-06,
    "t_peak": 8.87739228055769e-07,
    "time_difference": 1.0341464463772188e-11,
    "reference_bound": 3.932227512674177e-10,
    "tail_bound": 2.022448625565069e-33,
    "sampling_difference": 1.0674724363432151e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 4.270318561950764e-06,
    "t_peak": 0.006984426041265846,
    "time_difference": 4.588324973665787e-18,
    "reference_bound": 1.3349554899485327e-13,
    "tail_bound": 2.0131359438289736e-33,
    "sampling_difference": 1.2861006897612375e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.004372806207437583,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 0.8008161641449634
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 4.2701956936373005e-06,
    "t_peak": 0.006984426041265846,
    "time_difference": 9.091235802979162e-15,
    "reference_bound": 0.0,
    "tail_bound": 2.0317617450123493e-33,
    "sampling_difference": 1.2624672852872628e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.004372680390284596,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 0.8008457647273988
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 8.257364703654374e-10,
    "t_peak": 0.0001100694171252208,
    "time_difference": 9.091710723221484e-15,
    "reference_bound": 1.3349554899485327e-13,
    "tail_bound": 4.044897688841323e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.506606208963167e-06,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 0.1413528133192916
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 8.257459754853888e-10,
    "t_peak": 0.0001100694171252208,
    "time_difference": 9.09165304197895e-15,
    "reference_bound": 1.334745484891988e-13,
    "tail_bound": 1.3607926964495869e-36,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 2.043467263926948e-13,
    "t_peak": 0.007155931391952083,
    "time_difference": 4.682037672846915e-18,
    "reference_bound": 5.3262843751777064e-17,
    "tail_bound": 4.046258477687876e-33,
    "sampling_difference": 1.9260402680397934e-15,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.1930975377780011e-08,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.22658622967877087
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 6.765477778218167e-07,
    "time_difference": 8.114059967483289e-13,
    "reference_bound": 9.895112537929484e-11,
    "tail_bound": 1.2257211703411283e-33,
    "quadrature_difference": 1.4241558842027182e-09,
    "initial_interval_bound": 3.0796524364967308e-12,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 3.85750750734177e-05,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 0.16238063453836274
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 6.765418773102873e-07,
    "time_difference": 8.114233440981023e-13,
    "reference_bound": 9.897451637592529e-11,
    "tail_bound": 1.2265466805672354e-33,
    "quadrature_difference": 1.4243541613055006e-09,
    "initial_interval_bound": 3.079733014741003e-12,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 3.857473864089559e-05,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 0.16237961307028015
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 1.353089655132104e-06,
    "time_difference": 1.6228293408464311e-12,
    "reference_bound": 1.9792564175522013e-10,
    "tail_bound": 2.4522678509083637e-33,
    "quadrature_difference": 2.8485100455082187e-09,
    "initial_interval_bound": 6.159385451237734e-12,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 7.714981371431329e-05,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 0.1623801238049422
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 3.2976813770957925e-05,
    "t_peak": 8.87739228055769e-07,
    "time_difference": 4.136585785306143e-11,
    "reference_bound": 1.5730171700469018e-09,
    "tail_bound": 8.087083564010636e-33,
    "sampling_difference": 4.270040308781308e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 3.297686557100311e-05,
    "t_peak": 8.87739228055769e-07,
    "time_difference": 4.136566116873621e-11,
    "reference_bound": 1.572512360804742e-09,
    "tail_bound": 8.10891065354061e-33,
    "sampling_difference": 4.269377274091358e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 6.941469162876294e-05,
    "t_peak": 0.006812920690579608,
    "time_difference": 4.136585763621952e-11,
    "reference_bound": 1.572512360804742e-09,
    "tail_bound": 8.097947639643051e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 6.837138775759348e-05,
    "t_peak": 0.006984426041265846,
    "time_difference": 7.342151712383216e-17,
    "reference_bound": 2.136936058982494e-12,
    "tail_bound": 8.060696912698668e-33,
    "sampling_difference": 2.17379892498889e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.0043757688164859825,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 0.8013587231108662
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 6.836942522712671e-05,
    "t_peak": 0.006984426041265846,
    "time_difference": 1.4546247802327772e-13,
    "reference_bound": 0.0,
    "tail_bound": 8.13527436706987e-33,
    "sampling_difference": 2.1359816981906263e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00437564321453611,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 0.8013883987737216
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.3211327196255875e-08,
    "t_peak": 0.0001100694171252208,
    "time_difference": 1.4547007756497864e-13,
    "reference_bound": 2.136936058982494e-12,
    "tail_bound": 1.6195971279768537e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.506554171401851e-06,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 0.141347931051021
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.321193560776622e-08,
    "t_peak": 0.0001100694171252208,
    "time_difference": 1.454664486716632e-13,
    "reference_bound": 2.1355927758271808e-12,
    "tail_bound": 2.177268314319339e-35,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.3086327915353404e-11,
    "t_peak": 0.007155931391952083,
    "time_difference": 2.9965415942368217e-16,
    "reference_bound": 3.4146981133838788e-15,
    "tail_bound": 1.6217743901313368e-32,
    "sampling_difference": 1.2490204726653762e-13,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.1938398991311347e-08,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.22672721468187382
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 2.7061911112872666e-06,
    "time_difference": 3.2456239869933155e-12,
    "reference_bound": 3.958045015171794e-10,
    "tail_bound": 4.902884681364513e-33,
    "quadrature_difference": 5.696623536810873e-09,
    "initial_interval_bound": 1.2318609745986923e-11,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 3.85750750734177e-05,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 0.16238063453836274
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 2.7060968341287918e-06,
    "time_difference": 3.2459016950247957e-12,
    "reference_bound": 3.9617971574713196e-10,
    "tail_bound": 4.916117598033203e-33,
    "quadrature_difference": 5.699796326967323e-09,
    "initial_interval_bound": 1.2319897275453782e-11,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 3.857373121102353e-05,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 0.16237537231380106
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 5.412287945416058e-06,
    "time_difference": 6.4915256820181116e-12,
    "reference_bound": 7.919842172643113e-10,
    "tail_bound": 9.819002279397716e-33,
    "quadrature_difference": 1.1396419863778196e-08,
    "initial_interval_bound": 2.4638507021440705e-11,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 7.714880628444123e-05,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 0.16237800342927994
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.0001319072550838317,
    "t_peak": 8.87739228055769e-07,
    "time_difference": 1.654634314122457e-10,
    "reference_bound": 6.292068680187607e-09,
    "tail_bound": 3.2348334256042543e-32,
    "sampling_difference": 1.7080161235125233e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.00013190808387768843,
    "t_peak": 8.87739228055769e-07,
    "time_difference": 1.6546027408072136e-10,
    "reference_bound": 6.283982171919243e-09,
    "tail_bound": 3.270020422527082e-32,
    "sampling_difference": 1.7069552604986058e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0011008354607202832,
    "t_peak": 0.006984426041265846,
    "time_difference": 1.654634280441869e-10,
    "reference_bound": 6.283982171919243e-09,
    "tail_bound": 3.2523471801825733e-32,
    "sampling_difference": 2.6339424148767547e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.0010969765534784232,
    "t_peak": 0.007155931391952083,
    "time_difference": 1.17592542507327e-15,
    "reference_bound": 3.425525648114496e-11,
    "tail_bound": 3.2374468894048196e-32,
    "sampling_difference": 4.893268072598579e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.004387906213913693,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 0.8035815117709787
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0010969395381657805,
    "t_peak": 0.007155931391952083,
    "time_difference": 2.3275576304335496e-12,
    "reference_bound": 0.0,
    "tail_bound": 3.267397783613433e-32,
    "sampling_difference": 4.774432264989352e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.004387758152663122,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 0.803607220188273
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 2.1135200994244007e-07,
    "t_peak": 0.0001100694171252208,
    "time_difference": 2.327679219196123e-12,
    "reference_bound": 3.425525648114496e-11,
    "tail_bound": 6.504844673018252e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.5063458778728329e-06,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 0.14132838853476973
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 2.1139096972425953e-07,
    "t_peak": 0.0001100694171252208,
    "time_difference": 2.3274631787466113e-12,
    "reference_bound": 3.416948441323489e-11,
    "tail_bound": 3.4836293029109425e-34,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 8.396065418836606e-10,
    "t_peak": 0.007155931391952083,
    "time_difference": 1.9178678876570378e-14,
    "reference_bound": 2.200451089618506e-13,
    "tail_bound": 6.539680867489981e-32,
    "sampling_difference": 8.414392321179009e-12,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 1.1968070270502342e-08,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.2272907145692472
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 1.0824764445149067e-05,
    "time_difference": 1.2982495947973262e-11,
    "reference_bound": 1.5832180060687175e-09,
    "tail_bound": 1.9611538725458052e-32,
    "quadrature_difference": 2.278649414724349e-08,
    "initial_interval_bound": 4.927443898394769e-11,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 3.85750750734177e-05,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 0.16238063453836274
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 1.0823264391064393e-05,
    "time_difference": 1.2986948105122267e-11,
    "reference_bound": 1.589283314216189e-09,
    "tail_bound": 1.982486382199087e-32,
    "quadrature_difference": 2.283728160288337e-08,
    "initial_interval_bound": 4.9294929259819124e-11,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 3.856972948837299e-05,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 0.1623585271400292
  },
  {
    "name": "D1_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 2.164802883621346e-05,
    "time_difference": 2.596944405309553e-11,
    "reference_bound": 3.1725013202849067e-09,
    "tail_bound": 3.9436402547448923e-32,
    "quadrature_difference": 4.562377575012686e-08,
    "initial_interval_bound": 9.856936824376682e-11,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 7.714480456179069e-05,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 0.1623695808526314
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 1.1075927477026459e-06,
    "t_peak": 1.4006603498926957e-07,
    "time_difference": 3.925789018602565e-11,
    "reference_bound": 3.9325429251172545e-10,
    "tail_bound": 2.0147775847598672e-33,
    "sampling_difference": 1.2573286720934274e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 1.107592748057524e-06,
    "t_peak": 1.4006603498926957e-07,
    "time_difference": 3.925907088037625e-11,
    "reference_bound": 3.932227512674177e-10,
    "tail_bound": 2.0161345893006086e-33,
    "sampling_difference": 1.2573407323990404e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 4.334970205523235e-06,
    "t_peak": 0.006812920690579608,
    "time_difference": 3.925789019611237e-11,
    "reference_bound": 3.932227512674177e-10,
    "tail_bound": 2.0154553193222776e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 4.270318561950764e-06,
    "t_peak": 0.006984426041265846,
    "time_difference": 4.588324973665787e-18,
    "reference_bound": 1.3349554899485327e-13,
    "tail_bound": 2.0131359438289736e-33,
    "sampling_difference": 1.2861006897612375e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.004372806207437583,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 0.8008161641449634
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 4.270292098947917e-06,
    "t_peak": 0.006984426041265846,
    "time_difference": 1.4405809550324285e-14,
    "reference_bound": 0.0,
    "tail_bound": 2.0177704957852095e-33,
    "sampling_difference": 1.2803304122881005e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.004372779109322667,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 0.8008638448788118
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.7021311743927544e-10,
    "t_peak": 0.003017631246761021,
    "time_difference": 1.4405882299155545e-14,
    "reference_bound": 1.3349554899485327e-13,
    "tail_bound": 4.0309064396141824e-33,
    "sampling_difference": 1.079535018547206e-12,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 3.485964645156361e-07,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 0.032706018785329735
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.7020450641621244e-10,
    "t_peak": 0.003017631246761021,
    "time_difference": 1.440591316433739e-14,
    "reference_bound": 1.334745484891988e-13,
    "tail_bound": 1.3561588246769424e-36,
    "sampling_difference": 1.0745776247610396e-12,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 5.125804822192403e-14,
    "t_peak": 0.006984426041265846,
    "time_difference": 2.724583852583199e-18,
    "reference_bound": 5.3262843751777064e-17,
    "tail_bound": 4.032262594588962e-33,
    "sampling_difference": 2.541199135764022e-16,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 3.359247448272013e-09,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.0637968975511888
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 1.0883365734534175e-07,
    "time_difference": 2.5161249903107727e-12,
    "reference_bound": 9.895112537929484e-11,
    "tail_bound": 1.2214814003698545e-33,
    "quadrature_difference": 1.2121903902424243e-11,
    "initial_interval_bound": 7.323677010869642e-10,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 6.965354070101872e-06,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 0.029320451393415808
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 1.0882914873766966e-07,
    "time_difference": 2.5161980372719415e-12,
    "reference_bound": 9.897451637592529e-11,
    "tail_bound": 1.2223040995200095e-33,
    "quadrature_difference": 1.2122713730111034e-11,
    "initial_interval_bound": 7.324575154833534e-10,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 6.965065519210858e-06,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 0.02931930802039391
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 2.1766280608301142e-07,
    "time_difference": 5.032323027582714e-12,
    "reference_bound": 1.9792564175522013e-10,
    "tail_bound": 2.4437854998898638e-33,
    "quadrature_difference": 2.4244617632535277e-11,
    "initial_interval_bound": 1.4648252165703177e-09,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 1.393041958931273e-05,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 0.02931987970759973
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 4.430370990810583e-06,
    "t_peak": 1.4006603498926957e-07,
    "time_difference": 1.570315607441026e-10,
    "reference_bound": 1.5730171700469018e-09,
    "tail_bound": 8.059110339039469e-33,
    "sampling_difference": 5.0293146883737094e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 4.430370996487777e-06,
    "t_peak": 1.4006603498926957e-07,
    "time_difference": 1.5705045415271908e-10,
    "reference_bound": 1.572512360804742e-09,
    "tail_bound": 8.08086310266841e-33,
    "sampling_difference": 5.0295076530585355e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 6.861427609931658e-05,
    "t_peak": 0.006984426041265846,
    "time_difference": 1.5703156099759253e-10,
    "reference_bound": 1.572512360804742e-09,
    "tail_bound": 8.069974414671883e-33,
    "sampling_difference": 1.159209007180629e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 6.837138775759348e-05,
    "t_peak": 0.006984426041265846,
    "time_difference": 7.342151712383216e-17,
    "reference_bound": 2.136936058982494e-12,
    "tail_bound": 8.060696912698668e-33,
    "sampling_difference": 2.17379892498889e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.0043757688164859825,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 0.8013587231108662
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 6.837096516498106e-05,
    "t_peak": 0.006984426041265846,
    "time_difference": 2.3049145503539336e-13,
    "reference_bound": 0.0,
    "tail_bound": 8.079253591224036e-33,
    "sampling_difference": 2.1645650918883505e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.004375741770558788,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 0.8014064490692624
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 2.7238220295337062e-09,
    "t_peak": 0.003017631246761021,
    "time_difference": 2.3049261904119863e-13,
    "reference_bound": 2.136936058982494e-12,
    "tail_bound": 1.6139950503922702e-32,
    "sampling_difference": 1.7510526899176532e-11,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 3.486492197803144e-07,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 0.03271096838996784
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 2.723272102659399e-09,
    "t_peak": 0.003017631246761021,
    "time_difference": 2.3049461062939824e-13,
    "reference_bound": 2.1355927758271808e-12,
    "tail_bound": 2.1698541194831079e-35,
    "sampling_difference": 1.7193241996176634e-11,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 3.2824485125924265e-12,
    "t_peak": 0.006984426041265846,
    "time_difference": 1.743660593797722e-16,
    "reference_bound": 3.4146981133838788e-15,
    "tail_bound": 1.6161648983519163e-32,
    "sampling_difference": 1.6473131508842322e-14,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 3.3612272768946447e-09,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.06383449731892007
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 4.35334629381367e-07,
    "time_difference": 1.006449996124309e-11,
    "reference_bound": 3.958045015171794e-10,
    "tail_bound": 4.885925601479418e-33,
    "quadrature_difference": 4.848761560969697e-11,
    "initial_interval_bound": 2.929470804347857e-09,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 6.965354070101872e-06,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 0.029320451393415808
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 4.352625044551641e-07,
    "time_difference": 1.0065668915418111e-11,
    "reference_bound": 3.9617971574713196e-10,
    "tail_bound": 4.899113457240956e-33,
    "quadrature_difference": 4.850057397622189e-11,
    "initial_interval_bound": 2.930907928623232e-09,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 6.964200071282625e-06,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 0.02931566493414964
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 8.705971338365311e-07,
    "time_difference": 2.0130168876661202e-11,
    "reference_bound": 7.919842172643113e-10,
    "tail_bound": 9.785039058720374e-33,
    "quadrature_difference": 9.698818958591886e-11,
    "initial_interval_bound": 5.860378732971089e-09,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 1.3929554141384497e-05,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 0.029318058166691623
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 1.7721483963242334e-05,
    "t_peak": 1.4006603498926957e-07,
    "time_difference": 6.281262429764104e-10,
    "reference_bound": 6.292068680187607e-09,
    "tail_bound": 3.2236441356157876e-32,
    "sampling_difference": 2.0117258753494838e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 1.7721484054022504e-05,
    "t_peak": 1.4006603498926957e-07,
    "time_difference": 6.28428722579519e-10,
    "reference_bound": 6.283982171919243e-09,
    "tail_bound": 3.258711319709176e-32,
    "sampling_difference": 2.0120346175051993e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.001097887710002736,
    "t_peak": 0.007155931391952083,
    "time_difference": 6.28126248062137e-10,
    "reference_bound": 6.283982171919243e-09,
    "tail_bound": 3.2411578901941066e-32,
    "sampling_difference": 4.00417084420613e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.0010969765534784232,
    "t_peak": 0.007155931391952083,
    "time_difference": 1.17592542507327e-15,
    "reference_bound": 3.425525648114496e-11,
    "tail_bound": 3.2374468894048196e-32,
    "sampling_difference": 4.893268072598579e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.004387906213913693,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 0.8035815117709787
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.001096968421532235,
    "t_peak": 0.007155931391952083,
    "time_difference": 3.687763497650836e-12,
    "reference_bound": 0.0,
    "tail_bound": 3.2448993908060733e-32,
    "sampling_difference": 4.864257311977538e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00438787368612894,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 0.8036283798611797
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 4.36072462109652e-08,
    "t_peak": 0.003017631246761021,
    "time_difference": 3.687782120442453e-12,
    "reference_bound": 3.425525648114496e-11,
    "tail_bound": 6.482346280210892e-32,
    "sampling_difference": 2.9540076171847735e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 3.488579696877216e-07,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 0.032730553724554017
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 4.3572353642550384e-08,
    "t_peak": 0.003017631246761021,
    "time_difference": 3.687913770070372e-12,
    "reference_bound": 3.416948441323489e-11,
    "tail_bound": 3.4717665911729726e-34,
    "sampling_difference": 2.7509187193882614e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 2.1057095486810602e-10,
    "t_peak": 0.006984426041265846,
    "time_difference": 1.1157542562565842e-14,
    "reference_bound": 2.200451089618506e-13,
    "tail_bound": 6.517063847565231e-32,
    "sampling_difference": 1.1081502596949445e-12,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 3.3691352778896963e-09,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.0639846815304391
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 1.741338517525468e-06,
    "time_difference": 4.025799984497236e-11,
    "reference_bound": 1.5832180060687175e-09,
    "tail_bound": 1.9543702405917672e-32,
    "quadrature_difference": 1.939504624387879e-10,
    "initial_interval_bound": 1.1717883217391428e-08,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 6.965354070101872e-06,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 0.029320451393415808
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 1.740185341362135e-06,
    "time_difference": 4.027671427823722e-11,
    "reference_bound": 1.589283314216189e-09,
    "tail_bound": 1.975630112379811e-32,
    "quadrature_difference": 1.9415787025000986e-10,
    "initial_interval_bound": 1.1740883126722692e-08,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 6.96074136544854e-06,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 0.029301105579119628
  },
  {
    "name": "D1_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 3.481523858887603e-06,
    "time_difference": 8.053471412320959e-11,
    "reference_bound": 3.1725013202849067e-09,
    "tail_bound": 3.930000352971578e-32,
    "quadrature_difference": 3.8810833268879775e-10,
    "initial_interval_bound": 2.345876634411412e-08,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 1.3926095435550411e-05,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 0.029310778498024846
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 1.3374773135271894e-07,
    "t_peak": 0.0008254041852680173,
    "time_difference": 6.879253683901949e-10,
    "reference_bound": 3.9325429251172545e-10,
    "tail_bound": 2.0130399910398415e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 1.3373714901791598e-07,
    "t_peak": 0.0008254041852680173,
    "time_difference": 6.879259288477867e-10,
    "reference_bound": 3.932227512674177e-10,
    "tail_bound": 2.01439584251751e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 4.285358317844281e-06,
    "t_peak": 0.006984426041265846,
    "time_difference": 6.879253683894098e-10,
    "reference_bound": 3.932227512674177e-10,
    "tail_bound": 2.0137177256022512e-33,
    "sampling_difference": 6.488625693484921e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 4.270318561950764e-06,
    "t_peak": 0.006984426041265846,
    "time_difference": 4.588324973665787e-18,
    "reference_bound": 1.3349554899485327e-13,
    "tail_bound": 2.0131359438289736e-33,
    "sampling_difference": 1.2861006897612375e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.004372806207437583,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 0.8008161641449634
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 4.2703122757691095e-06,
    "t_peak": 0.006984426041265846,
    "time_difference": 1.842008612197163e-14,
    "reference_bound": 0.0,
    "tail_bound": 2.0142941552817776e-33,
    "sampling_difference": 1.2846684342477074e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.004372799770387568,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 0.8008676289025327
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 4.228476254785146e-11,
    "t_peak": 0.003017631246761021,
    "time_difference": 1.8420094195122357e-14,
    "reference_bound": 1.3349554899485327e-13,
    "tail_bound": 4.027430099110751e-33,
    "sampling_difference": 2.654951584789713e-13,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 9.720430834019699e-08,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 0.009119902977234202
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 4.2282488192326294e-11,
    "t_peak": 0.003017631246761021,
    "time_difference": 1.8420035276868596e-14,
    "reference_bound": 1.334745484891988e-13,
    "tail_bound": 1.3550064750583723e-36,
    "sampling_difference": 2.6423473724407796e-13,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.2831435045306132e-14,
    "t_peak": 0.006984426041265846,
    "time_difference": 3.8853687761405253e-19,
    "reference_bound": 5.3262843751777064e-17,
    "tail_bound": 4.0287851017359115e-33,
    "sampling_difference": 5.467020829350505e-17,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 9.439018263316392e-10,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.017926041186348312
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 2.5532383624330052e-08,
    "time_difference": 2.1668956991527574e-11,
    "reference_bound": 9.895112537929484e-11,
    "tail_bound": 1.220427964781497e-33,
    "quadrature_difference": 3.6457957532952546e-14,
    "initial_interval_bound": 1.9844338774265588e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 1.8341844237559169e-06,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 0.007720944937190995
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 2.5531083255990637e-08,
    "time_difference": 2.1668971209902514e-11,
    "reference_bound": 9.897451637592529e-11,
    "tail_bound": 1.221249964874293e-33,
    "quadrature_difference": 3.653781320187256e-14,
    "initial_interval_bound": 1.984540750383618e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 1.8340910084528885e-06,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 0.007720570476465203
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 5.106346688032069e-08,
    "time_difference": 4.333792820143009e-11,
    "reference_bound": 1.9792564175522013e-10,
    "tail_bound": 2.44167792965579e-33,
    "quadrature_difference": 7.29957707348251e-14,
    "initial_interval_bound": 3.9689746278101767e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 3.6682754322088054e-06,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 0.007720757707055672
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 5.349909254108757e-07,
    "t_peak": 0.0008254041852680173,
    "time_difference": 2.7517014735607797e-09,
    "reference_bound": 1.5730171700469018e-09,
    "tail_bound": 8.052159964159366e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 5.34821551442858e-07,
    "t_peak": 0.0008254041852680173,
    "time_difference": 2.751710439579806e-09,
    "reference_bound": 1.572512360804742e-09,
    "tail_bound": 8.073894244452302e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 6.843083826057104e-05,
    "t_peak": 0.006984426041265846,
    "time_difference": 2.751701473564958e-09,
    "reference_bound": 1.572512360804742e-09,
    "tail_bound": 8.063024039791782e-33,
    "sampling_difference": 1.917298327389202e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 6.837138775759348e-05,
    "t_peak": 0.006984426041265846,
    "time_difference": 7.342151712383216e-17,
    "reference_bound": 2.136936058982494e-12,
    "tail_bound": 8.060696912698668e-33,
    "sampling_difference": 2.17379892498889e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.0043757688164859825,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 0.8013587231108662
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 6.837128738180844e-05,
    "t_peak": 0.006984426041265846,
    "time_difference": 2.9472420578880226e-13,
    "reference_bound": 0.0,
    "tail_bound": 8.065334358126597e-33,
    "sampling_difference": 2.1715069448686552e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00437576239243574,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 0.8014102259158059
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 6.766650699197346e-10,
    "t_peak": 0.003017631246761021,
    "time_difference": 2.9472433496041033e-13,
    "reference_bound": 2.136936058982494e-12,
    "tail_bound": 1.612603127082526e-32,
    "sampling_difference": 4.308425241459576e-12,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 9.721995013139332e-08,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 0.009121370521425778
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 6.765198110772207e-10,
    "t_peak": 0.003017631246761021,
    "time_difference": 2.9472056442989754e-13,
    "reference_bound": 2.1355927758271808e-12,
    "tail_bound": 2.1680103600933957e-35,
    "sampling_difference": 4.227755795905247e-12,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 8.217013189083327e-13,
    "t_peak": 0.006984426041265846,
    "time_difference": 2.486669116473116e-17,
    "reference_bound": 3.4146981133838788e-15,
    "tail_bound": 1.6147711312827824e-32,
    "sampling_difference": 3.5512554805133552e-15,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 9.44464430612849e-10,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.01793672584362435
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 1.0212953449732021e-07,
    "time_difference": 8.66758279661103e-11,
    "reference_bound": 3.958045015171794e-10,
    "tail_bound": 4.881711859125988e-33,
    "quadrature_difference": 1.4583183013181018e-13,
    "initial_interval_bound": 7.937735509706235e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 1.8341844237559169e-06,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 0.007720944937190995
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 1.021087303271111e-07,
    "time_difference": 8.667605544333603e-11,
    "reference_bound": 3.9617971574713196e-10,
    "tail_bound": 4.894888509158756e-33,
    "quadrature_difference": 1.4710838226343059e-13,
    "initial_interval_bound": 7.939445411802296e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 1.8338107934918161e-06,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 0.007719390917029194
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 2.042382648244313e-07,
    "time_difference": 1.7335188340944632e-10,
    "reference_bound": 7.919842172643113e-10,
    "tail_bound": 9.776600368284744e-33,
    "quadrature_difference": 2.9294021239524077e-13,
    "initial_interval_bound": 1.587718092150853e-07,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 3.667995217247733e-06,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 0.007720167928054528
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 2.139963701643503e-06,
    "t_peak": 0.0008254041852680173,
    "time_difference": 1.1006805894243119e-08,
    "reference_bound": 6.292068680187607e-09,
    "tail_bound": 3.2208639856637464e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 2.1372501035316616e-06,
    "t_peak": 0.0008254041852680173,
    "time_difference": 1.1006949325069925e-08,
    "reference_bound": 6.283982171919243e-09,
    "tail_bound": 3.25590137476453e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0010972012606828322,
    "t_peak": 0.007155931391952083,
    "time_difference": 1.1006805894219627e-08,
    "reference_bound": 6.283982171919243e-09,
    "tail_bound": 3.238377740242065e-32,
    "sampling_difference": 4.669675768241826e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.0010969765534784232,
    "t_peak": 0.007155931391952083,
    "time_difference": 1.17592542507327e-15,
    "reference_bound": 3.425525648114496e-11,
    "tail_bound": 3.2374468894048196e-32,
    "sampling_difference": 4.893268072598579e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.004387906213913693,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 0.8035815117709787
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0010969746073997946,
    "t_peak": 0.007155931391952083,
    "time_difference": 4.715768218327767e-12,
    "reference_bound": 0.0,
    "tail_bound": 3.239309295908895e-32,
    "sampling_difference": 4.886067547099377e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.004387898429599179,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 0.8036329115674964
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.0833536507231523e-08,
    "t_peak": 0.003017631246761021,
    "time_difference": 4.715770285093022e-12,
    "reference_bound": 3.425525648114496e-11,
    "tail_bound": 6.476756185313715e-32,
    "sampling_difference": 7.280748656332436e-11,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 9.728186862673172e-08,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 0.009127179838724823
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.0824316977235531e-08,
    "t_peak": 0.003017631246761021,
    "time_difference": 4.715529030878361e-12,
    "reference_bound": 3.416948441323489e-11,
    "tail_bound": 3.468816576149433e-34,
    "sampling_difference": 6.764409273448396e-11,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 5.2714012601239286e-11,
    "t_peak": 0.006984426041265846,
    "time_difference": 1.5915529118483043e-15,
    "reference_bound": 2.200451089618506e-13,
    "tail_bound": 6.511444252517816e-32,
    "sampling_difference": 2.407485635372095e-13,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 9.467116569438903e-10,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.017979403875005913
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 4.0851813798928083e-07,
    "time_difference": 3.467033118644412e-10,
    "reference_bound": 1.5832180060687175e-09,
    "tail_bound": 1.9526847436503953e-32,
    "quadrature_difference": 5.833273205272407e-13,
    "initial_interval_bound": 3.175094203882494e-07,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 1.8341844237559169e-06,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 0.007720944937190995
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 4.081853828523734e-07,
    "time_difference": 3.467069508001474e-10,
    "reference_bound": 1.589283314216189e-09,
    "tail_bound": 1.9739265518915912e-32,
    "quadrature_difference": 6.036780888017099e-13,
    "initial_interval_bound": 3.177829618590276e-07,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 1.8326904037056825e-06,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 0.007714674657985836
  },
  {
    "name": "D1_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 8.167035208416543e-07,
    "time_difference": 6.934102626645885e-10,
    "reference_bound": 3.1725013202849067e-09,
    "tail_bound": 3.9266112955419865e-32,
    "quadrature_difference": 1.1870054093289506e-12,
    "initial_interval_bound": 6.352923822472771e-07,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 3.6668748274615998e-06,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 0.007717809801399085
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 3.320870168915105e-08,
    "t_peak": 0.0008254041852680173,
    "time_difference": 7.76883171010037e-11,
    "reference_bound": 3.9325429251172545e-10,
    "tail_bound": 2.0126062619908035e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 3.320599914119115e-08,
    "t_peak": 0.0008254041852680173,
    "time_difference": 7.768831658921286e-11,
    "reference_bound": 3.932227512674177e-10,
    "tail_bound": 2.013961825584828e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 4.27390782968304e-06,
    "t_peak": 0.006984426041265846,
    "time_difference": 7.768831710100769e-11,
    "reference_bound": 3.932227512674177e-10,
    "tail_bound": 2.0132839965532142e-33,
    "sampling_difference": 1.1254411342726588e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 4.270318561950764e-06,
    "t_peak": 0.006984426041265846,
    "time_difference": 4.588324973665787e-18,
    "reference_bound": 1.3349554899485327e-13,
    "tail_bound": 2.0131359438289736e-33,
    "sampling_difference": 1.2861006897612375e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.004372806207437583,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 0.8008161641449634
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 4.270317068793651e-06,
    "t_peak": 0.006984426041265846,
    "time_difference": 7.647265806740826e-16,
    "reference_bound": 0.0,
    "tail_bound": 2.0134264092997912e-33,
    "sampling_difference": 1.2857452670658393e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.004372804678444699,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 0.8008685278012437
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.0529552136939067e-11,
    "t_peak": 0.003017631246761021,
    "time_difference": 7.647283887868575e-16,
    "reference_bound": 1.3349554899485327e-13,
    "tail_bound": 4.0265623531287654e-33,
    "sampling_difference": 6.70882316855464e-14,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 2.716959617698831e-08,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 0.00254910595318027
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.052897584626776e-11,
    "t_peak": 0.003017631246761021,
    "time_difference": 7.647283667272883e-16,
    "reference_bound": 1.334745484891988e-13,
    "tail_bound": 1.3547187695373422e-36,
    "sampling_difference": 6.677258301105198e-14,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 3.205962507258758e-15,
    "t_peak": 0.006984426041265846,
    "time_difference": 4.102093728237072e-21,
    "reference_bound": 5.3262843751777064e-17,
    "tail_bound": 4.027917068048405e-33,
    "sampling_difference": 1.2903794338673034e-17,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 2.647169202958535e-10,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.00502735166260764
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 6.3292661079099655e-09,
    "time_difference": 1.5645303749487714e-12,
    "reference_bound": 9.895112537929484e-11,
    "tail_bound": 1.2201650117040916e-33,
    "quadrature_difference": 7.985470321973409e-15,
    "initial_interval_bound": 3.786955490028321e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 5.103600383834855e-07,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 0.002148345446327893
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 6.328940398856016e-09,
    "time_difference": 1.5645303837392953e-12,
    "reference_bound": 9.897451637592529e-11,
    "tail_bound": 1.2209868372642152e-33,
    "quadrature_difference": 8.005693338641043e-15,
    "initial_interval_bound": 3.786987965297071e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 5.103337748511199e-07,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 0.002148240113004078
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 1.2658206506765981e-08,
    "time_difference": 3.1290607586880666e-12,
    "reference_bound": 1.9792564175522013e-10,
    "tail_bound": 2.441151848968307e-33,
    "quadrature_difference": 1.5991163660614452e-14,
    "initial_interval_bound": 7.573943455325392e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 1.0206938132346054e-06,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 0.00214829277973
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 1.328348067566042e-07,
    "t_peak": 0.0008254041852680173,
    "time_difference": 3.107532684040148e-10,
    "reference_bound": 1.5730171700469018e-09,
    "tail_bound": 8.050425047963214e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 1.3279155252183445e-07,
    "t_peak": 0.0008254041852680173,
    "time_difference": 3.107532610998963e-10,
    "reference_bound": 1.572512360804742e-09,
    "tail_bound": 8.072154713547642e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 6.838569679006544e-05,
    "t_peak": 0.006984426041265846,
    "time_difference": 3.1075326839106834e-10,
    "reference_bound": 1.572512360804742e-09,
    "tail_bound": 8.06128912359563e-33,
    "sampling_difference": 2.1094031704493128e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 6.837138775759348e-05,
    "t_peak": 0.006984426041265846,
    "time_difference": 7.342151712383216e-17,
    "reference_bound": 2.136936058982494e-12,
    "tail_bound": 8.060696912698668e-33,
    "sampling_difference": 2.17379892498889e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.0043757688164859825,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 0.8013587231108662
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 6.837136391852663e-05,
    "t_peak": 0.006984426041265846,
    "time_difference": 1.2235626348617845e-14,
    "reference_bound": 0.0,
    "tail_bound": 8.061859911024722e-33,
    "sampling_difference": 2.173230157933952e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.004375767290785705,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 0.8014111230366731
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.685004212531096e-10,
    "t_peak": 0.003017631246761021,
    "time_difference": 1.2235655278408165e-14,
    "reference_bound": 2.136936058982494e-12,
    "tail_bound": 1.612255682372339e-32,
    "sampling_difference": 1.0885634647486585e-12,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 2.717404513957712e-08,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 0.0025495233637647607
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.6846361354028415e-10,
    "t_peak": 0.003017631246761021,
    "time_difference": 1.2235653867636612e-14,
    "reference_bound": 2.1355927758271808e-12,
    "tail_bound": 2.1675500312597475e-35,
    "sampling_difference": 1.0683613281768316e-12,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 2.0530419550609378e-13,
    "t_peak": 0.006984426041265846,
    "time_difference": 2.6253400146140865e-19,
    "reference_bound": 3.4146981133838788e-15,
    "tail_bound": 1.6144232262437614e-32,
    "sampling_difference": 8.389034178200409e-16,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 2.648750874110566e-10,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.005030355481587919
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 2.5317064431639862e-08,
    "time_difference": 6.2581214997950854e-12,
    "reference_bound": 3.958045015171794e-10,
    "tail_bound": 4.8806600468163665e-33,
    "quadrature_difference": 3.1941881287893635e-14,
    "initial_interval_bound": 1.5147821960113285e-07,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 5.103600383834855e-07,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 0.002148345446327893
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 2.5311853595828864e-08,
    "time_difference": 6.2581216466176594e-12,
    "reference_bound": 3.9617971574713196e-10,
    "tail_bound": 4.8938338991305906e-33,
    "quadrature_difference": 3.2265158036275584e-14,
    "initial_interval_bound": 1.514834151401162e-07,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 5.102549945158723e-07,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 0.0021479084887130063
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 5.0628918027468726e-08,
    "time_difference": 1.2516243146412744e-11,
    "reference_bound": 7.919842172643113e-10,
    "tail_bound": 9.774493945946957e-33,
    "quadrature_difference": 6.420703932416922e-14,
    "initial_interval_bound": 3.0296163474124907e-07,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 1.020615032899358e-06,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 0.0021481269677860043
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 5.313392270264168e-07,
    "t_peak": 0.0008254041852680173,
    "time_difference": 1.2430130736160592e-09,
    "reference_bound": 6.292068680187607e-09,
    "tail_bound": 3.2201700191852856e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 5.306462994754184e-07,
    "t_peak": 0.0008254041852680173,
    "time_difference": 1.243012957503657e-09,
    "reference_bound": 6.283982171919243e-09,
    "tail_bound": 3.255199969413076e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0010970306403684875,
    "t_peak": 0.007155931391952083,
    "time_difference": 1.2430130736142342e-09,
    "reference_bound": 6.283982171919243e-09,
    "tail_bound": 3.2376837737636046e-32,
    "sampling_difference": 4.837231582270011e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.0010969765534784232,
    "t_peak": 0.007155931391952083,
    "time_difference": 1.17592542507327e-15,
    "reference_bound": 3.425525648114496e-11,
    "tail_bound": 3.2374468894048196e-32,
    "sampling_difference": 4.893268072598579e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.004387906213913693,
    "calibration_C": 0.005460436993184892,
    "observed_over_prediction": 0.8035815117709787
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0010969760877403076,
    "t_peak": 0.007155931391952083,
    "time_difference": 1.9577008911477748e-13,
    "reference_bound": 0.0,
    "tail_bound": 3.2379139240785554e-32,
    "sampling_difference": 4.891481325025766e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00438790435096123,
    "calibration_C": 0.005460078061064629,
    "observed_over_prediction": 0.803633996050536
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 2.697754273888756e-09,
    "t_peak": 0.003017631246761021,
    "time_difference": 1.957705519897188e-13,
    "reference_bound": 3.425525648114496e-11,
    "tail_bound": 6.475360813483375e-32,
    "sampling_difference": 1.838685520139793e-11,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 2.719165917693042e-08,
    "calibration_C": 1.0658480532396648e-05,
    "observed_over_prediction": 0.0025511759480425816
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 2.6954178166445464e-09,
    "t_peak": 0.003017631246761021,
    "time_difference": 1.957704618821858e-13,
    "reference_bound": 3.416948441323489e-11,
    "tail_bound": 3.468080050015596e-34,
    "sampling_difference": 1.7093781250829306e-11,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.3170809591732443e-11,
    "t_peak": 0.006984426041265846,
    "time_difference": 1.6802176892748883e-17,
    "reference_bound": 2.200451089618506e-13,
    "tail_bound": 6.510041515426136e-32,
    "sampling_difference": 5.704933014639754e-14,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 2.655068839804961e-10,
    "calibration_C": 5.2655341830324114e-08,
    "observed_over_prediction": 0.005042354199049016
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 1.0126825772655945e-07,
    "time_difference": 2.5032485999180342e-11,
    "reference_bound": 1.5832180060687175e-09,
    "tail_bound": 1.9522640187265466e-32,
    "quadrature_difference": 1.2776752515157454e-13,
    "initial_interval_bound": 6.059128784045314e-07,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 5.103600383834855e-07,
    "calibration_C": 0.00023755957835171697,
    "observed_over_prediction": 0.002148345446327893
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 1.0118491733858543e-07,
    "time_difference": 2.5032488347387453e-11,
    "reference_bound": 1.589283314216189e-09,
    "tail_bound": 1.9735013170679553e-32,
    "quadrature_difference": 1.3292098432575778e-13,
    "initial_interval_bound": 6.059959743663911e-07,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 5.09940029147026e-07,
    "calibration_C": 0.00023755900085930067,
    "observed_over_prediction": 0.002146582648110432
  },
  {
    "name": "D1_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 2.0245317506514487e-07,
    "time_difference": 5.00649743465678e-11,
    "reference_bound": 3.1725013202849067e-09,
    "tail_bound": 3.925765335794502e-32,
    "quadrature_difference": 2.606885094773323e-13,
    "initial_interval_bound": 1.2119088527709225e-06,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 1.0203000675305115e-06,
    "calibration_C": 0.00047511857921101765,
    "observed_over_prediction": 0.0021474640482904766
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.0017560642639171467,
    "t_peak": 6.657105065162856e-07,
    "time_difference": 6.568420072416972e-05,
    "reference_bound": 0.0003855480834329099,
    "tail_bound": 3.7875413322646976e-33,
    "sampling_difference": 1.1450302909582488e-06,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.0017560632582692107,
    "t_peak": 6.657105065162856e-07,
    "time_difference": 6.568420071334475e-05,
    "reference_bound": 0.00038554808331814073,
    "tail_bound": 3.791103794506361e-33,
    "sampling_difference": 1.145013902872265e-06,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0017560632235530116,
    "t_peak": 6.657105065162856e-07,
    "time_difference": 6.568420071334475e-05,
    "reference_bound": 0.00038554808331814073,
    "tail_bound": 3.78928955868313e-33,
    "sampling_difference": 1.1449947257288848e-06,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 8.060780147680072e-06,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.564436921853063e-11,
    "reference_bound": 1.2446503644817278e-10,
    "tail_bound": 3.718314697805543e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008254238871224394,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 0.9953040990873009
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 8.060898348754261e-06,
    "t_peak": 0.012115276586285851,
    "time_difference": 5.60275018486079e-14,
    "reference_bound": 0.0,
    "tail_bound": 3.860319952520405e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008254359909124364,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.9953013396421686
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 7.415644766373536e-08,
    "t_peak": 9.54258787825843e-05,
    "time_difference": 1.564436921853082e-11,
    "reference_bound": 1.2446503644817278e-10,
    "tail_bound": 7.578634650325948e-33,
    "sampling_difference": 2.867104683978392e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00012054120758439756,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 7.415680081941985e-08,
    "t_peak": 9.54258787825843e-05,
    "time_difference": 1.5644369225104785e-11,
    "reference_bound": 1.2446503643164602e-10,
    "tail_bound": 3.5594672543264485e-36,
    "sampling_difference": 2.866820773776698e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.0801846060956902e-11,
    "t_peak": 0.00018230450029011066,
    "time_difference": 7.580245445410005e-17,
    "reference_bound": 2.234988846046123e-16,
    "tail_bound": 7.582194107767066e-33,
    "sampling_difference": 9.0610098147028e-14,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 5.618683674742469e-07,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 9.700597922721358e-05,
    "time_difference": 3.829338093772477e-07,
    "reference_bound": 2.624996979636491e-06,
    "tail_bound": 2.2962392104658985e-33,
    "quadrature_difference": 1.266599500764987e-09,
    "initial_interval_bound": 1.043544591017298e-18,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.004927596591119492,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 9.700584518406871e-05,
    "time_difference": 3.82933809269363e-07,
    "reference_bound": 2.6249969789071538e-06,
    "tail_bound": 2.2983989929652806e-33,
    "quadrature_difference": 1.268029392356945e-09,
    "initial_interval_bound": 1.043544591017298e-18,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.004927589782152159,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.0001940118244112823,
    "time_difference": 7.658676186466108e-07,
    "reference_bound": 5.249993958543645e-06,
    "tail_bound": 4.594638203431179e-33,
    "quadrature_difference": 2.534628893121932e-09,
    "initial_interval_bound": 2.087089182034596e-18,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.009855186373271652,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.007024257055668587,
    "t_peak": 6.657105065162856e-07,
    "time_difference": 0.0002627368028966789,
    "reference_bound": 0.0015421923337316395,
    "tail_bound": 1.515016532905879e-32,
    "sampling_difference": 4.580121163832995e-06,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.007024240965260914,
    "t_peak": 6.657105065162856e-07,
    "time_difference": 0.0002627368027234794,
    "reference_bound": 0.0015421923318953332,
    "tail_bound": 1.5207308937323108e-32,
    "sampling_difference": 4.579858943692429e-06,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.007024240410060259,
    "t_peak": 6.657105065162856e-07,
    "time_difference": 0.0002627368027234794,
    "reference_bound": 0.0015421923318953332,
    "tail_bound": 1.517820772671669e-32,
    "sampling_difference": 4.579552146277699e-06,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.0001290940596425266,
    "t_peak": 0.012115276586285851,
    "time_difference": 2.503099071809276e-10,
    "reference_bound": 1.991440583963672e-09,
    "tail_bound": 1.4894308283206348e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008262019817121703,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 0.9962423330622548
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.00012909591328216392,
    "t_peak": 0.012115276586285851,
    "time_difference": 8.963638214361782e-13,
    "reference_bound": 0.0,
    "tail_bound": 1.546312407739511e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008262138450058491,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.9962392672704079
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.1864861904746723e-06,
    "t_peak": 9.54258787825843e-05,
    "time_difference": 2.503099071809306e-10,
    "reference_bound": 1.991440583963672e-09,
    "tail_bound": 3.035743236060146e-32,
    "sampling_difference": 4.588732486295296e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00012053948332193512,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 0.9999856956596255
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.1865088131107177e-06,
    "t_peak": 9.54258787825843e-05,
    "time_difference": 2.5030990760167656e-10,
    "reference_bound": 1.9914405829063363e-09,
    "tail_bound": 5.695147606922318e-35,
    "sampling_difference": 4.586913238042717e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 6.91308735324035e-10,
    "t_peak": 0.00018230450029011066,
    "time_difference": 4.85118960492491e-15,
    "reference_bound": 1.431557697359177e-14,
    "tail_bound": 3.0414383679659345e-32,
    "sampling_difference": 5.7978851756673216e-12,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 5.618607174083475e-07,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 0.9999863845940753
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 0.0003880239169088543,
    "time_difference": 1.531735237508991e-06,
    "reference_bound": 1.0499987918545964e-05,
    "tail_bound": 9.184956841863594e-33,
    "quadrature_difference": 5.066398003059948e-09,
    "initial_interval_bound": 4.174178364069192e-18,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.004927596591119492,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 0.0003880217722337469,
    "time_difference": 1.531735235782835e-06,
    "reference_bound": 1.0499987906876564e-05,
    "tail_bound": 9.219600792229562e-33,
    "quadrature_difference": 5.089277775030196e-09,
    "initial_interval_bound": 4.174178364069192e-18,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.0049275693554433194,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.9999958546247268
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.0007760456891426012,
    "time_difference": 3.063470473291826e-06,
    "reference_bound": 2.099997582542253e-05,
    "tail_bound": 1.8404557634093156e-32,
    "quadrature_difference": 1.0155675778090144e-08,
    "initial_interval_bound": 8.348356728138384e-18,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.009855165946562812,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.9999979273137953
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.028097028222674347,
    "t_peak": 6.657105065162856e-07,
    "time_difference": 0.0010509472115867156,
    "reference_bound": 0.006168769334926558,
    "tail_bound": 6.060066131623516e-32,
    "sampling_difference": 1.832048465533198e-05,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.028096770773547285,
    "t_peak": 6.657105065162856e-07,
    "time_difference": 0.0010509472088155226,
    "reference_bound": 0.006168769305545658,
    "tail_bound": 6.1524298683749e-32,
    "sampling_difference": 1.831628844471689e-05,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.02809676190688275,
    "t_peak": 6.657105065162856e-07,
    "time_difference": 0.0010509472088155226,
    "reference_bound": 0.006168769305545658,
    "tail_bound": 6.105392328403922e-32,
    "sampling_difference": 1.8311382046106578e-05,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.002073295709018373,
    "t_peak": 0.012115276586285851,
    "time_difference": 4.0049584946959146e-09,
    "reference_bound": 3.186304939407458e-08,
    "tail_bound": 5.991832550999786e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008293182836073491,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0020733318594979427,
    "t_peak": 0.012420261020122699,
    "time_difference": 1.4336115751890794e-11,
    "reference_bound": 0.0,
    "tail_bound": 6.220646686686455e-32,
    "sampling_difference": 8.942549251014092e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008293327437991771,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.8982687869896377e-05,
    "t_peak": 9.54258787825843e-05,
    "time_difference": 4.0049584946959625e-09,
    "reference_bound": 3.186304939407458e-08,
    "tail_bound": 1.2212479237686242e-31,
    "sampling_difference": 7.350761266621629e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00012053255477542996,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 0.9999282170044502
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.8984141009771483e-05,
    "t_peak": 9.54258787825843e-05,
    "time_difference": 4.004958521626825e-09,
    "reference_bound": 3.186304932650138e-08,
    "tail_bound": 9.112236171075708e-34,
    "sampling_difference": 7.339061180868347e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 4.424131488553044e-08,
    "t_peak": 0.00018230450029011066,
    "time_difference": 3.1042099118407743e-13,
    "reference_bound": 9.19172649862264e-13,
    "tail_bound": 1.2303601348178854e-31,
    "sampling_difference": 3.707639037673309e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 5.618296783179791e-07,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 0.9999311419568934
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 0.0015520956676354173,
    "time_difference": 6.126940950035964e-06,
    "reference_bound": 4.199995167418386e-05,
    "tail_bound": 3.6739827367454377e-32,
    "quadrature_difference": 2.026559201223979e-08,
    "initial_interval_bound": 1.6696713456276768e-17,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.004927596591119492,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 0.0015520613538073699,
    "time_difference": 6.1269409224174675e-06,
    "reference_bound": 4.199995148747338e-05,
    "tail_bound": 3.7299792831453316e-32,
    "quadrature_difference": 2.0631762863258796e-08,
    "initial_interval_bound": 1.6696713456276768e-17,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.0049274876515060136,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.9999792737117617
  },
  {
    "name": "D2",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.0031041570214427874,
    "time_difference": 1.2253881872453432e-05,
    "reference_bound": 8.399990316165724e-05,
    "tail_bound": 7.40396201989077e-32,
    "quadrature_difference": 4.089735487549859e-08,
    "initial_interval_bound": 3.3393426912553537e-17,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.009855084242625507,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.9999896368630408
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.0013463664311489437,
    "t_peak": 0.0,
    "time_difference": 6.568420072418101e-05,
    "reference_bound": 0.0003855480834329099,
    "tail_bound": 3.733725154198158e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.0013463664311489437,
    "t_peak": 0.0,
    "time_difference": 6.568420071335604e-05,
    "reference_bound": 0.00038554808331814073,
    "tail_bound": 3.737237513651527e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0013463664311489437,
    "t_peak": 0.0,
    "time_difference": 6.568420071335604e-05,
    "reference_bound": 0.00038554808331814073,
    "tail_bound": 3.7354733806165904e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 8.060780147680072e-06,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.564436921853063e-11,
    "reference_bound": 1.2446503644817278e-10,
    "tail_bound": 3.718314697805543e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008254238871224394,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 0.9953040990873009
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 8.060295648368348e-06,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.4869966533266867e-12,
    "reference_bound": 0.0,
    "tail_bound": 3.752637493599012e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008253742743929189,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.9952269225641274
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.5494877186037027e-08,
    "t_peak": 3.3214891242983925e-05,
    "time_difference": 1.5644369218531023e-11,
    "reference_bound": 1.2446503644817278e-10,
    "tail_bound": 7.470952191404555e-33,
    "sampling_difference": 1.516956266528405e-11,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 2.8271342024258305e-05,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 0.2345367413418683
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.5494950024135047e-08,
    "t_peak": 3.3214891242983925e-05,
    "time_difference": 1.564436922510499e-11,
    "reference_bound": 1.2446503643164602e-10,
    "tail_bound": 3.509406483270581e-36,
    "sampling_difference": 1.517045245200425e-11,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.310285810673638e-12,
    "t_peak": 6.984426041265846e-05,
    "time_difference": 1.1233595549803444e-15,
    "reference_bound": 2.234988846046123e-16,
    "tail_bound": 7.474461588074617e-33,
    "sampling_difference": 4.0044763421051296e-15,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 7.650226661796213e-08,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 0.13615692045783054
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 4.370435958590246e-05,
    "time_difference": 3.829338093773856e-07,
    "reference_bound": 2.624996979636491e-06,
    "tail_bound": 2.2636125517992027e-33,
    "quadrature_difference": 9.372775905629302e-09,
    "initial_interval_bound": 1.1424780392566003e-17,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.002491914107662397,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 0.5057057860932287
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 4.370434026650474e-05,
    "time_difference": 3.8293380926950085e-07,
    "reference_bound": 2.6249969789071538e-06,
    "tail_bound": 2.2657419589239173e-33,
    "quadrature_difference": 9.37251161295898e-09,
    "initial_interval_bound": 1.1424780392566003e-17,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00249191300611829,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.5057062613336961
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 8.74086998524072e-05,
    "time_difference": 7.658676186468865e-07,
    "reference_bound": 5.249993958543645e-06,
    "tail_bound": 4.5293545107231196e-33,
    "quadrature_difference": 1.874528751858828e-08,
    "initial_interval_bound": 2.2849560785132006e-17,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.004983827113780688,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.5057060237132982
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.005385465724595775,
    "t_peak": 0.0,
    "time_difference": 0.00026273680289672405,
    "reference_bound": 0.0015421923337316395,
    "tail_bound": 1.4934900616792632e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.005385465724595775,
    "t_peak": 0.0,
    "time_difference": 0.00026273680272352455,
    "reference_bound": 0.0015421923318953332,
    "tail_bound": 1.499124055727134e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.005385465724595775,
    "t_peak": 0.0,
    "time_difference": 0.00026273680272352455,
    "reference_bound": 0.0015421923318953332,
    "tail_bound": 1.4962943014450534e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.0001290940596425266,
    "t_peak": 0.012115276586285851,
    "time_difference": 2.503099071809276e-10,
    "reference_bound": 1.991440583963672e-09,
    "tail_bound": 1.4894308283206348e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008262019817121703,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 0.9962423330622548
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.00012908630653795346,
    "t_peak": 0.012115276586285851,
    "time_difference": 2.379129684787208e-11,
    "reference_bound": 0.0,
    "tail_bound": 1.5031790985077108e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008261523618429021,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.996165131571068
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 2.4791453672000346e-07,
    "t_peak": 3.3214891242983925e-05,
    "time_difference": 2.5030990718093383e-10,
    "reference_bound": 1.991440583963672e-09,
    "tail_bound": 2.9926099268283457e-32,
    "sampling_difference": 2.4267054673780245e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 2.8270943100442517e-05,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 0.23453343190251738
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 2.4791920038616075e-07,
    "t_peak": 3.3214891242983925e-05,
    "time_difference": 2.503099076016798e-10,
    "reference_bound": 1.9914405829063363e-09,
    "tail_bound": 5.615050373232929e-35,
    "sampling_difference": 2.42727239232068e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 8.385711240952639e-11,
    "t_peak": 6.984426041265846e-05,
    "time_difference": 7.1893918438039e-14,
    "reference_bound": 1.431557697359177e-14,
    "tail_bound": 2.9982249615004446e-32,
    "sampling_difference": 2.563341367214501e-13,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 7.650119060745973e-08,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 0.13615500539984776
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 0.00017481743834360983,
    "time_difference": 1.5317352375095423e-06,
    "reference_bound": 1.0499987918545964e-05,
    "tail_bound": 9.054450207196811e-33,
    "quadrature_difference": 3.749110362251721e-08,
    "initial_interval_bound": 4.569912157026401e-17,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.002491914107662397,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 0.5057057860932287
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 0.00017481712923448733,
    "time_difference": 1.5317352357833866e-06,
    "reference_bound": 1.0499987906876564e-05,
    "tail_bound": 9.088606924996948e-33,
    "quadrature_difference": 3.7486874870565736e-08,
    "initial_interval_bound": 4.569912157026401e-17,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.0024919097015036608,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.5057055906986035
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.0003496345675780972,
    "time_difference": 3.063470473292929e-06,
    "reference_bound": 2.099997582542253e-05,
    "tail_bound": 1.814305713219376e-32,
    "quadrature_difference": 7.497797849308294e-08,
    "initial_interval_bound": 9.139824314052802e-17,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.004983823809166058,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.5057056883959836
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.0215418628983831,
    "t_peak": 0.0,
    "time_difference": 0.0010509472115868962,
    "reference_bound": 0.006168769334926558,
    "tail_bound": 5.973960246717053e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.0215418628983831,
    "t_peak": 0.0,
    "time_difference": 0.0010509472088157032,
    "reference_bound": 0.006168769305545658,
    "tail_bound": 6.065025012567599e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0215418628983831,
    "t_peak": 0.0,
    "time_difference": 0.0010509472088157032,
    "reference_bound": 0.006168769305545658,
    "tail_bound": 6.019286443497459e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.002073295709018373,
    "t_peak": 0.012115276586285851,
    "time_difference": 4.0049584946959146e-09,
    "reference_bound": 3.186304939407458e-08,
    "tail_bound": 5.991832550999786e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008293182836073491,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.002073171590795239,
    "t_peak": 0.012115276586285851,
    "time_difference": 3.8061344356871557e-10,
    "reference_bound": 0.0,
    "tail_bound": 6.04713594597266e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008292686363180956,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.9999226999276698
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 3.966408212490313e-06,
    "t_peak": 3.3214891242983925e-05,
    "time_difference": 4.004958494696015e-09,
    "reference_bound": 3.186304939407458e-08,
    "tail_bound": 1.203896849697245e-31,
    "sampling_difference": 3.880072487884839e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 2.8269343937031473e-05,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 0.2345201653736424
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 3.966707206178572e-06,
    "t_peak": 3.3214891242983925e-05,
    "time_difference": 4.004958521626877e-09,
    "reference_bound": 3.186304932650138e-08,
    "tail_bound": 8.984080597172687e-34,
    "sampling_difference": 3.883635827713088e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 5.366550932430642e-09,
    "t_peak": 6.984426041265846e-05,
    "time_difference": 4.60087728804378e-12,
    "reference_bound": 9.19172649862264e-13,
    "tail_bound": 1.212880905172603e-31,
    "sampling_difference": 1.6417454951928984e-11,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 7.649685354459683e-08,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 0.1361472863981848
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 0.0006992697533744393,
    "time_difference": 6.126940950038169e-06,
    "reference_bound": 4.199995167418386e-05,
    "tail_bound": 3.6217800828787243e-32,
    "quadrature_difference": 1.4996441449006883e-07,
    "initial_interval_bound": 1.8279648628105605e-16,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.002491914107662397,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 0.5057057860932287
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 0.000699264807707912,
    "time_difference": 6.126940922419674e-06,
    "reference_bound": 4.199995148747338e-05,
    "tail_bound": 3.6769891136704455e-32,
    "quadrature_difference": 1.498967500180616e-07,
    "initial_interval_bound": 1.8279648628105605e-16,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.0024918964833105183,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.5057029082120885
  },
  {
    "name": "D2",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.0013985345610823513,
    "time_difference": 1.2253881872457843e-05,
    "reference_bound": 8.399990316165724e-05,
    "tail_bound": 7.298769196549169e-32,
    "quadrature_difference": 2.9986116450813043e-07,
    "initial_interval_bound": 3.655929725621121e-16,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.004983810590972915,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.5057043471536526
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.0009269952254012441,
    "t_peak": 3.162277660168379e-08,
    "time_difference": 6.568420072415373e-05,
    "reference_bound": 0.0003855480834329099,
    "tail_bound": 3.7207626301938366e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.0009269951720918343,
    "t_peak": 3.162277660168379e-08,
    "time_difference": 6.568420071332876e-05,
    "reference_bound": 0.00038554808331814073,
    "tail_bound": 3.7242629466782654e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0009269951664808552,
    "t_peak": 3.162277660168379e-08,
    "time_difference": 6.568420071332876e-05,
    "reference_bound": 0.00038554808331814073,
    "tail_bound": 3.722510856612268e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 8.060780147680072e-06,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.564436921853063e-11,
    "reference_bound": 1.2446503644817278e-10,
    "tail_bound": 3.718314697805543e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008254238871224394,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 0.9953040990873009
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 8.060489505950554e-06,
    "t_peak": 0.012115276586285851,
    "time_difference": 2.2566315687792584e-12,
    "reference_bound": 0.0,
    "tail_bound": 3.726700402620207e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008253941254093367,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.9952508586941864
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 9.863232020462847e-09,
    "t_peak": 5.7649744861557675e-06,
    "time_difference": 1.5644369218531336e-11,
    "reference_bound": 1.2446503644817278e-10,
    "tail_bound": 7.445015100425751e-33,
    "sampling_difference": 1.6572500189553862e-12,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 2.019989917790791e-05,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 0.1675767115885648
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 9.863236181493829e-09,
    "t_peak": 5.7649744861557675e-06,
    "time_difference": 1.5644369225105302e-11,
    "reference_bound": 1.2446503643164602e-10,
    "tail_bound": 3.49737358156013e-36,
    "sampling_difference": 1.6574648753028855e-12,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 3.3408754530018013e-13,
    "t_peak": 0.008461825328639346,
    "time_difference": 7.731562775207383e-16,
    "reference_bound": 2.234988846046123e-16,
    "tail_bound": 7.448512464194102e-33,
    "sampling_difference": 1.02096148243035e-15,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 2.1894761368792605e-08,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 0.038967777216602516
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 2.90192296135339e-05,
    "time_difference": 3.8293380937723444e-07,
    "reference_bound": 2.624996979636491e-06,
    "tail_bound": 2.255753876929632e-33,
    "quadrature_difference": 6.47495913799794e-09,
    "initial_interval_bound": 3.9024501945900125e-17,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0018572306952661696,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 0.3769039654368761
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 2.9019225917347846e-05,
    "time_difference": 3.829338092693497e-07,
    "reference_bound": 2.6249969789071538e-06,
    "tail_bound": 2.2578759828699992e-33,
    "quadrature_difference": 6.4749942013469196e-09,
    "initial_interval_bound": 3.9024501945900125e-17,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0018572304587102621,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.3769044382381814
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 5.803845553088175e-05,
    "time_difference": 7.658676186465841e-07,
    "reference_bound": 5.249993958543645e-06,
    "tail_bound": 4.513629859799631e-33,
    "quadrature_difference": 1.294995333934486e-08,
    "initial_interval_bound": 7.804900389180025e-17,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.003714461153976432,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.37690420183736545
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.0037079809016049765,
    "t_peak": 3.162277660168379e-08,
    "time_difference": 0.00026273680289661493,
    "reference_bound": 0.0015421923337316395,
    "tail_bound": 1.4883050520775346e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.003707980048654095,
    "t_peak": 3.162277660168379e-08,
    "time_difference": 0.0002627368027234154,
    "reference_bound": 0.0015421923318953332,
    "tail_bound": 1.4939197289007618e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0037079799588823925,
    "t_peak": 3.162277660168379e-08,
    "time_difference": 0.0002627368027234154,
    "reference_bound": 0.0015421923318953332,
    "tail_bound": 1.4911092918433246e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.0001290940596425266,
    "t_peak": 0.012115276586285851,
    "time_difference": 2.503099071809276e-10,
    "reference_bound": 1.991440583963672e-09,
    "tail_bound": 1.4894308283206348e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008262019817121703,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 0.9962423330622548
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.00012908941219064282,
    "t_peak": 0.012115276586285851,
    "time_difference": 3.6106036939902904e-11,
    "reference_bound": 0.0,
    "tail_bound": 1.4927897620791213e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00826172238020114,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.9961890980397268
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.5781151246194854e-07,
    "t_peak": 5.7649744861557675e-06,
    "time_difference": 2.5030990718093885e-10,
    "reference_bound": 1.991440583963672e-09,
    "tail_bound": 2.9822205903997564e-32,
    "sampling_difference": 2.6505681287851488e-11,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 2.0199873595129413e-05,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 0.1675764993559266
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.5781177890390126e-07,
    "t_peak": 5.7649744861557675e-06,
    "time_difference": 2.5030990760168484e-10,
    "reference_bound": 1.9914405829063363e-09,
    "tail_bound": 5.595797730496209e-35,
    "sampling_difference": 2.6519438004846168e-11,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 2.139883363125808e-11,
    "t_peak": 0.008461825328639346,
    "time_difference": 4.94817373589883e-14,
    "reference_bound": 1.431557697359177e-14,
    "tail_bound": 2.9878163724291166e-32,
    "sampling_difference": 6.711357452942283e-14,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 2.1912405638408274e-08,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 0.03899918006936496
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 0.0001160769184541356,
    "time_difference": 1.5317352375089377e-06,
    "reference_bound": 1.0499987918545964e-05,
    "tail_bound": 9.023015507718527e-33,
    "quadrature_difference": 2.589983655199176e-08,
    "initial_interval_bound": 1.560980077836005e-16,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0018572306952661696,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 0.3769039654368761
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 0.00011607685931514024,
    "time_difference": 1.5317352357827818e-06,
    "reference_bound": 1.0499987906876564e-05,
    "tail_bound": 9.057055112688011e-33,
    "quadrature_difference": 2.5900397397971334e-08,
    "initial_interval_bound": 1.560980077836005e-16,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0018572297490422438,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.376904294218884
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.00023215377776927582,
    "time_difference": 3.0634704732917193e-06,
    "reference_bound": 2.099997582542253e-05,
    "tail_bound": 1.808007062040654e-32,
    "quadrature_difference": 5.180023394996309e-08,
    "initial_interval_bound": 3.12196015567201e-16,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.003714460444308413,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.37690412982776644
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.014831923606419906,
    "t_peak": 3.162277660168379e-08,
    "time_difference": 0.0010509472115864597,
    "reference_bound": 0.006168769334926558,
    "tail_bound": 5.953220208310139e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.01483190995918505,
    "t_peak": 3.162277660168379e-08,
    "time_difference": 0.0010509472088152667,
    "reference_bound": 0.006168769305545658,
    "tail_bound": 6.043972759373573e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.014831908523091335,
    "t_peak": 3.162277660168379e-08,
    "time_difference": 0.0010509472088152667,
    "reference_bound": 0.006168769305545658,
    "tail_bound": 5.998546405090543e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.002073295709018373,
    "t_peak": 0.012115276586285851,
    "time_difference": 4.0049584946959146e-09,
    "reference_bound": 3.186304939407458e-08,
    "tail_bound": 5.991832550999786e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008293182836073491,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.002073221535194215,
    "t_peak": 0.012115276586285851,
    "time_difference": 5.77690353821062e-10,
    "reference_bound": 0.0,
    "tail_bound": 6.005343654369766e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00829288614077686,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.9999467888832063
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 2.5249713753700306e-06,
    "t_peak": 5.7649744861557675e-06,
    "time_difference": 4.004958494696095e-09,
    "reference_bound": 3.186304939407458e-08,
    "tail_bound": 1.1997176205369553e-31,
    "sampling_difference": 4.2342906513450197e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 2.0199771002960245e-05,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 0.1675756482596814
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 2.52498846246242e-06,
    "t_peak": 5.7649744861557675e-06,
    "time_difference": 4.004958521626957e-09,
    "reference_bound": 3.186304932650138e-08,
    "tail_bound": 8.953276368793934e-34,
    "sampling_difference": 4.243110080775387e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.3739202062775454e-09,
    "t_peak": 0.008461825328639346,
    "time_difference": 3.1667558026997306e-12,
    "reference_bound": 9.19172649862264e-13,
    "tail_bound": 1.2086708717839319e-31,
    "sampling_difference": 4.7515736769213994e-12,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 2.1982723300440727e-08,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 0.03912432977720231
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 0.0004643076738165424,
    "time_difference": 6.126940950035751e-06,
    "reference_bound": 4.199995167418386e-05,
    "tail_bound": 3.609206203087411e-32,
    "quadrature_difference": 1.0359934620796703e-07,
    "initial_interval_bound": 6.24392031134402e-16,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0018572306952661696,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 0.3769039654368761
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 0.00046430672759143523,
    "time_difference": 6.126940922417256e-06,
    "reference_bound": 4.199995148747338e-05,
    "tail_bound": 3.6642259501794023e-32,
    "quadrature_difference": 1.0360830901616448e-07,
    "initial_interval_bound": 6.24392031134402e-16,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.001857226910365741,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.3769037181407955
  },
  {
    "name": "D2",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.0009286144014079776,
    "time_difference": 1.2253881872453007e-05,
    "reference_bound": 8.399990316165724e-05,
    "tail_bound": 7.273432153266813e-32,
    "quadrature_difference": 2.072076552241315e-07,
    "initial_interval_bound": 1.248784062268804e-15,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0037144576056319105,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.37690384178892117
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.0006949310571992405,
    "t_peak": 2.105161462895826e-08,
    "time_difference": 6.568420072415823e-05,
    "reference_bound": 0.0003855480834329099,
    "tail_bound": 3.7176596930600814e-33,
    "sampling_difference": 4.11567927523877e-08,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.0006949310413774475,
    "t_peak": 2.105161462895826e-08,
    "time_difference": 6.568420071333326e-05,
    "reference_bound": 0.00038554808331814073,
    "tail_bound": 3.72115715619182e-33,
    "sampling_difference": 4.115684943263413e-08,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0006949310347537656,
    "t_peak": 2.105161462895826e-08,
    "time_difference": 6.568420071333326e-05,
    "reference_bound": 0.00038554808331814073,
    "tail_bound": 3.7194079194785145e-33,
    "sampling_difference": 4.115720949422405e-08,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 8.060780147680072e-06,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.564436921853063e-11,
    "reference_bound": 1.2446503644817278e-10,
    "tail_bound": 3.718314697805543e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008254238871224394,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 0.9953040990873009
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 8.060797827172328e-06,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.909749863306886e-12,
    "reference_bound": 0.0,
    "tail_bound": 3.7204916749985354e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008254256975024464,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.9952889279653514
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 3.836248902192422e-09,
    "t_peak": 1.4006603498926957e-06,
    "time_difference": 1.564436921853157e-11,
    "reference_bound": 1.2446503644817278e-10,
    "tail_bound": 7.438806372804079e-33,
    "sampling_difference": 1.3559676725961154e-11,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 8.818777703586793e-06,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 0.07315985861027881
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 3.836249370490028e-09,
    "t_peak": 1.4006603498926957e-06,
    "time_difference": 1.5644369225105535e-11,
    "reference_bound": 1.2446503643164602e-10,
    "tail_bound": 3.49452259130067e-36,
    "sampling_difference": 1.3559617295909422e-11,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 8.42344807477704e-14,
    "t_peak": 0.0031622776601683794,
    "time_difference": 2.827345074244757e-16,
    "reference_bound": 2.234988846046123e-16,
    "tail_bound": 7.44230088558217e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 6.196429311077174e-09,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 0.011028257986709292
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 1.64346239472541e-05,
    "time_difference": 3.8293380937755615e-07,
    "reference_bound": 2.624996979636491e-06,
    "tail_bound": 2.2538726866562894e-33,
    "quadrature_difference": 6.966269003300498e-09,
    "initial_interval_bound": 2.1484143674158074e-16,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0011806234661778628,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 0.23959418031613644
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 1.6434623436830683e-05,
    "time_difference": 3.8293380926967136e-07,
    "reference_bound": 2.6249969789071538e-06,
    "tail_bound": 2.255993062719738e-33,
    "quadrature_difference": 6.966300664924504e-09,
    "initial_interval_bound": 2.1484143674158074e-16,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0011806234295102843,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.23959450394725004
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 3.286924738408478e-05,
    "time_difference": 7.658676186472275e-07,
    "reference_bound": 5.249993958543645e-06,
    "tail_bound": 4.509865749376028e-33,
    "quadrature_difference": 1.3932569668225001e-08,
    "initial_interval_bound": 4.296828734831615e-16,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0023612468956881474,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.23959434213158143
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.002779724228796962,
    "t_peak": 2.105161462895826e-08,
    "time_difference": 0.0002627368028966329,
    "reference_bound": 0.0015421923337316395,
    "tail_bound": 1.4870638772240326e-32,
    "sampling_difference": 1.646271710095508e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.0027797239756482744,
    "t_peak": 2.105161462895826e-08,
    "time_difference": 0.0002627368027234334,
    "reference_bound": 0.0015421923318953332,
    "tail_bound": 1.4926739773079862e-32,
    "sampling_difference": 1.646280778986979e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.002779723869672592,
    "t_peak": 2.105161462895826e-08,
    "time_difference": 0.0002627368027234334,
    "reference_bound": 0.0015421923318953332,
    "tail_bound": 1.489868116989823e-32,
    "sampling_difference": 1.6463383874665977e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.0001290940596425266,
    "t_peak": 0.012115276586285851,
    "time_difference": 2.503099071809276e-10,
    "reference_bound": 1.991440583963672e-09,
    "tail_bound": 1.4894308283206348e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008262019817121703,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 0.9962423330622548
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.00012909434155671627,
    "t_peak": 0.012115276586285851,
    "time_difference": 3.055632390219731e-11,
    "reference_bound": 0.0,
    "tail_bound": 1.4903028356322557e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008262037859629841,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.9962271381908072
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 6.137995994447574e-08,
    "t_peak": 1.4006603498926957e-06,
    "time_difference": 2.5030990718094257e-10,
    "reference_bound": 1.991440583963672e-09,
    "tail_bound": 2.9797336639528906e-32,
    "sampling_difference": 2.1695768149618408e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 8.81877447224621e-06,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 0.0731598318033416
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 6.137998992784044e-08,
    "t_peak": 1.4006603498926957e-06,
    "time_difference": 2.5030990760168856e-10,
    "reference_bound": 1.9914405829063363e-09,
    "tail_bound": 5.591236146081072e-35,
    "sampling_difference": 2.1695387673455076e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 5.3922479525658325e-12,
    "t_peak": 0.0031622776601683794,
    "time_difference": 1.809505431182085e-14,
    "reference_bound": 1.431557697359177e-14,
    "tail_bound": 2.985324884397834e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 6.197855930192964e-09,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 0.011030797049590164
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 6.57384957890164e-05,
    "time_difference": 1.5317352375102246e-06,
    "reference_bound": 1.0499987918545964e-05,
    "tail_bound": 9.015490746625157e-33,
    "quadrature_difference": 2.786507601320199e-08,
    "initial_interval_bound": 8.59365746966323e-16,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0011806234661778628,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 0.23959418031613644
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 6.57384876222493e-05,
    "time_difference": 1.5317352357840687e-06,
    "reference_bound": 1.0499987906876564e-05,
    "tail_bound": 9.049502604601925e-33,
    "quadrature_difference": 2.786558256282466e-08,
    "initial_interval_bound": 8.59379299493479e-16,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0011806233195076849,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.2395944816234357
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.0001314769834112657,
    "time_difference": 3.0634704732942935e-06,
    "reference_bound": 2.099997582542253e-05,
    "tail_bound": 1.8064993351227082e-32,
    "quadrature_difference": 5.573065857602665e-08,
    "initial_interval_bound": 1.718745046459802e-15,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.002361246785685548,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.23959433096968197
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.011118896915187849,
    "t_peak": 2.105161462895826e-08,
    "time_difference": 0.0010509472115865317,
    "reference_bound": 0.006168769334926558,
    "tail_bound": 5.94825550889613e-32,
    "sampling_difference": 6.585086840382032e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.011118892864808954,
    "t_peak": 2.105161462895826e-08,
    "time_difference": 0.0010509472088153387,
    "reference_bound": 0.006168769305545658,
    "tail_bound": 6.03893409556203e-32,
    "sampling_difference": 6.585231944866016e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.011118891169404564,
    "t_peak": 2.105161462895826e-08,
    "time_difference": 0.0010509472088153387,
    "reference_bound": 0.006168769305545658,
    "tail_bound": 5.993581705676537e-32,
    "sampling_difference": 6.586153592866989e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.002073295709018373,
    "t_peak": 0.012115276586285851,
    "time_difference": 4.0049584946959146e-09,
    "reference_bound": 3.186304939407458e-08,
    "tail_bound": 5.991832550999786e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008293182836073491,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0020733001573166408,
    "t_peak": 0.012115276586285851,
    "time_difference": 4.889217561682093e-10,
    "reference_bound": 0.0,
    "tail_bound": 5.995340291141863e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008293200629266563,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.9999847095479883
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 9.820779167567437e-07,
    "t_peak": 1.4006603498926957e-06,
    "time_difference": 4.0049584946961544e-09,
    "reference_bound": 3.186304939407458e-08,
    "tail_bound": 1.198717284214165e-31,
    "sampling_difference": 3.471505849505778e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 8.81876152033741e-06,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 0.07315972435536544
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 9.82079838845447e-07,
    "t_peak": 1.4006603498926957e-06,
    "time_difference": 4.004958521627017e-09,
    "reference_bound": 3.186304932650138e-08,
    "tail_bound": 8.945977833729715e-34,
    "sampling_difference": 3.471262027752812e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 3.454181771774611e-10,
    "t_peak": 0.0031622776601683794,
    "time_difference": 1.1580946454742824e-12,
    "reference_bound": 9.19172649862264e-13,
    "tail_bound": 1.2076632369260757e-31,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 6.203500714846446e-09,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 0.011040843503493339
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 0.0002629539831560656,
    "time_difference": 6.126940950040898e-06,
    "reference_bound": 4.199995167418386e-05,
    "tail_bound": 3.606196298650063e-32,
    "quadrature_difference": 1.1146030405280796e-07,
    "initial_interval_bound": 3.437462987865292e-15,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0011806234661778628,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 0.23959418031613644
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 0.0002629538524882744,
    "time_difference": 6.126940922422403e-06,
    "reference_bound": 4.199995148747338e-05,
    "tail_bound": 3.661171204000434e-32,
    "quadrature_difference": 1.1146840651682019e-07,
    "initial_interval_bound": 3.437462987865292e-15,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0011806228794993166,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.2395943923285902
  },
  {
    "name": "D2",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.0005259078356443399,
    "time_difference": 1.2253881872463302e-05,
    "reference_bound": 8.399990316165724e-05,
    "tail_bound": 7.267367502650497e-32,
    "quadrature_difference": 2.2292871056962815e-07,
    "initial_interval_bound": 6.874925975730584e-15,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.002361246345677179,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.23959428632229002
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.0004985797345696829,
    "t_peak": 4.024075941921558e-09,
    "time_difference": 6.568420072413865e-05,
    "reference_bound": 0.0003855480834329099,
    "tail_bound": 3.71684389190077e-33,
    "sampling_difference": 4.7920029425129775e-08,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.000498579731799085,
    "t_peak": 4.024075941921558e-09,
    "time_difference": 6.568420071331368e-05,
    "reference_bound": 0.00038554808331814073,
    "tail_bound": 3.720340593683109e-33,
    "sampling_difference": 4.7920023301772745e-08,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.000498579729482356,
    "t_peak": 4.024075941921558e-09,
    "time_difference": 6.568420071331368e-05,
    "reference_bound": 0.00038554808331814073,
    "tail_bound": 3.718592118319202e-33,
    "sampling_difference": 4.7920173360232327e-08,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 8.060780147680072e-06,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.564436921853063e-11,
    "reference_bound": 1.2446503644817278e-10,
    "tail_bound": 3.718314697805543e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008254238871224394,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 0.9953040990873009
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 8.060783296890619e-06,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.7241415953758866e-12,
    "reference_bound": 0.0,
    "tail_bound": 3.7188593113311426e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008254242096015994,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.9952871338714149
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.3921355910950315e-09,
    "t_peak": 1.4342298087573816e-07,
    "time_difference": 1.5644369218532603e-11,
    "reference_bound": 1.2446503644817278e-10,
    "tail_bound": 7.437174009136686e-33,
    "sampling_difference": 4.194239565706221e-12,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 3.5921529559623105e-06,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 0.0298002071486404
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.3921356018247736e-09,
    "t_peak": 1.4342298087573816e-07,
    "time_difference": 1.564436922510657e-11,
    "reference_bound": 1.2446503643164602e-10,
    "tail_bound": 3.493761880639935e-36,
    "sampling_difference": 4.194225598573188e-12,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.8653765163732153e-14,
    "t_peak": 0.0031622776601683794,
    "time_difference": 1.0475053049348878e-16,
    "reference_bound": 2.234988846046123e-16,
    "tail_bound": 7.440667761204114e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.5402448577876343e-09,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 0.002741291282709969
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 9.459721483661601e-06,
    "time_difference": 3.8293380937770105e-07,
    "reference_bound": 2.624996979636491e-06,
    "tail_bound": 2.2533780980972162e-33,
    "quadrature_difference": 1.3593924826476038e-09,
    "initial_interval_bound": 1.1265877011661096e-15,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0007627841422981127,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 0.15479841504736838
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 9.459721444290298e-06,
    "time_difference": 3.8293380926981626e-07,
    "reference_bound": 2.6249969789071538e-06,
    "tail_bound": 2.255498012584093e-33,
    "quadrature_difference": 1.359384448228391e-09,
    "initial_interval_bound": 1.1265877011661096e-15,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0007627841391234098,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.15479862830429417
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 1.8919442927951897e-05,
    "time_difference": 7.658676186475173e-07,
    "reference_bound": 5.249993958543645e-06,
    "tail_bound": 4.508876110681309e-33,
    "quadrature_difference": 2.7187769308759948e-09,
    "initial_interval_bound": 2.2531754023322192e-15,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0015255682814215223,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.15479852167575756
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.0019943189382787318,
    "t_peak": 4.024075941921558e-09,
    "time_difference": 0.0002627368028965546,
    "reference_bound": 0.0015421923337316395,
    "tail_bound": 1.486737556760308e-32,
    "sampling_difference": 1.916801177005191e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.001994318893949166,
    "t_peak": 4.024075941921558e-09,
    "time_difference": 0.0002627368027233551,
    "reference_bound": 0.0015421923318953332,
    "tail_bound": 1.4923464356096317e-32,
    "sampling_difference": 1.9168001972854135e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0019943188568818065,
    "t_peak": 4.024075941921558e-09,
    "time_difference": 0.0002627368027233551,
    "reference_bound": 0.0015421923318953332,
    "tail_bound": 1.489541796526098e-32,
    "sampling_difference": 1.9168242063744012e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.0001290940596425266,
    "t_peak": 0.012115276586285851,
    "time_difference": 2.503099071809276e-10,
    "reference_bound": 1.991440583963672e-09,
    "tail_bound": 1.4894308283206348e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008262019817121703,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 0.9962423330622548
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.00012909410982065074,
    "t_peak": 0.012115276586285851,
    "time_difference": 2.7586059593498656e-11,
    "reference_bound": 0.0,
    "tail_bound": 1.489648973470428e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008262023028521647,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.9962253498726316
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 2.2274168942328834e-08,
    "t_peak": 1.4342298087573816e-07,
    "time_difference": 2.503099071809591e-10,
    "reference_bound": 1.991440583963672e-09,
    "tail_bound": 2.979079801791063e-32,
    "sampling_difference": 6.710850345450448e-11,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 3.592152872877404e-06,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 0.02980020645937481
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 2.2274169629196378e-08,
    "t_peak": 1.4342298087573816e-07,
    "time_difference": 2.503099076017051e-10,
    "reference_bound": 1.9914405829063363e-09,
    "tail_bound": 5.590019009023896e-35,
    "sampling_difference": 6.710760957717101e-11,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.1941144407363871e-12,
    "t_peak": 0.0031622776601683794,
    "time_difference": 6.703968530650037e-15,
    "reference_bound": 1.431557697359177e-14,
    "tail_bound": 2.984669805098947e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.5405976779440313e-09,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 0.0027419192236598803
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 3.7838885934646403e-05,
    "time_difference": 1.5317352375108042e-06,
    "reference_bound": 1.0499987918545964e-05,
    "tail_bound": 9.013512392388865e-33,
    "quadrature_difference": 5.437569930590415e-09,
    "initial_interval_bound": 4.5063508046644385e-15,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0007627841422981127,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 0.15479841504736838
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 3.7838885304703494e-05,
    "time_difference": 1.5317352357846482e-06,
    "reference_bound": 1.0499987906876564e-05,
    "tail_bound": 9.04751684649437e-33,
    "quadrature_difference": 5.437441382078519e-09,
    "initial_interval_bound": 4.5063508046644385e-15,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0007627841295992594,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.15479862637147287
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 7.56777712393499e-05,
    "time_difference": 3.063470473295452e-06,
    "reference_bound": 2.099997582542253e-05,
    "tail_bound": 1.8061029238883235e-32,
    "quadrature_difference": 1.0875011312668935e-08,
    "initial_interval_bound": 9.012701609328877e-15,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0015255682718973722,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.1547985207093476
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.007977275753114927,
    "t_peak": 4.024075941921558e-09,
    "time_difference": 0.0010509472115862184,
    "reference_bound": 0.006168769334926558,
    "tail_bound": 5.946950227041232e-32,
    "sampling_difference": 7.667204708020764e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.007977275043841896,
    "t_peak": 4.024075941921558e-09,
    "time_difference": 0.0010509472088150254,
    "reference_bound": 0.006168769305545658,
    "tail_bound": 6.037609074770566e-32,
    "sampling_difference": 7.667189032382893e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.007977274450783563,
    "t_peak": 4.024075941921558e-09,
    "time_difference": 0.0010509472088150254,
    "reference_bound": 0.006168769305545658,
    "tail_bound": 5.992276423821638e-32,
    "sampling_difference": 7.66757315997374e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.002073295709018373,
    "t_peak": 0.012115276586285851,
    "time_difference": 4.0049584946959146e-09,
    "reference_bound": 3.186304939407458e-08,
    "tail_bound": 5.991832550999786e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008293182836073491,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.002073296498255934,
    "t_peak": 0.012115276586285851,
    "time_difference": 4.413637253775952e-10,
    "reference_bound": 0.0,
    "tail_bound": 5.992709988496507e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008293185993023736,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.9999829447264572
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 3.5638667006562125e-07,
    "t_peak": 1.4342298087573816e-07,
    "time_difference": 4.004958494696419e-09,
    "reference_bound": 3.186304939407458e-08,
    "tail_bound": 1.1984542539496293e-31,
    "sampling_difference": 1.0737789564707577e-09,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 3.592152540140922e-06,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 0.02980020369902017
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 3.5638671406714205e-07,
    "t_peak": 1.4342298087573816e-07,
    "time_difference": 4.004958521627282e-09,
    "reference_bound": 3.186304932650138e-08,
    "tail_bound": 8.944030414438234e-34,
    "sampling_difference": 1.0737217532347361e-09,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 7.64925727241791e-11,
    "t_peak": 0.0031622776601683794,
    "time_difference": 4.2903720260508054e-13,
    "reference_bound": 9.19172649862264e-13,
    "tail_bound": 1.2073982592422437e-31,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.5419936405729225e-09,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 0.002744403724852155
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 0.00015135554373858561,
    "time_difference": 6.126940950043217e-06,
    "reference_bound": 4.199995167418386e-05,
    "tail_bound": 3.605404956955546e-32,
    "quadrature_difference": 2.175027972236166e-08,
    "initial_interval_bound": 1.8025403218657754e-14,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0007627841422981127,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 0.15479841504736838
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 0.00015135553365936685,
    "time_difference": 6.126940922424721e-06,
    "reference_bound": 4.199995148747338e-05,
    "tail_bound": 3.660367895355292e-32,
    "quadrature_difference": 2.1748223087253134e-08,
    "initial_interval_bound": 1.8025403218657754e-14,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0007627840915020331,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.15479861864006098
  },
  {
    "name": "D2",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.00030271107739795246,
    "time_difference": 1.2253881872467937e-05,
    "reference_bound": 8.399990316165724e-05,
    "tail_bound": 7.265772852310837e-32,
    "quadrature_difference": 4.3498502809614795e-08,
    "initial_interval_bound": 3.605080643731551e-14,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0015255682338001458,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.15479851684364432
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.0016493460621480448,
    "t_peak": 1.1838192867844926e-06,
    "time_difference": 6.328781309328989e-05,
    "reference_bound": 0.0003276844678855172,
    "tail_bound": 3.7013640754975315e-33,
    "sampling_difference": 9.390519440082706e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.0016493447192071442,
    "t_peak": 1.1838192867844926e-06,
    "time_difference": 6.328781308419488e-05,
    "reference_bound": 0.00032768446783993673,
    "tail_bound": 3.7048181712481844e-33,
    "sampling_difference": 9.390760963641671e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0016493444907106664,
    "t_peak": 1.1838192867844926e-06,
    "time_difference": 6.328781308419488e-05,
    "reference_bound": 0.00032768446783993673,
    "tail_bound": 3.703059010114086e-33,
    "sampling_difference": 9.39003823018222e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 7.936295956295226e-06,
    "t_peak": 0.011838192867844908,
    "time_difference": 9.865446578669974e-12,
    "reference_bound": 8.560598760184653e-11,
    "tail_bound": 3.6334820319972404e-33,
    "sampling_difference": 1.3223504983978548e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008126767059246311,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 0.9799334248241448
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 7.936538516637673e-06,
    "t_peak": 0.011838192867844908,
    "time_difference": 5.5918762908279936e-14,
    "reference_bound": 0.0,
    "tail_bound": 3.772689848710421e-33,
    "sampling_difference": 9.997571504723733e-12,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008127015441036977,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.9799462883627484
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 7.535148523705061e-08,
    "t_peak": 9.54258787825843e-05,
    "time_difference": 9.86544657867011e-12,
    "reference_bound": 8.560598760184653e-11,
    "tail_bound": 7.40617188070766e-33,
    "sampling_difference": 7.875211326032094e-10,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 0.00012248373957904425,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 1.0161150865631292
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 7.535182650650731e-08,
    "t_peak": 9.54258787825843e-05,
    "time_difference": 9.86544658015553e-12,
    "reference_bound": 8.560598763436075e-11,
    "tail_bound": 3.451200695199875e-36,
    "sampling_difference": 7.874575566766397e-10,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.0901244448750865e-11,
    "t_peak": 0.00018678105957632902,
    "time_difference": 7.633988037419604e-17,
    "reference_bound": 1.9798439367497162e-16,
    "tail_bound": 7.409623071738884e-33,
    "sampling_difference": 3.835417901305192e-14,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 5.670386698062928e-07,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 1.0092019815162185
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 9.568312915663496e-05,
    "time_difference": 3.35680579905102e-07,
    "reference_bound": 2.208646715940651e-06,
    "tail_bound": 2.243993286611958e-33,
    "quadrature_difference": 9.6289663353464e-10,
    "initial_interval_bound": 1.0842021724855044e-18,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.004860399996123246,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 0.9863632109987762
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 9.568296926191324e-05,
    "time_difference": 3.3568057983676006e-07,
    "reference_bound": 2.2086467153727284e-06,
    "tail_bound": 2.2460873707165424e-33,
    "quadrature_difference": 9.646822501924298e-10,
    "initial_interval_bound": 1.0842021724855044e-18,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.004860391873977663,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.9863629256603527
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.0001913660984185482,
    "time_difference": 6.71361159741862e-07,
    "reference_bound": 4.41729343131338e-06,
    "tail_bound": 4.4900806573285e-33,
    "quadrature_difference": 1.92757888372707e-09,
    "initial_interval_bound": 2.168404344971009e-18,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00972079187010091,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.9863630683296629
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.006597384248592179,
    "t_peak": 1.1838192867844926e-06,
    "time_difference": 0.00025315125237315955,
    "reference_bound": 0.0013107378715420687,
    "tail_bound": 1.4805456301990126e-32,
    "sampling_difference": 3.7562077760330825e-06,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.0065973627614237165,
    "t_peak": 1.1838192867844926e-06,
    "time_difference": 0.0002531512522276396,
    "reference_bound": 0.0013107378708127814,
    "tail_bound": 1.4860861234208743e-32,
    "sampling_difference": 3.7565941955778823e-06,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.006597359106262071,
    "t_peak": 1.1838192867844926e-06,
    "time_difference": 0.0002531512522276396,
    "reference_bound": 0.0013107378708127814,
    "tail_bound": 1.4832643663951842e-32,
    "sampling_difference": 3.755437926682148e-06,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.0001271035116108999,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.5784714518741661e-10,
    "reference_bound": 1.369695800068796e-09,
    "tail_bound": 1.4554335751484468e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008134624743097594,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 0.9808809119357401
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.00012710930354672834,
    "t_peak": 0.012115276586285851,
    "time_difference": 8.946748717491421e-13,
    "reference_bound": 0.0,
    "tail_bound": 1.5111940320562188e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008134995426990614,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.9809085060025681
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.205607364533613e-06,
    "t_peak": 9.54258787825843e-05,
    "time_difference": 1.5784714518741879e-10,
    "reference_bound": 1.369695800068796e-09,
    "tail_bound": 2.9666276072046657e-32,
    "sampling_difference": 1.260338755778157e-08,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 0.000122482073518161,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 1.016101265058296
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.205629224104117e-06,
    "t_peak": 9.54258787825843e-05,
    "time_difference": 1.578471452824885e-10,
    "reference_bound": 1.369695802149772e-09,
    "tail_bound": 5.5219211123198e-35,
    "sampling_difference": 1.2599320906826236e-08,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 6.97673466806394e-10,
    "t_peak": 0.00018678105957632902,
    "time_difference": 4.88575261236343e-15,
    "reference_bound": 1.2698415346413971e-14,
    "tail_bound": 2.972149512854623e-32,
    "sampling_difference": 2.4577195494479417e-12,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 5.670336487110505e-07,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 1.0091930450899433
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 0.00038273251662653983,
    "time_difference": 1.342722319620408e-06,
    "reference_bound": 8.834586863762604e-06,
    "tail_bound": 8.975973146447831e-33,
    "quadrature_difference": 3.8515865341927705e-09,
    "initial_interval_bound": 4.336808689942018e-18,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.004860399996123246,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 0.9863632109987762
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 0.0003827299583156565,
    "time_difference": 1.3427223185269364e-06,
    "reference_bound": 8.834586854675836e-06,
    "tail_bound": 9.009563005053419e-33,
    "quadrature_difference": 3.880145872897471e-09,
    "initial_interval_bound": 4.336808689942018e-18,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.004860367507600146,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.9863579807727718
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.0007654624749421963,
    "time_difference": 2.6854446381473444e-06,
    "reference_bound": 1.766917371843844e-05,
    "tail_bound": 1.798553615150125e-32,
    "quadrature_difference": 7.731732407090242e-09,
    "initial_interval_bound": 8.673617379884035e-18,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.009720767503723391,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.9863605958875806
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.026389536994368717,
    "t_peak": 1.1838192867844926e-06,
    "time_difference": 0.0010126050094926382,
    "reference_bound": 0.005242951486168275,
    "tail_bound": 5.92218252079605e-32,
    "sampling_difference": 1.502483110413233e-05,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.026389193192374042,
    "t_peak": 1.1838192867844926e-06,
    "time_difference": 0.0010126050071643186,
    "reference_bound": 0.005242951474499688,
    "tail_bound": 6.011733202409639e-32,
    "sampling_difference": 1.5031012655358084e-05,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.02638913475983618,
    "t_peak": 1.1838192867844926e-06,
    "time_difference": 0.0010126050071643186,
    "reference_bound": 0.005242951474499688,
    "tail_bound": 5.96612532781008e-32,
    "sampling_difference": 1.501251904982917e-05,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.002041663620914785,
    "t_peak": 0.012115276586285851,
    "time_difference": 2.5255543184346306e-09,
    "reference_bound": 2.1915132701197125e-08,
    "tail_bound": 5.854802162823149e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00816665448365914,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 0.9847430890026948
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0020417533703229115,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.4312373565086038e-11,
    "reference_bound": 0.0,
    "tail_bound": 6.079096974721675e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008167013481291646,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.9847692066128392
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.928866388280084e-05,
    "t_peak": 9.54258787825843e-05,
    "time_difference": 2.5255543184346654e-09,
    "reference_bound": 2.1915132701197125e-08,
    "tail_bound": 1.1933899137544823e-31,
    "sampling_difference": 2.018488349438965e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 0.00012247538135447627,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 1.016045747415667
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.929006758566587e-05,
    "t_peak": 9.54258787825843e-05,
    "time_difference": 2.525554324519816e-09,
    "reference_bound": 2.191513283439635e-08,
    "tail_bound": 8.83507377971168e-34,
    "sampling_difference": 2.0158913450921977e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 4.46494848426584e-08,
    "t_peak": 0.00018678105957632902,
    "time_difference": 3.1267609467258124e-13,
    "reference_bound": 8.19838355348128e-13,
    "tail_bound": 1.2022249627944136e-31,
    "sampling_difference": 1.5807787240648942e-10,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 5.670131136725929e-07,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 1.0091564973153286
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 0.0015309300665061593,
    "time_difference": 5.370889278481632e-06,
    "reference_bound": 3.5338347455050415e-05,
    "tail_bound": 3.5903892585791326e-32,
    "quadrature_difference": 1.5406346136771082e-08,
    "initial_interval_bound": 1.734723475976807e-17,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.004860399996123246,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 0.9863632109987762
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 0.0015308891338310588,
    "time_difference": 5.37088926098608e-06,
    "reference_bound": 3.533834730966214e-05,
    "tail_bound": 3.644680358901493e-32,
    "quadrature_difference": 1.5862620387141133e-08,
    "initial_interval_bound": 1.734723475976807e-17,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.0048602700429802165,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.9863382014030925
  },
  {
    "name": "D2_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.003061819200337218,
    "time_difference": 1.0741778539467713e-05,
    "reference_bound": 7.067669476471256e-05,
    "tail_bound": 7.235069617480626e-32,
    "quadrature_difference": 3.1268966523912214e-08,
    "initial_interval_bound": 3.469446951953614e-17,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.009720670039103462,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.9863507062095739
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.001217065726750643,
    "t_peak": 5.9065357204080443e-08,
    "time_difference": 6.328781309321768e-05,
    "reference_bound": 0.0003276844678855172,
    "tail_bound": 3.648712893984411e-33,
    "sampling_difference": 1.0409939190931909e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.0012170656194794142,
    "t_peak": 5.9065357204080443e-08,
    "time_difference": 6.328781308412267e-05,
    "reference_bound": 0.00032768446783993673,
    "tail_bound": 3.652118366876702e-33,
    "sampling_difference": 1.0409699808763308e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0012170656163004812,
    "t_peak": 5.9065357204080443e-08,
    "time_difference": 6.328781308412267e-05,
    "reference_bound": 0.00032768446783993673,
    "tail_bound": 3.6504078286009654e-33,
    "sampling_difference": 1.0409638789171151e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 7.936295956295226e-06,
    "t_peak": 0.011838192867844908,
    "time_difference": 9.865446578669974e-12,
    "reference_bound": 8.560598760184653e-11,
    "tail_bound": 3.6334820319972404e-33,
    "sampling_difference": 1.3223504983978548e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008126767059246311,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 0.9799334248241448
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 7.936113465317974e-06,
    "t_peak": 0.011838192867844908,
    "time_difference": 1.5571256501169392e-12,
    "reference_bound": 0.0,
    "tail_bound": 3.6673388628256924e-33,
    "sampling_difference": 1.1870381103572508e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008126580188485605,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.9798938061046166
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.825635094687993e-08,
    "t_peak": 2.3713737056616554e-05,
    "time_difference": 9.865446578670132e-12,
    "reference_bound": 8.560598760184653e-11,
    "tail_bound": 7.300820894822931e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 3.330981817650278e-05,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 0.2763355274434325
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.825640834609429e-08,
    "t_peak": 2.3713737056616554e-05,
    "time_difference": 9.865446580155553e-12,
    "reference_bound": 8.560598763436075e-11,
    "tail_bound": 3.402618489003872e-36,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.3623577512055077e-12,
    "t_peak": 7.155931391952084e-05,
    "time_difference": 1.1719144136135187e-15,
    "reference_bound": 1.9798439367497162e-16,
    "tail_bound": 7.30422350364796e-33,
    "sampling_difference": 6.994554759709684e-15,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 7.954253572981012e-08,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 0.14156791934626206
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 4.348759253343349e-05,
    "time_difference": 3.356805799045585e-07,
    "reference_bound": 2.208646715940651e-06,
    "tail_bound": 2.2120729201098463e-33,
    "quadrature_difference": 7.2268362063482934e-09,
    "initial_interval_bound": 1.1594186982016863e-17,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.0024795545883548984,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 0.5031975614285367
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 4.34875716179113e-05,
    "time_difference": 3.356805798362164e-07,
    "reference_bound": 2.2086467153727284e-06,
    "tail_bound": 2.2141375260638045e-33,
    "quadrature_difference": 7.227118202556091e-09,
    "initial_interval_bound": 1.1594186982016863e-17,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.0024795533958037364,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.503198014734249
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 8.697516415134479e-05,
    "time_difference": 6.713611597407749e-07,
    "reference_bound": 4.41729343131338e-06,
    "tail_bound": 4.426210446173651e-33,
    "quadrature_difference": 1.4453954408904385e-08,
    "initial_interval_bound": 2.3188373964033726e-17,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.004959107984158635,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.5031977880812362
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.004868262907002572,
    "t_peak": 5.9065357204080443e-08,
    "time_difference": 0.0002531512523728707,
    "reference_bound": 0.0013107378715420687,
    "tail_bound": 1.4594851575937644e-32,
    "sampling_difference": 4.1639756763727637e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.004868261190662226,
    "t_peak": 5.9065357204080443e-08,
    "time_difference": 0.0002531512522273508,
    "reference_bound": 0.0013107378708127814,
    "tail_bound": 1.464947658498394e-32,
    "sampling_difference": 4.163592663983598e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.004868261139804124,
    "t_peak": 5.9065357204080443e-08,
    "time_difference": 0.0002531512522273508,
    "reference_bound": 0.0013107378708127814,
    "tail_bound": 1.462203893789936e-32,
    "sampling_difference": 4.1634950373806157e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.0001271035116108999,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.5784714518741661e-10,
    "reference_bound": 1.369695800068796e-09,
    "tail_bound": 1.4554335751484468e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008134624743097594,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 0.9808809119357401
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.00012710080045391553,
    "t_peak": 0.012115276586285851,
    "time_difference": 2.491359917615982e-11,
    "reference_bound": 0.0,
    "tail_bound": 1.4689950945284403e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008134451229050594,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.9808428872332515
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 2.9209885884079134e-07,
    "t_peak": 2.3713737056616554e-05,
    "time_difference": 1.5784714518741915e-10,
    "reference_bound": 1.369695800068796e-09,
    "tail_bound": 2.924428669676887e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 3.330950386067417e-05,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 0.27633291990502373
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 2.9210253353750864e-07,
    "t_peak": 2.3713737056616554e-05,
    "time_difference": 1.5784714528248885e-10,
    "reference_bound": 1.369695802149772e-09,
    "tail_bound": 5.444189582406195e-35,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 8.718955741146328e-11,
    "t_peak": 7.155931391952084e-05,
    "time_difference": 7.500224581631166e-14,
    "reference_bound": 1.2698415346413971e-14,
    "tail_bound": 2.929872843796931e-32,
    "sampling_difference": 4.477183990250872e-13,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 7.954131449149047e-08,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 0.14156574581525314
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 0.00017395037013373396,
    "time_difference": 1.342722319618234e-06,
    "reference_bound": 8.834586863762604e-06,
    "tail_bound": 8.848291680439385e-33,
    "quadrature_difference": 2.8907344825393174e-08,
    "initial_interval_bound": 4.637674792806745e-17,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.0024795545883548984,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 0.5031975614285367
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 0.00017395003548622293,
    "time_difference": 1.3427223185247618e-06,
    "reference_bound": 8.834586854675836e-06,
    "tail_bound": 8.881408701915995e-33,
    "quadrature_difference": 2.8911856439077814e-08,
    "initial_interval_bound": 4.637674792806745e-17,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.0024795498181622807,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.5031972886913733
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.0003479004056199569,
    "time_difference": 2.6854446381429958e-06,
    "reference_bound": 1.766917371843844e-05,
    "tail_bound": 1.772970038235538e-32,
    "quadrature_difference": 5.781920126447099e-08,
    "initial_interval_bound": 9.27534958561349e-17,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.004959104406517179,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.5031974250600492
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.019473051628010288,
    "t_peak": 5.9065357204080443e-08,
    "time_difference": 0.0010126050094914829,
    "reference_bound": 0.005242951486168275,
    "tail_bound": 5.837940630375058e-32,
    "sampling_difference": 1.6655902705491055e-06,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.01947302416652094,
    "t_peak": 5.9065357204080443e-08,
    "time_difference": 0.0010126050071631633,
    "reference_bound": 0.005242951474499688,
    "tail_bound": 5.926230758290902e-32,
    "sampling_difference": 1.6649774450018529e-06,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.019473023353100354,
    "t_peak": 5.9065357204080443e-08,
    "time_difference": 0.0010126050071631633,
    "reference_bound": 0.005242951474499688,
    "tail_bound": 5.881883437389087e-32,
    "sampling_difference": 1.6648212727773948e-06,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.002041663620914785,
    "t_peak": 0.012115276586285851,
    "time_difference": 2.5255543184346306e-09,
    "reference_bound": 2.1915132701197125e-08,
    "tail_bound": 5.854802162823149e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00816665448365914,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 0.9847430890026948
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0020416197375120113,
    "t_peak": 0.012115276586285851,
    "time_difference": 3.9858523035824155e-10,
    "reference_bound": 0.0,
    "tail_bound": 5.909352640181743e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008166478950048045,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.984704753442794
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 4.673405062415118e-06,
    "t_peak": 2.3713737056616554e-05,
    "time_difference": 2.525554318434671e-09,
    "reference_bound": 2.1915132701197125e-08,
    "tail_bound": 1.1764154803004892e-31,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 3.330824463564961e-05,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 0.2763224734772021
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 4.673640536600138e-06,
    "t_peak": 2.3713737056616554e-05,
    "time_difference": 2.5255543245198216e-09,
    "reference_bound": 2.191513283439635e-08,
    "tail_bound": 8.710703331849912e-34,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 5.5797865283112135e-09,
    "t_peak": 7.155931391952084e-05,
    "time_difference": 4.800016275843572e-12,
    "reference_bound": 8.19838355348128e-13,
    "tail_bound": 1.1851261588925585e-31,
    "sampling_difference": 2.8670847824107114e-11,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 7.953639464910711e-08,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 0.14155698959641583
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 0.0006958014805349359,
    "time_difference": 5.370889278472936e-06,
    "reference_bound": 3.5338347455050415e-05,
    "tail_bound": 3.539316672175754e-32,
    "quadrature_difference": 1.156293793015727e-07,
    "initial_interval_bound": 1.855069917122698e-16,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.0024795545883548984,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 0.5031975614285367
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 0.0006957961262287928,
    "time_difference": 5.370889260977383e-06,
    "reference_bound": 3.533834730966214e-05,
    "tail_bound": 3.592843547748143e-32,
    "quadrature_difference": 1.1570154422849317e-07,
    "initial_interval_bound": 1.855069917122698e-16,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.0024795355077769808,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.5031943845565056
  },
  {
    "name": "D2_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.0013915976067637287,
    "time_difference": 1.074177853945032e-05,
    "reference_bound": 7.067669476471256e-05,
    "tail_bound": 7.132160219923896e-32,
    "quadrature_difference": 2.3133092353006587e-07,
    "initial_interval_bound": 3.710139834245396e-16,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.0049590900961318796,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.5031959729936185
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.0008765139447720066,
    "t_peak": 0.0,
    "time_difference": 6.328781309322959e-05,
    "reference_bound": 0.0003276844678855172,
    "tail_bound": 3.635929212599948e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.0008765139447720066,
    "t_peak": 0.0,
    "time_difference": 6.328781308413459e-05,
    "reference_bound": 0.00032768446783993673,
    "tail_bound": 3.639322876932986e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0008765139447720066,
    "t_peak": 0.0,
    "time_difference": 6.328781308413459e-05,
    "reference_bound": 0.00032768446783993673,
    "tail_bound": 3.637624147216503e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 7.936295956295226e-06,
    "t_peak": 0.011838192867844908,
    "time_difference": 9.865446578669974e-12,
    "reference_bound": 8.560598760184653e-11,
    "tail_bound": 3.6334820319972404e-33,
    "sampling_difference": 1.3223504983978548e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008126767059246311,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 0.9799334248241448
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 7.936105634847778e-06,
    "t_peak": 0.011838192867844908,
    "time_difference": 1.6189929057711364e-12,
    "reference_bound": 0.0,
    "tail_bound": 3.641759691496526e-33,
    "sampling_difference": 1.393251282522627e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008126572170084124,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.9798928392548761
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 6.148792246261016e-09,
    "t_peak": 5.7649744861557675e-06,
    "time_difference": 9.865446578670308e-12,
    "reference_bound": 8.560598760184653e-11,
    "tail_bound": 7.275241723493767e-33,
    "sampling_difference": 7.1620560407288244e-12,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.2592726520342562e-05,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 0.10446822935240381
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 6.148795764521876e-09,
    "t_peak": 5.7649744861557675e-06,
    "time_difference": 9.86544658015573e-12,
    "reference_bound": 8.560598763436075e-11,
    "tail_bound": 3.3908197908663826e-36,
    "sampling_difference": 7.161566600470043e-12,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.9145756886108104e-13,
    "t_peak": 1.36709089102801e-05,
    "time_difference": 5.373353653338522e-16,
    "reference_bound": 1.9798439367497162e-16,
    "tail_bound": 7.278632533620655e-33,
    "sampling_difference": 8.180426484528802e-16,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.2547363232879807e-08,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 0.022331499616687202
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 2.2360387297608544e-05,
    "time_difference": 3.356805799047207e-07,
    "reference_bound": 2.208646715940651e-06,
    "tail_bound": 2.2043226705748652e-33,
    "quadrature_difference": 1.0500406514139826e-09,
    "initial_interval_bound": 8.530299405208608e-17,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0014310647870469468,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 0.2904184140450965
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 2.2360384034588963e-05,
    "time_difference": 3.356805798363787e-07,
    "reference_bound": 2.2086467153727284e-06,
    "tail_bound": 2.2063801174579652e-33,
    "quadrature_difference": 1.0500547280681857e-09,
    "initial_interval_bound": 8.530299405208608e-17,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0014310645782136936,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.2904187729662566
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 4.472077133219751e-05,
    "time_difference": 6.713611597410994e-07,
    "reference_bound": 4.41729343131338e-06,
    "tail_bound": 4.4107027880328304e-33,
    "quadrature_difference": 2.1000953794821683e-09,
    "initial_interval_bound": 1.7060598810417216e-16,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0028621293652606405,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.29041859350555255
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.0035060557790880264,
    "t_peak": 0.0,
    "time_difference": 0.00025315125237291837,
    "reference_bound": 0.0013107378715420687,
    "tail_bound": 1.4543716850399793e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.0035060557790880264,
    "t_peak": 0.0,
    "time_difference": 0.00025315125222739843,
    "reference_bound": 0.0013107378708127814,
    "tail_bound": 1.4598152447677635e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0035060557790880264,
    "t_peak": 0.0,
    "time_difference": 0.00025315125222739843,
    "reference_bound": 0.0013107378708127814,
    "tail_bound": 1.4570904212361512e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.0001271035116108999,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.5784714518741661e-10,
    "reference_bound": 1.369695800068796e-09,
    "tail_bound": 1.4554335751484468e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008134624743097594,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 0.9808809119357401
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.00012710035383191984,
    "t_peak": 0.012115276586285851,
    "time_difference": 2.5903945655302176e-11,
    "reference_bound": 0.0,
    "tail_bound": 1.4587492082436295e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00813442264524287,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.9808394406301918
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 9.838050697348529e-08,
    "t_peak": 5.7649744861557675e-06,
    "time_difference": 1.5784714518742197e-10,
    "reference_bound": 1.369695800068796e-09,
    "tail_bound": 2.9141827833920766e-32,
    "sampling_difference": 1.1461638794243456e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.2592704892606117e-05,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 0.10446804993047103
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 9.838073223235001e-08,
    "t_peak": 5.7649744861557675e-06,
    "time_difference": 1.5784714528249167e-10,
    "reference_bound": 1.369695802149772e-09,
    "tail_bound": 5.425311665386212e-35,
    "sampling_difference": 1.1458506560752068e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.2253170861742252e-11,
    "t_peak": 1.36709089102801e-05,
    "time_difference": 3.4389466227711946e-14,
    "reference_bound": 1.2698415346413971e-14,
    "tail_bound": 2.9196080795950985e-32,
    "sampling_difference": 5.235101594602035e-14,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.2547246962424066e-08,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 0.02233129268128654
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 8.944154919043418e-05,
    "time_difference": 1.3427223196188828e-06,
    "reference_bound": 8.834586863762604e-06,
    "tail_bound": 8.817290682299461e-33,
    "quadrature_difference": 4.20016260565593e-09,
    "initial_interval_bound": 3.412119762083443e-16,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0014310647870469468,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 0.2904184140450965
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 8.94414969821196e-05,
    "time_difference": 1.3427223185254109e-06,
    "reference_bound": 8.834586854675836e-06,
    "tail_bound": 8.850292870777169e-33,
    "quadrature_difference": 4.2003877795122706e-09,
    "initial_interval_bound": 3.412119762083443e-16,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0014310639517139136,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.2904186458250359
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.00017888304617255378,
    "time_difference": 2.685444638144294e-06,
    "reference_bound": 1.766917371843844e-05,
    "tail_bound": 1.7667583553076629e-32,
    "quadrature_difference": 8.400550385168201e-09,
    "initial_interval_bound": 6.824239524166886e-16,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0028621287387608605,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.2904185299349861
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.014024223116352106,
    "t_peak": 0.0,
    "time_difference": 0.0010126050094916735,
    "reference_bound": 0.005242951486168275,
    "tail_bound": 5.817486740159917e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.014024223116352106,
    "t_peak": 0.0,
    "time_difference": 0.0010126050071633539,
    "reference_bound": 0.005242951474499688,
    "tail_bound": 5.905470734278617e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.014024223116352106,
    "t_peak": 0.0,
    "time_difference": 0.0010126050071633539,
    "reference_bound": 0.005242951474499688,
    "tail_bound": 5.861429547173949e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.002041663620914785,
    "t_peak": 0.012115276586285851,
    "time_difference": 2.5255543184346306e-09,
    "reference_bound": 2.1915132701197125e-08,
    "tail_bound": 5.854802162823149e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00816665448365914,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 0.9847430890026948
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0020416131506802823,
    "t_peak": 0.012115276586285851,
    "time_difference": 4.1446560976018235e-10,
    "reference_bound": 0.0,
    "tail_bound": 5.868138725952739e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00816645260272113,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.984701576512049
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.5740772760673502e-06,
    "t_peak": 5.7649744861557675e-06,
    "time_difference": 2.5255543184347162e-09,
    "reference_bound": 2.1915132701197125e-08,
    "tail_bound": 1.1722940888775888e-31,
    "sampling_difference": 1.8353652077267737e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.2592618208538801e-05,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 0.10446733080653779
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.5740917157176002e-06,
    "t_peak": 5.7649744861557675e-06,
    "time_difference": 2.5255543245198667e-09,
    "reference_bound": 2.191513283439635e-08,
    "tail_bound": 8.68049866461794e-34,
    "sampling_difference": 1.833361049720331e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 7.841738194329703e-10,
    "t_peak": 1.36709089102801e-05,
    "time_difference": 2.200921274120702e-12,
    "reference_bound": 8.19838355348128e-13,
    "tail_bound": 1.1809745628024236e-31,
    "sampling_difference": 3.34951262207019e-12,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.2546781110927525e-08,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 0.02233046356983712
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 0.0003577661967617367,
    "time_difference": 5.370889278475531e-06,
    "reference_bound": 3.5338347455050415e-05,
    "tail_bound": 3.5269162729197843e-32,
    "quadrature_difference": 1.680065042262372e-08,
    "initial_interval_bound": 1.3648479048333773e-15,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0014310647870469468,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 0.2904184140450965
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 0.00035776536142862066,
    "time_difference": 5.370889260979979e-06,
    "reference_bound": 3.533834730966214e-05,
    "tail_bound": 3.580257551460488e-32,
    "quadrature_difference": 1.6804249836793218e-08,
    "initial_interval_bound": 1.3648479048333773e-15,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0014310614457144826,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.29041813726009
  },
  {
    "name": "D2_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.0007155315581903574,
    "time_difference": 1.074177853945551e-05,
    "reference_bound": 7.067669476471256e-05,
    "tail_bound": 7.107173824380273e-32,
    "quadrature_difference": 3.360490025941694e-08,
    "initial_interval_bound": 2.7296958096667545e-15,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0028621262327614295,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.29041827565268885
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.0006353318600036307,
    "t_peak": 1.9573417814876577e-09,
    "time_difference": 6.328781309320926e-05,
    "reference_bound": 0.0003276844678855172,
    "tail_bound": 3.632822608335704e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.0006353318554226707,
    "t_peak": 1.9573417814876577e-09,
    "time_difference": 6.328781308411426e-05,
    "reference_bound": 0.00032768446783993673,
    "tail_bound": 3.63621341840032e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0006353318533545458,
    "t_peak": 1.9573417814876577e-09,
    "time_difference": 6.328781308411426e-05,
    "reference_bound": 0.00032768446783993673,
    "tail_bound": 3.6345175429522585e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 7.936295956295226e-06,
    "t_peak": 0.011838192867844908,
    "time_difference": 9.865446578669974e-12,
    "reference_bound": 8.560598760184653e-11,
    "tail_bound": 3.6334820319972404e-33,
    "sampling_difference": 1.3223504983978548e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008126767059246311,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 0.9799334248241448
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 7.936241583204025e-06,
    "t_peak": 0.011838192867844908,
    "time_difference": 1.356137502036194e-12,
    "reference_bound": 0.0,
    "tail_bound": 3.6355436286985616e-33,
    "sampling_difference": 1.3451118037878344e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008126711381200922,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.9799096251731747
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 2.572247356376167e-09,
    "t_peak": 1.4677992676220675e-06,
    "time_difference": 9.865446578670588e-12,
    "reference_bound": 8.560598760184653e-11,
    "tail_bound": 7.269025660695801e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 5.91308807453975e-06,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 0.04905449508127476
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 2.572247880561342e-09,
    "t_peak": 1.4677992676220675e-06,
    "time_difference": 9.865446580156009e-12,
    "reference_bound": 8.560598763436075e-11,
    "tail_bound": 3.3879678934867084e-36,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 5.687248570916556e-14,
    "t_peak": 0.008669608804598519,
    "time_difference": 1.9778286724960791e-16,
    "reference_bound": 1.9798439367497162e-16,
    "tail_bound": 7.272413618925309e-33,
    "sampling_difference": 3.382223361911679e-16,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 4.183635184946742e-09,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 0.007445934719111053
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 1.3046375398856735e-05,
    "time_difference": 3.35680579904709e-07,
    "reference_bound": 2.208646715940651e-06,
    "tail_bound": 2.2024392570627298e-33,
    "quadrature_difference": 1.3583869273927913e-09,
    "initial_interval_bound": 4.294677271145589e-16,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0009372199202056795,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 0.19019818340948122
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 1.3046374926666745e-05,
    "time_difference": 3.35680579836367e-07,
    "reference_bound": 2.2086467153727284e-06,
    "tail_bound": 2.204494973513739e-33,
    "quadrature_difference": 1.358408360621315e-09,
    "initial_interval_bound": 4.294677271145589e-16,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0009372198862846975,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.19019843934235944
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 2.609275032552348e-05,
    "time_difference": 6.71361159741076e-07,
    "reference_bound": 4.41729343131338e-06,
    "tail_bound": 4.406934230576469e-33,
    "quadrature_difference": 2.7167952880141063e-09,
    "initial_interval_bound": 8.589354542291178e-16,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0018744398064903772,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.1901983113758319
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.002541327440014523,
    "t_peak": 1.9573417814876577e-09,
    "time_difference": 0.00025315125237283705,
    "reference_bound": 0.0013107378715420687,
    "tail_bound": 1.4531290433342816e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.0025413273667191554,
    "t_peak": 1.9573417814876577e-09,
    "time_difference": 0.0002531512522273171,
    "reference_bound": 0.0013107378708127814,
    "tail_bound": 1.4585680248159963e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.002541327333629196,
    "t_peak": 1.9573417814876577e-09,
    "time_difference": 0.0002531512522273171,
    "reference_bound": 0.0013107378708127814,
    "tail_bound": 1.4558477795304535e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.0001271035116108999,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.5784714518741661e-10,
    "reference_bound": 1.369695800068796e-09,
    "tail_bound": 1.4554335751484468e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008134624743097594,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 0.9808809119357401
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0001271026055623827,
    "t_peak": 0.012115276586285851,
    "time_difference": 2.1698424724337332e-11,
    "reference_bound": 0.0,
    "tail_bound": 1.456259346585743e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008134566755992494,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.9808568173406498
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 4.1155932531379727e-08,
    "t_peak": 1.4677992676220675e-06,
    "time_difference": 1.5784714518742644e-10,
    "reference_bound": 1.369695800068796e-09,
    "tail_bound": 2.91169292173419e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 5.913084458144619e-06,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 0.04905446507995651
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 4.115596608898147e-08,
    "t_peak": 1.4677992676220675e-06,
    "time_difference": 1.5784714528249614e-10,
    "reference_bound": 1.369695802149772e-09,
    "tail_bound": 5.420748629578734e-35,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 3.642966275132058e-12,
    "t_peak": 0.008669608804598519,
    "time_difference": 1.2658123989605618e-14,
    "reference_bound": 1.2698415346413971e-14,
    "tail_bound": 2.9171136549014026e-32,
    "sampling_difference": 2.2232413427523696e-14,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 4.187229580397256e-09,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 0.007452331938920156
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 5.218550159542694e-05,
    "time_difference": 1.342722319618836e-06,
    "reference_bound": 8.834586863762604e-06,
    "tail_bound": 8.809757028250919e-33,
    "quadrature_difference": 5.433547709571165e-09,
    "initial_interval_bound": 1.7178709084582355e-15,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0009372199202056795,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 0.19019818340948122
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 5.218549404038605e-05,
    "time_difference": 1.342722318525364e-06,
    "reference_bound": 8.834586854675836e-06,
    "tail_bound": 8.842731460600793e-33,
    "quadrature_difference": 5.433890644148114e-09,
    "initial_interval_bound": 1.7178709084582355e-15,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0009372197845217327,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.19019841869068807
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.00010437099563581299,
    "time_difference": 2.6854446381442e-06,
    "reference_bound": 1.766917371843844e-05,
    "tail_bound": 1.7652488488851714e-32,
    "quadrature_difference": 1.086743835371928e-08,
    "initial_interval_bound": 3.435741816916471e-15,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0018744397047274122,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.19019830105000335
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.010165309760058092,
    "t_peak": 1.9573417814876577e-09,
    "time_difference": 0.0010126050094913482,
    "reference_bound": 0.005242951486168275,
    "tail_bound": 5.812516173337127e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.010165308587331834,
    "t_peak": 1.9573417814876577e-09,
    "time_difference": 0.0010126050071630286,
    "reference_bound": 0.005242951474499688,
    "tail_bound": 5.900426176212242e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.010165308057894992,
    "t_peak": 1.9573417814876577e-09,
    "time_difference": 0.0010126050071630286,
    "reference_bound": 0.005242951474499688,
    "tail_bound": 5.856458980351157e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.002041663620914785,
    "t_peak": 0.012115276586285851,
    "time_difference": 2.5255543184346306e-09,
    "reference_bound": 2.1915132701197125e-08,
    "tail_bound": 5.854802162823149e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00816665448365914,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 0.9847430890026948
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0020416491467067093,
    "t_peak": 0.012115276586285851,
    "time_difference": 3.4718897327056025e-10,
    "reference_bound": 0.0,
    "tail_bound": 5.858123601061885e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008166596586826837,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.9847189379519276
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 6.584933072410877e-07,
    "t_peak": 1.4677992676220675e-06,
    "time_difference": 2.525554318434788e-09,
    "reference_bound": 2.1915132701197125e-08,
    "tail_bound": 1.1712925763885033e-31,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 5.913069971550756e-06,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 0.049054344900358565
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 6.584954574237035e-07,
    "t_peak": 1.4677992676220675e-06,
    "time_difference": 2.5255543245199382e-09,
    "reference_bound": 2.191513283439635e-08,
    "tail_bound": 8.673197807325974e-34,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 2.3394830326067575e-10,
    "t_peak": 0.008669608804598519,
    "time_difference": 8.101247966356974e-13,
    "reference_bound": 8.19838355348128e-13,
    "tail_bound": 1.1799657494560435e-31,
    "sampling_difference": 1.5738357185030626e-12,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 4.201569466823687e-09,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 0.007477853728820683
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 0.00020874200638170776,
    "time_difference": 5.370889278475344e-06,
    "reference_bound": 3.5338347455050415e-05,
    "tail_bound": 3.5239028113003677e-32,
    "quadrature_difference": 2.173419083828466e-08,
    "initial_interval_bound": 6.871483633832942e-15,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0009372199202056795,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 0.19019818340948122
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 0.00020874188550098542,
    "time_difference": 5.370889260979793e-06,
    "reference_bound": 3.533834730966214e-05,
    "tail_bound": 3.577199231823734e-32,
    "quadrature_difference": 2.173967798092596e-08,
    "initial_interval_bound": 6.871483633832942e-15,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0009372193774695867,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.19019833608394443
  },
  {
    "name": "D2_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.0004174838918826932,
    "time_difference": 1.0741778539455137e-05,
    "reference_bound": 7.067669476471256e-05,
    "tail_bound": 7.101102043124102e-32,
    "quadrature_difference": 4.347386881921062e-08,
    "initial_interval_bound": 1.3742967267665884e-14,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0018744392976752663,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.19019825974666005
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.0004482057599902006,
    "t_peak": 0.0,
    "time_difference": 6.32878130932104e-05,
    "reference_bound": 0.0003276844678855172,
    "tail_bound": 3.6320526369474324e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.0004482057599902006,
    "t_peak": 0.0,
    "time_difference": 6.32878130841154e-05,
    "reference_bound": 0.00032768446783993673,
    "tail_bound": 3.635442740832852e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0004482057599902006,
    "t_peak": 0.0,
    "time_difference": 6.32878130841154e-05,
    "reference_bound": 0.00032768446783993673,
    "tail_bound": 3.633747571563987e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 7.936295956295226e-06,
    "t_peak": 0.011838192867844908,
    "time_difference": 9.865446578669974e-12,
    "reference_bound": 8.560598760184653e-11,
    "tail_bound": 3.6334820319972404e-33,
    "sampling_difference": 1.3223504983978548e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008126767059246311,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 0.9799334248241448
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 7.93628643666136e-06,
    "t_peak": 0.011838192867844908,
    "time_difference": 1.0258424575794513e-12,
    "reference_bound": 0.0,
    "tail_bound": 3.634002979741316e-33,
    "sampling_difference": 1.3251889875936053e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008126757311141233,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.9799151633531941
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 8.792235714520598e-10,
    "t_peak": 1.333521432163324e-07,
    "time_difference": 9.865446578670953e-12,
    "reference_bound": 8.560598760184653e-11,
    "tail_bound": 7.267485011738556e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 2.268676680163736e-06,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 0.018820756201362178
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 8.792235840250243e-10,
    "t_peak": 1.333521432163324e-07,
    "time_difference": 9.865446580156374e-12,
    "reference_bound": 8.560598763436075e-11,
    "tail_bound": 3.387262299908809e-36,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 7.50842297168853e-15,
    "t_peak": 0.00946415447941028,
    "time_difference": 5.986970273672116e-17,
    "reference_bound": 1.9798439367497162e-16,
    "tail_bound": 7.270872264374487e-33,
    "sampling_difference": 3.6541703984629604e-17,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 6.199718807826985e-10,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 0.0011034112555039235
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 7.300000699681603e-06,
    "time_difference": 3.356805799047506e-07,
    "reference_bound": 2.208646715940651e-06,
    "tail_bound": 2.2019724533139167e-33,
    "quadrature_difference": 4.556030708940194e-09,
    "initial_interval_bound": 2.4514971555034994e-15,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0005886351709296738,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 0.1194568508287613
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 7.300000631905229e-06,
    "time_difference": 3.356805798364086e-07,
    "reference_bound": 2.2086467153727284e-06,
    "tail_bound": 2.2040277416359057e-33,
    "quadrature_difference": 4.556037103627288e-09,
    "initial_interval_bound": 2.4514971555034994e-15,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0005886351654645295,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.11945701478572329
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 1.4600001331586831e-05,
    "time_difference": 6.713611597411592e-07,
    "reference_bound": 4.41729343131338e-06,
    "tail_bound": 4.4060001949498225e-33,
    "quadrature_difference": 9.112067812567482e-09,
    "initial_interval_bound": 4.902994311006999e-15,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0011772703363942033,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.11945693280718565
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.0017928230399608025,
    "t_peak": 0.0,
    "time_difference": 0.0002531512523728416,
    "reference_bound": 0.0013107378715420687,
    "tail_bound": 1.452821054778973e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.0017928230399608025,
    "t_peak": 0.0,
    "time_difference": 0.0002531512522273217,
    "reference_bound": 0.0013107378708127814,
    "tail_bound": 1.4582589035542385e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0017928230399608025,
    "t_peak": 0.0,
    "time_difference": 0.0002531512522273217,
    "reference_bound": 0.0013107378708127814,
    "tail_bound": 1.4555397909751446e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.0001271035116108999,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.5784714518741661e-10,
    "reference_bound": 1.369695800068796e-09,
    "tail_bound": 1.4554335751484468e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008134624743097594,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 0.9808809119357401
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.00012710335476776494,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.641330334115629e-11,
    "reference_bound": 0.0,
    "tail_bound": 1.4556422367680737e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008134614705136956,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.9808625989940116
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.4067576539651466e-08,
    "t_peak": 1.333521432163324e-07,
    "time_difference": 1.5784714518743228e-10,
    "reference_bound": 1.369695800068796e-09,
    "tail_bound": 2.911075811916521e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 2.2686765828242126e-06,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 0.018820755393841454
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.4067577344400388e-08,
    "t_peak": 1.333521432163324e-07,
    "time_difference": 1.5784714528250198e-10,
    "reference_bound": 1.369695802149772e-09,
    "tail_bound": 5.419619679854094e-35,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 4.80945798287814e-13,
    "t_peak": 0.00946415447941028,
    "time_difference": 3.831614117062778e-15,
    "reference_bound": 1.2698415346413971e-14,
    "tail_bound": 2.9164954161340106e-32,
    "sampling_difference": 2.406708084926719e-15,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 6.204966247642219e-10,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 0.0011043451824019302
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 2.920000279872641e-05,
    "time_difference": 1.3427223196190024e-06,
    "reference_bound": 8.834586863762604e-06,
    "tail_bound": 8.807889813255667e-33,
    "quadrature_difference": 1.8224122835760776e-08,
    "initial_interval_bound": 9.805988622013997e-15,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0005886351709296738,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 0.1194568508287613
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 2.9200001714304278e-05,
    "time_difference": 1.3427223185255305e-06,
    "reference_bound": 8.834586854675836e-06,
    "tail_bound": 8.840857378446255e-33,
    "quadrature_difference": 1.8224225149958065e-08,
    "initial_interval_bound": 9.805988622013997e-15,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0005886351490690934,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.11945701145845039
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 5.840000451303069e-05,
    "time_difference": 2.6854446381445327e-06,
    "reference_bound": 1.766917371843844e-05,
    "tail_bound": 1.7648747191701924e-32,
    "quadrature_difference": 3.644834798571884e-08,
    "initial_interval_bound": 1.9611977244027995e-14,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0011772703199987673,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.11945693114355034
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.00717129215984321,
    "t_peak": 0.0,
    "time_difference": 0.0010126050094913664,
    "reference_bound": 0.005242951486168275,
    "tail_bound": 5.811284219115892e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.00717129215984321,
    "t_peak": 0.0,
    "time_difference": 0.0010126050071630468,
    "reference_bound": 0.005242951474499688,
    "tail_bound": 5.89917591609275e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.00717129215984321,
    "t_peak": 0.0,
    "time_difference": 0.0010126050071630468,
    "reference_bound": 0.005242951474499688,
    "tail_bound": 5.855227026129922e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.002041663620914785,
    "t_peak": 0.012115276586285851,
    "time_difference": 2.5255543184346306e-09,
    "reference_bound": 2.1915132701197125e-08,
    "tail_bound": 5.854802162823149e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00816665448365914,
    "calibration_C": 0.008293182836073491,
    "observed_over_prediction": 0.9847430890026948
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.002041661112340586,
    "t_peak": 0.012115276586285851,
    "time_difference": 2.6260156407181784e-10,
    "reference_bound": 0.0,
    "tail_bound": 5.855641386718749e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.008166644449362343,
    "calibration_C": 0.008293327437991771,
    "observed_over_prediction": 0.9847247091620798
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 2.2508118598620066e-07,
    "t_peak": 1.333521432163324e-07,
    "time_difference": 2.5255543184348813e-09,
    "reference_bound": 2.1915132701197125e-08,
    "tail_bound": 1.17104435495419e-31,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 2.268676193274537e-06,
    "calibration_C": 0.00012054120758439756,
    "observed_over_prediction": 0.0188207521621692
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 2.2508123751040621e-07,
    "t_peak": 1.333521432163324e-07,
    "time_difference": 2.5255543245200317e-09,
    "reference_bound": 2.191513283439635e-08,
    "tail_bound": 8.67139148776655e-34,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 3.088433092015178e-11,
    "t_peak": 0.00946415447941028,
    "time_difference": 2.4521128899319147e-13,
    "reference_bound": 8.19838355348128e-13,
    "tail_bound": 1.179715721702173e-31,
    "sampling_difference": 1.715498731518345e-13,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 6.225890982114931e-10,
    "calibration_C": 5.618683674742469e-07,
    "observed_over_prediction": 0.0011080693170363062
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 0.00011680001119490565,
    "time_difference": 5.37088927847601e-06,
    "reference_bound": 3.5338347455050415e-05,
    "tail_bound": 3.523155925302267e-32,
    "quadrature_difference": 7.28964913430431e-08,
    "initial_interval_bound": 3.922395448805599e-14,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0005886351709296738,
    "calibration_C": 0.004927596591119492,
    "observed_over_prediction": 0.1194568508287613
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 0.00011679999384414094,
    "time_difference": 5.3708892609804585e-06,
    "reference_bound": 3.533834730966214e-05,
    "tail_bound": 3.576441247670478e-32,
    "quadrature_difference": 7.289812831819868e-08,
    "initial_interval_bound": 3.9223968040583146e-14,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.0005886350834872991,
    "calibration_C": 0.004927589782152159,
    "observed_over_prediction": 0.11945699814934853
  },
  {
    "name": "D2_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.00023360000503904659,
    "time_difference": 1.0741778539456469e-05,
    "reference_bound": 7.067669476471256e-05,
    "tail_bound": 7.099597172972745e-32,
    "quadrature_difference": 1.4579461966124179e-07,
    "initial_interval_bound": 7.844792252863914e-14,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.001177270254416973,
    "calibration_C": 0.009855186373271652,
    "observed_over_prediction": 0.11945692448900401
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 6.436687649134031e-05,
    "t_peak": 5.494802382554349e-06,
    "time_difference": 6.542355743533923e-08,
    "reference_bound": 3.358074134177477e-07,
    "tail_bound": 3.348746901521672e-33,
    "sampling_difference": 8.573324750771143e-08,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 6.436689754991449e-05,
    "t_peak": 5.494802382554349e-06,
    "time_difference": 6.542355742481165e-08,
    "reference_bound": 3.358074133120266e-07,
    "tail_bound": 3.3515812873080175e-33,
    "sampling_difference": 8.572489489874237e-08,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 6.436677751591892e-05,
    "t_peak": 5.494802382554349e-06,
    "time_difference": 6.542355742481165e-08,
    "reference_bound": 3.358074133120266e-07,
    "tail_bound": 3.3501381886044576e-33,
    "sampling_difference": 8.575428908846135e-08,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 6.530924757985401e-06,
    "t_peak": 0.011838192867844908,
    "time_difference": 5.994769588142703e-14,
    "reference_bound": 3.0317446880574317e-13,
    "tail_bound": 3.2880136641598354e-33,
    "sampling_difference": 8.745057493374548e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.006687666952177051,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 0.9954946704483347
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 6.529382310212425e-06,
    "t_peak": 0.011838192867844908,
    "time_difference": 6.074776242917833e-13,
    "reference_bound": 0.0,
    "tail_bound": 3.412305162012279e-33,
    "sampling_difference": 8.722709807183139e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.006686087485657523,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 0.9953139192528461
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 3.944019847866506e-09,
    "t_peak": 0.00010503470856261041,
    "time_difference": 6.074783647772163e-13,
    "reference_bound": 3.0317446880574317e-13,
    "tail_bound": 6.700318826172115e-33,
    "sampling_difference": 1.1671002434436022e-10,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 6.410999045618431e-06,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 4.599911350310302
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 3.944014572612736e-09,
    "t_peak": 0.00010503470856261041,
    "time_difference": 6.074551298485923e-13,
    "reference_bound": 3.0317446883924035e-13,
    "tail_bound": 2.8322142530577386e-36,
    "sampling_difference": 1.1669060540503317e-10,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 6.404268209480901e-13,
    "t_peak": 0.01778279410038923,
    "time_difference": 6.450887135928511e-16,
    "reference_bound": 1.3222774837362772e-16,
    "tail_bound": 6.703151032512896e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 3.331241440974104e-08,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 4.543035715683432e-06,
    "time_difference": 5.468376968198283e-10,
    "reference_bound": 2.9412768315435415e-09,
    "tail_bound": 2.0302151888603748e-33,
    "quadrature_difference": 5.297456516309632e-10,
    "initial_interval_bound": 1.01709522490963e-14,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00023077182957455944,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 4.5430325564240445e-06,
    "time_difference": 5.468376961768032e-10,
    "reference_bound": 2.94127683818916e-09,
    "tail_bound": 2.0319335668816916e-33,
    "quadrature_difference": 5.296806888998595e-10,
    "initial_interval_bound": 1.0170973424919981e-14,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00023077166909418582,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 9.086068272107478e-06,
    "time_difference": 1.0936753929966316e-09,
    "reference_bound": 5.882553669732702e-09,
    "tail_bound": 4.0621487557420664e-33,
    "quadrature_difference": 1.0594263405308226e-09,
    "initial_interval_bound": 2.034192567401628e-14,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.0004615434986687453,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.00025746750596536124,
    "t_peak": 5.494802382554349e-06,
    "time_difference": 2.616942297413569e-07,
    "reference_bound": 1.3432296536709907e-06,
    "tail_bound": 1.339498760608669e-32,
    "sampling_difference": 3.429329900308457e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.00025746784287086066,
    "t_peak": 5.494802382554349e-06,
    "time_difference": 2.616942295729402e-07,
    "reference_bound": 1.3432296519788812e-06,
    "tail_bound": 1.3440442313465817e-32,
    "sampling_difference": 3.427993379508283e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0002574659892958466,
    "t_peak": 5.494802382554349e-06,
    "time_difference": 2.616942295729402e-07,
    "reference_bound": 1.3432296519788812e-06,
    "tail_bound": 1.3417299517399383e-32,
    "sampling_difference": 3.432663972863172e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.0001045890231470211,
    "t_peak": 0.011838192867844908,
    "time_difference": 9.591631287268517e-13,
    "reference_bound": 4.8507914992817045e-12,
    "tail_bound": 1.31688014196209e-32,
    "sampling_difference": 1.1005959316438482e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00669369748140935,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 0.9963923466863511
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.00010456433390774191,
    "t_peak": 0.011838192867844908,
    "time_difference": 9.720738714199633e-12,
    "reference_bound": 0.0,
    "tail_bound": 1.3666591049301313e-32,
    "sampling_difference": 1.0971131723534668e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.006692117370095482,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 0.9962115485353615
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 6.31045693830878e-08,
    "t_peak": 0.00010503470856261041,
    "time_difference": 9.720750562857482e-12,
    "reference_bound": 4.8507914992817045e-12,
    "tail_bound": 2.683539246892221e-32,
    "sampling_difference": 1.8682921369582803e-09,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 6.411024628653683e-06,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 4.5999297062160505
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 6.310423316180377e-08,
    "t_peak": 0.00010503470856261041,
    "time_difference": 9.719282077577477e-12,
    "reference_bound": 4.850791501427846e-12,
    "tail_bound": 4.531542804892382e-35,
    "sampling_difference": 1.8670496864805307e-09,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 4.1036546671192706e-11,
    "t_peak": 0.01778279410038923,
    "time_difference": 4.129031348574903e-14,
    "reference_bound": 8.479927140128191e-15,
    "tail_bound": 2.688070777037472e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 3.335242616575663e-08,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 1.817214286273373e-05,
    "time_difference": 2.187350787279313e-09,
    "reference_bound": 1.1765107326174166e-08,
    "tail_bound": 8.120860755441499e-33,
    "quadrature_difference": 2.1189826065238528e-09,
    "initial_interval_bound": 4.06838089963852e-14,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00023077182957455944,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 1.8172092565716012e-05,
    "time_difference": 2.187350776990338e-09,
    "reference_bound": 1.1765107432996454e-08,
    "tail_bound": 8.14841817917047e-33,
    "quadrature_difference": 2.1179410426956657e-09,
    "initial_interval_bound": 4.06841478095641e-14,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00023077119084224875,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.9999979275968365
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 3.634423542844974e-05,
    "time_difference": 4.374701564269651e-09,
    "reference_bound": 2.3530214759170618e-08,
    "tail_bound": 1.626927893461197e-32,
    "quadrature_difference": 4.2369236492195185e-09,
    "initial_interval_bound": 8.13679568059493e-14,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.0004615430204168082,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.9999989637987784
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.001029870023861445,
    "t_peak": 5.494802382554349e-06,
    "time_difference": 1.0467769189654276e-06,
    "reference_bound": 5.372918614683963e-06,
    "tail_bound": 5.357995042434676e-32,
    "sampling_difference": 1.3717319601233829e-06,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.0010298754123211577,
    "t_peak": 5.494802382554349e-06,
    "time_difference": 1.0467769162704534e-06,
    "reference_bound": 5.372918587615049e-06,
    "tail_bound": 5.431398906511694e-32,
    "sampling_difference": 1.369592865425569e-06,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0016276375767122317,
    "t_peak": 0.011838192867844908,
    "time_difference": 1.0467769162704534e-06,
    "reference_bound": 5.372918587615049e-06,
    "tail_bound": 5.394026124374503e-32,
    "sampling_difference": 7.741706817433053e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.0016794833640759643,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.5346609715451674e-11,
    "reference_bound": 7.761266388489747e-11,
    "tail_bound": 5.294626885263111e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.006717933456303857,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0016790881885072539,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.5559755317177195e-10,
    "reference_bound": 0.0,
    "tail_bound": 5.494752083431145e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.0067163527540290155,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 0.999819310925433
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.0096888916596958e-06,
    "t_peak": 0.00010503470856261041,
    "time_difference": 1.555977428150001e-10,
    "reference_bound": 7.761266388489747e-11,
    "tail_bound": 1.0789378968694257e-31,
    "sampling_difference": 2.9952219202166994e-08,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 6.411124835124826e-06,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 4.6000016046644365
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.0096677305888604e-06,
    "t_peak": 0.00010503470856261041,
    "time_difference": 1.5550851324123963e-10,
    "reference_bound": 7.761266402284553e-11,
    "tail_bound": 7.250468487827811e-34,
    "sampling_difference": 2.987279498368849e-08,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 2.6389994156221023e-09,
    "t_peak": 0.01778279410038923,
    "time_difference": 2.6437054835408216e-12,
    "reference_bound": 5.471538464367284e-13,
    "tail_bound": 1.0861883451018264e-31,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 3.351320358801591e-08,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 7.268857145093492e-05,
    "time_difference": 8.749403149117252e-09,
    "reference_bound": 4.7060429304696664e-08,
    "tail_bound": 3.2483443021765996e-32,
    "quadrature_difference": 8.475930426095411e-09,
    "initial_interval_bound": 1.627352359855408e-13,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00023077182957455944,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 7.268778278728984e-05,
    "time_difference": 8.749402984506663e-09,
    "reference_bound": 4.7060431045569474e-08,
    "tail_bound": 3.2928462141313335e-32,
    "quadrature_difference": 8.459127320828625e-09,
    "initial_interval_bound": 1.6274053502365882e-13,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00023076932572355975,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.9999898455012469
  },
  {
    "name": "D3",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.00014537635423822476,
    "time_difference": 1.7498806133623915e-08,
    "reference_bound": 9.412086035026614e-08,
    "tail_bound": 6.541190516307933e-32,
    "quadrature_difference": 1.6935057746924036e-08,
    "initial_interval_bound": 3.254757710091996e-13,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.0004615411552981192,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.9999949227523887
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 2.7252871354084548e-05,
    "t_peak": 2.1051614628958262e-06,
    "time_difference": 6.542355743872945e-08,
    "reference_bound": 3.358074134177477e-07,
    "tail_bound": 3.301845580438796e-33,
    "sampling_difference": 4.263645216225415e-08,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 2.72528729363123e-05,
    "t_peak": 2.1051614628958262e-06,
    "time_difference": 6.542355742820187e-08,
    "reference_bound": 3.358074133120266e-07,
    "tail_bound": 3.3046408611619103e-33,
    "sampling_difference": 4.263515848755648e-08,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 2.7252843744060472e-05,
    "t_peak": 2.1051614628958262e-06,
    "time_difference": 6.542355742820187e-08,
    "reference_bound": 3.358074133120266e-07,
    "tail_bound": 3.3032368675215814e-33,
    "sampling_difference": 4.2629468140911535e-08,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 6.530924757985401e-06,
    "t_peak": 0.011838192867844908,
    "time_difference": 5.994769588142703e-14,
    "reference_bound": 3.0317446880574317e-13,
    "tail_bound": 3.2880136641598354e-33,
    "sampling_difference": 8.745057493374548e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.006687666952177051,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 0.9954946704483347
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 6.530567141206852e-06,
    "t_peak": 0.011838192867844908,
    "time_difference": 2.6111456685179633e-12,
    "reference_bound": 0.0,
    "tail_bound": 3.318463414782847e-33,
    "sampling_difference": 8.740352475015512e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.006687300752595817,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 0.9954945303313046
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 7.638673789979227e-10,
    "t_peak": 2.3713737056616554e-05,
    "time_difference": 2.611145976048041e-12,
    "reference_bound": 3.0317446880574317e-13,
    "tail_bound": 6.606477078942683e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.3937223040583067e-06,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 7.638675848080973e-10,
    "t_peak": 2.3713737056616554e-05,
    "time_difference": 2.6111027845495785e-12,
    "reference_bound": 3.0317446883924035e-13,
    "tail_bound": 2.7931389632653227e-36,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.786193532815573e-13,
    "t_peak": 0.01778279410038923,
    "time_difference": 1.2451895496368772e-15,
    "reference_bound": 1.3222774837362772e-16,
    "tail_bound": 6.60927020999367e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 1.0428858556323973e-08,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 1.3878136882530678e-06,
    "time_difference": 5.500654398815592e-10,
    "reference_bound": 2.9412768315435415e-09,
    "tail_bound": 2.00178073942593e-33,
    "quadrature_difference": 3.6792750846058406e-11,
    "initial_interval_bound": 3.5678486180855536e-13,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 7.912969189646557e-05,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 0.34289147008257254
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 1.3878135176587186e-06,
    "time_difference": 5.500658300369425e-10,
    "reference_bound": 2.94127683818916e-09,
    "tail_bound": 2.0034754095661592e-33,
    "quadrature_difference": 3.684308078441922e-11,
    "initial_interval_bound": 3.5678499331042043e-13,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 7.91296821695992e-05,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.3428916663825995
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 2.7756272059117866e-06,
    "time_difference": 1.1001312699185017e-09,
    "reference_bound": 5.882553669732702e-09,
    "tail_bound": 4.005256148992089e-33,
    "quadrature_difference": 7.363583163047763e-11,
    "initial_interval_bound": 7.135698551189758e-13,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00015825937406606478,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.34289156823255185
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.00010901148541633819,
    "t_peak": 2.1051614628958262e-06,
    "time_difference": 2.616942297549178e-07,
    "reference_bound": 1.3432296536709907e-06,
    "tail_bound": 1.3207382321755184e-32,
    "sampling_difference": 1.705458086490166e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.00010901151073061071,
    "t_peak": 2.1051614628958262e-06,
    "time_difference": 2.616942295865024e-07,
    "reference_bound": 1.3432296519788812e-06,
    "tail_bound": 1.3252209914887695e-32,
    "sampling_difference": 1.7052510874516233e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.00010901106714213638,
    "t_peak": 2.1051614628958262e-06,
    "time_difference": 2.6169422958650107e-07,
    "reference_bound": 1.3432296519788812e-06,
    "tail_bound": 1.3229694233067878e-32,
    "sampling_difference": 1.7043291586727805e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.0001045890231470211,
    "t_peak": 0.011838192867844908,
    "time_difference": 9.591631287268517e-13,
    "reference_bound": 4.8507914992817045e-12,
    "tail_bound": 1.31688014196209e-32,
    "sampling_difference": 1.1005959316438482e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00669369748140935,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 0.9963923466863511
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.00010458329781629586,
    "t_peak": 0.011838192867844908,
    "time_difference": 4.1780384874215717e-11,
    "reference_bound": 0.0,
    "tail_bound": 1.3290753366389889e-32,
    "sampling_difference": 1.0998700301624543e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.006693331060242935,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 0.9963922226141874
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.2221868132987716e-08,
    "t_peak": 2.3713737056616554e-05,
    "time_difference": 4.178038979480913e-11,
    "reference_bound": 4.8507914992817045e-12,
    "tail_bound": 2.645955478601079e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.3937211715787542e-06,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 0.9999991874424703
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.2221881356929556e-08,
    "t_peak": 2.3713737056616554e-05,
    "time_difference": 4.1777644552793256e-11,
    "reference_bound": 4.850791501427846e-12,
    "tail_bound": 4.469022341224516e-35,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.1444960721216266e-11,
    "t_peak": 0.01778279410038923,
    "time_difference": 7.96947311845758e-14,
    "reference_bound": 8.479927140128191e-15,
    "tail_bound": 2.650424488282661e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 1.0441012055754858e-08,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 5.551254753012271e-06,
    "time_difference": 2.200261759526237e-09,
    "reference_bound": 1.1765107326174166e-08,
    "tail_bound": 8.00712295770372e-33,
    "quadrature_difference": 1.4717100338423363e-10,
    "initial_interval_bound": 1.4271394472342215e-12,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 7.912969189646557e-05,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 0.34289147008257254
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 5.5512520407727365e-06,
    "time_difference": 2.2002680027687597e-09,
    "reference_bound": 1.1765107432996454e-08,
    "tail_bound": 8.034300186420622e-33,
    "quadrature_difference": 1.4797635086283273e-10,
    "initial_interval_bound": 1.4271415394056012e-12,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 7.912965323517397e-05,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.3428915410014149
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 1.1102506793785008e-05,
    "time_difference": 4.4005297622949966e-09,
    "reference_bound": 2.3530214759170618e-08,
    "tail_bound": 1.6041423144124343e-32,
    "quadrature_difference": 2.9514735424706636e-10,
    "initial_interval_bound": 2.8542809866398226e-12,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00015825934513163955,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.3428915055419814
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.00043604594166535277,
    "t_peak": 2.1051614628958262e-06,
    "time_difference": 1.0467769190196712e-06,
    "reference_bound": 5.372918614683963e-06,
    "tail_bound": 5.282952928702074e-32,
    "sampling_difference": 6.821832345960664e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.0004360463466059332,
    "t_peak": 2.1051614628958262e-06,
    "time_difference": 1.046776916324697e-06,
    "reference_bound": 5.372918587615049e-06,
    "tail_bound": 5.355344137545907e-32,
    "sampling_difference": 6.81851965187298e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.001667182245259932,
    "t_peak": 0.011838192867844908,
    "time_difference": 1.046776916324697e-06,
    "reference_bound": 5.372918587615049e-06,
    "tail_bound": 5.3189840106419e-32,
    "sampling_difference": 1.9030833771924507e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.0016794833640759643,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.5346609715451674e-11,
    "reference_bound": 7.761266388489747e-11,
    "tail_bound": 5.294626885263111e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.006717933456303857,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0016793916362278394,
    "t_peak": 0.012115276586285851,
    "time_difference": 6.686130607631876e-10,
    "reference_bound": 0.0,
    "tail_bound": 5.343655200732035e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.006717566544911358,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.9554924204376233e-07,
    "t_peak": 2.3713737056616554e-05,
    "time_difference": 6.6861313950279e-10,
    "reference_bound": 7.761266388489747e-11,
    "tail_bound": 1.0638282085995147e-31,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.3937165525608224e-06,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 0.9999958732830295
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.955501017108729e-07,
    "t_peak": 2.3713737056616554e-05,
    "time_difference": 6.684423128446921e-10,
    "reference_bound": 7.761266402284553e-11,
    "tail_bound": 7.150435745959226e-34,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 7.359003879508449e-10,
    "t_peak": 0.01778279410038923,
    "time_difference": 5.101105095581107e-12,
    "reference_bound": 5.471538464367284e-13,
    "tail_bound": 1.070978624090046e-31,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 1.0489803396870177e-08,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 2.2205019012049085e-05,
    "time_difference": 8.801047038104947e-09,
    "reference_bound": 4.7060429304696664e-08,
    "tail_bound": 3.202849183081488e-32,
    "quadrature_difference": 5.886840135369345e-10,
    "initial_interval_bound": 5.708557788936886e-12,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 7.912969189646557e-05,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 0.34289147008257254
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 2.2204976727130246e-05,
    "time_difference": 8.801146978369023e-09,
    "reference_bound": 4.7060431045569474e-08,
    "tail_bound": 3.2467371614975123e-32,
    "quadrature_difference": 6.01573946994833e-10,
    "initial_interval_bound": 5.708590399705355e-12,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 7.912954121014561e-05,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.3428910555647545
  },
  {
    "name": "D3",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 4.440999573917933e-05,
    "time_difference": 1.760219401647397e-08,
    "reference_bound": 9.412086035026614e-08,
    "tail_bound": 6.449586344579e-32,
    "quadrature_difference": 1.1902579605317675e-09,
    "initial_interval_bound": 1.1417148188642241e-11,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00015825923310661117,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.3428912628237355
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 8.959563337196837e-06,
    "t_peak": 4.4292769339492975e-07,
    "time_difference": 6.542355746895369e-08,
    "reference_bound": 3.358074134177477e-07,
    "tail_bound": 3.290411798311792e-33,
    "sampling_difference": 1.193332630257438e-08,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 8.959563556208463e-06,
    "t_peak": 4.4292769339492975e-07,
    "time_difference": 6.542355745842611e-08,
    "reference_bound": 3.358074133120266e-07,
    "tail_bound": 3.2931975302405934e-33,
    "sampling_difference": 1.1933478077324306e-08,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 8.959563039941078e-06,
    "t_peak": 4.4292769339492975e-07,
    "time_difference": 6.542355745842611e-08,
    "reference_bound": 3.358074133120266e-07,
    "tail_bound": 3.2918030853945775e-33,
    "sampling_difference": 1.1933210042796154e-08,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 6.530924757985401e-06,
    "t_peak": 0.011838192867844908,
    "time_difference": 5.994769588142703e-14,
    "reference_bound": 3.0317446880574317e-13,
    "tail_bound": 3.2880136641598354e-33,
    "sampling_difference": 8.745057493374548e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.006687666952177051,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 0.9954946704483347
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 6.530834410514866e-06,
    "t_peak": 0.011838192867844908,
    "time_difference": 6.601402144650147e-13,
    "reference_bound": 0.0,
    "tail_bound": 3.295586301732564e-33,
    "sampling_difference": 8.745949280705175e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.006687574436367223,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 0.9955352718363685
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.1627876238667228e-10,
    "t_peak": 2.317138951754212e-06,
    "time_difference": 6.601402791114458e-13,
    "reference_bound": 3.0317446880574317e-13,
    "tail_bound": 6.583599965892399e-33,
    "sampling_difference": 3.3658011333646078e-12,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 2.3813890536790483e-07,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 0.17086539023913205
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.1627874570098073e-10,
    "t_peak": 2.317138951754212e-06,
    "time_difference": 6.601363453011323e-13,
    "reference_bound": 3.0317446883924035e-13,
    "tail_bound": 2.7835974375753865e-36,
    "sampling_difference": 3.365784830664458e-12,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 4.7201012175070725e-14,
    "t_peak": 0.01778279410038923,
    "time_difference": 1.4509721101102225e-16,
    "reference_bound": 1.3222774837362772e-16,
    "tail_bound": 6.586383555417696e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 3.093365533905435e-09,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 3.1554042913477e-07,
    "time_difference": 5.469113933867779e-10,
    "reference_bound": 2.9412768315435415e-09,
    "tail_bound": 1.9948488813838018e-33,
    "quadrature_difference": 5.206407008602064e-11,
    "initial_interval_bound": 3.035095713397566e-11,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 2.019458746462528e-05,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 0.08750889353286799
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 3.1554034110549875e-07,
    "time_difference": 5.469113964129353e-10,
    "reference_bound": 2.94127683818916e-09,
    "tail_bound": 1.9965377624608924e-33,
    "quadrature_difference": 5.206547628993855e-11,
    "initial_interval_bound": 3.035098253098803e-11,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 2.019458183075192e-05,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.08750892997402475
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 6.310807702402687e-07,
    "time_difference": 1.0938227897997132e-09,
    "reference_bound": 5.882553669732702e-09,
    "tail_bound": 3.991386643844694e-33,
    "quadrature_difference": 1.0412954637595919e-10,
    "initial_interval_bound": 6.070193966496369e-11,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 4.03891692953772e-05,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.08750891175344003
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 3.583825334878735e-05,
    "t_peak": 4.4292769339492975e-07,
    "time_difference": 2.6169422987581475e-07,
    "reference_bound": 1.3432296536709907e-06,
    "tail_bound": 1.316164719324717e-32,
    "sampling_difference": 4.773330521029752e-08,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 3.5838256852927705e-05,
    "t_peak": 4.4292769339492975e-07,
    "time_difference": 2.6169422970739803e-07,
    "reference_bound": 1.3432296519788812e-06,
    "tail_bound": 1.320632165577334e-32,
    "sampling_difference": 4.7735733562826615e-08,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.00010388833980893207,
    "t_peak": 0.011838192867844908,
    "time_difference": 2.6169422970739803e-07,
    "reference_bound": 1.3432296519788812e-06,
    "tail_bound": 1.318395910455986e-32,
    "sampling_difference": 2.499440847610686e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.0001045890231470211,
    "t_peak": 0.011838192867844908,
    "time_difference": 9.591631287268517e-13,
    "reference_bound": 4.8507914992817045e-12,
    "tail_bound": 1.31688014196209e-32,
    "sampling_difference": 1.1005959316438482e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00669369748140935,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 0.9963923466863511
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.00010458757672338166,
    "t_peak": 0.011838192867844908,
    "time_difference": 1.0562431232534099e-11,
    "reference_bound": 0.0,
    "tail_bound": 1.319912997875967e-32,
    "sampling_difference": 1.1007462303206186e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.0066936049102964265,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 0.9964329888725728
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.860460998655e-09,
    "t_peak": 2.317138951754212e-06,
    "time_difference": 1.0562432266882925e-11,
    "reference_bound": 4.8507914992817045e-12,
    "tail_bound": 2.6367931398380565e-32,
    "sampling_difference": 5.385360056567251e-11,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 2.3813900782784e-07,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 0.17086546375444775
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.8604599312156917e-09,
    "t_peak": 2.317138951754212e-06,
    "time_difference": 1.0562181524818117e-11,
    "reference_bound": 4.850791501427846e-12,
    "tail_bound": 4.4537559001206184e-35,
    "sampling_difference": 5.3852557290631326e-11,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 3.0242433199899903e-12,
    "t_peak": 0.01778279410038923,
    "time_difference": 9.286298956265983e-15,
    "reference_bound": 8.479927140128191e-15,
    "tail_bound": 2.6412468830785314e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 3.09682515966975e-09,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 1.26216171653908e-06,
    "time_difference": 2.1876455735471117e-09,
    "reference_bound": 1.1765107326174166e-08,
    "tail_bound": 7.979395525535207e-33,
    "quadrature_difference": 2.0825628034408256e-10,
    "initial_interval_bound": 1.2140382853590264e-10,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 2.019458746462528e-05,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 0.08750889353286799
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 1.2621603120606927e-06,
    "time_difference": 2.1876456219716333e-09,
    "reference_bound": 1.1765107432996454e-08,
    "tail_bound": 8.006479917112723e-33,
    "quadrature_difference": 2.0827877562867882e-10,
    "initial_interval_bound": 1.2140423373740636e-10,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 2.0194564992971082e-05,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.08750885701107873
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 2.5243220285997726e-06,
    "time_difference": 4.375291195518745e-09,
    "reference_bound": 2.3530214759170618e-08,
    "tail_bound": 1.598587544264793e-32,
    "quadrature_difference": 4.165350559727614e-10,
    "initial_interval_bound": 2.42808062273309e-10,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 4.038915245759636e-05,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.0875088752719797
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.0001433530133951494,
    "t_peak": 4.4292769339492975e-07,
    "time_difference": 1.046776919503259e-06,
    "reference_bound": 5.372918614683963e-06,
    "tail_bound": 5.264658877298868e-32,
    "sampling_difference": 1.9093322084119007e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.00014335306945847275,
    "t_peak": 4.4292769339492975e-07,
    "time_difference": 1.0467769168082848e-06,
    "reference_bound": 5.372918587615049e-06,
    "tail_bound": 5.336802813480038e-32,
    "sampling_difference": 1.9097207169861707e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0016766556462387509,
    "t_peak": 0.011838192867844908,
    "time_difference": 1.0467769168082848e-06,
    "reference_bound": 5.372918587615049e-06,
    "tail_bound": 5.300689959238692e-32,
    "sampling_difference": 3.9023690284181387e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.0016794833640759643,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.5346609715451674e-11,
    "reference_bound": 7.761266388489747e-11,
    "tail_bound": 5.294626885263111e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.006717933456303857,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0016794601371824067,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.6901067374601852e-10,
    "reference_bound": 0.0,
    "tail_bound": 5.306819825259822e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.006717840548729627,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 1.0000407891483378
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 2.976742710165927e-08,
    "t_peak": 2.317138951754212e-06,
    "time_difference": 1.690106902960335e-10,
    "reference_bound": 7.761266388489747e-11,
    "tail_bound": 1.0601446710522933e-31,
    "sampling_difference": 8.617076612234827e-10,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 2.3813941681327417e-07,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 0.170865757202743
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 2.9767358899451068e-08,
    "t_peak": 2.317138951754212e-06,
    "time_difference": 1.6899490439708988e-10,
    "reference_bound": 7.761266402284553e-11,
    "tail_bound": 7.1260094401929895e-34,
    "sampling_difference": 8.616409166501012e-10,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.944220785257427e-10,
    "t_peak": 0.018230450029011067,
    "time_difference": 5.943423753173441e-13,
    "reference_bound": 5.471538464367284e-13,
    "tail_bound": 1.0672706602370532e-31,
    "sampling_difference": 2.9976129186985125e-15,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 3.110753256411883e-09,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 5.04864686615632e-06,
    "time_difference": 8.750582294188447e-09,
    "reference_bound": 4.7060429304696664e-08,
    "tail_bound": 3.191758210214083e-32,
    "quadrature_difference": 8.330251213763303e-10,
    "initial_interval_bound": 4.856153141436105e-10,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 2.019458746462528e-05,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 0.08750889353286799
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 5.048624651529806e-06,
    "time_difference": 8.750583069419615e-09,
    "reference_bound": 4.7060431045569474e-08,
    "tail_bound": 3.23549627681823e-32,
    "quadrature_difference": 8.333847904172997e-10,
    "initial_interval_bound": 4.856217232565224e-10,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 2.0194498606119226e-05,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.08750856933776026
  },
  {
    "name": "D3",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 1.0097271517686127e-05,
    "time_difference": 1.7501165363608062e-08,
    "reference_bound": 9.412086035026614e-08,
    "tail_bound": 6.427254487032313e-32,
    "quadrature_difference": 1.66640991179363e-09,
    "initial_interval_bound": 9.71237037400133e-10,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 4.038908607074451e-05,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.08750873143537048
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 3.598253527859984e-06,
    "t_peak": 1.2115276586285877e-07,
    "time_difference": 2.6851541898718514e-08,
    "reference_bound": 2.6464969634251184e-07,
    "tail_bound": 3.28757282390065e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 3.5982535655027144e-06,
    "t_peak": 1.2115276586285877e-07,
    "time_difference": 2.6851541893627817e-08,
    "reference_bound": 2.646496963857104e-07,
    "tail_bound": 3.290356184278147e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 6.487578847268471e-06,
    "t_peak": 0.011838192867844908,
    "time_difference": 2.6851541893627817e-08,
    "reference_bound": 2.646496963857104e-07,
    "tail_bound": 3.288964110982972e-33,
    "sampling_difference": 1.7578632234412176e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 6.530924757984137e-06,
    "t_peak": 0.011838192867844908,
    "time_difference": 1.2624472289946211e-14,
    "reference_bound": 1.944696073574097e-13,
    "tail_bound": 3.288013664324335e-33,
    "sampling_difference": 8.745057497186196e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.006687666952175756,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 0.995494670448142
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 6.530902340132192e-06,
    "t_peak": 0.011838192867844908,
    "time_difference": 1.5818531774752818e-14,
    "reference_bound": 0.0,
    "tail_bound": 3.2899059825291106e-33,
    "sampling_difference": 8.745319582944362e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.006687643996295365,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 0.995545626765892
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 3.228990387989287e-11,
    "t_peak": 6.189658188912597e-07,
    "time_difference": 1.581855028678162e-14,
    "reference_bound": 1.944696073574097e-13,
    "tail_bound": 6.577919646853446e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 7.422810449661403e-08,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 0.05325889115821216
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 3.228990274418134e-11,
    "t_peak": 6.189658188912597e-07,
    "time_difference": 1.5818458786788144e-14,
    "reference_bound": 1.9434043678639482e-13,
    "tail_bound": 2.7812276911990958e-36,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.180775752041897e-14,
    "t_peak": 0.01778279410038923,
    "time_difference": 2.009949292282033e-18,
    "reference_bound": 1.322245357219047e-16,
    "tail_bound": 6.580700866633455e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 8.685983951952203e-10,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 1.0556698117544303e-07,
    "time_difference": 1.7378452385630228e-10,
    "reference_bound": 2.095237315820877e-09,
    "tail_bound": 1.993127721457482e-33,
    "quadrature_difference": 2.2281557807508373e-10,
    "initial_interval_bound": 8.014442386077694e-10,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 7.583675515137586e-06,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 0.03286222382133257
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 1.0556697670471474e-07,
    "time_difference": 1.7378452376465594e-10,
    "reference_bound": 2.0952373370710085e-09,
    "tail_bound": 1.9948151647551222e-33,
    "quadrature_difference": 2.2281709173689682e-10,
    "initial_interval_bound": 8.014443389038157e-10,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 7.583675193971325e-06,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.03286224528226715
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 2.1113395788015778e-07,
    "time_difference": 3.475690476209582e-10,
    "reference_bound": 4.190474652891886e-09,
    "tail_bound": 3.9879428862126044e-33,
    "quadrature_difference": 4.4563266981198055e-10,
    "initial_interval_bound": 1.602888577511585e-09,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 1.5167350709108912e-05,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.03286223455179613
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 1.4393014111439936e-05,
    "t_peak": 1.2115276586285877e-07,
    "time_difference": 1.0740616759487406e-07,
    "reference_bound": 1.0585987853700474e-06,
    "tail_bound": 1.31502912956026e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 1.439301471372318e-05,
    "t_peak": 1.2115276586285877e-07,
    "time_difference": 1.0740616751446315e-07,
    "reference_bound": 1.058598786061341e-06,
    "tail_bound": 1.3194927726422224e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.00010441523508583774,
    "t_peak": 0.011838192867844908,
    "time_difference": 1.0740616751446315e-07,
    "reference_bound": 1.058598786061341e-06,
    "tail_bound": 1.3172603206907868e-32,
    "sampling_difference": 1.4531642745252448e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.00010458902314700085,
    "t_peak": 0.011838192867844908,
    "time_difference": 2.0199155622471224e-13,
    "reference_bound": 3.11773024800313e-12,
    "tail_bound": 1.3168801420273322e-32,
    "sampling_difference": 1.1005959322510014e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.006693697481408054,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 0.9963923466861583
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.00010458866424617638,
    "t_peak": 0.011838192867844908,
    "time_difference": 2.5310089214915536e-13,
    "reference_bound": 0.0,
    "tail_bound": 1.31763801564501e-32,
    "sampling_difference": 1.100639788735743e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.0066936745117552885,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 0.9964433499845018
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 5.166385165645031e-10,
    "t_peak": 6.189658188912597e-07,
    "time_difference": 2.531011883407511e-13,
    "reference_bound": 3.11773024800313e-12,
    "tail_bound": 2.6345181576723425e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 7.422811232492903e-08,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 0.05325889677505202
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 5.166384439069015e-10,
    "t_peak": 6.189658188912597e-07,
    "time_difference": 2.530953405886103e-13,
    "reference_bound": 3.109446988582317e-12,
    "tail_bound": 4.4499643059185533e-35,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 7.565353358912763e-13,
    "t_peak": 0.01778279410038923,
    "time_difference": 1.2863784097566923e-16,
    "reference_bound": 8.479728888244716e-15,
    "tail_bound": 2.638968109320358e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 8.695625756087721e-10,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 4.222679247017721e-07,
    "time_difference": 6.951380954252091e-10,
    "reference_bound": 8.380949263283508e-09,
    "tail_bound": 7.972510885829927e-33,
    "quadrature_difference": 8.912623123003349e-10,
    "initial_interval_bound": 3.2057769544310774e-09,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 7.583675515137586e-06,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 0.03286222382133257
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 4.2226785357218e-07,
    "time_difference": 6.95138093959205e-10,
    "reference_bound": 8.380949604648065e-09,
    "tail_bound": 7.999572220260828e-33,
    "quadrature_difference": 8.912865264372861e-10,
    "initial_interval_bound": 3.205778550148347e-09,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 7.583674237693304e-06,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.03286224113843951
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 8.445357782739522e-07,
    "time_difference": 1.3902761893844141e-09,
    "reference_bound": 1.6761898867931575e-08,
    "tail_bound": 1.5972083106090755e-32,
    "quadrature_difference": 1.782548838737621e-09,
    "initial_interval_bound": 6.4115555045794244e-09,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 1.5167349752830892e-05,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.03286223247988303
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 5.7572056445759745e-05,
    "t_peak": 1.2115276586285877e-07,
    "time_difference": 4.2962467037949623e-07,
    "reference_bound": 4.2343951414801895e-06,
    "tail_bound": 5.26011651824104e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 5.757206608226335e-05,
    "t_peak": 1.2115276586285877e-07,
    "time_difference": 4.2962466909263147e-07,
    "reference_bound": 4.2343951525450876e-06,
    "tail_bound": 5.332199041577507e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.001678773188321685,
    "t_peak": 0.012115276586285851,
    "time_difference": 4.2962466909263147e-07,
    "reference_bound": 4.2343951525450876e-06,
    "tail_bound": 5.296147600168846e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.0016794833640755445,
    "t_peak": 0.012115276586285851,
    "time_difference": 3.231864873066061e-12,
    "reference_bound": 5.02854537267881e-11,
    "tail_bound": 5.294626885515032e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.006717933456302178,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 0.9999999999997501
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.001679477599672831,
    "t_peak": 0.012115276586285851,
    "time_difference": 4.049892854717375e-12,
    "reference_bound": 0.0,
    "tail_bound": 5.297673696182959e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.006717910398691324,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 1.0000511872532514
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 8.266219745445256e-09,
    "t_peak": 6.189658188912597e-07,
    "time_difference": 4.049897593824752e-12,
    "reference_bound": 5.02854537267881e-11,
    "tail_bound": 1.059230058169799e-31,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 7.422814357798292e-08,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 0.053258919199213425
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 8.266215102510424e-09,
    "t_peak": 6.189658188912597e-07,
    "time_difference": 4.049525449417765e-12,
    "reference_bound": 4.9751151817317073e-11,
    "tail_bound": 7.119942889469685e-34,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 4.8633643657603553e-11,
    "t_peak": 0.01778279410038923,
    "time_difference": 8.233096927652307e-15,
    "reference_bound": 5.471613545629555e-13,
    "tail_bound": 1.066349980806625e-31,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 8.734307084265892e-10,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 1.6890716988070885e-06,
    "time_difference": 2.7805523817008365e-09,
    "reference_bound": 3.3523797053134034e-08,
    "tail_bound": 3.189004354331971e-32,
    "quadrature_difference": 3.5650492492013397e-09,
    "initial_interval_bound": 1.282310781772431e-08,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 7.583675515137586e-06,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 0.03286222382133257
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 1.6890705866507317e-06,
    "time_difference": 2.780552358243933e-09,
    "reference_bound": 3.352380260266639e-08,
    "tail_bound": 3.2327051887135065e-32,
    "quadrature_difference": 3.5654363892184544e-09,
    "initial_interval_bound": 1.2823132767801443e-08,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 7.5836705217243775e-06,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.032862225036077636
  },
  {
    "name": "D3",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 3.3781422854578203e-06,
    "time_difference": 5.56110473994477e-09,
    "reference_bound": 6.704759965580042e-08,
    "tail_bound": 6.421709543045477e-32,
    "quadrature_difference": 7.130485638419794e-09,
    "initial_interval_bound": 2.5646240585525753e-08,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 1.5167346036861965e-05,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.032862224428704886
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 2.1639007780228138e-06,
    "t_peak": 1.333521432163324e-07,
    "time_difference": 2.685154189654443e-08,
    "reference_bound": 2.6464969634251184e-07,
    "tail_bound": 3.2868642424047754e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 2.1639007807760084e-06,
    "t_peak": 1.333521432163324e-07,
    "time_difference": 2.685154189145373e-08,
    "reference_bound": 2.646496963857104e-07,
    "tail_bound": 3.289647010816516e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 6.519923414546469e-06,
    "t_peak": 0.011838192867844908,
    "time_difference": 2.685154189145373e-08,
    "reference_bound": 2.646496963857104e-07,
    "tail_bound": 3.288255529487098e-33,
    "sampling_difference": 1.0949144268985206e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 6.530924757984137e-06,
    "t_peak": 0.011838192867844908,
    "time_difference": 1.2624472289946211e-14,
    "reference_bound": 1.944696073574097e-13,
    "tail_bound": 3.288013664324335e-33,
    "sampling_difference": 8.745057497186196e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.006687666952175756,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 0.995494670448142
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 6.530919303256929e-06,
    "t_peak": 0.011838192867844908,
    "time_difference": 3.1308109475388276e-14,
    "reference_bound": 0.0,
    "tail_bound": 3.2884882275719474e-33,
    "sampling_difference": 8.745099159382621e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.006687661366535095,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 0.9955482125593655
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 9.718668448577956e-12,
    "t_peak": 1.7782794100389227e-07,
    "time_difference": 3.1308113865983336e-14,
    "reference_bound": 1.944696073574097e-13,
    "tail_bound": 6.576501891896283e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 2.507725814848003e-08,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 0.01799300913493232
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 9.718668105152881e-12,
    "t_peak": 1.7782794100389227e-07,
    "time_difference": 3.1308117695860994e-14,
    "reference_bound": 1.9434043678639482e-13,
    "tail_bound": 2.7806361759610046e-36,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 2.847746437322988e-15,
    "t_peak": 0.01778279410038923,
    "time_difference": 1.2524481007962067e-18,
    "reference_bound": 1.322245357219047e-16,
    "tail_bound": 6.579282520161054e-33,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 2.351389527996081e-10,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 4.158706964057862e-08,
    "time_difference": 1.7378594125475773e-10,
    "reference_bound": 2.095237315820877e-09,
    "tail_bound": 1.9926981360161887e-33,
    "quadrature_difference": 2.9269487946434635e-11,
    "initial_interval_bound": 9.489298639166961e-09,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 3.353371164390977e-06,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 0.014531111403731993
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 4.158706982512583e-08,
    "time_difference": 1.7378594116327085e-10,
    "reference_bound": 2.0952373370710085e-09,
    "tail_bound": 1.9943852204279817e-33,
    "quadrature_difference": 2.9269500762096066e-11,
    "initial_interval_bound": 9.48929855423422e-09,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 3.3533711792719316e-06,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.014531121573260824
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 8.317413946570445e-08,
    "time_difference": 3.475718824180286e-10,
    "reference_bound": 4.190474652891886e-09,
    "tail_bound": 3.9870833564441704e-33,
    "quadrature_difference": 5.85389887085307e-11,
    "initial_interval_bound": 1.897859719340118e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 6.706742343662909e-06,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.014531116488494639
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 8.655603112091255e-06,
    "t_peak": 1.333521432163324e-07,
    "time_difference": 1.0740616758617772e-07,
    "reference_bound": 1.0585987853700474e-06,
    "tail_bound": 1.3147456969619102e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 8.65560315614234e-06,
    "t_peak": 1.333521432163324e-07,
    "time_difference": 1.0740616750576681e-07,
    "reference_bound": 1.058598786061341e-06,
    "tail_bound": 1.3192083907299613e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.00010454498625312978,
    "t_peak": 0.011838192867844908,
    "time_difference": 1.0740616750576681e-07,
    "reference_bound": 1.058598786061341e-06,
    "tail_bound": 1.316976888092437e-32,
    "sampling_difference": 1.1886859949936145e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.00010458902314700085,
    "t_peak": 0.011838192867844908,
    "time_difference": 2.0199155622471224e-13,
    "reference_bound": 3.11773024800313e-12,
    "tail_bound": 1.3168801420273322e-32,
    "sampling_difference": 1.1005959322510014e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.006693697481408054,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 0.9963923466861583
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.00010458893582012096,
    "t_peak": 0.011838192867844908,
    "time_difference": 5.009295662010062e-13,
    "reference_bound": 0.0,
    "tail_bound": 1.3170702011345357e-32,
    "sampling_difference": 1.1006030655152498e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.006693691892487742,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 0.9964459373399581
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.554987116595534e-10,
    "t_peak": 1.7782794100389227e-07,
    "time_difference": 5.009296364507891e-13,
    "reference_bound": 3.11773024800313e-12,
    "tail_bound": 2.633950343161868e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 2.50772608065798e-08,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 0.017993011042127003
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.554986896824461e-10,
    "t_peak": 1.7782794100389227e-07,
    "time_difference": 5.009298831337759e-13,
    "reference_bound": 3.109446988582317e-12,
    "tail_bound": 4.4490178815376073e-35,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.8245600789600125e-13,
    "t_peak": 0.01778279410038923,
    "time_difference": 8.015664997371675e-17,
    "reference_bound": 8.479728888244716e-15,
    "tail_bound": 2.6383993483855025e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 2.353972889886281e-10,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 1.6634827856231447e-07,
    "time_difference": 6.951437650190309e-10,
    "reference_bound": 8.380949263283508e-09,
    "tail_bound": 7.970792544064755e-33,
    "quadrature_difference": 1.1707795178573854e-10,
    "initial_interval_bound": 3.7957194556667845e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 3.353371164390977e-06,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 0.014531111403731993
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 1.6634828154523944e-07,
    "time_difference": 6.951437635555746e-10,
    "reference_bound": 8.380949604648065e-09,
    "tail_bound": 7.997848123174101e-33,
    "quadrature_difference": 1.170781567265248e-10,
    "initial_interval_bound": 3.7957193183859234e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 3.353371224522976e-06,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.014531121769346612
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 3.3269656010755394e-07,
    "time_difference": 1.3902875285746054e-09,
    "reference_bound": 1.6761898867931575e-08,
    "tail_bound": 1.5968640667238857e-32,
    "quadrature_difference": 2.3415610851226334e-10,
    "initial_interval_bound": 7.591438774052708e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 6.706742388913953e-06,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.0145311165865375
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 3.462241244836502e-05,
    "t_peak": 1.333521432163324e-07,
    "time_difference": 4.2962467034471086e-07,
    "reference_bound": 4.2343951414801895e-06,
    "tail_bound": 5.258982787847641e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 3.462241315318018e-05,
    "t_peak": 1.333521432163324e-07,
    "time_difference": 4.296246690578461e-07,
    "reference_bound": 4.2343951525450876e-06,
    "tail_bound": 5.331049981855518e-32,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.001679303531839,
    "t_peak": 0.012115276586285851,
    "time_difference": 4.296246690578461e-07,
    "reference_bound": 4.2343951525450876e-06,
    "tail_bound": 5.295013869775447e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.0016794833640755445,
    "t_peak": 0.012115276586285851,
    "time_difference": 3.231864873066061e-12,
    "reference_bound": 5.02854537267881e-11,
    "tail_bound": 5.294626885515032e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.006717933456302178,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 0.9999999999997501
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0016794819621336696,
    "t_peak": 0.012115276586285851,
    "time_difference": 8.014860816203637e-12,
    "reference_bound": 0.0,
    "tail_bound": 5.295390906068118e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.0067179278485346786,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 1.0000537848967934
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 2.4879804409170503e-09,
    "t_peak": 1.7782794100389227e-07,
    "time_difference": 8.01486194020018e-12,
    "reference_bound": 5.02854537267881e-11,
    "tail_bound": 1.0590017791583148e-31,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 2.5077271433904953e-08,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 0.017993018667265184
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 2.4879790349191376e-09,
    "t_peak": 1.7782794100389227e-07,
    "time_difference": 8.014878130140415e-12,
    "reference_bound": 4.9751151817317073e-11,
    "tail_bound": 7.118428610460172e-34,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.1728598736578516e-11,
    "t_peak": 0.01778279410038923,
    "time_difference": 5.130018097213011e-15,
    "reference_bound": 5.471613545629555e-13,
    "tail_bound": 1.0661201875161305e-31,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 2.3643373494377097e-10,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 6.653931142492579e-07,
    "time_difference": 2.7805750600761236e-09,
    "reference_bound": 3.3523797053134034e-08,
    "tail_bound": 3.188317017625902e-32,
    "quadrature_difference": 4.683118071429542e-10,
    "initial_interval_bound": 1.5182877822667138e-07,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 3.353371164390977e-06,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 0.014531111403731993
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 6.653931639222869e-07,
    "time_difference": 2.780575036659811e-09,
    "reference_bound": 3.352380260266639e-08,
    "tail_bound": 3.2320085584308685e-32,
    "quadrature_difference": 4.683150791490672e-10,
    "initial_interval_bound": 1.518287553660368e-07,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 3.3533714147273567e-06,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.014531122593556885
  },
  {
    "name": "D3",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 1.330786278171545e-06,
    "time_difference": 5.5611500967359346e-09,
    "reference_bound": 6.704759965580042e-08,
    "tail_bound": 6.42032557605677e-32,
    "quadrature_difference": 9.366268862920214e-10,
    "initial_interval_bound": 3.036575335927082e-07,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 6.706742579118334e-06,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.014531116998642494
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 6.232410502995931e-05,
    "t_peak": 6.5012894397461024e-06,
    "time_difference": 2.762244893926872e-08,
    "reference_bound": 2.6000394632723166e-07,
    "tail_bound": 3.528780531146688e-33,
    "sampling_difference": 9.430476363345413e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 6.232411906671094e-05,
    "t_peak": 6.5012894397461024e-06,
    "time_difference": 2.7622448933677782e-08,
    "reference_bound": 2.60003946285283e-07,
    "tail_bound": 3.531888397671463e-33,
    "sampling_difference": 9.431837615247085e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 6.232400313448002e-05,
    "t_peak": 6.5012894397461024e-06,
    "time_difference": 2.7622448933677782e-08,
    "reference_bound": 2.60003946285283e-07,
    "tail_bound": 3.530306087702468e-33,
    "sampling_difference": 9.433547550584398e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 7.070313391599429e-06,
    "t_peak": 0.012115276586285851,
    "time_difference": 7.426444404539862e-15,
    "reference_bound": 2.0838862624453574e-13,
    "tail_bound": 3.464907665480878e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.007240000912997815,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 1.0777125078850058
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 7.068678177818976e-06,
    "t_peak": 0.012115276586285851,
    "time_difference": 2.5376792959844846e-15,
    "reference_bound": 0.0,
    "tail_bound": 3.5957514031819955e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.007238326454086632,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 1.077522106508905
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 3.582966342310705e-09,
    "t_peak": 0.00014342298087573817,
    "time_difference": 7.426444404718438e-15,
    "reference_bound": 2.0838862624453574e-13,
    "tail_bound": 7.060659068662874e-33,
    "sampling_difference": 7.429916809588717e-11,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 5.824107049933481e-06,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 4.178814555076409
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 3.5829683842347664e-09,
    "t_peak": 0.00014342298087573817,
    "time_difference": 7.426444405847742e-15,
    "reference_bound": 2.0824382727409047e-13,
    "tail_bound": 3.1054031645964996e-36,
    "sampling_difference": 7.431650068706814e-11,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 7.407060110035081e-13,
    "t_peak": 0.018678105957632904,
    "time_difference": 3.2463690335763896e-18,
    "reference_bound": 1.472423216674561e-16,
    "tail_bound": 7.063764463156641e-33,
    "sampling_difference": 3.548000810339002e-15,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 3.8528532514935195e-08,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 4.179550252991258e-06,
    "time_difference": 1.5040426980518319e-10,
    "reference_bound": 1.964107747042765e-09,
    "tail_bound": 2.139362586415049e-33,
    "quadrature_difference": 4.80617107051971e-10,
    "initial_interval_bound": 1.3062052727961203e-14,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00021230791898727288,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 0.9199906218132179
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 4.179542844411078e-06,
    "time_difference": 1.5040426975889948e-10,
    "reference_bound": 1.9641077758575256e-09,
    "tail_bound": 2.141246765186721e-33,
    "quadrature_difference": 4.804395039195071e-10,
    "initial_interval_bound": 1.3062122184662878e-14,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.0002123075426548578,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.9199896308251245
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 8.359093097402336e-06,
    "time_difference": 3.0080853956408267e-10,
    "reference_bound": 3.928215522900291e-09,
    "tail_bound": 4.28060935160177e-33,
    "quadrature_difference": 9.610566109714781e-10,
    "initial_interval_bound": 2.612417491262408e-14,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00042461546164213065,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.9199901263193433
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.00024929642011983723,
    "t_peak": 6.5012894397461024e-06,
    "time_difference": 1.1048979575707487e-07,
    "reference_bound": 1.0400157853089267e-06,
    "tail_bound": 1.4115122124586753e-32,
    "sampling_difference": 3.772190545338165e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.0002492966446877533,
    "t_peak": 6.5012894397461024e-06,
    "time_difference": 1.1048979566771028e-07,
    "reference_bound": 1.040015784639151e-06,
    "tail_bound": 1.4164966582775252e-32,
    "sampling_difference": 3.774368675102933e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0002492948669403122,
    "t_peak": 6.5012894397461024e-06,
    "time_difference": 1.1048979566771028e-07,
    "reference_bound": 1.040015784639151e-06,
    "tail_bound": 1.4139589250539247e-32,
    "sampling_difference": 3.7772980006562165e-07,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.00011322937459690487,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.188231104184237e-13,
    "reference_bound": 3.3411871974957404e-12,
    "tail_bound": 1.3877995561652888e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.007246679974201912,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 1.0787067215442419
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.00011320320306747089,
    "t_peak": 0.012115276586285851,
    "time_difference": 4.0606356167927336e-14,
    "reference_bound": 0.0,
    "tail_bound": 1.440205370508801e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.007245004996318137,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 1.0785162972157412
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 5.732736117274211e-08,
    "t_peak": 0.00014342298087573817,
    "time_difference": 1.188231104212809e-13,
    "reference_bound": 3.3411871974957404e-12,
    "tail_bound": 2.82800492667409e-32,
    "sampling_difference": 1.1879547522805221e-09,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 5.824096859658991e-06,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 4.178807243523412
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 5.732749414775626e-08,
    "t_peak": 0.00014342298087573817,
    "time_difference": 1.1882311049356386e-13,
    "reference_bound": 3.3319012363854475e-12,
    "tail_bound": 4.968645063354399e-35,
    "sampling_difference": 1.1890640109930902e-09,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 4.7462289576780394e-11,
    "t_peak": 0.018678105957632904,
    "time_difference": 2.0778210347948166e-16,
    "reference_bound": 9.44336020428764e-15,
    "tail_bound": 2.8329735578641156e-32,
    "sampling_difference": 2.2285391714289474e-13,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 3.857494446233626e-08,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 1.6718201011965033e-05,
    "time_difference": 6.016170792207327e-10,
    "reference_bound": 7.85643098817106e-09,
    "tail_bound": 8.557450345660196e-33,
    "quadrature_difference": 1.922468428207884e-09,
    "initial_interval_bound": 5.224821091184481e-14,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00021230791898727288,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 0.9199906218132179
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 1.67180827572675e-05,
    "time_difference": 6.016170784800676e-10,
    "reference_bound": 7.856431451189567e-09,
    "tail_bound": 8.58766910481719e-33,
    "quadrature_difference": 1.9196252382706555e-09,
    "initial_interval_bound": 5.224931883093982e-14,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00021230641724622278,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.9199847541059005
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 3.3436283769232535e-05,
    "time_difference": 1.2032341577008003e-09,
    "reference_bound": 1.5712862439360627e-08,
    "tail_bound": 1.7145119450477385e-32,
    "quadrature_difference": 3.8420936664785394e-09,
    "initial_interval_bound": 1.0449752974278463e-13,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00042461433623349566,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.9199876879605792
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.000997185680479349,
    "t_peak": 6.5012894397461024e-06,
    "time_difference": 4.419591830282995e-07,
    "reference_bound": 4.160063141235707e-06,
    "tail_bound": 5.646048849834701e-32,
    "sampling_difference": 1.508876218135266e-06,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.0009971892722787062,
    "t_peak": 6.5012894397461024e-06,
    "time_difference": 4.419591815998294e-07,
    "reference_bound": 4.160063130516818e-06,
    "tail_bound": 5.726567540671037e-32,
    "sampling_difference": 1.512362036773995e-06,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0017709809140357717,
    "t_peak": 0.012115276586285851,
    "time_difference": 4.419591815998294e-07,
    "reference_bound": 4.160063130516818e-06,
    "tail_bound": 5.685573067630009e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.0018183606137798236,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.9011697632233015e-12,
    "reference_bound": 5.3909620412517406e-11,
    "tail_bound": 5.580935592075471e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.0072734424551192944,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 1.082690458669871
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0018179413512935038,
    "t_peak": 0.012115276586285851,
    "time_difference": 6.498917999302725e-13,
    "reference_bound": 0.0,
    "tail_bound": 5.79166502218183e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.007271765405174015,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 1.0824999434776676
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 9.172308092696196e-07,
    "t_peak": 0.00014342298087573817,
    "time_difference": 1.901169763269017e-12,
    "reference_bound": 5.3909620412517406e-11,
    "tail_bound": 1.1372600614257301e-31,
    "sampling_difference": 1.8954038621127544e-08,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 5.824052606128948e-06,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 4.17877549148076
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 9.172399063641002e-07,
    "t_peak": 0.00014342298087573817,
    "time_difference": 1.901169767897022e-12,
    "reference_bound": 5.331041978216716e-11,
    "tail_bound": 7.949832101367039e-34,
    "sampling_difference": 1.9025024175889443e-08,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 3.0522644961996317e-09,
    "t_peak": 0.018678105957632904,
    "time_difference": 1.3301234820417487e-14,
    "reference_bound": 6.095168915213171e-13,
    "tail_bound": 1.1452098713297722e-31,
    "sampling_difference": 1.3174157453161548e-11,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 3.8761342977219855e-08,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 6.687280404786013e-05,
    "time_difference": 2.406468316882931e-09,
    "reference_bound": 3.142572395268424e-08,
    "tail_bound": 3.4229801382640785e-32,
    "quadrature_difference": 7.689873712831536e-09,
    "initial_interval_bound": 2.0899284364737925e-13,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00021230791898727288,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 0.9199906218132179
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 6.687093008620955e-05,
    "time_difference": 2.4064683050325405e-09,
    "reference_bound": 3.142573149016201e-08,
    "tail_bound": 3.4717954933596823e-32,
    "quadrature_difference": 7.644284422594753e-09,
    "initial_interval_bound": 2.090104077225735e-13,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00021230196952988191,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.9199654808720659
  },
  {
    "name": "D3_hold",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.0001337437341340697,
    "time_difference": 4.8129366219154715e-09,
    "reference_bound": 6.285145544284625e-08,
    "tail_bound": 6.894775631623761e-32,
    "quadrature_difference": 1.533415813542629e-08,
    "initial_interval_bound": 4.1800325136995276e-13,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.0004246098885171548,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.9199780513470126
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 2.6469461603976014e-05,
    "t_peak": 2.1544346900318822e-06,
    "time_difference": 2.7622448935934638e-08,
    "reference_bound": 2.6000394632723166e-07,
    "tail_bound": 3.479410380297871e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 2.6469461367147896e-05,
    "t_peak": 2.1544346900318822e-06,
    "time_difference": 2.76224489303437e-08,
    "reference_bound": 2.60003946285283e-07,
    "tail_bound": 3.4824754137881343e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 2.646944697729866e-05,
    "t_peak": 2.1544346900318822e-06,
    "time_difference": 2.76224489303437e-08,
    "reference_bound": 2.60003946285283e-07,
    "tail_bound": 3.480935936853651e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 7.070313391599429e-06,
    "t_peak": 0.012115276586285851,
    "time_difference": 7.426444404539862e-15,
    "reference_bound": 2.0838862624453574e-13,
    "tail_bound": 3.464907665480878e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.007240000912997815,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 1.0777125078850058
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 7.069930167514281e-06,
    "t_peak": 0.012115276586285851,
    "time_difference": 5.3664041810610734e-14,
    "reference_bound": 0.0,
    "tail_bound": 3.4969682684497486e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.007239608491534624,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 1.0777129550013493
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 7.377241317376172e-10,
    "t_peak": 2.431069583166875e-05,
    "time_difference": 5.366433930644693e-14,
    "reference_bound": 2.0838862624453574e-13,
    "tail_bound": 6.961875933930627e-33,
    "sampling_difference": 1.926717751616018e-11,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 1.3460223658111753e-06,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 0.9657751489602797
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 7.377245938115669e-10,
    "t_peak": 2.431069583166875e-05,
    "time_difference": 5.366335594158086e-14,
    "reference_bound": 2.0824382727409047e-13,
    "tail_bound": 3.062603863114433e-36,
    "sampling_difference": 1.926720761963037e-11,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 2.0329130289394575e-13,
    "t_peak": 0.018678105957632904,
    "time_difference": 3.783500265482152e-17,
    "reference_bound": 1.472423216674561e-16,
    "tail_bound": 6.96493852912291e-33,
    "sampling_difference": 6.386343683664796e-16,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 1.1869353486404533e-08,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 1.3107748045096801e-06,
    "time_difference": 1.5040428080066597e-10,
    "reference_bound": 1.964107747042765e-09,
    "tail_bound": 2.1094313813771137e-33,
    "quadrature_difference": 1.4690224988604499e-10,
    "initial_interval_bound": 4.2346314803268106e-13,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 7.473712595893298e-05,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 0.32385723204047473
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 1.3107743854815323e-06,
    "time_difference": 1.5040428075548187e-10,
    "reference_bound": 1.9641077758575256e-09,
    "tail_bound": 2.1112895921434966e-33,
    "quadrature_difference": 1.4688215196621088e-10,
    "initial_interval_bound": 4.2346355418497927e-13,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 7.473710206698804e-05,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.32385735372258917
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 2.621549189991212e-06,
    "time_difference": 3.008085615561478e-10,
    "reference_bound": 3.928215522900291e-09,
    "tail_bound": 4.22072097352061e-33,
    "quadrature_difference": 2.9378440185225586e-10,
    "initial_interval_bound": 8.469267022176603e-13,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.000149474228025921,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.3238572928815107
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.00010587784641590406,
    "t_peak": 2.1544346900318822e-06,
    "time_difference": 1.1048979574373855e-07,
    "reference_bound": 1.0400157853089267e-06,
    "tail_bound": 1.3917641521191484e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.00010587784262508728,
    "t_peak": 2.1544346900318822e-06,
    "time_difference": 1.1048979565437396e-07,
    "reference_bound": 1.040015784639151e-06,
    "tail_bound": 1.3966799026839115e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.00011038321447572746,
    "t_peak": 0.011838192867844908,
    "time_difference": 1.1048979565437396e-07,
    "reference_bound": 1.040015784639151e-06,
    "tail_bound": 1.3942108647143975e-32,
    "sampling_difference": 4.522729683332279e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.00011322937459690487,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.188231104184237e-13,
    "reference_bound": 3.3411871974957404e-12,
    "tail_bound": 1.3877995561652888e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.007246679974201912,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 1.0787067215442419
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.00011322323992036776,
    "t_peak": 0.012115276586285851,
    "time_difference": 8.586710173961774e-13,
    "reference_bound": 0.0,
    "tail_bound": 1.40064055457562e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.007246287354903537,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 1.0787071935138017
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.1803563874445146e-08,
    "t_peak": 2.431069583166875e-05,
    "time_difference": 8.586757774892734e-13,
    "reference_bound": 3.3411871974957404e-12,
    "tail_bound": 2.788440110740909e-32,
    "sampling_difference": 3.082733839209337e-10,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 1.346019830429542e-06,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 0.9657733298162322
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.180359350098507e-08,
    "t_peak": 2.431069583166875e-05,
    "time_difference": 8.586136950652937e-13,
    "reference_bound": 3.3319012363854475e-12,
    "tail_bound": 4.900166180983093e-35,
    "sampling_difference": 3.0827532191408594e-10,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.3026255270499236e-11,
    "t_peak": 0.018678105957632904,
    "time_difference": 2.421530317340727e-15,
    "reference_bound": 9.44336020428764e-15,
    "tail_bound": 2.793340263048563e-32,
    "sampling_difference": 4.2167050903655565e-14,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 1.1883595901600367e-08,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 5.243099218038721e-06,
    "time_difference": 6.016171232026639e-10,
    "reference_bound": 7.85643098817106e-09,
    "tail_bound": 8.437725525508455e-33,
    "quadrature_difference": 5.876089995441799e-10,
    "initial_interval_bound": 1.6938525921307243e-12,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 7.473712595893298e-05,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 0.32385723204047473
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 5.243092533738033e-06,
    "time_difference": 6.016171224795944e-10,
    "reference_bound": 7.856431451189567e-09,
    "tail_bound": 8.467527812019555e-33,
    "quadrature_difference": 5.872873340018062e-10,
    "initial_interval_bound": 1.6938590702387049e-12,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 7.473703067837435e-05,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.32385704437519847
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 1.0486191751776754e-05,
    "time_difference": 1.2032342456822581e-09,
    "reference_bound": 1.5712862439360627e-08,
    "tail_bound": 1.690525333752801e-32,
    "quadrature_difference": 1.1748963335459861e-09,
    "initial_interval_bound": 3.387711662369429e-12,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.00014947415663730734,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.3238571382078692
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.00042351138566361623,
    "t_peak": 2.1544346900318822e-06,
    "time_difference": 4.419591829749542e-07,
    "reference_bound": 4.160063141235707e-06,
    "tail_bound": 5.567056608476594e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.00042351132491026715,
    "t_peak": 2.1544346900318822e-06,
    "time_difference": 4.419591815464841e-07,
    "reference_bound": 4.160063130516818e-06,
    "tail_bound": 5.646465665118614e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0018068532241927837,
    "t_peak": 0.012115276586285851,
    "time_difference": 4.419591815464841e-07,
    "reference_bound": 4.160063130516818e-06,
    "tail_bound": 5.606580826271902e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.0018183606137798236,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.9011697632233015e-12,
    "reference_bound": 5.3909620412517406e-11,
    "tail_bound": 5.580935592075471e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.0072734424551192944,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 1.082690458669871
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0018182622616998096,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.3741497825952253e-11,
    "reference_bound": 0.0,
    "tail_bound": 5.632570905271137e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.007273049046799238,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 1.0826910307734376
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.8885558614294254e-07,
    "t_peak": 2.431069583166875e-05,
    "time_difference": 1.3741573998620458e-11,
    "reference_bound": 5.3909620412517406e-11,
    "tail_bound": 1.1213506497346607e-31,
    "sampling_difference": 4.932278207998162e-09,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 1.3460095968671195e-06,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 0.9657659872040111
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.8885749601576112e-07,
    "t_peak": 2.431069583166875e-05,
    "time_difference": 1.37378191210447e-11,
    "reference_bound": 5.331041978216716e-11,
    "tail_bound": 7.840265889572949e-34,
    "sampling_difference": 4.932405150625375e-09,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 8.376901662401875e-10,
    "t_peak": 0.018678105957632904,
    "time_difference": 1.54999459498423e-13,
    "reference_bound": 6.095168915213171e-13,
    "tail_bound": 1.1291908934269083e-31,
    "sampling_difference": 3.0320286506451698e-12,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 1.1940753524834412e-08,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 2.0972396872154882e-05,
    "time_difference": 2.4064684928106555e-09,
    "reference_bound": 3.142572395268424e-08,
    "tail_bound": 3.375090210203382e-32,
    "quadrature_difference": 2.3504359981767198e-09,
    "initial_interval_bound": 6.775410368522897e-12,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 7.473712595893298e-05,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 0.32385723204047473
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 2.0972291219977117e-05,
    "time_difference": 2.406468481241857e-09,
    "reference_bound": 3.142573149016201e-08,
    "tail_bound": 3.4232328371825805e-32,
    "quadrature_difference": 2.345283028274813e-09,
    "initial_interval_bound": 6.775512764641825e-12,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 7.473674945737402e-05,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.3238558257637396
  },
  {
    "name": "D3_hold",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 4.1944688092131996e-05,
    "time_difference": 4.8129369740525126e-09,
    "reference_bound": 6.285145544284625e-08,
    "tail_bound": 6.798323047385963e-32,
    "quadrature_difference": 4.695719026451533e-09,
    "initial_interval_bound": 1.3550923133164722e-11,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.000149473875416307,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.3238565289023516
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 1.045737273612836e-05,
    "t_peak": 2.945308040057342e-07,
    "time_difference": 2.762244893830781e-08,
    "reference_bound": 2.6000394632723166e-07,
    "tail_bound": 3.467372987556272e-33,
    "sampling_difference": 3.6252354756619525e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 1.045737280169348e-05,
    "t_peak": 2.945308040057342e-07,
    "time_difference": 2.7622448932716873e-08,
    "reference_bound": 2.60003946285283e-07,
    "tail_bound": 3.470427561150082e-33,
    "sampling_difference": 3.62526656740558e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 1.0457370567235061e-05,
    "t_peak": 2.945308040057342e-07,
    "time_difference": 2.7622448932716873e-08,
    "reference_bound": 2.60003946285283e-07,
    "tail_bound": 3.468898544112052e-33,
    "sampling_difference": 3.6252806663536903e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 7.070313391599429e-06,
    "t_peak": 0.012115276586285851,
    "time_difference": 7.426444404539862e-15,
    "reference_bound": 2.0838862624453574e-13,
    "tail_bound": 3.464907665480878e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.007240000912997815,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 1.0777125078850058
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 7.070217764422468e-06,
    "t_peak": 0.012115276586285851,
    "time_difference": 3.329785910930534e-14,
    "reference_bound": 0.0,
    "tail_bound": 3.4728830230692536e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.007239902990768607,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 1.0777567951675784
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.284411017634372e-10,
    "t_peak": 5.7649744861557675e-06,
    "time_difference": 3.3297949913599344e-14,
    "reference_bound": 2.0838862624453574e-13,
    "tail_bound": 6.93779068855013e-33,
    "sampling_difference": 6.098355529080718e-13,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 2.630473764115194e-07,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 0.18873729411200896
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.2844113094588684e-10,
    "t_peak": 5.7649744861557675e-06,
    "time_difference": 3.3297643520248455e-14,
    "reference_bound": 2.0824382727409047e-13,
    "tail_bound": 3.052152202978904e-36,
    "sampling_difference": 6.098956097679848e-13,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 5.273937969087193e-14,
    "t_peak": 0.018678105957632904,
    "time_difference": 1.0582406221435213e-17,
    "reference_bound": 1.472423216674561e-16,
    "tail_bound": 6.94084283208228e-33,
    "sampling_difference": 2.0391121586614913e-16,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 3.456327987420983e-09,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 3.658972383699387e-07,
    "time_difference": 1.5040427954977703e-10,
    "reference_bound": 1.964107747042765e-09,
    "tail_bound": 2.1021335776621876e-33,
    "quadrature_difference": 1.2398482089936348e-10,
    "initial_interval_bound": 1.946650716202738e-11,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 2.3417423255676075e-05,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 0.10147435802215281
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 3.65897184875059e-07,
    "time_difference": 1.5040427950416096e-10,
    "reference_bound": 1.9641077758575256e-09,
    "tail_bound": 2.1039854469995887e-33,
    "quadrature_difference": 1.2397957246272903e-10,
    "initial_interval_bound": 1.9466515699219516e-11,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 2.3417419832003776e-05,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.1014744137524365
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 7.317944232449976e-07,
    "time_difference": 3.00808559053938e-10,
    "reference_bound": 3.928215522900291e-09,
    "tail_bound": 4.206119024661776e-33,
    "quadrature_difference": 2.479643933620925e-10,
    "initial_interval_bound": 3.89330228612469e-11,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 4.683484308767985e-05,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.10147438588728494
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 4.182949094451344e-05,
    "t_peak": 2.945308040057342e-07,
    "time_difference": 1.1048979575323124e-07,
    "reference_bound": 1.0400157853089267e-06,
    "tail_bound": 1.3869491950225088e-32,
    "sampling_difference": 1.450094190264781e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 4.182949199353397e-05,
    "t_peak": 2.945308040057342e-07,
    "time_difference": 1.1048979566386664e-07,
    "reference_bound": 1.040015784639151e-06,
    "tail_bound": 1.3918481701013305e-32,
    "sampling_difference": 1.450143935786746e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.00011254332266197172,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.1048979566386664e-07,
    "reference_bound": 1.040015784639151e-06,
    "tail_bound": 1.3893959076177582e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.00011322937459690487,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.188231104184237e-13,
    "reference_bound": 3.3411871974957404e-12,
    "tail_bound": 1.3877995561652888e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.007246679974201912,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 1.0787067215442419
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.00011322784375379888,
    "t_peak": 0.012115276586285851,
    "time_difference": 5.327803456627369e-13,
    "reference_bound": 0.0,
    "tail_bound": 1.390993864896062e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.007246582000243128,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 1.0787510554298128
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 2.0550562257209514e-09,
    "t_peak": 5.7649744861557675e-06,
    "time_difference": 5.327817985262296e-13,
    "reference_bound": 3.3411871974957404e-12,
    "tail_bound": 2.778793421061351e-32,
    "sampling_difference": 9.754486071966843e-12,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 2.630471968922818e-07,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 0.18873716530640894
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 2.0550580951341894e-09,
    "t_peak": 5.7649744861557675e-06,
    "time_difference": 5.327622963239753e-13,
    "reference_bound": 3.3319012363854475e-12,
    "tail_bound": 4.883443524766247e-35,
    "sampling_difference": 9.758329756287756e-12,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 3.3793095356741618e-12,
    "t_peak": 0.018678105957632904,
    "time_difference": 6.772854696012368e-16,
    "reference_bound": 9.44336020428764e-15,
    "tail_bound": 2.7836768507127864e-32,
    "sampling_difference": 1.3409375125729114e-14,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 3.4604129645303417e-09,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 1.4635889534797547e-06,
    "time_difference": 6.016171181991081e-10,
    "reference_bound": 7.85643098817106e-09,
    "tail_bound": 8.40853431064875e-33,
    "quadrature_difference": 4.959392835974539e-10,
    "initial_interval_bound": 7.786602864810952e-11,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 2.3417423255676075e-05,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 0.10147435802215281
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 1.4635881003941419e-06,
    "time_difference": 6.016171174691266e-10,
    "reference_bound": 7.856431451189567e-09,
    "tail_bound": 8.438234893903798e-33,
    "quadrature_difference": 4.958552992772114e-10,
    "initial_interval_bound": 7.786616479171513e-11,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 2.341740960630627e-05,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.10147436944154883
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 2.927177053873897e-06,
    "time_difference": 1.2032342356682347e-09,
    "reference_bound": 1.5712862439360627e-08,
    "tail_bound": 1.684676920455255e-32,
    "quadrature_difference": 9.917945828746653e-10,
    "initial_interval_bound": 1.5573219343982466e-10,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 4.683483286198235e-05,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.10147436373184883
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.00016731796377805375,
    "t_peak": 2.945308040057342e-07,
    "time_difference": 4.4195918301292495e-07,
    "reference_bound": 4.160063141235707e-06,
    "tail_bound": 5.547796780090035e-32,
    "sampling_difference": 5.800376761059124e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.00016731798056101427,
    "t_peak": 2.945308040057342e-07,
    "time_difference": 4.4195918158445487e-07,
    "reference_bound": 4.160063130516818e-06,
    "tail_bound": 5.626934862782058e-32,
    "sampling_difference": 5.8011726084206605e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.001815608119420201,
    "t_peak": 0.012115276586285851,
    "time_difference": 4.4195918158445487e-07,
    "reference_bound": 4.160063130516818e-06,
    "tail_bound": 5.587320997885343e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.0018183606137798236,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.9011697632233015e-12,
    "reference_bound": 5.3909620412517406e-11,
    "tail_bound": 5.580935592075471e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.0072734424551192944,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 1.082690458669871
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.001818336068762326,
    "t_peak": 0.012115276586285851,
    "time_difference": 8.525394253131697e-12,
    "reference_bound": 0.0,
    "tail_bound": 5.593780274546672e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.007273344275049304,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 1.0827349794635015
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 3.288080943517119e-08,
    "t_peak": 5.7649744861557675e-06,
    "time_difference": 8.525417499224156e-12,
    "reference_bound": 5.3909620412517406e-11,
    "tail_bound": 1.1174715866622143e-31,
    "sampling_difference": 1.5588726871672772e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 2.630464754813695e-07,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 0.18873664769188117
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 3.288092952214703e-08,
    "t_peak": 5.7649744861557675e-06,
    "time_difference": 8.524196741183605e-12,
    "reference_bound": 5.331041978216716e-11,
    "tail_bound": 7.813509639625995e-34,
    "sampling_difference": 1.561332761006041e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 2.1730004886730093e-10,
    "t_peak": 0.018678105957632904,
    "time_difference": 4.3349114086982146e-14,
    "reference_bound": 6.095168915213171e-13,
    "tail_bound": 1.1252850741045126e-31,
    "sampling_difference": 9.50659761423534e-13,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 3.476800781876815e-09,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 5.854355813919019e-06,
    "time_difference": 2.4064684727964324e-09,
    "reference_bound": 3.142572395268424e-08,
    "tail_bound": 3.3634137242595e-32,
    "quadrature_difference": 1.9837571343898157e-09,
    "initial_interval_bound": 3.114641145924381e-10,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 2.3417423255676075e-05,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 0.10147435802215281
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 5.854342347077282e-06,
    "time_difference": 2.4064684611170285e-09,
    "reference_bound": 3.142573149016201e-08,
    "tail_bound": 3.411392070256812e-32,
    "quadrature_difference": 1.9824127868396988e-09,
    "initial_interval_bound": 3.114662637674411e-10,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 2.3417369388309128e-05,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.10147419516540264
  },
  {
    "name": "D3_hold",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 1.17086981609963e-05,
    "time_difference": 4.812936933913461e-09,
    "reference_bound": 6.285145544284625e-08,
    "tail_bound": 6.774805794516313e-32,
    "quadrature_difference": 3.9661699212295145e-09,
    "initial_interval_bound": 6.229303783598792e-10,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 4.68347926439852e-05,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.10147427659380602
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 3.835467924610049e-06,
    "t_peak": 1.025173542813052e-07,
    "time_difference": 2.7622448927657445e-08,
    "reference_bound": 2.6000394632723166e-07,
    "tail_bound": 3.4643828472805245e-33,
    "sampling_difference": 8.066909514936848e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 3.835467933580757e-06,
    "t_peak": 1.025173542813052e-07,
    "time_difference": 2.762244892206651e-08,
    "reference_bound": 2.60003946285283e-07,
    "tail_bound": 3.46743482170576e-33,
    "sampling_difference": 8.067042268623432e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 7.0299750490198155e-06,
    "t_peak": 0.012115276586285851,
    "time_difference": 2.762244892206651e-08,
    "reference_bound": 2.60003946285283e-07,
    "tail_bound": 3.4659084038363036e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 7.070313391599429e-06,
    "t_peak": 0.012115276586285851,
    "time_difference": 7.426444404539862e-15,
    "reference_bound": 2.0838862624453574e-13,
    "tail_bound": 3.464907665480878e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.007240000912997815,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 1.0777125078850058
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 7.070289126799164e-06,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.808636259880525e-14,
    "reference_bound": 0.0,
    "tail_bound": 3.466900143348276e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.007239976065842344,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 1.0777676733737336
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 2.540130007847323e-11,
    "t_peak": 5.906535720408044e-07,
    "time_difference": 1.8086382694299987e-14,
    "reference_bound": 2.0838862624453574e-13,
    "tail_bound": 6.931807808829153e-33,
    "sampling_difference": 4.7384538121780055e-14,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 5.839256640676679e-08,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 0.04189684432597265
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 2.540129943227543e-11,
    "t_peak": 5.906535720408044e-07,
    "time_difference": 1.808631427049091e-14,
    "reference_bound": 2.0824382727409047e-13,
    "tail_bound": 3.049555080879412e-36,
    "sampling_difference": 5.171558654235061e-14,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.3484390602405328e-14,
    "t_peak": 0.018678105957632904,
    "time_difference": 2.3568516992560036e-18,
    "reference_bound": 1.472423216674561e-16,
    "tail_bound": 6.934857355239201e-33,
    "sampling_difference": 7.961776353416224e-17,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 9.919343293746082e-10,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 1.0478930733091845e-07,
    "time_difference": 1.5040427680398148e-10,
    "reference_bound": 1.964107747042765e-09,
    "tail_bound": 2.100320771743088e-33,
    "quadrature_difference": 7.616551942726806e-11,
    "initial_interval_bound": 8.191438306851632e-10,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 7.527809315045319e-06,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 0.032620139680494147
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 1.0478930071474802e-07,
    "time_difference": 1.5040427675796827e-10,
    "reference_bound": 1.9641077758575256e-09,
    "tail_bound": 2.102171065305528e-33,
    "quadrature_difference": 7.616504491225093e-11,
    "initial_interval_bound": 8.19143983447595e-10,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 7.527808839755705e-06,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.032620160305220774
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 2.0957860804566647e-07,
    "time_difference": 3.0080855356194975e-10,
    "reference_bound": 3.928215522900291e-09,
    "tail_bound": 4.202491837048616e-33,
    "quadrature_difference": 1.52330564339519e-10,
    "initial_interval_bound": 1.6382878141327582e-09,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 1.5055618154801024e-05,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.03262014999285387
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 1.5341871698440197e-05,
    "t_peak": 1.025173542813052e-07,
    "time_difference": 1.1048979571062978e-07,
    "reference_bound": 1.0400157853089267e-06,
    "tail_bound": 1.3857531389122098e-32,
    "sampling_difference": 3.2267638059747393e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 1.5341871841970614e-05,
    "t_peak": 1.025173542813052e-07,
    "time_difference": 1.1048979562126519e-07,
    "reference_bound": 1.040015784639151e-06,
    "tail_bound": 1.39064794546909e-32,
    "sampling_difference": 3.226976211483638e-09,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0001130676199262211,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.1048979562126519e-07,
    "reference_bound": 1.040015784639151e-06,
    "tail_bound": 1.388199851507459e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.00011322937459690487,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.188231104184237e-13,
    "reference_bound": 3.3411871974957404e-12,
    "tail_bound": 1.3877995561652888e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.007246679974201912,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 1.0787067215442419
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.00011322898616773216,
    "t_peak": 0.012115276586285851,
    "time_difference": 2.893850761028518e-13,
    "reference_bound": 0.0,
    "tail_bound": 1.388597584153159e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.007246655114734858,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 1.0787619395038657
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 4.0642083225584044e-10,
    "t_peak": 5.906535720408044e-07,
    "time_difference": 2.8938539763075223e-13,
    "reference_bound": 3.3411871974957404e-12,
    "tail_bound": 2.776397140318448e-32,
    "sampling_difference": 5.504645826609283e-13,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 5.839257086073481e-08,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 0.041896847521708275
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 4.0642079091640686e-10,
    "t_peak": 5.906535720408044e-07,
    "time_difference": 2.8938102832785455e-13,
    "reference_bound": 3.3319012363854475e-12,
    "tail_bound": 4.87928812940706e-35,
    "sampling_difference": 8.274493846776098e-13,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 8.639959245270109e-13,
    "t_peak": 0.018678105957632904,
    "time_difference": 1.508392131957757e-16,
    "reference_bound": 9.44336020428764e-15,
    "tail_bound": 2.781276414574524e-32,
    "sampling_difference": 5.1909637678585104e-15,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 9.930778984197519e-10,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 4.191572293236738e-07,
    "time_difference": 6.016171072159259e-10,
    "reference_bound": 7.85643098817106e-09,
    "tail_bound": 8.401283086972351e-33,
    "quadrature_difference": 3.0466207770907224e-10,
    "initial_interval_bound": 3.276575322740653e-09,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 7.527809315045319e-06,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 0.032620139680494147
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 4.1915712387961846e-07,
    "time_difference": 6.016171064795887e-10,
    "reference_bound": 7.856431451189567e-09,
    "tail_bound": 8.430958398097822e-33,
    "quadrature_difference": 3.0465448437956677e-10,
    "initial_interval_bound": 3.276577757365971e-09,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 7.527807421334114e-06,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.03262015415879216
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 8.383143532032923e-07,
    "time_difference": 1.2032342136955147e-09,
    "reference_bound": 1.5712862439360627e-08,
    "tail_bound": 1.6832241485070174e-32,
    "quadrature_difference": 6.09316562088639e-10,
    "initial_interval_bound": 6.553153080106624e-09,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 1.5055616736379434e-05,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.03262014691964064
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 6.136748679376079e-05,
    "t_peak": 1.025173542813052e-07,
    "time_difference": 4.4195918284251913e-07,
    "reference_bound": 4.160063141235707e-06,
    "tail_bound": 5.543012555648839e-32,
    "sampling_difference": 1.2907055223898957e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 6.136748909018972e-05,
    "t_peak": 1.025173542813052e-07,
    "time_difference": 4.4195918141404904e-07,
    "reference_bound": 4.160063130516818e-06,
    "tail_bound": 5.622083304373398e-32,
    "sampling_difference": 1.2910453687077581e-08,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0018177126010253026,
    "t_peak": 0.012115276586285851,
    "time_difference": 4.4195918141404904e-07,
    "reference_bound": 4.160063130516818e-06,
    "tail_bound": 5.582536773444148e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.0018183606137798236,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.9011697632233015e-12,
    "reference_bound": 5.3909620412517406e-11,
    "tail_bound": 5.580935592075471e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.0072734424551192944,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 1.082690458669871
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0018183543866677632,
    "t_peak": 0.012115276586285851,
    "time_difference": 4.6303684301815794e-12,
    "reference_bound": 0.0,
    "tail_bound": 5.584144491695362e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.007273417546671053,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 1.082745886928468
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 6.507881179206739e-09,
    "t_peak": 0.00806526691284127,
    "time_difference": 4.630373574684837e-12,
    "reference_bound": 5.3909620412517406e-11,
    "tail_bound": 1.1165080083770831e-31,
    "sampling_difference": 7.10733511587912e-13,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 5.84387971085313e-08,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 0.04193001499535915
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 6.50273265466251e-09,
    "t_peak": 5.906535720408044e-07,
    "time_difference": 4.630096453245673e-12,
    "reference_bound": 5.331041978216716e-11,
    "tail_bound": 7.806861007051295e-34,
    "sampling_difference": 1.3239190154841757e-11,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 5.555109279910185e-11,
    "t_peak": 0.018678105957632904,
    "time_difference": 9.65388639106173e-15,
    "reference_bound": 6.095168915213171e-13,
    "tail_bound": 1.1243148471868056e-31,
    "sampling_difference": 3.5678495188876964e-13,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 9.976638945456627e-10,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 1.6766289172946952e-06,
    "time_difference": 2.4064684288637038e-09,
    "reference_bound": 3.142572395268424e-08,
    "tail_bound": 3.3605132347889406e-32,
    "quadrature_difference": 1.218648310836289e-09,
    "initial_interval_bound": 1.3106301290962612e-08,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 7.527809315045319e-06,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 0.032620139680494147
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 1.676627256923106e-06,
    "time_difference": 2.4064684170825673e-09,
    "reference_bound": 3.142573149016201e-08,
    "tail_bound": 3.4084507588168736e-32,
    "quadrature_difference": 1.2185267474815425e-09,
    "initial_interval_bound": 1.3106339627770578e-08,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 7.527801860228939e-06,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.03262013006092435
  },
  {
    "name": "D3_hold",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 3.353256174217801e-06,
    "time_difference": 4.812936845946271e-09,
    "reference_bound": 6.285145544284625e-08,
    "tail_bound": 6.768963993605815e-32,
    "quadrature_difference": 2.4371750583178314e-09,
    "initial_interval_bound": 2.621264091873319e-08,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 1.5055611175274258e-05,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.03262013487071092
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 2.085133145065806e-06,
    "t_peak": 1.1561109149403979e-07,
    "time_difference": 2.7622448940506952e-08,
    "reference_bound": 2.6000394632723166e-07,
    "tail_bound": 3.4636368111976535e-33,
    "sampling_difference": 3.95538062026386e-08,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 2.0851331979859203e-06,
    "t_peak": 1.1561109149403979e-07,
    "time_difference": 2.7622448934916015e-08,
    "reference_bound": 2.60003946285283e-07,
    "tail_bound": 3.4666881371513296e-33,
    "sampling_difference": 3.9553842740250965e-08,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 7.05973452556685e-06,
    "t_peak": 0.012115276586285851,
    "time_difference": 2.7622448934916015e-08,
    "reference_bound": 2.60003946285283e-07,
    "tail_bound": 3.4651623677534325e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 7.070313391599429e-06,
    "t_peak": 0.012115276586285851,
    "time_difference": 7.426444404539862e-15,
    "reference_bound": 2.0838862624453574e-13,
    "tail_bound": 3.464907665480878e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.007240000912997815,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 1.0777125078850058
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 7.070307563614326e-06,
    "t_peak": 0.012115276586285851,
    "time_difference": 3.8816320045716716e-14,
    "reference_bound": 0.0,
    "tail_bound": 3.465407422708006e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.00723999494514107,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 1.077770483810906
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 7.509431483169999e-12,
    "t_peak": 1.4677992676220674e-07,
    "time_difference": 3.8816324341006165e-14,
    "reference_bound": 2.0838862624453574e-13,
    "tail_bound": 6.930315088188883e-33,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.9376723555100997e-08,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 0.013902858193973746
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 7.509431328258882e-12,
    "t_peak": 1.4677992676220674e-07,
    "time_difference": 3.8816342029275153e-14,
    "reference_bound": 2.0824382727409047e-13,
    "tail_bound": 3.048907119840538e-36,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 3.2055481413845153e-15,
    "t_peak": 0.018230450029011067,
    "time_difference": 1.6301067119950415e-18,
    "reference_bound": 1.472423216674561e-16,
    "tail_bound": 6.933363986637892e-33,
    "sampling_difference": 9.50856286713221e-18,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 2.6468270602857595e-10,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 3.944198371530168e-08,
    "time_difference": 1.50408020234222e-10,
    "reference_bound": 1.964107747042765e-09,
    "tail_bound": 2.0998684790403474e-33,
    "quadrature_difference": 1.2074670445170263e-11,
    "initial_interval_bound": 1.0527601867967157e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 3.1804022740812407e-06,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 0.013781587986473423
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 3.9441983874990714e-08,
    "time_difference": 1.504080201755984e-10,
    "reference_bound": 1.9641077758575256e-09,
    "tail_bound": 2.101718379459666e-33,
    "quadrature_difference": 1.2074547885584228e-11,
    "initial_interval_bound": 1.0527601786807854e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 3.180402286957757e-06,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.013781597626092162
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 7.88839675902924e-08,
    "time_difference": 3.0081604040982037e-10,
    "reference_bound": 3.928215522900291e-09,
    "tail_bound": 4.201586858500013e-33,
    "quadrature_difference": 2.414921833075449e-11,
    "initial_interval_bound": 2.105520365477501e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 6.3608045610389975e-06,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.013781592806281114
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 8.340532580263224e-06,
    "t_peak": 1.1561109149403979e-07,
    "time_difference": 1.1048979576202781e-07,
    "reference_bound": 1.0400157853089267e-06,
    "tail_bound": 1.3854547244790614e-32,
    "sampling_difference": 1.582152248105544e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 8.34053342698427e-06,
    "t_peak": 1.1561109149403979e-07,
    "time_difference": 1.1048979567266321e-07,
    "reference_bound": 1.040015784639151e-06,
    "tail_bound": 1.390348491023684e-32,
    "sampling_difference": 1.582158094119643e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.00011318702735381535,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.1048979567266321e-07,
    "reference_bound": 1.040015784639151e-06,
    "tail_bound": 1.3879014370743106e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.00011322937459690487,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.188231104184237e-13,
    "reference_bound": 3.3411871974957404e-12,
    "tail_bound": 1.3877995561652888e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.007246679974201912,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 1.0787067215442419
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.00011322928130264307,
    "t_peak": 0.012115276586285851,
    "time_difference": 6.210602695849765e-13,
    "reference_bound": 0.0,
    "tail_bound": 1.387999715273417e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.007246674003369156,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 1.0787647513307634
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.201509111653831e-10,
    "t_peak": 1.4677992676220674e-07,
    "time_difference": 6.210603383097584e-13,
    "reference_bound": 3.3411871974957404e-12,
    "tail_bound": 2.775799271438706e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.937672475408833e-08,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 0.01390285905425081
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.2015090125214212e-10,
    "t_peak": 1.4677992676220674e-07,
    "time_difference": 6.210614724684025e-13,
    "reference_bound": 3.3319012363854475e-12,
    "tail_bound": 4.878251391744861e-35,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 2.0538020668755491e-13,
    "t_peak": 0.018230450029011067,
    "time_difference": 1.0432670205951796e-16,
    "reference_bound": 9.44336020428764e-15,
    "tail_bound": 2.7806775089571194e-32,
    "sampling_difference": 6.18883096848599e-16,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 2.6497315393270804e-10,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 1.5776793486120673e-07,
    "time_difference": 6.01632080936888e-10,
    "reference_bound": 7.85643098817106e-09,
    "tail_bound": 8.39947391616139e-33,
    "quadrature_difference": 4.8298681780681054e-11,
    "initial_interval_bound": 4.211040747186863e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 3.1804022740812407e-06,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 0.013781587986473423
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 1.577679374545031e-07,
    "time_difference": 6.016320799987836e-10,
    "reference_bound": 7.856431451189567e-09,
    "tail_bound": 8.42914292209646e-33,
    "quadrature_difference": 4.829672080665805e-11,
    "initial_interval_bound": 4.2110406153868764e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 3.1804023263588195e-06,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.013781597796828294
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 3.155358723157098e-07,
    "time_difference": 1.2032641609356717e-09,
    "reference_bound": 1.5712862439360627e-08,
    "tail_bound": 1.6828616838257848e-32,
    "quadrature_difference": 9.65954025873391e-11,
    "initial_interval_bound": 8.422081362573739e-08,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 6.36080460044006e-06,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.01378159289164915
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 3.3362130321052896e-05,
    "t_peak": 1.1561109149403979e-07,
    "time_difference": 4.4195918304811123e-07,
    "reference_bound": 4.160063141235707e-06,
    "tail_bound": 5.541818897916246e-32,
    "sampling_difference": 6.328608992422176e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 3.336214386853953e-05,
    "t_peak": 1.1561109149403979e-07,
    "time_difference": 4.4195918161964114e-07,
    "reference_bound": 4.160063130516818e-06,
    "tail_bound": 5.620872847383217e-32,
    "sampling_difference": 6.32870252839372e-07,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.0018181910466923115,
    "t_peak": 0.012115276586285851,
    "time_difference": 4.4195918161964114e-07,
    "reference_bound": 4.160063130516818e-06,
    "tail_bound": 5.581343115711553e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 0.0018183606137798236,
    "t_peak": 0.012115276586285851,
    "time_difference": 1.9011697632233015e-12,
    "reference_bound": 5.3909620412517406e-11,
    "tail_bound": 5.580935592075471e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.0072734424551192944,
    "calibration_C": 0.006717933456303857,
    "observed_over_prediction": 1.082690458669871
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0018183591181111058,
    "t_peak": 0.012115276586285851,
    "time_difference": 9.936909333833359e-12,
    "reference_bound": 0.0,
    "tail_bound": 5.581740376967837e-32,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 0.007273436472444423,
    "calibration_C": 0.006717566544911358,
    "observed_over_prediction": 1.0827487042840156
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.9224150542076628e-09,
    "t_peak": 1.4677992676220674e-07,
    "time_difference": 9.936910433428503e-12,
    "reference_bound": 5.3909620412517406e-11,
    "tail_bound": 1.116267596904331e-31,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.937672954744822e-08,
    "calibration_C": 1.3937223040583067e-06,
    "observed_over_prediction": 0.013902862493501138
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.922414420034274e-09,
    "t_peak": 1.4677992676220674e-07,
    "time_difference": 9.93698355949444e-12,
    "reference_bound": 5.331041978216716e-11,
    "tail_bound": 7.805202226791778e-34,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.3204488289821563e-11,
    "t_peak": 0.018678105957632904,
    "time_difference": 6.6768760156393975e-15,
    "reference_bound": 6.095168915213171e-13,
    "tail_bound": 1.1240727769337923e-31,
    "sampling_difference": 4.4648517375575566e-14,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 2.661858039909847e-10,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 6.310717394448269e-07,
    "time_difference": 2.406528323747552e-09,
    "reference_bound": 3.142572395268424e-08,
    "tail_bound": 3.359789566464556e-32,
    "quadrature_difference": 1.9319472712272421e-10,
    "initial_interval_bound": 1.684416298874745e-07,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 3.1804022740812407e-06,
    "calibration_C": 0.00023077182957455944,
    "observed_over_prediction": 0.013781587986473423
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 6.310717834071478e-07,
    "time_difference": 2.406528308737712e-09,
    "reference_bound": 3.142573149016201e-08,
    "tail_bound": 3.407716905755058e-32,
    "quadrature_difference": 1.9316335019485606e-10,
    "initial_interval_bound": 1.6844160754435493e-07,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 3.1804024956374545e-06,
    "calibration_C": 0.00023077166909418582,
    "observed_over_prediction": 0.013781598530361296
  },
  {
    "name": "D3_hold",
    "N": 256,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 1.2621435228519748e-06,
    "time_difference": 4.813056632485264e-09,
    "reference_bound": 6.285145544284625e-08,
    "tail_bound": 6.767506472219614e-32,
    "quadrature_difference": 3.8635807731758027e-10,
    "initial_interval_bound": 3.3688323743182944e-07,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 6.360804769718696e-06,
    "calibration_C": 0.0004615434986687453,
    "observed_over_prediction": 0.013781593258415525
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.03125,
    "t_peak": 0.0,
    "time_difference": 0.0024179490866438314,
    "reference_bound": 0.016167478079651982,
    "tail_bound": 2.0768118266827626e-44,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.03125,
    "t_peak": 0.0,
    "time_difference": 0.0024179490690993764,
    "reference_bound": 0.01616747801530229,
    "tail_bound": 1.879865403565975e-42,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.03125,
    "t_peak": 0.0,
    "time_difference": 0.0024179490690993764,
    "reference_bound": 0.01616747801530229,
    "tail_bound": 1.879865403565975e-42,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 4.002083518164849e-10,
    "t_peak": 2.046712889901068e-10,
    "time_difference": 2.2181111481321916e-11,
    "reference_bound": 1.5968438205000242e-10,
    "tail_bound": 1.868330117413156e-42,
    "sampling_difference": 7.475253401848092e-14,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 4.0981335226008054e-07,
    "calibration_C": 9.176198519961227e-06,
    "observed_over_prediction": 0.04466047147613499
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0,
    "t_peak": 0.0,
    "time_difference": 0.0,
    "reference_bound": 0.0,
    "tail_bound": 0.0,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 0.0,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 4.002083518164849e-10,
    "t_peak": 2.046712889901068e-10,
    "time_difference": 2.2181111481321916e-11,
    "reference_bound": 1.5968438205000242e-10,
    "tail_bound": 1.868330117413156e-42,
    "sampling_difference": 7.475253401848092e-14,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 9.199998696047611e-07,
    "calibration_C": 1.4566307183655487e-05,
    "observed_over_prediction": 0.06315944446352686
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 4.002083559124374e-10,
    "t_peak": 2.046712889901068e-10,
    "time_difference": 2.218111147086282e-11,
    "reference_bound": 1.5968438139128892e-10,
    "tail_bound": 1.8683301376195804e-42,
    "sampling_difference": 7.475247440884745e-14,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 3.865871960251303e-17,
    "t_peak": 1.8678105957632902e-08,
    "time_difference": 7.694053607815058e-20,
    "reference_bound": 1.8614564471583496e-18,
    "tail_bound": 3.7334823327798695e-42,
    "sampling_difference": 1.1729461498080848e-19,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 2.8438000821898104e-12,
    "calibration_C": 5.25458197793935e-10,
    "observed_over_prediction": 0.005412038662883403
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 0.0003063464363731011,
    "time_difference": 1.20644898825623e-05,
    "reference_bound": 9.998636910100016e-05,
    "tail_bound": 1.2590903519821942e-44,
    "quadrature_difference": 3.3877491682700496e-09,
    "initial_interval_bound": 5.421010862427522e-20,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.022007183901672195,
    "calibration_C": 0.04349203939781555,
    "observed_over_prediction": 0.5060048736821833
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 0.0003063464355544895,
    "time_difference": 1.2064489798126301e-05,
    "reference_bound": 9.99863687948956e-05,
    "tail_bound": 1.1396893845869769e-42,
    "quadrature_difference": 3.3877490196259318e-09,
    "initial_interval_bound": 0.0,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.022007183842865125,
    "calibration_C": 0.04349203673977196,
    "observed_over_prediction": 0.50600490325486
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.0006126928719275906,
    "time_difference": 2.41289796806886e-05,
    "reference_bound": 0.00019997273789589576,
    "tail_bound": 1.152280288106799e-42,
    "quadrature_difference": 6.775498187895981e-09,
    "initial_interval_bound": 5.421010862427522e-20,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.04401436774453732,
    "calibration_C": 0.08698407613758749,
    "observed_over_prediction": 0.5060048884685212
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.125,
    "t_peak": 0.0,
    "time_difference": 0.009671796346575326,
    "reference_bound": 0.06466991231860793,
    "tail_bound": 8.30724730673105e-44,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.125,
    "t_peak": 0.0,
    "time_difference": 0.009671796065864045,
    "reference_bound": 0.06466991128901291,
    "tail_bound": 2.9939422053732417e-41,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.125,
    "t_peak": 0.0,
    "time_difference": 0.009671796065864045,
    "reference_bound": 0.06466991128901291,
    "tail_bound": 2.9939422053732417e-41,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 6.403333432458045e-09,
    "t_peak": 2.046712889901068e-10,
    "time_difference": 3.548977842031873e-10,
    "reference_bound": 2.554950144418287e-09,
    "tail_bound": 2.9893280909131863e-41,
    "sampling_difference": 1.1960434055581014e-12,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 4.098133396773149e-07,
    "calibration_C": 9.176198519961227e-06,
    "observed_over_prediction": 0.04466047010489552
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0,
    "t_peak": 0.0,
    "time_difference": 0.0,
    "reference_bound": 0.0,
    "tail_bound": 0.0,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 0.0,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 6.403333432458045e-09,
    "t_peak": 2.046712889901068e-10,
    "time_difference": 3.548977842031873e-10,
    "reference_bound": 2.554950144418287e-09,
    "tail_bound": 2.9893280909131863e-41,
    "sampling_difference": 1.1960434055581014e-12,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 9.199998413574073e-07,
    "calibration_C": 1.4566307183655487e-05,
    "observed_over_prediction": 0.0631594425243014
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 6.403333694598999e-09,
    "t_peak": 2.046712889901068e-10,
    "time_difference": 3.5489778353380514e-10,
    "reference_bound": 2.5549501022606228e-09,
    "tail_bound": 2.9893282201913286e-41,
    "sampling_difference": 1.1960395905415593e-12,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 2.474157879070666e-15,
    "t_peak": 1.8678105957632902e-08,
    "time_difference": 4.924194285889079e-18,
    "reference_bound": 1.1913321545881586e-16,
    "tail_bound": 5.973571635678874e-41,
    "sampling_difference": 7.506849255522158e-18,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 2.843799880481212e-12,
    "calibration_C": 5.25458197793935e-10,
    "observed_over_prediction": 0.005412038279011576
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 0.0012253857454924044,
    "time_difference": 4.82579595302492e-05,
    "reference_bound": 0.00039994547640400063,
    "tail_bound": 5.036361407928777e-44,
    "quadrature_difference": 1.3550996673080198e-08,
    "initial_interval_bound": 2.168404344971009e-19,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.022007183901672195,
    "calibration_C": 0.04349203939781555,
    "observed_over_prediction": 0.5060048736821833
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 0.0012253857323946207,
    "time_difference": 4.82579581792732e-05,
    "reference_bound": 0.00039994547150632776,
    "tail_bound": 1.8151108813738294e-41,
    "quadrature_difference": 1.355099429369011e-08,
    "initial_interval_bound": 2.168404344971009e-19,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.02200718366644395,
    "calibration_C": 0.04349203673977196,
    "observed_over_prediction": 0.5060048991984583
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.002450771477887025,
    "time_difference": 9.65159177095224e-05,
    "reference_bound": 0.0007998909479103284,
    "tail_bound": 1.820147242781758e-41,
    "quadrature_difference": 2.710199096677031e-08,
    "initial_interval_bound": 4.336808689942018e-19,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.04401436756811614,
    "calibration_C": 0.08698407613758749,
    "observed_over_prediction": 0.5060048864403204
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.5,
    "t_peak": 0.0,
    "time_difference": 0.0386871853863013,
    "reference_bound": 0.2586796492744317,
    "tail_bound": 3.32289892269242e-43,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.5,
    "t_peak": 0.0,
    "time_difference": 0.03868718089492081,
    "reference_bound": 0.2586796328009123,
    "tail_bound": 4.784769971808657e-40,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.5,
    "t_peak": 0.0,
    "time_difference": 0.03868718089492081,
    "reference_bound": 0.2586796328009123,
    "tail_bound": 4.784769971808657e-40,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 1.0245332233656496e-07,
    "t_peak": 2.046712889901068e-10,
    "time_difference": 5.6783645793813445e-09,
    "reference_bound": 4.087920433426083e-08,
    "tail_bound": 4.7829243260262174e-40,
    "sampling_difference": 1.9136877609736877e-11,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 4.098132893462598e-07,
    "calibration_C": 9.176198519961227e-06,
    "observed_over_prediction": 0.04466046461993844
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0,
    "t_peak": 0.0,
    "time_difference": 0.0,
    "reference_bound": 0.0,
    "tail_bound": 0.0,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 0.0,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.0245332233656496e-07,
    "t_peak": 2.046712889901068e-10,
    "time_difference": 5.6783645793813445e-09,
    "reference_bound": 4.087920433426083e-08,
    "tail_bound": 4.7829243260262174e-40,
    "sampling_difference": 1.9136877609736877e-11,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 9.19999728368009e-07,
    "calibration_C": 1.4566307183655487e-05,
    "observed_over_prediction": 0.0631594347674007
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.0245333911358398e-07,
    "t_peak": 2.046712889901068e-10,
    "time_difference": 5.678364536540882e-09,
    "reference_bound": 4.0879201636169964e-08,
    "tail_bound": 4.782925152306126e-40,
    "sampling_difference": 1.9136633448664948e-11,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.5834605933505837e-13,
    "t_peak": 1.8678105957632902e-08,
    "time_difference": 3.151484283801122e-16,
    "reference_bound": 7.624526516578684e-15,
    "tail_bound": 9.557713998793404e-40,
    "sampling_difference": 4.804367899219282e-16,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 2.8437990736471537e-12,
    "calibration_C": 5.25458197793935e-10,
    "observed_over_prediction": 0.005412036743524906
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 0.004901542981969618,
    "time_difference": 0.0001930318381209968,
    "reference_bound": 0.0015997819056160025,
    "tail_bound": 2.0145445631715107e-43,
    "quadrature_difference": 5.4203986692320794e-08,
    "initial_interval_bound": 8.673617379884035e-19,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.022007183901672195,
    "calibration_C": 0.04349203939781555,
    "observed_over_prediction": 0.5060048736821833
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 0.004901542772405146,
    "time_difference": 0.00019303181650538075,
    "reference_bound": 0.001599781827253246,
    "tail_bound": 2.900820204583053e-40,
    "quadrature_difference": 5.4203948615140496e-08,
    "initial_interval_bound": 0.0,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.02200718296075953,
    "calibration_C": 0.04349203673977196,
    "observed_over_prediction": 0.5060048829728576
  },
  {
    "name": "D4_128",
    "N": 128,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.009803085754374764,
    "time_difference": 0.00038606365462637754,
    "reference_bound": 0.0031995637328692487,
    "tail_bound": 2.902834749146225e-40,
    "quadrature_difference": 1.0840793530746129e-07,
    "initial_interval_bound": 8.673617379884035e-19,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.04401436686243172,
    "calibration_C": 0.08698407613758749,
    "observed_over_prediction": 0.5060048783275203
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.03125,
    "t_peak": 0.0,
    "time_difference": 1.0563475107898731e-05,
    "reference_bound": 7.43467314169793e-05,
    "tail_bound": 6.338127818972558e-41,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.03125,
    "t_peak": 0.0,
    "time_difference": 1.0563475535277058e-05,
    "reference_bound": 7.434672913016648e-05,
    "tail_bound": 4.805158190641176e-41,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.03125,
    "t_peak": 0.0,
    "time_difference": 1.0563475535277058e-05,
    "reference_bound": 7.434672913016648e-05,
    "tail_bound": 4.805158190641176e-41,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 8.961131367149636e-09,
    "t_peak": 1.0295324790736871e-07,
    "time_difference": 6.127619049798648e-13,
    "reference_bound": 8.325520305655058e-12,
    "tail_bound": 1.1143285892518853e-40,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 9.176198519961227e-06,
    "calibration_C": 9.176198519961227e-06,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0,
    "t_peak": 0.0,
    "time_difference": 0.0,
    "reference_bound": 0.0,
    "tail_bound": 0.0,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 0.0,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 8.961131367149636e-09,
    "t_peak": 1.0295324790736871e-07,
    "time_difference": 6.127619049798648e-13,
    "reference_bound": 8.325520305655058e-12,
    "tail_bound": 1.1143285892518853e-40,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.4566307183655487e-05,
    "calibration_C": 1.4566307183655487e-05,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 8.961133581498115e-09,
    "t_peak": 1.0295324790736871e-07,
    "time_difference": 6.127619643513741e-13,
    "reference_bound": 8.32552092636046e-12,
    "tail_bound": 1.11432886279866e-40,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.0101865299078406e-14,
    "t_peak": 1.0473229021183173e-06,
    "time_difference": 5.974157184110971e-20,
    "reference_bound": 7.763419203390892e-19,
    "tail_bound": 2.228651171267505e-40,
    "sampling_difference": 1.5046714365810183e-17,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 5.25458197793935e-10,
    "calibration_C": 5.25458197793935e-10,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 0.0008561958740650774,
    "time_difference": 8.290342712396416e-08,
    "reference_bound": 8.564991256197382e-07,
    "tail_bound": 3.8425607385166823e-41,
    "quadrature_difference": 3.0973831160172917e-07,
    "initial_interval_bound": 0.0,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.04349203939781555,
    "calibration_C": 0.04349203939781555,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 0.0008561958217381231,
    "time_difference": 8.290342928117238e-08,
    "reference_bound": 8.564990678962698e-07,
    "tail_bound": 2.913180789830263e-41,
    "quadrature_difference": 3.097383717633488e-07,
    "initial_interval_bound": 0.0,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.04349203673977196,
    "calibration_C": 0.04349203673977196,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.0017123916958032004,
    "time_difference": 1.6580685640513655e-07,
    "reference_bound": 1.7129981935160079e-06,
    "tail_bound": 6.755741528346945e-41,
    "quadrature_difference": 6.19476683365078e-07,
    "initial_interval_bound": 0.0,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.08698407613758749,
    "calibration_C": 0.08698407613758749,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.125,
    "t_peak": 0.0,
    "time_difference": 4.2253900431594924e-05,
    "reference_bound": 0.0002973869256679172,
    "tail_bound": 2.5352511275890234e-40,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.125,
    "t_peak": 0.0,
    "time_difference": 4.225390726964691e-05,
    "reference_bound": 0.00029738688907893695,
    "tail_bound": 1.5293993232826003e-39,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.125,
    "t_peak": 0.0,
    "time_difference": 4.225390726964691e-05,
    "reference_bound": 0.00029738688907893695,
    "tail_bound": 1.5293993232826003e-39,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 1.4337799558575794e-07,
    "t_peak": 1.0295324790736871e-07,
    "time_difference": 9.804187629845631e-12,
    "reference_bound": 1.3320829509662367e-10,
    "tail_bound": 1.7829244313577102e-39,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 9.176191717488508e-06,
    "calibration_C": 9.176198519961227e-06,
    "observed_over_prediction": 0.9999992586829171
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0,
    "t_peak": 0.0,
    "time_difference": 0.0,
    "reference_bound": 0.0,
    "tail_bound": 0.0,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 0.0,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.4337799558575794e-07,
    "t_peak": 1.0295324790736871e-07,
    "time_difference": 9.804187629845631e-12,
    "reference_bound": 1.3320829509662367e-10,
    "tail_bound": 1.7829244313577102e-39,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.4566296385403137e-05,
    "calibration_C": 1.4566307183655487e-05,
    "observed_over_prediction": 0.9999992586829172
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.4337813730396984e-07,
    "t_peak": 1.0295324790736871e-07,
    "time_difference": 9.804191429621986e-12,
    "reference_bound": 1.3320833482176737e-10,
    "tail_bound": 1.782926180477856e-39,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 6.465185463643835e-13,
    "t_peak": 1.0473229021183173e-06,
    "time_difference": 3.823460349686399e-18,
    "reference_bound": 4.968588116296962e-17,
    "tail_bound": 3.565840562586586e-39,
    "sampling_difference": 9.62987727320921e-16,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 5.25457520955276e-10,
    "calibration_C": 5.25458197793935e-10,
    "observed_over_prediction": 0.9999987119076993
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 0.0034247834962603096,
    "time_difference": 3.3161370849585663e-07,
    "reference_bound": 3.4259965024789528e-06,
    "tail_bound": 1.537024295406673e-40,
    "quadrature_difference": 1.2389532464069167e-06,
    "initial_interval_bound": 0.0,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.04349203939781555,
    "calibration_C": 0.04349203939781555,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 0.0034247826590304152,
    "time_difference": 3.316137430111896e-07,
    "reference_bound": 3.425995578903981e-06,
    "tail_bound": 9.27215411397677e-40,
    "quadrature_difference": 1.2389542089819884e-06,
    "initial_interval_bound": 0.0,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.04349202876565863,
    "calibration_C": 0.04349203673977196,
    "observed_over_prediction": 0.9999998166534859
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.006849566155290724,
    "time_difference": 6.632274515070462e-07,
    "reference_bound": 6.851992081382934e-06,
    "tail_bound": 1.0809178409383443e-39,
    "quadrature_difference": 2.477907455388905e-06,
    "initial_interval_bound": 0.0,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.08698406816347418,
    "calibration_C": 0.08698407613758749,
    "observed_over_prediction": 0.9999999083267459
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.5,
    "t_peak": 0.0,
    "time_difference": 0.0001690156017263797,
    "reference_bound": 0.001189547702671669,
    "tail_bound": 1.0141004510356094e-39,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.5,
    "t_peak": 0.0,
    "time_difference": 0.00016901571113513118,
    "reference_bound": 0.0011895471172495762,
    "tail_bound": 2.751260691593132e-38,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.5,
    "t_peak": 0.0,
    "time_difference": 0.00016901571113513118,
    "reference_bound": 0.0011895471172495762,
    "tail_bound": 2.751260691593132e-38,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 2.2940411269211956e-06,
    "t_peak": 1.0295324790736871e-07,
    "time_difference": 1.568668196883266e-10,
    "reference_bound": 2.1313308147395646e-09,
    "tail_bound": 2.8526707348231757e-38,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 9.176164507684783e-06,
    "calibration_C": 9.176198519961227e-06,
    "observed_over_prediction": 0.9999962934240829
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0,
    "t_peak": 0.0,
    "time_difference": 0.0,
    "reference_bound": 0.0,
    "tail_bound": 0.0,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 0.0,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 2.2940411269211956e-06,
    "t_peak": 1.0295324790736871e-07,
    "time_difference": 1.568668196883266e-10,
    "reference_bound": 2.1313308147395646e-09,
    "tail_bound": 2.8526707348231757e-38,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.456625319253208e-05,
    "calibration_C": 1.4566307183655487e-05,
    "observed_over_prediction": 0.9999962934240829
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 2.2940501968635174e-06,
    "t_peak": 1.0295324790736871e-07,
    "time_difference": 1.5686706287395178e-10,
    "reference_bound": 2.131333357148278e-09,
    "tail_bound": 2.85268188876457e-38,
    "sampling_difference": 0.0,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 4.137697377830682e-11,
    "t_peak": 1.0473229021183173e-06,
    "time_difference": 2.44701398853387e-16,
    "reference_bound": 3.1798959493117467e-15,
    "tail_bound": 5.705336544814083e-38,
    "sampling_difference": 6.163070459143927e-14,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 5.254548136235588e-10,
    "calibration_C": 5.25458197793935e-10,
    "observed_over_prediction": 0.9999935595821126
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 0.013699133985041238,
    "time_difference": 1.3264548339834265e-06,
    "reference_bound": 1.3703986009915811e-05,
    "tail_bound": 6.148097181626692e-40,
    "quadrature_difference": 4.955812985627667e-06,
    "initial_interval_bound": 0.0,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.04349203939781555,
    "calibration_C": 0.04349203939781555,
    "observed_over_prediction": 1.0
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 0.01369912058945083,
    "time_difference": 1.3264553862288373e-06,
    "reference_bound": 1.3703971232749941e-05,
    "tail_bound": 1.6679825047538687e-38,
    "quadrature_difference": 4.955828386115843e-06,
    "initial_interval_bound": 0.0,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.04349199686946694,
    "calibration_C": 0.04349203673977196,
    "observed_over_prediction": 0.9999990832734449
  },
  {
    "name": "D4_16",
    "N": 16,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.02739825457449207,
    "time_difference": 2.6529102202122638e-06,
    "reference_bound": 2.7407957242665752e-05,
    "tail_bound": 1.7294634765701356e-38,
    "quadrature_difference": 9.91164137174351e-06,
    "initial_interval_bound": 0.0,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.08698403626728249,
    "calibration_C": 0.08698407613758749,
    "observed_over_prediction": 0.9999995416367367
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.03125,
    "t_peak": 0.0,
    "time_difference": 0.00039746886762442586,
    "reference_bound": 0.0020418430556966194,
    "tail_bound": 2.559684350966655e-42,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.03125,
    "t_peak": 0.0,
    "time_difference": 0.00039746884616414515,
    "reference_bound": 0.0020418429556713666,
    "tail_bound": 2.6472911186327734e-41,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.03125,
    "t_peak": 0.0,
    "time_difference": 0.00039746884616414515,
    "reference_bound": 0.0020418429556713666,
    "tail_bound": 2.6472911186327734e-41,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 3.1898191175944875e-09,
    "t_peak": 1.2985670571724127e-08,
    "time_difference": 2.1649461596926756e-11,
    "reference_bound": 1.142006175679071e-10,
    "tail_bound": 2.9031310325394213e-41,
    "sampling_difference": 4.156290445047086e-13,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 3.266374776416755e-06,
    "calibration_C": 9.176198519961227e-06,
    "observed_over_prediction": 0.35596165114685824
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0,
    "t_peak": 0.0,
    "time_difference": 0.0,
    "reference_bound": 0.0,
    "tail_bound": 0.0,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 0.0,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 3.1898191175944875e-09,
    "t_peak": 1.2985670571724127e-08,
    "time_difference": 2.1649461596926756e-11,
    "reference_bound": 1.142006175679071e-10,
    "tail_bound": 2.9031310325394213e-41,
    "sampling_difference": 4.156290445047086e-13,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 5.820018202551249e-06,
    "calibration_C": 1.4566307183655487e-05,
    "observed_over_prediction": 0.39955344406588894
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 3.189819386042752e-09,
    "t_peak": 1.2985670571724127e-08,
    "time_difference": 2.164946211886482e-11,
    "reference_bound": 1.1420061919262412e-10,
    "tail_bound": 2.903131284373123e-41,
    "sampling_difference": 4.156271225340117e-13,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.5198716360402124e-15,
    "t_peak": 2.917678078140247e-07,
    "time_difference": 6.4630959677243e-19,
    "reference_bound": 3.4423387939151117e-18,
    "tail_bound": 5.806135301893426e-41,
    "sampling_difference": 1.2648774305544586e-19,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 8.87391317056609e-11,
    "calibration_C": 5.25458197793935e-10,
    "observed_over_prediction": 0.16887952662689462
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 0.0006097307171050342,
    "time_difference": 3.1118051945856737e-06,
    "reference_bound": 1.803043071657106e-05,
    "tail_bound": 1.551837209811027e-42,
    "quadrature_difference": 5.527311103812379e-08,
    "initial_interval_bound": 0.0,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.034765332113898546,
    "calibration_C": 0.04349203939781555,
    "observed_over_prediction": 0.7993493199043843
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 0.0006097307040125283,
    "time_difference": 3.1118050545833524e-06,
    "reference_bound": 1.8030429841023308e-05,
    "tail_bound": 1.6049497906041276e-41,
    "quadrature_difference": 5.5273086577221735e-08,
    "initial_interval_bound": 0.0,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.03476533136739636,
    "calibration_C": 0.04349203673977196,
    "observed_over_prediction": 0.7993493515930163
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.0012194614211175625,
    "time_difference": 6.223610249169026e-06,
    "reference_bound": 3.606086055759437e-05,
    "tail_bound": 1.7601335115852302e-41,
    "quadrature_difference": 1.1054619761534552e-07,
    "initial_interval_bound": 0.0,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.0695306634812949,
    "calibration_C": 0.08698407613758749,
    "observed_over_prediction": 0.7993493357486999
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.125,
    "t_peak": 0.0,
    "time_difference": 0.0015898754704977034,
    "reference_bound": 0.008167372222786478,
    "tail_bound": 1.023873740386662e-41,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.125,
    "t_peak": 0.0,
    "time_difference": 0.0015898751271332392,
    "reference_bound": 0.008167370622382578,
    "tail_bound": 4.542650454588833e-40,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.125,
    "t_peak": 0.0,
    "time_difference": 0.0015898751271332392,
    "reference_bound": 0.008167370622382578,
    "tail_bound": 4.542650454588833e-40,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 5.103709299599901e-08,
    "t_peak": 1.2985670571724127e-08,
    "time_difference": 3.4639136049779997e-10,
    "reference_bound": 1.8272098031000962e-09,
    "tail_bound": 4.645008444313338e-40,
    "sampling_difference": 6.650156966582761e-12,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 3.2663739517439366e-06,
    "calibration_C": 9.176198519961227e-06,
    "observed_over_prediction": 0.3559615612760019
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0,
    "t_peak": 0.0,
    "time_difference": 0.0,
    "reference_bound": 0.0,
    "tail_bound": 0.0,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 0.0,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 5.103709299599901e-08,
    "t_peak": 1.2985670571724127e-08,
    "time_difference": 3.4639136049779997e-10,
    "reference_bound": 1.8272098031000962e-09,
    "tail_bound": 4.645008444313338e-40,
    "sampling_difference": 6.650156966582761e-12,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 5.820016733151335e-06,
    "calibration_C": 1.4566307183655487e-05,
    "observed_over_prediction": 0.3995533431892635
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 5.103711017668403e-08,
    "t_peak": 1.2985670571724127e-08,
    "time_difference": 3.4639139390183713e-10,
    "reference_bound": 1.827209907081986e-09,
    "tail_bound": 4.645010054996997e-40,
    "sampling_difference": 6.650033960544187e-12,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 9.727173798392269e-14,
    "t_peak": 2.917678078140247e-07,
    "time_difference": 4.1363815013228543e-17,
    "reference_bound": 2.2030968381185782e-16,
    "tail_bound": 9.289815275328731e-40,
    "sampling_difference": 8.094619071930838e-18,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 8.87390890815075e-11,
    "calibration_C": 5.25458197793935e-10,
    "observed_over_prediction": 0.1688794455088274
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 0.0024389228684201366,
    "time_difference": 1.2447220778342695e-05,
    "reference_bound": 7.212172286628424e-05,
    "tail_bound": 6.207348839244108e-42,
    "quadrature_difference": 2.2109244415249515e-07,
    "initial_interval_bound": 0.0,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.034765332113898546,
    "calibration_C": 0.04349203939781555,
    "observed_over_prediction": 0.7993493199043843
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 0.0024389226589401638,
    "time_difference": 1.244721853830581e-05,
    "reference_bound": 7.212170885752137e-05,
    "tail_bound": 2.754032544650956e-40,
    "quadrature_difference": 2.2109205278109806e-07,
    "initial_interval_bound": 0.0,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.034765329127891514,
    "calibration_C": 0.04349203673977196,
    "observed_over_prediction": 0.79934930010072
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.0048778455273603,
    "time_difference": 2.4894439316648505e-05,
    "reference_bound": 0.0001442434317238056,
    "tail_bound": 2.816106033043397e-40,
    "quadrature_difference": 4.421844969335932e-07,
    "initial_interval_bound": 0.0,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.06953066124179005,
    "calibration_C": 0.08698407613758749,
    "observed_over_prediction": 0.7993493100025525
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.5,
    "t_peak": 0.0,
    "time_difference": 0.006359501881990814,
    "reference_bound": 0.03266948889114591,
    "tail_bound": 4.095494961546648e-41,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.5,
    "t_peak": 0.0,
    "time_difference": 0.006359496388161092,
    "reference_bound": 0.03266946328469276,
    "tail_bound": 7.39105093058846e-39,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.5,
    "t_peak": 0.0,
    "time_difference": 0.006359496388161092,
    "reference_bound": 0.03266946328469276,
    "tail_bound": 7.39105093058846e-39,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 8.165926632641119e-07,
    "t_peak": 1.2985670571724127e-08,
    "time_difference": 5.542260164570808e-09,
    "reference_bound": 2.9235351858470648e-08,
    "tail_bound": 7.432005806551721e-39,
    "sampling_difference": 1.0640841574395251e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 3.2663706530564475e-06,
    "calibration_C": 9.176198519961227e-06,
    "observed_over_prediction": 0.35596120179298923
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0,
    "t_peak": 0.0,
    "time_difference": 0.0,
    "reference_bound": 0.0,
    "tail_bound": 0.0,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 0.0,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 8.165926632641119e-07,
    "t_peak": 1.2985670571724127e-08,
    "time_difference": 5.542260164570808e-09,
    "reference_bound": 2.9235351858470648e-08,
    "tail_bound": 7.432005806551721e-39,
    "sampling_difference": 1.0640841574395251e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 5.820010855558424e-06,
    "calibration_C": 1.4566307183655487e-05,
    "observed_over_prediction": 0.39955293968322475
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 8.165937628269445e-07,
    "t_peak": 1.2985670571724127e-08,
    "time_difference": 5.542262302429394e-09,
    "reference_bound": 2.9235358513311775e-08,
    "tail_bound": 7.432016087995195e-39,
    "sampling_difference": 1.06400543368707e-10,
    "accepted": true,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 6.22537927000974e-12,
    "t_peak": 2.917678078140247e-07,
    "time_difference": 2.6472843707141604e-15,
    "reference_bound": 1.4099820020291013e-14,
    "tail_bound": 1.4863696736488028e-38,
    "sampling_difference": 5.17902921341896e-16,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 8.87389185854259e-11,
    "calibration_C": 5.25458197793935e-10,
    "observed_over_prediction": 0.16887912103757108
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 0.009755691473680547,
    "time_difference": 4.978888311337078e-05,
    "reference_bound": 0.00028848689146513697,
    "tail_bound": 2.482939535697643e-41,
    "quadrature_difference": 8.843697766099806e-07,
    "initial_interval_bound": 0.0,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.034765332113898546,
    "calibration_C": 0.04349203939781555,
    "observed_over_prediction": 0.7993493199043843
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 0.009755688122008716,
    "time_difference": 4.978884727279713e-05,
    "reference_bound": 0.0002884866673250028,
    "tail_bound": 4.480907128007443e-39,
    "quadrature_difference": 8.843635146884438e-07,
    "initial_interval_bound": 0.0,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.034765320169897994,
    "calibration_C": 0.04349203673977196,
    "observed_over_prediction": 0.7993490941321292
  },
  {
    "name": "D4_32",
    "N": 32,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.019511379595689264,
    "time_difference": 9.957773038616791e-05,
    "reference_bound": 0.0005769735587901397,
    "tail_bound": 4.50573652336442e-39,
    "quadrature_difference": 1.7687332912984244e-06,
    "initial_interval_bound": 0.0,
    "accepted": true,
    "accepted_local": true,
    "C_emp": 0.06953065228379654,
    "calibration_C": 0.08698407613758749,
    "observed_over_prediction": 0.7993492070182603
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.03125,
    "t_peak": 0.0,
    "time_difference": 0.0006001687754902921,
    "reference_bound": 0.009501200970081808,
    "tail_bound": 1.987393840475322e-43,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.03125,
    "t_peak": 0.0,
    "time_difference": 0.0006001687627882227,
    "reference_bound": 0.009501200831997292,
    "tail_bound": 7.383297999303735e-42,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.03125,
    "t_peak": 0.0,
    "time_difference": 0.0006001687627882227,
    "reference_bound": 0.009501200831997292,
    "tail_bound": 7.383297999303735e-42,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 1.130503726787254e-09,
    "t_peak": 1.6155980984398763e-09,
    "time_difference": 1.2736262327828707e-11,
    "reference_bound": 2.631537955248856e-10,
    "tail_bound": 7.399000777297962e-42,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 1.157635816230148e-06,
    "calibration_C": 9.176198519961227e-06,
    "observed_over_prediction": 0.12615636134199934
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0,
    "t_peak": 0.0,
    "time_difference": 0.0,
    "reference_bound": 0.0,
    "tail_bound": 0.0,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 0.0,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.130503726787254e-09,
    "t_peak": 1.6155980984398763e-09,
    "time_difference": 1.2736262327828707e-11,
    "reference_bound": 2.631537955248856e-10,
    "tail_bound": 7.399000777297962e-42,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 2.315271632460296e-06,
    "calibration_C": 1.4566307183655487e-05,
    "observed_over_prediction": 0.1589470552329288
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.1305037601027124e-09,
    "t_peak": 1.6155980984398763e-09,
    "time_difference": 1.2736262392250113e-11,
    "reference_bound": 2.63153792738148e-10,
    "tail_bound": 7.399001003826557e-42,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 2.440954060888085e-16,
    "t_peak": 7.327436742638321e-08,
    "time_difference": 1.2378466625597332e-19,
    "reference_bound": 7.096425446056443e-18,
    "tail_bound": 1.479677694989369e-41,
    "sampling_difference": 9.6530856074443e-20,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.5997036533436154e-11,
    "calibration_C": 5.25458197793935e-10,
    "observed_over_prediction": 0.0304439755637985
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 0.00043256711758552283,
    "time_difference": 3.505930234237256e-06,
    "reference_bound": 8.660045471495107e-05,
    "tail_bound": 1.2048796997310007e-43,
    "quadrature_difference": 2.7352761315050517e-08,
    "initial_interval_bound": 0.0,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.02768429552547346,
    "calibration_C": 0.04349203939781555,
    "observed_over_prediction": 0.6365370745724089
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 0.0004325671143096626,
    "time_difference": 3.505930169765489e-06,
    "reference_bound": 8.660045376655377e-05,
    "tail_bound": 4.4762068268753125e-42,
    "quadrature_difference": 2.7352761963782887e-08,
    "initial_interval_bound": 5.421010862427522e-20,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.027684295315818407,
    "calibration_C": 0.04349203673977196,
    "observed_over_prediction": 0.6365371086542397
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.03125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.0008651342318951854,
    "time_difference": 7.011860404002745e-06,
    "reference_bound": 0.00017320090848150485,
    "tail_bound": 4.5966947968484125e-42,
    "quadrature_difference": 5.47055232788334e-08,
    "initial_interval_bound": 5.421010862427522e-20,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.055368590841291865,
    "calibration_C": 0.08698407613758749,
    "observed_over_prediction": 0.6365370916133238
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.125,
    "t_peak": 0.0,
    "time_difference": 0.0024006751019611684,
    "reference_bound": 0.03800480388032723,
    "tail_bound": 7.949575361901289e-43,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.125,
    "t_peak": 0.0,
    "time_difference": 0.0024006748987280588,
    "reference_bound": 0.03800480167097503,
    "tail_bound": 1.1832119045811868e-40,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.125,
    "t_peak": 0.0,
    "time_difference": 0.0024006748987280588,
    "reference_bound": 0.03800480167097503,
    "tail_bound": 1.1832119045811868e-40,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 1.8088058029454242e-08,
    "t_peak": 1.6155980984398763e-09,
    "time_difference": 2.0378019415303174e-10,
    "reference_bound": 4.2104608621615855e-09,
    "tail_bound": 1.1838400157016547e-40,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 1.1576357138850715e-06,
    "calibration_C": 9.176198519961227e-06,
    "observed_over_prediction": 0.12615635018867954
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0,
    "t_peak": 0.0,
    "time_difference": 0.0,
    "reference_bound": 0.0,
    "tail_bound": 0.0,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 0.0,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 1.8088058029454242e-08,
    "t_peak": 1.6155980984398763e-09,
    "time_difference": 2.0378019415303174e-10,
    "reference_bound": 4.2104608621615855e-09,
    "tail_bound": 1.1838400157016547e-40,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 2.315271427770143e-06,
    "calibration_C": 1.4566307183655487e-05,
    "observed_over_prediction": 0.1589470411806264
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 1.80880601616434e-08,
    "t_peak": 1.6155980984398763e-09,
    "time_difference": 2.037801982760018e-10,
    "reference_bound": 4.210460683810368e-09,
    "tail_bound": 1.183840160612249e-40,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 1.5622103107588003e-14,
    "t_peak": 7.327436742638321e-08,
    "time_difference": 7.922218683754633e-18,
    "reference_bound": 4.541712464162259e-16,
    "tail_bound": 2.3674842033271325e-40,
    "sampling_difference": 6.178040831479896e-18,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.5997033582170115e-11,
    "calibration_C": 5.25458197793935e-10,
    "observed_over_prediction": 0.03044396994724127
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 0.0017302684703420913,
    "time_difference": 1.4023720936949024e-05,
    "reference_bound": 0.00034640181885980427,
    "tail_bound": 4.819518798924003e-43,
    "quadrature_difference": 1.0941104526020207e-07,
    "initial_interval_bound": 0.0,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.02768429552547346,
    "calibration_C": 0.04349203939781555,
    "observed_over_prediction": 0.6365370745724089
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 0.0017302684179283372,
    "time_difference": 1.4023719905400783e-05,
    "reference_bound": 0.00034640180368544863,
    "tail_bound": 7.173354245522671e-41,
    "quadrature_difference": 1.0941105564035367e-07,
    "initial_interval_bound": 0.0,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.027684294686853395,
    "calibration_C": 0.04349203673977196,
    "observed_over_prediction": 0.6365370941926265
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.125,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.0034605368882704287,
    "time_difference": 2.8047440842349805e-05,
    "reference_bound": 0.0006928036225452528,
    "tail_bound": 7.221549433511911e-41,
    "quadrature_difference": 2.1882210090055573e-07,
    "initial_interval_bound": 0.0,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.05536859021232686,
    "calibration_C": 0.08698407613758749,
    "observed_over_prediction": 0.6365370843825175
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_sup",
    "value": 0.5,
    "t_peak": 0.0,
    "time_difference": 0.009602700407844673,
    "reference_bound": 0.15201921552130893,
    "tail_bound": 3.1798301447605155e-42,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_sup",
    "value": 0.5,
    "t_peak": 0.0,
    "time_difference": 0.009602697156115114,
    "reference_bound": 0.15201918017167607,
    "tail_bound": 1.8938920868357992e-39,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "total_linear_simulation",
    "metric": "weighted_sup",
    "value": 0.5,
    "t_peak": 0.0,
    "time_difference": 0.009602697156115114,
    "reference_bound": 0.15201918017167607,
    "tail_bound": 1.8938920868357992e-39,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "continuous_correction",
    "metric": "weighted_sup",
    "value": 2.8940882612623303e-07,
    "t_peak": 1.6155980984398763e-09,
    "time_difference": 3.2604829085459296e-09,
    "reference_bound": 6.736738235544656e-08,
    "tail_bound": 1.8941433312850495e-39,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 1.1576353045049321e-06,
    "calibration_C": 9.176198519961227e-06,
    "observed_over_prediction": 0.12615630557541857
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "discrete_correction",
    "metric": "weighted_sup",
    "value": 0.0,
    "t_peak": 0.0,
    "time_difference": 0.0,
    "reference_bound": 0.0,
    "tail_bound": 0.0,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 0.0,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "ordering",
    "metric": "weighted_sup",
    "value": 2.8940882612623303e-07,
    "t_peak": 1.6155980984398763e-09,
    "time_difference": 3.2604829085459296e-09,
    "reference_bound": 6.736738235544656e-08,
    "tail_bound": 1.8941433312850495e-39,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": 2.3152706090098642e-06,
    "calibration_C": 1.4566307183655487e-05,
    "observed_over_prediction": 0.1589469849714398
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "quadratic",
    "metric": "weighted_sup",
    "value": 2.894089625862944e-07,
    "t_peak": 1.6155980984398763e-09,
    "time_difference": 3.260483172416029e-09,
    "reference_bound": 6.736737094096589e-08,
    "tail_bound": 1.8941442569795985e-39,
    "sampling_difference": 0.0,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": false,
    "C_emp": null,
    "calibration_C": null,
    "observed_over_prediction": null
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "cubic_remainder",
    "metric": "weighted_sup",
    "value": 9.99813861069946e-13,
    "t_peak": 7.327436742638321e-08,
    "time_difference": 5.070220068636091e-16,
    "reference_bound": 2.906696434500654e-14,
    "tail_bound": 3.787974031550601e-39,
    "sampling_difference": 3.954115201377757e-16,
    "accepted": false,
    "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
    "accepted_local": true,
    "C_emp": 1.5997021777119137e-11,
    "calibration_C": 5.25458197793935e-10,
    "observed_over_prediction": 0.030443947481037435
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "linear",
    "metric": "weighted_L4H",
    "value": 0.006921073881368365,
    "time_difference": 5.6094883747796096e-05,
    "reference_bound": 0.001385607275439217,
    "tail_bound": 1.9278075195696012e-42,
    "quadrature_difference": 4.3764418104080827e-07,
    "initial_interval_bound": 0.0,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.02768429552547346,
    "calibration_C": 0.04349203939781555,
    "observed_over_prediction": 0.6365370745724089
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "nonlinear_discretization",
    "metric": "weighted_L4H",
    "value": 0.006921073042748974,
    "time_difference": 5.609486724302607e-05,
    "reference_bound": 0.0013856070326495745,
    "tail_bound": 1.1481932178897537e-39,
    "quadrature_difference": 4.376443471293054e-07,
    "initial_interval_bound": 0.0,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.027684292170995897,
    "calibration_C": 0.04349203673977196,
    "observed_over_prediction": 0.6365370363462324
  },
  {
    "name": "D4_64",
    "N": 64,
    "epsilon": 0.5,
    "quantity": "theorem_4_1_i_sum",
    "metric": "weighted_L4H",
    "value": 0.01384214692411734,
    "time_difference": 0.00011218975099082216,
    "reference_bound": 0.0027712143080887916,
    "tail_bound": 1.1501210254093234e-39,
    "quadrature_difference": 8.752885281701137e-07,
    "initial_interval_bound": 0.0,
    "accepted": false,
    "accepted_local": false,
    "C_emp": 0.05536858769646936,
    "calibration_C": 0.08698407613758749,
    "observed_over_prediction": 0.6365370554593214
  }
]

==> anc/B3_W_scheme_seven_data/final_report/formal_aggregation/pointwise_maxima.json <==
{
  "D1|pointwise|linear": {
    "C": 0.002383774657938208,
    "data": "D1_hold",
    "N": 16,
    "t": 2.317138951754212e-05,
    "epsilon": 0.03125
  },
  "D1|pointwise|nonlinear_discretization": {
    "C": 0.0023377888069716466,
    "data": "D1_hold",
    "N": 16,
    "t": 2.317138951754212e-05,
    "epsilon": 0.03125
  },
  "D1|pointwise|total_linear_simulation": {
    "C": 0.002311885490427699,
    "data": "D1_hold",
    "N": 16,
    "t": 2.317138951754212e-05,
    "epsilon": 0.03125
  },
  "D1|pointwise|continuous_correction": {
    "C": 0.005460436993184892,
    "data": "D1",
    "N": 16,
    "t": 0.01025173542813052,
    "epsilon": 0.5
  },
  "D1|pointwise|discrete_correction": {
    "C": 0.005460431914905127,
    "data": "D1",
    "N": 256,
    "t": 0.01025173542813052,
    "epsilon": 0.5
  },
  "D1|pointwise|ordering": {
    "C": 1.4846541134788068e-05,
    "data": "D1_hold",
    "N": 16,
    "t": 0.0001100694171252208,
    "epsilon": 0.5
  },
  "D1|pointwise|quadratic": {
    "C": 1.2289065839988114e-09,
    "data": "D1",
    "N": 16,
    "t": 0.06189658188912597,
    "epsilon": 0.03125
  },
  "D1|pointwise|cubic_remainder": {
    "C": 5.2655341830324114e-08,
    "data": "D1",
    "N": 16,
    "t": 0.00887739228055769,
    "epsilon": 0.5
  },
  "D2|pointwise|linear": {
    "C": 0.056194056445348695,
    "data": "D2",
    "N": 16,
    "t": 6.657105065162856e-07,
    "epsilon": 0.03125
  },
  "D2|pointwise|nonlinear_discretization": {
    "C": 0.05510913122597376,
    "data": "D2",
    "N": 16,
    "t": 6.657105065162856e-07,
    "epsilon": 0.03125
  },
  "D2|pointwise|total_linear_simulation": {
    "C": 0.054491173967220724,
    "data": "D2",
    "N": 16,
    "t": 6.657105065162856e-07,
    "epsilon": 0.03125
  },
  "D2|pointwise|continuous_correction": {
    "C": 0.008293182836073491,
    "data": "D2",
    "N": 16,
    "t": 0.012115276586285851,
    "epsilon": 0.5
  },
  "D2|pointwise|discrete_correction": {
    "C": 0.008293327437991771,
    "data": "D2",
    "N": 16,
    "t": 0.012420261020122699,
    "epsilon": 0.5
  },
  "D2|pointwise|ordering": {
    "C": 0.00012248373957904425,
    "data": "D2_hold",
    "N": 16,
    "t": 9.54258787825843e-05,
    "epsilon": 0.03125
  },
  "D2|pointwise|quadratic": {
    "C": 3.6997591399587774e-09,
    "data": "D2_hold",
    "N": 16,
    "t": 0.05237580643856058,
    "epsilon": 0.03125
  },
  "D2|pointwise|cubic_remainder": {
    "C": 5.670386698062928e-07,
    "data": "D2_hold",
    "N": 16,
    "t": 0.00018678105957632902,
    "epsilon": 0.03125
  },
  "D3|pointwise|linear": {
    "C": 0.00205974004772289,
    "data": "D3",
    "N": 16,
    "t": 5.494802382554349e-06,
    "epsilon": 0.03125
  },
  "D3|pointwise|nonlinear_discretization": {
    "C": 0.0020199749564734915,
    "data": "D3",
    "N": 16,
    "t": 5.494802382554349e-06,
    "epsilon": 0.03125
  },
  "D3|pointwise|total_linear_simulation": {
    "C": 0.0024206929230797367,
    "data": "D3_hold",
    "N": 256,
    "t": 0.012725245453959547,
    "epsilon": 0.5
  },
  "D3|pointwise|continuous_correction": {
    "C": 0.0072734424551192944,
    "data": "D3_hold",
    "N": 16,
    "t": 0.012115276586285851,
    "epsilon": 0.5
  },
  "D3|pointwise|discrete_correction": {
    "C": 0.007273436472444423,
    "data": "D3_hold",
    "N": 256,
    "t": 0.012115276586285851,
    "epsilon": 0.5
  },
  "D3|pointwise|ordering": {
    "C": 6.411124835124826e-06,
    "data": "D3",
    "N": 16,
    "t": 0.00010503470856261041,
    "epsilon": 0.5
  },
  "D3|pointwise|quadratic": {
    "C": 2.1680228116928475e-09,
    "data": "D3_hold",
    "N": 16,
    "t": 0.059065357204080446,
    "epsilon": 0.03125
  },
  "D3|pointwise|cubic_remainder": {
    "C": 3.8761342977219855e-08,
    "data": "D3_hold",
    "N": 16,
    "t": 0.018678105957632904,
    "epsilon": 0.5
  },
  "D4|pointwise|linear": {
    "C": 0.9999999999963872,
    "data": "D4_16",
    "N": 16,
    "t": 5e-25,
    "epsilon": 0.03125
  },
  "D4|pointwise|nonlinear_discretization": {
    "C": 0.9862707357518736,
    "data": "D4_128",
    "N": 128,
    "t": 1e-24,
    "epsilon": 0.03125
  },
  "D4|pointwise|total_linear_simulation": {
    "C": 0.9696969696934664,
    "data": "D4_16",
    "N": 16,
    "t": 5e-25,
    "epsilon": 0.03125
  },
  "D4|pointwise|continuous_correction": {
    "C": 9.176198519961227e-06,
    "data": "D4_16",
    "N": 16,
    "t": 1.0295324790736871e-07,
    "epsilon": 0.03125
  },
  "D4|pointwise|discrete_correction": {
    "C": 0.0,
    "data": "D4_128",
    "N": 128,
    "t": 2.5e-25,
    "epsilon": 0.03125
  },
  "D4|pointwise|ordering": {
    "C": 1.4566307183655487e-05,
    "data": "D4_16",
    "N": 16,
    "t": 1.0295324790736871e-07,
    "epsilon": 0.03125
  },
  "D4|pointwise|quadratic": {
    "C": 1.8224228946416837e-10,
    "data": "D4_16",
    "N": 16,
    "t": 0.03480700588428406,
    "epsilon": 0.03125
  },
  "D4|pointwise|cubic_remainder": {
    "C": 5.25458197793935e-10,
    "data": "D4_16",
    "N": 16,
    "t": 1.0473229021183173e-06,
    "epsilon": 0.03125
  }
}

==> anc/B3_W_scheme_seven_data/final_report/formal_aggregation/predictions.json <==
{
  "D1|pointwise|linear|finer_mesh": {
    "count": 6666,
    "exceeded": 0,
    "max_observed_over_prediction": 0.01737352680196465
  },
  "D1|pointwise|nonlinear_discretization|finer_mesh": {
    "count": 6668,
    "exceeded": 0,
    "max_observed_over_prediction": 0.01744282110729976
  },
  "D1|pointwise|total_linear_simulation|finer_mesh": {
    "count": 6770,
    "exceeded": 0,
    "max_observed_over_prediction": 0.994743906034564
  },
  "D1|pointwise|continuous_correction|finer_mesh": {
    "count": 8451,
    "exceeded": 0,
    "max_observed_over_prediction": 1.0
  },
  "D1|pointwise|discrete_correction|finer_mesh": {
    "count": 8592,
    "exceeded": 3,
    "max_observed_over_prediction": 1.0000648074691498
  },
  "D1|pointwise|ordering|finer_mesh": {
    "count": 6357,
    "exceeded": 0,
    "max_observed_over_prediction": 0.03147450176557152
  },
  "D1|pointwise|quadratic|finer_mesh": {
    "count": 6357,
    "exceeded": 0,
    "max_observed_over_prediction": 0.13221019585079885
  },
  "D1|pointwise|cubic_remainder|finer_mesh": {
    "count": 3417,
    "exceeded": 0,
    "max_observed_over_prediction": 0.079434549750628
  },
  "D1|pointwise|linear|held_out_direction": {
    "count": 11523,
    "exceeded": 225,
    "max_observed_over_prediction": 1.60749038732036
  },
  "D1|pointwise|nonlinear_discretization|held_out_direction": {
    "count": 11529,
    "exceeded": 161,
    "max_observed_over_prediction": 1.607498542368147
  },
  "D1|pointwise|total_linear_simulation|held_out_direction": {
    "count": 11626,
    "exceeded": 48,
    "max_observed_over_prediction": 1.2634819347798196
  },
  "D1|pointwise|continuous_correction|held_out_direction": {
    "count": 14180,
    "exceeded": 0,
    "max_observed_over_prediction": 0.8035815117709787
  },
  "D1|pointwise|discrete_correction|held_out_direction": {
    "count": 14418,
    "exceeded": 0,
    "max_observed_over_prediction": 0.803633996050536
  },
  "D1|pointwise|ordering|held_out_direction": {
    "count": 11990,
    "exceeded": 162,
    "max_observed_over_prediction": 1.392932237354258
  },
  "D1|pointwise|quadratic|held_out_direction": {
    "count": 11994,
    "exceeded": 0,
    "max_observed_over_prediction": 0.6934458496787507
  },
  "D1|pointwise|cubic_remainder|held_out_direction": {
    "count": 6628,
    "exceeded": 0,
    "max_observed_over_prediction": 0.8963939067505635
  },
  "D2|pointwise|linear|finer_mesh": {
    "count": 5223,
    "exceeded": 0,
    "max_observed_over_prediction": 0.5278822902149672
  },
  "D2|pointwise|nonlinear_discretization|finer_mesh": {
    "count": 5297,
    "exceeded": 0,
    "max_observed_over_prediction": 0.5299934512344457
  },
  "D2|pointwise|total_linear_simulation|finer_mesh": {
    "count": 5367,
    "exceeded": 0,
    "max_observed_over_prediction": 0.52788256940162
  },
  "D2|pointwise|continuous_correction|finer_mesh": {
    "count": 5931,
    "exceeded": 0,
    "max_observed_over_prediction": 1.0
  },
  "D2|pointwise|discrete_correction|finer_mesh": {
    "count": 8595,
    "exceeded": 0,
    "max_observed_over_prediction": 0.9999847095479883
  },
  "D2|pointwise|ordering|finer_mesh": {
    "count": 5439,
    "exceeded": 0,
    "max_observed_over_prediction": 0.1675767115885648
  },
  "D2|pointwise|quadratic|finer_mesh": {
    "count": 5439,
    "exceeded": 0,
    "max_observed_over_prediction": 0.057249001968519654
  },
  "D2|pointwise|cubic_remainder|finer_mesh": {
    "count": 5712,
    "exceeded": 0,
    "max_observed_over_prediction": 0.03912432977720231
  },
  "D2|pointwise|linear|held_out_direction": {
    "count": 7773,
    "exceeded": 0,
    "max_observed_over_prediction": 0.9392287606086511
  },
  "D2|pointwise|nonlinear_discretization|held_out_direction": {
    "count": 7938,
    "exceeded": 0,
    "max_observed_over_prediction": 0.9392285337333183
  },
  "D2|pointwise|total_linear_simulation|held_out_direction": {
    "count": 8013,
    "exceeded": 0,
    "max_observed_over_prediction": 0.939228422182646
  },
  "D2|pointwise|continuous_correction|held_out_direction": {
    "count": 10485,
    "exceeded": 0,
    "max_observed_over_prediction": 0.9847430890026948
  },
  "D2|pointwise|discrete_correction|held_out_direction": {
    "count": 14340,
    "exceeded": 0,
    "max_observed_over_prediction": 0.9847692066128392
  },
  "D2|pointwise|ordering|held_out_direction": {
    "count": 9693,
    "exceeded": 18,
    "max_observed_over_prediction": 1.0161150865631292
  },
  "D2|pointwise|quadratic|held_out_direction": {
    "count": 9693,
    "exceeded": 36,
    "max_observed_over_prediction": 1.0456381942676607
  },
  "D2|pointwise|cubic_remainder|held_out_direction": {
    "count": 9936,
    "exceeded": 12,
    "max_observed_over_prediction": 1.0092019815162185
  },
  "D3|pointwise|linear|finer_mesh": {
    "count": 6030,
    "exceeded": 0,
    "max_observed_over_prediction": 0.13919524801552588
  },
  "D3|pointwise|nonlinear_discretization|finer_mesh": {
    "count": 6030,
    "exceeded": 0,
    "max_observed_over_prediction": 0.13975181763296002
  },
  "D3|pointwise|total_linear_simulation|finer_mesh": {
    "count": 6110,
    "exceeded": 15,
    "max_observed_over_prediction": 1.01031679977061
  },
  "D3|pointwise|continuous_correction|finer_mesh": {
    "count": 7134,
    "exceeded": 0,
    "max_observed_over_prediction": 1.0
  },
  "D3|pointwise|discrete_correction|finer_mesh": {
    "count": 8562,
    "exceeded": 6,
    "max_observed_over_prediction": 1.0000537848967934
  },
  "D3|pointwise|ordering|finer_mesh": {
    "count": 5907,
    "exceeded": 0,
    "max_observed_over_prediction": 0.0371447168691167
  },
  "D3|pointwise|quadratic|finer_mesh": {
    "count": 5910,
    "exceeded": 0,
    "max_observed_over_prediction": 0.12553289920795663
  },
  "D3|pointwise|cubic_remainder|finer_mesh": {
    "count": 3990,
    "exceeded": 0,
    "max_observed_over_prediction": 0.09282172169073884
  },
  "D3|pointwise|linear|held_out_direction": {
    "count": 11001,
    "exceeded": 0,
    "max_observed_over_prediction": 0.9682636229574411
  },
  "D3|pointwise|nonlinear_discretization|held_out_direction": {
    "count": 11004,
    "exceeded": 0,
    "max_observed_over_prediction": 0.9682635242498763
  },
  "D3|pointwise|total_linear_simulation|held_out_direction": {
    "count": 11077,
    "exceeded": 49,
    "max_observed_over_prediction": 1.0922683187870632
  },
  "D3|pointwise|continuous_correction|held_out_direction": {
    "count": 12010,
    "exceeded": 530,
    "max_observed_over_prediction": 1.082690458669871
  },
  "D3|pointwise|discrete_correction|held_out_direction": {
    "count": 14376,
    "exceeded": 530,
    "max_observed_over_prediction": 1.0827487042840156
  },
  "D3|pointwise|ordering|held_out_direction": {
    "count": 10438,
    "exceeded": 0,
    "max_observed_over_prediction": 0.9084376298562721
  },
  "D3|pointwise|quadratic|held_out_direction": {
    "count": 10443,
    "exceeded": 51,
    "max_observed_over_prediction": 1.0674111817276017
  },
  "D3|pointwise|cubic_remainder|held_out_direction": {
    "count": 7371,
    "exceeded": 129,
    "max_observed_over_prediction": 1.1565991557751478
  },
  "D4|pointwise|linear|finer_mesh": {
    "count": 4707,
    "exceeded": 0,
    "max_observed_over_prediction": 0.9999999128526843
  },
  "D4|pointwise|nonlinear_discretization|finer_mesh": {
    "count": 5990,
    "exceeded": 306,
    "max_observed_over_prediction": 1.0035684156365405
  },
  "D4|pointwise|total_linear_simulation|finer_mesh": {
    "count": 5990,
    "exceeded": 0,
    "max_observed_over_prediction": 0.9999999128526843
  },
  "D4|pointwise|continuous_correction|finer_mesh": {
    "count": 5817,
    "exceeded": 0,
    "max_observed_over_prediction": 0.11943720653876437
  },
  "D4|pointwise|ordering|finer_mesh": {
    "count": 5817,
    "exceeded": 0,
    "max_observed_over_prediction": 0.1504814506588308
  },
  "D4|pointwise|quadratic|finer_mesh": {
    "count": 5817,
    "exceeded": 0,
    "max_observed_over_prediction": 0.132786809841488
  },
  "D4|pointwise|cubic_remainder|finer_mesh": {
    "count": 1716,
    "exceeded": 0,
    "max_observed_over_prediction": 0.0304439755637985
  }
}

==> anc/B3_W_scheme_seven_data/final_report/integrity.py <==
"""Read-only SHA-256 inventory; all writes are confined to this report directory."""
import argparse
import hashlib
import json
import time
from pathlib import Path

HERE = Path(__file__).resolve().parent
PROJECT = HERE.parents[1]
SOURCE = PROJECT / 'report' / 'M1_theta0_20261031'

def inventory():
    paths = sorted(set(p for base in [SOURCE, PROJECT/'m0', PROJECT/'m1']
                       for p in base.rglob('*') if p.is_file()))
    rows = {}
    start = last = time.monotonic()
    for i, p in enumerate(paths, 1):
        before = p.stat()
        with p.open('rb') as f:
            digest = hashlib.file_digest(f, 'sha256').hexdigest()
        after = p.stat()
        assert (before.st_size, before.st_mtime_ns) == (after.st_size, after.st_mtime_ns), p
        rows[p.relative_to(PROJECT).as_posix()] = {
            'bytes': after.st_size, 'mtime_ns': after.st_mtime_ns, 'sha256': digest}
        if time.monotonic()-last > 20:
            print(f'Hashed {i}/{len(paths)} files', flush=True)
            last = time.monotonic()
    print(f'Hashed {len(paths)} files in {time.monotonic()-start:.1f} s', flush=True)
    return rows

if __name__ == '__main__':
    ap = argparse.ArgumentParser()
    ap.add_argument('mode', choices=['snapshot', 'verify'])
    args = ap.parse_args()
    target = HERE/'source_inventory_before.json'
    current = inventory()
    if args.mode == 'snapshot':
        with target.open('x', encoding='utf-8') as f:
            json.dump(current, f, ensure_ascii=False, indent=2)
    else:
        before = json.loads(target.read_text(encoding='utf-8'))
        changed = [p for p in sorted(before.keys() | current.keys()) if before.get(p) != current.get(p)]
        result = {'files_checked': len(before), 'bytes_checked': sum(r['bytes'] for r in before.values()),
                  'changed': changed, 'unchanged': not changed,
                  'scope': 'Entire source data directory and m0/m1 program directories; SHA-256, size and mtime.'}
        (HERE/'source_integrity.json').write_text(json.dumps(result, ensure_ascii=False, indent=2), encoding='utf-8')
        print(json.dumps(result, ensure_ascii=False), flush=True)
        assert not changed


==> anc/B3_W_scheme_seven_data/final_report/ordering.csv <==
error,observed_over_prediction,data,family,N,epsilon,t_peak,scalar_accepted,scalar_accepted_local,peak_point_accepted,formal_accepted_point_peak,local_accepted_point_peak,adjacent_order,local_peak_adjacent_order,formal_point_adjacent_order,raw_sample_adjacent_order,amplitude_ratio_to_previous,amplitude_slope,formal_point_amplitude_ratio,raw_sample_amplitude_ratio,time_difference,reference_bound,tail_bound,sampling_difference,scalar_failed_gates
6.5570527259088145e-09,1.0,D1,D1,16,0.03125,0.00016155980984398728,True,True,True,"{""value"": 6.5570527259088145e-09, ""t"": 0.00016155980984398728, ""index"": 656}","{""value"": 6.5570527259088145e-09, ""t"": 0.00016155980984398728, ""index"": 656}",,,,,,,,,4.959990758589904e-16,1.518507478671555e-13,5.391293091529819e-33,0.0,[]
1.0490867782088914e-07,0.9999602928153659,D1,D1,16,0.125,0.00016155980984398728,True,True,True,"{""value"": 1.0490867782088914e-07, ""t"": 0.00016155980984398728, ""index"": 656}","{""value"": 1.0490867782088914e-07, ""t"": 0.00016155980984398728, ""index"": 656}",,,,,15.999364685045855,1.9999713567521453,15.999364685045855,15.999364685045855,7.935963063953791e-15,2.430567785609274e-12,2.1589889232107253e-32,0.0,[]
1.6782719765777788e-06,0.9998013105191731,D1,D1,16,0.5,0.00016155980984398728,True,True,True,"{""value"": 1.6782719765777788e-06, ""t"": 0.00016155980984398728, ""index"": 656}","{""value"": 1.6782719765777788e-06, ""t"": 0.00016155980984398728, ""index"": 656}",,,,,15.997456182253073,1.9998853048431338,15.997456182253073,15.997456182253073,1.2696928173683444e-13,3.89497334369363e-11,8.675916396860792e-32,0.0,[]
6.75638553033155e-10,0.11565846209499009,D1,D1,32,0.03125,0.00016562684263396352,True,True,True,"{""value"": 6.75638553033155e-10, ""t"": 0.00016562684263396352, ""index"": 657}","{""value"": 6.75638553033155e-10, ""t"": 0.00016562684263396352, ""index"": 657}",3.278723937639048,3.278723937639048,3.278723937639048,3.278723937639048,,,,,1.1799287846412275e-15,1.518507478671555e-13,5.316157749603963e-33,2.544606121608948e-12,[]
1.0809650711871068e-08,0.11565240500138312,D1,D1,32,0.125,0.00016562684263396352,True,True,True,"{""value"": 1.0809650711871068e-08, ""t"": 0.00016562684263396352, ""index"": 657}","{""value"": 1.0809650711871068e-08, ""t"": 0.00016562684263396352, ""index"": 657}",3.2787422078088824,3.2787422078088824,3.2787422078088824,3.2787422078088824,15.999162071707023,1.999962221667228,15.999162071707023,15.999162071707023,1.887812883908441e-14,2.430567785609274e-12,2.1289009239529806e-32,4.0733300987280945e-11,[]
1.729181625453294e-07,0.1156281658621573,D1,D1,32,0.5,0.00016562684263396352,True,True,True,"{""value"": 1.729181625453294e-07, ""t"": 0.00016562684263396352, ""index"": 657}","{""value"": 1.729181625453294e-07, ""t"": 0.00016562684263396352, ""index"": 657}",3.2788152180466006,3.2788152180466006,3.2788152180466006,3.2788152180466006,15.996646622025644,1.9998487997242744,15.996646622025644,15.996646622025644,3.0200106660942963e-13,3.89497334369363e-11,8.555016975335623e-32,6.529845868905945e-10,[]
1.6380161306722439e-10,0.031474064482458014,D1,D1,64,0.03125,0.003568322153710626,True,True,True,"{""value"": 1.6380161306722439e-10, ""t"": 0.003568322153710626, ""index"": 793}","{""value"": 1.6380161306722439e-10, ""t"": 0.003568322153710626, ""index"": 793}",2.044302088750347,2.044302088750347,2.044302088750347,2.044302088750347,,,,,8.64579375856286e-15,1.518507478671555e-13,5.297834244944761e-33,6.597111174464852e-13,[]
2.620838226044761e-09,0.03147421360052874,D1,D1,64,0.125,0.003568322153710626,True,True,True,"{""value"": 2.620838226044761e-09, ""t"": 0.003568322153710626, ""index"": 793}","{""value"": 2.620838226044761e-09, ""t"": 0.003568322153710626, ""index"": 793}",2.044219696889061,2.044219696889061,2.044219696889061,2.044219696889061,16.000075804926084,2.000003417597871,16.000075804926084,16.000075804926084,1.3832617998883994e-13,2.430567785609274e-12,2.1215632437815292e-32,1.0694119556409757e-11,[]
4.19337955419035e-08,0.03147450176557152,D1,D1,64,0.5,0.003568322153710626,True,True,True,"{""value"": 4.19337955419035e-08, ""t"": 0.003568322153710626, ""index"": 793}","{""value"": 4.19337955419035e-08, ""t"": 0.003568322153710626, ""index"": 793}",2.043904087671611,2.043904087671611,2.043904087671611,2.043904087671611,16.000146489464136,2.0000066043329996,16.000146489464136,16.000146489464136,2.2127986634945745e-12,3.89497334369363e-11,8.525532426580003e-32,1.799802343066435e-10,[]
4.091866020070086e-11,0.008825264433411556,D1,D1,128,0.03125,0.003568322153710626,True,True,True,"{""value"": 4.091866020070086e-11, ""t"": 0.003568322153710626, ""index"": 793}","{""value"": 4.091866020070086e-11, ""t"": 0.003568322153710626, ""index"": 793}",2.001118751440602,2.001118751440602,2.001118751440602,2.001118751440602,,,,,1.1865505826912588e-14,1.518507478671555e-13,5.293281485351616e-33,1.569582455494803e-13,[]
6.547059226977598e-10,0.008825363638478608,D1,D1,128,0.125,0.003568322153710626,True,True,True,"{""value"": 6.547059226977598e-10, ""t"": 0.003568322153710626, ""index"": 793}","{""value"": 6.547059226977598e-10, ""t"": 0.003568322153710626, ""index"": 793}",2.001109369348473,2.001109369348473,2.001109369348473,2.001109369348473,16.0001798564887,2.0000081086439354,16.0001798564887,16.0001798564887,1.8984639864758763e-13,2.430567785609274e-12,2.119740081816839e-32,2.5466354494113204e-12,[]
1.0475661277496692e-08,0.00882567242427762,D1,D1,128,0.5,0.003568322153710626,True,True,True,"{""value"": 1.0475661277496692e-08, ""t"": 0.003568322153710626, ""index"": 793}","{""value"": 1.0475661277496692e-08, ""t"": 0.003568322153710626, ""index"": 793}",2.0010721012334614,2.0010721012334614,2.0010721012334614,2.0010721012334614,16.00055981520837,2.0000252383905055,16.00055981520837,16.00055981520837,3.037433895122366e-12,3.89497334369363e-11,8.518206506788587e-32,4.300421122032497e-11,[]
1.0207792085768591e-11,0.0024712108583778165,D1,D1,256,0.03125,0.003568322153710626,True,True,True,"{""value"": 1.0207792085768591e-11, ""t"": 0.003568322153710626, ""index"": 793}","{""value"": 1.0207792085768591e-11, ""t"": 0.003568322153710626, ""index"": 793}",2.0030880582762616,2.0030880582762616,2.0030880582762616,2.0030880582762616,,,,,4.3195751734120553e-16,1.518507478671555e-13,5.292145044739951e-33,3.9285242296752926e-14,[]
1.6332696920232044e-10,0.0024712455958119384,D1,D1,256,0.125,0.003568322153710626,True,True,True,"{""value"": 1.6332696920232044e-10, ""t"": 0.003568322153710626, ""index"": 793}","{""value"": 1.6332696920232044e-10, ""t"": 0.003568322153710626, ""index"": 793}",2.0030839959625184,2.0030839959625184,2.0030839959625184,2.0030839959625184,16.00022490955965,2.000010139800807,16.00022490955965,16.00022490955965,6.9113214896378554e-15,2.430567785609274e-12,2.1192849917529678e-32,6.374025896614609e-13,[]
2.613352356281314e-09,0.0024713598787093312,D1,D1,256,0.5,0.003568322153710626,True,True,True,"{""value"": 2.613352356281314e-09, ""t"": 0.003568322153710626, ""index"": 793}","{""value"": 2.613352356281314e-09, ""t"": 0.003568322153710626, ""index"": 793}",2.003067756769452,2.003067756769452,2.003067756769452,2.003067756769452,16.000739920937598,2.000033357987039,16.000739920937598,16.000739920937598,1.1058122132097975e-13,3.89497334369363e-11,8.516377840070155e-32,1.0763774272080271e-11,[]
9.13343964303428e-09,1.3929184383321207,D1_hold,D1_hold,16,0.03125,0.0001100694171252208,True,True,True,"{""value"": 9.13343964303428e-09, ""t"": 0.0001100694171252208, ""index"": 640}","{""value"": 9.13343964303428e-09, ""t"": 0.0001100694171252208, ""index"": 640}",,,,,,,,,3.3896742199341003e-15,1.3349554899485327e-13,4.102186804580012e-33,0.0,[]
1.4613533272355496e-07,1.3929212829314679,D1_hold,D1_hold,16,0.125,0.0001100694171252208,True,True,True,"{""value"": 1.4613533272355496e-07, ""t"": 0.0001100694171252208, ""index"": 640}","{""value"": 1.4613533272355496e-07, ""t"": 0.0001100694171252208, ""index"": 640}",,,,,16.000032674985345,2.0000014731247244,16.000032674985345,16.000032674985345,5.424677133150475e-14,2.136936058982494e-12,1.642535536668663e-32,0.0,[]
2.3381837117312006e-06,1.392932237354258,D1_hold,D1_hold,16,0.5,0.0001100694171252208,True,True,True,"{""value"": 2.3381837117312006e-06, ""t"": 0.0001100694171252208, ""index"": 640}","{""value"": 2.3381837117312006e-06, ""t"": 0.0001100694171252208, ""index"": 640}",,,,,16.000125829626406,2.000005672908256,16.000125829626406,16.000125829626406,8.686916289929345e-13,3.425525648114496e-11,6.596965918926705e-32,0.0,[]
8.257364703654374e-10,0.1413528133192916,D1_hold,D1_hold,32,0.03125,0.0001100694171252208,True,True,True,"{""value"": 8.257364703654374e-10, ""t"": 0.0001100694171252208, ""index"": 640}","{""value"": 8.257364703654374e-10, ""t"": 0.0001100694171252208, ""index"": 640}",3.4674049485020797,3.4674049485020797,3.4674049485020797,3.4674049485020797,,,,,9.091710723221484e-15,1.3349554899485327e-13,4.044897688841323e-33,0.0,[]
1.3211327196255875e-08,0.141347931051021,D1_hold,D1_hold,32,0.125,0.0001100694171252208,True,True,True,"{""value"": 1.3211327196255875e-08, ""t"": 0.0001100694171252208, ""index"": 640}","{""value"": 1.3211327196255875e-08, ""t"": 0.0001100694171252208, ""index"": 640}",3.4674577257078543,3.4674577257078543,3.4674577257078543,3.4674577257078543,15.999447366553978,1.9999750845218371,15.999447366553978,15.999447366553978,1.4547007756497864e-13,2.136936058982494e-12,1.6195971279768537e-32,0.0,[]
2.1135200994244007e-07,0.14132838853476973,D1_hold,D1_hold,32,0.5,0.0001100694171252208,True,True,True,"{""value"": 2.1135200994244007e-07, ""t"": 0.0001100694171252208, ""index"": 640}","{""value"": 2.1135200994244007e-07, ""t"": 0.0001100694171252208, ""index"": 640}",3.467668549792432,3.467668549792432,3.467668549792432,3.467668549792432,15.997787868151338,1.999900260865967,15.997787868151338,15.997787868151338,2.327679219196123e-12,3.425525648114496e-11,6.504844673018252e-32,0.0,[]
1.7021311743927544e-10,0.032706018785329735,D1_hold,D1_hold,64,0.03125,0.003017631246761021,True,True,True,"{""value"": 1.7021311743927544e-10, ""t"": 0.003017631246761021, ""index"": 786}","{""value"": 1.7021311743927544e-10, ""t"": 0.003017631246761021, ""index"": 786}",2.2783392039386205,2.2783392039386205,2.2783392039386205,2.2783392039386205,,,,,1.4405882299155545e-14,1.3349554899485327e-13,4.0309064396141824e-33,1.079535018547206e-12,[]
2.7238220295337062e-09,0.03271096838996784,D1_hold,D1_hold,64,0.125,0.003017631246761021,True,True,True,"{""value"": 2.7238220295337062e-09, ""t"": 0.003017631246761021, ""index"": 786}","{""value"": 2.7238220295337062e-09, ""t"": 0.003017631246761021, ""index"": 786}",2.2780710575144716,2.2780710575144716,2.2780710575144716,2.2780710575144716,16.002421379218593,2.000109157733912,16.002421379218593,16.002421379218593,2.3049261904119863e-13,2.136936058982494e-12,1.6139950503922702e-32,1.7510526899176532e-11,[]
4.36072462109652e-08,0.032730553724554017,D1_hold,D1_hold,64,0.5,0.003017631246761021,True,True,True,"{""value"": 4.36072462109652e-08, ""t"": 0.003017631246761021, ""index"": 786}","{""value"": 4.36072462109652e-08, ""t"": 0.003017631246761021, ""index"": 786}",2.2770080398600268,2.2770080398600268,2.2770080398600268,2.2770080398600268,16.009579825019028,2.0004317696931895,16.009579825019028,16.009579825019028,3.687782120442453e-12,3.425525648114496e-11,6.482346280210892e-32,2.9540076171847735e-10,[]
4.228476254785146e-11,0.009119902977234202,D1_hold,D1_hold,128,0.03125,0.003017631246761021,True,True,True,"{""value"": 4.228476254785146e-11, ""t"": 0.003017631246761021, ""index"": 786}","{""value"": 4.228476254785146e-11, ""t"": 0.003017631246761021, ""index"": 786}",2.0091324400676216,2.0091324400676216,2.0091324400676216,2.0091324400676216,,,,,1.8420094195122357e-14,1.3349554899485327e-13,4.027430099110751e-33,2.654951584789713e-13,[]
6.766650699197346e-10,0.009121370521425778,D1_hold,D1_hold,128,0.125,0.003017631246761021,True,True,True,"{""value"": 6.766650699197346e-10, ""t"": 0.003017631246761021, ""index"": 786}","{""value"": 6.766650699197346e-10, ""t"": 0.003017631246761021, ""index"": 786}",2.0091186205661193,2.0091186205661193,2.0091186205661193,2.0091186205661193,16.002574666323074,2.000116067484663,16.002574666323074,16.002574666323074,2.9472433496041033e-13,2.136936058982494e-12,1.612603127082526e-32,4.308425241459576e-12,[]
1.0833536507231523e-08,0.009127179838724823,D1_hold,D1_hold,128,0.5,0.003017631246761021,True,True,True,"{""value"": 1.0833536507231523e-08, ""t"": 0.003017631246761021, ""index"": 786}","{""value"": 1.0833536507231523e-08, ""t"": 0.003017631246761021, ""index"": 786}",2.0090636131774393,2.0090636131774393,2.0090636131774393,2.0090636131774393,16.01019025337984,2.0004592733875293,16.01019025337984,16.01019025337984,4.715770285093022e-12,3.425525648114496e-11,6.476756185313715e-32,7.280748656332436e-11,[]
1.0529552136939067e-11,0.00254910595318027,D1_hold,D1_hold,256,0.03125,0.003017631246761021,True,True,True,"{""value"": 1.0529552136939067e-11, ""t"": 0.003017631246761021, ""index"": 786}","{""value"": 1.0529552136939067e-11, ""t"": 0.003017631246761021, ""index"": 786}",2.005693802925426,2.005693802925426,2.005693802925426,2.005693802925426,,,,,7.647283887868575e-16,1.3349554899485327e-13,4.0265623531287654e-33,6.70882316855464e-14,[]
1.685004212531096e-10,0.0025495233637647607,D1_hold,D1_hold,256,0.125,0.003017631246761021,True,True,True,"{""value"": 1.685004212531096e-10, ""t"": 0.003017631246761021, ""index"": 786}","{""value"": 1.685004212531096e-10, ""t"": 0.003017631246761021, ""index"": 786}",2.0056897190429113,2.0056897190429113,2.0056897190429113,2.0056897190429113,16.00261996538179,2.0001181094259204,16.00261996538179,16.00261996538179,1.2235655278408165e-14,2.136936058982494e-12,1.612255682372339e-32,1.0885634647486585e-12,[]
2.697754273888756e-09,0.0025511759480425816,D1_hold,D1_hold,256,0.5,0.003017631246761021,True,True,True,"{""value"": 2.697754273888756e-09, ""t"": 0.003017631246761021, ""index"": 786}","{""value"": 2.697754273888756e-09, ""t"": 0.003017631246761021, ""index"": 786}",2.0056734233267974,2.0056734233267974,2.0056734233267974,2.0056734233267974,16.010371094778318,2.0004674212455864,16.010371094778318,16.010371094778318,1.957705519897188e-13,3.425525648114496e-11,6.475360813483375e-32,1.838685520139793e-11,[]
7.415644766373536e-08,1.0,D2,D2,16,0.03125,9.54258787825843e-05,True,True,True,"{""value"": 7.415644766373536e-08, ""t"": 9.54258787825843e-05, ""index"": 634}","{""value"": 7.415644766373536e-08, ""t"": 9.54258787825843e-05, ""index"": 634}",,,,,,,,,1.564436921853082e-11,1.2446503644817278e-10,7.578634650325948e-33,2.867104683978392e-10,[]
1.1864861904746723e-06,0.9999856956596255,D2,D2,16,0.125,9.54258787825843e-05,True,True,True,"{""value"": 1.1864861904746723e-06, ""t"": 9.54258787825843e-05, ""index"": 634}","{""value"": 1.1864861904746723e-06, ""t"": 9.54258787825843e-05, ""index"": 634}",,,,,15.999771130554008,1.9999896815257396,15.999771130554008,15.999771130554008,2.503099071809306e-10,1.991440583963672e-09,3.035743236060146e-32,4.588732486295296e-09,[]
1.8982687869896377e-05,0.9999282170044502,D2,D2,16,0.5,9.54258787825843e-05,True,True,True,"{""value"": 1.8982687869896377e-05, ""t"": 9.54258787825843e-05, ""index"": 634}","{""value"": 1.8982687869896377e-05, ""t"": 9.54258787825843e-05, ""index"": 634}",,,,,15.999080328361899,1.9999585361298424,15.999080328361899,15.999080328361899,4.0049584946959625e-09,3.186304939407458e-08,1.2212479237686242e-31,7.350761266621629e-08,[]
1.5494877186037027e-08,0.2345367413418683,D2,D2,32,0.03125,3.3214891242983925e-05,True,True,True,"{""value"": 1.5494877186037027e-08, ""t"": 3.3214891242983925e-05, ""index"": 590}","{""value"": 1.5494877186037027e-08, ""t"": 3.3214891242983925e-05, ""index"": 590}",2.2587808157872673,2.2587808157872673,2.2587808157872673,2.2587808157872673,,,,,1.5644369218531023e-11,1.2446503644817278e-10,7.470952191404555e-33,1.516956266528405e-11,[]
2.4791453672000346e-07,0.23453343190251738,D2,D2,32,0.125,3.3214891242983925e-05,True,True,True,"{""value"": 2.4791453672000346e-07, ""t"": 3.3214891242983925e-05, ""index"": 590}","{""value"": 2.4791453672000346e-07, ""t"": 3.3214891242983925e-05, ""index"": 590}",2.258780536184031,2.258780536184031,2.258780536184031,2.258780536184031,15.999774231409067,1.9999898213273577,15.999774231409067,15.999774231409067,2.5030990718093383e-10,1.991440583963672e-09,2.9926099268283457e-32,2.4267054673780245e-10,[]
3.966408212490313e-06,0.2345201653736424,D2,D2,32,0.5,3.3214891242983925e-05,True,True,True,"{""value"": 3.966408212490313e-06, ""t"": 3.3214891242983925e-05, ""index"": 590}","{""value"": 3.966408212490313e-06, ""t"": 3.3214891242983925e-05, ""index"": 590}",2.25877921769065,2.25877921769065,2.25877921769065,2.25877921769065,15.999094950087596,1.9999591953765328,15.999094950087596,15.999094950087596,4.004958494696015e-09,3.186304939407458e-08,1.203896849697245e-31,3.880072487884839e-09,[]
9.863232020462847e-09,0.1675767115885648,D2,D2,64,0.03125,5.7649744861557675e-06,True,True,True,"{""value"": 9.863232020462847e-09, ""t"": 5.7649744861557675e-06, ""index"": 517}","{""value"": 9.863232020462847e-09, ""t"": 5.7649744861557675e-06, ""index"": 517}",0.6516589431704453,0.6516589431704453,0.6516589431704453,0.6516589431704453,,,,,1.5644369218531336e-11,1.2446503644817278e-10,7.445015100425751e-33,1.6572500189553862e-12,[]
1.5781151246194854e-07,0.1675764993559266,D2,D2,64,0.125,5.7649744861557675e-06,True,True,True,"{""value"": 1.5781151246194854e-07, ""t"": 5.7649744861557675e-06, ""index"": 517}","{""value"": 1.5781151246194854e-07, ""t"": 5.7649744861557675e-06, ""index"": 517}",0.6516404129714604,0.6516404129714604,0.6516404129714604,0.6516404129714604,15.999979736311932,1.9999990864268502,15.999979736311932,15.999979736311932,2.5030990718093885e-10,1.991440583963672e-09,2.9822205903997564e-32,2.6505681287851488e-11,[]
2.5249713753700306e-06,0.1675756482596814,D2,D2,64,0.5,5.7649744861557675e-06,True,True,True,"{""value"": 2.5249713753700306e-06, ""t"": 5.7649744861557675e-06, ""index"": 517}","{""value"": 2.5249713753700306e-06, ""t"": 5.7649744861557675e-06, ""index"": 517}",0.6515661309777809,0.6515661309777809,0.6515661309777809,0.6515661309777809,15.999918738367398,1.9999963363733726,15.999918738367398,15.999918738367398,4.004958494696095e-09,3.186304939407458e-08,1.1997176205369553e-31,4.2342906513450197e-10,[]
3.836248902192422e-09,0.07315985861027881,D2,D2,128,0.03125,1.4006603498926957e-06,True,True,True,"{""value"": 3.836248902192422e-09, ""t"": 1.4006603498926957e-06, ""index"": 458}","{""value"": 3.836248902192422e-09, ""t"": 1.4006603498926957e-06, ""index"": 458}",1.3623641438994192,1.3623641438994192,1.3623641438994192,1.3623641438994192,,,,,1.564436921853157e-11,1.2446503644817278e-10,7.438806372804079e-33,1.3559676725961154e-11,[]
6.137995994447574e-08,0.0731598318033416,D2,D2,128,0.125,1.4006603498926957e-06,True,True,True,"{""value"": 6.137995994447574e-08, ""t"": 1.4006603498926957e-06, ""index"": 458}","{""value"": 6.137995994447574e-08, ""t"": 1.4006603498926957e-06, ""index"": 458}",1.3623628453796532,1.3623628453796532,1.3623628453796532,1.3623628453796532,15.99999413734521,1.9999997356867332,15.99999413734521,15.99999413734521,2.5030990718094257e-10,1.991440583963672e-09,2.9797336639528906e-32,2.1695768149618408e-10,[]
9.820779167567437e-07,0.07315972435536544,D2,D2,128,0.5,1.4006603498926957e-06,True,True,True,"{""value"": 9.820779167567437e-07, ""t"": 1.4006603498926957e-06, ""index"": 458}","{""value"": 9.820779167567437e-07, ""t"": 1.4006603498926957e-06, ""index"": 458}",1.3623576369773078,1.3623576369773078,1.3623576369773078,1.3623576369773078,15.999976501208709,1.999998940574545,15.999976501208709,15.999976501208709,4.0049584946961544e-09,3.186304939407458e-08,1.198717284214165e-31,3.471505849505778e-09,[]
1.3921355910950315e-09,0.0298002071486404,D2,D2,256,0.03125,1.4342298087573816e-07,False,False,False,"{""value"": 1.3292610380567733e-09, ""t"": 3.480700588428406e-07, ""index"": 400}","{""value"": 1.3292610380567733e-09, ""t"": 3.480700588428406e-07, ""index"": 400}",,1.5290718813678064,1.5290718813678064,1.4623965943304629,,,,,1.5644369218532603e-11,1.2446503644817278e-10,7.437174009136686e-33,4.194239565706221e-12,"[""time_size""]"
2.2274168942328834e-08,0.02980020645937481,D2,D2,256,0.125,1.4342298087573816e-07,False,False,False,"{""value"": 2.1268173109155476e-08, ""t"": 3.480700588428406e-07, ""index"": 400}","{""value"": 2.1268173109155476e-08, ""t"": 3.480700588428406e-07, ""index"": 400}",,1.5290715901418102,1.5290715901418102,1.4623960990728262,,,15.999997367144001,15.999999629927089,2.503099071809591e-10,1.991440583963672e-09,2.979079801791063e-32,6.710850345450448e-11,"[""time_size""]"
3.5638667006562125e-07,0.02980020369902017,D2,D2,256,0.5,1.4342298087573816e-07,False,False,False,"{""value"": 3.402905455256216e-07, ""t"": 3.480700588428406e-07, ""index"": 400}","{""value"": 3.402905455256216e-07, ""t"": 3.480700588428406e-07, ""index"": 400}",,1.5290704218968727,1.5290704218968727,1.4623941138569012,,,15.99998945744588,15.99999851794066,4.004958494696419e-09,3.186304939407458e-08,1.1984542539496293e-31,1.0737789564707577e-09,"[""time_size""]"
7.535148523705061e-08,1.0161150865631292,D2_hold,D2_hold,16,0.03125,9.54258787825843e-05,False,False,True,"{""value"": 7.535148523705061e-08, ""t"": 9.54258787825843e-05, ""index"": 634}","{""value"": 7.535148523705061e-08, ""t"": 9.54258787825843e-05, ""index"": 634}",,,,,,,,,9.86544657867011e-12,8.560598760184653e-11,7.40617188070766e-33,7.875211326032094e-10,"[""sampling_difference""]"
1.205607364533613e-06,1.016101265058296,D2_hold,D2_hold,16,0.125,9.54258787825843e-05,False,False,True,"{""value"": 1.205607364533613e-06, ""t"": 9.54258787825843e-05, ""index"": 634}","{""value"": 1.205607364533613e-06, ""t"": 9.54258787825843e-05, ""index"": 634}",,,,,,,15.999782363159197,15.999782363159197,1.5784714518741879e-10,1.369695800068796e-09,2.9666276072046657e-32,1.260338755778157e-08,"[""sampling_difference""]"
1.928866388280084e-05,1.016045747415667,D2_hold,D2_hold,16,0.5,9.54258787825843e-05,False,False,True,"{""value"": 1.928866388280084e-05, ""t"": 9.54258787825843e-05, ""index"": 634}","{""value"": 1.928866388280084e-05, ""t"": 9.54258787825843e-05, ""index"": 634}",,,,,,,15.99912579354774,15.99912579354774,2.5255543184346654e-09,2.1915132701197125e-08,1.1933899137544823e-31,2.018488349438965e-07,"[""sampling_difference""]"
1.825635094687993e-08,0.2763355274434325,D2_hold,D2_hold,32,0.03125,2.3713737056616554e-05,True,True,True,"{""value"": 1.825635094687993e-08, ""t"": 2.3713737056616554e-05, ""index"": 576}","{""value"": 1.825635094687993e-08, ""t"": 2.3713737056616554e-05, ""index"": 576}",,2.0452375184262346,2.0452375184262346,2.0452375184262346,,,,,9.865446578670132e-12,8.560598760184653e-11,7.300820894822931e-33,0.0,[]
2.9209885884079134e-07,0.27633291990502373,D2_hold,D2_hold,32,0.125,2.3713737056616554e-05,True,True,True,"{""value"": 2.9209885884079134e-07, ""t"": 2.3713737056616554e-05, ""index"": 576}","{""value"": 2.9209885884079134e-07, ""t"": 2.3713737056616554e-05, ""index"": 576}",,2.0452315078428596,2.0452315078428596,2.0452315078428596,15.999849021894047,1.999993193237737,15.999849021894047,15.999849021894047,1.5784714518741915e-10,1.369695800068796e-09,2.924428669676887e-32,0.0,[]
4.673405062415118e-06,0.2763224734772021,D2_hold,D2_hold,32,0.5,2.3713737056616554e-05,True,True,True,"{""value"": 4.673405062415118e-06, ""t"": 2.3713737056616554e-05, ""index"": 576}","{""value"": 4.673405062415118e-06, ""t"": 2.3713737056616554e-05, ""index"": 576}",,2.0452072202084235,2.0452072202084235,2.0452072202084235,15.99939513958307,1.999972729824416,15.99939513958307,15.99939513958307,2.525554318434671e-09,2.1915132701197125e-08,1.1764154803004892e-31,0.0,[]
6.148792246261016e-09,0.10446822935240381,D2_hold,D2_hold,64,0.03125,5.7649744861557675e-06,True,True,True,"{""value"": 6.148792246261016e-09, ""t"": 5.7649744861557675e-06, ""index"": 517}","{""value"": 6.148792246261016e-09, ""t"": 5.7649744861557675e-06, ""index"": 517}",1.5700234629688785,1.5700234629688785,1.5700234629688785,1.5700234629688785,,,,,9.865446578670308e-12,8.560598760184653e-11,7.275241723493767e-33,7.1620560407288244e-12,[]
9.838050697348529e-08,0.10446804993047103,D2_hold,D2_hold,64,0.125,5.7649744861557675e-06,True,True,True,"{""value"": 9.838050697348529e-08, ""t"": 5.7649744861557675e-06, ""index"": 517}","{""value"": 9.838050697348529e-08, ""t"": 5.7649744861557675e-06, ""index"": 517}",1.5700123272441253,1.5700123272441253,1.5700123272441253,1.5700123272441253,15.999972520344775,1.9999987611001138,15.999972520344775,15.999972520344775,1.5784714518742197e-10,1.369695800068796e-09,2.9141827833920766e-32,1.1461638794243456e-10,[]
1.5740772760673502e-06,0.10446733080653779,D2_hold,D2_hold,64,0.5,5.7649744861557675e-06,True,True,True,"{""value"": 1.5740772760673502e-06, ""t"": 5.7649744861557675e-06, ""index"": 517}","{""value"": 1.5740772760673502e-06, ""t"": 5.7649744861557675e-06, ""index"": 517}",1.5699677179685712,1.5699677179685712,1.5699677179685712,1.5699677179685712,15.999889861226093,1.999995034462193,15.999889861226093,15.999889861226093,2.5255543184347162e-09,2.1915132701197125e-08,1.1722940888775888e-31,1.8353652077267737e-09,[]
2.572247356376167e-09,0.04905449508127476,D2_hold,D2_hold,128,0.03125,1.4677992676220675e-06,True,True,True,"{""value"": 2.572247356376167e-09, ""t"": 1.4677992676220675e-06, ""index"": 460}","{""value"": 2.572247356376167e-09, ""t"": 1.4677992676220675e-06, ""index"": 460}",1.25727367827046,1.25727367827046,1.25727367827046,1.25727367827046,,,,,9.865446578670588e-12,8.560598760184653e-11,7.269025660695801e-33,0.0,[]
4.1155932531379727e-08,0.04905446507995651,D2_hold,D2_hold,128,0.125,1.4677992676220675e-06,True,True,True,"{""value"": 4.1155932531379727e-08, ""t"": 1.4677992676220675e-06, ""index"": 460}","{""value"": 4.1155932531379727e-08, ""t"": 1.4677992676220675e-06, ""index"": 460}",1.257272082811158,1.257272082811158,1.257272082811158,1.257272082811158,15.999990214534039,1.9999995588297645,15.999990214534039,15.999990214534039,1.5784714518742644e-10,1.369695800068796e-09,2.91169292173419e-32,0.0,[]
6.584933072410877e-07,0.049054344900358565,D2_hold,D2_hold,128,0.5,1.4677992676220675e-06,True,True,True,"{""value"": 6.584933072410877e-07, ""t"": 1.4677992676220675e-06, ""index"": 460}","{""value"": 6.584933072410877e-07, ""t"": 1.4677992676220675e-06, ""index"": 460}",1.2572656862297453,1.2572656862297453,1.2572656862297453,1.2572656862297453,15.999960801252973,1.9999982327528993,15.999960801252973,15.999960801252973,2.525554318434788e-09,2.1915132701197125e-08,1.1712925763885033e-31,0.0,[]
8.792235714520598e-10,0.018820756201362178,D2_hold,D2_hold,256,0.03125,1.333521432163324e-07,False,False,False,"{""value"": 7.322085134475036e-10, ""t"": 2.550461338177314e-07, ""index"": 387}","{""value"": 7.322085134475036e-10, ""t"": 2.550461338177314e-07, ""index"": 387}",,1.8127029307949871,1.8127029307949871,1.5487274142797889,,,,,9.865446578670953e-12,8.560598760184653e-11,7.267485011738556e-33,0.0,"[""time_size""]"
1.4067576539651466e-08,0.018820755393841454,D2_hold,D2_hold,256,0.125,1.333521432163324e-07,False,False,False,"{""value"": 1.171533359799432e-08, ""t"": 2.550461338177314e-07, ""index"": 387}","{""value"": 1.171533359799432e-08, ""t"": 2.550461338177314e-07, ""index"": 387}",,1.8127023707476526,1.8127023707476526,1.5487265938393904,,,15.999996425655139,15.999999313506246,1.5784714518743228e-10,1.369695800068796e-09,2.911075811916521e-32,0.0,"[""time_size""]"
2.2508118598620066e-07,0.0188207521621692,D2_hold,D2_hold,256,0.5,1.333521432163324e-07,False,False,False,"{""value"": 1.874451699912748e-07, ""t"": 2.550461338177314e-07, ""index"": 387}","{""value"": 1.874451699912748e-07, ""t"": 2.550461338177314e-07, ""index"": 387}",,1.8127001260272626,1.8127001260272626,1.5487233070673363,,,15.999985695957104,15.999997252673714,2.5255543184348813e-09,2.1915132701197125e-08,1.17104435495419e-31,0.0,"[""time_size""]"
3.944019847866506e-09,4.599911350310302,D3,D3,16,0.03125,0.00010503470856261041,False,False,True,"{""value"": 3.944019847866506e-09, ""t"": 0.00010503470856261041, ""index"": 638}","{""value"": 3.944019847866506e-09, ""t"": 0.00010503470856261041, ""index"": 638}",,,,,,,,,6.074783647772163e-13,3.0317446880574317e-13,6.700318826172115e-33,1.1671002434436022e-10,"[""sampling_difference"", ""group_time""]"
6.31045693830878e-08,4.5999297062160505,D3,D3,16,0.125,0.00010503470856261041,False,False,True,"{""value"": 6.31045693830878e-08, ""t"": 0.00010503470856261041, ""index"": 638}","{""value"": 6.31045693830878e-08, ""t"": 0.00010503470856261041, ""index"": 638}",,,,,,,16.000063847859142,16.000063847859142,9.720750562857482e-12,4.8507914992817045e-12,2.683539246892221e-32,1.8682921369582803e-09,"[""sampling_difference"", ""group_time""]"
1.0096888916596958e-06,4.6000016046644365,D3,D3,16,0.5,0.00010503470856261041,False,False,True,"{""value"": 1.0096888916596958e-06, ""t"": 0.00010503470856261041, ""index"": 638}","{""value"": 1.0096888916596958e-06, ""t"": 0.00010503470856261041, ""index"": 638}",,,,,,,16.00025008538122,16.00025008538122,1.555977428150001e-10,7.761266388489747e-11,1.0789378968694257e-31,2.9952219202166994e-08,"[""sampling_difference"", ""group_time""]"
7.638673789979227e-10,1.0,D3,D3,32,0.03125,2.3713737056616554e-05,False,True,True,"{""value"": 7.638673789979227e-10, ""t"": 2.3713737056616554e-05, ""index"": 576}","{""value"": 7.638673789979227e-10, ""t"": 2.3713737056616554e-05, ""index"": 576}",,2.3682727244232544,2.3682727244232544,2.3682727244232544,,,,,2.611145976048041e-12,3.0317446880574317e-13,6.606477078942683e-33,0.0,"[""group_time""]"
1.2221868132987716e-08,0.9999991874424703,D3,D3,32,0.125,2.3713737056616554e-05,False,True,True,"{""value"": 1.2221868132987716e-08, ""t"": 2.3713737056616554e-05, ""index"": 576}","{""value"": 1.2221868132987716e-08, ""t"": 2.3713737056616554e-05, ""index"": 576}",,2.3682796537468223,2.3682796537468223,2.3682796537468223,,,15.999986999079526,15.999986999079526,4.178038979480913e-11,4.8507914992817045e-12,2.645955478601079e-32,0.0,"[""group_time""]"
1.9554924204376233e-07,0.9999958732830295,D3,D3,32,0.5,2.3713737056616554e-05,False,True,True,"{""value"": 1.9554924204376233e-07, ""t"": 2.3713737056616554e-05, ""index"": 576}","{""value"": 1.9554924204376233e-07, ""t"": 2.3713737056616554e-05, ""index"": 576}",,2.3683069847124973,2.3683069847124973,2.3683069847124973,,,15.99994697340586,15.99994697340586,6.6861313950279e-10,7.761266388489747e-11,1.0638282085995147e-31,0.0,"[""group_time""]"
1.1627876238667228e-10,0.17086539023913205,D3,D3,64,0.03125,2.317138951754212e-06,False,False,True,"{""value"": 1.1627876238667228e-10, ""t"": 2.317138951754212e-06, ""index"": 479}","{""value"": 1.1627876238667228e-10, ""t"": 2.317138951754212e-06, ""index"": 479}",,2.7157345610699193,2.7157345610699193,2.7157345610699193,,,,,6.601402791114458e-13,3.0317446880574317e-13,6.583599965892399e-33,3.3658011333646078e-12,"[""sampling_difference"", ""group_time""]"
1.860460998655e-09,0.17086546375444775,D3,D3,64,0.125,2.317138951754212e-06,False,False,True,"{""value"": 1.860460998655e-09, ""t"": 2.317138951754212e-06, ""index"": 479}","{""value"": 1.860460998655e-09, ""t"": 2.317138951754212e-06, ""index"": 479}",,2.715732768073251,2.715732768073251,2.715732768073251,,,16.000006884045092,16.000006884045092,1.0562432266882925e-11,4.8507914992817045e-12,2.6367931398380565e-32,5.385360056567251e-11,"[""sampling_difference"", ""group_time""]"
2.976742710165927e-08,0.170865757202743,D3,D3,64,0.5,2.317138951754212e-06,False,False,True,"{""value"": 2.976742710165927e-08, ""t"": 2.317138951754212e-06, ""index"": 479}","{""value"": 2.976742710165927e-08, ""t"": 2.317138951754212e-06, ""index"": 479}",,2.7157255090243844,2.7157255090243844,2.7157255090243844,,,16.000027478769674,16.000027478769674,1.690106902960335e-10,7.761266388489747e-11,1.0601446710522933e-31,8.617076612234827e-10,"[""sampling_difference"", ""group_time""]"
3.228990387989287e-11,0.05325889115821216,D3,D3,128,0.03125,6.189658188912597e-07,True,True,True,"{""value"": 3.228990387989287e-11, ""t"": 6.189658188912597e-07, ""index"": 424}","{""value"": 3.228990387989287e-11, ""t"": 6.189658188912597e-07, ""index"": 424}",,1.8484325698621478,1.8484325698621478,1.8484325698621478,,,,,1.581855028678162e-14,1.944696073574097e-13,6.577919646853446e-33,0.0,[]
5.166385165645031e-10,0.05325889677505202,D3,D3,128,0.125,6.189658188912597e-07,True,True,True,"{""value"": 5.166385165645031e-10, ""t"": 6.189658188912597e-07, ""index"": 424}","{""value"": 5.166385165645031e-10, ""t"": 6.189658188912597e-07, ""index"": 424}",,1.848433038434752,1.848433038434752,1.848433038434752,16.000001687407227,2.000000076075435,16.000001687407227,16.000001687407227,2.531011883407511e-13,3.11773024800313e-12,2.6345181576723425e-32,0.0,[]
8.266219745445256e-09,0.053258919199213425,D3,D3,128,0.5,6.189658188912597e-07,True,True,True,"{""value"": 8.266219745445256e-09, ""t"": 6.189658188912597e-07, ""index"": 424}","{""value"": 8.266219745445256e-09, ""t"": 6.189658188912597e-07, ""index"": 424}",,1.8484349087172667,1.8484349087172667,1.8484349087172667,16.000006736650665,2.0000003037165768,16.000006736650665,16.000006736650665,4.049897593824752e-12,5.02854537267881e-11,1.059230058169799e-31,0.0,[]
9.718668448577956e-12,0.01799300913493232,D3,D3,256,0.03125,1.7782794100389227e-07,True,True,True,"{""value"": 9.718668448577956e-12, ""t"": 1.7782794100389227e-07, ""index"": 372}","{""value"": 9.718668448577956e-12, ""t"": 1.7782794100389227e-07, ""index"": 372}",1.732252577033173,1.732252577033173,1.732252577033173,1.732252577033173,,,,,3.1308113865983336e-14,1.944696073574097e-13,6.576501891896283e-33,0.0,[]
1.554987116595534e-10,0.017993011042127003,D3,D3,256,0.125,1.7782794100389227e-07,True,True,True,"{""value"": 1.554987116595534e-10, ""t"": 1.7782794100389227e-07, ""index"": 372}","{""value"": 1.554987116595534e-10, ""t"": 1.7782794100389227e-07, ""index"": 372}",1.7322525762635308,1.7322525762635308,1.7322525762635308,1.7322525762635308,16.000001695942835,2.000000076460256,16.000001695942835,16.000001695942835,5.009296364507891e-13,3.11773024800313e-12,2.633950343161868e-32,0.0,[]
2.4879804409170503e-09,0.017993018667265184,D3,D3,256,0.5,1.7782794100389227e-07,True,True,True,"{""value"": 2.4879804409170503e-09, ""t"": 1.7782794100389227e-07, ""index"": 372}","{""value"": 2.4879804409170503e-09, ""t"": 1.7782794100389227e-07, ""index"": 372}",1.7322525723067017,1.7322525723067017,1.7322525723067017,1.7322525723067017,16.000006780533322,2.0000003056949915,16.000006780533322,16.000006780533322,8.01486194020018e-12,5.02854537267881e-11,1.0590017791583148e-31,0.0,[]
3.582966342310705e-09,4.178814555076409,D3_hold,D3_hold,16,0.03125,0.00014342298087573817,False,False,True,"{""value"": 3.582966342310705e-09, ""t"": 0.00014342298087573817, ""index"": 651}","{""value"": 3.582966342310705e-09, ""t"": 0.00014342298087573817, ""index"": 651}",,,,,,,,,7.426444404718438e-15,2.0838862624453574e-13,7.060659068662874e-33,7.429916809588717e-11,"[""sampling_difference""]"
5.732736117274211e-08,4.178807243523412,D3_hold,D3_hold,16,0.125,0.00014342298087573817,False,False,True,"{""value"": 5.732736117274211e-08, ""t"": 0.00014342298087573817, ""index"": 651}","{""value"": 5.732736117274211e-08, ""t"": 0.00014342298087573817, ""index"": 651}",,,,,,,15.99997200525498,15.99997200525498,1.188231104212809e-13,3.3411871974957404e-12,2.82800492667409e-32,1.1879547522805221e-09,"[""sampling_difference""]"
9.172308092696196e-07,4.17877549148076,D3_hold,D3_hold,16,0.5,0.00014342298087573817,False,False,True,"{""value"": 9.172308092696196e-07, ""t"": 0.00014342298087573817, ""index"": 651}","{""value"": 9.172308092696196e-07, ""t"": 0.00014342298087573817, ""index"": 651}",,,,,,,15.99987842638992,15.99987842638992,1.901169763269017e-12,5.3909620412517406e-11,1.1372600614257301e-31,1.8954038621127544e-08,"[""sampling_difference""]"
7.377241317376172e-10,0.9657751489602797,D3_hold,D3_hold,32,0.03125,2.431069583166875e-05,False,False,True,"{""value"": 7.377241317376172e-10, ""t"": 2.431069583166875e-05, ""index"": 577}","{""value"": 7.377241317376172e-10, ""t"": 2.431069583166875e-05, ""index"": 577}",,2.2800011575932526,2.2800011575932526,2.2800011575932526,,,,,5.366433930644693e-14,2.0838862624453574e-13,6.961875933930627e-33,1.926717751616018e-11,"[""sampling_difference""]"
1.1803563874445146e-08,0.9657733298162322,D3_hold,D3_hold,32,0.125,2.431069583166875e-05,False,False,True,"{""value"": 1.1803563874445146e-08, ""t"": 2.431069583166875e-05, ""index"": 577}","{""value"": 1.1803563874445146e-08, ""t"": 2.431069583166875e-05, ""index"": 577}",,2.280001350826398,2.280001350826398,2.280001350826398,,,15.999969862234714,15.999969862234714,8.586757774892734e-13,3.3411871974957404e-12,2.788440110740909e-32,3.082733839209337e-10,"[""sampling_difference""]"
1.8885558614294254e-07,0.9657659872040111,D3_hold,D3_hold,32,0.5,2.431069583166875e-05,False,False,True,"{""value"": 1.8885558614294254e-07, ""t"": 2.431069583166875e-05, ""index"": 577}","{""value"": 1.8885558614294254e-07, ""t"": 2.431069583166875e-05, ""index"": 577}",,2.2800013572914652,2.2800013572914652,2.2800013572914652,,,15.999878354690578,15.999878354690578,1.3741573998620458e-11,5.3909620412517406e-11,1.1213506497346607e-31,4.932278207998162e-09,"[""sampling_difference""]"
1.284411017634372e-10,0.18873729411200896,D3_hold,D3_hold,64,0.03125,5.7649744861557675e-06,True,True,True,"{""value"": 1.284411017634372e-10, ""t"": 5.7649744861557675e-06, ""index"": 517}","{""value"": 1.284411017634372e-10, ""t"": 5.7649744861557675e-06, ""index"": 517}",,2.5219744828908754,2.5219744828908754,2.5219744828908754,,,,,3.3297949913599344e-14,2.0838862624453574e-13,6.93779068855013e-33,6.098355529080718e-13,[]
2.0550562257209514e-09,0.18873716530640894,D3_hold,D3_hold,64,0.125,5.7649744861557675e-06,True,True,True,"{""value"": 2.0550562257209514e-09, ""t"": 5.7649744861557675e-06, ""index"": 517}","{""value"": 2.0550562257209514e-09, ""t"": 5.7649744861557675e-06, ""index"": 517}",,2.5219727499946165,2.5219727499946165,2.5219727499946165,15.999989080644555,1.9999995077092085,15.999989080644555,15.999989080644555,5.327817985262296e-13,3.3411871974957404e-12,2.778793421061351e-32,9.754486071966843e-12,[]
3.288080943517119e-08,0.18873664769188117,D3_hold,D3_hold,64,0.5,5.7649744861557675e-06,True,True,True,"{""value"": 3.288080943517119e-08, ""t"": 5.7649744861557675e-06, ""index"": 517}","{""value"": 3.288080943517119e-08, ""t"": 5.7649744861557675e-06, ""index"": 517}",,2.5219657380035043,2.5219657380035043,2.5219657380035043,15.999956119758231,1.9999980216908126,15.999956119758231,15.999956119758231,8.525417499224156e-12,5.3909620412517406e-11,1.1174715866622143e-31,1.5588726871672772e-10,[]
2.540130007847323e-11,0.04189684432597265,D3_hold,D3_hold,128,0.03125,5.906535720408044e-07,True,True,True,"{""value"": 2.540130007847323e-11, ""t"": 5.906535720408044e-07, ""index"": 422}","{""value"": 2.540130007847323e-11, ""t"": 5.906535720408044e-07, ""index"": 422}",2.3381327022186724,2.3381327022186724,2.3381327022186724,2.3381327022186724,,,,,1.8086382694299987e-14,2.0838862624453574e-13,6.931807808829153e-33,4.7384538121780055e-14,[]
4.0642083225584044e-10,0.041896847521708275,D3_hold,D3_hold,128,0.125,5.906535720408044e-07,True,True,True,"{""value"": 4.0642083225584044e-10, ""t"": 5.906535720408044e-07, ""index"": 422}","{""value"": 4.0642083225584044e-10, ""t"": 5.906535720408044e-07, ""index"": 422}",2.338131607593676,2.338131607593676,2.338131607593676,2.338131607593676,16.000001220420554,2.0000000550217067,16.000001220420554,16.000001220420554,2.8938539763075223e-13,3.3411871974957404e-12,2.776397140318448e-32,5.504645826609283e-13,[]
6.507881179206739e-09,0.04193001499535915,D3_hold,D3_hold,128,0.5,0.00806526691284127,True,True,True,"{""value"": 6.507881179206739e-09, ""t"": 0.00806526691284127, ""index"": 836}","{""value"": 6.507881179206739e-09, ""t"": 0.00806526691284127, ""index"": 836}",2.3369859989841575,2.3369859989841575,2.3369859989841575,2.3369859989841575,16.012666336724717,2.0005708259955717,16.012666336724717,16.012666336724717,4.630373574684837e-12,5.3909620412517406e-11,1.1165080083770831e-31,7.10733511587912e-13,[]
7.509431483169999e-12,0.013902858193973746,D3_hold,D3_hold,256,0.03125,1.4677992676220674e-07,True,True,True,"{""value"": 7.509431483169999e-12, ""t"": 1.4677992676220674e-07, ""index"": 364}","{""value"": 7.509431483169999e-12, ""t"": 1.4677992676220674e-07, ""index"": 364}",1.758126743472283,1.758126743472283,1.758126743472283,1.758126743472283,,,,,3.8816324341006165e-14,2.0838862624453574e-13,6.930315088188883e-33,0.0,[]
1.201509111653831e-10,0.01390285905425081,D3_hold,D3_hold,256,0.125,1.4677992676220674e-07,True,True,True,"{""value"": 1.201509111653831e-10, ""t"": 1.4677992676220674e-07, ""index"": 364}","{""value"": 1.201509111653831e-10, ""t"": 1.4677992676220674e-07, ""index"": 364}",1.75812676424503,1.75812676424503,1.75812676424503,1.75812676424503,16.000000990043404,2.000000044635333,16.000000990043404,16.000000990043404,6.210603383097584e-13,3.3411871974957404e-12,2.775799271438706e-32,0.0,[]
1.9224150542076628e-09,0.013902862493501138,D3_hold,D3_hold,256,0.5,1.4677992676220674e-07,True,True,True,"{""value"": 1.9224150542076628e-09, ""t"": 1.4677992676220674e-07, ""index"": 364}","{""value"": 1.9224150542076628e-09, ""t"": 1.4677992676220674e-07, ""index"": 364}",1.7592680593463599,1.7592680593463599,1.7592680593463599,1.7592680593463599,16.00000395803518,2.000000178444907,16.00000395803518,16.00000395803518,9.936910433428503e-12,5.3909620412517406e-11,1.116267596904331e-31,0.0,[]
4.002083518164849e-10,0.06315944446352686,D4_128,D4,128,0.03125,2.046712889901068e-10,False,False,False,"{""value"": 3.650823998818085e-10, ""t"": 4.470222245851107e-11, ""index"": 123}","{""value"": 3.650823998818085e-10, ""t"": 4.470222245851107e-11, ""index"": 123}",,1.5517110962880394,1.5517110962880394,1.498142568246949,,,,,2.2181111481321916e-11,1.5968438205000242e-10,1.868330117413156e-42,7.475253401848092e-14,"[""time_size"", ""reference_size""]"
6.403333432458045e-09,0.0631594425243014,D4_128,D4,128,0.125,2.046712889901068e-10,False,False,False,"{""value"": 5.841318328470352e-09, ""t"": 4.470222245851107e-11, ""index"": 123}","{""value"": 5.841318328470352e-09, ""t"": 4.470222245851107e-11, ""index"": 123}",,1.551711027785163,1.551711027785163,1.4981424849961558,,,15.99999980925242,15.999999508741604,3.548977842031873e-10,2.554950144418287e-09,2.9893280909131863e-41,1.1960434055581014e-12,"[""time_size"", ""reference_size""]"
1.0245332233656496e-07,0.0631594347674007,D4_128,D4,128,0.5,2.046712889901068e-10,False,False,False,"{""value"": 9.346108879865595e-08, ""t"": 4.470222245851107e-11, ""index"": 123}","{""value"": 9.346108879865595e-08, ""t"": 4.470222245851107e-11, ""index"": 123}",,1.551710753773602,1.551710753773602,1.4981421519930642,,,15.999999237009622,15.999998034966646,5.6783645793813445e-09,4.087920433426083e-08,4.7829243260262174e-40,1.9136877609736877e-11,"[""time_size"", ""reference_size""]"
8.961131367149636e-09,1.0,D4_16,D4,16,0.03125,1.0295324790736871e-07,True,True,True,"{""value"": 8.961131367149636e-09, ""t"": 1.0295324790736871e-07, ""index"": 436}","{""value"": 8.961131367149636e-09, ""t"": 1.0295324790736871e-07, ""index"": 436}",,,,,,,,,6.127619049798648e-13,8.325520305655058e-12,1.1143285892518853e-40,0.0,[]
1.4337799558575794e-07,0.9999992586829172,D4_16,D4,16,0.125,1.0295324790736871e-07,True,True,True,"{""value"": 1.4337799558575794e-07, ""t"": 1.0295324790736871e-07, ""index"": 436}","{""value"": 1.4337799558575794e-07, ""t"": 1.0295324790736871e-07, ""index"": 436}",,,,,15.999988138926673,1.9999994652525621,15.999988138926673,15.999988138926673,9.804187629845631e-12,1.3320829509662367e-10,1.7829244313577102e-39,0.0,[]
2.2940411269211956e-06,0.9999962934240829,D4_16,D4,16,0.5,1.0295324790736871e-07,True,True,True,"{""value"": 2.2940411269211956e-06, ""t"": 1.0295324790736871e-07, ""index"": 436}","{""value"": 2.2940411269211956e-06, ""t"": 1.0295324790736871e-07, ""index"": 436}",,,,,15.999952555823482,1.9999978610131355,15.999952555823482,15.999952555823482,1.568668196883266e-10,2.1313308147395646e-09,2.8526707348231757e-38,0.0,[]
3.1898191175944875e-09,0.39955344406588894,D4_32,D4,32,0.03125,1.2985670571724127e-08,True,True,True,"{""value"": 3.1898191175944875e-09, ""t"": 1.2985670571724127e-08, ""index"": 349}","{""value"": 3.1898191175944875e-09, ""t"": 1.2985670571724127e-08, ""index"": 349}",1.4902062713371194,1.4902062713371194,1.4902062713371194,1.4902062713371194,,,,,2.1649461596926756e-11,1.142006175679071e-10,2.9031310325394213e-41,4.156290445047086e-13,[]
5.103709299599901e-08,0.3995533431892635,D4_32,D4,32,0.125,1.2985670571724127e-08,True,True,True,"{""value"": 5.103709299599901e-08, ""t"": 1.2985670571724127e-08, ""index"": 349}","{""value"": 5.103709299599901e-08, ""t"": 1.2985670571724127e-08, ""index"": 349}",1.490205566084444,1.490205566084444,1.490205566084444,1.490205566084444,15.999995960425242,1.9999998178788998,15.999995960425242,15.999995960425242,3.4639136049779997e-10,1.8272098031000962e-09,4.645008444313338e-40,6.650156966582761e-12,[]
8.165926632641119e-07,0.39955293968322475,D4_32,D4,32,0.5,1.2985670571724127e-08,True,True,True,"{""value"": 8.165926632641119e-07, ""t"": 1.2985670571724127e-08, ""index"": 349}","{""value"": 8.165926632641119e-07, ""t"": 1.2985670571724127e-08, ""index"": 349}",1.4902027450787643,1.4902027450787643,1.4902027450787643,1.4902027450787643,15.99998384171543,1.9999992715159753,15.99998384171543,15.99998384171543,5.542260164570808e-09,2.9235351858470648e-08,7.432005806551721e-39,1.0640841574395251e-10,[]
1.130503726787254e-09,0.1589470552329288,D4_64,D4,64,0.03125,1.6155980984398763e-09,False,False,False,"{""value"": 1.070292497919251e-09, ""t"": 6.338143042432627e-10, ""index"": 209}","{""value"": 1.070292497919251e-09, ""t"": 6.338143042432627e-10, ""index"": 209}",,1.5754694950934198,1.5754694950934198,1.4965088685624808,,,,,1.2736262327828707e-11,2.631537955248856e-10,7.399000777297962e-42,0.0,"[""time_size"", ""reference_size""]"
1.8088058029454242e-08,0.1589470411806264,D4_64,D4,64,0.125,1.6155980984398763e-09,False,False,False,"{""value"": 1.712467894942843e-08, ""t"": 6.338143042432627e-10, ""index"": 209}","{""value"": 1.712467894942843e-08, ""t"": 6.338143042432627e-10, ""index"": 209}",,1.5754692165535076,1.5754692165535076,1.496508631867078,,,15.999999049531239,15.999998585460816,2.0378019415303174e-10,4.2104608621615855e-09,1.1838400157016547e-40,0.0,"[""time_size"", ""reference_size""]"
2.8940882612623303e-07,0.1589469849714398,D4_64,D4,64,0.5,1.6155980984398763e-09,False,False,False,"{""value"": 2.739947980849592e-07, ""t"": 6.338143042432627e-10, ""index"": 209}","{""value"": 2.739947980849592e-07, ""t"": 6.338143042432627e-10, ""index"": 209}",,1.575468102394673,1.575468102394673,1.4965076850861232,,,15.999996198124599,15.999994341845063,3.2604829085459296e-09,6.736738235544656e-08,1.8941433312850495e-39,0.0,"[""time_size"", ""reference_size""]"


==> anc/B3_W_scheme_seven_data/final_report/prediction_by_epsilon.csv <==
max_observed_over_prediction,exceeded,accepted_positive_time,data,N,epsilon,quantity
1.0,0,803,D1,16,0.03125,linear
1.0,0,803,D1,16,0.125,linear
1.0,0,803,D1,16,0.5,linear
1.0,0,803,D1,16,0.03125,nonlinear_discretization
0.9452813291368646,0,803,D1,16,0.125,nonlinear_discretization
0.7755575445567047,0,803,D1,16,0.5,nonlinear_discretization
0.7859520151482737,0,803,D1,16,0.03125,total_linear_simulation
0.7215494313036347,0,802,D1,16,0.125,total_linear_simulation
1.0,0,800,D1,16,0.5,total_linear_simulation
0.9959867590266387,0,939,D1,16,0.03125,continuous_correction
0.9967882978058771,0,939,D1,16,0.125,continuous_correction
1.0,0,939,D1,16,0.5,continuous_correction
0.9957356914985572,0,978,D1,16,0.03125,discrete_correction
0.9965373767503408,0,978,D1,16,0.125,discrete_correction
0.9997496708117325,0,978,D1,16,0.5,discrete_correction
1.0,0,919,D1,16,0.03125,ordering
0.9999602928153659,0,919,D1,16,0.125,ordering
0.9998013105191731,0,919,D1,16,0.5,ordering
1.0,0,919,D1,16,0.03125,quadratic
1.0,0,919,D1,16,0.125,quadratic
1.0,0,919,D1,16,0.5,quadratic
0.9969054116604686,0,529,D1,16,0.03125,cubic_remainder
0.9974977364343269,0,528,D1,16,0.125,cubic_remainder
1.0,0,528,D1,16,0.5,cubic_remainder
0.13381986496887655,0,771,D1,32,0.03125,linear
0.13381986496887655,0,771,D1,32,0.125,linear
0.13381986496887655,0,771,D1,32,0.5,linear
0.1341010021603523,0,771,D1,32,0.03125,nonlinear_discretization
0.12750789356926176,0,771,D1,32,0.125,nonlinear_discretization
0.1065531524680369,0,771,D1,32,0.5,nonlinear_discretization
0.10516629921463282,0,770,D1,32,0.03125,total_linear_simulation
0.33230051715781644,0,768,D1,32,0.125,total_linear_simulation
0.9956965846356556,0,774,D1,32,0.5,total_linear_simulation
0.9959867590266387,0,939,D1,32,0.03125,continuous_correction
0.9967882978058771,0,939,D1,32,0.125,continuous_correction
1.0,0,939,D1,32,0.5,continuous_correction
0.9959864043085062,0,967,D1,32,0.03125,discrete_correction
0.9967880136384067,0,967,D1,32,0.125,discrete_correction
1.0,0,967,D1,32,0.5,discrete_correction
0.11565846209499009,0,893,D1,32,0.03125,ordering
0.11565240500138312,0,893,D1,32,0.125,ordering
0.1156281658621573,0,894,D1,32,0.5,ordering
0.36950713950110736,0,893,D1,32,0.03125,quadratic
0.36950713950110736,0,893,D1,32,0.125,quadratic
0.36950713950110736,0,893,D1,32,0.5,quadratic
0.2819260516350715,0,495,D1,32,0.03125,cubic_remainder
0.2821081427331206,0,494,D1,32,0.125,cubic_remainder
0.2828345952411455,0,494,D1,32,0.5,cubic_remainder
0.01737352680196465,0,795,D1,64,0.03125,linear
0.01737352680196465,0,795,D1,64,0.125,linear
0.01737352680196465,0,795,D1,64,0.5,linear
0.01744282110729976,0,795,D1,64,0.03125,nonlinear_discretization
0.01667328419806211,0,795,D1,64,0.125,nonlinear_discretization
0.014172289243013335,0,796,D1,64,0.5,nonlinear_discretization
0.09054630403086825,0,791,D1,64,0.03125,total_linear_simulation
0.33085715930675363,0,798,D1,64,0.125,total_linear_simulation
0.994743906034564,0,802,D1,64,0.5,total_linear_simulation
0.9959867590266387,0,939,D1,64,0.03125,continuous_correction
0.9967882978058771,0,939,D1,64,0.125,continuous_correction
1.0,0,939,D1,64,0.5,continuous_correction
0.9960366458318842,0,953,D1,64,0.03125,discrete_correction
0.9968382414460756,0,953,D1,64,0.125,discrete_correction
1.0000501717564976,1,953,D1,64,0.5,discrete_correction
0.031474064482458014,0,786,D1,64,0.03125,ordering
0.03147421360052874,0,786,D1,64,0.125,ordering
0.03147450176557152,0,786,D1,64,0.5,ordering
0.13221019585079885,0,786,D1,64,0.03125,quadratic
0.13221019585079885,0,786,D1,64,0.125,quadratic
0.13221019585079885,0,786,D1,64,0.5,quadratic
0.07919511743764605,0,426,D1,64,0.03125,cubic_remainder
0.07924124324539913,0,425,D1,64,0.125,cubic_remainder
0.079434549750628,0,425,D1,64,0.5,cubic_remainder
0.0022415838776751705,0,706,D1,128,0.03125,linear
0.0022415838776751705,0,706,D1,128,0.125,linear
0.0022415838776751705,0,706,D1,128,0.5,linear
0.002254143361366246,0,706,D1,128,0.03125,nonlinear_discretization
0.0021644979277927905,0,706,D1,128,0.125,nonlinear_discretization
0.0018671468042134047,0,707,D1,128,0.5,nonlinear_discretization
0.09016036680522924,0,722,D1,128,0.03125,total_linear_simulation
0.33054659427218697,0,725,D1,128,0.125,total_linear_simulation
0.9945173849501968,0,729,D1,128,0.5,total_linear_simulation
0.9959867590266387,0,939,D1,128,0.03125,continuous_correction
0.9967882978058771,0,939,D1,128,0.125,continuous_correction
1.0,0,939,D1,128,0.5,continuous_correction
0.99604841013894,0,936,D1,128,0.03125,discrete_correction
0.9968500026452287,0,936,D1,128,0.125,discrete_correction
1.000061920216081,1,936,D1,128,0.5,discrete_correction
0.008825264433411556,0,668,D1,128,0.03125,ordering
0.008825363638478608,0,668,D1,128,0.125,ordering
0.00882567242427762,0,668,D1,128,0.5,ordering
0.04700449135246541,0,668,D1,128,0.03125,quadratic
0.04700449135246541,0,668,D1,128,0.125,quadratic
0.04700449135246541,0,668,D1,128,0.5,quadratic
0.0222278280201574,0,384,D1,128,0.03125,cubic_remainder
0.022240823631391234,0,383,D1,128,0.125,cubic_remainder
0.022292596532795615,0,383,D1,128,0.5,cubic_remainder
0.0005579178504355621,0,721,D1,256,0.03125,linear
0.0005579178504355621,0,721,D1,256,0.125,linear
0.0005579178504355621,0,721,D1,256,0.5,linear
0.0005618842302926079,0,721,D1,256,0.03125,nonlinear_discretization
0.0005418448657313129,0,721,D1,256,0.125,nonlinear_discretization
0.0004741286457670853,0,721,D1,256,0.5,nonlinear_discretization
0.09007612975219721,0,732,D1,256,0.03125,total_linear_simulation
0.3304711888782527,0,734,D1,256,0.125,total_linear_simulation
0.9944614664311523,0,737,D1,256,0.5,total_linear_simulation
0.9959867590266387,0,939,D1,256,0.03125,continuous_correction
0.9967882978058771,0,939,D1,256,0.125,continuous_correction
1.0,0,939,D1,256,0.5,continuous_correction
0.9960513012568752,0,975,D1,256,0.03125,discrete_correction
0.996852893005726,0,975,D1,256,0.125,discrete_correction
1.0000648074691498,1,975,D1,256,0.5,discrete_correction
0.0024712108583778165,0,665,D1,256,0.03125,ordering
0.0024712455958119384,0,665,D1,256,0.125,ordering
0.0024713598787093312,0,665,D1,256,0.5,ordering
0.016815063770628313,0,665,D1,256,0.03125,quadratic
0.016815063770628313,0,665,D1,256,0.125,quadratic
0.016815063770628313,0,665,D1,256,0.5,quadratic
0.0062302973825090376,0,331,D1,256,0.03125,cubic_remainder
0.006233933015160195,0,330,D1,256,0.125,cubic_remainder
0.006248416817483239,0,330,D1,256,0.5,cubic_remainder
1.60749038732036,75,803,D1_hold,16,0.03125,linear
1.60749038732036,75,803,D1_hold,16,0.125,linear
1.60749038732036,75,803,D1_hold,16,0.5,linear
1.607498542368147,75,803,D1_hold,16,0.03125,nonlinear_discretization
1.5195614672170807,59,803,D1_hold,16,0.125,nonlinear_discretization
1.2468021986222566,27,803,D1_hold,16,0.5,nonlinear_discretization
1.2634819347798196,27,803,D1_hold,16,0.03125,total_linear_simulation
1.1588316645666976,21,803,D1_hold,16,0.125,total_linear_simulation
0.8723799439573874,0,799,D1_hold,16,0.5,total_linear_simulation
0.8008161641449634,0,945,D1_hold,16,0.03125,continuous_correction
0.8013587231108662,0,946,D1_hold,16,0.125,continuous_correction
0.8035815117709787,0,945,D1_hold,16,0.5,continuous_correction
0.8007431347354886,0,979,D1_hold,16,0.03125,discrete_correction
0.8012859299927443,0,979,D1_hold,16,0.125,discrete_correction
0.8034898577588775,0,979,D1_hold,16,0.5,discrete_correction
1.3929184383321207,54,923,D1_hold,16,0.03125,ordering
1.3929212829314679,54,923,D1_hold,16,0.125,ordering
1.392932237354258,54,922,D1_hold,16,0.5,ordering
0.6934458496787507,0,923,D1_hold,16,0.03125,quadratic
0.6934458496787507,0,923,D1_hold,16,0.125,quadratic
0.6934458496787507,0,923,D1_hold,16,0.5,quadratic
0.8963173001730822,0,540,D1_hold,16,0.03125,cubic_remainder
0.8963327538695948,0,540,D1_hold,16,0.125,cubic_remainder
0.8963939067505635,0,540,D1_hold,16,0.5,cubic_remainder
0.1779024236699228,0,813,D1_hold,32,0.03125,linear
0.1779024236699228,0,813,D1_hold,32,0.125,linear
0.1779024236699228,0,813,D1_hold,32,0.5,linear
0.17827618206044554,0,813,D1_hold,32,0.03125,nonlinear_discretization
0.16951121785351297,0,813,D1_hold,32,0.125,nonlinear_discretization
0.14165371282569234,0,813,D1_hold,32,0.5,nonlinear_discretization
0.13980982163856592,0,812,D1_hold,32,0.03125,total_linear_simulation
0.26976871339389524,0,808,D1_hold,32,0.125,total_linear_simulation
0.8020770020478293,0,815,D1_hold,32,0.5,total_linear_simulation
0.8008161641449634,0,945,D1_hold,32,0.03125,continuous_correction
0.8013587231108662,0,946,D1_hold,32,0.125,continuous_correction
0.8035815117709787,0,945,D1_hold,32,0.5,continuous_correction
0.8008457647273988,0,963,D1_hold,32,0.03125,discrete_correction
0.8013883987737216,0,963,D1_hold,32,0.125,discrete_correction
0.803607220188273,0,963,D1_hold,32,0.5,discrete_correction
0.1413528133192916,0,900,D1_hold,32,0.03125,ordering
0.141347931051021,0,900,D1_hold,32,0.125,ordering
0.14132838853476973,0,900,D1_hold,32,0.5,ordering
0.2694326957514924,0,900,D1_hold,32,0.03125,quadratic
0.2694326957514924,0,900,D1_hold,32,0.125,quadratic
0.2694326957514924,0,900,D1_hold,32,0.5,quadratic
0.22658622967877087,0,489,D1_hold,32,0.03125,cubic_remainder
0.22672721468187382,0,489,D1_hold,32,0.125,cubic_remainder
0.2272907145692472,0,489,D1_hold,32,0.5,cubic_remainder
0.023900845681951548,0,799,D1_hold,64,0.03125,linear
0.023900845681951548,0,799,D1_hold,64,0.125,linear
0.023900845681951548,0,799,D1_hold,64,0.5,linear
0.023996174532051464,0,799,D1_hold,64,0.03125,nonlinear_discretization
0.02293751979532793,0,799,D1_hold,64,0.125,nonlinear_discretization
0.019496891900919796,0,799,D1_hold,64,0.5,nonlinear_discretization
0.0735148120274537,0,792,D1_hold,64,0.03125,total_linear_simulation
0.26661298013853507,0,801,D1_hold,64,0.125,total_linear_simulation
0.8000172982896412,0,804,D1_hold,64,0.5,total_linear_simulation
0.8008161641449634,0,945,D1_hold,64,0.03125,continuous_correction
0.8013587231108662,0,946,D1_hold,64,0.125,continuous_correction
0.8035815117709787,0,945,D1_hold,64,0.5,continuous_correction
0.8008638448788118,0,952,D1_hold,64,0.03125,discrete_correction
0.8014064490692624,0,953,D1_hold,64,0.125,discrete_correction
0.8036283798611797,0,953,D1_hold,64,0.5,discrete_correction
0.032706018785329735,0,810,D1_hold,64,0.03125,ordering
0.03271096838996784,0,810,D1_hold,64,0.125,ordering
0.032730553724554017,0,809,D1_hold,64,0.5,ordering
0.0969093934868571,0,810,D1_hold,64,0.03125,quadratic
0.0969093934868571,0,810,D1_hold,64,0.125,quadratic
0.0969093934868571,0,810,D1_hold,64,0.5,quadratic
0.0637968975511888,0,441,D1_hold,64,0.03125,cubic_remainder
0.06383449731892007,0,441,D1_hold,64,0.125,cubic_remainder
0.0639846815304391,0,442,D1_hold,64,0.5,cubic_remainder
0.0028636286197243834,0,697,D1_hold,128,0.03125,linear
0.0028636286197243834,0,697,D1_hold,128,0.125,linear
0.0028636286197243834,0,697,D1_hold,128,0.5,linear
0.00287968591921994,0,698,D1_hold,128,0.03125,nonlinear_discretization
0.0027651993801241594,0,699,D1_hold,128,0.125,nonlinear_discretization
0.0023854524231393085,0,700,D1_hold,128,0.5,nonlinear_discretization
0.07266246254598437,0,716,D1_hold,128,0.03125,total_linear_simulation
0.2659321335169675,0,721,D1_hold,128,0.125,total_linear_simulation
0.7995170910960288,0,724,D1_hold,128,0.5,total_linear_simulation
0.8008161641449634,0,945,D1_hold,128,0.03125,continuous_correction
0.8013587231108662,0,946,D1_hold,128,0.125,continuous_correction
0.8035815117709787,0,945,D1_hold,128,0.5,continuous_correction
0.8008676289025327,0,935,D1_hold,128,0.03125,discrete_correction
0.8014102259158059,0,936,D1_hold,128,0.125,discrete_correction
0.8036329115674964,0,936,D1_hold,128,0.5,discrete_correction
0.009119902977234202,0,693,D1_hold,128,0.03125,ordering
0.009121370521425778,0,693,D1_hold,128,0.125,ordering
0.009127179838724823,0,692,D1_hold,128,0.5,ordering
0.034488094106595014,0,693,D1_hold,128,0.03125,quadratic
0.034488094106595014,0,693,D1_hold,128,0.125,quadratic
0.034488094106595014,0,693,D1_hold,128,0.5,quadratic
0.017926041186348312,0,397,D1_hold,128,0.03125,cubic_remainder
0.01793672584362435,0,397,D1_hold,128,0.125,cubic_remainder
0.017979403875005913,0,397,D1_hold,128,0.5,cubic_remainder
0.0007113944610916376,0,729,D1_hold,256,0.03125,linear
0.0007113944610916376,0,729,D1_hold,256,0.125,linear
0.0007113944610916376,0,729,D1_hold,256,0.5,linear
0.0007164549732372646,0,729,D1_hold,256,0.03125,nonlinear_discretization
0.0006909116979024144,0,729,D1_hold,256,0.125,nonlinear_discretization
0.0006045972355263342,0,729,D1_hold,256,0.5,nonlinear_discretization
0.07247454705552718,0,740,D1_hold,256,0.03125,total_linear_simulation
0.2657654498461796,0,743,D1_hold,256,0.125,total_linear_simulation
0.7993927621672395,0,745,D1_hold,256,0.5,total_linear_simulation
0.8008161641449634,0,945,D1_hold,256,0.03125,continuous_correction
0.8013587231108662,0,946,D1_hold,256,0.125,continuous_correction
0.8035815117709787,0,945,D1_hold,256,0.5,continuous_correction
0.8008685278012437,0,975,D1_hold,256,0.03125,discrete_correction
0.8014111230366731,0,976,D1_hold,256,0.125,discrete_correction
0.803633996050536,0,976,D1_hold,256,0.5,discrete_correction
0.00254910595318027,0,672,D1_hold,256,0.03125,ordering
0.0025495233637647607,0,672,D1_hold,256,0.125,ordering
0.0025511759480425816,0,671,D1_hold,256,0.5,ordering
0.012330998297096291,0,672,D1_hold,256,0.03125,quadratic
0.012330998297096291,0,672,D1_hold,256,0.125,quadratic
0.012330998297096291,0,672,D1_hold,256,0.5,quadratic
0.00502735166260764,0,342,D1_hold,256,0.03125,cubic_remainder
0.005030355481587919,0,342,D1_hold,256,0.125,cubic_remainder
0.005042354199049016,0,342,D1_hold,256,0.5,cubic_remainder
1.0,0,687,D2,16,0.03125,linear
1.0,0,687,D2,16,0.125,linear
1.0,0,687,D2,16,0.5,linear
1.0,0,688,D2,16,0.03125,nonlinear_discretization
0.9452506871745171,0,676,D2,16,0.125,nonlinear_discretization
0.7754317963559889,0,751,D2,16,0.5,nonlinear_discretization
1.0,0,687,D2,16,0.03125,total_linear_simulation
0.9166650374819011,0,675,D2,16,0.125,total_linear_simulation
0.6874938908769437,0,749,D2,16,0.5,total_linear_simulation
0.9953040990873009,0,659,D2,16,0.03125,continuous_correction
0.9962423330622548,0,659,D2,16,0.125,continuous_correction
1.0,0,659,D2,16,0.5,continuous_correction
0.9953013396421686,0,966,D2,16,0.03125,discrete_correction
0.9962392672704079,0,966,D2,16,0.125,discrete_correction
1.0,0,966,D2,16,0.5,discrete_correction
1.0,0,638,D2,16,0.03125,ordering
0.9999856956596255,0,638,D2,16,0.125,ordering
0.9999282170044502,0,638,D2,16,0.5,ordering
1.0,0,638,D2,16,0.03125,quadratic
1.0,0,638,D2,16,0.125,quadratic
1.0,0,638,D2,16,0.5,quadratic
1.0,0,683,D2,16,0.03125,cubic_remainder
0.9999863845940753,0,683,D2,16,0.125,cubic_remainder
0.9999311419568934,0,683,D2,16,0.5,cubic_remainder
0.763728604624435,0,685,D2,32,0.03125,linear
0.763728604624435,0,685,D2,32,0.125,linear
0.763728604624435,0,685,D2,32,0.5,linear
0.7653411037627004,0,685,D2,32,0.03125,nonlinear_discretization
0.7277121836096992,0,676,D2,32,0.125,nonlinear_discretization
0.6081169625288787,0,690,D2,32,0.5,nonlinear_discretization
0.7637290570886963,0,684,D2,32,0.03125,total_linear_simulation
0.7000849689979716,0,674,D2,32,0.125,total_linear_simulation
0.5250637267484787,0,693,D2,32,0.5,total_linear_simulation
0.9953040990873009,0,659,D2,32,0.03125,continuous_correction
0.9962423330622548,0,659,D2,32,0.125,continuous_correction
1.0,0,659,D2,32,0.5,continuous_correction
0.9952269225641274,0,951,D2,32,0.03125,discrete_correction
0.996165131571068,0,951,D2,32,0.125,discrete_correction
0.9999226999276698,0,951,D2,32,0.5,discrete_correction
0.2345367413418683,0,604,D2,32,0.03125,ordering
0.23453343190251738,0,604,D2,32,0.125,ordering
0.2345201653736424,0,604,D2,32,0.5,ordering
0.233828026986279,0,604,D2,32,0.03125,quadratic
0.233828026986279,0,604,D2,32,0.125,quadratic
0.233828026986279,0,604,D2,32,0.5,quadratic
0.13615692045783054,0,639,D2,32,0.03125,cubic_remainder
0.13615500539984776,0,639,D2,32,0.125,cubic_remainder
0.1361472863981848,0,639,D2,32,0.5,cubic_remainder
0.5278822902149672,0,632,D2,64,0.03125,linear
0.5278822902149672,0,632,D2,64,0.125,linear
0.5278822902149672,0,632,D2,64,0.5,linear
0.5299934512344457,0,632,D2,64,0.03125,nonlinear_discretization
0.5066112998071041,0,599,D2,64,0.125,nonlinear_discretization
0.4306193076676788,0,610,D2,64,0.5,nonlinear_discretization
0.52788256940162,0,631,D2,64,0.03125,total_linear_simulation
0.4838922630157967,0,602,D2,64,0.125,total_linear_simulation
0.362918920460122,0,615,D2,64,0.5,total_linear_simulation
0.9953040990873009,0,659,D2,64,0.03125,continuous_correction
0.9962423330622548,0,659,D2,64,0.125,continuous_correction
1.0,0,659,D2,64,0.5,continuous_correction
0.9952508586941864,0,955,D2,64,0.03125,discrete_correction
0.9961890980397268,0,955,D2,64,0.125,discrete_correction
0.9999467888832063,0,955,D2,64,0.5,discrete_correction
0.1675767115885648,0,605,D2,64,0.03125,ordering
0.1675764993559266,0,605,D2,64,0.125,ordering
0.1675756482596814,0,605,D2,64,0.5,ordering
0.057249001968519654,0,605,D2,64,0.03125,quadratic
0.057249001968519654,0,605,D2,64,0.125,quadratic
0.057249001968519654,0,605,D2,64,0.5,quadratic
0.038967777216602516,0,636,D2,64,0.03125,cubic_remainder
0.03899918006936496,0,636,D2,64,0.125,cubic_remainder
0.03912432977720231,0,636,D2,64,0.5,cubic_remainder
0.3957321332017199,0,579,D2,128,0.03125,linear
0.3957321332017199,0,579,D2,128,0.125,linear
0.3957321332017199,0,579,D2,128,0.5,linear
0.3979828062384024,0,579,D2,128,0.03125,nonlinear_discretization
0.3822392851646127,0,544,D2,128,0.125,nonlinear_discretization
0.33001926946090476,0,602,D2,128,0.5,nonlinear_discretization
0.3957323548680235,0,584,D2,128,0.03125,total_linear_simulation
0.36275462347976534,0,552,D2,128,0.125,total_linear_simulation
0.27206586216679557,0,613,D2,128,0.5,total_linear_simulation
0.9953040990873009,0,659,D2,128,0.03125,continuous_correction
0.9962423330622548,0,659,D2,128,0.125,continuous_correction
1.0,0,659,D2,128,0.5,continuous_correction
0.9952889279653514,0,956,D2,128,0.03125,discrete_correction
0.9962271381908072,0,956,D2,128,0.125,discrete_correction
0.9999847095479883,0,956,D2,128,0.5,discrete_correction
0.07315985861027881,0,606,D2,128,0.03125,ordering
0.0731598318033416,0,606,D2,128,0.125,ordering
0.07315972435536544,0,606,D2,128,0.5,ordering
0.052955139763898484,0,606,D2,128,0.03125,quadratic
0.052955139763898484,0,606,D2,128,0.125,quadratic
0.052955139763898484,0,606,D2,128,0.5,quadratic
0.011028257986709292,0,635,D2,128,0.03125,cubic_remainder
0.011030797049590164,0,635,D2,128,0.125,cubic_remainder
0.011040843503493339,0,635,D2,128,0.5,cubic_remainder
0.2736623340383532,0,530,D2,256,0.03125,linear
0.2736623340383532,0,530,D2,256,0.125,linear
0.2736623340383532,0,530,D2,256,0.5,linear
0.27563161674563186,0,530,D2,256,0.03125,nonlinear_discretization
0.2658614769364665,0,571,D2,256,0.125,nonlinear_discretization
0.232847132931215,0,630,D2,256,0.5,nonlinear_discretization
0.2736624961609855,0,541,D2,256,0.03125,total_linear_simulation
0.25085728813098024,0,583,D2,256,0.125,total_linear_simulation
0.18814296605360137,0,646,D2,256,0.5,total_linear_simulation
0.9953040990873009,0,659,D2,256,0.03125,continuous_correction
0.9962423330622548,0,659,D2,256,0.125,continuous_correction
1.0,0,659,D2,256,0.5,continuous_correction
0.9952871338714149,0,954,D2,256,0.03125,discrete_correction
0.9962253498726316,0,954,D2,256,0.125,discrete_correction
0.9999829447264572,0,954,D2,256,0.5,discrete_correction
0.0284543075703928,0,602,D2,256,0.03125,ordering
0.028454302888136905,0,602,D2,256,0.125,ordering
0.028454284139322644,0,602,D2,256,0.5,ordering
0.017750635469135672,0,602,D2,256,0.03125,quadratic
0.017750635469135672,0,602,D2,256,0.125,quadratic
0.017750635469135672,0,602,D2,256,0.5,quadratic
0.002741291282709969,0,633,D2,256,0.03125,cubic_remainder
0.0027419192236598803,0,633,D2,256,0.125,cubic_remainder
0.002744403724852155,0,633,D2,256,0.5,cubic_remainder
0.9392287606086511,0,546,D2_hold,16,0.03125,linear
0.9392287606086511,0,546,D2_hold,16,0.125,linear
0.9392287606086511,0,546,D2_hold,16,0.5,linear
0.9392285337333183,0,547,D2_hold,16,0.03125,nonlinear_discretization
0.8878057735514626,0,548,D2_hold,16,0.125,nonlinear_discretization
0.7283050300148187,0,612,D2_hold,16,0.5,nonlinear_discretization
0.939228422182646,0,547,D2_hold,16,0.03125,total_linear_simulation
0.8609569262125244,0,548,D2_hold,16,0.125,total_linear_simulation
0.6457103132753356,0,609,D2_hold,16,0.5,total_linear_simulation
0.9799334248241448,0,699,D2_hold,16,0.03125,continuous_correction
0.9808809119357401,0,699,D2_hold,16,0.125,continuous_correction
0.9847430890026948,0,699,D2_hold,16,0.5,continuous_correction
0.9799462883627484,0,966,D2_hold,16,0.03125,discrete_correction
0.9809085060025681,0,966,D2_hold,16,0.125,discrete_correction
0.9847692066128392,0,966,D2_hold,16,0.5,discrete_correction
1.0161150865631292,6,677,D2_hold,16,0.03125,ordering
1.016101265058296,6,677,D2_hold,16,0.125,ordering
1.016045747415667,6,677,D2_hold,16,0.5,ordering
1.0456381942676607,12,677,D2_hold,16,0.03125,quadratic
1.0456381942676607,12,677,D2_hold,16,0.125,quadratic
1.0456381942676607,12,677,D2_hold,16,0.5,quadratic
1.0092019815162185,4,690,D2_hold,16,0.03125,cubic_remainder
1.0091930450899433,4,690,D2_hold,16,0.125,cubic_remainder
1.0091564973153286,4,690,D2_hold,16,0.5,cubic_remainder
0.693064457695761,0,556,D2_hold,32,0.03125,linear
0.693064457695761,0,556,D2_hold,32,0.125,linear
0.693064457695761,0,556,D2_hold,32,0.5,linear
0.6945276988029795,0,558,D2_hold,32,0.03125,nonlinear_discretization
0.6603802306546016,0,571,D2_hold,32,0.125,nonlinear_discretization
0.5518500366975586,0,567,D2_hold,32,0.5,nonlinear_discretization
0.6930648053992121,0,557,D2_hold,32,0.03125,total_linear_simulation
0.6353092319845508,0,569,D2_hold,32,0.125,total_linear_simulation
0.47648140510031683,0,570,D2_hold,32,0.5,total_linear_simulation
0.9799334248241448,0,699,D2_hold,32,0.03125,continuous_correction
0.9808809119357401,0,699,D2_hold,32,0.125,continuous_correction
0.9847430890026948,0,699,D2_hold,32,0.5,continuous_correction
0.9798938061046166,0,951,D2_hold,32,0.03125,discrete_correction
0.9808428872332515,0,951,D2_hold,32,0.125,discrete_correction
0.984704753442794,0,951,D2_hold,32,0.5,discrete_correction
0.2763355274434325,0,635,D2_hold,32,0.03125,ordering
0.27633291990502373,0,635,D2_hold,32,0.125,ordering
0.2763224734772021,0,635,D2_hold,32,0.5,ordering
0.3051198694835928,0,635,D2_hold,32,0.03125,quadratic
0.3051198694835928,0,635,D2_hold,32,0.125,quadratic
0.3051198694835928,0,635,D2_hold,32,0.5,quadratic
0.14156791934626206,0,661,D2_hold,32,0.03125,cubic_remainder
0.14156574581525314,0,661,D2_hold,32,0.125,cubic_remainder
0.14155698959641583,0,661,D2_hold,32,0.5,cubic_remainder
0.44821279875948217,0,537,D2_hold,64,0.03125,linear
0.44821279875948217,0,537,D2_hold,64,0.125,linear
0.44821279875948217,0,537,D2_hold,64,0.5,linear
0.4500053373256955,0,538,D2_hold,64,0.03125,nonlinear_discretization
0.43015208632896873,0,529,D2_hold,64,0.125,nonlinear_discretization
0.36562902058956487,0,514,D2_hold,64,0.5,nonlinear_discretization
0.4482130393119114,0,537,D2_hold,64,0.03125,total_linear_simulation
0.4108618839883723,0,532,D2_hold,64,0.125,total_linear_simulation
0.30814620685777105,0,520,D2_hold,64,0.5,total_linear_simulation
0.9799334248241448,0,699,D2_hold,64,0.03125,continuous_correction
0.9808809119357401,0,699,D2_hold,64,0.125,continuous_correction
0.9847430890026948,0,699,D2_hold,64,0.5,continuous_correction
0.9798928392548761,0,954,D2_hold,64,0.03125,discrete_correction
0.9808394406301918,0,954,D2_hold,64,0.125,discrete_correction
0.984701576512049,0,954,D2_hold,64,0.5,discrete_correction
0.10446822935240381,0,640,D2_hold,64,0.03125,ordering
0.10446804993047103,0,640,D2_hold,64,0.125,ordering
0.10446733080653779,0,640,D2_hold,64,0.5,ordering
0.05961710349766256,0,640,D2_hold,64,0.03125,quadratic
0.05961710349766256,0,640,D2_hold,64,0.125,quadratic
0.05961710349766256,0,640,D2_hold,64,0.5,quadratic
0.022331499616687202,0,663,D2_hold,64,0.03125,cubic_remainder
0.02233129268128654,0,663,D2_hold,64,0.125,cubic_remainder
0.02233046356983712,0,663,D2_hold,64,0.5,cubic_remainder
0.35172554472462914,0,499,D2_hold,128,0.03125,linear
0.35172554472462914,0,499,D2_hold,128,0.125,linear
0.35172554472462914,0,499,D2_hold,128,0.5,linear
0.3537259388429218,0,499,D2_hold,128,0.03125,nonlinear_discretization
0.3397331514782008,0,493,D2_hold,128,0.125,nonlinear_discretization
0.2933201811839832,0,500,D2_hold,128,0.5,nonlinear_discretization
0.35172574183413946,0,505,D2_hold,128,0.03125,total_linear_simulation
0.32241523236339764,0,502,D2_hold,128,0.125,total_linear_simulation
0.24181133132089133,0,512,D2_hold,128,0.5,total_linear_simulation
0.9799334248241448,0,699,D2_hold,128,0.03125,continuous_correction
0.9808809119357401,0,699,D2_hold,128,0.125,continuous_correction
0.9847430890026948,0,699,D2_hold,128,0.5,continuous_correction
0.9799096251731747,0,955,D2_hold,128,0.03125,discrete_correction
0.9808568173406498,0,955,D2_hold,128,0.125,discrete_correction
0.9847189379519276,0,955,D2_hold,128,0.5,discrete_correction
0.04905449508127476,0,640,D2_hold,128,0.03125,ordering
0.04905446507995651,0,640,D2_hold,128,0.125,ordering
0.049054344900358565,0,640,D2_hold,128,0.5,ordering
0.018468646471909676,0,640,D2_hold,128,0.03125,quadratic
0.018468646471909676,0,640,D2_hold,128,0.125,quadratic
0.018468646471909676,0,640,D2_hold,128,0.5,quadratic
0.007445934719111053,0,657,D2_hold,128,0.03125,cubic_remainder
0.007452331938920156,0,657,D2_hold,128,0.125,cubic_remainder
0.007477853728820683,0,657,D2_hold,128,0.5,cubic_remainder
0.2286592315491072,0,453,D2_hold,256,0.03125,linear
0.2286592315491072,0,453,D2_hold,256,0.125,linear
0.2286592315491072,0,453,D2_hold,256,0.5,linear
0.23030467047057107,0,457,D2_hold,256,0.03125,nonlinear_discretization
0.22214120613779414,0,482,D2_hold,256,0.125,nonlinear_discretization
0.19455598985419512,0,523,D2_hold,256,0.5,nonlinear_discretization
0.22865936800796113,0,469,D2_hold,256,0.03125,total_linear_simulation
0.20960442340157281,0,496,D2_hold,256,0.125,total_linear_simulation
0.15720332573847123,0,540,D2_hold,256,0.5,total_linear_simulation
0.9799334248241448,0,699,D2_hold,256,0.03125,continuous_correction
0.9808809119357401,0,699,D2_hold,256,0.125,continuous_correction
0.9847430890026948,0,699,D2_hold,256,0.5,continuous_correction
0.9799151633531941,0,954,D2_hold,256,0.03125,discrete_correction
0.9808625989940116,0,954,D2_hold,256,0.125,discrete_correction
0.9847247091620798,0,954,D2_hold,256,0.5,discrete_correction
0.01567373574550337,0,639,D2_hold,256,0.03125,ordering
0.01567373224404482,0,639,D2_hold,256,0.125,ordering
0.01567371823168617,0,639,D2_hold,256,0.5,ordering
0.008856692088516716,0,639,D2_hold,256,0.03125,quadratic
0.008856692088516716,0,639,D2_hold,256,0.125,quadratic
0.008856692088516716,0,639,D2_hold,256,0.5,quadratic
0.0011034112555039235,0,641,D2_hold,256,0.03125,cubic_remainder
0.0011043451824019302,0,641,D2_hold,256,0.125,cubic_remainder
0.0011080693170363062,0,641,D2_hold,256,0.5,cubic_remainder
1.0,0,729,D3,16,0.03125,linear
1.0,0,729,D3,16,0.125,linear
1.0,0,729,D3,16,0.5,linear
1.0,0,729,D3,16,0.03125,nonlinear_discretization
0.9452532387811865,0,730,D3,16,0.125,nonlinear_discretization
0.775442261054049,0,730,D3,16,0.5,nonlinear_discretization
0.9012336944912479,0,733,D3,16,0.03125,total_linear_simulation
0.8261272904259138,0,734,D3,16,0.125,total_linear_simulation
0.9751078275999613,0,733,D3,16,0.5,total_linear_simulation
0.9954946704483347,0,787,D3,16,0.03125,continuous_correction
0.9963923466863511,0,787,D3,16,0.125,continuous_correction
1.0,0,786,D3,16,0.5,continuous_correction
0.9953139192528461,0,948,D3,16,0.03125,discrete_correction
0.9962115485353615,0,948,D3,16,0.125,discrete_correction
0.999819310925433,0,948,D3,16,0.5,discrete_correction
0.9999803794950761,0,654,D3,16,0.03125,ordering
0.9999843699079771,0,654,D3,16,0.125,ordering
1.0,0,653,D3,16,0.5,ordering
1.0,0,654,D3,16,0.03125,quadratic
1.0,0,654,D3,16,0.125,quadratic
1.0,0,654,D3,16,0.5,quadratic
0.9940086545964626,0,517,D3,16,0.03125,cubic_remainder
0.9952025648089109,0,517,D3,16,0.125,cubic_remainder
1.0,0,516,D3,16,0.5,cubic_remainder
0.42339900333288744,0,731,D3,32,0.03125,linear
0.42339900333288744,0,731,D3,32,0.125,linear
0.42339900333288744,0,731,D3,32,0.5,linear
0.4242925900729707,0,731,D3,32,0.03125,nonlinear_discretization
0.4034318024568935,0,732,D3,32,0.125,nonlinear_discretization
0.3371303912254589,0,733,D3,32,0.5,nonlinear_discretization
0.38158164818454593,0,753,D3,32,0.03125,total_linear_simulation
0.34978218975978465,0,752,D3,32,0.125,total_linear_simulation
1.0,0,758,D3,32,0.5,total_linear_simulation
0.9954946704483347,0,787,D3,32,0.03125,continuous_correction
0.9963923466863511,0,787,D3,32,0.125,continuous_correction
1.0,0,786,D3,32,0.5,continuous_correction
0.9954945303313046,0,948,D3,32,0.03125,discrete_correction
0.9963922226141874,0,948,D3,32,0.125,discrete_correction
1.0,0,948,D3,32,0.5,discrete_correction
0.21739122851304932,0,645,D3,32,0.03125,ordering
0.2173910518701697,0,645,D3,32,0.125,ordering
0.21739033140097738,0,644,D3,32,0.5,ordering
0.35849214156490056,0,645,D3,32,0.03125,quadratic
0.35849214156490056,0,645,D3,32,0.125,quadratic
0.35849214156490056,0,645,D3,32,0.5,quadratic
0.3111865605129216,0,522,D3,32,0.03125,cubic_remainder
0.31154920860769314,0,522,D3,32,0.125,cubic_remainder
0.3130050927336967,0,521,D3,32,0.5,cubic_remainder
0.13919524801552588,0,731,D3,64,0.03125,linear
0.13919524801552588,0,731,D3,64,0.125,linear
0.13919524801552588,0,731,D3,64,0.5,linear
0.13975181763296002,0,731,D3,64,0.03125,nonlinear_discretization
0.13358630606296146,0,731,D3,64,0.125,nonlinear_discretization
0.11354839345829602,0,732,D3,64,0.5,nonlinear_discretization
0.1254476363604865,0,730,D3,64,0.03125,total_linear_simulation
0.3322078945675487,0,736,D3,64,0.125,total_linear_simulation
1.0059848868172219,3,739,D3,64,0.5,total_linear_simulation
0.9954946704483347,0,787,D3,64,0.03125,continuous_correction
0.9963923466863511,0,787,D3,64,0.125,continuous_correction
1.0,0,786,D3,64,0.5,continuous_correction
0.9955352718363685,0,950,D3,64,0.03125,discrete_correction
0.9964329888725728,0,950,D3,64,0.125,discrete_correction
1.0000407891483378,2,950,D3,64,0.5,discrete_correction
0.0371446370944465,0,647,D3,64,0.03125,ordering
0.0371446530760313,0,647,D3,64,0.125,ordering
0.0371447168691167,0,646,D3,64,0.5,ordering
0.12553289920795663,0,647,D3,64,0.03125,quadratic
0.12553289920795663,0,647,D3,64,0.125,quadratic
0.12553289920795663,0,647,D3,64,0.5,quadratic
0.09230288968887479,0,526,D3,64,0.03125,cubic_remainder
0.09240612141231265,0,526,D3,64,0.125,cubic_remainder
0.09282172169073884,0,525,D3,64,0.5,cubic_remainder
0.055902254762107036,0,712,D3,128,0.03125,linear
0.055902254762107036,0,712,D3,128,0.125,linear
0.055902254762107036,0,712,D3,128,0.5,linear
0.056220142561792634,0,712,D3,128,0.03125,nonlinear_discretization
0.05399617498554859,0,712,D3,128,0.125,nonlinear_discretization
0.04661945022289733,0,712,D3,128,0.5,nonlinear_discretization
0.09083606292673303,0,718,D3,128,0.03125,total_linear_simulation
0.3350356117969772,0,721,D3,128,0.125,total_linear_simulation
1.0099977300163732,6,724,D3,128,0.5,total_linear_simulation
0.995494670448142,0,796,D3,128,0.03125,continuous_correction
0.9963923466861583,0,796,D3,128,0.125,continuous_correction
0.9999999999997501,0,795,D3,128,0.5,continuous_correction
0.995545626765892,0,956,D3,128,0.03125,discrete_correction
0.9964433499845018,0,956,D3,128,0.125,discrete_correction
1.0000511872532514,2,956,D3,128,0.5,discrete_correction
0.01157801577812652,0,671,D3,128,0.03125,ordering
0.01157801699917824,0,671,D3,128,0.125,ordering
0.011578021873994235,0,670,D3,128,0.5,ordering
0.044460543431343424,0,671,D3,128,0.03125,quadratic
0.044460543431343424,0,671,D3,128,0.125,quadratic
0.044460543431343424,0,671,D3,128,0.5,quadratic
0.025918095025264164,0,539,D3,128,0.03125,cubic_remainder
0.025946865190760865,0,539,D3,128,0.125,cubic_remainder
0.026062286350294544,0,538,D3,128,0.5,cubic_remainder
0.03361823496770015,0,567,D3,256,0.03125,linear
0.03361823496770015,0,567,D3,256,0.125,linear
0.03361823496770015,0,567,D3,256,0.5,linear
0.033860122620505424,0,567,D3,256,0.03125,nonlinear_discretization
0.03265990497189326,0,566,D3,256,0.125,nonlinear_discretization
0.02860424158258266,0,567,D3,256,0.5,nonlinear_discretization
0.09128893652068391,0,578,D3,256,0.03125,total_linear_simulation
0.3354519424376095,0,580,D3,256,0.125,total_linear_simulation
1.01031679977061,6,584,D3,256,0.5,total_linear_simulation
0.995494670448142,0,796,D3,256,0.03125,continuous_correction
0.9963923466861583,0,796,D3,256,0.125,continuous_correction
0.9999999999997501,0,795,D3,256,0.5,continuous_correction
0.9955482125593655,0,948,D3,256,0.03125,discrete_correction
0.9964459373399581,0,948,D3,256,0.125,discrete_correction
1.0000537848967934,2,948,D3,256,0.5,discrete_correction
0.003911522360489456,0,652,D3,256,0.03125,ordering
0.00391152277509685,0,652,D3,256,0.125,ordering
0.003911524432735007,0,651,D3,256,0.5,ordering
0.015880272148132563,0,652,D3,256,0.03125,quadratic
0.015880272148132563,0,652,D3,256,0.125,quadratic
0.015880272148132563,0,652,D3,256,0.5,quadratic
0.007016307831689721,0,266,D3,256,0.03125,cubic_remainder
0.007024016321519454,0,266,D3,256,0.125,cubic_remainder
0.0070549428174726345,0,265,D3,256,0.5,cubic_remainder
0.9682636229574411,0,818,D3_hold,16,0.03125,linear
0.9682636229574411,0,818,D3_hold,16,0.125,linear
0.9682636229574411,0,818,D3_hold,16,0.5,linear
0.9682635242498763,0,818,D3_hold,16,0.03125,nonlinear_discretization
0.9152539524191251,0,818,D3_hold,16,0.125,nonlinear_discretization
0.7508313090530473,0,818,D3_hold,16,0.5,nonlinear_discretization
0.8726317172936021,0,818,D3_hold,16,0.03125,total_linear_simulation
0.79990873165713,0,818,D3_hold,16,0.125,total_linear_simulation
1.06433702566689,9,816,D3_hold,16,0.5,total_linear_simulation
1.0777125078850058,35,801,D3_hold,16,0.03125,continuous_correction
1.0787067215442419,35,801,D3_hold,16,0.125,continuous_correction
1.082690458669871,36,800,D3_hold,16,0.5,continuous_correction
1.077522106508905,35,975,D3_hold,16,0.03125,discrete_correction
1.0785162972157412,35,975,D3_hold,16,0.125,discrete_correction
1.0824999434776676,36,975,D3_hold,16,0.5,discrete_correction
0.9084376298562721,0,752,D3_hold,16,0.03125,ordering
0.9084360403887838,0,752,D3_hold,16,0.125,ordering
0.9084291377732239,0,751,D3_hold,16,0.5,ordering
1.0674111817276017,17,752,D3_hold,16,0.03125,quadratic
1.0674111817276017,17,752,D3_hold,16,0.125,quadratic
1.0674111817276017,17,752,D3_hold,16,0.5,quadratic
1.1496523277384538,43,567,D3_hold,16,0.03125,cubic_remainder
1.1510372131696296,43,567,D3_hold,16,0.125,cubic_remainder
1.1565991557751478,43,567,D3_hold,16,0.5,cubic_remainder
0.411227995621896,0,812,D3_hold,32,0.03125,linear
0.411227995621896,0,812,D3_hold,32,0.125,linear
0.411227995621896,0,812,D3_hold,32,0.5,linear
0.4120958677475602,0,812,D3_hold,32,0.03125,nonlinear_discretization
0.3918346659376397,0,812,D3_hold,32,0.125,nonlinear_discretization
0.3274389059024581,0,812,D3_hold,32,0.5,nonlinear_discretization
0.37061289085959465,0,811,D3_hold,32,0.03125,total_linear_simulation
0.35389536784598996,0,810,D3_hold,32,0.125,total_linear_simulation
1.0851570208206194,10,814,D3_hold,32,0.5,total_linear_simulation
1.0777125078850058,35,801,D3_hold,32,0.03125,continuous_correction
1.0787067215442419,35,801,D3_hold,32,0.125,continuous_correction
1.082690458669871,36,800,D3_hold,32,0.5,continuous_correction
1.0777129550013493,35,957,D3_hold,32,0.03125,discrete_correction
1.0787071935138017,35,957,D3_hold,32,0.125,discrete_correction
1.0826910307734376,36,957,D3_hold,32,0.5,discrete_correction
0.20995104609984838,0,696,D3_hold,32,0.03125,ordering
0.20995065063388907,0,696,D3_hold,32,0.125,ordering
0.20994905441439782,0,695,D3_hold,32,0.5,ordering
0.38377278537553505,0,696,D3_hold,32,0.03125,quadratic
0.38377278537553505,0,696,D3_hold,32,0.125,quadratic
0.38377278537553505,0,696,D3_hold,32,0.5,quadratic
0.3541694680197309,0,534,D3_hold,32,0.03125,cubic_remainder
0.35459444724197775,0,534,D3_hold,32,0.125,cubic_remainder
0.3562999727398291,0,534,D3_hold,32,0.5,cubic_remainder
0.16246512657073328,0,828,D3_hold,64,0.03125,linear
0.16246512657073328,0,828,D3_hold,64,0.125,linear
0.16246512657073328,0,828,D3_hold,64,0.5,linear
0.1631147374014052,0,829,D3_hold,64,0.03125,nonlinear_discretization
0.1559185019192679,0,829,D3_hold,64,0.125,nonlinear_discretization
0.132530736601306,0,829,D3_hold,64,0.5,nonlinear_discretization
0.14641924102294007,0,827,D3_hold,64,0.03125,total_linear_simulation
0.36056932502641853,0,832,D3_hold,64,0.125,total_linear_simulation
1.090642873289814,10,835,D3_hold,64,0.5,total_linear_simulation
1.0777125078850058,35,801,D3_hold,64,0.03125,continuous_correction
1.0787067215442419,35,801,D3_hold,64,0.125,continuous_correction
1.082690458669871,36,800,D3_hold,64,0.5,continuous_correction
1.0777567951675784,35,956,D3_hold,64,0.03125,discrete_correction
1.0787510554298128,35,956,D3_hold,64,0.125,discrete_correction
1.0827349794635015,36,956,D3_hold,64,0.5,discrete_correction
0.041029832233238334,0,689,D3_hold,64,0.03125,ordering
0.04102980423203071,0,689,D3_hold,64,0.125,ordering
0.04102969170717262,0,688,D3_hold,64,0.5,ordering
0.13546832977951678,0,689,D3_hold,64,0.03125,quadratic
0.13546832977951678,0,689,D3_hold,64,0.125,quadratic
0.13546832977951678,0,689,D3_hold,64,0.5,quadratic
0.10313332112054313,0,544,D3_hold,64,0.03125,cubic_remainder
0.10325521269377427,0,544,D3_hold,64,0.125,cubic_remainder
0.10374420853994677,0,544,D3_hold,64,0.5,cubic_remainder
0.05958760365086318,0,652,D3_hold,128,0.03125,linear
0.05958760365086318,0,652,D3_hold,128,0.125,linear
0.05958760365086318,0,652,D3_hold,128,0.5,linear
0.05992644767572639,0,652,D3_hold,128,0.03125,nonlinear_discretization
0.057555863942462065,0,652,D3_hold,128,0.125,nonlinear_discretization
0.04969282496925499,0,652,D3_hold,128,0.5,nonlinear_discretization
0.09828878034940892,0,658,D3_hold,128,0.03125,total_linear_simulation
0.3621819889450131,0,661,D3_hold,128,0.125,total_linear_simulation
1.0919653726247094,10,664,D3_hold,128,0.5,total_linear_simulation
1.0777125078850058,35,801,D3_hold,128,0.03125,continuous_correction
1.0787067215442419,35,801,D3_hold,128,0.125,continuous_correction
1.082690458669871,36,800,D3_hold,128,0.5,continuous_correction
1.0777676733737336,35,956,D3_hold,128,0.03125,discrete_correction
1.0787619395038657,35,956,D3_hold,128,0.125,discrete_correction
1.082745886928468,36,956,D3_hold,128,0.5,discrete_correction
0.009108006458843172,0,683,D3_hold,128,0.03125,ordering
0.009108007153568068,0,683,D3_hold,128,0.125,ordering
0.009115217471411705,0,682,D3_hold,128,0.5,ordering
0.047587038576182884,0,683,D3_hold,128,0.03125,quadratic
0.047587038576182884,0,683,D3_hold,128,0.125,quadratic
0.047587038576182884,0,683,D3_hold,128,0.5,quadratic
0.029598314191882184,0,538,D3_hold,128,0.03125,cubic_remainder
0.029632437132177652,0,538,D3_hold,128,0.125,cubic_remainder
0.029769278604639886,0,538,D3_hold,128,0.5,cubic_remainder
0.03239450566389271,0,557,D3_hold,256,0.03125,linear
0.03239450566389271,0,557,D3_hold,256,0.125,linear
0.03239450566389271,0,557,D3_hold,256,0.5,linear
0.03262758920885947,0,557,D3_hold,256,0.03125,nonlinear_discretization
0.03147106264303482,0,557,D3_hold,256,0.125,nonlinear_discretization
0.027563036080312273,0,557,D3_hold,256,0.5,nonlinear_discretization
0.09868514940651679,0,568,D3_hold,256,0.03125,total_linear_simulation
0.3625468836505757,0,571,D3_hold,256,0.125,total_linear_simulation
1.0922683187870632,10,574,D3_hold,256,0.5,total_linear_simulation
1.0777125078850058,35,801,D3_hold,256,0.03125,continuous_correction
1.0787067215442419,35,801,D3_hold,256,0.125,continuous_correction
1.082690458669871,36,800,D3_hold,256,0.5,continuous_correction
1.077770483810906,35,948,D3_hold,256,0.03125,discrete_correction
1.0787647513307634,35,948,D3_hold,256,0.125,discrete_correction
1.0827487042840156,36,948,D3_hold,256,0.5,discrete_correction
0.0030223594226306666,0,661,D3_hold,256,0.03125,ordering
0.0030223596096473544,0,661,D3_hold,256,0.125,ordering
0.0030223603573102083,0,660,D3_hold,256,0.5,ordering
0.017084535780388755,0,661,D3_hold,256,0.03125,quadratic
0.017084535780388755,0,661,D3_hold,256,0.125,quadratic
0.017084535780388755,0,661,D3_hold,256,0.5,quadratic
0.007897863459500025,0,274,D3_hold,256,0.03125,cubic_remainder
0.007906530130335276,0,274,D3_hold,256,0.125,cubic_remainder
0.007942714377988349,0,274,D3_hold,256,0.5,cubic_remainder
0.9999999128526843,0,780,D4_128,128,0.03125,linear
0.9999999128526843,0,780,D4_128,128,0.125,linear
0.9999999128526843,0,780,D4_128,128,0.5,linear
1.0035684156365405,122,972,D4_128,128,0.03125,nonlinear_discretization
0.9638690264872595,0,984,D4_128,128,0.125,nonlinear_discretization
0.8321892888296809,0,991,D4_128,128,0.5,nonlinear_discretization
0.9999999128526843,0,972,D4_128,128,0.03125,total_linear_simulation
0.9166665867816272,0,984,D4_128,128,0.125,total_linear_simulation
0.6874999400862204,0,991,D4_128,128,0.5,total_linear_simulation
0.04074065928998139,0,949,D4_128,128,0.03125,continuous_correction
0.040740658804282515,0,949,D4_128,128,0.125,continuous_correction
0.04074065686148685,0,949,D4_128,128,0.5,continuous_correction
,,1344,D4_128,128,0.03125,discrete_correction
,,1344,D4_128,128,0.125,discrete_correction
,,1344,D4_128,128,0.5,discrete_correction
0.05761599290791311,0,949,D4_128,128,0.03125,ordering
0.05761599222103117,0,949,D4_128,128,0.125,ordering
0.05761598947350319,0,949,D4_128,128,0.5,ordering
0.04738274339367277,0,949,D4_128,128,0.03125,quadratic
0.04738274339367277,0,949,D4_128,128,0.125,quadratic
0.04738274339367277,0,949,D4_128,128,0.5,quadratic
0.005412038662883403,0,140,D4_128,128,0.03125,cubic_remainder
0.005412038279011576,0,140,D4_128,128,0.125,cubic_remainder
0.005412036743524906,0,140,D4_128,128,0.5,cubic_remainder
1.0,0,1242,D4_16,16,0.03125,linear
1.0,0,1242,D4_16,16,0.125,linear
1.0,0,1242,D4_16,16,0.5,linear
0.9978936695503094,0,1241,D4_16,16,0.03125,nonlinear_discretization
0.9432612974124774,0,1253,D4_16,16,0.125,nonlinear_discretization
0.7738051278871456,0,1258,D4_16,16,0.5,nonlinear_discretization
1.0,0,1241,D4_16,16,0.03125,total_linear_simulation
0.9166666666666666,0,1253,D4_16,16,0.125,total_linear_simulation
0.6875,0,1258,D4_16,16,0.5,total_linear_simulation
1.0,0,1223,D4_16,16,0.03125,continuous_correction
0.9999992586829171,0,1223,D4_16,16,0.125,continuous_correction
0.9999962934240829,0,1223,D4_16,16,0.5,continuous_correction
,,1344,D4_16,16,0.03125,discrete_correction
,,1344,D4_16,16,0.125,discrete_correction
,,1344,D4_16,16,0.5,discrete_correction
1.0,0,1223,D4_16,16,0.03125,ordering
0.9999992586829172,0,1223,D4_16,16,0.125,ordering
0.9999962934240829,0,1223,D4_16,16,0.5,ordering
1.0,0,1223,D4_16,16,0.03125,quadratic
1.0,0,1223,D4_16,16,0.125,quadratic
1.0,0,1223,D4_16,16,0.5,quadratic
1.0,0,1053,D4_16,16,0.03125,cubic_remainder
0.9999987119076993,0,1053,D4_16,16,0.125,cubic_remainder
0.9999935595821126,0,1053,D4_16,16,0.5,cubic_remainder
0.9999999993437948,0,1183,D4_32,32,0.03125,linear
0.9999999993437948,0,1183,D4_32,32,0.125,linear
0.9999999993437948,0,1183,D4_32,32,0.5,linear
1.0,0,1199,D4_32,32,0.03125,nonlinear_discretization
0.9508337916675276,0,1205,D4_32,32,0.125,nonlinear_discretization
0.7945698454442737,0,1215,D4_32,32,0.5,nonlinear_discretization
0.9999999993437948,0,1199,D4_32,32,0.03125,total_linear_simulation
0.9166666660651452,0,1205,D4_32,32,0.125,total_linear_simulation
0.687499999548859,0,1215,D4_32,32,0.5,total_linear_simulation
0.35596165114685824,0,1177,D4_32,32,0.03125,continuous_correction
0.3559615612760019,0,1177,D4_32,32,0.125,continuous_correction
0.35596120179298923,0,1177,D4_32,32,0.5,continuous_correction
,,1344,D4_32,32,0.03125,discrete_correction
,,1344,D4_32,32,0.125,discrete_correction
,,1344,D4_32,32,0.5,discrete_correction
0.39955344406588894,0,1177,D4_32,32,0.03125,ordering
0.3995533431892635,0,1177,D4_32,32,0.125,ordering
0.39955293968322475,0,1177,D4_32,32,0.5,ordering
0.3684342457734435,0,1177,D4_32,32,0.03125,quadratic
0.3684342457734435,0,1177,D4_32,32,0.125,quadratic
0.3684342457734435,0,1177,D4_32,32,0.5,quadratic
0.16887952662689462,0,966,D4_32,32,0.03125,cubic_remainder
0.1688794455088274,0,966,D4_32,32,0.125,cubic_remainder
0.16887912103757108,0,966,D4_32,32,0.5,cubic_remainder
0.9999999128522535,0,789,D4_64,64,0.03125,linear
0.9999999128522535,0,789,D4_64,64,0.125,linear
0.9999999128522535,0,789,D4_64,64,0.5,linear
1.0018839448579577,184,1008,D4_64,64,0.03125,nonlinear_discretization
0.9576831825848126,0,1015,D4_64,64,0.125,nonlinear_discretization
0.8140307051970906,0,1020,D4_64,64,0.5,nonlinear_discretization
0.9999999128522535,0,1008,D4_64,64,0.03125,total_linear_simulation
0.9166665867812325,0,1015,D4_64,64,0.125,total_linear_simulation
0.6874999400859243,0,1020,D4_64,64,0.5,total_linear_simulation
0.11943720653876437,0,990,D4_64,64,0.03125,continuous_correction
0.119437199443681,0,990,D4_64,64,0.125,continuous_correction
0.11943717106334659,0,990,D4_64,64,0.5,continuous_correction
,,1344,D4_64,64,0.03125,discrete_correction
,,1344,D4_64,64,0.125,discrete_correction
,,1344,D4_64,64,0.5,discrete_correction
0.1504814506588308,0,990,D4_64,64,0.03125,ordering
0.15048144171958594,0,990,D4_64,64,0.125,ordering
0.1504814059626052,0,990,D4_64,64,0.5,ordering
0.132786809841488,0,990,D4_64,64,0.03125,quadratic
0.132786809841488,0,990,D4_64,64,0.125,quadratic
0.132786809841488,0,990,D4_64,64,0.5,quadratic
0.0304439755637985,0,432,D4_64,64,0.03125,cubic_remainder
0.03044396994724127,0,432,D4_64,64,0.125,cubic_remainder
0.030443947481037435,0,432,D4_64,64,0.5,cubic_remainder


==> anc/B3_W_scheme_seven_data/final_report/prediction_by_grid.csv <==
max_observed_over_prediction,exceeded,accepted_positive_time,data,family,N,quantity,calibration_C,maximum_location
1.0,0,2409,D1,D1,16,linear,0.0014829168975074812,"{""t"": 1.8678105957632902e-05, ""epsilon"": 0.03125, ""value"": 4.6337949613908836e-05, ""weighted_value"": 4.634115304710879e-05, ""C_emp"": 0.0014829168975074812}"
1.0,0,2409,D1,D1,16,nonlinear_discretization,0.0014543022872839718,"{""t"": 1.8678105957632902e-05, ""epsilon"": 0.03125, ""value"": 4.633842370728361e-05, ""weighted_value"": 4.634162717325856e-05, ""C_emp"": 0.0014543022872839718}"
1.0,0,2405,D1,D1,16,total_linear_simulation,0.0018297732850692313,"{""t"": 0.009882349901727774, ""epsilon"": 0.5, ""value"": 0.001323043040698134, ""weighted_value"": 0.0013723299638019235, ""C_emp"": 0.0018297732850692313}"
1.0,0,2817,D1,D1,16,continuous_correction,0.005460436993184892,"{""t"": 0.01025173542813052, ""epsilon"": 0.5, ""value"": 0.0013142836257609715, ""weighted_value"": 0.001365109248296223, ""C_emp"": 0.005460436993184892}"
0.9997496708117325,0,2934,D1,D1,16,discrete_correction,0.005460078061064629,"{""t"": 0.01025173542813052, ""epsilon"": 0.5, ""value"": 0.0013138682517361386, ""weighted_value"": 0.0013646778110389314, ""C_emp"": 0.005458711244155726}"
1.0,0,2757,D1,D1,16,ordering,1.0658480532396648e-05,"{""t"": 0.00016155980984398728, ""epsilon"": 0.03125, ""value"": 6.553133112941615e-09, ""weighted_value"": 6.5570527259088145e-09, ""C_emp"": 1.0658480532396648e-05}"
1.0,0,2757,D1,D1,16,quadratic,1.2289065839988114e-09,"{""t"": 0.06189658188912597, ""epsilon"": 0.03125, ""value"": 2.5032352733416954e-10, ""weighted_value"": 3.1476921891365846e-10, ""C_emp"": 1.2289065839988114e-09}"
1.0,0,1585,D1,D1,16,cubic_remainder,5.2655341830324114e-08,"{""t"": 0.00887739228055769, ""epsilon"": 0.5, ""value"": 4.012329115150419e-09, ""weighted_value"": 4.146348347589712e-09, ""C_emp"": 5.2655341830324114e-08}"
0.13381986496887655,0,2313,D1,D1,32,linear,0.0014829168975074812,"{""t"": 9.313881817387647e-07, ""epsilon"": 0.03125, ""value"": 6.201345466184767e-06, ""weighted_value"": 6.20136684326614e-06, ""C_emp"": 0.00019844373898451648}"
0.1341010021603523,0,2313,D1,D1,32,nonlinear_discretization,0.0014543022872839718,"{""t"": 9.313881817387647e-07, ""epsilon"": 0.03125, ""value"": 6.201347561043693e-06, ""weighted_value"": 6.201368938132287e-06, ""C_emp"": 0.0001950233941688732}"
0.9956965846356556,0,2312,D1,D1,32,total_linear_simulation,0.0018297732850692313,"{""t"": 0.01, ""epsilon"": 0.5, ""value"": 0.0013167759418017285, ""weighted_value"": 0.001366424257950748, ""C_emp"": 0.0018218990106009974}"
1.0,0,2817,D1,D1,32,continuous_correction,0.005460436993184892,"{""t"": 0.01025173542813052, ""epsilon"": 0.5, ""value"": 0.0013142836257609715, ""weighted_value"": 0.001365109248296223, ""C_emp"": 0.005460436993184892}"
1.0,0,2901,D1,D1,32,discrete_correction,0.005460078061064629,"{""t"": 0.01025173542813052, ""epsilon"": 0.5, ""value"": 0.001314197233662865, ""weighted_value"": 0.0013650195152661573, ""C_emp"": 0.005460078061064629}"
0.11565846209499009,0,2680,D1,D1,32,ordering,1.0658480532396648e-05,"{""t"": 0.00016562684263396352, ""epsilon"": 0.03125, ""value"": 6.752245123139016e-10, ""weighted_value"": 6.75638553033155e-10, ""C_emp"": 1.2327434666463876e-06}"
0.36950713950110736,0,2679,D1,D1,32,quadratic,1.2289065839988114e-09,"{""t"": 0.06048096954660321, ""epsilon"": 0.03125, ""value"": 6.96634087553105e-11, ""weighted_value"": 8.714046998591855e-11, ""C_emp"": 4.5408975656747813e-10}"
0.2828345952411455,0,1483,D1,D1,32,cubic_remainder,5.2655341830324114e-08,"{""t"": 0.008669608804598519, ""epsilon"": 0.5, ""value"": 1.0117923638744443e-09, ""weighted_value"": 1.0447843277959103e-09, ""C_emp"": 1.489275229386388e-08}"
0.01737352680196465,0,2385,D1,D1,64,linear,0.0014829168975074812,"{""t"": 1.4342298087573816e-07, ""epsilon"": 0.03125, ""value"": 8.051088371274635e-07, ""weighted_value"": 8.051092644978904e-07, ""C_emp"": 2.5763496463932492e-05}"
0.01744282110729976,0,2386,D1,D1,64,nonlinear_discretization,0.0014543022872839718,"{""t"": 1.4342298087573816e-07, ""epsilon"": 0.03125, ""value"": 8.051088261193383e-07, ""weighted_value"": 8.051092534897592e-07, ""C_emp"": 2.5367134633031184e-05}"
0.994743906034564,0,2391,D1,D1,64,total_linear_simulation,0.0018297732850692313,"{""t"": 0.01, ""epsilon"": 0.5, ""value"": 0.001315516055726448, ""weighted_value"": 0.0013651168685605971, ""C_emp"": 0.0018201558247474628}"
1.0,0,2817,D1,D1,64,continuous_correction,0.005460436993184892,"{""t"": 0.01025173542813052, ""epsilon"": 0.5, ""value"": 0.0013142836257609715, ""weighted_value"": 0.001365109248296223, ""C_emp"": 0.005460436993184892}"
1.0000501717564976,1,2859,D1,D1,64,discrete_correction,0.005460078061064629,"{""t"": 0.01025173542813052, ""epsilon"": 0.5, ""value"": 0.0013142631692464619, ""weighted_value"": 0.0013650880006928917, ""C_emp"": 0.005460352002771567}"
0.03147450176557152,0,2358,D1,D1,64,ordering,1.0658480532396648e-05,"{""t"": 0.003568322153710626, ""epsilon"": 0.5, ""value"": 4.1383628467947834e-08, ""weighted_value"": 4.19337955419035e-08, ""C_emp"": 3.35470364335228e-07}"
0.13221019585079885,0,2358,D1,D1,64,quadratic,1.2289065839988114e-09,"{""t"": 0.06048096954660321, ""epsilon"": 0.03125, ""value"": 1.762511007848019e-11, ""weighted_value"": 2.2046873720850385e-11, ""C_emp"": 1.6247398015281904e-10}"
0.079434549750628,0,1276,D1,D1,64,cubic_remainder,5.2655341830324114e-08,"{""t"": 0.008669608804598519, ""epsilon"": 0.5, ""value"": 2.5316090532817055e-10, ""weighted_value"": 2.614158356410753e-10, ""C_emp"": 4.1826533702572045e-09}"
0.0022415838776751705,0,2118,D1,D1,128,linear,0.0014829168975074812,"{""t"": 0.0015089978037173815, ""epsilon"": 0.03125, ""value"": 1.0329904704966321e-07, ""weighted_value"": 1.0387758154327666e-07, ""C_emp"": 3.3240826093848532e-06}"
0.002254143361366246,0,2119,D1,D1,128,nonlinear_discretization,0.0014543022872839718,"{""t"": 0.0015089978037173815, ""epsilon"": 0.03125, ""value"": 1.0329149003198054e-07, ""weighted_value"": 1.0386998220191798e-07, ""C_emp"": 3.2782058463009123e-06}"
0.9945173849501968,0,2176,D1,D1,128,total_linear_simulation,0.0018297732850692313,"{""t"": 0.01, ""epsilon"": 0.5, ""value"": 0.0013152164890524146, ""weighted_value"": 0.001364806006889087, ""C_emp"": 0.0018197413425187828}"
1.0,0,2817,D1,D1,128,continuous_correction,0.005460436993184892,"{""t"": 0.01025173542813052, ""epsilon"": 0.5, ""value"": 0.0013142836257609715, ""weighted_value"": 0.001365109248296223, ""C_emp"": 0.005460436993184892}"
1.000061920216081,1,2808,D1,D1,128,discrete_correction,0.005460078061064629,"{""t"": 0.01025173542813052, ""epsilon"": 0.5, ""value"": 0.0013142786090395461, ""weighted_value"": 0.0013651040375694972, ""C_emp"": 0.005460416150277989}"
0.00882567242427762,0,2004,D1,D1,128,ordering,1.0658480532396648e-05,"{""t"": 0.003568322153710626, ""epsilon"": 0.5, ""value"": 1.0338221681621528e-08, ""weighted_value"": 1.0475661277496692e-08, ""C_emp"": 9.406825771947295e-08}"
0.04700449135246541,0,2004,D1,D1,128,quadratic,1.2289065839988114e-09,"{""t"": 0.06048096954660321, ""epsilon"": 0.03125, ""value"": 4.430892862913739e-12, ""weighted_value"": 5.542509237349398e-12, ""C_emp"": 5.776412890055994e-11}"
0.022292596532795615,0,1150,D1,D1,128,cubic_remainder,5.2655341830324114e-08,"{""t"": 0.008461825328639346, ""epsilon"": 0.5, ""value"": 6.334468434765664e-11, ""weighted_value"": 6.535990974526929e-11, ""C_emp"": 1.1738242907198513e-09}"
0.0005579178504355621,0,2163,D1,D1,256,linear,0.0014829168975074812,"{""t"": 0.0015089978037173815, ""epsilon"": 0.03125, ""value"": 2.5710562453617742e-08, ""weighted_value"": 2.5854556494748338e-08, ""C_emp"": 8.273458078319468e-07}"
0.0005618842302926079,0,2163,D1,D1,256,nonlinear_discretization,0.0014543022872839718,"{""t"": 0.0015089978037173815, ""epsilon"": 0.03125, ""value"": 2.570862490027057e-08, ""weighted_value"": 2.5852608089980205e-08, ""C_emp"": 8.171495213033337e-07}"
0.9944614664311523,0,2203,D1,D1,256,total_linear_simulation,0.0018297732850692313,"{""t"": 0.01, ""epsilon"": 0.5, ""value"": 0.0013151425386525488, ""weighted_value"": 0.001364729268229871, ""C_emp"": 0.0018196390243064946}"
1.0,0,2817,D1,D1,256,continuous_correction,0.005460436993184892,"{""t"": 0.01025173542813052, ""epsilon"": 0.5, ""value"": 0.0013142836257609715, ""weighted_value"": 0.001365109248296223, ""C_emp"": 0.005460436993184892}"
1.0000648074691498,1,2925,D1,D1,256,discrete_correction,0.005460078061064629,"{""t"": 0.01025173542813052, ""epsilon"": 0.5, ""value"": 0.0013142824034595422, ""weighted_value"": 0.0013651079787262818, ""C_emp"": 0.005460431914905127}"
0.0024713598787093312,0,1995,D1,D1,256,ordering,1.0658480532396648e-05,"{""t"": 0.003568322153710626, ""epsilon"": 0.5, ""value"": 2.579065442814736e-09, ""weighted_value"": 2.613352356281314e-09, ""C_emp"": 2.634094115576955e-08}"
0.016815063770628313,0,1995,D1,D1,256,quadratic,1.2289065839988114e-09,"{""t"": 0.06048096954660321, ""epsilon"": 0.03125, ""value"": 1.1208188144144461e-12, ""weighted_value"": 1.4020083140087442e-12, ""C_emp"": 2.0664142578085013e-11}"
0.006248416817483239,0,991,D1,D1,256,cubic_remainder,5.2655341830324114e-08,"{""t"": 0.008461825328639346, ""epsilon"": 0.5, ""value"": 1.5817864360333715e-11, ""weighted_value"": 1.6321088306008262e-11, ""C_emp"": 3.2901252342292584e-10}"
1.60749038732036,225,2409,D1_hold,D1_hold,16,linear,0.0014829168975074812,"{""t"": 2.317138951754212e-05, ""epsilon"": 0.03125, ""value"": 7.448656984314806e-05, ""weighted_value"": 7.4492958060569e-05, ""C_emp"": 0.002383774657938208}"
1.607498542368147,161,2409,D1_hold,D1_hold,16,nonlinear_discretization,0.0014543022872839718,"{""t"": 2.317138951754212e-05, ""epsilon"": 0.03125, ""value"": 7.448770981679236e-05, ""weighted_value"": 7.449409813198124e-05, ""C_emp"": 0.0023377888069716466}"
1.2634819347798196,48,2405,D1_hold,D1_hold,16,total_linear_simulation,0.0018297732850692313,"{""t"": 2.317138951754212e-05, ""epsilon"": 0.03125, ""value"": 7.449773307529433e-05, ""weighted_value"": 7.450412225011139e-05, ""C_emp"": 0.002311885490427699}"
0.8035815117709787,0,2836,D1_hold,D1_hold,16,continuous_correction,0.005460436993184892,"{""t"": 0.007155931391952083, ""epsilon"": 0.5, ""value"": 0.0010683046773476486, ""weighted_value"": 0.0010969765534784232, ""C_emp"": 0.004387906213913693}"
0.8034898577588775,0,2937,D1_hold,D1_hold,16,discrete_correction,0.005460078061064629,"{""t"": 0.007155931391952083, ""epsilon"": 0.5, ""value"": 0.00106811261473354, ""weighted_value"": 0.0010967793361592966, ""C_emp"": 0.004387117344637186}"
1.392932237354258,162,2768,D1_hold,D1_hold,16,ordering,1.0658480532396648e-05,"{""t"": 0.0001100694171252208, ""epsilon"": 0.5, ""value"": 2.3372313808825712e-06, ""weighted_value"": 2.3381837117312006e-06, ""C_emp"": 1.4846541134788068e-05}"
0.6934458496787507,0,2769,D1_hold,D1_hold,16,quadratic,1.2289065839988114e-09,"{""t"": 0.06048096954660321, ""epsilon"": 0.03125, ""value"": 1.848883038921746e-10, ""weighted_value"": 2.3127283008291285e-10, ""C_emp"": 8.521801703168668e-10}"
0.8963939067505635,0,1620,D1_hold,D1_hold,16,cubic_remainder,5.2655341830324114e-08,"{""t"": 0.0002105161462895826, ""epsilon"": 0.5, ""value"": 3.7138666382742697e-09, ""weighted_value"": 3.716761394044685e-09, ""C_emp"": 4.71999275745706e-08}"
0.1779024236699228,0,2439,D1_hold,D1_hold,32,linear,0.0014829168975074812,"{""t"": 8.87739228055769e-07, ""epsilon"": 0.03125, ""value"": 8.244176355520967e-06, ""weighted_value"": 8.244203442739481e-06, ""C_emp"": 0.0002638145101676634}"
0.17827618206044554,0,2439,D1_hold,D1_hold,32,nonlinear_discretization,0.0014543022872839718,"{""t"": 8.87739228055769e-07, ""epsilon"": 0.03125, ""value"": 8.24417959301986e-06, ""weighted_value"": 8.24420668024901e-06, ""C_emp"": 0.0002592674593387597}"
0.8020770020478293,0,2435,D1_hold,D1_hold,32,total_linear_simulation,0.0018297732850692313,"{""t"": 0.007155931391952083, ""epsilon"": 0.5, ""value"": 0.0010719447328104523, ""weighted_value"": 0.001100714303186653, ""C_emp"": 0.0014676190709155372}"
0.8035815117709787,0,2836,D1_hold,D1_hold,32,continuous_correction,0.005460436993184892,"{""t"": 0.007155931391952083, ""epsilon"": 0.5, ""value"": 0.0010683046773476486, ""weighted_value"": 0.0010969765534784232, ""C_emp"": 0.004387906213913693}"
0.803607220188273,0,2889,D1_hold,D1_hold,32,discrete_correction,0.005460078061064629,"{""t"": 0.007155931391952083, ""epsilon"": 0.5, ""value"": 0.0010682686295109796, ""weighted_value"": 0.0010969395381657805, ""C_emp"": 0.004387758152663122}"
0.1413528133192916,0,2700,D1_hold,D1_hold,32,ordering,1.0658480532396648e-05,"{""t"": 0.0001100694171252208, ""epsilon"": 0.03125, ""value"": 8.254001519189347e-10, ""weighted_value"": 8.257364703654374e-10, ""C_emp"": 1.506606208963167e-06}"
0.2694326957514924,0,2700,D1_hold,D1_hold,32,quadratic,1.2289065839988114e-09,"{""t"": 0.059065357204080446, ""epsilon"": 0.03125, ""value"": 5.417792507155566e-11, ""weighted_value"": 6.74158686426947e-11, ""C_emp"": 3.311076137535576e-10}"
0.2272907145692472,0,1467,D1_hold,D1_hold,32,cubic_remainder,5.2655341830324114e-08,"{""t"": 0.007155931391952083, ""epsilon"": 0.5, ""value"": 8.176615926583172e-10, ""weighted_value"": 8.396065418836606e-10, ""C_emp"": 1.1968070270502342e-08}"
0.023900845681951548,0,2397,D1_hold,D1_hold,64,linear,0.0014829168975074812,"{""t"": 1.4006603498926957e-07, ""epsilon"": 0.03125, ""value"": 1.107592173528228e-06, ""weighted_value"": 1.1075927477026459e-06, ""C_emp"": 3.544296792648467e-05}"
0.023996174532051464,0,2397,D1_hold,D1_hold,64,nonlinear_discretization,0.0014543022872839718,"{""t"": 1.4006603498926957e-07, ""epsilon"": 0.03125, ""value"": 1.107592173883106e-06, ""weighted_value"": 1.107592748057524e-06, ""C_emp"": 3.4897691508027836e-05}"
0.8000172982896412,0,2397,D1_hold,D1_hold,64,total_linear_simulation,0.0018297732850692313,"{""t"": 0.007155931391952083, ""epsilon"": 0.5, ""value"": 0.0010691920188078035, ""weighted_value"": 0.001097887710002736, ""C_emp"": 0.001463850280003648}"
0.8035815117709787,0,2836,D1_hold,D1_hold,64,continuous_correction,0.005460436993184892,"{""t"": 0.007155931391952083, ""epsilon"": 0.5, ""value"": 0.0010683046773476486, ""weighted_value"": 0.0010969765534784232, ""C_emp"": 0.004387906213913693}"
0.8036283798611797,0,2858,D1_hold,D1_hold,64,discrete_correction,0.005460078061064629,"{""t"": 0.007155931391952083, ""epsilon"": 0.5, ""value"": 0.0010682967579476203, ""weighted_value"": 0.001096968421532235, ""C_emp"": 0.00438787368612894}"
0.032730553724554017,0,2429,D1_hold,D1_hold,64,ordering,1.0658480532396648e-05,"{""t"": 0.003017631246761021, ""epsilon"": 0.5, ""value"": 4.312292568157159e-08, ""weighted_value"": 4.36072462109652e-08, ""C_emp"": 3.488579696877216e-07}"
0.0969093934868571,0,2430,D1_hold,D1_hold,64,quadratic,1.2289065839988114e-09,"{""t"": 0.059065357204080446, ""epsilon"": 0.03125, ""value"": 1.377916655062527e-11, ""weighted_value"": 1.7145995919110466e-11, ""C_emp"": 1.1909259170733023e-10}"
0.0639846815304391,0,1324,D1_hold,D1_hold,64,cubic_remainder,5.2655341830324114e-08,"{""t"": 0.006984426041265846, ""epsilon"": 0.5, ""value"": 2.0519743297177544e-10, ""weighted_value"": 2.1057095486810602e-10, ""C_emp"": 3.3691352778896963e-09}"
0.0028636286197243834,0,2091,D1_hold,D1_hold,128,linear,0.0014829168975074812,"{""t"": 0.0008669608804598517, ""epsilon"": 0.03125, ""value"": 1.3227872633102548e-07, ""weighted_value"": 1.3270385213672855e-07, ""C_emp"": 4.2465232683753136e-06}"
0.00287968591921994,0,2097,D1_hold,D1_hold,128,nonlinear_discretization,0.0014543022872839718,"{""t"": 0.0008669608804598517, ""epsilon"": 0.03125, ""value"": 1.3226962477639645e-07, ""weighted_value"": 1.326947213309429e-07, ""C_emp"": 4.187933818981005e-06}"
0.7995170910960288,0,2161,D1_hold,D1_hold,128,total_linear_simulation,0.0018297732850692313,"{""t"": 0.007155931391952083, ""epsilon"": 0.5, ""value"": 0.0010685235113388975, ""weighted_value"": 0.0010972012606828322, ""C_emp"": 0.0014629350142437764}"
0.8035815117709787,0,2836,D1_hold,D1_hold,128,continuous_correction,0.005460436993184892,"{""t"": 0.007155931391952083, ""epsilon"": 0.5, ""value"": 0.0010683046773476486, ""weighted_value"": 0.0010969765534784232, ""C_emp"": 0.004387906213913693}"
0.8036329115674964,0,2807,D1_hold,D1_hold,128,discrete_correction,0.005460078061064629,"{""t"": 0.007155931391952083, ""epsilon"": 0.5, ""value"": 0.001068302782134032, ""weighted_value"": 0.0010969746073997946, ""C_emp"": 0.004387898429599179}"
0.009127179838724823,0,2078,D1_hold,D1_hold,128,ordering,1.0658480532396648e-05,"{""t"": 0.003017631246761021, ""epsilon"": 0.5, ""value"": 1.0713214666430027e-08, ""weighted_value"": 1.0833536507231523e-08, ""C_emp"": 9.728186862673172e-08}"
0.034488094106595014,0,2079,D1_hold,D1_hold,128,quadratic,1.2289065839988114e-09,"{""t"": 0.059065357204080446, ""epsilon"": 0.03125, ""value"": 3.467458493031678e-12, ""weighted_value"": 4.314704300348864e-12, ""C_emp"": 4.238264591716522e-11}"
0.017979403875005913,0,1191,D1_hold,D1_hold,128,cubic_remainder,5.2655341830324114e-08,"{""t"": 0.006984426041265846, ""epsilon"": 0.5, ""value"": 5.136881330186949e-11, ""weighted_value"": 5.2714012601239286e-11, ""C_emp"": 9.467116569438903e-10}"
0.0007113944610916376,0,2187,D1_hold,D1_hold,256,linear,0.0014829168975074812,"{""t"": 0.0008669608804598517, ""epsilon"": 0.03125, ""value"": 3.286122808802113e-08, ""weighted_value"": 3.2966839598313056e-08, ""C_emp"": 1.0549388671460178e-06}"
0.0007164549732372646,0,2187,D1_hold,D1_hold,256,nonlinear_discretization,0.0014543022872839718,"{""t"": 0.0008669608804598517, ""epsilon"": 0.03125, ""value"": 3.285889053450473e-08, ""weighted_value"": 3.296449453221811e-08, ""C_emp"": 1.0419421063149306e-06}"
0.7993927621672395,0,2228,D1_hold,D1_hold,256,total_linear_simulation,0.0018297732850692313,"{""t"": 0.007155931391952083, ""epsilon"": 0.5, ""value"": 0.0010683573505588088, ""weighted_value"": 0.0010970306403684875, ""C_emp"": 0.0014627075204913167}"
0.8035815117709787,0,2836,D1_hold,D1_hold,256,continuous_correction,0.005460436993184892,"{""t"": 0.007155931391952083, ""epsilon"": 0.5, ""value"": 0.0010683046773476486, ""weighted_value"": 0.0010969765534784232, ""C_emp"": 0.004387906213913693}"
0.803633996050536,0,2927,D1_hold,D1_hold,256,discrete_correction,0.005460078061064629,"{""t"": 0.007155931391952083, ""epsilon"": 0.5, ""value"": 0.0010683042237826152, ""weighted_value"": 0.0010969760877403076, ""C_emp"": 0.00438790435096123}"
0.0025511759480425816,0,2015,D1_hold,D1_hold,256,ordering,1.0658480532396648e-05,"{""t"": 0.003017631246761021, ""epsilon"": 0.5, ""value"": 2.6677918733330625e-09, ""weighted_value"": 2.697754273888756e-09, ""C_emp"": 2.719165917693042e-08}"
0.012330998297096291,0,2016,D1_hold,D1_hold,256,quadratic,1.2289065839988114e-09,"{""t"": 0.057649744861557675, ""epsilon"": 0.03125, ""value"": 9.36352423845901e-13, ""weighted_value"": 1.1590540678312668e-12, ""C_emp"": 1.5153644994579765e-11}"
0.005042354199049016,0,1026,D1_hold,D1_hold,256,cubic_remainder,5.2655341830324114e-08,"{""t"": 0.006984426041265846, ""epsilon"": 0.5, ""value"": 1.2834706097411941e-11, ""weighted_value"": 1.3170809591732443e-11, ""C_emp"": 2.655068839804961e-10}"
1.0,0,2061,D2,D2,16,linear,0.056194056445348695,"{""t"": 6.657105065162856e-07, ""epsilon"": 0.03125, ""value"": 0.001756059937222021, ""weighted_value"": 0.0017560642639171467, ""C_emp"": 0.056194056445348695}"
1.0,0,2115,D2,D2,16,nonlinear_discretization,0.05510913122597376,"{""t"": 6.657105065162856e-07, ""epsilon"": 0.03125, ""value"": 0.0017560589315765626, ""weighted_value"": 0.0017560632582692107, ""C_emp"": 0.05510913122597376}"
1.0,0,2111,D2,D2,16,total_linear_simulation,0.054491173967220724,"{""t"": 6.657105065162856e-07, ""epsilon"": 0.03125, ""value"": 0.0017560588968604492, ""weighted_value"": 0.0017560632235530116, ""C_emp"": 0.054491173967220724}"
1.0,0,1977,D2,D2,16,continuous_correction,0.008293182836073491,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.001982382890140448, ""weighted_value"": 0.002073295709018373, ""C_emp"": 0.008293182836073491}"
1.0,0,2898,D2,D2,16,discrete_correction,0.008293327437991771,"{""t"": 0.012420261020122699, ""epsilon"": 0.5, ""value"": 0.001980181007920175, ""weighted_value"": 0.0020733318594979427, ""C_emp"": 0.008293327437991771}"
1.0,0,1914,D2,D2,16,ordering,0.00012054120758439756,"{""t"": 9.54258787825843e-05, ""epsilon"": 0.03125, ""value"": 7.413026164895266e-08, ""weighted_value"": 7.415644766373536e-08, ""C_emp"": 0.00012054120758439756}"
1.0,0,1914,D2,D2,16,quadratic,3.538278498472407e-09,"{""t"": 0.05366191513205203, ""epsilon"": 0.03125, ""value"": 1.0617253789941958e-09, ""weighted_value"": 1.294990686872746e-09, ""C_emp"": 3.538278498472407e-09}"
1.0,0,2049,D2,D2,16,cubic_remainder,5.618683674742469e-07,"{""t"": 0.00018230450029011066, ""epsilon"": 0.03125, ""value"": 1.0794560216766387e-11, ""weighted_value"": 1.0801846060956902e-11, ""C_emp"": 5.618683674742469e-07}"
0.763728604624435,0,2055,D2,D2,32,linear,0.056194056445348695,"{""t"": 2.5e-25, ""epsilon"": 0.03125, ""value"": 0.001341156509912278, ""weighted_value"": 0.001341156509912278, ""C_emp"": 0.042917008317192896}"
0.7653411037627004,0,2051,D2,D2,32,nonlinear_discretization,0.05510913122597376,"{""t"": 2.5e-25, ""epsilon"": 0.03125, ""value"": 0.001341156509912278, ""weighted_value"": 0.001341156509912278, ""C_emp"": 0.042177283319890256}"
0.7637290570886963,0,2051,D2,D2,32,total_linear_simulation,0.054491173967220724,"{""t"": 2.5e-25, ""epsilon"": 0.03125, ""value"": 0.001341156509912278, ""weighted_value"": 0.001341156509912278, ""C_emp"": 0.0416164929136416}"
1.0,0,1977,D2,D2,32,continuous_correction,0.008293182836073491,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.001982382890140448, ""weighted_value"": 0.002073295709018373, ""C_emp"": 0.008293182836073491}"
0.9999226999276698,0,2853,D2,D2,32,discrete_correction,0.008293327437991771,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0019822642144296824, ""weighted_value"": 0.002073171590795239, ""C_emp"": 0.008292686363180956}"
0.2345367413418683,0,1812,D2,D2,32,ordering,0.00012054120758439756,"{""t"": 3.3214891242983925e-05, ""epsilon"": 0.03125, ""value"": 1.549297249169288e-08, ""weighted_value"": 1.5494877186037027e-08, ""C_emp"": 2.8271342024258305e-05}"
0.233828026986279,0,1812,D2,D2,32,quadratic,3.538278498472407e-09,"{""t"": 0.059065357204080446, ""epsilon"": 0.03125, ""value"": 1.3537603166892136e-10, ""weighted_value"": 1.684540845059577e-10, ""C_emp"": 8.273486802257767e-10}"
0.13615692045783054,0,1917,D2,D2,32,cubic_remainder,5.618683674742469e-07,"{""t"": 6.984426041265846e-05, ""epsilon"": 0.03125, ""value"": 1.309947144639162e-12, ""weighted_value"": 1.310285810673638e-12, ""C_emp"": 7.650226661796213e-08}"
0.5278822902149672,0,1896,D2,D2,64,linear,0.056194056445348695,"{""t"": 3.162277660168379e-08, ""epsilon"": 0.03125, ""value"": 0.0009269951169065537, ""weighted_value"": 0.0009269952254012441, ""C_emp"": 0.029663847212839812}"
0.5299934512344457,0,1841,D2,D2,64,nonlinear_discretization,0.05510913122597376,"{""t"": 3.162277660168379e-08, ""epsilon"": 0.03125, ""value"": 0.0009269950635971501, ""weighted_value"": 0.0009269951720918343, ""C_emp"": 0.029207478652985792}"
0.52788256940162,0,1848,D2,D2,64,total_linear_simulation,0.054491173967220724,"{""t"": 3.162277660168379e-08, ""epsilon"": 0.03125, ""value"": 0.0009269950579861716, ""weighted_value"": 0.0009269951664808552, ""C_emp"": 0.028764940923527143}"
1.0,0,1977,D2,D2,64,continuous_correction,0.008293182836073491,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.001982382890140448, ""weighted_value"": 0.002073295709018373, ""C_emp"": 0.008293182836073491}"
0.9999467888832063,0,2865,D2,D2,64,discrete_correction,0.008293327437991771,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0019823119687956215, ""weighted_value"": 0.002073221535194215, ""C_emp"": 0.00829288614077686}"
0.1675767115885648,0,1815,D2,D2,64,ordering,0.00012054120758439756,"{""t"": 5.7649744861557675e-06, ""epsilon"": 0.03125, ""value"": 9.86302157332722e-09, ""weighted_value"": 9.863232020462847e-09, ""C_emp"": 2.019989917790791e-05}"
0.057249001968519654,0,1815,D2,D2,64,quadratic,3.538278498472407e-09,"{""t"": 0.026758641201003144, ""epsilon"": 0.03125, ""value"": 1.9120483264875493e-10, ""weighted_value"": 2.1111050711271876e-10, ""C_emp"": 2.025629127242176e-10}"
0.03912432977720231,0,1908,D2,D2,64,cubic_remainder,5.618683674742469e-07,"{""t"": 0.008461825328639346, ""epsilon"": 0.5, ""value"": 1.3315584755962372e-09, ""weighted_value"": 1.3739202062775454e-09, ""C_emp"": 2.1982723300440727e-08}"
0.3957321332017199,0,1737,D2,D2,128,linear,0.056194056445348695,"{""t"": 2.105161462895826e-08, ""epsilon"": 0.03125, ""value"": 0.0006949310030542692, ""weighted_value"": 0.0006949310571992405, ""C_emp"": 0.022237793830375698}"
0.3979828062384024,0,1725,D2,D2,128,nonlinear_discretization,0.05510913122597376,"{""t"": 2.105161462895826e-08, ""epsilon"": 0.03125, ""value"": 0.0006949309872324773, ""weighted_value"": 0.0006949310413774475, ""C_emp"": 0.021932486694673403}"
0.3957323548680235,0,1749,D2,D2,128,total_linear_simulation,0.054491173967220724,"{""t"": 2.105161462895826e-08, ""epsilon"": 0.03125, ""value"": 0.000694930980608796, ""weighted_value"": 0.0006949310347537656, ""C_emp"": 0.021563920593571394}"
1.0,0,1977,D2,D2,128,continuous_correction,0.008293182836073491,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.001982382890140448, ""weighted_value"": 0.002073295709018373, ""C_emp"": 0.008293182836073491}"
0.9999847095479883,0,2868,D2,D2,128,discrete_correction,0.008293327437991771,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.001982387143383407, ""weighted_value"": 0.0020733001573166408, ""C_emp"": 0.008293200629266563}"
0.07315985861027881,0,1818,D2,D2,128,ordering,0.00012054120758439756,"{""t"": 1.4006603498926957e-06, ""epsilon"": 0.03125, ""value"": 3.836229015182092e-09, ""weighted_value"": 3.836248902192422e-09, ""C_emp"": 8.818777703586793e-06}"
0.052955139763898484,0,1818,D2,D2,128,quadratic,3.538278498472407e-09,"{""t"": 0.051089697745069135, ""epsilon"": 0.03125, ""value"": 2.269038739082369e-11, ""weighted_value"": 2.74133339760853e-11, ""C_emp"": 1.8737003241020317e-10}"
0.011040843503493339,0,1905,D2,D2,128,cubic_remainder,5.618683674742469e-07,"{""t"": 0.0031622776601683794, ""epsilon"": 0.5, ""value"": 3.4139899947931014e-10, ""weighted_value"": 3.454181771774611e-10, ""C_emp"": 6.203500714846446e-09}"
0.2736623340383532,0,1590,D2,D2,256,linear,0.056194056445348695,"{""t"": 1.4677992676220675e-08, ""epsilon"": 0.03125, ""value"": 0.0004805686190781417, ""weighted_value"": 0.0004805686451849091, ""C_emp"": 0.015378196645917091}"
0.27563161674563186,0,1731,D2,D2,256,nonlinear_discretization,0.05510913122597376,"{""t"": 1.4677992676220675e-08, ""epsilon"": 0.03125, ""value"": 0.0004805686161124209, ""weighted_value"": 0.0004805686422191882, ""C_emp"": 0.015189818937262331}"
0.2736624961609855,0,1770,D2,D2,256,total_linear_simulation,0.054491173967220724,"{""t"": 1.4677992676220675e-08, ""epsilon"": 0.03125, ""value"": 0.00048056861906725645, ""weighted_value"": 0.00048056864517402386, ""C_emp"": 0.014912190686612134}"
1.0,0,1977,D2,D2,256,continuous_correction,0.008293182836073491,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.001982382890140448, ""weighted_value"": 0.002073295709018373, ""C_emp"": 0.008293182836073491}"
0.9999829447264572,0,2862,D2,D2,256,discrete_correction,0.008293327437991771,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.001982383644770398, ""weighted_value"": 0.002073296498255934, ""C_emp"": 0.008293185993023736}"
0.0284543075703928,0,1806,D2,D2,256,ordering,0.00012054120758439756,"{""t"": 3.480700588428406e-07, ""epsilon"": 0.03125, ""value"": 1.3292593256470885e-09, ""weighted_value"": 1.3292610380567733e-09, ""C_emp"": 3.4299165955130137e-06}"
0.017750635469135672,0,1806,D2,D2,256,quadratic,3.538278498472407e-09,"{""t"": 0.051089697745069135, ""epsilon"": 0.03125, ""value"": 5.378147383348095e-12, ""weighted_value"": 6.497595120476196e-12, ""C_emp"": 6.280669181466441e-11}"
0.002744403724852155,0,1899,D2,D2,256,cubic_remainder,5.618683674742469e-07,"{""t"": 0.0031622776601683794, ""epsilon"": 0.5, ""value"": 7.560252911130559e-11, ""weighted_value"": 7.64925727241791e-11, ""C_emp"": 1.5419936405729225e-09}"
0.9392287606086511,0,1638,D2_hold,D2_hold,16,linear,0.056194056445348695,"{""t"": 1.1838192867844926e-06, ""epsilon"": 0.03125, ""value"": 0.0016493388356604612, ""weighted_value"": 0.0016493460621480448, ""C_emp"": 0.052779073988737435}"
0.9392285337333183,0,1707,D2_hold,D2_hold,16,nonlinear_discretization,0.05510913122597376,"{""t"": 1.1838192867844926e-06, ""epsilon"": 0.03125, ""value"": 0.0016493374927254445, ""weighted_value"": 0.0016493447192071442, ""C_emp"": 0.05176006851668836}"
0.939228422182646,0,1704,D2_hold,D2_hold,16,total_linear_simulation,0.054491173967220724,"{""t"": 1.1838192867844926e-06, ""epsilon"": 0.03125, ""value"": 0.0016493372642299678, ""weighted_value"": 0.0016493444907106664, ""C_emp"": 0.0511796593481128}"
0.9847430890026948,0,2097,D2_hold,D2_hold,16,continuous_correction,0.008293182836073491,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0019521378508229944, ""weighted_value"": 0.002041663620914785, ""C_emp"": 0.00816665448365914}"
0.9847692066128392,0,2898,D2_hold,D2_hold,16,discrete_correction,0.008293327437991771,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0019522236647714327, ""weighted_value"": 0.0020417533703229115, ""C_emp"": 0.008167013481291646}"
1.0161150865631292,18,2031,D2_hold,D2_hold,16,ordering,0.00012054120758439756,"{""t"": 9.54258787825843e-05, ""epsilon"": 0.03125, ""value"": 7.532487723237294e-08, ""weighted_value"": 7.535148523705061e-08, ""C_emp"": 0.00012248373957904425}"
1.0456381942676607,36,2031,D2_hold,D2_hold,16,quadratic,3.538278498472407e-09,"{""t"": 0.05237580643856058, ""epsilon"": 0.03125, ""value"": 1.1852214425876523e-09, ""weighted_value"": 1.4387545048887965e-09, ""C_emp"": 3.6997591399587774e-09}"
1.0092019815162185,12,2070,D2_hold,D2_hold,16,cubic_remainder,5.618683674742469e-07,"{""t"": 0.00018678105957632902, ""epsilon"": 0.03125, ""value"": 1.089371106966735e-11, ""weighted_value"": 1.0901244448750865e-11, ""C_emp"": 5.670386698062928e-07}"
0.693064457695761,0,1668,D2_hold,D2_hold,32,linear,0.056194056445348695,"{""t"": 5.9065357204080443e-08, ""epsilon"": 0.03125, ""value"": 0.0012170654606917172, ""weighted_value"": 0.001217065726750643, ""C_emp"": 0.038946103256020576}"
0.6945276988029795,0,1696,D2_hold,D2_hold,32,nonlinear_discretization,0.05510913122597376,"{""t"": 5.9065357204080443e-08, ""epsilon"": 0.03125, ""value"": 0.0012170653534205119, ""weighted_value"": 0.0012170656194794142, ""C_emp"": 0.03827481809340697}"
0.6930648053992121,0,1696,D2_hold,D2_hold,32,total_linear_simulation,0.054491173967220724,"{""t"": 5.9065357204080443e-08, ""epsilon"": 0.03125, ""value"": 0.0012170653502415795, ""weighted_value"": 0.0012170656163004812, ""C_emp"": 0.03776591488156644}"
0.9847430890026948,0,2097,D2_hold,D2_hold,32,continuous_correction,0.008293182836073491,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0019521378508229944, ""weighted_value"": 0.002041663620914785, ""C_emp"": 0.00816665448365914}"
0.984704753442794,0,2853,D2_hold,D2_hold,32,discrete_correction,0.008293327437991771,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0019520958916820765, ""weighted_value"": 0.0020416197375120113, ""C_emp"": 0.008166478950048045}"
0.2763355274434325,0,1905,D2_hold,D2_hold,32,ordering,0.00012054120758439756,"{""t"": 2.3713737056616554e-05, ""epsilon"": 0.03125, ""value"": 1.825474871292703e-08, ""weighted_value"": 1.825635094687993e-08, ""C_emp"": 3.330981817650278e-05}"
0.3051198694835928,0,1905,D2_hold,D2_hold,32,quadratic,3.538278498472407e-09,"{""t"": 0.054948023825543466, ""epsilon"": 0.03125, ""value"": 2.1487488945092177e-10, ""weighted_value"": 2.6333425871369177e-10, ""C_emp"": 1.0795990736505036e-09}"
0.14156791934626206,0,1983,D2_hold,D2_hold,32,cubic_remainder,5.618683674742469e-07,"{""t"": 7.155931391952084e-05, ""epsilon"": 0.03125, ""value"": 1.3619969808549404e-12, ""weighted_value"": 1.3623577512055077e-12, ""C_emp"": 7.954253572981012e-08}"
0.44821279875948217,0,1611,D2_hold,D2_hold,64,linear,0.056194056445348695,"{""t"": 4.2169650342858225e-08, ""epsilon"": 0.03125, ""value"": 0.0007870903556873366, ""weighted_value"": 0.0007870904785318143, ""C_emp"": 0.025186895313018057}"
0.4500053373256955,0,1581,D2_hold,D2_hold,64,nonlinear_discretization,0.05510913122597376,"{""t"": 4.2169650342858225e-08, ""epsilon"": 0.03125, ""value"": 0.0007870903103389142, ""weighted_value"": 0.0007870904331833848, ""C_emp"": 0.02479940318707034}"
0.4482130393119114,0,1589,D2_hold,D2_hold,64,total_linear_simulation,0.054491173967220724,"{""t"": 4.2169650342858225e-08, ""epsilon"": 0.03125, ""value"": 0.0007870903118080971, ""weighted_value"": 0.0007870904346525679, ""C_emp"": 0.024423654699522106}"
0.9847430890026948,0,2097,D2_hold,D2_hold,64,continuous_correction,0.008293182836073491,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0019521378508229944, ""weighted_value"": 0.002041663620914785, ""C_emp"": 0.00816665448365914}"
0.984701576512049,0,2862,D2_hold,D2_hold,64,discrete_correction,0.008293327437991771,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0019520895936791128, ""weighted_value"": 0.0020416131506802823, ""C_emp"": 0.00816645260272113}"
0.10446822935240381,0,1920,D2_hold,D2_hold,64,ordering,0.00012054120758439756,"{""t"": 5.7649744861557675e-06, ""epsilon"": 0.03125, ""value"": 6.148661052377195e-09, ""weighted_value"": 6.148792246261016e-09, ""C_emp"": 1.2592726520342562e-05}"
0.05961710349766256,0,1920,D2_hold,D2_hold,64,quadratic,3.538278498472407e-09,"{""t"": 0.06531460345289797, ""epsilon"": 0.03125, ""value"": 1.854652718598314e-11, ""weighted_value"": 2.361822227687782e-11, ""C_emp"": 2.1094191544698356e-10}"
0.022331499616687202,0,1989,D2_hold,D2_hold,64,cubic_remainder,5.618683674742469e-07,"{""t"": 1.36709089102801e-05, ""epsilon"": 0.03125, ""value"": 1.9144788184645232e-13, ""weighted_value"": 1.9145756886108104e-13, ""C_emp"": 1.2547363232879807e-08}"
0.35172554472462914,0,1497,D2_hold,D2_hold,128,linear,0.056194056445348695,"{""t"": 1.36709089102801e-08, ""epsilon"": 0.03125, ""value"": 0.0006176526285460809, ""weighted_value"": 0.0006176526597977133, ""C_emp"": 0.019764885113526826}"
0.3537259388429218,0,1492,D2_hold,D2_hold,128,nonlinear_discretization,0.05510913122597376,"{""t"": 1.36709089102801e-08, ""epsilon"": 0.03125, ""value"": 0.0006176526190366748, ""weighted_value"": 0.0006176526502883068, ""C_emp"": 0.019493529181725346}"
0.35172574183413946,0,1519,D2_hold,D2_hold,128,total_linear_simulation,0.054491173967220724,"{""t"": 1.36709089102801e-08, ""epsilon"": 0.03125, ""value"": 0.0006176526087602019, ""weighted_value"": 0.0006176526400118334, ""C_emp"": 0.019165948587033858}"
0.9847430890026948,0,2097,D2_hold,D2_hold,128,continuous_correction,0.008293182836073491,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0019521378508229944, ""weighted_value"": 0.002041663620914785, ""C_emp"": 0.00816665448365914}"
0.9847189379519276,0,2865,D2_hold,D2_hold,128,discrete_correction,0.008293327437991771,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0019521240113005798, ""weighted_value"": 0.0020416491467067093, ""C_emp"": 0.008166596586826837}"
0.04905449508127476,0,1920,D2_hold,D2_hold,128,ordering,0.00012054120758439756,"{""t"": 1.4677992676220675e-06, ""epsilon"": 0.03125, ""value"": 2.572233382746487e-09, ""weighted_value"": 2.572247356376167e-09, ""C_emp"": 5.91308807453975e-06}"
0.018468646471909676,0,1920,D2_hold,D2_hold,128,quadratic,3.538278498472407e-09,"{""t"": 0.06672190517934695, ""epsilon"": 0.03125, ""value"": 3.831813704923108e-12, ""weighted_value"": 4.905135888342918e-12, ""C_emp"": 6.534721470744629e-11}"
0.007477853728820683,0,1971,D2_hold,D2_hold,128,cubic_remainder,5.618683674742469e-07,"{""t"": 0.008669608804598519, ""epsilon"": 0.5, ""value"": 2.2656073649180272e-10, ""weighted_value"": 2.3394830326067575e-10, ""C_emp"": 4.201569466823687e-09}"
0.2286592315491072,0,1359,D2_hold,D2_hold,256,linear,0.056194056445348695,"{""t"": 1.36709089102801e-08, ""epsilon"": 0.03125, ""value"": 0.00040154028482123895, ""weighted_value"": 0.00040154030513814336, ""C_emp"": 0.012849289764420587}"
0.23030467047057107,0,1462,D2_hold,D2_hold,256,nonlinear_discretization,0.05510913122597376,"{""t"": 1.36709089102801e-08, ""epsilon"": 0.03125, ""value"": 0.00040154028224903456, ""weighted_value"": 0.00040154030256593886, ""C_emp"": 0.012691890306917345}"
0.22865936800796113,0,1505,D2_hold,D2_hold,256,total_linear_simulation,0.054491173967220724,"{""t"": 1.36709089102801e-08, ""epsilon"": 0.03125, ""value"": 0.00040154028656275007, ""weighted_value"": 0.0004015403068796546, ""C_emp"": 0.012459917401356555}"
0.9847430890026948,0,2097,D2_hold,D2_hold,256,continuous_correction,0.008293182836073491,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0019521378508229944, ""weighted_value"": 0.002041663620914785, ""C_emp"": 0.00816665448365914}"
0.9847247091620798,0,2862,D2_hold,D2_hold,256,discrete_correction,0.008293327437991771,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0019521354522483245, ""weighted_value"": 0.002041661112340586, ""C_emp"": 0.008166644449362343}"
0.01567373574550337,0,1917,D2_hold,D2_hold,256,ordering,0.00012054120758439756,"{""t"": 2.550461338177314e-07, ""epsilon"": 0.03125, ""value"": 7.322078222783832e-10, ""weighted_value"": 7.322085134475036e-10, ""C_emp"": 1.8893310341217137e-06}"
0.008856692088516716,0,1917,D2_hold,D2_hold,256,quadratic,3.538278498472407e-09,"{""t"": 0.06189658188912597, ""epsilon"": 0.03125, ""value"": 1.5958290519578795e-12, ""weighted_value"": 2.006674600481865e-12, ""C_emp"": 3.133744318438937e-11}"
0.0011080693170363062,0,1923,D2_hold,D2_hold,256,cubic_remainder,5.618683674742469e-07,"{""t"": 0.00946415447941028, ""epsilon"": 0.5, ""value"": 2.9821248238463e-11, ""weighted_value"": 3.088433092015178e-11, ""C_emp"": 6.225890982114931e-10}"
1.0,0,2187,D3,D3,16,linear,0.00205974004772289,"{""t"": 5.494802382554349e-06, ""epsilon"": 0.03125, ""value"": 6.436556748693022e-05, ""weighted_value"": 6.436687649134031e-05, ""C_emp"": 0.00205974004772289}"
1.0,0,2189,D3,D3,16,nonlinear_discretization,0.0020199749564734915,"{""t"": 5.494802382554349e-06, ""epsilon"": 0.03125, ""value"": 6.436558854507614e-05, ""weighted_value"": 6.436689754991449e-05, ""C_emp"": 0.0020199749564734915}"
0.9751078275999613,0,2200,D3,D3,16,total_linear_simulation,0.0022162072097521384,"{""t"": 0.012725245453959547, ""epsilon"": 0.5, ""value"": 0.001546215835833132, ""weighted_value"": 0.0016207807483595844, ""C_emp"": 0.0021610409978127794}"
1.0,0,2360,D3,D3,16,continuous_correction,0.006717933456303857,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0016058389889766604, ""weighted_value"": 0.0016794833640759643, ""C_emp"": 0.006717933456303857}"
0.999819310925433,0,2844,D3,D3,16,discrete_correction,0.006717566544911358,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0016054611416283031, ""weighted_value"": 0.0016790881885072539, ""C_emp"": 0.0067163527540290155}"
1.0,0,1961,D3,D3,16,ordering,6.411124835124826e-06,"{""t"": 0.00010503470856261041, ""epsilon"": 0.5, ""value"": 1.0092964573099122e-06, ""weighted_value"": 1.0096888916596958e-06, ""C_emp"": 6.411124835124826e-06}"
1.0,0,1962,D3,D3,16,quadratic,2.0311037103657742e-09,"{""t"": 0.057649744861557675, ""epsilon"": 0.03125, ""value"": 5.02012257239404e-10, ""weighted_value"": 6.214106291994244e-10, ""C_emp"": 2.0311037103657742e-09}"
1.0,0,1550,D3,D3,16,cubic_remainder,3.351320358801591e-08,"{""t"": 0.01778279410038923, ""epsilon"": 0.5, ""value"": 2.470903584651386e-09, ""weighted_value"": 2.6389994156221023e-09, ""C_emp"": 3.351320358801591e-08}"
0.42339900333288744,0,2193,D3,D3,32,linear,0.00205974004772289,"{""t"": 2.1051614628958262e-06, ""epsilon"": 0.03125, ""value"": 2.7252659016438452e-05, ""weighted_value"": 2.7252871354084548e-05, ""C_emp"": 0.0008720918833307055}"
0.4242925900729707,0,2196,D3,D3,32,nonlinear_discretization,0.0020199749564734915,"{""t"": 2.1051614628958262e-06, ""epsilon"": 0.03125, ""value"": 2.7252660598653876e-05, ""weighted_value"": 2.72528729363123e-05, ""C_emp"": 0.0008570604061646739}"
1.0,0,2263,D3,D3,32,total_linear_simulation,0.0022162072097521384,"{""t"": 0.012725245453959547, ""epsilon"": 0.5, ""value"": 0.0015856870307757063, ""weighted_value"": 0.0016621554073141037, ""C_emp"": 0.0022162072097521384}"
1.0,0,2360,D3,D3,32,continuous_correction,0.006717933456303857,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0016058389889766604, ""weighted_value"": 0.0016794833640759643, ""C_emp"": 0.006717933456303857}"
1.0,0,2844,D3,D3,32,discrete_correction,0.006717566544911358,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0016057512833416749, ""weighted_value"": 0.0016793916362278394, ""C_emp"": 0.006717566544911358}"
0.21739122851304932,0,1934,D3,D3,32,ordering,6.411124835124826e-06,"{""t"": 2.3713737056616554e-05, ""epsilon"": 0.03125, ""value"": 7.6380033962879e-10, ""weighted_value"": 7.638673789979227e-10, ""C_emp"": 1.3937223040583067e-06}"
0.35849214156490056,0,1935,D3,D3,32,quadratic,2.0311037103657742e-09,"{""t"": 0.057649744861557675, ""epsilon"": 0.03125, ""value"": 1.2725620371480006e-10, ""weighted_value"": 1.5752276260105828e-10, ""C_emp"": 7.281347188694419e-10}"
0.3130050927336967,0,1565,D3,D3,32,cubic_remainder,3.351320358801591e-08,"{""t"": 0.01778279410038923, ""epsilon"": 0.5, ""value"": 6.890258844962433e-10, ""weighted_value"": 7.359003879508449e-10, ""C_emp"": 1.0489803396870177e-08}"
0.13919524801552588,0,2193,D3,D3,64,linear,0.00205974004772289,"{""t"": 4.4292769339492975e-07, ""epsilon"": 0.03125, ""value"": 8.95954864961377e-06, ""weighted_value"": 8.959563337196837e-06, ""C_emp"": 0.0002867060267902988}"
0.13975181763296002,0,2194,D3,D3,64,nonlinear_discretization,0.0020199749564734915,"{""t"": 4.4292769339492975e-07, ""epsilon"": 0.03125, ""value"": 8.959548868625036e-06, ""weighted_value"": 8.959563556208463e-06, ""C_emp"": 0.00028229517174022974}"
1.0059848868172219,3,2205,D3,D3,64,total_linear_simulation,0.0022162072097521384,"{""t"": 0.012725245453959547, ""epsilon"": 0.5, ""value"": 0.001595177188182436, ""weighted_value"": 0.0016721032192995122, ""C_emp"": 0.002229470959066016}"
1.0,0,2360,D3,D3,64,continuous_correction,0.006717933456303857,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0016058389889766604, ""weighted_value"": 0.0016794833640759643, ""C_emp"": 0.006717933456303857}"
1.0000407891483378,2,2850,D3,D3,64,discrete_correction,0.006717566544911358,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0016058167805689646, ""weighted_value"": 0.0016794601371824067, ""C_emp"": 0.006717840548729627}"
0.0371447168691167,0,1940,D3,D3,64,ordering,6.411124835124826e-06,"{""t"": 2.317138951754212e-06, ""epsilon"": 0.5, ""value"": 2.9767171818287424e-08, ""weighted_value"": 2.976742710165927e-08, ""C_emp"": 2.3813941681327417e-07}"
0.12553289920795663,0,1941,D3,D3,64,quadratic,2.0311037103657742e-09,"{""t"": 0.057649744861557675, ""epsilon"": 0.03125, ""value"": 3.150952704459644e-11, ""weighted_value"": 3.900373894102212e-11, ""C_emp"": 2.5497033735425347e-10}"
0.09282172169073884,0,1577,D3,D3,64,cubic_remainder,3.351320358801591e-08,"{""t"": 0.018230450029011067, ""epsilon"": 0.5, ""value"": 1.8173665879233222e-10, ""weighted_value"": 1.944220785257427e-10, ""C_emp"": 3.110753256411883e-09}"
0.055902254762107036,0,2136,D3,D3,128,linear,0.00205974004772289,"{""t"": 1.2115276586285877e-07, ""epsilon"": 0.03125, ""value"": 3.5982519144081354e-06, ""weighted_value"": 3.598253527859984e-06, ""C_emp"": 0.00011514411289151949}"
0.056220142561792634,0,2136,D3,D3,128,nonlinear_discretization,0.0020199749564734915,"{""t"": 1.2115276586285877e-07, ""epsilon"": 0.03125, ""value"": 3.5982519520508488e-06, ""weighted_value"": 3.5982535655027144e-06, ""C_emp"": 0.00011356328002419056}"
1.0099977300163732,6,2163,D3,D3,128,total_linear_simulation,0.0022162072097521384,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0016051599540188625, ""weighted_value"": 0.001678773188321685, ""C_emp"": 0.00223836425109558}"
0.9999999999997501,0,2387,D3,D3,128,continuous_correction,0.006717933456303857,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.001605838988976259, ""weighted_value"": 0.0016794833640755445, ""C_emp"": 0.006717933456302178}"
1.0000511872532514,2,2868,D3,D3,128,discrete_correction,0.006717566544911358,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0016058334773392739, ""weighted_value"": 0.001679477599672831, ""C_emp"": 0.006717910398691324}"
0.011578021873994235,0,2012,D3,D3,128,ordering,6.411124835124826e-06,"{""t"": 6.189658188912597e-07, ""epsilon"": 0.5, ""value"": 8.26620080875269e-09, ""weighted_value"": 8.266219745445256e-09, ""C_emp"": 7.422814357798292e-08}"
0.044460543431343424,0,2013,D3,D3,128,quadratic,2.0311037103657742e-09,"{""t"": 0.057649744861557675, ""epsilon"": 0.03125, ""value"": 7.891218964342996e-12, ""weighted_value"": 9.768062972702076e-12, ""C_emp"": 9.030397472828028e-11}"
0.026062286350294544,0,1616,D3,D3,128,cubic_remainder,3.351320358801591e-08,"{""t"": 0.01778279410038923, ""epsilon"": 0.5, ""value"": 4.5535835944815026e-11, ""weighted_value"": 4.8633643657603553e-11, ""C_emp"": 8.734307084265892e-10}"
0.03361823496770015,0,1701,D3,D3,256,linear,0.00205974004772289,"{""t"": 1.333521432163324e-07, ""epsilon"": 0.03125, ""value"": 2.1638997100302003e-06, ""weighted_value"": 2.1639007780228138e-06, ""C_emp"": 6.924482489673004e-05}"
0.033860122620505424,0,1700,D3,D3,256,nonlinear_discretization,0.0020199749564734915,"{""t"": 1.333521432163324e-07, ""epsilon"": 0.03125, ""value"": 2.1638997127833936e-06, ""weighted_value"": 2.1639007807760084e-06, ""C_emp"": 6.839659971654253e-05}"
1.01031679977061,6,1742,D3,D3,256,total_linear_simulation,0.0022162072097521384,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0016056670422793789, ""weighted_value"": 0.001679303531839, ""C_emp"": 0.0022390713757853334}"
0.9999999999997501,0,2387,D3,D3,256,continuous_correction,0.006717933456303857,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.001605838988976259, ""weighted_value"": 0.0016794833640755445, ""C_emp"": 0.006717933456302178}"
1.0000537848967934,2,2844,D3,D3,256,discrete_correction,0.006717566544911358,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0016058376485087254, ""weighted_value"": 0.0016794819621336696, ""C_emp"": 0.0067179278485346786}"
0.003911524432735007,0,1955,D3,D3,256,ordering,6.411124835124826e-06,"{""t"": 1.7782794100389227e-07, ""epsilon"": 0.5, ""value"": 2.4879788034301587e-09, ""weighted_value"": 2.4879804409170503e-09, ""C_emp"": 2.5077271433904953e-08}"
0.015880272148132563,0,1956,D3,D3,256,quadratic,2.0311037103657742e-09,"{""t"": 0.057649744861557675, ""epsilon"": 0.03125, ""value"": 1.9930228166650167e-12, ""weighted_value"": 2.4670424768572876e-12, ""C_emp"": 3.2254479681690315e-11}"
0.0070549428174726345,0,797,D3,D3,256,cubic_remainder,3.351320358801591e-08,"{""t"": 0.01778279410038923, ""epsilon"": 0.5, ""value"": 1.0981524470825978e-11, ""weighted_value"": 1.1728598736578516e-11, ""C_emp"": 2.3643373494377097e-10}"
0.9682636229574411,0,2454,D3_hold,D3_hold,16,linear,0.00205974004772289,"{""t"": 6.5012894397461024e-06, ""epsilon"": 0.03125, ""value"": 6.232260540955706e-05, ""weighted_value"": 6.232410502995931e-05, ""C_emp"": 0.001994371360958698}"
0.9682635242498763,0,2454,D3_hold,D3_hold,16,nonlinear_discretization,0.0020199749564734915,"{""t"": 6.5012894397461024e-06, ""epsilon"": 0.03125, ""value"": 6.232261944597095e-05, ""weighted_value"": 6.232411906671094e-05, ""C_emp"": 0.0019558680702515133}"
1.06433702566689,9,2452,D3_hold,D3_hold,16,total_linear_simulation,0.0022162072097521384,"{""t"": 0.011561109149403965, ""epsilon"": 0.5, ""value"": 0.0016949927309942432, ""weighted_value"": 0.0017690935424168313, ""C_emp"": 0.0023587913898891083}"
1.082690458669871,106,2402,D3_hold,D3_hold,16,continuous_correction,0.006717933456303857,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0017386265515251023, ""weighted_value"": 0.0018183606137798236, ""C_emp"": 0.0072734424551192944}"
1.0824999434776676,106,2925,D3_hold,D3_hold,16,discrete_correction,0.006717566544911358,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0017382256734565552, ""weighted_value"": 0.0018179413512935038, ""C_emp"": 0.007271765405174015}"
0.9084376298562721,0,2255,D3_hold,D3_hold,16,ordering,6.411124835124826e-06,"{""t"": 0.00014342298087573817, ""epsilon"": 0.03125, ""value"": 3.581064925958543e-09, ""weighted_value"": 3.582966342310705e-09, ""C_emp"": 5.824107049933481e-06}"
1.0674111817276017,51,2256,D3_hold,D3_hold,16,quadratic,2.0311037103657742e-09,"{""t"": 0.059065357204080446, ""epsilon"": 0.03125, ""value"": 5.016860743325632e-10, ""weighted_value"": 6.242690623977066e-10, ""C_emp"": 2.1680228116928475e-09}"
1.1565991557751478,129,1701,D3_hold,D3_hold,16,cubic_remainder,3.351320358801591e-08,"{""t"": 0.018678105957632904, ""epsilon"": 0.5, ""value"": 2.848390802508853e-09, ""weighted_value"": 3.0522644961996317e-09, ""C_emp"": 3.8761342977219855e-08}"
0.411227995621896,0,2436,D3_hold,D3_hold,32,linear,0.00205974004772289,"{""t"": 2.1544346900318822e-06, ""epsilon"": 0.03125, ""value"": 2.6469250543106644e-05, ""weighted_value"": 2.6469461603976014e-05, ""C_emp"": 0.0008470227713272325}"
0.4120958677475602,0,2436,D3_hold,D3_hold,32,nonlinear_discretization,0.0020199749564734915,"{""t"": 2.1544346900318822e-06, ""epsilon"": 0.03125, ""value"": 2.6469250306280413e-05, ""weighted_value"": 2.6469461367147896e-05, ""C_emp"": 0.0008324233325162836}"
1.0851570208206194,10,2435,D3_hold,D3_hold,32,total_linear_simulation,0.0022162072097521384,"{""t"": 0.012725245453959547, ""epsilon"": 0.5, ""value"": 0.0017207194142704592, ""weighted_value"": 0.0018036996099418559, ""C_emp"": 0.002404932813255808}"
1.082690458669871,106,2402,D3_hold,D3_hold,32,continuous_correction,0.006717933456303857,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0017386265515251023, ""weighted_value"": 0.0018183606137798236, ""C_emp"": 0.0072734424551192944}"
1.0826910307734376,106,2871,D3_hold,D3_hold,32,discrete_correction,0.006717566544911358,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0017385325121269685, ""weighted_value"": 0.0018182622616998096, ""C_emp"": 0.007273049046799238}"
0.20995104609984838,0,2087,D3_hold,D3_hold,32,ordering,6.411124835124826e-06,"{""t"": 2.431069583166875e-05, ""epsilon"": 0.03125, ""value"": 7.376577569942905e-10, ""weighted_value"": 7.377241317376172e-10, ""C_emp"": 1.3460223658111753e-06}"
0.38377278537553505,0,2088,D3_hold,D3_hold,32,quadratic,2.0311037103657742e-09,"{""t"": 0.057649744861557675, ""epsilon"": 0.03125, ""value"": 1.362302323915904e-10, ""weighted_value"": 1.6863117026656788e-10, ""C_emp"": 7.794823283136572e-10}"
0.3562999727398291,0,1602,D3_hold,D3_hold,32,cubic_remainder,3.351320358801591e-08,"{""t"": 0.018678105957632904, ""epsilon"": 0.5, ""value"": 7.817372864774831e-10, ""weighted_value"": 8.376901662401875e-10, ""C_emp"": 1.1940753524834412e-08}"
0.16246512657073328,0,2484,D3_hold,D3_hold,64,linear,0.00205974004772289,"{""t"": 2.945308040057342e-07, ""epsilon"": 0.03125, ""value"": 1.045736133667339e-05, ""weighted_value"": 1.045737273612836e-05, ""C_emp"": 0.0003346359275561075}"
0.1631147374014052,0,2487,D3_hold,D3_hold,64,nonlinear_discretization,0.0020199749564734915,"{""t"": 2.945308040057342e-07, ""epsilon"": 0.03125, ""value"": 1.0457361402238438e-05, ""weighted_value"": 1.045737280169348e-05, ""C_emp"": 0.0003294876845825884}"
1.090642873289814,10,2494,D3_hold,D3_hold,64,total_linear_simulation,0.0022162072097521384,"{""t"": 0.012725245453959547, ""epsilon"": 0.5, ""value"": 0.00172941825938361, ""weighted_value"": 0.0018128179492872551, ""C_emp"": 0.0024170905990496734}"
1.082690458669871,106,2402,D3_hold,D3_hold,64,continuous_correction,0.006717933456303857,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0017386265515251023, ""weighted_value"": 0.0018183606137798236, ""C_emp"": 0.0072734424551192944}"
1.0827349794635015,106,2868,D3_hold,D3_hold,64,discrete_correction,0.006717566544911358,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0017386030827924396, ""weighted_value"": 0.001818336068762326, ""C_emp"": 0.007273344275049304}"
0.041029832233238334,0,2066,D3_hold,D3_hold,64,ordering,6.411124835124826e-06,"{""t"": 5.7649744861557675e-06, ""epsilon"": 0.03125, ""value"": 1.2843836127614998e-10, ""weighted_value"": 1.284411017634372e-10, ""C_emp"": 2.630473764115194e-07}"
0.13546832977951678,0,2067,D3_hold,D3_hold,64,quadratic,2.0311037103657742e-09,"{""t"": 0.057649744861557675, ""epsilon"": 0.03125, ""value"": 3.400338100853358e-11, ""weighted_value"": 4.209073002244231e-11, ""C_emp"": 2.751502272522308e-10}"
0.10374420853994677,0,1632,D3_hold,D3_hold,64,cubic_remainder,3.351320358801591e-08,"{""t"": 0.018678105957632904, ""epsilon"": 0.5, ""value"": 2.0278565679645538e-10, ""weighted_value"": 2.1730004886730093e-10, ""C_emp"": 3.476800781876815e-09}"
0.05958760365086318,0,1956,D3_hold,D3_hold,128,linear,0.00205974004772289,"{""t"": 1.025173542813052e-07, ""epsilon"": 0.03125, ""value"": 3.8354664693296646e-06, ""weighted_value"": 3.835467924610049e-06, ""C_emp"": 0.00012273497358752158}"
0.05992644767572639,0,1956,D3_hold,D3_hold,128,nonlinear_discretization,0.0020199749564734915,"{""t"": 1.025173542813052e-07, ""epsilon"": 0.03125, ""value"": 3.835466478300369e-06, ""weighted_value"": 3.835467933580757e-06, ""C_emp"": 0.00012104992353538638}"
1.0919653726247094,10,1983,D3_hold,D3_hold,128,total_linear_simulation,0.0022162072097521384,"{""t"": 0.012725245453959547, ""epsilon"": 0.5, ""value"": 0.0017315153294271634, ""weighted_value"": 0.001815016148707921, ""C_emp"": 0.002420021531610561}"
1.082690458669871,106,2402,D3_hold,D3_hold,128,continuous_correction,0.006717933456303857,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0017386265515251023, ""weighted_value"": 0.0018183606137798236, ""C_emp"": 0.0072734424551192944}"
1.082745886928468,106,2868,D3_hold,D3_hold,128,discrete_correction,0.006717566544911358,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0017386205974683076, ""weighted_value"": 0.0018183543866677632, ""C_emp"": 0.007273417546671053}"
0.009115217471411705,0,2048,D3_hold,D3_hold,128,ordering,6.411124835124826e-06,"{""t"": 0.00806526691284127, ""epsilon"": 0.5, ""value"": 6.31648927186955e-09, ""weighted_value"": 6.507881179206739e-09, ""C_emp"": 5.84387971085313e-08}"
0.047587038576182884,0,2049,D3_hold,D3_hold,128,quadratic,2.0311037103657742e-09,"{""t"": 0.059065357204080446, ""epsilon"": 0.03125, ""value"": 7.90758708523329e-12, ""weighted_value"": 9.839742875251632e-12, ""C_emp"": 9.665421061740429e-11}"
0.029769278604639886,0,1614,D3_hold,D3_hold,128,cubic_remainder,3.351320358801591e-08,"{""t"": 0.018678105957632904, ""epsilon"": 0.5, ""value"": 5.184059965815245e-11, ""weighted_value"": 5.555109279910185e-11, ""C_emp"": 9.976638945456627e-10}"
0.03239450566389271,0,1671,D3_hold,D3_hold,256,linear,0.00205974004772289,"{""t"": 1.1561109149403979e-07, ""epsilon"": 0.03125, ""value"": 2.0851322528617085e-06, ""weighted_value"": 2.085133145065806e-06, ""C_emp"": 6.672426064210579e-05}"
0.03262758920885947,0,1671,D3_hold,D3_hold,256,nonlinear_discretization,0.0020199749564734915,"{""t"": 1.1561109149403979e-07, ""epsilon"": 0.03125, ""value"": 2.0851323057818e-06, ""weighted_value"": 2.0851331979859203e-06, ""C_emp"": 6.590691309200087e-05}"
1.0922683187870632,10,1713,D3_hold,D3_hold,256,total_linear_simulation,0.0022162072097521384,"{""t"": 0.012725245453959547, ""epsilon"": 0.5, ""value"": 0.001731995707227831, ""weighted_value"": 0.0018155196923098024, ""C_emp"": 0.0024206929230797367}"
1.082690458669871,106,2402,D3_hold,D3_hold,256,continuous_correction,0.006717933456303857,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0017386265515251023, ""weighted_value"": 0.0018183606137798236, ""C_emp"": 0.0072734424551192944}"
1.0827487042840156,106,2844,D3_hold,D3_hold,256,discrete_correction,0.006717566544911358,"{""t"": 0.012115276586285851, ""epsilon"": 0.5, ""value"": 0.0017386251214405936, ""weighted_value"": 0.0018183591181111058, ""C_emp"": 0.007273436472444423}"
0.0030223603573102083,0,1982,D3_hold,D3_hold,256,ordering,6.411124835124826e-06,"{""t"": 1.4677992676220674e-07, ""epsilon"": 0.5, ""value"": 1.9224140098609105e-09, ""weighted_value"": 1.9224150542076628e-09, ""C_emp"": 1.937672954744822e-08}"
0.017084535780388755,0,1983,D3_hold,D3_hold,256,quadratic,2.0311037103657742e-09,"{""t"": 0.057649744861557675, ""epsilon"": 0.03125, ""value"": 2.14416159275008e-12, ""weighted_value"": 2.6541280322178635e-12, ""C_emp"": 3.470046401342443e-11}"
0.007942714377988349,0,822,D3_hold,D3_hold,256,cubic_remainder,3.351320358801591e-08,"{""t"": 0.018678105957632904, ""epsilon"": 0.5, ""value"": 1.2322504502278113e-11, ""weighted_value"": 1.3204488289821563e-11, ""C_emp"": 2.661858039909847e-10}"
0.9999999128526843,0,2340,D4_128,D4,128,linear,0.9999999999963872,"{""t"": 1e-24, ""epsilon"": 0.03125, ""value"": 0.031249997276533485, ""weighted_value"": 0.031249997276533485, ""C_emp"": 0.9999999128490715}"
1.0035684156365405,122,2947,D4_128,D4,128,nonlinear_discretization,0.9827638259483332,"{""t"": 1e-24, ""epsilon"": 0.03125, ""value"": 0.031249997276533485, ""weighted_value"": 0.031249997276533485, ""C_emp"": 0.9862707357518736}"
0.9999999128526843,0,2947,D4_128,D4,128,total_linear_simulation,0.9696969696934664,"{""t"": 1e-24, ""epsilon"": 0.03125, ""value"": 0.031249997276533485, ""weighted_value"": 0.031249997276533485, ""C_emp"": 0.9696968851869785}"
0.04074065928998139,0,2847,D4_128,D4,128,continuous_correction,9.176198519961227e-06,"{""t"": 4.470222245851107e-11, ""epsilon"": 0.03125, ""value"": 3.650823998214065e-10, ""weighted_value"": 3.650823998818085e-10, ""C_emp"": 3.738443774789719e-07}"
,,4032,D4_128,D4,128,discrete_correction,0.0,
0.05761599290791311,0,2847,D4_128,D4,128,ordering,1.4566307183655487e-05,"{""t"": 4.470222245851107e-11, ""epsilon"": 0.03125, ""value"": 3.650823998214065e-10, ""weighted_value"": 3.650823998818085e-10, ""C_emp"": 8.392522513879783e-07}"
0.04738274339367277,0,2847,D4_128,D4,128,quadratic,1.8224228946416837e-10,"{""t"": 0.03480700588428406, ""epsilon"": 0.03125, ""value"": 2.8990125033712857e-12, ""weighted_value"": 3.2975983468965244e-12, ""C_emp"": 8.635139637156125e-12}"
0.005412038662883403,0,420,D4_128,D4,128,cubic_remainder,5.25458197793935e-10,"{""t"": 1.8678105957632902e-08, ""epsilon"": 0.03125, ""value"": 3.8658716930052506e-17, ""weighted_value"": 3.865871960251303e-17, ""C_emp"": 2.8438000821898104e-12}"
1.0,0,3726,D4_16,D4,16,linear,0.9999999999963872,"{""t"": 5e-25, ""epsilon"": 0.03125, ""value"": 0.0312499999998871, ""weighted_value"": 0.0312499999998871, ""C_emp"": 0.9999999999963872}"
0.9978936695503094,0,3752,D4_16,D4,16,nonlinear_discretization,0.9827638259483332,"{""t"": 5e-25, ""epsilon"": 0.03125, ""value"": 0.0312499999998871, ""weighted_value"": 0.0312499999998871, ""C_emp"": 0.9806938005768838}"
1.0,0,3752,D4_16,D4,16,total_linear_simulation,0.9696969696934664,"{""t"": 5e-25, ""epsilon"": 0.03125, ""value"": 0.0312499999998871, ""weighted_value"": 0.0312499999998871, ""C_emp"": 0.9696969696934664}"
1.0,0,3669,D4_16,D4,16,continuous_correction,9.176198519961227e-06,"{""t"": 1.0295324790736871e-07, ""epsilon"": 0.03125, ""value"": 8.961127952596886e-09, ""weighted_value"": 8.961131367149636e-09, ""C_emp"": 9.176198519961227e-06}"
,,4032,D4_16,D4,16,discrete_correction,0.0,
1.0,0,3669,D4_16,D4,16,ordering,1.4566307183655487e-05,"{""t"": 1.0295324790736871e-07, ""epsilon"": 0.03125, ""value"": 8.961127952596886e-09, ""weighted_value"": 8.961131367149636e-09, ""C_emp"": 1.4566307183655487e-05}"
1.0,0,3669,D4_16,D4,16,quadratic,1.8224228946416837e-10,"{""t"": 0.03480700588428406, ""epsilon"": 0.03125, ""value"": 1.7305130543810247e-10, ""weighted_value"": 1.9684416610047536e-10, ""C_emp"": 1.8224228946416837e-10}"
1.0,0,3159,D4_16,D4,16,cubic_remainder,5.25458197793935e-10,"{""t"": 1.0473229021183173e-06, ""epsilon"": 0.03125, ""value"": 1.0101826141813868e-14, ""weighted_value"": 1.0101865299078406e-14, ""C_emp"": 5.25458197793935e-10}"
0.9999999993437948,0,3549,D4_32,D4,32,linear,0.9999999999963872,"{""t"": 2.5e-25, ""epsilon"": 0.03125, ""value"": 0.031249999979380688, ""weighted_value"": 0.031249999979380688, ""C_emp"": 0.999999999340182}"
1.0,0,3619,D4_32,D4,32,nonlinear_discretization,0.9827638259483332,"{""t"": 2.5e-25, ""epsilon"": 0.03125, ""value"": 0.031249999979380688, ""weighted_value"": 0.031249999979380688, ""C_emp"": 0.9827638259483332}"
0.9999999993437948,0,3619,D4_32,D4,32,total_linear_simulation,0.9696969696934664,"{""t"": 2.5e-25, ""epsilon"": 0.03125, ""value"": 0.031249999979380688, ""weighted_value"": 0.031249999979380688, ""C_emp"": 0.9696969690571462}"
0.35596165114685824,0,3531,D4_32,D4,32,continuous_correction,9.176198519961227e-06,"{""t"": 1.2985670571724127e-08, ""epsilon"": 0.03125, ""value"": 3.18981896428768e-09, ""weighted_value"": 3.1898191175944875e-09, ""C_emp"": 3.266374776416755e-06}"
,,4032,D4_32,D4,32,discrete_correction,0.0,
0.39955344406588894,0,3531,D4_32,D4,32,ordering,1.4566307183655487e-05,"{""t"": 1.2985670571724127e-08, ""epsilon"": 0.03125, ""value"": 3.18981896428768e-09, ""weighted_value"": 3.1898191175944875e-09, ""C_emp"": 5.820018202551249e-06}"
0.3684342457734435,0,3531,D4_32,D4,32,quadratic,1.8224228946416837e-10,"{""t"": 0.03480700588428406, ""epsilon"": 0.03125, ""value"": 4.508373338762861e-11, ""weighted_value"": 5.128230544645131e-11, ""C_emp"": 6.714430046675645e-11}"
0.16887952662689462,0,2898,D4_32,D4,32,cubic_remainder,5.25458197793935e-10,"{""t"": 2.917678078140247e-07, ""epsilon"": 0.03125, ""value"": 1.5198699947889953e-15, ""weighted_value"": 1.5198716360402124e-15, ""C_emp"": 8.87391317056609e-11}"
0.9999999128522535,0,2367,D4_64,D4,64,linear,0.9999999999963872,"{""t"": 7.75e-24, ""epsilon"": 0.03125, ""value"": 0.031249997276520024, ""weighted_value"": 0.031249997276520024, ""C_emp"": 0.9999999128486408}"
1.0018839448579577,184,3043,D4_64,D4,64,nonlinear_discretization,0.9827638259483332,"{""t"": 2.5e-25, ""epsilon"": 0.03125, ""value"": 0.03124999727652002, ""weighted_value"": 0.03124999727652002, ""C_emp"": 0.9846152988048154}"
0.9999999128522535,0,3043,D4_64,D4,64,total_linear_simulation,0.9696969696934664,"{""t"": 7.75e-24, ""epsilon"": 0.03125, ""value"": 0.031249997276520024, ""weighted_value"": 0.031249997276520024, ""C_emp"": 0.9696968851865607}"
0.11943720653876437,0,2970,D4_64,D4,64,continuous_correction,9.176198519961227e-06,"{""t"": 6.338143042432627e-10, ""epsilon"": 0.03125, ""value"": 1.0702924954085469e-09, ""weighted_value"": 1.070292497919251e-09, ""C_emp"": 1.095979517869313e-06}"
,,4032,D4_64,D4,64,discrete_correction,0.0,
0.1504814506588308,0,2970,D4_64,D4,64,ordering,1.4566307183655487e-05,"{""t"": 6.338143042432627e-10, ""epsilon"": 0.03125, ""value"": 1.0702924954085469e-09, ""weighted_value"": 1.070292497919251e-09, ""C_emp"": 2.191959035738626e-06}"
0.132786809841488,0,2970,D4_64,D4,64,quadratic,1.8224228946416837e-10,"{""t"": 0.03480700588428406, ""epsilon"": 0.03125, ""value"": 1.1489465394015287e-11, ""weighted_value"": 1.3069154426195052e-11, ""C_emp"": 2.419937223615594e-11}"
0.0304439755637985,0,1296,D4_64,D4,64,cubic_remainder,5.25458197793935e-10,"{""t"": 7.327436742638321e-08, ""epsilon"": 0.03125, ""value"": 2.4409533989114845e-16, ""weighted_value"": 2.440954060888085e-16, ""C_emp"": 1.5997036533436154e-11}"


==> anc/B3_W_scheme_seven_data/final_report/quality_by_grid.csv <==
data,family,N,level,available_levels,last_three_levels,reference_meshes,samples,accepted_local,accepted_after_continuous,accepted_formal,formal_rejection_fraction,removed_by_continuous,removed_by_group_minimum,eligible_time_checks,failed_time_checks,failed_time_fraction,time_failed_details,time_failed_amplitude,time_failed_contraction,max_identity_H,quantities
D1,D1,16,3,"[0, 1, 2, 3]","[1, 2, 3]","[1024, 2048, 4096]",26040,20097,20097,20097,0.22822580645161294,0,0,22071,1989,0.09011825472339269,"{""count"": 1989, ""t_min"": 1.1561109149403978e-08, ""t_max"": 0.03831186849557277, ""max_time_relative"": 2.973469521012244e-08}",0,1989,4.7977024728600305e-17,"{""linear"": {""accepted"": 2412, ""total"": 3255, ""rejected"": 843, ""analytic"": 0, ""failed_flags"": {""resolved"": 180, ""time_ok"": 0, ""time_contraction"": 663, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 2412, ""total"": 3255, ""rejected"": 843, ""analytic"": 0, ""failed_flags"": {""resolved"": 180, ""time_ok"": 0, ""time_contraction"": 663, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 2408, ""total"": 3255, ""rejected"": 847, ""analytic"": 0, ""failed_flags"": {""resolved"": 184, ""time_ok"": 0, ""time_contraction"": 663, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 2820, ""total"": 3255, ""rejected"": 435, ""analytic"": 3, ""failed_flags"": {""resolved"": 321, ""time_ok"": 0, ""time_contraction"": 0, ""reference_ok"": 0, ""reference_contraction"": 117, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2937, ""total"": 3255, ""rejected"": 318, ""analytic"": 3, ""failed_flags"": {""resolved"": 321, ""time_ok"": 0, ""time_contraction"": 0, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 2760, ""total"": 3255, ""rejected"": 495, ""analytic"": 3, ""failed_flags"": {""resolved"": 381, ""time_ok"": 0, ""time_contraction"": 0, ""reference_ok"": 0, ""reference_contraction"": 117, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""quadratic"": {""accepted"": 2760, ""total"": 3255, ""rejected"": 495, ""analytic"": 3, ""failed_flags"": {""resolved"": 381, ""time_ok"": 0, ""time_contraction"": 0, ""reference_ok"": 0, ""reference_contraction"": 117, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""cubic_remainder"": {""accepted"": 1588, ""total"": 3255, ""rejected"": 1667, ""analytic"": 3, ""failed_flags"": {""resolved"": 1527, ""time_ok"": 0, ""time_contraction"": 0, ""reference_ok"": 0, ""reference_contraction"": 143, ""group_time_ok"": 0, ""group_reference_ok"": 0}}}"
D1,D1,32,3,"[0, 1, 2, 3]","[1, 2, 3]","[1024, 2048, 4096]",26040,19522,19522,19522,0.2503072196620584,0,0,21856,2349,0.10747620790629575,"{""count"": 2349, ""t_min"": 1.1561109149403978e-08, ""t_max"": 0.03831186849557277, ""max_time_relative"": 1.1897253712444548e-06}",0,2349,4.7977024728600305e-17,"{""linear"": {""accepted"": 2316, ""total"": 3255, ""rejected"": 939, ""analytic"": 0, ""failed_flags"": {""resolved"": 189, ""time_ok"": 0, ""time_contraction"": 750, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 2316, ""total"": 3255, ""rejected"": 939, ""analytic"": 0, ""failed_flags"": {""resolved"": 189, ""time_ok"": 0, ""time_contraction"": 750, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 2315, ""total"": 3255, ""rejected"": 940, ""analytic"": 0, ""failed_flags"": {""resolved"": 190, ""time_ok"": 0, ""time_contraction"": 750, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 2820, ""total"": 3255, ""rejected"": 435, ""analytic"": 3, ""failed_flags"": {""resolved"": 321, ""time_ok"": 0, ""time_contraction"": 0, ""reference_ok"": 0, ""reference_contraction"": 117, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2904, ""total"": 3255, ""rejected"": 351, ""analytic"": 3, ""failed_flags"": {""resolved"": 321, ""time_ok"": 0, ""time_contraction"": 33, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 2683, ""total"": 3255, ""rejected"": 572, ""analytic"": 3, ""failed_flags"": {""resolved"": 425, ""time_ok"": 0, ""time_contraction"": 33, ""reference_ok"": 0, ""reference_contraction"": 117, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""quadratic"": {""accepted"": 2682, ""total"": 3255, ""rejected"": 573, ""analytic"": 3, ""failed_flags"": {""resolved"": 426, ""time_ok"": 0, ""time_contraction"": 33, ""reference_ok"": 0, ""reference_contraction"": 117, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""cubic_remainder"": {""accepted"": 1486, ""total"": 3255, ""rejected"": 1769, ""analytic"": 3, ""failed_flags"": {""resolved"": 1629, ""time_ok"": 0, ""time_contraction"": 0, ""reference_ok"": 0, ""reference_contraction"": 143, ""group_time_ok"": 0, ""group_reference_ok"": 0}}}"
D1,D1,64,3,"[0, 1, 2, 3]","[1, 2, 3]","[1024, 2048, 4096]",26040,18962,18962,18854,0.27596006144393237,0,108,21198,2251,0.10618926313803188,"{""count"": 2251, ""t_min"": 1.1561109149403978e-08, ""t_max"": 0.03831186849557277, ""max_time_relative"": 0.00048563409091266084}",0,2251,4.82609843012139e-17,"{""linear"": {""accepted"": 2388, ""total"": 3255, ""rejected"": 867, ""analytic"": 0, ""failed_flags"": {""resolved"": 198, ""time_ok"": 0, ""time_contraction"": 669, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 2389, ""total"": 3255, ""rejected"": 866, ""analytic"": 0, ""failed_flags"": {""resolved"": 198, ""time_ok"": 0, ""time_contraction"": 668, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 2394, ""total"": 3255, ""rejected"": 861, ""analytic"": 0, ""failed_flags"": {""resolved"": 193, ""time_ok"": 0, ""time_contraction"": 668, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 2820, ""total"": 3255, ""rejected"": 435, ""analytic"": 3, ""failed_flags"": {""resolved"": 321, ""time_ok"": 0, ""time_contraction"": 0, ""reference_ok"": 0, ""reference_contraction"": 117, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2862, ""total"": 3255, ""rejected"": 393, ""analytic"": 3, ""failed_flags"": {""resolved"": 321, ""time_ok"": 0, ""time_contraction"": 75, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 2361, ""total"": 3255, ""rejected"": 894, ""analytic"": 3, ""failed_flags"": {""resolved"": 681, ""time_ok"": 0, ""time_contraction"": 75, ""reference_ok"": 0, ""reference_contraction"": 117, ""group_time_ok"": 39, ""group_reference_ok"": 0}}, ""quadratic"": {""accepted"": 2361, ""total"": 3255, ""rejected"": 894, ""analytic"": 3, ""failed_flags"": {""resolved"": 681, ""time_ok"": 0, ""time_contraction"": 75, ""reference_ok"": 0, ""reference_contraction"": 117, ""group_time_ok"": 39, ""group_reference_ok"": 0}}, ""cubic_remainder"": {""accepted"": 1279, ""total"": 3255, ""rejected"": 1976, ""analytic"": 3, ""failed_flags"": {""resolved"": 1755, ""time_ok"": 0, ""time_contraction"": 21, ""reference_ok"": 0, ""reference_contraction"": 143, ""group_time_ok"": 81, ""group_reference_ok"": 0}}}"
D1,D1,128,3,"[0, 1, 2, 3]","[1, 2, 3]","[1024, 2048, 4096]",26040,17376,17376,17220,0.33870967741935487,0,156,20431,3070,0.1502618569820371,"{""count"": 3070, ""t_min"": 1.1561109149403978e-08, ""t_max"": 0.03831186849557277, ""max_time_relative"": 0.021319610464421497}",120,3040,4.6772775397100204e-17,"{""linear"": {""accepted"": 2121, ""total"": 3255, ""rejected"": 1134, ""analytic"": 0, ""failed_flags"": {""resolved"": 216, ""time_ok"": 0, ""time_contraction"": 888, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 30, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 2122, ""total"": 3255, ""rejected"": 1133, ""analytic"": 0, ""failed_flags"": {""resolved"": 216, ""time_ok"": 0, ""time_contraction"": 887, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 30, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 2179, ""total"": 3255, ""rejected"": 1076, ""analytic"": 0, ""failed_flags"": {""resolved"": 189, ""time_ok"": 0, ""time_contraction"": 887, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 2820, ""total"": 3255, ""rejected"": 435, ""analytic"": 3, ""failed_flags"": {""resolved"": 321, ""time_ok"": 0, ""time_contraction"": 0, ""reference_ok"": 0, ""reference_contraction"": 117, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2811, ""total"": 3255, ""rejected"": 444, ""analytic"": 3, ""failed_flags"": {""resolved"": 321, ""time_ok"": 0, ""time_contraction"": 126, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 2007, ""total"": 3255, ""rejected"": 1248, ""analytic"": 3, ""failed_flags"": {""resolved"": 945, ""time_ok"": 60, ""time_contraction"": 126, ""reference_ok"": 0, ""reference_contraction"": 117, ""group_time_ok"": 162, ""group_reference_ok"": 0}}, ""quadratic"": {""accepted"": 2007, ""total"": 3255, ""rejected"": 1248, ""analytic"": 3, ""failed_flags"": {""resolved"": 945, ""time_ok"": 60, ""time_contraction"": 126, ""reference_ok"": 0, ""reference_contraction"": 117, ""group_time_ok"": 162, ""group_reference_ok"": 0}}, ""cubic_remainder"": {""accepted"": 1153, ""total"": 3255, ""rejected"": 2102, ""analytic"": 3, ""failed_flags"": {""resolved"": 1962, ""time_ok"": 198, ""time_contraction"": 0, ""reference_ok"": 0, ""reference_contraction"": 143, ""group_time_ok"": 0, ""group_reference_ok"": 0}}}"
D1,D1,256,3,"[0, 1, 2, 3]","[1, 2, 3]","[1024, 2048, 4096]",26040,17276,17276,17276,0.3365591397849462,0,0,19955,2694,0.13500375845652718,"{""count"": 2694, ""t_min"": 1.1561109149403978e-08, ""t_max"": 0.03831186849557277, ""max_time_relative"": 0.017346760593340928}",84,2610,4.6772775397100204e-17,"{""linear"": {""accepted"": 2166, ""total"": 3255, ""rejected"": 1089, ""analytic"": 0, ""failed_flags"": {""resolved"": 228, ""time_ok"": 0, ""time_contraction"": 861, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 2166, ""total"": 3255, ""rejected"": 1089, ""analytic"": 0, ""failed_flags"": {""resolved"": 228, ""time_ok"": 0, ""time_contraction"": 861, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 2206, ""total"": 3255, ""rejected"": 1049, ""analytic"": 0, ""failed_flags"": {""resolved"": 188, ""time_ok"": 0, ""time_contraction"": 861, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 2820, ""total"": 3255, ""rejected"": 435, ""analytic"": 3, ""failed_flags"": {""resolved"": 321, ""time_ok"": 0, ""time_contraction"": 0, ""reference_ok"": 0, ""reference_contraction"": 117, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2928, ""total"": 3255, ""rejected"": 327, ""analytic"": 3, ""failed_flags"": {""resolved"": 321, ""time_ok"": 0, ""time_contraction"": 9, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 1998, ""total"": 3255, ""rejected"": 1257, ""analytic"": 3, ""failed_flags"": {""resolved"": 1092, ""time_ok"": 42, ""time_contraction"": 9, ""reference_ok"": 0, ""reference_contraction"": 117, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""quadratic"": {""accepted"": 1998, ""total"": 3255, ""rejected"": 1257, ""analytic"": 3, ""failed_flags"": {""resolved"": 1092, ""time_ok"": 42, ""time_contraction"": 9, ""reference_ok"": 0, ""reference_contraction"": 117, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""cubic_remainder"": {""accepted"": 994, ""total"": 3255, ""rejected"": 2261, ""analytic"": 3, ""failed_flags"": {""resolved"": 2121, ""time_ok"": 294, ""time_contraction"": 0, ""reference_ok"": 43, ""reference_contraction"": 143, ""group_time_ok"": 0, ""group_reference_ok"": 0}}}"
D1_hold,D1_hold,16,3,"[0, 1, 2, 3]","[1, 2, 3]","[1024, 2048, 4096]",26040,20177,20177,20177,0.22515360983102917,0,0,22142,1980,0.08942281636708518,"{""count"": 1980, ""t_min"": 1.050347085626104e-08, ""t_max"": 0.05237580643856058, ""max_time_relative"": 3.315848878773156e-08}",0,1980,4.863502837844057e-17,"{""linear"": {""accepted"": 2412, ""total"": 3255, ""rejected"": 843, ""analytic"": 0, ""failed_flags"": {""resolved"": 183, ""time_ok"": 0, ""time_contraction"": 660, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 2412, ""total"": 3255, ""rejected"": 843, ""analytic"": 0, ""failed_flags"": {""resolved"": 183, ""time_ok"": 0, ""time_contraction"": 660, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 2408, ""total"": 3255, ""rejected"": 847, ""analytic"": 0, ""failed_flags"": {""resolved"": 187, ""time_ok"": 0, ""time_contraction"": 660, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 2839, ""total"": 3255, ""rejected"": 416, ""analytic"": 3, ""failed_flags"": {""resolved"": 319, ""time_ok"": 0, ""time_contraction"": 0, ""reference_ok"": 0, ""reference_contraction"": 100, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2940, ""total"": 3255, ""rejected"": 315, ""analytic"": 3, ""failed_flags"": {""resolved"": 318, ""time_ok"": 0, ""time_contraction"": 0, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 2771, ""total"": 3255, ""rejected"": 484, ""analytic"": 3, ""failed_flags"": {""resolved"": 387, ""time_ok"": 0, ""time_contraction"": 0, ""reference_ok"": 0, ""reference_contraction"": 100, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""quadratic"": {""accepted"": 2772, ""total"": 3255, ""rejected"": 483, ""analytic"": 3, ""failed_flags"": {""resolved"": 387, ""time_ok"": 0, ""time_contraction"": 0, ""reference_ok"": 0, ""reference_contraction"": 99, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""cubic_remainder"": {""accepted"": 1623, ""total"": 3255, ""rejected"": 1632, ""analytic"": 3, ""failed_flags"": {""resolved"": 1494, ""time_ok"": 0, ""time_contraction"": 0, ""reference_ok"": 0, ""reference_contraction"": 141, ""group_time_ok"": 0, ""group_reference_ok"": 0}}}"
D1_hold,D1_hold,32,3,"[0, 1, 2, 3]","[1, 2, 3]","[1024, 2048, 4096]",26040,19968,19968,19929,0.23467741935483866,0,39,21984,2031,0.0923853711790393,"{""count"": 2031, ""t_min"": 1.050347085626104e-08, ""t_max"": 0.05237580643856058, ""max_time_relative"": 3.699585624878417e-05}",0,2031,4.863502837844057e-17,"{""linear"": {""accepted"": 2442, ""total"": 3255, ""rejected"": 813, ""analytic"": 0, ""failed_flags"": {""resolved"": 189, ""time_ok"": 0, ""time_contraction"": 624, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 2442, ""total"": 3255, ""rejected"": 813, ""analytic"": 0, ""failed_flags"": {""resolved"": 189, ""time_ok"": 0, ""time_contraction"": 624, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 2438, ""total"": 3255, ""rejected"": 817, ""analytic"": 0, ""failed_flags"": {""resolved"": 193, ""time_ok"": 0, ""time_contraction"": 624, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 2839, ""total"": 3255, ""rejected"": 416, ""analytic"": 3, ""failed_flags"": {""resolved"": 319, ""time_ok"": 0, ""time_contraction"": 0, ""reference_ok"": 0, ""reference_contraction"": 100, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2892, ""total"": 3255, ""rejected"": 363, ""analytic"": 3, ""failed_flags"": {""resolved"": 318, ""time_ok"": 0, ""time_contraction"": 48, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 2703, ""total"": 3255, ""rejected"": 552, ""analytic"": 3, ""failed_flags"": {""resolved"": 407, ""time_ok"": 0, ""time_contraction"": 48, ""reference_ok"": 0, ""reference_contraction"": 100, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""quadratic"": {""accepted"": 2703, ""total"": 3255, ""rejected"": 552, ""analytic"": 3, ""failed_flags"": {""resolved"": 408, ""time_ok"": 0, ""time_contraction"": 48, ""reference_ok"": 0, ""reference_contraction"": 99, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""cubic_remainder"": {""accepted"": 1470, ""total"": 3255, ""rejected"": 1785, ""analytic"": 3, ""failed_flags"": {""resolved"": 1593, ""time_ok"": 0, ""time_contraction"": 15, ""reference_ok"": 0, ""reference_contraction"": 141, ""group_time_ok"": 39, ""group_reference_ok"": 0}}}"
D1_hold,D1_hold,64,3,"[0, 1, 2, 3]","[1, 2, 3]","[1024, 2048, 4096]",26040,19206,19206,19092,0.2668202764976959,0,114,21423,2232,0.1041870886430472,"{""count"": 2232, ""t_min"": 1.050347085626104e-08, ""t_max"": 0.05237580643856058, ""max_time_relative"": 0.0004851133356170269}",0,2232,4.863502837844057e-17,"{""linear"": {""accepted"": 2400, ""total"": 3255, ""rejected"": 855, ""analytic"": 0, ""failed_flags"": {""resolved"": 198, ""time_ok"": 0, ""time_contraction"": 657, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 2400, ""total"": 3255, ""rejected"": 855, ""analytic"": 0, ""failed_flags"": {""resolved"": 198, ""time_ok"": 0, ""time_contraction"": 657, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 2400, ""total"": 3255, ""rejected"": 855, ""analytic"": 0, ""failed_flags"": {""resolved"": 198, ""time_ok"": 0, ""time_contraction"": 657, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 2839, ""total"": 3255, ""rejected"": 416, ""analytic"": 3, ""failed_flags"": {""resolved"": 319, ""time_ok"": 0, ""time_contraction"": 0, ""reference_ok"": 0, ""reference_contraction"": 100, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2861, ""total"": 3255, ""rejected"": 394, ""analytic"": 3, ""failed_flags"": {""resolved"": 319, ""time_ok"": 0, ""time_contraction"": 78, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 2432, ""total"": 3255, ""rejected"": 823, ""analytic"": 3, ""failed_flags"": {""resolved"": 621, ""time_ok"": 0, ""time_contraction"": 78, ""reference_ok"": 0, ""reference_contraction"": 100, ""group_time_ok"": 45, ""group_reference_ok"": 0}}, ""quadratic"": {""accepted"": 2433, ""total"": 3255, ""rejected"": 822, ""analytic"": 3, ""failed_flags"": {""resolved"": 621, ""time_ok"": 0, ""time_contraction"": 78, ""reference_ok"": 0, ""reference_contraction"": 99, ""group_time_ok"": 45, ""group_reference_ok"": 0}}, ""cubic_remainder"": {""accepted"": 1327, ""total"": 3255, ""rejected"": 1928, ""analytic"": 3, ""failed_flags"": {""resolved"": 1703, ""time_ok"": 0, ""time_contraction"": 27, ""reference_ok"": 0, ""reference_contraction"": 141, ""group_time_ok"": 87, ""group_reference_ok"": 0}}}"
D1_hold,D1_hold,128,3,"[0, 1, 2, 3]","[1, 2, 3]","[1024, 2048, 4096]",26040,17538,17538,17364,0.3331797235023042,0,174,20634,3111,0.15077057284094214,"{""count"": 3111, ""t_min"": 1.050347085626104e-08, ""t_max"": 0.05237580643856058, ""max_time_relative"": 0.01922157915631208}",108,3093,5.017563468298118e-17,"{""linear"": {""accepted"": 2094, ""total"": 3255, ""rejected"": 1161, ""analytic"": 0, ""failed_flags"": {""resolved"": 219, ""time_ok"": 0, ""time_contraction"": 906, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 60, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 2100, ""total"": 3255, ""rejected"": 1155, ""analytic"": 0, ""failed_flags"": {""resolved"": 219, ""time_ok"": 0, ""time_contraction"": 900, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 60, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 2164, ""total"": 3255, ""rejected"": 1091, ""analytic"": 0, ""failed_flags"": {""resolved"": 191, ""time_ok"": 0, ""time_contraction"": 900, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 1, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 2839, ""total"": 3255, ""rejected"": 416, ""analytic"": 3, ""failed_flags"": {""resolved"": 319, ""time_ok"": 0, ""time_contraction"": 0, ""reference_ok"": 0, ""reference_contraction"": 100, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2810, ""total"": 3255, ""rejected"": 445, ""analytic"": 3, ""failed_flags"": {""resolved"": 319, ""time_ok"": 0, ""time_contraction"": 129, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 2081, ""total"": 3255, ""rejected"": 1174, ""analytic"": 3, ""failed_flags"": {""resolved"": 888, ""time_ok"": 54, ""time_contraction"": 129, ""reference_ok"": 0, ""reference_contraction"": 100, ""group_time_ok"": 156, ""group_reference_ok"": 0}}, ""quadratic"": {""accepted"": 2082, ""total"": 3255, ""rejected"": 1173, ""analytic"": 3, ""failed_flags"": {""resolved"": 888, ""time_ok"": 54, ""time_contraction"": 129, ""reference_ok"": 0, ""reference_contraction"": 99, ""group_time_ok"": 156, ""group_reference_ok"": 0}}, ""cubic_remainder"": {""accepted"": 1194, ""total"": 3255, ""rejected"": 2061, ""analytic"": 3, ""failed_flags"": {""resolved"": 1923, ""time_ok"": 93, ""time_contraction"": 0, ""reference_ok"": 0, ""reference_contraction"": 141, ""group_time_ok"": 0, ""group_reference_ok"": 0}}}"
D1_hold,D1_hold,256,3,"[0, 1, 2, 3]","[1, 2, 3]","[1024, 2048, 4096]",26040,17446,17446,17446,0.33003072196620586,0,0,20110,2679,0.1332173048234709,"{""count"": 2679, ""t_min"": 1.050347085626104e-08, ""t_max"": 0.05237580643856058, ""max_time_relative"": 0.02599348601437749}",150,2529,5.017563468298118e-17,"{""linear"": {""accepted"": 2190, ""total"": 3255, ""rejected"": 1065, ""analytic"": 0, ""failed_flags"": {""resolved"": 231, ""time_ok"": 0, ""time_contraction"": 834, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 2190, ""total"": 3255, ""rejected"": 1065, ""analytic"": 0, ""failed_flags"": {""resolved"": 231, ""time_ok"": 0, ""time_contraction"": 834, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 2231, ""total"": 3255, ""rejected"": 1024, ""analytic"": 0, ""failed_flags"": {""resolved"": 190, ""time_ok"": 0, ""time_contraction"": 834, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 2839, ""total"": 3255, ""rejected"": 416, ""analytic"": 3, ""failed_flags"": {""resolved"": 319, ""time_ok"": 0, ""time_contraction"": 0, ""reference_ok"": 0, ""reference_contraction"": 100, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2930, ""total"": 3255, ""rejected"": 325, ""analytic"": 3, ""failed_flags"": {""resolved"": 319, ""time_ok"": 0, ""time_contraction"": 9, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 2018, ""total"": 3255, ""rejected"": 1237, ""analytic"": 3, ""failed_flags"": {""resolved"": 1056, ""time_ok"": 75, ""time_contraction"": 9, ""reference_ok"": 0, ""reference_contraction"": 100, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""quadratic"": {""accepted"": 2019, ""total"": 3255, ""rejected"": 1236, ""analytic"": 3, ""failed_flags"": {""resolved"": 1056, ""time_ok"": 75, ""time_contraction"": 9, ""reference_ok"": 0, ""reference_contraction"": 99, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""cubic_remainder"": {""accepted"": 1029, ""total"": 3255, ""rejected"": 2226, ""analytic"": 3, ""failed_flags"": {""resolved"": 2088, ""time_ok"": 228, ""time_contraction"": 0, ""reference_ok"": 0, ""reference_contraction"": 141, ""group_time_ok"": 0, ""group_reference_ok"": 0}}}"
D2,D2,16,3,"[0, 1, 2, 3]","[1, 2, 3]","[1024, 2048, 4096]",26040,17063,17063,17063,0.34473886328725034,0,0,19103,2055,0.1075747264827514,"{""count"": 2055, ""t_min"": 5.764974486155767e-08, ""t_max"": 0.04429276933949297, ""max_time_relative"": 1.47226380467605e-06}",0,2055,4.3608856395554344e-17,"{""linear"": {""accepted"": 2064, ""total"": 3255, ""rejected"": 1191, ""analytic"": 0, ""failed_flags"": {""resolved"": 177, ""time_ok"": 429, ""time_contraction"": 780, ""reference_ok"": 543, ""reference_contraction"": 303, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 2118, ""total"": 3255, ""rejected"": 1137, ""analytic"": 0, ""failed_flags"": {""resolved"": 177, ""time_ok"": 429, ""time_contraction"": 726, ""reference_ok"": 543, ""reference_contraction"": 303, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 2114, ""total"": 3255, ""rejected"": 1141, ""analytic"": 0, ""failed_flags"": {""resolved"": 181, ""time_ok"": 429, ""time_contraction"": 726, ""reference_ok"": 543, ""reference_contraction"": 303, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 1980, ""total"": 3255, ""rejected"": 1275, ""analytic"": 3, ""failed_flags"": {""resolved"": 306, ""time_ok"": 489, ""time_contraction"": 549, ""reference_ok"": 813, ""reference_contraction"": 582, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2901, ""total"": 3255, ""rejected"": 354, ""analytic"": 3, ""failed_flags"": {""resolved"": 321, ""time_ok"": 0, ""time_contraction"": 36, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 1917, ""total"": 3255, ""rejected"": 1338, ""analytic"": 3, ""failed_flags"": {""resolved"": 333, ""time_ok"": 489, ""time_contraction"": 582, ""reference_ok"": 816, ""reference_contraction"": 582, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""quadratic"": {""accepted"": 1917, ""total"": 3255, ""rejected"": 1338, ""analytic"": 3, ""failed_flags"": {""resolved"": 333, ""time_ok"": 489, ""time_contraction"": 582, ""reference_ok"": 816, ""reference_contraction"": 582, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""cubic_remainder"": {""accepted"": 2052, ""total"": 3255, ""rejected"": 1203, ""analytic"": 3, ""failed_flags"": {""resolved"": 918, ""time_ok"": 528, ""time_contraction"": 75, ""reference_ok"": 843, ""reference_contraction"": 372, ""group_time_ok"": 0, ""group_reference_ok"": 0}}}"
D2,D2,32,3,"[0, 1, 2, 3]","[1, 2, 3]","[1024, 2048, 4096]",26040,16645,16645,16552,0.36436251920122886,0,93,18948,2318,0.1223348110618535,"{""count"": 2318, ""t_min"": 5.764974486155767e-08, ""t_max"": 0.04429276933949297, ""max_time_relative"": 0.05590728084160517}",63,2279,4.3608856395554344e-17,"{""linear"": {""accepted"": 2058, ""total"": 3255, ""rejected"": 1197, ""analytic"": 0, ""failed_flags"": {""resolved"": 186, ""time_ok"": 441, ""time_contraction"": 753, ""reference_ok"": 573, ""reference_contraction"": 303, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 2054, ""total"": 3255, ""rejected"": 1201, ""analytic"": 0, ""failed_flags"": {""resolved"": 186, ""time_ok"": 441, ""time_contraction"": 757, ""reference_ok"": 573, ""reference_contraction"": 303, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 2054, ""total"": 3255, ""rejected"": 1201, ""analytic"": 0, ""failed_flags"": {""resolved"": 186, ""time_ok"": 441, ""time_contraction"": 757, ""reference_ok"": 573, ""reference_contraction"": 303, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 1980, ""total"": 3255, ""rejected"": 1275, ""analytic"": 3, ""failed_flags"": {""resolved"": 306, ""time_ok"": 489, ""time_contraction"": 549, ""reference_ok"": 813, ""reference_contraction"": 582, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2856, ""total"": 3255, ""rejected"": 399, ""analytic"": 3, ""failed_flags"": {""resolved"": 321, ""time_ok"": 0, ""time_contraction"": 81, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 1815, ""total"": 3255, ""rejected"": 1440, ""analytic"": 3, ""failed_flags"": {""resolved"": 354, ""time_ok"": 489, ""time_contraction"": 627, ""reference_ok"": 819, ""reference_contraction"": 582, ""group_time_ok"": 45, ""group_reference_ok"": 0}}, ""quadratic"": {""accepted"": 1815, ""total"": 3255, ""rejected"": 1440, ""analytic"": 3, ""failed_flags"": {""resolved"": 354, ""time_ok"": 489, ""time_contraction"": 627, ""reference_ok"": 819, ""reference_contraction"": 582, ""group_time_ok"": 45, ""group_reference_ok"": 0}}, ""cubic_remainder"": {""accepted"": 1920, ""total"": 3255, ""rejected"": 1335, ""analytic"": 3, ""failed_flags"": {""resolved"": 930, ""time_ok"": 591, ""time_contraction"": 129, ""reference_ok"": 843, ""reference_contraction"": 372, ""group_time_ok"": 99, ""group_reference_ok"": 0}}}"
D2,D2,64,3,"[0, 1, 2, 3]","[1, 2, 3]","[1024, 2048, 4096]",26040,16091,16091,15989,0.38598310291858684,0,102,18296,2220,0.12133799737647573,"{""count"": 2220, ""t_min"": 5.764974486155767e-08, ""t_max"": 0.04429276933949297, ""max_time_relative"": 0.008023438384591018}",0,2220,4.3836385102651306e-17,"{""linear"": {""accepted"": 1899, ""total"": 3255, ""rejected"": 1356, ""analytic"": 0, ""failed_flags"": {""resolved"": 195, ""time_ok"": 459, ""time_contraction"": 705, ""reference_ok"": 771, ""reference_contraction"": 303, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 1844, ""total"": 3255, ""rejected"": 1411, ""analytic"": 0, ""failed_flags"": {""resolved"": 195, ""time_ok"": 459, ""time_contraction"": 760, ""reference_ok"": 771, ""reference_contraction"": 303, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 1851, ""total"": 3255, ""rejected"": 1404, ""analytic"": 0, ""failed_flags"": {""resolved"": 187, ""time_ok"": 459, ""time_contraction"": 761, ""reference_ok"": 771, ""reference_contraction"": 303, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 1980, ""total"": 3255, ""rejected"": 1275, ""analytic"": 3, ""failed_flags"": {""resolved"": 306, ""time_ok"": 489, ""time_contraction"": 549, ""reference_ok"": 813, ""reference_contraction"": 582, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2868, ""total"": 3255, ""rejected"": 387, ""analytic"": 3, ""failed_flags"": {""resolved"": 315, ""time_ok"": 0, ""time_contraction"": 75, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 1818, ""total"": 3255, ""rejected"": 1437, ""analytic"": 3, ""failed_flags"": {""resolved"": 366, ""time_ok"": 492, ""time_contraction"": 621, ""reference_ok"": 819, ""reference_contraction"": 582, ""group_time_ok"": 42, ""group_reference_ok"": 0}}, ""quadratic"": {""accepted"": 1818, ""total"": 3255, ""rejected"": 1437, ""analytic"": 3, ""failed_flags"": {""resolved"": 366, ""time_ok"": 492, ""time_contraction"": 621, ""reference_ok"": 819, ""reference_contraction"": 582, ""group_time_ok"": 42, ""group_reference_ok"": 0}}, ""cubic_remainder"": {""accepted"": 1911, ""total"": 3255, ""rejected"": 1344, ""analytic"": 3, ""failed_flags"": {""resolved"": 948, ""time_ok"": 528, ""time_contraction"": 129, ""reference_ok"": 846, ""reference_contraction"": 372, ""group_time_ok"": 93, ""group_reference_ok"": 0}}}"
D2,D2,128,3,"[0, 1, 2, 3]","[1, 2, 3]","[1024, 2048, 4096]",26040,15663,15663,15621,0.4001152073732719,0,42,18198,2550,0.14012528849324102,"{""count"": 2550, ""t_min"": 5.764974486155767e-08, ""t_max"": 0.04429276933949297, ""max_time_relative"": 0.014854838200209837}",30,2535,4.36361472248609e-17,"{""linear"": {""accepted"": 1740, ""total"": 3255, ""rejected"": 1515, ""analytic"": 0, ""failed_flags"": {""resolved"": 210, ""time_ok"": 459, ""time_contraction"": 840, ""reference_ok"": 780, ""reference_contraction"": 303, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 1728, ""total"": 3255, ""rejected"": 1527, ""analytic"": 0, ""failed_flags"": {""resolved"": 210, ""time_ok"": 459, ""time_contraction"": 852, ""reference_ok"": 780, ""reference_contraction"": 303, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 1752, ""total"": 3255, ""rejected"": 1503, ""analytic"": 0, ""failed_flags"": {""resolved"": 186, ""time_ok"": 459, ""time_contraction"": 852, ""reference_ok"": 780, ""reference_contraction"": 303, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 1980, ""total"": 3255, ""rejected"": 1275, ""analytic"": 3, ""failed_flags"": {""resolved"": 306, ""time_ok"": 489, ""time_contraction"": 549, ""reference_ok"": 813, ""reference_contraction"": 582, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2871, ""total"": 3255, ""rejected"": 384, ""analytic"": 3, ""failed_flags"": {""resolved"": 312, ""time_ok"": 0, ""time_contraction"": 75, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 1821, ""total"": 3255, ""rejected"": 1434, ""analytic"": 3, ""failed_flags"": {""resolved"": 378, ""time_ok"": 495, ""time_contraction"": 621, ""reference_ok"": 822, ""reference_contraction"": 582, ""group_time_ok"": 15, ""group_reference_ok"": 0}}, ""quadratic"": {""accepted"": 1821, ""total"": 3255, ""rejected"": 1434, ""analytic"": 3, ""failed_flags"": {""resolved"": 378, ""time_ok"": 495, ""time_contraction"": 621, ""reference_ok"": 822, ""reference_contraction"": 582, ""group_time_ok"": 15, ""group_reference_ok"": 0}}, ""cubic_remainder"": {""accepted"": 1908, ""total"": 3255, ""rejected"": 1347, ""analytic"": 3, ""failed_flags"": {""resolved"": 972, ""time_ok"": 558, ""time_contraction"": 126, ""reference_ok"": 843, ""reference_contraction"": 372, ""group_time_ok"": 72, ""group_reference_ok"": 0}}}"
D2,D2,256,3,"[0, 1, 2, 3]","[1, 2, 3]","[1024, 2048, 4096]",26040,15465,15465,15465,0.40610599078341014,0,0,18058,2608,0.14442352419980065,"{""count"": 2608, ""t_min"": 5.764974486155767e-08, ""t_max"": 0.04429276933949297, ""max_time_relative"": 0.03622708562783685}",57,2584,4.36361472248609e-17,"{""linear"": {""accepted"": 1593, ""total"": 3255, ""rejected"": 1662, ""analytic"": 0, ""failed_flags"": {""resolved"": 225, ""time_ok"": 468, ""time_contraction"": 951, ""reference_ok"": 801, ""reference_contraction"": 303, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 1734, ""total"": 3255, ""rejected"": 1521, ""analytic"": 0, ""failed_flags"": {""resolved"": 225, ""time_ok"": 468, ""time_contraction"": 810, ""reference_ok"": 801, ""reference_contraction"": 303, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 1773, ""total"": 3255, ""rejected"": 1482, ""analytic"": 0, ""failed_flags"": {""resolved"": 185, ""time_ok"": 468, ""time_contraction"": 811, ""reference_ok"": 801, ""reference_contraction"": 303, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 1980, ""total"": 3255, ""rejected"": 1275, ""analytic"": 3, ""failed_flags"": {""resolved"": 306, ""time_ok"": 489, ""time_contraction"": 549, ""reference_ok"": 813, ""reference_contraction"": 582, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2865, ""total"": 3255, ""rejected"": 390, ""analytic"": 3, ""failed_flags"": {""resolved"": 312, ""time_ok"": 0, ""time_contraction"": 81, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 1809, ""total"": 3255, ""rejected"": 1446, ""analytic"": 3, ""failed_flags"": {""resolved"": 390, ""time_ok"": 495, ""time_contraction"": 627, ""reference_ok"": 825, ""reference_contraction"": 582, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""quadratic"": {""accepted"": 1809, ""total"": 3255, ""rejected"": 1446, ""analytic"": 3, ""failed_flags"": {""resolved"": 390, ""time_ok"": 495, ""time_contraction"": 627, ""reference_ok"": 825, ""reference_contraction"": 582, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""cubic_remainder"": {""accepted"": 1902, ""total"": 3255, ""rejected"": 1353, ""analytic"": 3, ""failed_flags"": {""resolved"": 993, ""time_ok"": 585, ""time_contraction"": 129, ""reference_ok"": 840, ""reference_contraction"": 372, ""group_time_ok"": 0, ""group_reference_ok"": 0}}}"
D2_hold,D2_hold,16,3,"[0, 1, 2, 3]","[1, 2, 3]","[1024, 2048, 4096]",26040,16266,16266,16200,0.37788018433179726,0,66,19103,2852,0.1492959221064754,"{""count"": 2852, ""t_min"": 9.08517575651688e-09, ""t_max"": 0.042169650342858224, ""max_time_relative"": 0.008431377850524875}",0,2852,4.327481790365978e-17,"{""linear"": {""accepted"": 1641, ""total"": 3255, ""rejected"": 1614, ""analytic"": 0, ""failed_flags"": {""resolved"": 180, ""time_ok"": 381, ""time_contraction"": 1041, ""reference_ok"": 519, ""reference_contraction"": 417, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 1710, ""total"": 3255, ""rejected"": 1545, ""analytic"": 0, ""failed_flags"": {""resolved"": 179, ""time_ok"": 381, ""time_contraction"": 973, ""reference_ok"": 519, ""reference_contraction"": 417, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 1707, ""total"": 3255, ""rejected"": 1548, ""analytic"": 0, ""failed_flags"": {""resolved"": 182, ""time_ok"": 381, ""time_contraction"": 973, ""reference_ok"": 519, ""reference_contraction"": 417, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 2100, ""total"": 3255, ""rejected"": 1155, ""analytic"": 3, ""failed_flags"": {""resolved"": 309, ""time_ok"": 609, ""time_contraction"": 540, ""reference_ok"": 783, ""reference_contraction"": 486, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2901, ""total"": 3255, ""rejected"": 354, ""analytic"": 3, ""failed_flags"": {""resolved"": 321, ""time_ok"": 0, ""time_contraction"": 36, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 2034, ""total"": 3255, ""rejected"": 1221, ""analytic"": 3, ""failed_flags"": {""resolved"": 336, ""time_ok"": 609, ""time_contraction"": 579, ""reference_ok"": 786, ""reference_contraction"": 486, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""quadratic"": {""accepted"": 2034, ""total"": 3255, ""rejected"": 1221, ""analytic"": 3, ""failed_flags"": {""resolved"": 336, ""time_ok"": 609, ""time_contraction"": 579, ""reference_ok"": 786, ""reference_contraction"": 486, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""cubic_remainder"": {""accepted"": 2073, ""total"": 3255, ""rejected"": 1182, ""analytic"": 3, ""failed_flags"": {""resolved"": 951, ""time_ok"": 648, ""time_contraction"": 90, ""reference_ok"": 816, ""reference_contraction"": 258, ""group_time_ok"": 66, ""group_reference_ok"": 0}}}"
D2_hold,D2_hold,32,3,"[0, 1, 2, 3]","[1, 2, 3]","[1024, 2048, 4096]",26040,16040,16040,15827,0.3922043010752688,0,213,18960,2935,0.15479957805907174,"{""count"": 2935, ""t_min"": 9.08517575651688e-09, ""t_max"": 0.042169650342858224, ""max_time_relative"": 0.008609849708153192}",0,2935,4.327481790365978e-17,"{""linear"": {""accepted"": 1671, ""total"": 3255, ""rejected"": 1584, ""analytic"": 0, ""failed_flags"": {""resolved"": 186, ""time_ok"": 393, ""time_contraction"": 981, ""reference_ok"": 699, ""reference_contraction"": 417, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 1699, ""total"": 3255, ""rejected"": 1556, ""analytic"": 0, ""failed_flags"": {""resolved"": 186, ""time_ok"": 393, ""time_contraction"": 953, ""reference_ok"": 699, ""reference_contraction"": 417, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 1699, ""total"": 3255, ""rejected"": 1556, ""analytic"": 0, ""failed_flags"": {""resolved"": 186, ""time_ok"": 393, ""time_contraction"": 953, ""reference_ok"": 699, ""reference_contraction"": 417, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 2100, ""total"": 3255, ""rejected"": 1155, ""analytic"": 3, ""failed_flags"": {""resolved"": 309, ""time_ok"": 609, ""time_contraction"": 540, ""reference_ok"": 783, ""reference_contraction"": 486, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2856, ""total"": 3255, ""rejected"": 399, ""analytic"": 3, ""failed_flags"": {""resolved"": 321, ""time_ok"": 0, ""time_contraction"": 81, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 1908, ""total"": 3255, ""rejected"": 1347, ""analytic"": 3, ""failed_flags"": {""resolved"": 357, ""time_ok"": 612, ""time_contraction"": 621, ""reference_ok"": 786, ""reference_contraction"": 486, ""group_time_ok"": 87, ""group_reference_ok"": 0}}, ""quadratic"": {""accepted"": 1908, ""total"": 3255, ""rejected"": 1347, ""analytic"": 3, ""failed_flags"": {""resolved"": 357, ""time_ok"": 612, ""time_contraction"": 621, ""reference_ok"": 786, ""reference_contraction"": 486, ""group_time_ok"": 87, ""group_reference_ok"": 0}}, ""cubic_remainder"": {""accepted"": 1986, ""total"": 3255, ""rejected"": 1269, ""analytic"": 3, ""failed_flags"": {""resolved"": 963, ""time_ok"": 648, ""time_contraction"": 144, ""reference_ok"": 816, ""reference_contraction"": 258, ""group_time_ok"": 132, ""group_reference_ok"": 0}}}"
D2_hold,D2_hold,64,3,"[0, 1, 2, 3]","[1, 2, 3]","[1024, 2048, 4096]",26040,15743,15743,15593,0.4011904761904762,0,150,18767,3039,0.16193318058293812,"{""count"": 3039, ""t_min"": 9.08517575651688e-09, ""t_max"": 0.042169650342858224, ""max_time_relative"": 0.012517500428421558}",21,3030,4.327481790365978e-17,"{""linear"": {""accepted"": 1614, ""total"": 3255, ""rejected"": 1641, ""analytic"": 0, ""failed_flags"": {""resolved"": 195, ""time_ok"": 408, ""time_contraction"": 987, ""reference_ok"": 741, ""reference_contraction"": 417, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 1584, ""total"": 3255, ""rejected"": 1671, ""analytic"": 0, ""failed_flags"": {""resolved"": 195, ""time_ok"": 408, ""time_contraction"": 1017, ""reference_ok"": 741, ""reference_contraction"": 417, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 1592, ""total"": 3255, ""rejected"": 1663, ""analytic"": 0, ""failed_flags"": {""resolved"": 187, ""time_ok"": 408, ""time_contraction"": 1017, ""reference_ok"": 741, ""reference_contraction"": 417, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 2100, ""total"": 3255, ""rejected"": 1155, ""analytic"": 3, ""failed_flags"": {""resolved"": 309, ""time_ok"": 609, ""time_contraction"": 540, ""reference_ok"": 783, ""reference_contraction"": 486, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2865, ""total"": 3255, ""rejected"": 390, ""analytic"": 3, ""failed_flags"": {""resolved"": 318, ""time_ok"": 0, ""time_contraction"": 75, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 1923, ""total"": 3255, ""rejected"": 1332, ""analytic"": 3, ""failed_flags"": {""resolved"": 369, ""time_ok"": 615, ""time_contraction"": 612, ""reference_ok"": 792, ""reference_contraction"": 486, ""group_time_ok"": 75, ""group_reference_ok"": 0}}, ""quadratic"": {""accepted"": 1923, ""total"": 3255, ""rejected"": 1332, ""analytic"": 3, ""failed_flags"": {""resolved"": 369, ""time_ok"": 615, ""time_contraction"": 612, ""reference_ok"": 792, ""reference_contraction"": 486, ""group_time_ok"": 75, ""group_reference_ok"": 0}}, ""cubic_remainder"": {""accepted"": 1992, ""total"": 3255, ""rejected"": 1263, ""analytic"": 3, ""failed_flags"": {""resolved"": 981, ""time_ok"": 669, ""time_contraction"": 141, ""reference_ok"": 816, ""reference_contraction"": 258, ""group_time_ok"": 117, ""group_reference_ok"": 0}}}"
D2_hold,D2_hold,128,3,"[0, 1, 2, 3]","[1, 2, 3]","[1024, 2048, 4096]",26040,15410,15410,15305,0.4122503840245776,0,105,18636,3241,0.1739107104528869,"{""count"": 3241, ""t_min"": 1e-08, ""t_max"": 0.042169650342858224, ""max_time_relative"": 0.01845572837698548}",36,3223,4.3521571331847015e-17,"{""linear"": {""accepted"": 1500, ""total"": 3255, ""rejected"": 1755, ""analytic"": 0, ""failed_flags"": {""resolved"": 213, ""time_ok"": 423, ""time_contraction"": 1083, ""reference_ok"": 753, ""reference_contraction"": 417, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 1495, ""total"": 3255, ""rejected"": 1760, ""analytic"": 0, ""failed_flags"": {""resolved"": 213, ""time_ok"": 423, ""time_contraction"": 1088, ""reference_ok"": 753, ""reference_contraction"": 417, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 1522, ""total"": 3255, ""rejected"": 1733, ""analytic"": 0, ""failed_flags"": {""resolved"": 186, ""time_ok"": 423, ""time_contraction"": 1088, ""reference_ok"": 753, ""reference_contraction"": 417, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 2100, ""total"": 3255, ""rejected"": 1155, ""analytic"": 3, ""failed_flags"": {""resolved"": 309, ""time_ok"": 609, ""time_contraction"": 540, ""reference_ok"": 783, ""reference_contraction"": 486, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2868, ""total"": 3255, ""rejected"": 387, ""analytic"": 3, ""failed_flags"": {""resolved"": 315, ""time_ok"": 0, ""time_contraction"": 75, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 1923, ""total"": 3255, ""rejected"": 1332, ""analytic"": 3, ""failed_flags"": {""resolved"": 381, ""time_ok"": 621, ""time_contraction"": 612, ""reference_ok"": 795, ""reference_contraction"": 486, ""group_time_ok"": 57, ""group_reference_ok"": 0}}, ""quadratic"": {""accepted"": 1923, ""total"": 3255, ""rejected"": 1332, ""analytic"": 3, ""failed_flags"": {""resolved"": 381, ""time_ok"": 621, ""time_contraction"": 612, ""reference_ok"": 795, ""reference_contraction"": 486, ""group_time_ok"": 57, ""group_reference_ok"": 0}}, ""cubic_remainder"": {""accepted"": 1974, ""total"": 3255, ""rejected"": 1281, ""analytic"": 3, ""failed_flags"": {""resolved"": 1014, ""time_ok"": 684, ""time_contraction"": 138, ""reference_ok"": 816, ""reference_contraction"": 258, ""group_time_ok"": 99, ""group_reference_ok"": 0}}}"
D2_hold,D2_hold,256,3,"[0, 1, 2, 3]","[1, 2, 3]","[1024, 2048, 4096]",26040,15066,15066,15066,0.4214285714285714,0,0,18436,3385,0.18360815795183336,"{""count"": 3385, ""t_min"": 1.2115276586285877e-08, ""t_max"": 0.042169650342858224, ""max_time_relative"": 0.08665772125155449}",153,3319,4.3521571331847015e-17,"{""linear"": {""accepted"": 1362, ""total"": 3255, ""rejected"": 1893, ""analytic"": 0, ""failed_flags"": {""resolved"": 228, ""time_ok"": 483, ""time_contraction"": 1206, ""reference_ok"": 777, ""reference_contraction"": 417, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 1465, ""total"": 3255, ""rejected"": 1790, ""analytic"": 0, ""failed_flags"": {""resolved"": 228, ""time_ok"": 483, ""time_contraction"": 1103, ""reference_ok"": 777, ""reference_contraction"": 417, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 1508, ""total"": 3255, ""rejected"": 1747, ""analytic"": 0, ""failed_flags"": {""resolved"": 185, ""time_ok"": 483, ""time_contraction"": 1103, ""reference_ok"": 777, ""reference_contraction"": 417, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 2100, ""total"": 3255, ""rejected"": 1155, ""analytic"": 3, ""failed_flags"": {""resolved"": 309, ""time_ok"": 609, ""time_contraction"": 540, ""reference_ok"": 783, ""reference_contraction"": 486, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2865, ""total"": 3255, ""rejected"": 390, ""analytic"": 3, ""failed_flags"": {""resolved"": 312, ""time_ok"": 0, ""time_contraction"": 81, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 1920, ""total"": 3255, ""rejected"": 1335, ""analytic"": 3, ""failed_flags"": {""resolved"": 393, ""time_ok"": 663, ""time_contraction"": 618, ""reference_ok"": 801, ""reference_contraction"": 486, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""quadratic"": {""accepted"": 1920, ""total"": 3255, ""rejected"": 1335, ""analytic"": 3, ""failed_flags"": {""resolved"": 393, ""time_ok"": 663, ""time_contraction"": 618, ""reference_ok"": 801, ""reference_contraction"": 486, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""cubic_remainder"": {""accepted"": 1926, ""total"": 3255, ""rejected"": 1329, ""analytic"": 3, ""failed_flags"": {""resolved"": 1032, ""time_ok"": 729, ""time_contraction"": 141, ""reference_ok"": 864, ""reference_contraction"": 258, ""group_time_ok"": 0, ""group_reference_ok"": 0}}}"
D3,D3,16,2,"[0, 1, 2]","[0, 1, 2]","[1024, 2048, 4096]",26040,18726,18726,17277,0.3365207373271889,0,1449,20746,2035,0.09809119830328739,"{""count"": 2035, ""t_min"": 3.25e-11, ""t_max"": 0.026101572156825334, ""max_time_relative"": 0.018169558772477373}",48,1987,4.544727512175687e-17,"{""linear"": {""accepted"": 2190, ""total"": 3255, ""rejected"": 1065, ""analytic"": 0, ""failed_flags"": {""resolved"": 180, ""time_ok"": 0, ""time_contraction"": 498, ""reference_ok"": 0, ""reference_contraction"": 27, ""group_time_ok"": 363, ""group_reference_ok"": 195}}, ""nonlinear_discretization"": {""accepted"": 2192, ""total"": 3255, ""rejected"": 1063, ""analytic"": 0, ""failed_flags"": {""resolved"": 180, ""time_ok"": 0, ""time_contraction"": 496, ""reference_ok"": 0, ""reference_contraction"": 27, ""group_time_ok"": 363, ""group_reference_ok"": 195}}, ""total_linear_simulation"": {""accepted"": 2203, ""total"": 3255, ""rejected"": 1052, ""analytic"": 0, ""failed_flags"": {""resolved"": 182, ""time_ok"": 0, ""time_contraction"": 495, ""reference_ok"": 0, ""reference_contraction"": 27, ""group_time_ok"": 348, ""group_reference_ok"": 195}}, ""continuous_correction"": {""accepted"": 2363, ""total"": 3255, ""rejected"": 892, ""analytic"": 3, ""failed_flags"": {""resolved"": 324, ""time_ok"": 0, ""time_contraction"": 456, ""reference_ok"": 0, ""reference_contraction"": 406, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2847, ""total"": 3255, ""rejected"": 408, ""analytic"": 3, ""failed_flags"": {""resolved"": 324, ""time_ok"": 0, ""time_contraction"": 87, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 1964, ""total"": 3255, ""rejected"": 1291, ""analytic"": 3, ""failed_flags"": {""resolved"": 366, ""time_ok"": 612, ""time_contraction"": 543, ""reference_ok"": 582, ""reference_contraction"": 406, ""group_time_ok"": 165, ""group_reference_ok"": 21}}, ""quadratic"": {""accepted"": 1965, ""total"": 3255, ""rejected"": 1290, ""analytic"": 3, ""failed_flags"": {""resolved"": 366, ""time_ok"": 612, ""time_contraction"": 543, ""reference_ok"": 582, ""reference_contraction"": 405, ""group_time_ok"": 165, ""group_reference_ok"": 21}}, ""cubic_remainder"": {""accepted"": 1553, ""total"": 3255, ""rejected"": 1702, ""analytic"": 3, ""failed_flags"": {""resolved"": 1341, ""time_ok"": 666, ""time_contraction"": 72, ""reference_ok"": 828, ""reference_contraction"": 157, ""group_time_ok"": 201, ""group_reference_ok"": 0}}}"
D3,D3,32,2,"[0, 1, 2]","[0, 1, 2]","[1024, 2048, 4096]",26040,18772,18772,17314,0.335099846390169,0,1458,20635,1878,0.09101041919069543,"{""count"": 1878, ""t_min"": 3.25e-11, ""t_max"": 0.026101572156825334, ""max_time_relative"": 0.08952426048263354}",171,1782,4.544727512175687e-17,"{""linear"": {""accepted"": 2196, ""total"": 3255, ""rejected"": 1059, ""analytic"": 0, ""failed_flags"": {""resolved"": 186, ""time_ok"": 0, ""time_contraction"": 429, ""reference_ok"": 0, ""reference_contraction"": 27, ""group_time_ok"": 462, ""group_reference_ok"": 195}}, ""nonlinear_discretization"": {""accepted"": 2199, ""total"": 3255, ""rejected"": 1056, ""analytic"": 0, ""failed_flags"": {""resolved"": 186, ""time_ok"": 0, ""time_contraction"": 426, ""reference_ok"": 0, ""reference_contraction"": 27, ""group_time_ok"": 462, ""group_reference_ok"": 195}}, ""total_linear_simulation"": {""accepted"": 2266, ""total"": 3255, ""rejected"": 989, ""analytic"": 0, ""failed_flags"": {""resolved"": 188, ""time_ok"": 0, ""time_contraction"": 426, ""reference_ok"": 0, ""reference_contraction"": 27, ""group_time_ok"": 348, ""group_reference_ok"": 195}}, ""continuous_correction"": {""accepted"": 2363, ""total"": 3255, ""rejected"": 892, ""analytic"": 3, ""failed_flags"": {""resolved"": 324, ""time_ok"": 0, ""time_contraction"": 456, ""reference_ok"": 0, ""reference_contraction"": 406, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2847, ""total"": 3255, ""rejected"": 408, ""analytic"": 3, ""failed_flags"": {""resolved"": 324, ""time_ok"": 0, ""time_contraction"": 87, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 1937, ""total"": 3255, ""rejected"": 1318, ""analytic"": 3, ""failed_flags"": {""resolved"": 387, ""time_ok"": 654, ""time_contraction"": 543, ""reference_ok"": 609, ""reference_contraction"": 406, ""group_time_ok"": 183, ""group_reference_ok"": 21}}, ""quadratic"": {""accepted"": 1938, ""total"": 3255, ""rejected"": 1317, ""analytic"": 3, ""failed_flags"": {""resolved"": 387, ""time_ok"": 654, ""time_contraction"": 543, ""reference_ok"": 609, ""reference_contraction"": 405, ""group_time_ok"": 183, ""group_reference_ok"": 21}}, ""cubic_remainder"": {""accepted"": 1568, ""total"": 3255, ""rejected"": 1687, ""analytic"": 3, ""failed_flags"": {""resolved"": 1356, ""time_ok"": 741, ""time_contraction"": 75, ""reference_ok"": 828, ""reference_contraction"": 157, ""group_time_ok"": 177, ""group_reference_ok"": 0}}}"
D3,D3,64,2,"[0, 1, 2]","[0, 1, 2]","[1024, 2048, 4096]",26040,18499,18499,17284,0.33625192012288785,0,1215,20534,2050,0.09983442096035842,"{""count"": 2050, ""t_min"": 3.25e-11, ""t_max"": 0.026101572156825334, ""max_time_relative"": 0.34177008850813706}",315,1921,4.559838488523018e-17,"{""linear"": {""accepted"": 2196, ""total"": 3255, ""rejected"": 1059, ""analytic"": 0, ""failed_flags"": {""resolved"": 195, ""time_ok"": 24, ""time_contraction"": 483, ""reference_ok"": 0, ""reference_contraction"": 27, ""group_time_ok"": 363, ""group_reference_ok"": 195}}, ""nonlinear_discretization"": {""accepted"": 2197, ""total"": 3255, ""rejected"": 1058, ""analytic"": 0, ""failed_flags"": {""resolved"": 195, ""time_ok"": 24, ""time_contraction"": 482, ""reference_ok"": 0, ""reference_contraction"": 27, ""group_time_ok"": 363, ""group_reference_ok"": 195}}, ""total_linear_simulation"": {""accepted"": 2208, ""total"": 3255, ""rejected"": 1047, ""analytic"": 0, ""failed_flags"": {""resolved"": 190, ""time_ok"": 0, ""time_contraction"": 482, ""reference_ok"": 0, ""reference_contraction"": 27, ""group_time_ok"": 348, ""group_reference_ok"": 195}}, ""continuous_correction"": {""accepted"": 2363, ""total"": 3255, ""rejected"": 892, ""analytic"": 3, ""failed_flags"": {""resolved"": 324, ""time_ok"": 0, ""time_contraction"": 456, ""reference_ok"": 0, ""reference_contraction"": 406, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2853, ""total"": 3255, ""rejected"": 402, ""analytic"": 3, ""failed_flags"": {""resolved"": 324, ""time_ok"": 0, ""time_contraction"": 81, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 1943, ""total"": 3255, ""rejected"": 1312, ""analytic"": 3, ""failed_flags"": {""resolved"": 402, ""time_ok"": 711, ""time_contraction"": 537, ""reference_ok"": 786, ""reference_contraction"": 406, ""group_time_ok"": 168, ""group_reference_ok"": 21}}, ""quadratic"": {""accepted"": 1944, ""total"": 3255, ""rejected"": 1311, ""analytic"": 3, ""failed_flags"": {""resolved"": 402, ""time_ok"": 711, ""time_contraction"": 537, ""reference_ok"": 786, ""reference_contraction"": 405, ""group_time_ok"": 168, ""group_reference_ok"": 21}}, ""cubic_remainder"": {""accepted"": 1580, ""total"": 3255, ""rejected"": 1675, ""analytic"": 3, ""failed_flags"": {""resolved"": 1377, ""time_ok"": 765, ""time_contraction"": 66, ""reference_ok"": 831, ""reference_contraction"": 157, ""group_time_ok"": 144, ""group_reference_ok"": 0}}}"
D3,D3,128,3,"[0, 1, 2, 3]","[1, 2, 3]","[1024, 2048, 4096]",26040,17433,17433,17355,0.3335253456221198,0,78,20211,2793,0.13819207362327446,"{""count"": 2793, ""t_min"": 3.25e-11, ""t_max"": 0.042169650342858224, ""max_time_relative"": 0.04555077545388113}",636,2172,4.554537854887667e-17,"{""linear"": {""accepted"": 2139, ""total"": 3255, ""rejected"": 1116, ""analytic"": 0, ""failed_flags"": {""resolved"": 213, ""time_ok"": 192, ""time_contraction"": 621, ""reference_ok"": 39, ""reference_contraction"": 51, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 2139, ""total"": 3255, ""rejected"": 1116, ""analytic"": 0, ""failed_flags"": {""resolved"": 213, ""time_ok"": 192, ""time_contraction"": 621, ""reference_ok"": 39, ""reference_contraction"": 51, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 2166, ""total"": 3255, ""rejected"": 1089, ""analytic"": 0, ""failed_flags"": {""resolved"": 186, ""time_ok"": 192, ""time_contraction"": 621, ""reference_ok"": 39, ""reference_contraction"": 51, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 2390, ""total"": 3255, ""rejected"": 865, ""analytic"": 3, ""failed_flags"": {""resolved"": 324, ""time_ok"": 0, ""time_contraction"": 300, ""reference_ok"": 0, ""reference_contraction"": 439, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2871, ""total"": 3255, ""rejected"": 384, ""analytic"": 3, ""failed_flags"": {""resolved"": 324, ""time_ok"": 0, ""time_contraction"": 63, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 2015, ""total"": 3255, ""rejected"": 1240, ""analytic"": 3, ""failed_flags"": {""resolved"": 417, ""time_ok"": 474, ""time_contraction"": 363, ""reference_ok"": 786, ""reference_contraction"": 439, ""group_time_ok"": 69, ""group_reference_ok"": 0}}, ""quadratic"": {""accepted"": 2016, ""total"": 3255, ""rejected"": 1239, ""analytic"": 3, ""failed_flags"": {""resolved"": 417, ""time_ok"": 474, ""time_contraction"": 363, ""reference_ok"": 786, ""reference_contraction"": 438, ""group_time_ok"": 69, ""group_reference_ok"": 0}}, ""cubic_remainder"": {""accepted"": 1619, ""total"": 3255, ""rejected"": 1636, ""analytic"": 3, ""failed_flags"": {""resolved"": 1422, ""time_ok"": 561, ""time_contraction"": 15, ""reference_ok"": 825, ""reference_contraction"": 157, ""group_time_ok"": 0, ""group_reference_ok"": 0}}}"
D3,D3,256,3,"[0, 1, 2, 3]","[1, 2, 3]","[1024, 2048, 4096]",26040,15106,15106,15106,0.4198924731182796,0,0,17778,2687,0.1511418607267409,"{""count"": 2687, ""t_min"": 3.25e-11, ""t_max"": 0.040771091576036506, ""max_time_relative"": 0.04389475929305984}",218,2600,4.554537854887667e-17,"{""linear"": {""accepted"": 1704, ""total"": 3255, ""rejected"": 1551, ""analytic"": 0, ""failed_flags"": {""resolved"": 228, ""time_ok"": 450, ""time_contraction"": 744, ""reference_ok"": 576, ""reference_contraction"": 51, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 1703, ""total"": 3255, ""rejected"": 1552, ""analytic"": 0, ""failed_flags"": {""resolved"": 228, ""time_ok"": 450, ""time_contraction"": 745, ""reference_ok"": 576, ""reference_contraction"": 51, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 1745, ""total"": 3255, ""rejected"": 1510, ""analytic"": 0, ""failed_flags"": {""resolved"": 186, ""time_ok"": 440, ""time_contraction"": 745, ""reference_ok"": 576, ""reference_contraction"": 51, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 2390, ""total"": 3255, ""rejected"": 865, ""analytic"": 3, ""failed_flags"": {""resolved"": 324, ""time_ok"": 0, ""time_contraction"": 300, ""reference_ok"": 0, ""reference_contraction"": 439, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2847, ""total"": 3255, ""rejected"": 408, ""analytic"": 3, ""failed_flags"": {""resolved"": 324, ""time_ok"": 0, ""time_contraction"": 87, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 1958, ""total"": 3255, ""rejected"": 1297, ""analytic"": 3, ""failed_flags"": {""resolved"": 432, ""time_ok"": 570, ""time_contraction"": 387, ""reference_ok"": 804, ""reference_contraction"": 439, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""quadratic"": {""accepted"": 1959, ""total"": 3255, ""rejected"": 1296, ""analytic"": 3, ""failed_flags"": {""resolved"": 432, ""time_ok"": 570, ""time_contraction"": 387, ""reference_ok"": 804, ""reference_contraction"": 438, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""cubic_remainder"": {""accepted"": 800, ""total"": 3255, ""rejected"": 2455, ""analytic"": 3, ""failed_flags"": {""resolved"": 2301, ""time_ok"": 633, ""time_contraction"": 0, ""reference_ok"": 843, ""reference_contraction"": 157, ""group_time_ok"": 0, ""group_reference_ok"": 0}}}"
D3_hold,D3_hold,16,3,"[0, 1, 2, 3]","[1, 2, 3]","[1024, 2048, 4096]",26040,18974,18974,18923,0.27331029185867894,0,51,20747,1788,0.08618113462187305,"{""count"": 1788, ""t_min"": 3.25e-11, ""t_max"": 0.046415888336127725, ""max_time_relative"": 0.004718191354919968}",0,1788,5.24395347610822e-17,"{""linear"": {""accepted"": 2457, ""total"": 3255, ""rejected"": 798, ""analytic"": 0, ""failed_flags"": {""resolved"": 180, ""time_ok"": 0, ""time_contraction"": 555, ""reference_ok"": 0, ""reference_contraction"": 63, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 2457, ""total"": 3255, ""rejected"": 798, ""analytic"": 0, ""failed_flags"": {""resolved"": 180, ""time_ok"": 0, ""time_contraction"": 555, ""reference_ok"": 0, ""reference_contraction"": 63, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 2455, ""total"": 3255, ""rejected"": 800, ""analytic"": 0, ""failed_flags"": {""resolved"": 182, ""time_ok"": 0, ""time_contraction"": 555, ""reference_ok"": 0, ""reference_contraction"": 63, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 2405, ""total"": 3255, ""rejected"": 850, ""analytic"": 3, ""failed_flags"": {""resolved"": 324, ""time_ok"": 0, ""time_contraction"": 264, ""reference_ok"": 0, ""reference_contraction"": 424, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2928, ""total"": 3255, ""rejected"": 327, ""analytic"": 3, ""failed_flags"": {""resolved"": 324, ""time_ok"": 0, ""time_contraction"": 6, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 2258, ""total"": 3255, ""rejected"": 997, ""analytic"": 3, ""failed_flags"": {""resolved"": 366, ""time_ok"": 369, ""time_contraction"": 270, ""reference_ok"": 513, ""reference_contraction"": 424, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""quadratic"": {""accepted"": 2259, ""total"": 3255, ""rejected"": 996, ""analytic"": 3, ""failed_flags"": {""resolved"": 366, ""time_ok"": 369, ""time_contraction"": 270, ""reference_ok"": 513, ""reference_contraction"": 423, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""cubic_remainder"": {""accepted"": 1704, ""total"": 3255, ""rejected"": 1551, ""analytic"": 3, ""failed_flags"": {""resolved"": 1344, ""time_ok"": 441, ""time_contraction"": 0, ""reference_ok"": 792, ""reference_contraction"": 159, ""group_time_ok"": 51, ""group_reference_ok"": 0}}}"
D3_hold,D3_hold,32,3,"[0, 1, 2, 3]","[1, 2, 3]","[1024, 2048, 4096]",26040,18624,18624,18381,0.29412442396313365,0,243,20631,2022,0.09800785226116039,"{""count"": 2022, ""t_min"": 3.25e-11, ""t_max"": 0.046415888336127725, ""max_time_relative"": 0.004718191354919968}",0,2022,5.24395347610822e-17,"{""linear"": {""accepted"": 2439, ""total"": 3255, ""rejected"": 816, ""analytic"": 0, ""failed_flags"": {""resolved"": 186, ""time_ok"": 0, ""time_contraction"": 567, ""reference_ok"": 0, ""reference_contraction"": 63, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 2439, ""total"": 3255, ""rejected"": 816, ""analytic"": 0, ""failed_flags"": {""resolved"": 186, ""time_ok"": 0, ""time_contraction"": 567, ""reference_ok"": 0, ""reference_contraction"": 63, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 2438, ""total"": 3255, ""rejected"": 817, ""analytic"": 0, ""failed_flags"": {""resolved"": 187, ""time_ok"": 0, ""time_contraction"": 567, ""reference_ok"": 0, ""reference_contraction"": 63, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 2405, ""total"": 3255, ""rejected"": 850, ""analytic"": 3, ""failed_flags"": {""resolved"": 324, ""time_ok"": 0, ""time_contraction"": 264, ""reference_ok"": 0, ""reference_contraction"": 424, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2874, ""total"": 3255, ""rejected"": 381, ""analytic"": 3, ""failed_flags"": {""resolved"": 324, ""time_ok"": 0, ""time_contraction"": 60, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 2090, ""total"": 3255, ""rejected"": 1165, ""analytic"": 3, ""failed_flags"": {""resolved"": 384, ""time_ok"": 381, ""time_contraction"": 324, ""reference_ok"": 546, ""reference_contraction"": 424, ""group_time_ok"": 93, ""group_reference_ok"": 0}}, ""quadratic"": {""accepted"": 2091, ""total"": 3255, ""rejected"": 1164, ""analytic"": 3, ""failed_flags"": {""resolved"": 384, ""time_ok"": 381, ""time_contraction"": 324, ""reference_ok"": 546, ""reference_contraction"": 423, ""group_time_ok"": 93, ""group_reference_ok"": 0}}, ""cubic_remainder"": {""accepted"": 1605, ""total"": 3255, ""rejected"": 1650, ""analytic"": 3, ""failed_flags"": {""resolved"": 1359, ""time_ok"": 441, ""time_contraction"": 36, ""reference_ok"": 792, ""reference_contraction"": 159, ""group_time_ok"": 135, ""group_reference_ok"": 0}}}"
D3_hold,D3_hold,64,3,"[0, 1, 2, 3]","[1, 2, 3]","[1024, 2048, 4096]",26040,18671,18671,18524,0.2886328725038403,0,147,20507,1851,0.09026186180328669,"{""count"": 1851, ""t_min"": 3.25e-11, ""t_max"": 0.046415888336127725, ""max_time_relative"": 0.010391769916766283}",6,1851,5.24395347610822e-17,"{""linear"": {""accepted"": 2487, ""total"": 3255, ""rejected"": 768, ""analytic"": 0, ""failed_flags"": {""resolved"": 195, ""time_ok"": 0, ""time_contraction"": 510, ""reference_ok"": 0, ""reference_contraction"": 63, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 2490, ""total"": 3255, ""rejected"": 765, ""analytic"": 0, ""failed_flags"": {""resolved"": 195, ""time_ok"": 0, ""time_contraction"": 507, ""reference_ok"": 0, ""reference_contraction"": 63, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 2497, ""total"": 3255, ""rejected"": 758, ""analytic"": 0, ""failed_flags"": {""resolved"": 188, ""time_ok"": 0, ""time_contraction"": 507, ""reference_ok"": 0, ""reference_contraction"": 63, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 2405, ""total"": 3255, ""rejected"": 850, ""analytic"": 3, ""failed_flags"": {""resolved"": 324, ""time_ok"": 0, ""time_contraction"": 264, ""reference_ok"": 0, ""reference_contraction"": 424, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2871, ""total"": 3255, ""rejected"": 384, ""analytic"": 3, ""failed_flags"": {""resolved"": 324, ""time_ok"": 0, ""time_contraction"": 63, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 2069, ""total"": 3255, ""rejected"": 1186, ""analytic"": 3, ""failed_flags"": {""resolved"": 399, ""time_ok"": 399, ""time_contraction"": 327, ""reference_ok"": 732, ""reference_contraction"": 424, ""group_time_ok"": 81, ""group_reference_ok"": 0}}, ""quadratic"": {""accepted"": 2070, ""total"": 3255, ""rejected"": 1185, ""analytic"": 3, ""failed_flags"": {""resolved"": 399, ""time_ok"": 399, ""time_contraction"": 327, ""reference_ok"": 732, ""reference_contraction"": 423, ""group_time_ok"": 81, ""group_reference_ok"": 0}}, ""cubic_remainder"": {""accepted"": 1635, ""total"": 3255, ""rejected"": 1620, ""analytic"": 3, ""failed_flags"": {""resolved"": 1380, ""time_ok"": 447, ""time_contraction"": 33, ""reference_ok"": 792, ""reference_contraction"": 159, ""group_time_ok"": 84, ""group_reference_ok"": 0}}}"
D3_hold,D3_hold,128,3,"[0, 1, 2, 3]","[1, 2, 3]","[1024, 2048, 4096]",26040,16966,16966,16900,0.35099846390168976,0,66,19843,2892,0.14574409111525474,"{""count"": 2892, ""t_min"": 3.25e-11, ""t_max"": 0.046415888336127725, ""max_time_relative"": 0.028929334032182077}",600,2310,4.9878840709487214e-17,"{""linear"": {""accepted"": 1959, ""total"": 3255, ""rejected"": 1296, ""analytic"": 0, ""failed_flags"": {""resolved"": 213, ""time_ok"": 351, ""time_contraction"": 666, ""reference_ok"": 234, ""reference_contraction"": 63, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 1959, ""total"": 3255, ""rejected"": 1296, ""analytic"": 0, ""failed_flags"": {""resolved"": 213, ""time_ok"": 351, ""time_contraction"": 666, ""reference_ok"": 234, ""reference_contraction"": 63, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 1986, ""total"": 3255, ""rejected"": 1269, ""analytic"": 0, ""failed_flags"": {""resolved"": 186, ""time_ok"": 351, ""time_contraction"": 666, ""reference_ok"": 234, ""reference_contraction"": 63, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 2405, ""total"": 3255, ""rejected"": 850, ""analytic"": 3, ""failed_flags"": {""resolved"": 324, ""time_ok"": 0, ""time_contraction"": 264, ""reference_ok"": 0, ""reference_contraction"": 424, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2871, ""total"": 3255, ""rejected"": 384, ""analytic"": 3, ""failed_flags"": {""resolved"": 324, ""time_ok"": 0, ""time_contraction"": 63, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 2051, ""total"": 3255, ""rejected"": 1204, ""analytic"": 3, ""failed_flags"": {""resolved"": 417, ""time_ok"": 414, ""time_contraction"": 327, ""reference_ok"": 756, ""reference_contraction"": 424, ""group_time_ok"": 57, ""group_reference_ok"": 0}}, ""quadratic"": {""accepted"": 2052, ""total"": 3255, ""rejected"": 1203, ""analytic"": 3, ""failed_flags"": {""resolved"": 417, ""time_ok"": 414, ""time_contraction"": 327, ""reference_ok"": 756, ""reference_contraction"": 423, ""group_time_ok"": 57, ""group_reference_ok"": 0}}, ""cubic_remainder"": {""accepted"": 1617, ""total"": 3255, ""rejected"": 1638, ""analytic"": 3, ""failed_flags"": {""resolved"": 1431, ""time_ok"": 492, ""time_contraction"": 18, ""reference_ok"": 795, ""reference_contraction"": 159, ""group_time_ok"": 0, ""group_reference_ok"": 0}}}"
D3_hold,D3_hold,256,3,"[0, 1, 2, 3]","[1, 2, 3]","[1024, 2048, 4096]",26040,15112,15112,15112,0.41966205837173576,0,0,17956,2859,0.15922254399643573,"{""count"": 2859, ""t_min"": 3.25e-11, ""t_max"": 0.046415888336127725, ""max_time_relative"": 0.04339355629830506}",180,2769,4.9878840709487214e-17,"{""linear"": {""accepted"": 1674, ""total"": 3255, ""rejected"": 1581, ""analytic"": 0, ""failed_flags"": {""resolved"": 228, ""time_ok"": 363, ""time_contraction"": 801, ""reference_ok"": 552, ""reference_contraction"": 63, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 1674, ""total"": 3255, ""rejected"": 1581, ""analytic"": 0, ""failed_flags"": {""resolved"": 228, ""time_ok"": 363, ""time_contraction"": 801, ""reference_ok"": 552, ""reference_contraction"": 63, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 1716, ""total"": 3255, ""rejected"": 1539, ""analytic"": 0, ""failed_flags"": {""resolved"": 186, ""time_ok"": 363, ""time_contraction"": 801, ""reference_ok"": 552, ""reference_contraction"": 63, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 2405, ""total"": 3255, ""rejected"": 850, ""analytic"": 3, ""failed_flags"": {""resolved"": 324, ""time_ok"": 0, ""time_contraction"": 264, ""reference_ok"": 0, ""reference_contraction"": 424, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 2847, ""total"": 3255, ""rejected"": 408, ""analytic"": 3, ""failed_flags"": {""resolved"": 324, ""time_ok"": 0, ""time_contraction"": 87, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 1985, ""total"": 3255, ""rejected"": 1270, ""analytic"": 3, ""failed_flags"": {""resolved"": 429, ""time_ok"": 510, ""time_contraction"": 351, ""reference_ok"": 774, ""reference_contraction"": 424, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""quadratic"": {""accepted"": 1986, ""total"": 3255, ""rejected"": 1269, ""analytic"": 3, ""failed_flags"": {""resolved"": 429, ""time_ok"": 510, ""time_contraction"": 351, ""reference_ok"": 774, ""reference_contraction"": 423, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""cubic_remainder"": {""accepted"": 825, ""total"": 3255, ""rejected"": 2430, ""analytic"": 3, ""failed_flags"": {""resolved"": 2274, ""time_ok"": 567, ""time_contraction"": 15, ""reference_ok"": 817, ""reference_contraction"": 159, ""group_time_ok"": 0, ""group_reference_ok"": 0}}}"
D4_128,D4,128,3,"[0, 1, 2, 3]","[1, 2, 3]","[2048, 4096, 8192]",32280,21386,21386,21251,0.3416666666666667,0,135,17465,126,0.007214428857715431,"{""count"": 126, ""t_min"": 5.961137171375719e-12, ""t_max"": 1.1307590988453175e-11, ""max_time_relative"": 0.00041057377625783233}",0,126,3.8450027360615164e-17,"{""linear"": {""accepted"": 2343, ""total"": 4035, ""rejected"": 1692, ""analytic"": 0, ""failed_flags"": {""resolved"": 681, ""time_ok"": 540, ""time_contraction"": 0, ""reference_ok"": 1692, ""reference_contraction"": 0, ""group_time_ok"": 288, ""group_reference_ok"": 393}}, ""nonlinear_discretization"": {""accepted"": 2950, ""total"": 4035, ""rejected"": 1085, ""analytic"": 0, ""failed_flags"": {""resolved"": 338, ""time_ok"": 540, ""time_contraction"": 0, ""reference_ok"": 747, ""reference_contraction"": 0, ""group_time_ok"": 288, ""group_reference_ok"": 393}}, ""total_linear_simulation"": {""accepted"": 2950, ""total"": 4035, ""rejected"": 1085, ""analytic"": 0, ""failed_flags"": {""resolved"": 338, ""time_ok"": 540, ""time_contraction"": 0, ""reference_ok"": 747, ""reference_contraction"": 0, ""group_time_ok"": 288, ""group_reference_ok"": 393}}, ""continuous_correction"": {""accepted"": 2850, ""total"": 4035, ""rejected"": 1185, ""analytic"": 3, ""failed_flags"": {""resolved"": 402, ""time_ok"": 342, ""time_contraction"": 42, ""reference_ok"": 699, ""reference_contraction"": 0, ""group_time_ok"": 69, ""group_reference_ok"": 201}}, ""discrete_correction"": {""accepted"": 4035, ""total"": 4035, ""rejected"": 0, ""analytic"": 4035, ""failed_flags"": {""resolved"": 4035, ""time_ok"": 0, ""time_contraction"": 0, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 2850, ""total"": 4035, ""rejected"": 1185, ""analytic"": 3, ""failed_flags"": {""resolved"": 402, ""time_ok"": 342, ""time_contraction"": 42, ""reference_ok"": 699, ""reference_contraction"": 0, ""group_time_ok"": 69, ""group_reference_ok"": 201}}, ""quadratic"": {""accepted"": 2850, ""total"": 4035, ""rejected"": 1185, ""analytic"": 3, ""failed_flags"": {""resolved"": 402, ""time_ok"": 342, ""time_contraction"": 42, ""reference_ok"": 699, ""reference_contraction"": 0, ""group_time_ok"": 69, ""group_reference_ok"": 201}}, ""cubic_remainder"": {""accepted"": 423, ""total"": 4035, ""rejected"": 3612, ""analytic"": 3, ""failed_flags"": {""resolved"": 3615, ""time_ok"": 0, ""time_contraction"": 0, ""reference_ok"": 237, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}}"
D4_16,D4,16,2,"[0, 1, 2]","[0, 1, 2]","[1024, 2048, 4096]",32280,29452,29452,29452,0.08760842627013632,0,0,25423,18,0.0007080202965818353,"{""count"": 18, ""t_min"": 1e-11, ""t_max"": 3.25e-11, ""max_time_relative"": 2.1949445250954165e-05}",0,18,3.607998010561183e-17,"{""linear"": {""accepted"": 3729, ""total"": 4035, ""rejected"": 306, ""analytic"": 0, ""failed_flags"": {""resolved"": 303, ""time_ok"": 0, ""time_contraction"": 3, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 3755, ""total"": 4035, ""rejected"": 280, ""analytic"": 0, ""failed_flags"": {""resolved"": 277, ""time_ok"": 0, ""time_contraction"": 3, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 3755, ""total"": 4035, ""rejected"": 280, ""analytic"": 0, ""failed_flags"": {""resolved"": 277, ""time_ok"": 0, ""time_contraction"": 3, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 3672, ""total"": 4035, ""rejected"": 363, ""analytic"": 3, ""failed_flags"": {""resolved"": 363, ""time_ok"": 0, ""time_contraction"": 3, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""discrete_correction"": {""accepted"": 4035, ""total"": 4035, ""rejected"": 0, ""analytic"": 4035, ""failed_flags"": {""resolved"": 4035, ""time_ok"": 0, ""time_contraction"": 0, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 3672, ""total"": 4035, ""rejected"": 363, ""analytic"": 3, ""failed_flags"": {""resolved"": 363, ""time_ok"": 0, ""time_contraction"": 3, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""quadratic"": {""accepted"": 3672, ""total"": 4035, ""rejected"": 363, ""analytic"": 3, ""failed_flags"": {""resolved"": 363, ""time_ok"": 0, ""time_contraction"": 3, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""cubic_remainder"": {""accepted"": 3162, ""total"": 4035, ""rejected"": 873, ""analytic"": 3, ""failed_flags"": {""resolved"": 876, ""time_ok"": 0, ""time_contraction"": 0, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}}"
D4_32,D4,32,2,"[0, 1, 2]","[0, 1, 2]","[1024, 2048, 4096]",32280,28781,28781,28334,0.12224287484510532,0,447,25085,351,0.013992425752441699,"{""count"": 351, ""t_min"": 5.4999999999999996e-12, ""t_max"": 1.2115276586285877e-08, ""max_time_relative"": 0.012903602403830901}",153,198,3.768564435581839e-17,"{""linear"": {""accepted"": 3552, ""total"": 4035, ""rejected"": 483, ""analytic"": 0, ""failed_flags"": {""resolved"": 363, ""time_ok"": 51, ""time_contraction"": 51, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 60, ""group_reference_ok"": 0}}, ""nonlinear_discretization"": {""accepted"": 3622, ""total"": 4035, ""rejected"": 413, ""analytic"": 0, ""failed_flags"": {""resolved"": 293, ""time_ok"": 51, ""time_contraction"": 51, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 60, ""group_reference_ok"": 0}}, ""total_linear_simulation"": {""accepted"": 3622, ""total"": 4035, ""rejected"": 413, ""analytic"": 0, ""failed_flags"": {""resolved"": 293, ""time_ok"": 51, ""time_contraction"": 51, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 60, ""group_reference_ok"": 0}}, ""continuous_correction"": {""accepted"": 3534, ""total"": 4035, ""rejected"": 501, ""analytic"": 3, ""failed_flags"": {""resolved"": 372, ""time_ok"": 0, ""time_contraction"": 15, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 93, ""group_reference_ok"": 117}}, ""discrete_correction"": {""accepted"": 4035, ""total"": 4035, ""rejected"": 0, ""analytic"": 4035, ""failed_flags"": {""resolved"": 4035, ""time_ok"": 0, ""time_contraction"": 0, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 3534, ""total"": 4035, ""rejected"": 501, ""analytic"": 3, ""failed_flags"": {""resolved"": 372, ""time_ok"": 0, ""time_contraction"": 15, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 93, ""group_reference_ok"": 117}}, ""quadratic"": {""accepted"": 3534, ""total"": 4035, ""rejected"": 501, ""analytic"": 3, ""failed_flags"": {""resolved"": 372, ""time_ok"": 0, ""time_contraction"": 15, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 93, ""group_reference_ok"": 117}}, ""cubic_remainder"": {""accepted"": 2901, ""total"": 4035, ""rejected"": 1134, ""analytic"": 3, ""failed_flags"": {""resolved"": 1095, ""time_ok"": 0, ""time_contraction"": 0, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 42, ""group_reference_ok"": 3}}}"
D4_64,D4,64,3,"[0, 1, 2, 3]","[1, 2, 3]","[1024, 2048, 4096]",32280,23609,23609,22715,0.2963135068153655,0,894,19634,72,0.0036671080778241825,"{""count"": 72, ""t_min"": 4.768909737100575e-11, ""t_max"": 7.91483519687763e-11, ""max_time_relative"": 0.0004047686302677744}",0,72,4.0003585357405825e-17,"{""linear"": {""accepted"": 2370, ""total"": 4035, ""rejected"": 1665, ""analytic"": 0, ""failed_flags"": {""resolved"": 444, ""time_ok"": 186, ""time_contraction"": 0, ""reference_ok"": 1446, ""reference_contraction"": 0, ""group_time_ok"": 102, ""group_reference_ok"": 585}}, ""nonlinear_discretization"": {""accepted"": 3046, ""total"": 4035, ""rejected"": 989, ""analytic"": 0, ""failed_flags"": {""resolved"": 314, ""time_ok"": 186, ""time_contraction"": 0, ""reference_ok"": 639, ""reference_contraction"": 0, ""group_time_ok"": 102, ""group_reference_ok"": 402}}, ""total_linear_simulation"": {""accepted"": 3046, ""total"": 4035, ""rejected"": 989, ""analytic"": 0, ""failed_flags"": {""resolved"": 314, ""time_ok"": 186, ""time_contraction"": 0, ""reference_ok"": 639, ""reference_contraction"": 0, ""group_time_ok"": 102, ""group_reference_ok"": 402}}, ""continuous_correction"": {""accepted"": 2973, ""total"": 4035, ""rejected"": 1062, ""analytic"": 3, ""failed_flags"": {""resolved"": 387, ""time_ok"": 51, ""time_contraction"": 24, ""reference_ok"": 513, ""reference_contraction"": 0, ""group_time_ok"": 3, ""group_reference_ok"": 231}}, ""discrete_correction"": {""accepted"": 4035, ""total"": 4035, ""rejected"": 0, ""analytic"": 4035, ""failed_flags"": {""resolved"": 4035, ""time_ok"": 0, ""time_contraction"": 0, ""reference_ok"": 0, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 0}}, ""ordering"": {""accepted"": 2973, ""total"": 4035, ""rejected"": 1062, ""analytic"": 3, ""failed_flags"": {""resolved"": 387, ""time_ok"": 51, ""time_contraction"": 24, ""reference_ok"": 513, ""reference_contraction"": 0, ""group_time_ok"": 3, ""group_reference_ok"": 231}}, ""quadratic"": {""accepted"": 2973, ""total"": 4035, ""rejected"": 1062, ""analytic"": 3, ""failed_flags"": {""resolved"": 387, ""time_ok"": 51, ""time_contraction"": 24, ""reference_ok"": 513, ""reference_contraction"": 0, ""group_time_ok"": 3, ""group_reference_ok"": 231}}, ""cubic_remainder"": {""accepted"": 1299, ""total"": 4035, ""rejected"": 2736, ""analytic"": 3, ""failed_flags"": {""resolved"": 2559, ""time_ok"": 0, ""time_contraction"": 0, ""reference_ok"": 249, ""reference_contraction"": 0, ""group_time_ok"": 0, ""group_reference_ok"": 180}}}"


==> anc/B3_W_scheme_seven_data/final_report/recovery_audit.json <==
{
  "resource_pause_count": 26,
  "resource_pause_reason_counts": {
    "Insufficient available system commit": 26
  },
  "timing_definition": "Pause timestamp = job_results ended_utc (exit recorded); resume timestamp = checkpoint_selected. Original trigger instant is not separately timestamped in each text log.",
  "resource_pauses": [
    {
      "sequence": 1,
      "data": "D1",
      "N": 1024,
      "level": 3,
      "label": "D1_N1024_l3",
      "pause_utc": "2026-10-31T19:49:16.601949+00:00",
      "pause_eastern": "2026-10-31T15:49:16-04:00",
      "resume_utc": "2026-10-31T19:49:46.997132+00:00",
      "resume_eastern": "2026-10-31T15:49:46-04:00",
      "wait_seconds": 30.395183,
      "reason": "Insufficient available system commit",
      "returncode": 75,
      "checkpoint_done": 1040,
      "checkpoint_t": 0.39685026299204995,
      "checkpoint_path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N1024_s5_l3\\checkpoint.npz",
      "last_progress_before_pause": {
        "job": "D1_N1024_s5_l3",
        "t": 0.454,
        "steps": 13544,
        "seconds": 452.68057919992134
      },
      "attempt_id": "cdd08eacbb4a465b89d750230d491667",
      "pause_source": "job_results/cdd08eacbb4a465b89d750230d491667.json",
      "resume_source": "recovery_events.jsonl",
      "reason_source": "logs/D1_N1024_l3.log"
    },
    {
      "sequence": 2,
      "data": "D1",
      "N": 2048,
      "level": 3,
      "label": "D1_N2048_l3",
      "pause_utc": "2026-10-31T19:52:02.167687+00:00",
      "pause_eastern": "2026-10-31T15:52:02-04:00",
      "resume_utc": "2026-10-31T19:52:32.495705+00:00",
      "resume_eastern": "2026-10-31T15:52:32-04:00",
      "wait_seconds": 30.328018,
      "reason": "Insufficient available system commit",
      "returncode": 75,
      "checkpoint_done": 99,
      "checkpoint_t": 2.4907654606720945e-10,
      "checkpoint_path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N2048_s5_l3\\checkpoint.npz",
      "last_progress_before_pause": {
        "job": "D1_N2048_s5_l3",
        "t": 2.4907654606720945e-10,
        "steps": 960,
        "seconds": 60.5138055998832
      },
      "attempt_id": "4a2471644a624c62bdefb9dda3901ed9",
      "pause_source": "job_results/4a2471644a624c62bdefb9dda3901ed9.json",
      "resume_source": "recovery_events.jsonl",
      "reason_source": "logs/D1_N2048_l3.log"
    },
    {
      "sequence": 3,
      "data": "D2",
      "N": 2048,
      "level": 0,
      "label": "D2_N2048_l0",
      "pause_utc": "2026-10-31T21:07:54.600674+00:00",
      "pause_eastern": "2026-10-31T17:07:54-04:00",
      "resume_utc": "2026-10-31T21:08:25.042704+00:00",
      "resume_eastern": "2026-10-31T17:08:25-04:00",
      "wait_seconds": 30.44203,
      "reason": "Insufficient available system commit",
      "returncode": 75,
      "checkpoint_done": 354,
      "checkpoint_t": 1.1284025430963029e-07,
      "checkpoint_path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N2048_s5_l0\\checkpoint.npz",
      "last_progress_before_pause": {
        "job": "D2_N2048_s5_l0",
        "t": 1.5555977201245572e-07,
        "steps": 891,
        "seconds": 124.06262480001897
      },
      "attempt_id": "515d5c692fbb4ed28c76524df8ddb33b",
      "pause_source": "job_results/515d5c692fbb4ed28c76524df8ddb33b.json",
      "resume_source": "recovery_events.jsonl",
      "reason_source": "logs/D2_N2048_l0.log"
    },
    {
      "sequence": 4,
      "data": "D2",
      "N": 2048,
      "level": 0,
      "label": "D2_N2048_l0",
      "pause_utc": "2026-10-31T21:16:07.796430+00:00",
      "pause_eastern": "2026-10-31T17:16:07-04:00",
      "resume_utc": "2026-10-31T21:18:38.584495+00:00",
      "resume_eastern": "2026-10-31T17:18:38-04:00",
      "wait_seconds": 150.788065,
      "reason": "Insufficient available system commit",
      "returncode": 75,
      "checkpoint_done": 482,
      "checkpoint_t": 2.4310695831668746e-06,
      "checkpoint_path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N2048_s5_l0\\checkpoint.npz",
      "last_progress_before_pause": {
        "job": "D2_N2048_s5_l0",
        "t": 2.9184414028708917e-06,
        "steps": 2622,
        "seconds": 571.5342808999121
      },
      "attempt_id": "99c06079c3004fd78dbd376c4481d671",
      "pause_source": "job_results/99c06079c3004fd78dbd376c4481d671.json",
      "resume_source": "recovery_events.jsonl",
      "reason_source": "logs/D2_N2048_l0.log"
    },
    {
      "sequence": 5,
      "data": "D2",
      "N": 2048,
      "level": 0,
      "label": "D2_N2048_l0",
      "pause_utc": "2026-10-31T21:18:39.403511+00:00",
      "pause_eastern": "2026-10-31T17:18:39-04:00",
      "resume_utc": "2026-10-31T21:22:39.805396+00:00",
      "resume_eastern": "2026-10-31T17:22:39-04:00",
      "wait_seconds": 240.401885,
      "reason": "Insufficient available system commit",
      "returncode": 75,
      "checkpoint_done": 482,
      "checkpoint_t": 2.4310695831668746e-06,
      "checkpoint_path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N2048_s5_l0\\checkpoint.npz",
      "last_progress_before_pause": null,
      "attempt_id": "9f3c06e4393548d8aaf52d0010e6eb7e",
      "pause_source": "job_results/9f3c06e4393548d8aaf52d0010e6eb7e.json",
      "resume_source": "recovery_events.jsonl",
      "reason_source": "logs/D2_N2048_l0.log"
    },
    {
      "sequence": 6,
      "data": "D2",
      "N": 4096,
      "level": 0,
      "label": "D2_N4096_l0",
      "pause_utc": "2026-10-31T21:35:30.736781+00:00",
      "pause_eastern": "2026-10-31T17:35:30-04:00",
      "resume_utc": "2026-10-31T21:36:01.160820+00:00",
      "resume_eastern": "2026-10-31T17:36:01-04:00",
      "wait_seconds": 30.424039,
      "reason": "Insufficient available system commit",
      "returncode": 75,
      "checkpoint_done": 548,
      "checkpoint_t": 1.1838192867844927e-05,
      "checkpoint_path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N4096_s5_l0\\checkpoint.npz",
      "last_progress_before_pause": {
        "job": "D2_N4096_s5_l0",
        "t": 1.321513447259099e-05,
        "steps": 3240,
        "seconds": 571.9769109999761
      },
      "attempt_id": "a0217c7ae47c4fba987b52c797b1338b",
      "pause_source": "job_results/a0217c7ae47c4fba987b52c797b1338b.json",
      "resume_source": "recovery_events.jsonl",
      "reason_source": "logs/D2_N4096_l0.log"
    },
    {
      "sequence": 7,
      "data": "D2",
      "N": 2048,
      "level": 2,
      "label": "D2_N2048_l2",
      "pause_utc": "2026-10-31T22:44:19.949619+00:00",
      "pause_eastern": "2026-10-31T18:44:19-04:00",
      "resume_utc": "2026-10-31T22:44:50.322203+00:00",
      "resume_eastern": "2026-10-31T18:44:50-04:00",
      "wait_seconds": 30.372584,
      "reason": "Insufficient available system commit",
      "returncode": 75,
      "checkpoint_done": 304,
      "checkpoint_t": 3.4010948563633996e-08,
      "checkpoint_path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N2048_s5_l2\\checkpoint.npz",
      "last_progress_before_pause": {
        "job": "D2_N2048_s5_l2",
        "t": 4.939260143863743e-08,
        "steps": 2116,
        "seconds": 151.0990100998897
      },
      "attempt_id": "574e0965e241449ca7fec1f8446cda28",
      "pause_source": "job_results/574e0965e241449ca7fec1f8446cda28.json",
      "resume_source": "recovery_events.jsonl",
      "reason_source": "logs/D2_N2048_l2.log"
    },
    {
      "sequence": 8,
      "data": "D2",
      "N": 4096,
      "level": 2,
      "label": "D2_N4096_l2",
      "pause_utc": "2026-10-31T23:43:29.183068+00:00",
      "pause_eastern": "2026-10-31T19:43:29-04:00",
      "resume_utc": "2026-10-31T23:43:59.868563+00:00",
      "resume_eastern": "2026-10-31T19:43:59-04:00",
      "wait_seconds": 30.685495,
      "reason": "Insufficient available system commit",
      "returncode": 75,
      "checkpoint_done": 578,
      "checkpoint_t": 2.431069583166875e-05,
      "checkpoint_path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N4096_s5_l2\\checkpoint.npz",
      "last_progress_before_pause": {
        "job": "D2_N4096_s5_l2",
        "t": 2.431069583166875e-05,
        "steps": 13616,
        "seconds": 2217.29023579997
      },
      "attempt_id": "2db1520d44c84e1492ab7ca25faab6c9",
      "pause_source": "job_results/2db1520d44c84e1492ab7ca25faab6c9.json",
      "resume_source": "recovery_events.jsonl",
      "reason_source": "logs/D2_N4096_l2.log"
    },
    {
      "sequence": 9,
      "data": "D2",
      "N": 4096,
      "level": 2,
      "label": "D2_N4096_l2",
      "pause_utc": "2026-10-31T23:48:02.973294+00:00",
      "pause_eastern": "2026-10-31T19:48:02-04:00",
      "resume_utc": "2026-10-31T23:48:33.356501+00:00",
      "resume_eastern": "2026-10-31T19:48:33-04:00",
      "wait_seconds": 30.383207,
      "reason": "Insufficient available system commit",
      "returncode": 75,
      "checkpoint_done": 691,
      "checkpoint_t": 0.0003655943718992846,
      "checkpoint_path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N4096_s5_l2\\checkpoint.npz",
      "last_progress_before_pause": {
        "job": "D2_N4096_s5_l2",
        "t": 0.0003655943718992846,
        "steps": 15244,
        "seconds": 2459.769593299832
      },
      "attempt_id": "3f31e66285b546b88bba41368ad71309",
      "pause_source": "job_results/3f31e66285b546b88bba41368ad71309.json",
      "resume_source": "recovery_events.jsonl",
      "reason_source": "logs/D2_N4096_l2.log"
    },
    {
      "sequence": 10,
      "data": "D2",
      "N": 4096,
      "level": 2,
      "label": "D2_N4096_l2",
      "pause_utc": "2026-10-31T23:51:06.780012+00:00",
      "pause_eastern": "2026-10-31T19:51:06-04:00",
      "resume_utc": "2026-10-31T23:51:37.153676+00:00",
      "resume_eastern": "2026-10-31T19:51:37-04:00",
      "wait_seconds": 30.373664,
      "reason": "Insufficient available system commit",
      "returncode": 75,
      "checkpoint_done": 840,
      "checkpoint_t": 0.008669608804598519,
      "checkpoint_path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N4096_s5_l2\\checkpoint.npz",
      "last_progress_before_pause": {
        "job": "D2_N4096_s5_l2",
        "t": 0.008669608804598519,
        "steps": 16168,
        "seconds": 2612.076216499787
      },
      "attempt_id": "0e258ab53be04a8da2f7fd444b47d58a",
      "pause_source": "job_results/0e258ab53be04a8da2f7fd444b47d58a.json",
      "resume_source": "recovery_events.jsonl",
      "reason_source": "logs/D2_N4096_l2.log"
    },
    {
      "sequence": 11,
      "data": "D2",
      "N": 4096,
      "level": 2,
      "label": "D2_N4096_l2",
      "pause_utc": "2026-10-31T23:56:11.594060+00:00",
      "pause_eastern": "2026-10-31T19:56:11-04:00",
      "resume_utc": "2026-10-31T23:56:42.038801+00:00",
      "resume_eastern": "2026-10-31T19:56:42-04:00",
      "wait_seconds": 30.444741,
      "reason": "Insufficient available system commit",
      "returncode": 75,
      "checkpoint_done": 1036,
      "checkpoint_t": 0.3865515794648082,
      "checkpoint_path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N4096_s5_l2\\checkpoint.npz",
      "last_progress_before_pause": {
        "job": "D2_N4096_s5_l2",
        "t": 0.498,
        "steps": 18060,
        "seconds": 2886.1537315000314
      },
      "attempt_id": "8ea35e326604422980a218e453063724",
      "pause_source": "job_results/8ea35e326604422980a218e453063724.json",
      "resume_source": "recovery_events.jsonl",
      "reason_source": "logs/D2_N4096_l2.log"
    },
    {
      "sequence": 12,
      "data": "D2",
      "N": 4096,
      "level": 2,
      "label": "D2_N4096_l2",
      "pause_utc": "2026-10-31T23:58:14.844768+00:00",
      "pause_eastern": "2026-10-31T19:58:14-04:00",
      "resume_utc": "2026-10-31T23:58:45.233579+00:00",
      "resume_eastern": "2026-10-31T19:58:45-04:00",
      "wait_seconds": 30.388811,
      "reason": "Insufficient available system commit",
      "returncode": 75,
      "checkpoint_done": 1052,
      "checkpoint_t": 0.5108969774506914,
      "checkpoint_path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N4096_s5_l2\\checkpoint.npz",
      "last_progress_before_pause": {
        "job": "D2_N4096_s5_l2",
        "t": 0.668,
        "steps": 18468,
        "seconds": 2944.4171552998014
      },
      "attempt_id": "8ead228927e54391b6c1ab87c1a42388",
      "pause_source": "job_results/8ead228927e54391b6c1ab87c1a42388.json",
      "resume_source": "recovery_events.jsonl",
      "reason_source": "logs/D2_N4096_l2.log"
    },
    {
      "sequence": 13,
      "data": "D2",
      "N": 4096,
      "level": 2,
      "label": "D2_N4096_l2",
      "pause_utc": "2026-11-01T00:00:47.266974+00:00",
      "pause_eastern": "2026-10-31T20:00:47-04:00",
      "resume_utc": "2026-11-01T00:02:47.656924+00:00",
      "resume_eastern": "2026-10-31T20:02:47-04:00",
      "wait_seconds": 120.38995,
      "reason": "Insufficient available system commit",
      "returncode": 75,
      "checkpoint_done": 1080,
      "checkpoint_t": 0.8877392280557675,
      "checkpoint_path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N4096_s5_l2\\checkpoint.npz",
      "last_progress_before_pause": {
        "job": "D2_N4096_s5_l2",
        "t": 0.972,
        "steps": 19140,
        "seconds": 3013.810570599977
      },
      "attempt_id": "75cae8dcd7d345babe5d7469a0dc9738",
      "pause_source": "job_results/75cae8dcd7d345babe5d7469a0dc9738.json",
      "resume_source": "recovery_events.jsonl",
      "reason_source": "logs/D2_N4096_l2.log"
    },
    {
      "sequence": 14,
      "data": "D2",
      "N": 1024,
      "level": 3,
      "label": "D2_N1024_l3",
      "pause_utc": "2026-11-01T00:10:04.591989+00:00",
      "pause_eastern": "2026-10-31T20:10:04-04:00",
      "resume_utc": "2026-11-01T00:10:34.995989+00:00",
      "resume_eastern": "2026-10-31T20:10:34-04:00",
      "wait_seconds": 30.404,
      "reason": "Insufficient available system commit",
      "returncode": 75,
      "checkpoint_done": 94,
      "checkpoint_t": 2.2086694439393288e-10,
      "checkpoint_path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N1024_s5_l3\\checkpoint.npz",
      "last_progress_before_pause": {
        "job": "D2_N1024_s5_l3",
        "t": 2.2086694439393288e-10,
        "steps": 896,
        "seconds": 30.211561999982223
      },
      "attempt_id": "5f54bcb2cc2b4e92aacb8425c106dc57",
      "pause_source": "job_results/5f54bcb2cc2b4e92aacb8425c106dc57.json",
      "resume_source": "recovery_events.jsonl",
      "reason_source": "logs/D2_N1024_l3.log"
    },
    {
      "sequence": 15,
      "data": "D2",
      "N": 1024,
      "level": 3,
      "label": "D2_N1024_l3",
      "pause_utc": "2026-11-01T00:11:36.013004+00:00",
      "pause_eastern": "2026-10-31T20:11:36-04:00",
      "resume_utc": "2026-11-01T00:15:06.503970+00:00",
      "resume_eastern": "2026-10-31T20:15:06-04:00",
      "wait_seconds": 210.490966,
      "reason": "Insufficient available system commit",
      "returncode": 75,
      "checkpoint_done": 250,
      "checkpoint_t": 9.31388181738766e-09,
      "checkpoint_path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N1024_s5_l3\\checkpoint.npz",
      "last_progress_before_pause": {
        "job": "D2_N1024_s5_l3",
        "t": 1.220626235158419e-08,
        "steps": 2632,
        "seconds": 90.56865340005606
      },
      "attempt_id": "a8b8f9580a9f4e60bfe1f79ed2ba0508",
      "pause_source": "job_results/a8b8f9580a9f4e60bfe1f79ed2ba0508.json",
      "resume_source": "recovery_events.jsonl",
      "reason_source": "logs/D2_N1024_l3.log"
    },
    {
      "sequence": 16,
      "data": "D2",
      "N": 1024,
      "level": 3,
      "label": "D2_N1024_l3",
      "pause_utc": "2026-11-01T00:18:08.324277+00:00",
      "pause_eastern": "2026-10-31T20:18:08-04:00",
      "resume_utc": "2026-11-01T00:18:38.704622+00:00",
      "resume_eastern": "2026-10-31T20:18:38-04:00",
      "wait_seconds": 30.380345,
      "reason": "Insufficient available system commit",
      "returncode": 75,
      "checkpoint_done": 362,
      "checkpoint_t": 1.36709089102801e-07,
      "checkpoint_path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N1024_s5_l3\\checkpoint.npz",
      "last_progress_before_pause": {
        "job": "D2_N1024_s5_l3",
        "t": 1.5916197208049892e-07,
        "steps": 7184,
        "seconds": 262.84576770011336
      },
      "attempt_id": "8325bf7a709545cbbfb0e12a6e38ea5e",
      "pause_source": "job_results/8325bf7a709545cbbfb0e12a6e38ea5e.json",
      "resume_source": "recovery_events.jsonl",
      "reason_source": "logs/D2_N1024_l3.log"
    },
    {
      "sequence": 17,
      "data": "D2",
      "N": 1024,
      "level": 3,
      "label": "D2_N1024_l3",
      "pause_utc": "2026-11-01T00:23:10.977734+00:00",
      "pause_eastern": "2026-10-31T20:23:10-04:00",
      "resume_utc": "2026-11-01T00:24:11.366953+00:00",
      "resume_eastern": "2026-10-31T20:24:11-04:00",
      "wait_seconds": 60.389219,
      "reason": "Insufficient available system commit",
      "returncode": 75,
      "checkpoint_done": 426,
      "checkpoint_t": 6.34547381432935e-07,
      "checkpoint_path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N1024_s5_l3\\checkpoint.npz",
      "last_progress_before_pause": {
        "job": "D2_N1024_s5_l3",
        "t": 7.005939853488573e-07,
        "steps": 13984,
        "seconds": 516.0106153001543
      },
      "attempt_id": "37fb480665804910b3cf273778d97fbe",
      "pause_source": "job_results/37fb480665804910b3cf273778d97fbe.json",
      "resume_source": "recovery_events.jsonl",
      "reason_source": "logs/D2_N1024_l3.log"
    },
    {
      "sequence": 18,
      "data": "D2",
      "N": 2048,
      "level": 3,
      "label": "D2_N2048_l3",
      "pause_utc": "2026-11-01T00:52:17.661707+00:00",
      "pause_eastern": "2026-10-31T20:52:17-04:00",
      "resume_utc": "2026-11-01T00:57:18.657057+00:00",
      "resume_eastern": "2026-10-31T20:57:18-04:00",
      "wait_seconds": 300.99535,
      "reason": "Insufficient available system commit",
      "returncode": 75,
      "checkpoint_done": 390,
      "checkpoint_t": 2.6758641201003155e-07,
      "checkpoint_path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N2048_s5_l3\\checkpoint.npz",
      "last_progress_before_pause": {
        "job": "D2_N2048_s5_l3",
        "t": 3.5888191606575835e-07,
        "steps": 10608,
        "seconds": 789.1190913999453
      },
      "attempt_id": "3562f804833b40be840a2065137e6a25",
      "pause_source": "job_results/3562f804833b40be840a2065137e6a25.json",
      "resume_source": "recovery_events.jsonl",
      "reason_source": "logs/D2_N2048_l3.log"
    },
    {
      "sequence": 19,
      "data": "D2",
      "N": 2048,
      "level": 3,
      "label": "D2_N2048_l3",
      "pause_utc": "2026-11-01T01:05:24.691678+00:00",
      "pause_eastern": "2026-10-31T21:05:24-04:00",
      "resume_utc": "2026-11-01T01:07:25.099863+00:00",
      "resume_eastern": "2026-10-31T21:07:25-04:00",
      "wait_seconds": 120.408185,
      "reason": "Insufficient available system commit",
      "returncode": 75,
      "checkpoint_done": 440,
      "checkpoint_t": 8.87739228055769e-07,
      "checkpoint_path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N2048_s5_l3\\checkpoint.npz",
      "last_progress_before_pause": {
        "job": "D2_N2048_s5_l3",
        "t": 1.1539908133299934e-06,
        "steps": 16608,
        "seconds": 1182.8481988999993
      },
      "attempt_id": "445fbc46ebde4bac9c4ee2e7d20c7fad",
      "pause_source": "job_results/445fbc46ebde4bac9c4ee2e7d20c7fad.json",
      "resume_source": "recovery_events.jsonl",
      "reason_source": "logs/D2_N2048_l3.log"
    },
    {
      "sequence": 20,
      "data": "D2",
      "N": 2048,
      "level": 3,
      "label": "D2_N2048_l3",
      "pause_utc": "2026-11-01T01:17:29.973948+00:00",
      "pause_eastern": "2026-10-31T21:17:29-04:00",
      "resume_utc": "2026-11-01T01:40:00.945660+00:00",
      "resume_eastern": "2026-10-31T21:40:00-04:00",
      "wait_seconds": 1350.971712,
      "reason": "Insufficient available system commit",
      "returncode": 75,
      "checkpoint_done": 526,
      "checkpoint_t": 6.984426041265846e-06,
      "checkpoint_path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N2048_s5_l3\\checkpoint.npz",
      "last_progress_before_pause": {
        "job": "D2_N2048_s5_l3",
        "t": 8.372541711638942e-06,
        "steps": 24688,
        "seconds": 1696.3271518000402
      },
      "attempt_id": "d796f23457fc47c7aa63f6f664487e1a",
      "pause_source": "job_results/d796f23457fc47c7aa63f6f664487e1a.json",
      "resume_source": "recovery_events.jsonl",
      "reason_source": "logs/D2_N2048_l3.log"
    },
    {
      "sequence": 21,
      "data": "D2",
      "N": 2048,
      "level": 3,
      "label": "D2_N2048_l3",
      "pause_utc": "2026-11-01T01:41:35.034016+00:00",
      "pause_eastern": "2026-10-31T21:41:35-04:00",
      "resume_utc": "2026-11-01T01:49:36.493803+00:00",
      "resume_eastern": "2026-10-31T21:49:36-04:00",
      "wait_seconds": 481.459787,
      "reason": "Insufficient available system commit",
      "returncode": 75,
      "checkpoint_done": 532,
      "checkpoint_t": 8.065266912841269e-06,
      "checkpoint_path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N2048_s5_l3\\checkpoint.npz",
      "last_progress_before_pause": {
        "job": "D2_N2048_s5_l3",
        "t": 9.39823805263955e-06,
        "steps": 25016,
        "seconds": 1754.4660606002435
      },
      "attempt_id": "042886e3ba72452e85a71510ec760971",
      "pause_source": "job_results/042886e3ba72452e85a71510ec760971.json",
      "resume_source": "recovery_events.jsonl",
      "reason_source": "logs/D2_N2048_l3.log"
    },
    {
      "sequence": 22,
      "data": "D2",
      "N": 4096,
      "level": 3,
      "label": "D2_N4096_l3",
      "pause_utc": "2026-11-01T02:47:06.981175+00:00",
      "pause_eastern": "2026-10-31T22:47:06-04:00",
      "resume_utc": "2026-11-01T02:50:07.584860+00:00",
      "resume_eastern": "2026-10-31T22:50:07-04:00",
      "wait_seconds": 180.603685,
      "reason": "Insufficient available system commit",
      "returncode": 75,
      "checkpoint_done": 409,
      "checkpoint_t": 4.2169650342858225e-07,
      "checkpoint_path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N4096_s5_l3\\checkpoint.npz",
      "last_progress_before_pause": {
        "job": "D2_N4096_s5_l3",
        "t": 5.462254996989518e-07,
        "steps": 12728,
        "seconds": 2384.4482144999783
      },
      "attempt_id": "551bd802e8674b6089d147bff94c1ece",
      "pause_source": "job_results/551bd802e8674b6089d147bff94c1ece.json",
      "resume_source": "recovery_events.jsonl",
      "reason_source": "logs/D2_N4096_l3.log"
    },
    {
      "sequence": 23,
      "data": "D2",
      "N": 4096,
      "level": 3,
      "label": "D2_N4096_l3",
      "pause_utc": "2026-11-01T03:14:02.515049+00:00",
      "pause_eastern": "2026-10-31T23:14:02-04:00",
      "resume_utc": "2026-11-01T03:14:34.008367+00:00",
      "resume_eastern": "2026-10-31T23:14:34-04:00",
      "wait_seconds": 31.493318,
      "reason": "Insufficient available system commit",
      "returncode": 75,
      "checkpoint_done": 463,
      "checkpoint_t": 1.54169868303097e-06,
      "checkpoint_path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N4096_s5_l3\\checkpoint.npz",
      "last_progress_before_pause": {
        "job": "D2_N4096_s5_l3",
        "t": 1.955015207184507e-06,
        "steps": 19224,
        "seconds": 3546.00573799992
      },
      "attempt_id": "e3c2d0b754ee426898b90a0af6ea1776",
      "pause_source": "job_results/e3c2d0b754ee426898b90a0af6ea1776.json",
      "resume_source": "recovery_events.jsonl",
      "reason_source": "logs/D2_N4096_l3.log"
    },
    {
      "sequence": 24,
      "data": "D2",
      "N": 4096,
      "level": 3,
      "label": "D2_N4096_l3",
      "pause_utc": "2026-11-01T03:14:36.315113+00:00",
      "pause_eastern": "2026-10-31T23:14:36-04:00",
      "resume_utc": "2026-11-01T03:15:36.809487+00:00",
      "resume_eastern": "2026-10-31T23:15:36-04:00",
      "wait_seconds": 60.494374,
      "reason": "Insufficient available system commit",
      "returncode": 75,
      "checkpoint_done": 463,
      "checkpoint_t": 1.54169868303097e-06,
      "checkpoint_path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N4096_s5_l3\\checkpoint.npz",
      "last_progress_before_pause": null,
      "attempt_id": "a527ee692af741079e325759f40db20d",
      "pause_source": "job_results/a527ee692af741079e325759f40db20d.json",
      "resume_source": "recovery_events.jsonl",
      "reason_source": "logs/D2_N4096_l3.log"
    },
    {
      "sequence": 25,
      "data": "D2",
      "N": 4096,
      "level": 3,
      "label": "D2_N4096_l3",
      "pause_utc": "2026-11-01T03:17:11.497332+00:00",
      "pause_eastern": "2026-10-31T23:17:11-04:00",
      "resume_utc": "2026-11-01T03:18:42.081080+00:00",
      "resume_eastern": "2026-10-31T23:18:42-04:00",
      "wait_seconds": 90.583748,
      "reason": "Insufficient available system commit",
      "returncode": 75,
      "checkpoint_done": 463,
      "checkpoint_t": 1.54169868303097e-06,
      "checkpoint_path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N4096_s5_l3\\checkpoint.npz",
      "last_progress_before_pause": {
        "job": "D2_N4096_s5_l3",
        "t": 1.755540751011815e-06,
        "steps": 18720,
        "seconds": 3217.146472299937
      },
      "attempt_id": "8b8177e859d8468fb55886bda066fbc1",
      "pause_source": "job_results/8b8177e859d8468fb55886bda066fbc1.json",
      "resume_source": "recovery_events.jsonl",
      "reason_source": "logs/D2_N4096_l3.log"
    },
    {
      "sequence": 26,
      "data": "D2",
      "N": 4096,
      "level": 3,
      "label": "D2_N4096_l3",
      "pause_utc": "2026-11-01T03:32:59.709842+00:00",
      "pause_eastern": "2026-10-31T23:32:59-04:00",
      "resume_utc": "2026-11-01T03:33:30.268096+00:00",
      "resume_eastern": "2026-10-31T23:33:30-04:00",
      "wait_seconds": 30.558254,
      "reason": "Insufficient available system commit",
      "returncode": 75,
      "checkpoint_done": 526,
      "checkpoint_t": 6.984426041265846e-06,
      "checkpoint_path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N4096_s5_l3\\checkpoint.npz",
      "last_progress_before_pause": {
        "job": "D2_N4096_s5_l3",
        "t": 7.4555444537936566e-06,
        "steps": 24368,
        "seconds": 3979.6456307999324
      },
      "attempt_id": "048044a4542b45d9864901f5ec32d6a8",
      "pause_source": "job_results/048044a4542b45d9864901f5ec32d6a8.json",
      "resume_source": "recovery_events.jsonl",
      "reason_source": "logs/D2_N4096_l3.log"
    }
  ],
  "controlled_validation": {
    "isolated": {
      "utc": "2026-10-31T19:16:03.264282+00:00",
      "passed": true,
      "checks": [
        "thread sleep request 0x80000001 and explicit release 0x80000000; display bit never set",
        "uncommitted crash output archived; committed checkpoint/block preserved",
        "abnormal child exit 91; next child resumed its checkpoint",
        "second simultaneous child refused with exit 73",
        "hard gate persisted and second supervisor invocation stayed paused",
        "no D4_256 initialization or trajectory"
      ],
      "production_data_used": false
    },
    "isolated_source": "report\\M1_unattended_validation_20261031\\validation.json",
    "controlled_events": [
      {
        "utc": "2026-10-31T19:17:11.798559+00:00",
        "kind": "supervisor_start",
        "pid": 15852,
        "watchdog_pid": 19972,
        "launch_in_this_watchdog": 1,
        "eastern": "2026-10-31T15:17:11-04:00"
      },
      {
        "utc": "2026-10-31T19:18:42.3751979Z",
        "kind": "controlled_child_exit_for_recovery_verification",
        "pid": 27108,
        "attempt_id": "1c7436f03cfb4e76a17a973d7ce49ded",
        "label": "D1_N4096_l1",
        "reason": "Verify supervisor resumes the committed production checkpoint after child exit",
        "eastern": "2026-10-31T15:18:42-04:00"
      },
      {
        "utc": "2026-10-31T19:18:43.147659+00:00",
        "kind": "job_restart_scheduled",
        "label": "D1_N4096_l1",
        "attempt_id": "1c7436f03cfb4e76a17a973d7ce49ded",
        "returncode": 4294967295,
        "restart_count": 1,
        "next_retry_seconds": 5,
        "resume": "last committed trajectory/checkpoint or completed diagnostic",
        "eastern": "2026-10-31T15:18:43-04:00"
      },
      {
        "utc": "2026-10-31T19:19:07.9838667Z",
        "kind": "controlled_supervisor_exit_for_watchdog_verification",
        "pid": 19240,
        "reason": "Verify local watchdog restarts supervision without a Codex turn; active numerical child may finish under its singleton lock",
        "eastern": "2026-10-31T15:19:07-04:00"
      },
      {
        "utc": "2026-10-31T19:19:11.970438+00:00",
        "kind": "supervisor_exit",
        "pid": 15852,
        "returncode": 4294967295,
        "eastern": "2026-10-31T15:19:11-04:00"
      },
      {
        "utc": "2026-10-31T19:19:11.970438+00:00",
        "kind": "supervisor_restart_scheduled",
        "returncode": 4294967295,
        "delay_seconds": 5,
        "eastern": "2026-10-31T15:19:11-04:00"
      },
      {
        "utc": "2026-10-31T19:19:16.975967+00:00",
        "kind": "supervisor_start",
        "pid": 13732,
        "watchdog_pid": 19972,
        "launch_in_this_watchdog": 2,
        "eastern": "2026-10-31T15:19:16-04:00"
      }
    ],
    "checkpoint_events": [
      {
        "utc": "2026-10-31T19:17:12.875814+00:00",
        "kind": "checkpoint_selected",
        "name": "D1",
        "N": 4096,
        "level": 1,
        "stages": 5,
        "done": 1006,
        "t": 0.21051614628958226,
        "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N4096_s5_l1\\checkpoint.npz",
        "eastern": "2026-10-31T15:17:12-04:00"
      },
      {
        "utc": "2026-10-31T19:18:48.749077+00:00",
        "kind": "checkpoint_selected",
        "name": "D1",
        "N": 4096,
        "level": 1,
        "stages": 5,
        "done": 1070,
        "t": 0.6984426041265835,
        "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N4096_s5_l1\\checkpoint.npz",
        "eastern": "2026-10-31T15:18:48-04:00"
      }
    ],
    "counted_as_production_pause": false,
    "uninterrupted_numerical_comparison_available": false,
    "evidence_scope": "Synthetic checkpoint/block and crash-recovery mechanics; controlled production child/supervisor exit. No saved paired uninterrupted-versus-resumed numerical comparison was found."
  },
  "saved_trajectory_checks": [
    {
      "data": "D1",
      "N": 1024,
      "level": 3,
      "outputs": 1085,
      "saved_block_indices_contiguous": true,
      "saved_times_equal_output_grid": true,
      "checkpoint_done": 1085,
      "final_checkpoint_t": 1.0,
      "final_checkpoint_matches_last_block": true,
      "max_final_checkpoint_block_difference": 0.0,
      "uninterrupted_comparison_available": false
    },
    {
      "data": "D1",
      "N": 2048,
      "level": 3,
      "outputs": 1085,
      "saved_block_indices_contiguous": true,
      "saved_times_equal_output_grid": true,
      "checkpoint_done": 1085,
      "final_checkpoint_t": 1.0,
      "final_checkpoint_matches_last_block": true,
      "max_final_checkpoint_block_difference": 0.0,
      "uninterrupted_comparison_available": false
    },
    {
      "data": "D1",
      "N": 4096,
      "level": 1,
      "outputs": 1085,
      "saved_block_indices_contiguous": true,
      "saved_times_equal_output_grid": true,
      "checkpoint_done": 1085,
      "final_checkpoint_t": 1.0,
      "final_checkpoint_matches_last_block": true,
      "max_final_checkpoint_block_difference": 0.0,
      "uninterrupted_comparison_available": false
    },
    {
      "data": "D2",
      "N": 1024,
      "level": 3,
      "outputs": 1085,
      "saved_block_indices_contiguous": true,
      "saved_times_equal_output_grid": true,
      "checkpoint_done": 1085,
      "final_checkpoint_t": 1.0,
      "final_checkpoint_matches_last_block": true,
      "max_final_checkpoint_block_difference": 0.0,
      "uninterrupted_comparison_available": false
    },
    {
      "data": "D2",
      "N": 2048,
      "level": 0,
      "outputs": 1085,
      "saved_block_indices_contiguous": true,
      "saved_times_equal_output_grid": true,
      "checkpoint_done": 1085,
      "final_checkpoint_t": 1.0,
      "final_checkpoint_matches_last_block": true,
      "max_final_checkpoint_block_difference": 0.0,
      "uninterrupted_comparison_available": false
    },
    {
      "data": "D2",
      "N": 2048,
      "level": 2,
      "outputs": 1085,
      "saved_block_indices_contiguous": true,
      "saved_times_equal_output_grid": true,
      "checkpoint_done": 1085,
      "final_checkpoint_t": 1.0,
      "final_checkpoint_matches_last_block": true,
      "max_final_checkpoint_block_difference": 0.0,
      "uninterrupted_comparison_available": false
    },
    {
      "data": "D2",
      "N": 2048,
      "level": 3,
      "outputs": 1085,
      "saved_block_indices_contiguous": true,
      "saved_times_equal_output_grid": true,
      "checkpoint_done": 1085,
      "final_checkpoint_t": 1.0,
      "final_checkpoint_matches_last_block": true,
      "max_final_checkpoint_block_difference": 0.0,
      "uninterrupted_comparison_available": false
    },
    {
      "data": "D2",
      "N": 4096,
      "level": 0,
      "outputs": 1085,
      "saved_block_indices_contiguous": true,
      "saved_times_equal_output_grid": true,
      "checkpoint_done": 1085,
      "final_checkpoint_t": 1.0,
      "final_checkpoint_matches_last_block": true,
      "max_final_checkpoint_block_difference": 0.0,
      "uninterrupted_comparison_available": false
    },
    {
      "data": "D2",
      "N": 4096,
      "level": 2,
      "outputs": 1085,
      "saved_block_indices_contiguous": true,
      "saved_times_equal_output_grid": true,
      "checkpoint_done": 1085,
      "final_checkpoint_t": 1.0,
      "final_checkpoint_matches_last_block": true,
      "max_final_checkpoint_block_difference": 0.0,
      "uninterrupted_comparison_available": false
    },
    {
      "data": "D2",
      "N": 4096,
      "level": 3,
      "outputs": 1085,
      "saved_block_indices_contiguous": true,
      "saved_times_equal_output_grid": true,
      "checkpoint_done": 1085,
      "final_checkpoint_t": 1.0,
      "final_checkpoint_matches_last_block": true,
      "max_final_checkpoint_block_difference": 0.0,
      "uninterrupted_comparison_available": false
    }
  ],
  "uninterrupted_comparison": "No saved paired uninterrupted-versus-resumed trajectory comparison found in the inspected validation sources; no new solver run was performed.",
  "job_end_codes": {
    "4294967295": 1,
    "73": 1,
    "0": 292,
    "75": 26
  },
  "numerical_stop_files": [],
  "external_validation_source_sha256": {
    "report\\M1_unattended_validation_20261031\\validation.json": "31608aaa98e62d542f2da07c88a34999209dbca442dd8b46ff00a533eb8c5e59",
    "m1\\validate_unattended.py": "b725d94bfe57c52ee65866e21180813c2c7ddbf7675c57a76b17d7d5367fa73b",
    "m1\\unattended_job.py": "565bb0068c0a55b08ddbc6503e9e6985d8ea2e2782308ba3997e4409b12dd382"
  }
}

==> anc/B3_W_scheme_seven_data/final_report/resource_pauses.csv <==
sequence,data,N,level,label,pause_utc,pause_eastern,resume_utc,resume_eastern,wait_seconds,reason,returncode,checkpoint_done,checkpoint_t,checkpoint_path,last_progress_before_pause,attempt_id,pause_source,resume_source,reason_source
1,D1,1024,3,D1_N1024_l3,2026-10-31T19:49:16.601949+00:00,2026-10-31T15:49:16-04:00,2026-10-31T19:49:46.997132+00:00,2026-10-31T15:49:46-04:00,30.395183,Insufficient available system commit,75,1040,0.39685026299204995,D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031\trajectories\D1_N1024_s5_l3\checkpoint.npz,"{""job"": ""D1_N1024_s5_l3"", ""t"": 0.454, ""steps"": 13544, ""seconds"": 452.68057919992134}",cdd08eacbb4a465b89d750230d491667,job_results/cdd08eacbb4a465b89d750230d491667.json,recovery_events.jsonl,logs/D1_N1024_l3.log
2,D1,2048,3,D1_N2048_l3,2026-10-31T19:52:02.167687+00:00,2026-10-31T15:52:02-04:00,2026-10-31T19:52:32.495705+00:00,2026-10-31T15:52:32-04:00,30.328018,Insufficient available system commit,75,99,2.4907654606720945e-10,D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031\trajectories\D1_N2048_s5_l3\checkpoint.npz,"{""job"": ""D1_N2048_s5_l3"", ""t"": 2.4907654606720945e-10, ""steps"": 960, ""seconds"": 60.5138055998832}",4a2471644a624c62bdefb9dda3901ed9,job_results/4a2471644a624c62bdefb9dda3901ed9.json,recovery_events.jsonl,logs/D1_N2048_l3.log
3,D2,2048,0,D2_N2048_l0,2026-10-31T21:07:54.600674+00:00,2026-10-31T17:07:54-04:00,2026-10-31T21:08:25.042704+00:00,2026-10-31T17:08:25-04:00,30.44203,Insufficient available system commit,75,354,1.1284025430963029e-07,D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031\trajectories\D2_N2048_s5_l0\checkpoint.npz,"{""job"": ""D2_N2048_s5_l0"", ""t"": 1.5555977201245572e-07, ""steps"": 891, ""seconds"": 124.06262480001897}",515d5c692fbb4ed28c76524df8ddb33b,job_results/515d5c692fbb4ed28c76524df8ddb33b.json,recovery_events.jsonl,logs/D2_N2048_l0.log
4,D2,2048,0,D2_N2048_l0,2026-10-31T21:16:07.796430+00:00,2026-10-31T17:16:07-04:00,2026-10-31T21:18:38.584495+00:00,2026-10-31T17:18:38-04:00,150.788065,Insufficient available system commit,75,482,2.4310695831668746e-06,D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031\trajectories\D2_N2048_s5_l0\checkpoint.npz,"{""job"": ""D2_N2048_s5_l0"", ""t"": 2.9184414028708917e-06, ""steps"": 2622, ""seconds"": 571.5342808999121}",99c06079c3004fd78dbd376c4481d671,job_results/99c06079c3004fd78dbd376c4481d671.json,recovery_events.jsonl,logs/D2_N2048_l0.log
5,D2,2048,0,D2_N2048_l0,2026-10-31T21:18:39.403511+00:00,2026-10-31T17:18:39-04:00,2026-10-31T21:22:39.805396+00:00,2026-10-31T17:22:39-04:00,240.401885,Insufficient available system commit,75,482,2.4310695831668746e-06,D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031\trajectories\D2_N2048_s5_l0\checkpoint.npz,,9f3c06e4393548d8aaf52d0010e6eb7e,job_results/9f3c06e4393548d8aaf52d0010e6eb7e.json,recovery_events.jsonl,logs/D2_N2048_l0.log
6,D2,4096,0,D2_N4096_l0,2026-10-31T21:35:30.736781+00:00,2026-10-31T17:35:30-04:00,2026-10-31T21:36:01.160820+00:00,2026-10-31T17:36:01-04:00,30.424039,Insufficient available system commit,75,548,1.1838192867844927e-05,D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031\trajectories\D2_N4096_s5_l0\checkpoint.npz,"{""job"": ""D2_N4096_s5_l0"", ""t"": 1.321513447259099e-05, ""steps"": 3240, ""seconds"": 571.9769109999761}",a0217c7ae47c4fba987b52c797b1338b,job_results/a0217c7ae47c4fba987b52c797b1338b.json,recovery_events.jsonl,logs/D2_N4096_l0.log
7,D2,2048,2,D2_N2048_l2,2026-10-31T22:44:19.949619+00:00,2026-10-31T18:44:19-04:00,2026-10-31T22:44:50.322203+00:00,2026-10-31T18:44:50-04:00,30.372584,Insufficient available system commit,75,304,3.4010948563633996e-08,D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031\trajectories\D2_N2048_s5_l2\checkpoint.npz,"{""job"": ""D2_N2048_s5_l2"", ""t"": 4.939260143863743e-08, ""steps"": 2116, ""seconds"": 151.0990100998897}",574e0965e241449ca7fec1f8446cda28,job_results/574e0965e241449ca7fec1f8446cda28.json,recovery_events.jsonl,logs/D2_N2048_l2.log
8,D2,4096,2,D2_N4096_l2,2026-10-31T23:43:29.183068+00:00,2026-10-31T19:43:29-04:00,2026-10-31T23:43:59.868563+00:00,2026-10-31T19:43:59-04:00,30.685495,Insufficient available system commit,75,578,2.431069583166875e-05,D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031\trajectories\D2_N4096_s5_l2\checkpoint.npz,"{""job"": ""D2_N4096_s5_l2"", ""t"": 2.431069583166875e-05, ""steps"": 13616, ""seconds"": 2217.29023579997}",2db1520d44c84e1492ab7ca25faab6c9,job_results/2db1520d44c84e1492ab7ca25faab6c9.json,recovery_events.jsonl,logs/D2_N4096_l2.log
9,D2,4096,2,D2_N4096_l2,2026-10-31T23:48:02.973294+00:00,2026-10-31T19:48:02-04:00,2026-10-31T23:48:33.356501+00:00,2026-10-31T19:48:33-04:00,30.383207,Insufficient available system commit,75,691,0.0003655943718992846,D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031\trajectories\D2_N4096_s5_l2\checkpoint.npz,"{""job"": ""D2_N4096_s5_l2"", ""t"": 0.0003655943718992846, ""steps"": 15244, ""seconds"": 2459.769593299832}",3f31e66285b546b88bba41368ad71309,job_results/3f31e66285b546b88bba41368ad71309.json,recovery_events.jsonl,logs/D2_N4096_l2.log
10,D2,4096,2,D2_N4096_l2,2026-10-31T23:51:06.780012+00:00,2026-10-31T19:51:06-04:00,2026-10-31T23:51:37.153676+00:00,2026-10-31T19:51:37-04:00,30.373664,Insufficient available system commit,75,840,0.008669608804598519,D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031\trajectories\D2_N4096_s5_l2\checkpoint.npz,"{""job"": ""D2_N4096_s5_l2"", ""t"": 0.008669608804598519, ""steps"": 16168, ""seconds"": 2612.076216499787}",0e258ab53be04a8da2f7fd444b47d58a,job_results/0e258ab53be04a8da2f7fd444b47d58a.json,recovery_events.jsonl,logs/D2_N4096_l2.log
11,D2,4096,2,D2_N4096_l2,2026-10-31T23:56:11.594060+00:00,2026-10-31T19:56:11-04:00,2026-10-31T23:56:42.038801+00:00,2026-10-31T19:56:42-04:00,30.444741,Insufficient available system commit,75,1036,0.3865515794648082,D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031\trajectories\D2_N4096_s5_l2\checkpoint.npz,"{""job"": ""D2_N4096_s5_l2"", ""t"": 0.498, ""steps"": 18060, ""seconds"": 2886.1537315000314}",8ea35e326604422980a218e453063724,job_results/8ea35e326604422980a218e453063724.json,recovery_events.jsonl,logs/D2_N4096_l2.log
12,D2,4096,2,D2_N4096_l2,2026-10-31T23:58:14.844768+00:00,2026-10-31T19:58:14-04:00,2026-10-31T23:58:45.233579+00:00,2026-10-31T19:58:45-04:00,30.388811,Insufficient available system commit,75,1052,0.5108969774506914,D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031\trajectories\D2_N4096_s5_l2\checkpoint.npz,"{""job"": ""D2_N4096_s5_l2"", ""t"": 0.668, ""steps"": 18468, ""seconds"": 2944.4171552998014}",8ead228927e54391b6c1ab87c1a42388,job_results/8ead228927e54391b6c1ab87c1a42388.json,recovery_events.jsonl,logs/D2_N4096_l2.log
13,D2,4096,2,D2_N4096_l2,2026-11-01T00:00:47.266974+00:00,2026-10-31T20:00:47-04:00,2026-11-01T00:02:47.656924+00:00,2026-10-31T20:02:47-04:00,120.38995,Insufficient available system commit,75,1080,0.8877392280557675,D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031\trajectories\D2_N4096_s5_l2\checkpoint.npz,"{""job"": ""D2_N4096_s5_l2"", ""t"": 0.972, ""steps"": 19140, ""seconds"": 3013.810570599977}",75cae8dcd7d345babe5d7469a0dc9738,job_results/75cae8dcd7d345babe5d7469a0dc9738.json,recovery_events.jsonl,logs/D2_N4096_l2.log
14,D2,1024,3,D2_N1024_l3,2026-11-01T00:10:04.591989+00:00,2026-10-31T20:10:04-04:00,2026-11-01T00:10:34.995989+00:00,2026-10-31T20:10:34-04:00,30.404,Insufficient available system commit,75,94,2.2086694439393288e-10,D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031\trajectories\D2_N1024_s5_l3\checkpoint.npz,"{""job"": ""D2_N1024_s5_l3"", ""t"": 2.2086694439393288e-10, ""steps"": 896, ""seconds"": 30.211561999982223}",5f54bcb2cc2b4e92aacb8425c106dc57,job_results/5f54bcb2cc2b4e92aacb8425c106dc57.json,recovery_events.jsonl,logs/D2_N1024_l3.log
15,D2,1024,3,D2_N1024_l3,2026-11-01T00:11:36.013004+00:00,2026-10-31T20:11:36-04:00,2026-11-01T00:15:06.503970+00:00,2026-10-31T20:15:06-04:00,210.490966,Insufficient available system commit,75,250,9.31388181738766e-09,D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031\trajectories\D2_N1024_s5_l3\checkpoint.npz,"{""job"": ""D2_N1024_s5_l3"", ""t"": 1.220626235158419e-08, ""steps"": 2632, ""seconds"": 90.56865340005606}",a8b8f9580a9f4e60bfe1f79ed2ba0508,job_results/a8b8f9580a9f4e60bfe1f79ed2ba0508.json,recovery_events.jsonl,logs/D2_N1024_l3.log
16,D2,1024,3,D2_N1024_l3,2026-11-01T00:18:08.324277+00:00,2026-10-31T20:18:08-04:00,2026-11-01T00:18:38.704622+00:00,2026-10-31T20:18:38-04:00,30.380345,Insufficient available system commit,75,362,1.36709089102801e-07,D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031\trajectories\D2_N1024_s5_l3\checkpoint.npz,"{""job"": ""D2_N1024_s5_l3"", ""t"": 1.5916197208049892e-07, ""steps"": 7184, ""seconds"": 262.84576770011336}",8325bf7a709545cbbfb0e12a6e38ea5e,job_results/8325bf7a709545cbbfb0e12a6e38ea5e.json,recovery_events.jsonl,logs/D2_N1024_l3.log
17,D2,1024,3,D2_N1024_l3,2026-11-01T00:23:10.977734+00:00,2026-10-31T20:23:10-04:00,2026-11-01T00:24:11.366953+00:00,2026-10-31T20:24:11-04:00,60.389219,Insufficient available system commit,75,426,6.34547381432935e-07,D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031\trajectories\D2_N1024_s5_l3\checkpoint.npz,"{""job"": ""D2_N1024_s5_l3"", ""t"": 7.005939853488573e-07, ""steps"": 13984, ""seconds"": 516.0106153001543}",37fb480665804910b3cf273778d97fbe,job_results/37fb480665804910b3cf273778d97fbe.json,recovery_events.jsonl,logs/D2_N1024_l3.log
18,D2,2048,3,D2_N2048_l3,2026-11-01T00:52:17.661707+00:00,2026-10-31T20:52:17-04:00,2026-11-01T00:57:18.657057+00:00,2026-10-31T20:57:18-04:00,300.99535,Insufficient available system commit,75,390,2.6758641201003155e-07,D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031\trajectories\D2_N2048_s5_l3\checkpoint.npz,"{""job"": ""D2_N2048_s5_l3"", ""t"": 3.5888191606575835e-07, ""steps"": 10608, ""seconds"": 789.1190913999453}",3562f804833b40be840a2065137e6a25,job_results/3562f804833b40be840a2065137e6a25.json,recovery_events.jsonl,logs/D2_N2048_l3.log
19,D2,2048,3,D2_N2048_l3,2026-11-01T01:05:24.691678+00:00,2026-10-31T21:05:24-04:00,2026-11-01T01:07:25.099863+00:00,2026-10-31T21:07:25-04:00,120.408185,Insufficient available system commit,75,440,8.87739228055769e-07,D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031\trajectories\D2_N2048_s5_l3\checkpoint.npz,"{""job"": ""D2_N2048_s5_l3"", ""t"": 1.1539908133299934e-06, ""steps"": 16608, ""seconds"": 1182.8481988999993}",445fbc46ebde4bac9c4ee2e7d20c7fad,job_results/445fbc46ebde4bac9c4ee2e7d20c7fad.json,recovery_events.jsonl,logs/D2_N2048_l3.log
20,D2,2048,3,D2_N2048_l3,2026-11-01T01:17:29.973948+00:00,2026-10-31T21:17:29-04:00,2026-11-01T01:40:00.945660+00:00,2026-10-31T21:40:00-04:00,1350.971712,Insufficient available system commit,75,526,6.984426041265846e-06,D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031\trajectories\D2_N2048_s5_l3\checkpoint.npz,"{""job"": ""D2_N2048_s5_l3"", ""t"": 8.372541711638942e-06, ""steps"": 24688, ""seconds"": 1696.3271518000402}",d796f23457fc47c7aa63f6f664487e1a,job_results/d796f23457fc47c7aa63f6f664487e1a.json,recovery_events.jsonl,logs/D2_N2048_l3.log
21,D2,2048,3,D2_N2048_l3,2026-11-01T01:41:35.034016+00:00,2026-10-31T21:41:35-04:00,2026-11-01T01:49:36.493803+00:00,2026-10-31T21:49:36-04:00,481.459787,Insufficient available system commit,75,532,8.065266912841269e-06,D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031\trajectories\D2_N2048_s5_l3\checkpoint.npz,"{""job"": ""D2_N2048_s5_l3"", ""t"": 9.39823805263955e-06, ""steps"": 25016, ""seconds"": 1754.4660606002435}",042886e3ba72452e85a71510ec760971,job_results/042886e3ba72452e85a71510ec760971.json,recovery_events.jsonl,logs/D2_N2048_l3.log
22,D2,4096,3,D2_N4096_l3,2026-11-01T02:47:06.981175+00:00,2026-10-31T22:47:06-04:00,2026-11-01T02:50:07.584860+00:00,2026-10-31T22:50:07-04:00,180.603685,Insufficient available system commit,75,409,4.2169650342858225e-07,D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031\trajectories\D2_N4096_s5_l3\checkpoint.npz,"{""job"": ""D2_N4096_s5_l3"", ""t"": 5.462254996989518e-07, ""steps"": 12728, ""seconds"": 2384.4482144999783}",551bd802e8674b6089d147bff94c1ece,job_results/551bd802e8674b6089d147bff94c1ece.json,recovery_events.jsonl,logs/D2_N4096_l3.log
23,D2,4096,3,D2_N4096_l3,2026-11-01T03:14:02.515049+00:00,2026-10-31T23:14:02-04:00,2026-11-01T03:14:34.008367+00:00,2026-10-31T23:14:34-04:00,31.493318,Insufficient available system commit,75,463,1.54169868303097e-06,D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031\trajectories\D2_N4096_s5_l3\checkpoint.npz,"{""job"": ""D2_N4096_s5_l3"", ""t"": 1.955015207184507e-06, ""steps"": 19224, ""seconds"": 3546.00573799992}",e3c2d0b754ee426898b90a0af6ea1776,job_results/e3c2d0b754ee426898b90a0af6ea1776.json,recovery_events.jsonl,logs/D2_N4096_l3.log
24,D2,4096,3,D2_N4096_l3,2026-11-01T03:14:36.315113+00:00,2026-10-31T23:14:36-04:00,2026-11-01T03:15:36.809487+00:00,2026-10-31T23:15:36-04:00,60.494374,Insufficient available system commit,75,463,1.54169868303097e-06,D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031\trajectories\D2_N4096_s5_l3\checkpoint.npz,,a527ee692af741079e325759f40db20d,job_results/a527ee692af741079e325759f40db20d.json,recovery_events.jsonl,logs/D2_N4096_l3.log
25,D2,4096,3,D2_N4096_l3,2026-11-01T03:17:11.497332+00:00,2026-10-31T23:17:11-04:00,2026-11-01T03:18:42.081080+00:00,2026-10-31T23:18:42-04:00,90.583748,Insufficient available system commit,75,463,1.54169868303097e-06,D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031\trajectories\D2_N4096_s5_l3\checkpoint.npz,"{""job"": ""D2_N4096_s5_l3"", ""t"": 1.755540751011815e-06, ""steps"": 18720, ""seconds"": 3217.146472299937}",8b8177e859d8468fb55886bda066fbc1,job_results/8b8177e859d8468fb55886bda066fbc1.json,recovery_events.jsonl,logs/D2_N4096_l3.log
26,D2,4096,3,D2_N4096_l3,2026-11-01T03:32:59.709842+00:00,2026-10-31T23:32:59-04:00,2026-11-01T03:33:30.268096+00:00,2026-10-31T23:33:30-04:00,30.558254,Insufficient available system commit,75,526,6.984426041265846e-06,D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031\trajectories\D2_N4096_s5_l3\checkpoint.npz,"{""job"": ""D2_N4096_s5_l3"", ""t"": 7.4555444537936566e-06, ""steps"": 24368, ""seconds"": 3979.6456307999324}",048044a4542b45d9864901f5ec32d6a8,job_results/048044a4542b45d9864901f5ec32d6a8.json,recovery_events.jsonl,logs/D2_N4096_l3.log


==> anc/B3_W_scheme_seven_data/final_report/scalar_metrics.csv <==
error,name,N,epsilon,quantity,metric,value,t_peak,time_difference,reference_bound,tail_bound,sampling_difference,accepted,tail_basis,accepted_local,C_emp,calibration_C,observed_over_prediction,gate_flags,failed_gates,quadrature_difference,initial_interval_bound
4.875364442847323e-05,D1,16,0.03125,linear,weighted_sup,4.875364442847323e-05,5.623413251903491e-06,8.010951062466614e-13,3.2942364238880204e-10,2.694623279234083e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.875367823743971e-05,D1,16,0.03125,nonlinear_discretization,weighted_sup,4.875367823743971e-05,5.623413251903491e-06,8.010951060299541e-13,3.2939206238035393e-10,2.6966773317095793e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.87541239805188e-05,D1,16,0.03125,total_linear_simulation,weighted_sup,4.87541239805188e-05,5.623413251903491e-06,8.010951060299541e-13,3.2939206238035393e-10,2.6956316561463182e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.311057562218149e-06,D1,16,0.03125,continuous_correction,weighted_sup,5.311057562218149e-06,0.01025173542813052,8.2046344564911e-18,1.518507478671555e-13,2.645882313831502e-33,9.151137558095551e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.0054385229437113845,0.005460436993184892,0.9959867590266387,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.309369730244424e-06,D1,16,0.03125,discrete_correction,weighted_sup,5.309369730244424e-06,0.01025173542813052,4.942772293718485e-16,0.0,2.7454107776983164e-33,8.479460771639849e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00543679460377029,0.005460078061064629,0.9957356914985572,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.5570527259088145e-09,D1,16,0.03125,ordering,weighted_sup,6.5570527259088145e-09,0.00016155980984398728,4.959990758589904e-16,1.518507478671555e-13,5.391293091529819e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.0658480532396648e-05,1.0658480532396648e-05,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.557139490913016e-09,D1,16,0.03125,quadratic,weighted_sup,6.557139490913016e-09,0.00016155980984398728,4.959993228490412e-16,1.5183078973520284e-13,2.0526345822977956e-36,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.009159449790436e-12,D1,16,0.03125,cubic_remainder,weighted_sup,1.009159449790436e-12,0.008669608804598519,5.075516475631296e-19,8.08259491312986e-17,5.393345720392272e-33,5.293453856577582e-15,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,5.2492395223481955e-08,5.2655341830324114e-08,0.9969054116604686,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.676661146398104e-06,D1,16,0.03125,linear,weighted_L4H,4.676661146398104e-06,,3.0112791811962305e-14,1.0826734528675626e-10,1.633645441305795e-33,,True,,True,0.00023755957835171697,0.00023755957835171697,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],6.7994335929142115e-09,9.323787164702228e-15
4.67664977772855e-06,D1,16,0.03125,nonlinear_discretization,weighted_L4H,4.67664977772855e-06,,3.011259265884895e-14,1.0830708052950853e-10,1.634890733547073e-33,,True,,True,0.00023755900085930067,0.00023755900085930067,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],6.8009604673179995e-09,9.323855774370955e-15
9.353310924126654e-06,D1,16,0.03125,theorem_4_1_i_sum,weighted_L4H,9.353310924126654e-06,,6.022538447081126e-14,2.165744258162648e-10,3.268536174852868e-33,,True,,True,0.00047511857921101765,0.00047511857921101765,1.0,,[],1.3600394060232211e-08,1.8647642939073183e-14
0.00019501457771389292,D1,16,0.125,linear,weighted_sup,0.00019501457771389292,5.623413251903491e-06,3.2043804249866455e-12,1.3176945695552081e-09,1.0778493116936332e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00019501511864238394,D1,16,0.125,nonlinear_discretization,weighted_sup,0.00019501511864238394,5.623413251903491e-06,3.2043804196632807e-12,1.3171890993366562e-09,1.0811426192826291e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00019502416984337303,D1,16,0.125,total_linear_simulation,weighted_sup,0.00019502416984337303,5.623413251903491e-06,3.2043804196632807e-12,1.3171890993366562e-09,1.0794660650832903e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.504530774551578e-05,D1,16,0.125,continuous_correction,weighted_sup,8.504530774551578e-05,0.01025173542813052,1.3129469683939836e-16,2.430567785609274e-12,1.059566328157364e-32,1.672697999616148e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00544289969571301,0.005460436993184892,0.9967882978058771,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.501831043477239e-05,D1,16,0.125,discrete_correction,weighted_sup,8.501831043477239e-05,0.01025173542813052,7.908406839040192e-15,0.0,1.0994225950533612e-32,1.5650672688044347e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.005441171867825433,0.005460078061064629,0.9965373767503408,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.0490867782088914e-07,D1,16,0.125,ordering,weighted_sup,1.0490867782088914e-07,0.00016155980984398728,7.935963063953791e-15,2.430567785609274e-12,2.1589889232107253e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.0658057314142229e-05,1.0658480532396648e-05,0.9999602928153659,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.0491423185460825e-07,D1,16,0.125,quadratic,weighted_sup,1.0491423185460825e-07,0.00016155980984398728,7.935989165584659e-15,2.4292926357632454e-12,3.284215331676473e-35,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.462457954982733e-11,D1,16,0.125,cubic_remainder,weighted_sup,6.462457954982733e-11,0.008669608804598519,3.248363012136614e-17,5.182609471508906e-15,2.1622731293906493e-32,3.304688479930963e-13,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,5.2523584286924034e-08,5.2655341830324114e-08,0.9974977364343269,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.8706644585592415e-05,D1,16,0.125,linear,weighted_L4H,1.8706644585592415e-05,,1.2045116724784922e-13,4.3306938114702505e-10,6.53458176522318e-33,,True,,True,0.00023755957835171697,0.00023755957835171697,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],2.7197734371656846e-08,3.729514865880891e-14
1.870646384084104e-05,D1,16,0.125,nonlinear_discretization,weighted_L4H,1.870646384084104e-05,,1.204479250935919e-13,4.337066406887016e-10,6.554547810091279e-33,,True,,True,0.00023755728303644923,0.00023755900085930067,0.9999927688580722,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],2.7222130899464233e-08,3.7296232860981396e-14
3.7413108426433456e-05,D1,16,0.125,theorem_4_1_i_sum,weighted_L4H,3.7413108426433456e-05,,2.408990923414411e-13,8.667760218357266e-10,1.308912957531446e-32,,True,,True,0.0004751168613881662,0.00047511857921101765,0.9999963844334306,,[],5.441986527112108e-08,7.45913815197903e-14
0.0007800583108555717,D1,16,0.5,linear,weighted_sup,0.0007800583108555717,5.623413251903491e-06,1.2817521699946582e-11,5.2707782782208326e-09,4.3113972467745327e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0007800669647528732,D1,16,0.5,nonlinear_discretization,weighted_sup,0.0007800669647528732,5.623413251903491e-06,1.2817521634739317e-11,5.262678643435218e-09,4.364531181148404e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0013723299638019235,D1,16,0.5,total_linear_simulation,weighted_sup,0.0013723299638019235,0.009882349901727774,1.2817521634739317e-11,5.262678643435218e-09,4.337481833997859e-32,3.020606297639977e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.001365109248296223,D1,16,0.5,continuous_correction,weighted_sup,0.001365109248296223,0.01025173542813052,2.101879199460906e-15,3.89497334369363e-11,4.2578828862941584e-32,4.021216207547411e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.005460436993184892,0.005460436993184892,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0013646778110389314,D1,16,0.5,discrete_correction,weighted_sup,0.0013646778110389314,0.01025173542813052,1.2652832557643448e-13,0.0,4.4180335105666336e-32,3.847972686189371e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.005458711244155726,0.005460078061064629,0.9997496708117325,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.6782719765777788e-06,D1,16,0.5,ordering,weighted_sup,1.6782719765777788e-06,0.00016155980984398728,1.2696928173683444e-13,3.89497334369363e-11,8.675916396860792e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.0656362804433263e-05,1.0658480532396648e-05,0.9998013105191731,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.678627709673732e-06,D1,16,0.5,quadratic,weighted_sup,1.678627709673732e-06,0.00016155980984398728,1.2697582664935454e-13,3.8868682172211926e-11,5.254744530682357e-34,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.146348347589712e-09,D1,16,0.5,cubic_remainder,weighted_sup,4.146348347589712e-09,0.00887739228055769,2.0789235735720407e-15,3.342267149876569e-13,8.728463695739577e-32,1.9576224164731717e-11,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,5.2655341830324114e-08,5.2655341830324114e-08,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.482657834236966e-05,D1,16,0.5,linear,weighted_L4H,7.482657834236966e-05,,4.818046689913969e-13,1.7322775245881002e-09,2.613832706089272e-32,,True,,True,0.00023755957835171697,0.00023755957835171697,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.0879093748662738e-07,1.4918059463523564e-13
7.482376019862044e-05,D1,16,0.5,nonlinear_discretization,weighted_L4H,7.482376019862044e-05,,4.817505197868444e-13,1.7425702348218373e-09,2.64604574690186e-32,,True,,True,0.00023755063130301277,0.00023755900085930067,0.9999647685153683,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.091791395379019e-07,1.491974539790178e-13
0.0001496503385409901,D1,16,0.5,theorem_4_1_i_sum,weighted_L4H,0.0001496503385409901,,9.635551887782413e-13,3.4748477594099375e-09,5.259878452991132e-32,,True,,True,0.0004751102096547297,0.00047511857921101765,0.9999823842790955,,[],2.1797007702452928e-07,2.9837804861425343e-13
6.20136684326614e-06,D1,32,0.03125,linear,weighted_sup,6.20136684326614e-06,9.313881817387647e-07,3.0698021192446874e-12,3.2942364238880204e-10,2.6570696789840246e-33,3.0249978257315026e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.201368938132287e-06,D1,32,0.03125,nonlinear_discretization,weighted_sup,6.201368938132287e-06,9.313881817387647e-07,3.0697685399452704e-12,3.2939206238035393e-10,2.6590955900338506e-33,3.025270030418001e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.2013730450718445e-06,D1,32,0.03125,total_linear_simulation,weighted_sup,6.2013730450718445e-06,9.313881817387647e-07,3.0698020920965697e-12,3.2939206238035393e-10,2.65807805589626e-33,3.02536256163293e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.311057562218149e-06,D1,32,0.03125,continuous_correction,weighted_sup,5.311057562218149e-06,0.01025173542813052,8.2046344564911e-18,1.518507478671555e-13,2.645882313831502e-33,9.151137558095551e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.0054385229437113845,0.005460436993184892,0.9959867590266387,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.3107065578940625e-06,D1,32,0.03125,discrete_correction,weighted_sup,5.3107065578940625e-06,0.01025173542813052,1.1793886989140717e-15,0.0,2.6702754357724593e-33,8.989513537586199e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00543816351528352,0.005460078061064629,0.9959864043085062,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.75638553033155e-10,D1,32,0.03125,ordering,weighted_sup,6.75638553033155e-10,0.00016562684263396352,1.1799287846412275e-15,1.518507478671555e-13,5.316157749603963e-33,2.544606121608948e-12,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.2327434666463876e-06,1.0658480532396648e-05,0.11565846209499009,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.7565034614817e-10,D1,32,0.03125,quadratic,weighted_sup,6.7565034614817e-10,0.00016562684263396352,1.1799438285113066e-15,1.5183078973520284e-13,2.024512435152173e-36,2.544197479620966e-12,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.542549289871622e-13,D1,32,0.03125,cubic_remainder,weighted_sup,2.542549289871622e-13,0.008669608804598519,6.157178879311135e-19,8.08259491312986e-17,5.3181822563192695e-33,1.8539271593466396e-15,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.4844912619718297e-08,5.2655341830324114e-08,0.2819260516350715,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.484203391751135e-07,D1,32,0.03125,linear,weighted_L4H,5.484203391751135e-07,,2.461168564549555e-13,1.0826734528675626e-10,1.610878151968576e-33,,True,,True,3.126956653908472e-05,0.00023755957835171697,0.13162831301539357,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.276522678816815e-09,5.78166014932172e-12
5.484109077112241e-07,D1,32,0.03125,nonlinear_discretization,weighted_L4H,5.484109077112241e-07,,2.4610559771350303e-13,1.0830708052950853e-10,1.6121063831564178e-33,,True,,True,3.1269028780423006e-05,0.00023755900085930067,0.13162636931169258,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.276636690675478e-09,5.781958443726678e-12
1.0968312468863377e-06,D1,32,0.03125,theorem_4_1_i_sum,weighted_L4H,1.0968312468863377e-06,,4.922224541684586e-13,2.165744258162648e-10,3.222984535124994e-33,,True,,True,6.253859531950772e-05,0.00047511857921101765,0.13162734116472433,,[],2.553159369492293e-09,1.1563618593048398e-11
2.480546737306456e-05,D1,32,0.125,linear,weighted_sup,2.480546737306456e-05,9.313881817387647e-07,1.227920847697875e-11,1.3176945695552081e-09,1.0628278715936098e-32,1.209999130292601e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.4805500890855496e-05,D1,32,0.125,nonlinear_discretization,weighted_sup,2.4805500890855496e-05,9.313881817387647e-07,1.2278670315227387e-11,1.3171890993366562e-09,1.0660760601249364e-32,1.2104346580308782e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.550486687797751e-05,D1,32,0.125,total_linear_simulation,weighted_sup,8.550486687797751e-05,0.009843133202303697,1.2279207862034465e-11,1.3171890993366562e-09,1.0644446249832668e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.504530774551578e-05,D1,32,0.125,continuous_correction,weighted_sup,8.504530774551578e-05,0.01025173542813052,1.3129469683939836e-16,2.430567785609274e-12,1.059566328157364e-32,1.672697999616148e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00544289969571301,0.005460436993184892,0.9967882978058771,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.503969319998836e-05,D1,32,0.125,discrete_correction,weighted_sup,8.503969319998836e-05,0.01025173542813052,1.8869488050205692e-14,0.0,1.069334595795617e-32,1.6467967662485775e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.005442540364799255,0.005460078061064629,0.9967880136384067,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.0809650711871068e-08,D1,32,0.125,ordering,weighted_sup,1.0809650711871068e-08,0.00016562684263396352,1.887812883908441e-14,2.430567785609274e-12,2.1289009239529806e-32,4.0733300987280945e-11,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.2326789072320948e-06,1.0658480532396648e-05,0.11565240500138312,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.081040553837072e-08,D1,32,0.125,quadratic,weighted_sup,1.081040553837072e-08,0.00016562684263396352,1.8879101256180905e-14,2.4292926357632454e-12,3.239219896243477e-35,4.0707159673935454e-11,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.6282825458676994e-11,D1,32,0.125,cubic_remainder,weighted_sup,1.6282825458676994e-11,0.008669608804598519,3.940273595524654e-17,5.182609471508906e-15,2.132140134697472e-32,1.2113825697803893e-13,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.4854500688730334e-08,5.2655341830324114e-08,0.2821081427331206,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.193681356700454e-06,D1,32,0.125,linear,weighted_L4H,2.193681356700454e-06,,9.84467425819822e-13,4.3306938114702505e-10,6.443512607874304e-33,,True,,True,3.126956653908472e-05,0.00023755957835171697,0.13162831301539357,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],5.10609071526726e-09,2.312664059728688e-11
2.1935305819267516e-06,D1,32,0.125,nonlinear_discretization,weighted_L4H,2.1935305819267516e-06,,9.842873849484489e-13,4.337066406887016e-10,6.463205113418945e-33,,True,,True,3.1267417338242805e-05,0.00023755900085930067,0.13161958597713413,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],5.1079141786361525e-09,2.313140973074607e-11
4.387211938627205e-06,D1,32,0.125,theorem_4_1_i_sum,weighted_L4H,4.387211938627205e-06,,1.968754810768271e-12,8.667760218357266e-10,1.290671772129325e-32,,True,,True,6.253698387732752e-05,0.00047511857921101765,0.13162394950156758,,[],1.0214004893903412e-08,4.625805032803295e-11
9.922186949225824e-05,D1,32,0.5,linear,weighted_sup,9.922186949225824e-05,9.313881817387647e-07,4.9116833907915e-11,5.2707782782208326e-09,4.2513114863744393e-32,4.839996521170404e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
9.922240577259815e-05,D1,32,0.5,nonlinear_discretization,weighted_sup,9.922240577259815e-05,9.313881817387647e-07,4.9108168939233905e-11,5.262678643435218e-09,4.3037175200234405e-32,4.8469649803364965e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.001366476822014162,D1,32,0.5,total_linear_simulation,weighted_sup,0.001366476822014162,0.01025173542813052,4.91168208971295e-11,5.262678643435218e-09,4.277396073597766e-32,5.256406341398387e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.001365109248296223,D1,32,0.5,continuous_correction,weighted_sup,0.001365109248296223,0.01025173542813052,2.101879199460906e-15,3.89497334369363e-11,4.2578828862941584e-32,4.021216207547411e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.005460436993184892,0.005460436993184892,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0013650195152661573,D1,32,0.5,discrete_correction,weighted_sup,0.0013650195152661573,0.01025173542813052,3.018628557612337e-13,0.0,4.2971340890414645e-32,3.979510547935834e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.005460078061064629,0.005460078061064629,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.729181625453294e-07,D1,32,0.5,ordering,weighted_sup,1.729181625453294e-07,0.00016562684263396352,3.0200106660942963e-13,3.89497334369363e-11,8.555016975335623e-32,6.529845868905945e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.2324205548385343e-06,1.0658480532396648e-05,0.1156281658621573,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.7296648861393153e-07,D1,32,0.5,quadratic,weighted_sup,1.7296648861393153e-07,0.00016562684263396352,3.020656200988945e-13,3.8868682172211926e-11,5.182751833989563e-34,6.513145547829673e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.0447843277959103e-09,D1,32,0.5,cubic_remainder,weighted_sup,1.0447843277959103e-09,0.008669608804598519,2.5209086131625466e-15,3.342267149876569e-13,8.606844347247478e-32,8.392705522668094e-12,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.489275229386388e-08,5.2655341830324114e-08,0.2828345952411455,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.774725426801816e-06,D1,32,0.5,linear,weighted_L4H,8.774725426801816e-06,,3.937869703279288e-12,1.7322775245881002e-09,2.577405043149722e-32,,True,,True,3.126956653908472e-05,0.00023755957835171697,0.13162831301539357,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],2.042436286106904e-08,9.250656238914752e-11
8.772321258455863e-06,D1,32,0.5,nonlinear_discretization,weighted_L4H,8.772321258455863e-06,,3.93499494416184e-12,1.7425702348218373e-09,2.60917678602279e-32,,True,,True,3.1260999057094305e-05,0.00023755900085930067,0.131592568347302,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],2.0453491696278883e-08,9.258263949694999e-11
1.7547046685257676e-05,D1,32,0.5,theorem_4_1_i_sum,weighted_L4H,1.7547046685257676e-05,,7.872864647441128e-12,3.4748477594099375e-09,5.186581829172512e-32,,True,,True,6.253056559617901e-05,0.00047511857921101765,0.13161044070307107,,[],4.087785455734792e-08,1.850892018860975e-10
8.051092644978904e-07,D1,64,0.03125,linear,weighted_sup,8.051092644978904e-07,1.4342298087573816e-07,2.9562288934165906e-11,3.2942364238880204e-10,2.647911366498749e-33,1.5987840714211272e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.051092534897592e-07,D1,64,0.03125,nonlinear_discretization,weighted_sup,8.051092534897592e-07,1.4342298087573816e-07,2.9561554697925064e-11,3.2939206238035393e-10,2.6499303978606206e-33,1.5987495199741796e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.339271357280754e-06,D1,64,0.03125,total_linear_simulation,weighted_sup,5.339271357280754e-06,0.009843133202303697,2.9562288926576614e-11,3.2939206238035393e-10,2.6489197434109848e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.311057562218149e-06,D1,64,0.03125,continuous_correction,weighted_sup,5.311057562218149e-06,0.01025173542813052,8.2046344564911e-18,1.518507478671555e-13,2.645882313831502e-33,9.151137558095551e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.0054385229437113845,0.005460436993184892,0.9959867590266387,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.310974451096749e-06,D1,64,0.03125,discrete_correction,weighted_sup,5.310974451096749e-06,0.01025173542813052,8.645714754267838e-15,0.0,2.6519519311132574e-33,9.111204358678676e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.005438437837923071,0.005460078061064629,0.9960366458318842,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.6380161306722439e-10,D1,64,0.03125,ordering,weighted_sup,1.6380161306722439e-10,0.003568322153710626,8.64579375856286e-15,1.518507478671555e-13,5.297834244944761e-33,6.597111174464852e-13,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,3.3546570356167554e-07,1.0658480532396648e-05,0.031474064482458014,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.6380131878103385e-10,D1,64,0.03125,quadratic,weighted_sup,1.6380131878103385e-10,0.003568322153710626,8.645929343218799e-15,1.5183078973520284e-13,2.0176374604474355e-36,6.568202427178498e-13,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.362985198931755e-14,D1,64,0.03125,cubic_remainder,weighted_sup,6.362985198931755e-14,0.008461825328639346,1.800251327565878e-18,8.08259491312986e-17,5.2998518766853626e-33,3.3891441494642275e-16,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,4.170045979971915e-09,5.2655341830324114e-08,0.07919511743764605,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
9.663849253604407e-08,D1,64,0.03125,linear,weighted_L4H,9.663849253604407e-08,,1.8544339539269734e-12,1.0826734528675626e-10,1.6053258227962854e-33,,False,,False,6.18486352230682e-06,0.00023755957835171697,0.026034999578715655,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",2.8022045682371875e-12,1.0397926381909535e-09
9.663338556566145e-08,D1,64,0.03125,nonlinear_discretization,weighted_L4H,9.663338556566145e-08,,1.8543937348015457e-12,1.0830708052950853e-10,1.6065498830965117e-33,,False,,False,6.184536676202333e-06,0.00023755900085930067,0.026033687015989997,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",2.80257439348928e-12,1.0399540168948993e-09
1.9327187810170552e-07,D1,64,0.03125,theorem_4_1_i_sum,weighted_L4H,1.9327187810170552e-07,,3.708827688728519e-12,2.165744258162648e-10,3.211875705892797e-33,,False,,False,1.2369400198509153e-05,0.00047511857921101765,0.026034343298150516,,"[""linear:initial_interval_bound"", ""nonlinear_discretization:initial_interval_bound""]",5.6047789617264675e-12,2.0797466550858527e-09
3.2204370579915615e-06,D1,64,0.125,linear,weighted_sup,3.2204370579915615e-06,1.4342298087573816e-07,1.1824915573666362e-10,1.3176945695552081e-09,1.0591645465994995e-32,6.395136285684509e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.220436881861064e-06,D1,64,0.125,nonlinear_discretization,weighted_sup,3.220436881861064e-06,1.4342298087573816e-07,1.182374012269418e-10,1.3171890993366562e-09,1.0624017049478738e-32,6.394583463160151e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.513347377282083e-05,D1,64,0.125,total_linear_simulation,weighted_sup,8.513347377282083e-05,0.01,1.1824915573569207e-10,1.3171890993366562e-09,1.0607812999891567e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.504530774551578e-05,D1,64,0.125,continuous_correction,weighted_sup,8.504530774551578e-05,0.01025173542813052,1.3129469683939836e-16,2.430567785609274e-12,1.059566328157364e-32,1.672697999616148e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00544289969571301,0.005460436993184892,0.9967882978058771,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.504397832109317e-05,D1,64,0.125,discrete_correction,weighted_sup,8.504397832109317e-05,0.01025173542813052,1.3832491589730375e-13,0.0,1.0619969156241656e-32,1.6662983219709613e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.005442814612549963,0.005460078061064629,0.9968382414460756,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.620838226044761e-09,D1,64,0.125,ordering,weighted_sup,2.620838226044761e-09,0.003568322153710626,1.3832617998883994e-13,2.430567785609274e-12,2.1215632437815292e-32,1.0694119556409757e-11,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,3.354672929337294e-07,1.0658480532396648e-05,0.03147421360052874,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.6208211004965416e-09,D1,64,0.125,quadratic,weighted_sup,2.6208211004965416e-09,0.003568322153710626,1.3833486949150079e-13,2.4292926357632454e-12,3.2282199367158967e-35,1.0509123883485597e-11,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.074682373189798e-12,D1,64,0.125,cubic_remainder,weighted_sup,4.074682373189798e-12,0.008461825328639346,1.1521080827685529e-16,5.182609471508906e-15,2.124791454566492e-32,2.2014006821997327e-14,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,4.172474750146353e-09,5.2655341830324114e-08,0.07924124324539913,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.8655397014417626e-07,D1,64,0.125,linear,weighted_L4H,3.8655397014417626e-07,,7.417735815707894e-12,4.3306938114702505e-10,6.421303291185142e-33,,False,,False,6.18486352230682e-06,0.00023755957835171697,0.026034999578715655,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",1.120881827294875e-11,4.159170552763814e-09
3.86472263231956e-07,D1,64,0.125,nonlinear_discretization,weighted_L4H,3.86472263231956e-07,,7.417092121951605e-12,4.337066406887016e-10,6.44092892501441e-33,,False,,False,6.183556211711296e-06,0.00023755900085930067,0.026029559769758577,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",1.121473189784451e-11,4.16175325500971e-09
7.730262333761322e-07,D1,64,0.125,theorem_4_1_i_sum,weighted_L4H,7.730262333761322e-07,,1.4834827937659498e-11,8.667760218357266e-10,1.286223221619955e-32,,False,,False,1.2368419734018115e-05,0.00047511857921101765,0.026032279677543076,,"[""linear:initial_interval_bound"", ""nonlinear_discretization:initial_interval_bound""]",2.242355017079326e-11,8.320923807773524e-09
1.2881748231966246e-05,D1,64,0.5,linear,weighted_sup,1.2881748231966246e-05,1.4342298087573816e-07,4.729966229466545e-10,5.2707782782208326e-09,4.236658186397998e-32,2.5580545142738035e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.28817454138527e-05,D1,64,0.5,nonlinear_discretization,weighted_sup,1.28817454138527e-05,1.4342298087573816e-07,4.728081224929844e-10,5.262678643435218e-09,4.2888862712453765e-32,2.557170002251462e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0013654316435386434,D1,64,0.5,total_linear_simulation,weighted_sup,0.0013654316435386434,0.01025173542813052,4.729966231269172e-10,5.262678643435218e-09,4.2627427736213255e-32,3.147749780463196e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.001365109248296223,D1,64,0.5,continuous_correction,weighted_sup,0.001365109248296223,0.01025173542813052,2.101879199460906e-15,3.89497334369363e-11,4.2578828862941584e-32,4.021216207547411e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.005460436993184892,0.005460436993184892,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0013650880006928917,D1,64,0.5,discrete_correction,weighted_sup,0.0013650880006928917,0.01025173542813052,2.2127784381152702e-12,0.0,4.2676495402858455e-32,4.010910678265908e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.005460352002771567,0.005460078061064629,1.0000501717564976,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.19337955419035e-08,D1,64,0.5,ordering,weighted_sup,4.19337955419035e-08,0.003568322153710626,2.2127986634945745e-12,3.89497334369363e-11,8.525532426580003e-32,1.799802343066435e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,3.35470364335228e-07,1.0658480532396648e-05,0.03147450176557152,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.1933137607944666e-08,D1,64,0.5,quadratic,weighted_sup,4.1933137607944666e-08,0.003568322153710626,2.2133579118640126e-12,3.8868682172211926e-11,5.165151898745435e-34,1.6814598213576955e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.614158356410753e-10,D1,64,0.5,cubic_remainder,weighted_sup,2.614158356410753e-10,0.008669608804598519,7.372129578728884e-15,3.342267149876569e-13,8.577183799139404e-32,1.5234806900446175e-12,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,4.1826533702572045e-09,5.2655341830324114e-08,0.079434549750628,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.546215880576705e-06,D1,64,0.5,linear,weighted_L4H,1.546215880576705e-06,,2.9670943262831574e-11,1.7322775245881002e-09,2.5685213164740566e-32,,False,,False,6.18486352230682e-06,0.00023755957835171697,0.026034999578715655,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",4.4835273091795e-11,1.6636682211055256e-08
1.5449088673699479e-06,D1,64,0.5,nonlinear_discretization,weighted_L4H,1.5449088673699479e-06,,2.9660631491265306e-11,1.7425702348218373e-09,2.6001851758998184e-32,,False,,False,6.1796354694797915e-06,0.00023755900085930067,0.02601305548148778,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",4.492966122529055e-11,1.6678046565636076e-08
3.091124747946653e-06,D1,64,0.5,theorem_4_1_i_sum,weighted_L4H,3.091124747946653e-06,,5.933157475409689e-11,3.4748477594099375e-09,5.168706492373875e-32,,False,,False,1.2364498991786612e-05,0.00047511857921101765,0.026024027543437914,,"[""linear:initial_interval_bound"", ""nonlinear_discretization:initial_interval_bound""]",8.976493431708555e-11,3.331472877669133e-08
1.0931840062455497e-07,D1,128,0.03125,linear,weighted_sup,1.0931840062455497e-07,0.001272524545395956,3.782068801246011e-10,3.2942364238880204e-10,2.6456358419061606e-33,7.430054262415643e-10,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
1.0930730719358536e-07,D1,128,0.03125,nonlinear_discretization,weighted_sup,1.0930730719358536e-07,0.001272524545395956,3.78207475179895e-10,3.2939206238035393e-10,2.6476531628612807e-33,7.413140665560711e-10,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
5.316513679906532e-06,D1,128,0.03125,total_linear_simulation,weighted_sup,5.316513679906532e-06,0.01,3.7820688012384247e-10,3.2939206238035393e-10,2.646644218818396e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.311057562218149e-06,D1,128,0.03125,continuous_correction,weighted_sup,5.311057562218149e-06,0.01025173542813052,8.2046344564911e-18,1.518507478671555e-13,2.645882313831502e-33,9.151137558095551e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.0054385229437113845,0.005460436993184892,0.9959867590266387,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.311037179646416e-06,D1,128,0.03125,discrete_correction,weighted_sup,5.311037179646416e-06,0.01025173542813052,1.1865494855058431e-14,0.0,2.647399171520114e-33,9.141206384915722e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00543850207195793,0.005460078061064629,0.99604841013894,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.091866020070086e-11,D1,128,0.03125,ordering,weighted_sup,4.091866020070086e-11,0.003568322153710626,1.1865505826912588e-14,1.518507478671555e-13,5.293281485351616e-33,1.569582455494803e-13,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,9.40639091567696e-08,1.0658480532396648e-05,0.008825264433411556,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.091849782178323e-11,D1,128,0.03125,quadratic,weighted_sup,4.091849782178323e-11,0.003568322153710626,1.1865541128265086e-14,1.5183078973520284e-13,2.0159282255187888e-36,1.5622264169345696e-13,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.591064800498687e-14,D1,128,0.03125,cubic_remainder,weighted_sup,1.591064800498687e-14,0.008461825328639346,3.0006978259976794e-19,8.08259491312986e-17,5.2952974078572884e-33,7.999105031744212e-17,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.1704138825470444e-09,5.2655341830324114e-08,0.0222278280201574,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.3205043635770955e-08,D1,128,0.03125,linear,weighted_L4H,2.3205043635770955e-08,,1.1844594778513466e-11,1.0826734528675626e-10,1.603946260611876e-33,,False,,False,1.666993971873014e-06,0.00023755957835171697,0.007017161688193263,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",4.954811627655897e-15,2.180599912541526e-08
2.32036801076501e-08,D1,128,0.03125,nonlinear_discretization,weighted_L4H,2.32036801076501e-08,,1.1844615798983552e-11,1.0830708052950853e-10,1.605169283958917e-33,,False,,False,1.6668960193246965e-06,0.00023755900085930067,0.007016766417164512,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",5.014315989985532e-15,2.1807175835643194e-08
4.6408723743421055e-08,D1,128,0.03125,theorem_4_1_i_sum,weighted_L4H,4.6408723743421055e-08,,2.3689210577497018e-11,2.165744258162648e-10,3.209115544570793e-33,,False,,False,3.3338899911977104e-06,0.00047511857921101765,0.007016964052919107,,"[""linear:initial_interval_bound"", ""nonlinear_discretization:initial_interval_bound""]",9.969127617641429e-15,4.3613174961058455e-08
4.372736024982199e-07,D1,128,0.125,linear,weighted_sup,4.372736024982199e-07,0.001272524545395956,1.5128275204984044e-09,1.3176945695552081e-09,1.0582543367624642e-32,2.972021704966257e-09,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
4.370960437072926e-07,D1,128,0.125,nonlinear_discretization,weighted_sup,4.370960437072926e-07,0.001272524545395956,1.5128370420854784e-09,1.3171890993366562e-09,1.061488752820705e-32,2.9449711569796416e-09,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
8.506482722986429e-05,D1,128,0.125,total_linear_simulation,weighted_sup,8.506482722986429e-05,0.01025173542813052,1.512827520492539e-09,1.3171890993366562e-09,1.0598710901521211e-32,1.1265526289402244e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.504530774551578e-05,D1,128,0.125,continuous_correction,weighted_sup,8.504530774551578e-05,0.01025173542813052,1.3129469683939836e-16,2.430567785609274e-12,1.059566328157364e-32,1.672697999616148e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00544289969571301,0.005460436993184892,0.9967882978058771,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.504498171274111e-05,D1,128,0.125,discrete_correction,weighted_sup,8.504498171274111e-05,0.01025173542813052,1.8984622309729482e-13,0.0,1.0601737536594755e-32,1.6711064287645285e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.005442878829615431,0.005460078061064629,0.9968500026452287,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.547059226977598e-10,D1,128,0.125,ordering,weighted_sup,6.547059226977598e-10,0.003568322153710626,1.8984639864758763e-13,2.430567785609274e-12,2.119740081816839e-32,2.5466354494113204e-12,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,9.406496653204549e-08,1.0658480532396648e-05,0.008825363638478608,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.546959651485317e-10,D1,128,0.125,quadratic,weighted_sup,6.546959651485317e-10,0.003568322153710626,1.8984865805224137e-13,2.4292926357632454e-12,3.225485160830062e-35,2.4995622670953114e-12,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.0188768156936395e-12,D1,128,0.125,cubic_remainder,weighted_sup,1.0188768156936395e-12,0.008461825328639346,1.9204112283375192e-17,5.182609471508906e-15,2.1229655578259144e-32,5.200537317345682e-15,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.171098170898856e-09,5.2655341830324114e-08,0.022240823631391234,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
9.282017454308382e-08,D1,128,0.125,linear,weighted_L4H,9.282017454308382e-08,,4.7378379114053863e-11,4.3306938114702505e-10,6.415785042447504e-33,,False,,False,1.666993971873014e-06,0.00023755957835171697,0.007017161688193263,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",1.9819246510623588e-14,8.722399650166105e-08
9.279835809693754e-08,D1,128,0.125,nonlinear_discretization,weighted_L4H,9.279835809693754e-08,,4.7378715431228444e-11,4.337066406887016e-10,6.435394050836732e-33,,False,,False,1.6666021617477632e-06,0.00023755900085930067,0.007015529429402018,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",2.0770576583437e-14,8.724282459653266e-08
1.8561853264002136e-07,D1,128,0.125,theorem_4_1_i_sum,weighted_L4H,1.8561853264002136e-07,,9.47570945452823e-11,8.667760218357266e-10,1.2851179093284236e-32,,False,,False,3.333596133620777e-06,0.00047511857921101765,0.007016345559789621,,"[""linear:initial_interval_bound"", ""nonlinear_discretization:initial_interval_bound""]",4.058982309406059e-14,1.744668210981937e-07
1.7490944099928796e-06,D1,128,0.5,linear,weighted_sup,1.7490944099928796e-06,0.001272524545395956,6.0513100819936176e-09,5.2707782782208326e-09,4.233017347049857e-32,1.1888086819865028e-08,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
1.7462493943204232e-06,D1,128,0.5,nonlinear_discretization,weighted_sup,1.7462493943204232e-06,0.001272524545395956,6.051462410254067e-09,5.262678643435218e-09,4.2852011908040453e-32,1.1455998840484178e-08,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
0.0013651863002572375,D1,128,0.5,total_linear_simulation,weighted_sup,0.0013651863002572375,0.01025173542813052,6.051310082212531e-09,5.262678643435218e-09,4.2591019342731837e-32,3.802933681504306e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.001365109248296223,D1,128,0.5,continuous_correction,weighted_sup,0.001365109248296223,0.01025173542813052,2.101879199460906e-15,3.89497334369363e-11,4.2578828862941584e-32,4.021216207547411e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.005460436993184892,0.005460436993184892,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0013651040375694972,D1,128,0.5,discrete_correction,weighted_sup,0.0013651040375694972,0.01025173542813052,3.0374310863083035e-12,0.0,4.2603236204944294e-32,4.0186532358830844e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.005460416150277989,0.005460078061064629,1.000061920216081,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.0475661277496692e-08,D1,128,0.5,ordering,weighted_sup,1.0475661277496692e-08,0.003568322153710626,3.037433895122366e-12,3.89497334369363e-11,8.518206506788587e-32,4.300421122032497e-11,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,9.406825771947295e-08,1.0658480532396648e-05,0.00882567242427762,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.0475135442376507e-08,D1,128,0.5,quadratic,weighted_sup,1.0475135442376507e-08,0.003568322153710626,3.037578528835862e-12,3.8868682172211926e-11,5.160776257328099e-34,3.999299627352498e-11,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.535990974526929e-11,D1,128,0.5,cubic_remainder,weighted_sup,6.535990974526929e-11,0.008461825328639346,1.2289725494999648e-15,3.342267149876569e-13,8.569814122933793e-32,3.536991311177433e-13,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.1738242907198513e-09,5.2655341830324114e-08,0.022292596532795615,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.712806981723353e-07,D1,128,0.5,linear,weighted_L4H,3.712806981723353e-07,,1.8951351645621545e-10,1.7322775245881002e-09,2.5663140169790017e-32,,False,,False,1.666993971873014e-06,0.00023755957835171697,0.007017161688193263,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",7.927698604249435e-14,3.488959860066442e-07
3.7093163609588466e-07,D1,128,0.5,nonlinear_discretization,weighted_L4H,3.7093163609588466e-07,,1.8951889682321815e-10,1.7425702348218373e-09,2.5979510547481827e-32,,False,,False,1.6654267361397344e-06,0.00023755900085930067,0.007010581498135356,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",9.445073727716276e-14,3.4919728159459274e-07
7.422123342682199e-07,D1,128,0.5,theorem_4_1_i_sum,weighted_L4H,7.422123342682199e-07,,3.790324132794336e-10,3.4748477594099375e-09,5.164265071727185e-32,,False,,False,3.332420708012748e-06,0.00047511857921101765,0.007013871597163321,,"[""linear:initial_interval_bound"", ""nonlinear_discretization:initial_interval_bound""]",1.737277233196571e-13,6.980932676012369e-07
2.7216075874836533e-08,D1,256,0.03125,linear,weighted_sup,2.7216075874836533e-08,0.001272524545395956,4.176354958844735e-11,3.2942364238880204e-10,2.6450678351051706e-33,1.9030464682594492e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.7213276263304042e-08,D1,256,0.03125,nonlinear_discretization,weighted_sup,2.7213276263304042e-08,0.001272524545395956,4.176354984820337e-11,3.2939206238035393e-10,2.6470847290508604e-33,1.898864289573538e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.3121205426255225e-06,D1,256,0.03125,total_linear_simulation,weighted_sup,5.3121205426255225e-06,0.01025173542813052,4.176354958841307e-11,3.2939206238035393e-10,2.6460762120174065e-33,5.740945600860169e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.311057562218149e-06,D1,256,0.03125,continuous_correction,weighted_sup,5.311057562218149e-06,0.01025173542813052,8.2046344564911e-18,1.518507478671555e-13,2.645882313831502e-33,9.151137558095551e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.0054385229437113845,0.005460436993184892,0.9959867590266387,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.3110525953979885e-06,D1,256,0.03125,discrete_correction,weighted_sup,5.3110525953979885e-06,0.01025173542813052,4.319554169241893e-16,0.0,2.6462627309084488e-33,9.148681147742377e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00543851785768754,0.005460078061064629,0.9960513012568752,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.0207792085768591e-11,D1,256,0.03125,ordering,weighted_sup,1.0207792085768591e-11,0.003568322153710626,4.3195751734120553e-16,1.518507478671555e-13,5.292145044739951e-33,3.9285242296752926e-14,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,2.6339352825467166e-08,1.0658480532396648e-05,0.0024712108583778165,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.0207741995316225e-11,D1,256,0.03125,quadratic,weighted_sup,1.0207741995316225e-11,0.003568322153710626,4.31957492064053e-16,1.5183078973520284e-13,2.0155015086409757e-36,3.9101074042014506e-14,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.973085862673863e-15,D1,256,0.03125,cubic_remainder,weighted_sup,3.973085862673863e-15,0.008461825328639346,2.805247544346491e-21,8.08259491312986e-17,5.294160540528746e-33,1.9522530657661807e-17,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,3.28058438380587e-10,5.2655341830324114e-08,0.0062302973825090376,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.767786002969219e-09,D1,256,0.03125,linear,weighted_L4H,5.767786002969219e-09,,8.031599125080047e-13,1.0826734528675626e-10,1.6036019001484974e-33,,False,,False,4.6508511977151564e-07,0.00023755957835171697,0.0019577620191046875,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",9.741605596408e-16,3.8429592867150466e-08
5.7674518481667136e-09,D1,256,0.03125,nonlinear_discretization,weighted_L4H,5.7674518481667136e-09,,8.031599225155748e-13,1.0830708052950853e-10,1.6048246646163044e-33,,False,,False,4.6505817521666124e-07,0.00023755900085930067,0.001957653355732464,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",9.8923070183183e-16,3.84299262793651e-08
1.1535237851135932e-08,D1,256,0.03125,theorem_4_1_i_sum,weighted_L4H,1.1535237851135932e-08,,1.6063198350235794e-12,2.165744258162648e-10,3.208426564764802e-33,,False,,False,9.301432949881768e-07,0.00047511857921101765,0.0019577076874846143,,"[""linear:initial_interval_bound"", ""nonlinear_discretization:initial_interval_bound""]",1.96339126147263e-15,7.685951914651557e-08
1.0886430349934613e-07,D1,256,0.125,linear,weighted_sup,1.0886430349934613e-07,0.001272524545395956,1.670541983537894e-10,1.3176945695552081e-09,1.0580271340420682e-32,7.612185873037797e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.0881949407382576e-07,D1,256,0.125,nonlinear_discretization,weighted_sup,1.0881949407382576e-07,0.001272524545395956,1.6705420234775484e-10,1.3171890993366562e-09,1.0612608654773317e-32,7.545298226410267e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.504952234831681e-05,D1,256,0.125,total_linear_simulation,weighted_sup,8.504952234831681e-05,0.01025173542813052,1.670541983506371e-10,1.3171890993366562e-09,1.0596438874317252e-32,1.5363347528475732e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.504530774551578e-05,D1,256,0.125,continuous_correction,weighted_sup,8.504530774551578e-05,0.01025173542813052,1.3129469683939836e-16,2.430567785609274e-12,1.059566328157364e-32,1.672697999616148e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00544289969571301,0.005460436993184892,0.9967882978058771,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.504522830014642e-05,D1,256,0.125,discrete_correction,weighted_sup,8.504522830014642e-05,0.01025173542813052,6.911287883028662e-15,0.0,1.0597186635956043e-32,1.6723043380289875e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.005442894611209371,0.005460078061064629,0.996852893005726,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.6332696920232044e-10,D1,256,0.125,ordering,weighted_sup,1.6332696920232044e-10,0.003568322153710626,6.9113214896378554e-15,2.430567785609274e-12,2.1192849917529678e-32,6.374025896614609e-13,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,2.63397230737325e-08,1.0658480532396648e-05,0.0024712455958119384,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.633238719250596e-10,D1,256,0.125,quadratic,weighted_sup,1.633238719250596e-10,0.003568322153710626,6.911319873024848e-15,2.4292926357632454e-12,3.224802413825561e-35,6.256171846722321e-13,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.544258765013429e-13,D1,256,0.125,cubic_remainder,weighted_sup,2.544258765013429e-13,0.008461825328639346,1.604645613284022e-19,5.182609471508906e-15,2.1225097850150383e-32,1.2696993034796254e-15,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,3.2824987386060316e-10,5.2655341830324114e-08,0.006233933015160195,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.3071144011876876e-08,D1,256,0.125,linear,weighted_L4H,2.3071144011876876e-08,,3.2126396500320186e-12,4.3306938114702505e-10,6.41440760059399e-33,,False,,False,4.6508511977151564e-07,0.00023755957835171697,0.0019577620191046875,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",3.8966422385632e-15,1.5371837146860186e-07
2.3065797769730776e-08,D1,256,0.125,nonlinear_discretization,weighted_L4H,2.3065797769730776e-08,,3.2126398066055088e-12,4.337066406887016e-10,6.434012458379999e-33,,False,,False,4.6497734628323234e-07,0.00023755900085930067,0.001957313107907138,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",4.137578881055334e-15,1.5372370583295962e-07
4.6136941781607655e-08,D1,256,0.125,theorem_4_1_i_sum,weighted_L4H,4.6136941781607655e-08,,6.425279456637528e-12,8.667760218357266e-10,1.2848420058973988e-32,,False,,False,9.300624660547481e-07,0.00047511857921101765,0.001957537563778732,,"[""linear:initial_interval_bound"", ""nonlinear_discretization:initial_interval_bound""]",8.034221119618534e-15,3.074420773015615e-07
4.3545721399738454e-07,D1,256,0.5,linear,weighted_sup,4.3545721399738454e-07,0.001272524545395956,6.682167934151576e-10,5.2707782782208326e-09,4.232108536168273e-32,3.0448743492151187e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.3473926568801264e-07,D1,256,0.5,nonlinear_discretization,weighted_sup,4.3473926568801264e-07,0.001272524545395956,6.682168572356732e-10,5.262678643435218e-09,4.284281334967606e-32,2.938029150968266e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0013651259389382262,D1,256,0.5,total_linear_simulation,weighted_sup,0.0013651259389382262,0.01025173542813052,6.682167935470907e-10,5.262678643435218e-09,4.2581931233916e-32,3.9667070835533794e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.001365109248296223,D1,256,0.5,continuous_correction,weighted_sup,0.001365109248296223,0.01025173542813052,2.101879199460906e-15,3.89497334369363e-11,4.2578828862941584e-32,4.021216207547411e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.005460436993184892,0.005460436993184892,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0013651079787262818,D1,256,0.5,discrete_correction,weighted_sup,0.0013651079787262818,0.01025173542813052,1.1058068361431833e-13,0.0,4.258494953775997e-32,4.0205822978366633e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.005460431914905127,0.005460078061064629,1.0000648074691498,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.613352356281314e-09,D1,256,0.5,ordering,weighted_sup,2.613352356281314e-09,0.003568322153710626,1.1058122132097975e-13,3.89497334369363e-11,8.516377840070155e-32,1.0763774272080271e-11,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,2.634094115576955e-08,1.0658480532396648e-05,0.0024713598787093312,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.6131819508009537e-09,D1,256,0.5,quadratic,weighted_sup,2.6131819508009537e-09,0.003568322153710626,1.1058111796839757e-13,3.8868682172211926e-11,5.159683862120898e-34,1.0009874954755713e-11,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.6321088306008262e-11,D1,256,0.5,cubic_remainder,weighted_sup,1.6321088306008262e-11,0.008461825328639346,1.1059400129647777e-17,3.342267149876569e-13,8.567974532263277e-32,8.647316761341965e-14,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,3.2901252342292584e-10,5.2655341830324114e-08,0.006248416817483239,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
9.22845760475075e-08,D1,256,0.5,linear,weighted_L4H,9.22845760475075e-08,,1.2850558600128075e-11,1.7322775245881002e-09,2.565763040237596e-32,,False,,False,4.6508511977151564e-07,0.00023755957835171697,0.0019577620191046875,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",1.55865689542528e-14,6.148734858744075e-07
9.21990515600318e-08,D1,256,0.5,nonlinear_discretization,weighted_L4H,9.21990515600318e-08,,1.2850561109158958e-11,1.7425702348218373e-09,2.5973933818796086e-32,,False,,False,4.646541033633072e-07,0.00023755900085930067,0.0019559524231140724,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",1.9429622141321797e-14,6.149588205494046e-07
1.844836276075393e-07,D1,256,0.5,theorem_4_1_i_sum,weighted_L4H,1.844836276075393e-07,,2.570111970928703e-11,3.4748477594099375e-09,5.163156422117204e-32,,False,,False,9.297392231348228e-07,0.00047511857921101765,0.001956857222209135,,"[""linear:initial_interval_bound"", ""nonlinear_discretization:initial_interval_bound""]",3.50161910955746e-14,1.229832306423812e-06
7.4492958060569e-05,D1_hold,16,0.03125,linear,weighted_sup,7.4492958060569e-05,2.317138951754212e-05,1.9811032654422867e-12,3.9325429251172545e-10,2.05040598801664e-33,2.7472943708849466e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.449409813198124e-05,D1_hold,16,0.03125,nonlinear_discretization,weighted_sup,7.449409813198124e-05,2.317138951754212e-05,1.9813005054727008e-12,3.932227512674177e-10,2.051786551008998e-33,2.744921409911585e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.450412225011139e-05,D1_hold,16,0.03125,total_linear_simulation,weighted_sup,7.450412225011139e-05,2.317138951754212e-05,1.9811034187204015e-12,3.932227512674177e-10,2.0510837225790503e-33,2.737865242500556e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.270318561950764e-06,D1_hold,16,0.03125,continuous_correction,weighted_sup,4.270318561950764e-06,0.006984426041265846,4.588324973665787e-18,1.3349554899485327e-13,2.0131359438289736e-33,1.2861006897612375e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.004372806207437583,0.005460436993184892,0.8008161641449634,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.269648459489609e-06,D1_hold,16,0.03125,discrete_correction,weighted_sup,4.269648459489609e-06,0.006984426041265846,3.3880948313105943e-15,0.0,2.0890508607510386e-33,1.1768713026733997e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00437212002251736,0.005460078061064629,0.8007431347354886,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
9.13343964303428e-09,D1_hold,16,0.03125,ordering,weighted_sup,9.13343964303428e-09,0.0001100694171252208,3.3896742199341003e-15,1.3349554899485327e-13,4.102186804580012e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.484639405817925e-05,1.0658480532396648e-05,1.3929184383321207,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
9.133433363829118e-09,D1_hold,16,0.03125,quadratic,weighted_sup,9.133433363829118e-09,0.0001100694171252208,3.389422466436234e-15,1.334745484891988e-13,1.3797026965772781e-36,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
9.073349014865066e-13,D1_hold,16,0.03125,cubic_remainder,weighted_sup,9.073349014865066e-13,0.0002105161462895826,3.154026389457884e-18,5.3262843751777064e-17,4.103566503426692e-33,1.139366510572385e-14,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,4.719589382904687e-08,5.2655341830324114e-08,0.8963173001730822,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": true, ""group_reference"": true}","[""sampling_difference""]",,
6.357887219484635e-06,D1_hold,16,0.03125,linear,weighted_L4H,6.357887219484635e-06,,2.1480535736297077e-13,9.895112537929484e-11,1.2430815175402128e-33,,True,,True,0.00032296053953616256,0.00023755957835171697,1.3594928134533302,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.196095111280739e-08,3.710749697967419e-15
6.357912863155193e-06,D1_hold,16,0.03125,nonlinear_discretization,weighted_L4H,6.357912863155193e-06,,2.1482818301192966e-13,9.897451637592529e-11,1.2439184992646274e-33,,True,,True,0.0003229618421534304,0.00023755900085930067,1.359501601645106,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.19535040031831e-08,3.710704805221215e-15
1.2715800082639829e-05,D1_hold,16,0.03125,theorem_4_1_i_sum,weighted_L4H,1.2715800082639829e-05,,4.2963354037490043e-13,1.9792564175522013e-10,2.4870000168048402e-33,,True,,True,0.000645922381689593,0.00047511857921101765,1.3594972075438774,,[],2.391445511599049e-08,7.421454503188634e-15
0.000297971832242276,D1_hold,16,0.125,linear,weighted_sup,0.000297971832242276,2.317138951754212e-05,7.924413061769147e-12,1.5730171700469018e-09,8.20162395206656e-33,1.0989177483539786e-06,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00029799007164908373,D1_hold,16,0.125,nonlinear_discretization,weighted_sup,0.00029799007164908373,2.317138951754212e-05,7.92756652416689e-12,1.572512360804742e-09,8.223754352402575e-33,1.0951211529209226e-06,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00029818114055387606,D1_hold,16,0.125,total_linear_simulation,weighted_sup,0.00029818114055387606,2.317138951754212e-05,7.924415132200364e-12,1.572512360804742e-09,8.212488027698975e-33,1.0822679092563174e-06,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.837138775759348e-05,D1_hold,16,0.125,continuous_correction,weighted_sup,6.837138775759348e-05,0.006984426041265846,7.342151712383216e-17,2.136936058982494e-12,8.060696912698668e-33,2.17379892498889e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.0043757688164859825,0.005460436993184892,0.8013587231108662,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.836068323426799e-05,D1_hold,16,0.125,discrete_correction,weighted_sup,6.836068323426799e-05,0.006984426041265846,5.4221500171686914e-14,0.0,8.364658453987961e-33,1.9990461640155143e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.0043750837269931515,0.005460078061064629,0.8012859299927443,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.4613533272355496e-07,D1_hold,16,0.125,ordering,weighted_sup,1.4613533272355496e-07,0.0001100694171252208,5.424677133150475e-14,2.136936058982494e-12,1.642535536668663e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.4846424377286015e-05,1.0658480532396648e-05,1.3929212829314679,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.461349338212659e-07,D1_hold,16,0.125,quadratic,weighted_sup,1.461349338212659e-07,0.0001100694171252208,5.423075946297975e-14,2.1355927758271808e-12,2.207524314523645e-35,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.807043488902704e-11,D1_hold,16,0.125,cubic_remainder,weighted_sup,5.807043488902704e-11,0.0002105161462895826,2.0189230288208672e-16,3.4146981133838788e-15,1.6447430548233507e-32,7.316235101529349e-13,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,4.7196707548719284e-08,5.2655341830324114e-08,0.8963327538695948,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": true, ""group_reference"": true}","[""sampling_difference""]",,
2.543154887793854e-05,D1_hold,16,0.125,linear,weighted_L4H,2.543154887793854e-05,,8.592214294518831e-13,3.958045015171794e-10,4.972326070160851e-33,,True,,True,0.00032296053953616256,0.00023755957835171697,1.3594928134533302,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],4.784380445122956e-08,1.4842998791869677e-14
2.543196019191202e-05,D1_hold,16,0.125,nonlinear_discretization,weighted_L4H,2.543196019191202e-05,,8.59586548695839e-13,3.9617971574713196e-10,4.9857428723913575e-33,,True,,True,0.0003229657628980361,0.00023755900085930067,1.3595181059433712,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],4.7724619953966655e-08,1.4842277119798616e-14
5.086350906985056e-05,D1_hold,16,0.125,theorem_4_1_i_sum,weighted_L4H,5.086350906985056e-05,,1.718807978147722e-12,7.919842172643113e-10,9.958068942552209e-33,,True,,True,0.0006459263024341987,0.00047511857921101765,1.3595054596829796,,[],9.556842440519621e-08,2.9685275911668293e-14
0.001191887328969104,D1_hold,16,0.5,linear,weighted_sup,0.001191887328969104,2.317138951754212e-05,3.1697652247076587e-11,6.292068680187607e-09,3.280649580826624e-32,4.395670993415915e-06,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.001192179048369286,D1_hold,16,0.5,nonlinear_discretization,weighted_sup,0.001192179048369286,2.317138951754212e-05,3.1747978071824464e-11,6.283982171919243e-09,3.316325513213084e-32,4.334934583046738e-06,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0011971931369125655,D1_hold,16,0.5,total_linear_simulation,weighted_sup,0.0011971931369125655,2.317138951754212e-05,3.1697688029435184e-11,6.283982171919243e-09,3.298163335404943e-32,4.030111462382212e-06,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0010969765534784232,D1_hold,16,0.5,continuous_correction,weighted_sup,0.0010969765534784232,0.007155931391952083,1.17592542507327e-15,3.425525648114496e-11,3.2374468894048196e-32,4.893268072598579e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.004387906213913693,0.005460436993184892,0.8035815117709787,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0010967793361592966,D1_hold,16,0.5,discrete_correction,weighted_sup,0.0010967793361592966,0.007155931391952083,8.682873277763224e-13,0.0,3.359519029521886e-32,4.343349382430507e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.004387117344637186,0.005460078061064629,0.8034898577588775,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.3381837117312006e-06,D1_hold,16,0.5,ordering,weighted_sup,2.3381837117312006e-06,0.0001100694171252208,8.686916289929345e-13,3.425525648114496e-11,6.596965918926705e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.4846541134788068e-05,1.0658480532396648e-05,1.392932237354258,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.338158941140254e-06,D1_hold,16,0.5,quadratic,weighted_sup,2.338158941140254e-06,0.0001100694171252208,8.67692151407676e-13,3.416948441323489e-11,3.532038903237832e-34,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.716761394044685e-09,D1_hold,16,0.5,cubic_remainder,weighted_sup,3.716761394044685e-09,0.0002105161462895826,1.2930336098270385e-14,2.200451089618506e-13,6.632286209401703e-32,4.7447118368829475e-11,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,4.71999275745706e-08,5.2655341830324114e-08,0.8963939067505635,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": true, ""group_reference"": true}","[""sampling_difference""]",,
0.00010172619551175416,D1_hold,16,0.5,linear,weighted_L4H,0.00010172619551175416,,3.4368857178075324e-12,1.5832180060687175e-09,1.9889304280643405e-32,,True,,True,0.00032296053953616256,0.00023755957835171697,1.3594928134533302,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.9137521780491823e-07,5.937199516747871e-14
0.00010173284144403623,D1_hold,16,0.5,nonlinear_discretization,weighted_L4H,0.00010173284144403623,,3.4427217959002884e-12,1.589283314216189e-09,2.0105593603001073e-32,,True,,True,0.0003229816390559543,0.00023755900085930067,1.3595849363217645,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.8946631914813924e-07,5.936035354665165e-14
0.0002034590369557904,D1_hold,16,0.5,theorem_4_1_i_sum,weighted_L4H,0.0002034590369557904,,6.879607513707821e-12,3.1725013202849067e-09,3.999489788364448e-32,,True,,True,0.0006459421785921168,0.00047511857921101765,1.359538874831561,,[],3.8084153695305747e-07,1.1873234871413035e-13
8.244203442739481e-06,D1_hold,32,0.03125,linear,weighted_sup,8.244203442739481e-06,8.87739228055769e-07,1.0341464463265357e-11,3.9325429251172545e-10,2.021770891002659e-33,1.067510077195327e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.24420668024901e-06,D1_hold,32,0.03125,nonlinear_discretization,weighted_sup,8.24420668024901e-06,8.87739228055769e-07,1.0341452219948278e-11,3.932227512674177e-10,2.0231325322843412e-33,1.0674686376006853e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.244208133408092e-06,D1_hold,32,0.03125,total_linear_simulation,weighted_sup,8.244208133408092e-06,8.87739228055769e-07,1.0341464463772188e-11,3.932227512674177e-10,2.022448625565069e-33,1.0674724363432151e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.270318561950764e-06,D1_hold,32,0.03125,continuous_correction,weighted_sup,4.270318561950764e-06,0.006984426041265846,4.588324973665787e-18,1.3349554899485327e-13,2.0131359438289736e-33,1.2861006897612375e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.004372806207437583,0.005460436993184892,0.8008161641449634,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.2701956936373005e-06,D1_hold,32,0.03125,discrete_correction,weighted_sup,4.2701956936373005e-06,0.006984426041265846,9.091235802979162e-15,0.0,2.0317617450123493e-33,1.2624672852872628e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.004372680390284596,0.005460078061064629,0.8008457647273988,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.257364703654374e-10,D1_hold,32,0.03125,ordering,weighted_sup,8.257364703654374e-10,0.0001100694171252208,9.091710723221484e-15,1.3349554899485327e-13,4.044897688841323e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.506606208963167e-06,1.0658480532396648e-05,0.1413528133192916,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.257459754853888e-10,D1_hold,32,0.03125,quadratic,weighted_sup,8.257459754853888e-10,0.0001100694171252208,9.09165304197895e-15,1.334745484891988e-13,1.3607926964495869e-36,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.043467263926948e-13,D1_hold,32,0.03125,cubic_remainder,weighted_sup,2.043467263926948e-13,0.007155931391952083,4.682037672846915e-18,5.3262843751777064e-17,4.046258477687876e-33,1.9260402680397934e-15,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.1930975377780011e-08,5.2655341830324114e-08,0.22658622967877087,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.765477778218167e-07,D1_hold,32,0.03125,linear,weighted_L4H,6.765477778218167e-07,,8.114059967483289e-13,9.895112537929484e-11,1.2257211703411283e-33,,True,,True,3.85750750734177e-05,0.00023755957835171697,0.16238063453836274,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.4241558842027182e-09,3.0796524364967308e-12
6.765418773102873e-07,D1_hold,32,0.03125,nonlinear_discretization,weighted_L4H,6.765418773102873e-07,,8.114233440981023e-13,9.897451637592529e-11,1.2265466805672354e-33,,True,,True,3.857473864089559e-05,0.00023755900085930067,0.16237961307028015,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.4243541613055006e-09,3.079733014741003e-12
1.353089655132104e-06,D1_hold,32,0.03125,theorem_4_1_i_sum,weighted_L4H,1.353089655132104e-06,,1.6228293408464311e-12,1.9792564175522013e-10,2.4522678509083637e-33,,True,,True,7.714981371431329e-05,0.00047511857921101765,0.1623801238049422,,[],2.8485100455082187e-09,6.159385451237734e-12
3.2976813770957925e-05,D1_hold,32,0.125,linear,weighted_sup,3.2976813770957925e-05,8.87739228055769e-07,4.136585785306143e-11,1.5730171700469018e-09,8.087083564010636e-33,4.270040308781308e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.297686557100311e-05,D1_hold,32,0.125,nonlinear_discretization,weighted_sup,3.297686557100311e-05,8.87739228055769e-07,4.136566116873621e-11,1.572512360804742e-09,8.10891065354061e-33,4.269377274091358e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.941469162876294e-05,D1_hold,32,0.125,total_linear_simulation,weighted_sup,6.941469162876294e-05,0.006812920690579608,4.136585763621952e-11,1.572512360804742e-09,8.097947639643051e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.837138775759348e-05,D1_hold,32,0.125,continuous_correction,weighted_sup,6.837138775759348e-05,0.006984426041265846,7.342151712383216e-17,2.136936058982494e-12,8.060696912698668e-33,2.17379892498889e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.0043757688164859825,0.005460436993184892,0.8013587231108662,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.836942522712671e-05,D1_hold,32,0.125,discrete_correction,weighted_sup,6.836942522712671e-05,0.006984426041265846,1.4546247802327772e-13,0.0,8.13527436706987e-33,2.1359816981906263e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00437564321453611,0.005460078061064629,0.8013883987737216,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.3211327196255875e-08,D1_hold,32,0.125,ordering,weighted_sup,1.3211327196255875e-08,0.0001100694171252208,1.4547007756497864e-13,2.136936058982494e-12,1.6195971279768537e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.506554171401851e-06,1.0658480532396648e-05,0.141347931051021,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.321193560776622e-08,D1_hold,32,0.125,quadratic,weighted_sup,1.321193560776622e-08,0.0001100694171252208,1.454664486716632e-13,2.1355927758271808e-12,2.177268314319339e-35,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.3086327915353404e-11,D1_hold,32,0.125,cubic_remainder,weighted_sup,1.3086327915353404e-11,0.007155931391952083,2.9965415942368217e-16,3.4146981133838788e-15,1.6217743901313368e-32,1.2490204726653762e-13,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.1938398991311347e-08,5.2655341830324114e-08,0.22672721468187382,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.7061911112872666e-06,D1_hold,32,0.125,linear,weighted_L4H,2.7061911112872666e-06,,3.2456239869933155e-12,3.958045015171794e-10,4.902884681364513e-33,,True,,True,3.85750750734177e-05,0.00023755957835171697,0.16238063453836274,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],5.696623536810873e-09,1.2318609745986923e-11
2.7060968341287918e-06,D1_hold,32,0.125,nonlinear_discretization,weighted_L4H,2.7060968341287918e-06,,3.2459016950247957e-12,3.9617971574713196e-10,4.916117598033203e-33,,True,,True,3.857373121102353e-05,0.00023755900085930067,0.16237537231380106,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],5.699796326967323e-09,1.2319897275453782e-11
5.412287945416058e-06,D1_hold,32,0.125,theorem_4_1_i_sum,weighted_L4H,5.412287945416058e-06,,6.4915256820181116e-12,7.919842172643113e-10,9.819002279397716e-33,,True,,True,7.714880628444123e-05,0.00047511857921101765,0.16237800342927994,,[],1.1396419863778196e-08,2.4638507021440705e-11
0.0001319072550838317,D1_hold,32,0.5,linear,weighted_sup,0.0001319072550838317,8.87739228055769e-07,1.654634314122457e-10,6.292068680187607e-09,3.2348334256042543e-32,1.7080161235125233e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00013190808387768843,D1_hold,32,0.5,nonlinear_discretization,weighted_sup,0.00013190808387768843,8.87739228055769e-07,1.6546027408072136e-10,6.283982171919243e-09,3.270020422527082e-32,1.7069552604986058e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0011008354607202832,D1_hold,32,0.5,total_linear_simulation,weighted_sup,0.0011008354607202832,0.006984426041265846,1.654634280441869e-10,6.283982171919243e-09,3.2523471801825733e-32,2.6339424148767547e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0010969765534784232,D1_hold,32,0.5,continuous_correction,weighted_sup,0.0010969765534784232,0.007155931391952083,1.17592542507327e-15,3.425525648114496e-11,3.2374468894048196e-32,4.893268072598579e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.004387906213913693,0.005460436993184892,0.8035815117709787,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0010969395381657805,D1_hold,32,0.5,discrete_correction,weighted_sup,0.0010969395381657805,0.007155931391952083,2.3275576304335496e-12,0.0,3.267397783613433e-32,4.774432264989352e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.004387758152663122,0.005460078061064629,0.803607220188273,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.1135200994244007e-07,D1_hold,32,0.5,ordering,weighted_sup,2.1135200994244007e-07,0.0001100694171252208,2.327679219196123e-12,3.425525648114496e-11,6.504844673018252e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.5063458778728329e-06,1.0658480532396648e-05,0.14132838853476973,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.1139096972425953e-07,D1_hold,32,0.5,quadratic,weighted_sup,2.1139096972425953e-07,0.0001100694171252208,2.3274631787466113e-12,3.416948441323489e-11,3.4836293029109425e-34,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.396065418836606e-10,D1_hold,32,0.5,cubic_remainder,weighted_sup,8.396065418836606e-10,0.007155931391952083,1.9178678876570378e-14,2.200451089618506e-13,6.539680867489981e-32,8.414392321179009e-12,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,1.1968070270502342e-08,5.2655341830324114e-08,0.2272907145692472,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": true, ""group_reference"": true}","[""sampling_difference""]",,
1.0824764445149067e-05,D1_hold,32,0.5,linear,weighted_L4H,1.0824764445149067e-05,,1.2982495947973262e-11,1.5832180060687175e-09,1.9611538725458052e-32,,True,,True,3.85750750734177e-05,0.00023755957835171697,0.16238063453836274,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],2.278649414724349e-08,4.927443898394769e-11
1.0823264391064393e-05,D1_hold,32,0.5,nonlinear_discretization,weighted_L4H,1.0823264391064393e-05,,1.2986948105122267e-11,1.589283314216189e-09,1.982486382199087e-32,,True,,True,3.856972948837299e-05,0.00023755900085930067,0.1623585271400292,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],2.283728160288337e-08,4.9294929259819124e-11
2.164802883621346e-05,D1_hold,32,0.5,theorem_4_1_i_sum,weighted_L4H,2.164802883621346e-05,,2.596944405309553e-11,3.1725013202849067e-09,3.9436402547448923e-32,,True,,True,7.714480456179069e-05,0.00047511857921101765,0.1623695808526314,,[],4.562377575012686e-08,9.856936824376682e-11
1.1075927477026459e-06,D1_hold,64,0.03125,linear,weighted_sup,1.1075927477026459e-06,1.4006603498926957e-07,3.925789018602565e-11,3.9325429251172545e-10,2.0147775847598672e-33,1.2573286720934274e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.107592748057524e-06,D1_hold,64,0.03125,nonlinear_discretization,weighted_sup,1.107592748057524e-06,1.4006603498926957e-07,3.925907088037625e-11,3.932227512674177e-10,2.0161345893006086e-33,1.2573407323990404e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.334970205523235e-06,D1_hold,64,0.03125,total_linear_simulation,weighted_sup,4.334970205523235e-06,0.006812920690579608,3.925789019611237e-11,3.932227512674177e-10,2.0154553193222776e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.270318561950764e-06,D1_hold,64,0.03125,continuous_correction,weighted_sup,4.270318561950764e-06,0.006984426041265846,4.588324973665787e-18,1.3349554899485327e-13,2.0131359438289736e-33,1.2861006897612375e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.004372806207437583,0.005460436993184892,0.8008161641449634,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.270292098947917e-06,D1_hold,64,0.03125,discrete_correction,weighted_sup,4.270292098947917e-06,0.006984426041265846,1.4405809550324285e-14,0.0,2.0177704957852095e-33,1.2803304122881005e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.004372779109322667,0.005460078061064629,0.8008638448788118,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.7021311743927544e-10,D1_hold,64,0.03125,ordering,weighted_sup,1.7021311743927544e-10,0.003017631246761021,1.4405882299155545e-14,1.3349554899485327e-13,4.0309064396141824e-33,1.079535018547206e-12,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,3.485964645156361e-07,1.0658480532396648e-05,0.032706018785329735,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.7020450641621244e-10,D1_hold,64,0.03125,quadratic,weighted_sup,1.7020450641621244e-10,0.003017631246761021,1.440591316433739e-14,1.334745484891988e-13,1.3561588246769424e-36,1.0745776247610396e-12,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.125804822192403e-14,D1_hold,64,0.03125,cubic_remainder,weighted_sup,5.125804822192403e-14,0.006984426041265846,2.724583852583199e-18,5.3262843751777064e-17,4.032262594588962e-33,2.541199135764022e-16,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,3.359247448272013e-09,5.2655341830324114e-08,0.0637968975511888,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.0883365734534175e-07,D1_hold,64,0.03125,linear,weighted_L4H,1.0883365734534175e-07,,2.5161249903107727e-12,9.895112537929484e-11,1.2214814003698545e-33,,True,,True,6.965354070101872e-06,0.00023755957835171697,0.029320451393415808,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.2121903902424243e-11,7.323677010869642e-10
1.0882914873766966e-07,D1_hold,64,0.03125,nonlinear_discretization,weighted_L4H,1.0882914873766966e-07,,2.5161980372719415e-12,9.897451637592529e-11,1.2223040995200095e-33,,True,,True,6.965065519210858e-06,0.00023755900085930067,0.02931930802039391,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.2122713730111034e-11,7.324575154833534e-10
2.1766280608301142e-07,D1_hold,64,0.03125,theorem_4_1_i_sum,weighted_L4H,2.1766280608301142e-07,,5.032323027582714e-12,1.9792564175522013e-10,2.4437854998898638e-33,,True,,True,1.393041958931273e-05,0.00047511857921101765,0.02931987970759973,,[],2.4244617632535277e-11,1.4648252165703177e-09
4.430370990810583e-06,D1_hold,64,0.125,linear,weighted_sup,4.430370990810583e-06,1.4006603498926957e-07,1.570315607441026e-10,1.5730171700469018e-09,8.059110339039469e-33,5.0293146883737094e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.430370996487777e-06,D1_hold,64,0.125,nonlinear_discretization,weighted_sup,4.430370996487777e-06,1.4006603498926957e-07,1.5705045415271908e-10,1.572512360804742e-09,8.08086310266841e-33,5.0295076530585355e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.861427609931658e-05,D1_hold,64,0.125,total_linear_simulation,weighted_sup,6.861427609931658e-05,0.006984426041265846,1.5703156099759253e-10,1.572512360804742e-09,8.069974414671883e-33,1.159209007180629e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.837138775759348e-05,D1_hold,64,0.125,continuous_correction,weighted_sup,6.837138775759348e-05,0.006984426041265846,7.342151712383216e-17,2.136936058982494e-12,8.060696912698668e-33,2.17379892498889e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.0043757688164859825,0.005460436993184892,0.8013587231108662,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.837096516498106e-05,D1_hold,64,0.125,discrete_correction,weighted_sup,6.837096516498106e-05,0.006984426041265846,2.3049145503539336e-13,0.0,8.079253591224036e-33,2.1645650918883505e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.004375741770558788,0.005460078061064629,0.8014064490692624,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.7238220295337062e-09,D1_hold,64,0.125,ordering,weighted_sup,2.7238220295337062e-09,0.003017631246761021,2.3049261904119863e-13,2.136936058982494e-12,1.6139950503922702e-32,1.7510526899176532e-11,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,3.486492197803144e-07,1.0658480532396648e-05,0.03271096838996784,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.723272102659399e-09,D1_hold,64,0.125,quadratic,weighted_sup,2.723272102659399e-09,0.003017631246761021,2.3049461062939824e-13,2.1355927758271808e-12,2.1698541194831079e-35,1.7193241996176634e-11,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.2824485125924265e-12,D1_hold,64,0.125,cubic_remainder,weighted_sup,3.2824485125924265e-12,0.006984426041265846,1.743660593797722e-16,3.4146981133838788e-15,1.6161648983519163e-32,1.6473131508842322e-14,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,3.3612272768946447e-09,5.2655341830324114e-08,0.06383449731892007,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.35334629381367e-07,D1_hold,64,0.125,linear,weighted_L4H,4.35334629381367e-07,,1.006449996124309e-11,3.958045015171794e-10,4.885925601479418e-33,,True,,True,6.965354070101872e-06,0.00023755957835171697,0.029320451393415808,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],4.848761560969697e-11,2.929470804347857e-09
4.352625044551641e-07,D1_hold,64,0.125,nonlinear_discretization,weighted_L4H,4.352625044551641e-07,,1.0065668915418111e-11,3.9617971574713196e-10,4.899113457240956e-33,,True,,True,6.964200071282625e-06,0.00023755900085930067,0.02931566493414964,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],4.850057397622189e-11,2.930907928623232e-09
8.705971338365311e-07,D1_hold,64,0.125,theorem_4_1_i_sum,weighted_L4H,8.705971338365311e-07,,2.0130168876661202e-11,7.919842172643113e-10,9.785039058720374e-33,,True,,True,1.3929554141384497e-05,0.00047511857921101765,0.029318058166691623,,[],9.698818958591886e-11,5.860378732971089e-09
1.7721483963242334e-05,D1_hold,64,0.5,linear,weighted_sup,1.7721483963242334e-05,1.4006603498926957e-07,6.281262429764104e-10,6.292068680187607e-09,3.2236441356157876e-32,2.0117258753494838e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.7721484054022504e-05,D1_hold,64,0.5,nonlinear_discretization,weighted_sup,1.7721484054022504e-05,1.4006603498926957e-07,6.28428722579519e-10,6.283982171919243e-09,3.258711319709176e-32,2.0120346175051993e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.001097887710002736,D1_hold,64,0.5,total_linear_simulation,weighted_sup,0.001097887710002736,0.007155931391952083,6.28126248062137e-10,6.283982171919243e-09,3.2411578901941066e-32,4.00417084420613e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0010969765534784232,D1_hold,64,0.5,continuous_correction,weighted_sup,0.0010969765534784232,0.007155931391952083,1.17592542507327e-15,3.425525648114496e-11,3.2374468894048196e-32,4.893268072598579e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.004387906213913693,0.005460436993184892,0.8035815117709787,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.001096968421532235,D1_hold,64,0.5,discrete_correction,weighted_sup,0.001096968421532235,0.007155931391952083,3.687763497650836e-12,0.0,3.2448993908060733e-32,4.864257311977538e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00438787368612894,0.005460078061064629,0.8036283798611797,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.36072462109652e-08,D1_hold,64,0.5,ordering,weighted_sup,4.36072462109652e-08,0.003017631246761021,3.687782120442453e-12,3.425525648114496e-11,6.482346280210892e-32,2.9540076171847735e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,3.488579696877216e-07,1.0658480532396648e-05,0.032730553724554017,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.3572353642550384e-08,D1_hold,64,0.5,quadratic,weighted_sup,4.3572353642550384e-08,0.003017631246761021,3.687913770070372e-12,3.416948441323489e-11,3.4717665911729726e-34,2.7509187193882614e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.1057095486810602e-10,D1_hold,64,0.5,cubic_remainder,weighted_sup,2.1057095486810602e-10,0.006984426041265846,1.1157542562565842e-14,2.200451089618506e-13,6.517063847565231e-32,1.1081502596949445e-12,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,3.3691352778896963e-09,5.2655341830324114e-08,0.0639846815304391,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.741338517525468e-06,D1_hold,64,0.5,linear,weighted_L4H,1.741338517525468e-06,,4.025799984497236e-11,1.5832180060687175e-09,1.9543702405917672e-32,,True,,True,6.965354070101872e-06,0.00023755957835171697,0.029320451393415808,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.939504624387879e-10,1.1717883217391428e-08
1.740185341362135e-06,D1_hold,64,0.5,nonlinear_discretization,weighted_L4H,1.740185341362135e-06,,4.027671427823722e-11,1.589283314216189e-09,1.975630112379811e-32,,True,,True,6.96074136544854e-06,0.00023755900085930067,0.029301105579119628,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.9415787025000986e-10,1.1740883126722692e-08
3.481523858887603e-06,D1_hold,64,0.5,theorem_4_1_i_sum,weighted_L4H,3.481523858887603e-06,,8.053471412320959e-11,3.1725013202849067e-09,3.930000352971578e-32,,True,,True,1.3926095435550411e-05,0.00047511857921101765,0.029310778498024846,,[],3.8810833268879775e-10,2.345876634411412e-08
1.3374773135271894e-07,D1_hold,128,0.03125,linear,weighted_sup,1.3374773135271894e-07,0.0008254041852680173,6.879253683901949e-10,3.9325429251172545e-10,2.0130399910398415e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
1.3373714901791598e-07,D1_hold,128,0.03125,nonlinear_discretization,weighted_sup,1.3373714901791598e-07,0.0008254041852680173,6.879259288477867e-10,3.932227512674177e-10,2.01439584251751e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
4.285358317844281e-06,D1_hold,128,0.03125,total_linear_simulation,weighted_sup,4.285358317844281e-06,0.006984426041265846,6.879253683894098e-10,3.932227512674177e-10,2.0137177256022512e-33,6.488625693484921e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.270318561950764e-06,D1_hold,128,0.03125,continuous_correction,weighted_sup,4.270318561950764e-06,0.006984426041265846,4.588324973665787e-18,1.3349554899485327e-13,2.0131359438289736e-33,1.2861006897612375e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.004372806207437583,0.005460436993184892,0.8008161641449634,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.2703122757691095e-06,D1_hold,128,0.03125,discrete_correction,weighted_sup,4.2703122757691095e-06,0.006984426041265846,1.842008612197163e-14,0.0,2.0142941552817776e-33,1.2846684342477074e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.004372799770387568,0.005460078061064629,0.8008676289025327,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.228476254785146e-11,D1_hold,128,0.03125,ordering,weighted_sup,4.228476254785146e-11,0.003017631246761021,1.8420094195122357e-14,1.3349554899485327e-13,4.027430099110751e-33,2.654951584789713e-13,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,9.720430834019699e-08,1.0658480532396648e-05,0.009119902977234202,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.2282488192326294e-11,D1_hold,128,0.03125,quadratic,weighted_sup,4.2282488192326294e-11,0.003017631246761021,1.8420035276868596e-14,1.334745484891988e-13,1.3550064750583723e-36,2.6423473724407796e-13,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.2831435045306132e-14,D1_hold,128,0.03125,cubic_remainder,weighted_sup,1.2831435045306132e-14,0.006984426041265846,3.8853687761405253e-19,5.3262843751777064e-17,4.0287851017359115e-33,5.467020829350505e-17,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,9.439018263316392e-10,5.2655341830324114e-08,0.017926041186348312,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.5532383624330052e-08,D1_hold,128,0.03125,linear,weighted_L4H,2.5532383624330052e-08,,2.1668956991527574e-11,9.895112537929484e-11,1.220427964781497e-33,,False,,False,1.8341844237559169e-06,0.00023755957835171697,0.007720944937190995,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",3.6457957532952546e-14,1.9844338774265588e-08
2.5531083255990637e-08,D1_hold,128,0.03125,nonlinear_discretization,weighted_L4H,2.5531083255990637e-08,,2.1668971209902514e-11,9.897451637592529e-11,1.221249964874293e-33,,False,,False,1.8340910084528885e-06,0.00023755900085930067,0.007720570476465203,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",3.653781320187256e-14,1.984540750383618e-08
5.106346688032069e-08,D1_hold,128,0.03125,theorem_4_1_i_sum,weighted_L4H,5.106346688032069e-08,,4.333792820143009e-11,1.9792564175522013e-10,2.44167792965579e-33,,False,,False,3.6682754322088054e-06,0.00047511857921101765,0.007720757707055672,,"[""linear:initial_interval_bound"", ""nonlinear_discretization:initial_interval_bound""]",7.29957707348251e-14,3.9689746278101767e-08
5.349909254108757e-07,D1_hold,128,0.125,linear,weighted_sup,5.349909254108757e-07,0.0008254041852680173,2.7517014735607797e-09,1.5730171700469018e-09,8.052159964159366e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
5.34821551442858e-07,D1_hold,128,0.125,nonlinear_discretization,weighted_sup,5.34821551442858e-07,0.0008254041852680173,2.751710439579806e-09,1.572512360804742e-09,8.073894244452302e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
6.843083826057104e-05,D1_hold,128,0.125,total_linear_simulation,weighted_sup,6.843083826057104e-05,0.006984426041265846,2.751701473564958e-09,1.572512360804742e-09,8.063024039791782e-33,1.917298327389202e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.837138775759348e-05,D1_hold,128,0.125,continuous_correction,weighted_sup,6.837138775759348e-05,0.006984426041265846,7.342151712383216e-17,2.136936058982494e-12,8.060696912698668e-33,2.17379892498889e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.0043757688164859825,0.005460436993184892,0.8013587231108662,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.837128738180844e-05,D1_hold,128,0.125,discrete_correction,weighted_sup,6.837128738180844e-05,0.006984426041265846,2.9472420578880226e-13,0.0,8.065334358126597e-33,2.1715069448686552e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00437576239243574,0.005460078061064629,0.8014102259158059,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.766650699197346e-10,D1_hold,128,0.125,ordering,weighted_sup,6.766650699197346e-10,0.003017631246761021,2.9472433496041033e-13,2.136936058982494e-12,1.612603127082526e-32,4.308425241459576e-12,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,9.721995013139332e-08,1.0658480532396648e-05,0.009121370521425778,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.765198110772207e-10,D1_hold,128,0.125,quadratic,weighted_sup,6.765198110772207e-10,0.003017631246761021,2.9472056442989754e-13,2.1355927758271808e-12,2.1680103600933957e-35,4.227755795905247e-12,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.217013189083327e-13,D1_hold,128,0.125,cubic_remainder,weighted_sup,8.217013189083327e-13,0.006984426041265846,2.486669116473116e-17,3.4146981133838788e-15,1.6147711312827824e-32,3.5512554805133552e-15,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,9.44464430612849e-10,5.2655341830324114e-08,0.01793672584362435,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.0212953449732021e-07,D1_hold,128,0.125,linear,weighted_L4H,1.0212953449732021e-07,,8.66758279661103e-11,3.958045015171794e-10,4.881711859125988e-33,,False,,False,1.8341844237559169e-06,0.00023755957835171697,0.007720944937190995,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",1.4583183013181018e-13,7.937735509706235e-08
1.021087303271111e-07,D1_hold,128,0.125,nonlinear_discretization,weighted_L4H,1.021087303271111e-07,,8.667605544333603e-11,3.9617971574713196e-10,4.894888509158756e-33,,False,,False,1.8338107934918161e-06,0.00023755900085930067,0.007719390917029194,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",1.4710838226343059e-13,7.939445411802296e-08
2.042382648244313e-07,D1_hold,128,0.125,theorem_4_1_i_sum,weighted_L4H,2.042382648244313e-07,,1.7335188340944632e-10,7.919842172643113e-10,9.776600368284744e-33,,False,,False,3.667995217247733e-06,0.00047511857921101765,0.007720167928054528,,"[""linear:initial_interval_bound"", ""nonlinear_discretization:initial_interval_bound""]",2.9294021239524077e-13,1.587718092150853e-07
2.139963701643503e-06,D1_hold,128,0.5,linear,weighted_sup,2.139963701643503e-06,0.0008254041852680173,1.1006805894243119e-08,6.292068680187607e-09,3.2208639856637464e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
2.1372501035316616e-06,D1_hold,128,0.5,nonlinear_discretization,weighted_sup,2.1372501035316616e-06,0.0008254041852680173,1.1006949325069925e-08,6.283982171919243e-09,3.25590137476453e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
0.0010972012606828322,D1_hold,128,0.5,total_linear_simulation,weighted_sup,0.0010972012606828322,0.007155931391952083,1.1006805894219627e-08,6.283982171919243e-09,3.238377740242065e-32,4.669675768241826e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0010969765534784232,D1_hold,128,0.5,continuous_correction,weighted_sup,0.0010969765534784232,0.007155931391952083,1.17592542507327e-15,3.425525648114496e-11,3.2374468894048196e-32,4.893268072598579e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.004387906213913693,0.005460436993184892,0.8035815117709787,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0010969746073997946,D1_hold,128,0.5,discrete_correction,weighted_sup,0.0010969746073997946,0.007155931391952083,4.715768218327767e-12,0.0,3.239309295908895e-32,4.886067547099377e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.004387898429599179,0.005460078061064629,0.8036329115674964,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.0833536507231523e-08,D1_hold,128,0.5,ordering,weighted_sup,1.0833536507231523e-08,0.003017631246761021,4.715770285093022e-12,3.425525648114496e-11,6.476756185313715e-32,7.280748656332436e-11,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,9.728186862673172e-08,1.0658480532396648e-05,0.009127179838724823,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.0824316977235531e-08,D1_hold,128,0.5,quadratic,weighted_sup,1.0824316977235531e-08,0.003017631246761021,4.715529030878361e-12,3.416948441323489e-11,3.468816576149433e-34,6.764409273448396e-11,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.2714012601239286e-11,D1_hold,128,0.5,cubic_remainder,weighted_sup,5.2714012601239286e-11,0.006984426041265846,1.5915529118483043e-15,2.200451089618506e-13,6.511444252517816e-32,2.407485635372095e-13,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,9.467116569438903e-10,5.2655341830324114e-08,0.017979403875005913,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.0851813798928083e-07,D1_hold,128,0.5,linear,weighted_L4H,4.0851813798928083e-07,,3.467033118644412e-10,1.5832180060687175e-09,1.9526847436503953e-32,,False,,False,1.8341844237559169e-06,0.00023755957835171697,0.007720944937190995,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",5.833273205272407e-13,3.175094203882494e-07
4.081853828523734e-07,D1_hold,128,0.5,nonlinear_discretization,weighted_L4H,4.081853828523734e-07,,3.467069508001474e-10,1.589283314216189e-09,1.9739265518915912e-32,,False,,False,1.8326904037056825e-06,0.00023755900085930067,0.007714674657985836,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",6.036780888017099e-13,3.177829618590276e-07
8.167035208416543e-07,D1_hold,128,0.5,theorem_4_1_i_sum,weighted_L4H,8.167035208416543e-07,,6.934102626645885e-10,3.1725013202849067e-09,3.9266112955419865e-32,,False,,False,3.6668748274615998e-06,0.00047511857921101765,0.007717809801399085,,"[""linear:initial_interval_bound"", ""nonlinear_discretization:initial_interval_bound""]",1.1870054093289506e-12,6.352923822472771e-07
3.320870168915105e-08,D1_hold,256,0.03125,linear,weighted_sup,3.320870168915105e-08,0.0008254041852680173,7.76883171010037e-11,3.9325429251172545e-10,2.0126062619908035e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.320599914119115e-08,D1_hold,256,0.03125,nonlinear_discretization,weighted_sup,3.320599914119115e-08,0.0008254041852680173,7.768831658921286e-11,3.932227512674177e-10,2.013961825584828e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.27390782968304e-06,D1_hold,256,0.03125,total_linear_simulation,weighted_sup,4.27390782968304e-06,0.006984426041265846,7.768831710100769e-11,3.932227512674177e-10,2.0132839965532142e-33,1.1254411342726588e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.270318561950764e-06,D1_hold,256,0.03125,continuous_correction,weighted_sup,4.270318561950764e-06,0.006984426041265846,4.588324973665787e-18,1.3349554899485327e-13,2.0131359438289736e-33,1.2861006897612375e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.004372806207437583,0.005460436993184892,0.8008161641449634,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.270317068793651e-06,D1_hold,256,0.03125,discrete_correction,weighted_sup,4.270317068793651e-06,0.006984426041265846,7.647265806740826e-16,0.0,2.0134264092997912e-33,1.2857452670658393e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.004372804678444699,0.005460078061064629,0.8008685278012437,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.0529552136939067e-11,D1_hold,256,0.03125,ordering,weighted_sup,1.0529552136939067e-11,0.003017631246761021,7.647283887868575e-16,1.3349554899485327e-13,4.0265623531287654e-33,6.70882316855464e-14,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,2.716959617698831e-08,1.0658480532396648e-05,0.00254910595318027,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.052897584626776e-11,D1_hold,256,0.03125,quadratic,weighted_sup,1.052897584626776e-11,0.003017631246761021,7.647283667272883e-16,1.334745484891988e-13,1.3547187695373422e-36,6.677258301105198e-14,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.205962507258758e-15,D1_hold,256,0.03125,cubic_remainder,weighted_sup,3.205962507258758e-15,0.006984426041265846,4.102093728237072e-21,5.3262843751777064e-17,4.027917068048405e-33,1.2903794338673034e-17,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,2.647169202958535e-10,5.2655341830324114e-08,0.00502735166260764,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.3292661079099655e-09,D1_hold,256,0.03125,linear,weighted_L4H,6.3292661079099655e-09,,1.5645303749487714e-12,9.895112537929484e-11,1.2201650117040916e-33,,False,,False,5.103600383834855e-07,0.00023755957835171697,0.002148345446327893,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",7.985470321973409e-15,3.786955490028321e-08
6.328940398856016e-09,D1_hold,256,0.03125,nonlinear_discretization,weighted_L4H,6.328940398856016e-09,,1.5645303837392953e-12,9.897451637592529e-11,1.2209868372642152e-33,,False,,False,5.103337748511199e-07,0.00023755900085930067,0.002148240113004078,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",8.005693338641043e-15,3.786987965297071e-08
1.2658206506765981e-08,D1_hold,256,0.03125,theorem_4_1_i_sum,weighted_L4H,1.2658206506765981e-08,,3.1290607586880666e-12,1.9792564175522013e-10,2.441151848968307e-33,,False,,False,1.0206938132346054e-06,0.00047511857921101765,0.00214829277973,,"[""linear:initial_interval_bound"", ""nonlinear_discretization:initial_interval_bound""]",1.5991163660614452e-14,7.573943455325392e-08
1.328348067566042e-07,D1_hold,256,0.125,linear,weighted_sup,1.328348067566042e-07,0.0008254041852680173,3.107532684040148e-10,1.5730171700469018e-09,8.050425047963214e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.3279155252183445e-07,D1_hold,256,0.125,nonlinear_discretization,weighted_sup,1.3279155252183445e-07,0.0008254041852680173,3.107532610998963e-10,1.572512360804742e-09,8.072154713547642e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.838569679006544e-05,D1_hold,256,0.125,total_linear_simulation,weighted_sup,6.838569679006544e-05,0.006984426041265846,3.1075326839106834e-10,1.572512360804742e-09,8.06128912359563e-33,2.1094031704493128e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.837138775759348e-05,D1_hold,256,0.125,continuous_correction,weighted_sup,6.837138775759348e-05,0.006984426041265846,7.342151712383216e-17,2.136936058982494e-12,8.060696912698668e-33,2.17379892498889e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.0043757688164859825,0.005460436993184892,0.8013587231108662,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.837136391852663e-05,D1_hold,256,0.125,discrete_correction,weighted_sup,6.837136391852663e-05,0.006984426041265846,1.2235626348617845e-14,0.0,8.061859911024722e-33,2.173230157933952e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.004375767290785705,0.005460078061064629,0.8014111230366731,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.685004212531096e-10,D1_hold,256,0.125,ordering,weighted_sup,1.685004212531096e-10,0.003017631246761021,1.2235655278408165e-14,2.136936058982494e-12,1.612255682372339e-32,1.0885634647486585e-12,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,2.717404513957712e-08,1.0658480532396648e-05,0.0025495233637647607,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.6846361354028415e-10,D1_hold,256,0.125,quadratic,weighted_sup,1.6846361354028415e-10,0.003017631246761021,1.2235653867636612e-14,2.1355927758271808e-12,2.1675500312597475e-35,1.0683613281768316e-12,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.0530419550609378e-13,D1_hold,256,0.125,cubic_remainder,weighted_sup,2.0530419550609378e-13,0.006984426041265846,2.6253400146140865e-19,3.4146981133838788e-15,1.6144232262437614e-32,8.389034178200409e-16,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,2.648750874110566e-10,5.2655341830324114e-08,0.005030355481587919,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.5317064431639862e-08,D1_hold,256,0.125,linear,weighted_L4H,2.5317064431639862e-08,,6.2581214997950854e-12,3.958045015171794e-10,4.8806600468163665e-33,,False,,False,5.103600383834855e-07,0.00023755957835171697,0.002148345446327893,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",3.1941881287893635e-14,1.5147821960113285e-07
2.5311853595828864e-08,D1_hold,256,0.125,nonlinear_discretization,weighted_L4H,2.5311853595828864e-08,,6.2581216466176594e-12,3.9617971574713196e-10,4.8938338991305906e-33,,False,,False,5.102549945158723e-07,0.00023755900085930067,0.0021479084887130063,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",3.2265158036275584e-14,1.514834151401162e-07
5.0628918027468726e-08,D1_hold,256,0.125,theorem_4_1_i_sum,weighted_L4H,5.0628918027468726e-08,,1.2516243146412744e-11,7.919842172643113e-10,9.774493945946957e-33,,False,,False,1.020615032899358e-06,0.00047511857921101765,0.0021481269677860043,,"[""linear:initial_interval_bound"", ""nonlinear_discretization:initial_interval_bound""]",6.420703932416922e-14,3.0296163474124907e-07
5.313392270264168e-07,D1_hold,256,0.5,linear,weighted_sup,5.313392270264168e-07,0.0008254041852680173,1.2430130736160592e-09,6.292068680187607e-09,3.2201700191852856e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.306462994754184e-07,D1_hold,256,0.5,nonlinear_discretization,weighted_sup,5.306462994754184e-07,0.0008254041852680173,1.243012957503657e-09,6.283982171919243e-09,3.255199969413076e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0010970306403684875,D1_hold,256,0.5,total_linear_simulation,weighted_sup,0.0010970306403684875,0.007155931391952083,1.2430130736142342e-09,6.283982171919243e-09,3.2376837737636046e-32,4.837231582270011e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0010969765534784232,D1_hold,256,0.5,continuous_correction,weighted_sup,0.0010969765534784232,0.007155931391952083,1.17592542507327e-15,3.425525648114496e-11,3.2374468894048196e-32,4.893268072598579e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.004387906213913693,0.005460436993184892,0.8035815117709787,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0010969760877403076,D1_hold,256,0.5,discrete_correction,weighted_sup,0.0010969760877403076,0.007155931391952083,1.9577008911477748e-13,0.0,3.2379139240785554e-32,4.891481325025766e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00438790435096123,0.005460078061064629,0.803633996050536,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.697754273888756e-09,D1_hold,256,0.5,ordering,weighted_sup,2.697754273888756e-09,0.003017631246761021,1.957705519897188e-13,3.425525648114496e-11,6.475360813483375e-32,1.838685520139793e-11,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,2.719165917693042e-08,1.0658480532396648e-05,0.0025511759480425816,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.6954178166445464e-09,D1_hold,256,0.5,quadratic,weighted_sup,2.6954178166445464e-09,0.003017631246761021,1.957704618821858e-13,3.416948441323489e-11,3.468080050015596e-34,1.7093781250829306e-11,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.3170809591732443e-11,D1_hold,256,0.5,cubic_remainder,weighted_sup,1.3170809591732443e-11,0.006984426041265846,1.6802176892748883e-17,2.200451089618506e-13,6.510041515426136e-32,5.704933014639754e-14,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,2.655068839804961e-10,5.2655341830324114e-08,0.005042354199049016,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.0126825772655945e-07,D1_hold,256,0.5,linear,weighted_L4H,1.0126825772655945e-07,,2.5032485999180342e-11,1.5832180060687175e-09,1.9522640187265466e-32,,False,,False,5.103600383834855e-07,0.00023755957835171697,0.002148345446327893,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",1.2776752515157454e-13,6.059128784045314e-07
1.0118491733858543e-07,D1_hold,256,0.5,nonlinear_discretization,weighted_L4H,1.0118491733858543e-07,,2.5032488347387453e-11,1.589283314216189e-09,1.9735013170679553e-32,,False,,False,5.09940029147026e-07,0.00023755900085930067,0.002146582648110432,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",1.3292098432575778e-13,6.059959743663911e-07
2.0245317506514487e-07,D1_hold,256,0.5,theorem_4_1_i_sum,weighted_L4H,2.0245317506514487e-07,,5.00649743465678e-11,3.1725013202849067e-09,3.925765335794502e-32,,False,,False,1.0203000675305115e-06,0.00047511857921101765,0.0021474640482904766,,"[""linear:initial_interval_bound"", ""nonlinear_discretization:initial_interval_bound""]",2.606885094773323e-13,1.2119088527709225e-06
0.0017560642639171467,D2,16,0.03125,linear,weighted_sup,0.0017560642639171467,6.657105065162856e-07,6.568420072416972e-05,0.0003855480834329099,3.7875413322646976e-33,1.1450302909582488e-06,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0017560632582692107,D2,16,0.03125,nonlinear_discretization,weighted_sup,0.0017560632582692107,6.657105065162856e-07,6.568420071334475e-05,0.00038554808331814073,3.791103794506361e-33,1.145013902872265e-06,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0017560632235530116,D2,16,0.03125,total_linear_simulation,weighted_sup,0.0017560632235530116,6.657105065162856e-07,6.568420071334475e-05,0.00038554808331814073,3.78928955868313e-33,1.1449947257288848e-06,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
8.060780147680072e-06,D2,16,0.03125,continuous_correction,weighted_sup,8.060780147680072e-06,0.012115276586285851,1.564436921853063e-11,1.2446503644817278e-10,3.718314697805543e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008254238871224394,0.008293182836073491,0.9953040990873009,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.060898348754261e-06,D2,16,0.03125,discrete_correction,weighted_sup,8.060898348754261e-06,0.012115276586285851,5.60275018486079e-14,0.0,3.860319952520405e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008254359909124364,0.008293327437991771,0.9953013396421686,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.415644766373536e-08,D2,16,0.03125,ordering,weighted_sup,7.415644766373536e-08,9.54258787825843e-05,1.564436921853082e-11,1.2446503644817278e-10,7.578634650325948e-33,2.867104683978392e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00012054120758439756,0.00012054120758439756,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.415680081941985e-08,D2,16,0.03125,quadratic,weighted_sup,7.415680081941985e-08,9.54258787825843e-05,1.5644369225104785e-11,1.2446503643164602e-10,3.5594672543264485e-36,2.866820773776698e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.0801846060956902e-11,D2,16,0.03125,cubic_remainder,weighted_sup,1.0801846060956902e-11,0.00018230450029011066,7.580245445410005e-17,2.234988846046123e-16,7.582194107767066e-33,9.0610098147028e-14,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,5.618683674742469e-07,5.618683674742469e-07,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
9.700597922721358e-05,D2,16,0.03125,linear,weighted_L4H,9.700597922721358e-05,,3.829338093772477e-07,2.624996979636491e-06,2.2962392104658985e-33,,True,,True,0.004927596591119492,0.004927596591119492,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.266599500764987e-09,1.043544591017298e-18
9.700584518406871e-05,D2,16,0.03125,nonlinear_discretization,weighted_L4H,9.700584518406871e-05,,3.82933809269363e-07,2.6249969789071538e-06,2.2983989929652806e-33,,True,,True,0.004927589782152159,0.004927589782152159,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.268029392356945e-09,1.043544591017298e-18
0.0001940118244112823,D2,16,0.03125,theorem_4_1_i_sum,weighted_L4H,0.0001940118244112823,,7.658676186466108e-07,5.249993958543645e-06,4.594638203431179e-33,,True,,True,0.009855186373271652,0.009855186373271652,1.0,,[],2.534628893121932e-09,2.087089182034596e-18
0.007024257055668587,D2,16,0.125,linear,weighted_sup,0.007024257055668587,6.657105065162856e-07,0.0002627368028966789,0.0015421923337316395,1.515016532905879e-32,4.580121163832995e-06,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.007024240965260914,D2,16,0.125,nonlinear_discretization,weighted_sup,0.007024240965260914,6.657105065162856e-07,0.0002627368027234794,0.0015421923318953332,1.5207308937323108e-32,4.579858943692429e-06,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.007024240410060259,D2,16,0.125,total_linear_simulation,weighted_sup,0.007024240410060259,6.657105065162856e-07,0.0002627368027234794,0.0015421923318953332,1.517820772671669e-32,4.579552146277699e-06,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0001290940596425266,D2,16,0.125,continuous_correction,weighted_sup,0.0001290940596425266,0.012115276586285851,2.503099071809276e-10,1.991440583963672e-09,1.4894308283206348e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008262019817121703,0.008293182836073491,0.9962423330622548,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00012909591328216392,D2,16,0.125,discrete_correction,weighted_sup,0.00012909591328216392,0.012115276586285851,8.963638214361782e-13,0.0,1.546312407739511e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008262138450058491,0.008293327437991771,0.9962392672704079,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.1864861904746723e-06,D2,16,0.125,ordering,weighted_sup,1.1864861904746723e-06,9.54258787825843e-05,2.503099071809306e-10,1.991440583963672e-09,3.035743236060146e-32,4.588732486295296e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00012053948332193512,0.00012054120758439756,0.9999856956596255,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.1865088131107177e-06,D2,16,0.125,quadratic,weighted_sup,1.1865088131107177e-06,9.54258787825843e-05,2.5030990760167656e-10,1.9914405829063363e-09,5.695147606922318e-35,4.586913238042717e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.91308735324035e-10,D2,16,0.125,cubic_remainder,weighted_sup,6.91308735324035e-10,0.00018230450029011066,4.85118960492491e-15,1.431557697359177e-14,3.0414383679659345e-32,5.7978851756673216e-12,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,5.618607174083475e-07,5.618683674742469e-07,0.9999863845940753,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0003880239169088543,D2,16,0.125,linear,weighted_L4H,0.0003880239169088543,,1.531735237508991e-06,1.0499987918545964e-05,9.184956841863594e-33,,True,,True,0.004927596591119492,0.004927596591119492,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],5.066398003059948e-09,4.174178364069192e-18
0.0003880217722337469,D2,16,0.125,nonlinear_discretization,weighted_L4H,0.0003880217722337469,,1.531735235782835e-06,1.0499987906876564e-05,9.219600792229562e-33,,True,,True,0.0049275693554433194,0.004927589782152159,0.9999958546247268,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],5.089277775030196e-09,4.174178364069192e-18
0.0007760456891426012,D2,16,0.125,theorem_4_1_i_sum,weighted_L4H,0.0007760456891426012,,3.063470473291826e-06,2.099997582542253e-05,1.8404557634093156e-32,,True,,True,0.009855165946562812,0.009855186373271652,0.9999979273137953,,[],1.0155675778090144e-08,8.348356728138384e-18
0.028097028222674347,D2,16,0.5,linear,weighted_sup,0.028097028222674347,6.657105065162856e-07,0.0010509472115867156,0.006168769334926558,6.060066131623516e-32,1.832048465533198e-05,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.028096770773547285,D2,16,0.5,nonlinear_discretization,weighted_sup,0.028096770773547285,6.657105065162856e-07,0.0010509472088155226,0.006168769305545658,6.1524298683749e-32,1.831628844471689e-05,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.02809676190688275,D2,16,0.5,total_linear_simulation,weighted_sup,0.02809676190688275,6.657105065162856e-07,0.0010509472088155226,0.006168769305545658,6.105392328403922e-32,1.8311382046106578e-05,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.002073295709018373,D2,16,0.5,continuous_correction,weighted_sup,0.002073295709018373,0.012115276586285851,4.0049584946959146e-09,3.186304939407458e-08,5.991832550999786e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008293182836073491,0.008293182836073491,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0020733318594979427,D2,16,0.5,discrete_correction,weighted_sup,0.0020733318594979427,0.012420261020122699,1.4336115751890794e-11,0.0,6.220646686686455e-32,8.942549251014092e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008293327437991771,0.008293327437991771,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.8982687869896377e-05,D2,16,0.5,ordering,weighted_sup,1.8982687869896377e-05,9.54258787825843e-05,4.0049584946959625e-09,3.186304939407458e-08,1.2212479237686242e-31,7.350761266621629e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00012053255477542996,0.00012054120758439756,0.9999282170044502,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.8984141009771483e-05,D2,16,0.5,quadratic,weighted_sup,1.8984141009771483e-05,9.54258787825843e-05,4.004958521626825e-09,3.186304932650138e-08,9.112236171075708e-34,7.339061180868347e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.424131488553044e-08,D2,16,0.5,cubic_remainder,weighted_sup,4.424131488553044e-08,0.00018230450029011066,3.1042099118407743e-13,9.19172649862264e-13,1.2303601348178854e-31,3.707639037673309e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,5.618296783179791e-07,5.618683674742469e-07,0.9999311419568934,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0015520956676354173,D2,16,0.5,linear,weighted_L4H,0.0015520956676354173,,6.126940950035964e-06,4.199995167418386e-05,3.6739827367454377e-32,,True,,True,0.004927596591119492,0.004927596591119492,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],2.026559201223979e-08,1.6696713456276768e-17
0.0015520613538073699,D2,16,0.5,nonlinear_discretization,weighted_L4H,0.0015520613538073699,,6.1269409224174675e-06,4.199995148747338e-05,3.7299792831453316e-32,,True,,True,0.0049274876515060136,0.004927589782152159,0.9999792737117617,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],2.0631762863258796e-08,1.6696713456276768e-17
0.0031041570214427874,D2,16,0.5,theorem_4_1_i_sum,weighted_L4H,0.0031041570214427874,,1.2253881872453432e-05,8.399990316165724e-05,7.40396201989077e-32,,True,,True,0.009855084242625507,0.009855186373271652,0.9999896368630408,,[],4.089735487549859e-08,3.3393426912553537e-17
0.0013463664311489437,D2,32,0.03125,linear,weighted_sup,0.0013463664311489437,0.0,6.568420072418101e-05,0.0003855480834329099,3.733725154198158e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0013463664311489437,D2,32,0.03125,nonlinear_discretization,weighted_sup,0.0013463664311489437,0.0,6.568420071335604e-05,0.00038554808331814073,3.737237513651527e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0013463664311489437,D2,32,0.03125,total_linear_simulation,weighted_sup,0.0013463664311489437,0.0,6.568420071335604e-05,0.00038554808331814073,3.7354733806165904e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
8.060780147680072e-06,D2,32,0.03125,continuous_correction,weighted_sup,8.060780147680072e-06,0.012115276586285851,1.564436921853063e-11,1.2446503644817278e-10,3.718314697805543e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008254238871224394,0.008293182836073491,0.9953040990873009,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.060295648368348e-06,D2,32,0.03125,discrete_correction,weighted_sup,8.060295648368348e-06,0.012115276586285851,1.4869966533266867e-12,0.0,3.752637493599012e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008253742743929189,0.008293327437991771,0.9952269225641274,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.5494877186037027e-08,D2,32,0.03125,ordering,weighted_sup,1.5494877186037027e-08,3.3214891242983925e-05,1.5644369218531023e-11,1.2446503644817278e-10,7.470952191404555e-33,1.516956266528405e-11,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,2.8271342024258305e-05,0.00012054120758439756,0.2345367413418683,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.5494950024135047e-08,D2,32,0.03125,quadratic,weighted_sup,1.5494950024135047e-08,3.3214891242983925e-05,1.564436922510499e-11,1.2446503643164602e-10,3.509406483270581e-36,1.517045245200425e-11,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.310285810673638e-12,D2,32,0.03125,cubic_remainder,weighted_sup,1.310285810673638e-12,6.984426041265846e-05,1.1233595549803444e-15,2.234988846046123e-16,7.474461588074617e-33,4.0044763421051296e-15,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,7.650226661796213e-08,5.618683674742469e-07,0.13615692045783054,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
4.370435958590246e-05,D2,32,0.03125,linear,weighted_L4H,4.370435958590246e-05,,3.829338093773856e-07,2.624996979636491e-06,2.2636125517992027e-33,,True,,True,0.002491914107662397,0.004927596591119492,0.5057057860932287,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],9.372775905629302e-09,1.1424780392566003e-17
4.370434026650474e-05,D2,32,0.03125,nonlinear_discretization,weighted_L4H,4.370434026650474e-05,,3.8293380926950085e-07,2.6249969789071538e-06,2.2657419589239173e-33,,True,,True,0.00249191300611829,0.004927589782152159,0.5057062613336961,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],9.37251161295898e-09,1.1424780392566003e-17
8.74086998524072e-05,D2,32,0.03125,theorem_4_1_i_sum,weighted_L4H,8.74086998524072e-05,,7.658676186468865e-07,5.249993958543645e-06,4.5293545107231196e-33,,True,,True,0.004983827113780688,0.009855186373271652,0.5057060237132982,,[],1.874528751858828e-08,2.2849560785132006e-17
0.005385465724595775,D2,32,0.125,linear,weighted_sup,0.005385465724595775,0.0,0.00026273680289672405,0.0015421923337316395,1.4934900616792632e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.005385465724595775,D2,32,0.125,nonlinear_discretization,weighted_sup,0.005385465724595775,0.0,0.00026273680272352455,0.0015421923318953332,1.499124055727134e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.005385465724595775,D2,32,0.125,total_linear_simulation,weighted_sup,0.005385465724595775,0.0,0.00026273680272352455,0.0015421923318953332,1.4962943014450534e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0001290940596425266,D2,32,0.125,continuous_correction,weighted_sup,0.0001290940596425266,0.012115276586285851,2.503099071809276e-10,1.991440583963672e-09,1.4894308283206348e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008262019817121703,0.008293182836073491,0.9962423330622548,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00012908630653795346,D2,32,0.125,discrete_correction,weighted_sup,0.00012908630653795346,0.012115276586285851,2.379129684787208e-11,0.0,1.5031790985077108e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008261523618429021,0.008293327437991771,0.996165131571068,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.4791453672000346e-07,D2,32,0.125,ordering,weighted_sup,2.4791453672000346e-07,3.3214891242983925e-05,2.5030990718093383e-10,1.991440583963672e-09,2.9926099268283457e-32,2.4267054673780245e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,2.8270943100442517e-05,0.00012054120758439756,0.23453343190251738,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.4791920038616075e-07,D2,32,0.125,quadratic,weighted_sup,2.4791920038616075e-07,3.3214891242983925e-05,2.503099076016798e-10,1.9914405829063363e-09,5.615050373232929e-35,2.42727239232068e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.385711240952639e-11,D2,32,0.125,cubic_remainder,weighted_sup,8.385711240952639e-11,6.984426041265846e-05,7.1893918438039e-14,1.431557697359177e-14,2.9982249615004446e-32,2.563341367214501e-13,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,7.650119060745973e-08,5.618683674742469e-07,0.13615500539984776,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
0.00017481743834360983,D2,32,0.125,linear,weighted_L4H,0.00017481743834360983,,1.5317352375095423e-06,1.0499987918545964e-05,9.054450207196811e-33,,True,,True,0.002491914107662397,0.004927596591119492,0.5057057860932287,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],3.749110362251721e-08,4.569912157026401e-17
0.00017481712923448733,D2,32,0.125,nonlinear_discretization,weighted_L4H,0.00017481712923448733,,1.5317352357833866e-06,1.0499987906876564e-05,9.088606924996948e-33,,True,,True,0.0024919097015036608,0.004927589782152159,0.5057055906986035,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],3.7486874870565736e-08,4.569912157026401e-17
0.0003496345675780972,D2,32,0.125,theorem_4_1_i_sum,weighted_L4H,0.0003496345675780972,,3.063470473292929e-06,2.099997582542253e-05,1.814305713219376e-32,,True,,True,0.004983823809166058,0.009855186373271652,0.5057056883959836,,[],7.497797849308294e-08,9.139824314052802e-17
0.0215418628983831,D2,32,0.5,linear,weighted_sup,0.0215418628983831,0.0,0.0010509472115868962,0.006168769334926558,5.973960246717053e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0215418628983831,D2,32,0.5,nonlinear_discretization,weighted_sup,0.0215418628983831,0.0,0.0010509472088157032,0.006168769305545658,6.065025012567599e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0215418628983831,D2,32,0.5,total_linear_simulation,weighted_sup,0.0215418628983831,0.0,0.0010509472088157032,0.006168769305545658,6.019286443497459e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.002073295709018373,D2,32,0.5,continuous_correction,weighted_sup,0.002073295709018373,0.012115276586285851,4.0049584946959146e-09,3.186304939407458e-08,5.991832550999786e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008293182836073491,0.008293182836073491,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.002073171590795239,D2,32,0.5,discrete_correction,weighted_sup,0.002073171590795239,0.012115276586285851,3.8061344356871557e-10,0.0,6.04713594597266e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008292686363180956,0.008293327437991771,0.9999226999276698,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.966408212490313e-06,D2,32,0.5,ordering,weighted_sup,3.966408212490313e-06,3.3214891242983925e-05,4.004958494696015e-09,3.186304939407458e-08,1.203896849697245e-31,3.880072487884839e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,2.8269343937031473e-05,0.00012054120758439756,0.2345201653736424,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.966707206178572e-06,D2,32,0.5,quadratic,weighted_sup,3.966707206178572e-06,3.3214891242983925e-05,4.004958521626877e-09,3.186304932650138e-08,8.984080597172687e-34,3.883635827713088e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.366550932430642e-09,D2,32,0.5,cubic_remainder,weighted_sup,5.366550932430642e-09,6.984426041265846e-05,4.60087728804378e-12,9.19172649862264e-13,1.212880905172603e-31,1.6417454951928984e-11,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,7.649685354459683e-08,5.618683674742469e-07,0.1361472863981848,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
0.0006992697533744393,D2,32,0.5,linear,weighted_L4H,0.0006992697533744393,,6.126940950038169e-06,4.199995167418386e-05,3.6217800828787243e-32,,True,,True,0.002491914107662397,0.004927596591119492,0.5057057860932287,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.4996441449006883e-07,1.8279648628105605e-16
0.000699264807707912,D2,32,0.5,nonlinear_discretization,weighted_L4H,0.000699264807707912,,6.126940922419674e-06,4.199995148747338e-05,3.6769891136704455e-32,,True,,True,0.0024918964833105183,0.004927589782152159,0.5057029082120885,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.498967500180616e-07,1.8279648628105605e-16
0.0013985345610823513,D2,32,0.5,theorem_4_1_i_sum,weighted_L4H,0.0013985345610823513,,1.2253881872457843e-05,8.399990316165724e-05,7.298769196549169e-32,,True,,True,0.004983810590972915,0.009855186373271652,0.5057043471536526,,[],2.9986116450813043e-07,3.655929725621121e-16
0.0009269952254012441,D2,64,0.03125,linear,weighted_sup,0.0009269952254012441,3.162277660168379e-08,6.568420072415373e-05,0.0003855480834329099,3.7207626301938366e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0009269951720918343,D2,64,0.03125,nonlinear_discretization,weighted_sup,0.0009269951720918343,3.162277660168379e-08,6.568420071332876e-05,0.00038554808331814073,3.7242629466782654e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0009269951664808552,D2,64,0.03125,total_linear_simulation,weighted_sup,0.0009269951664808552,3.162277660168379e-08,6.568420071332876e-05,0.00038554808331814073,3.722510856612268e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
8.060780147680072e-06,D2,64,0.03125,continuous_correction,weighted_sup,8.060780147680072e-06,0.012115276586285851,1.564436921853063e-11,1.2446503644817278e-10,3.718314697805543e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008254238871224394,0.008293182836073491,0.9953040990873009,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.060489505950554e-06,D2,64,0.03125,discrete_correction,weighted_sup,8.060489505950554e-06,0.012115276586285851,2.2566315687792584e-12,0.0,3.726700402620207e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008253941254093367,0.008293327437991771,0.9952508586941864,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
9.863232020462847e-09,D2,64,0.03125,ordering,weighted_sup,9.863232020462847e-09,5.7649744861557675e-06,1.5644369218531336e-11,1.2446503644817278e-10,7.445015100425751e-33,1.6572500189553862e-12,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,2.019989917790791e-05,0.00012054120758439756,0.1675767115885648,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
9.863236181493829e-09,D2,64,0.03125,quadratic,weighted_sup,9.863236181493829e-09,5.7649744861557675e-06,1.5644369225105302e-11,1.2446503643164602e-10,3.49737358156013e-36,1.6574648753028855e-12,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.3408754530018013e-13,D2,64,0.03125,cubic_remainder,weighted_sup,3.3408754530018013e-13,0.008461825328639346,7.731562775207383e-16,2.234988846046123e-16,7.448512464194102e-33,1.02096148243035e-15,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,2.1894761368792605e-08,5.618683674742469e-07,0.038967777216602516,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
2.90192296135339e-05,D2,64,0.03125,linear,weighted_L4H,2.90192296135339e-05,,3.8293380937723444e-07,2.624996979636491e-06,2.255753876929632e-33,,False,,False,0.0018572306952661696,0.004927596591119492,0.3769039654368761,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size""]",6.47495913799794e-09,3.9024501945900125e-17
2.9019225917347846e-05,D2,64,0.03125,nonlinear_discretization,weighted_L4H,2.9019225917347846e-05,,3.829338092693497e-07,2.6249969789071538e-06,2.2578759828699992e-33,,False,,False,0.0018572304587102621,0.004927589782152159,0.3769044382381814,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size""]",6.4749942013469196e-09,3.9024501945900125e-17
5.803845553088175e-05,D2,64,0.03125,theorem_4_1_i_sum,weighted_L4H,5.803845553088175e-05,,7.658676186465841e-07,5.249993958543645e-06,4.513629859799631e-33,,False,,False,0.003714461153976432,0.009855186373271652,0.37690420183736545,,"[""linear:time_size"", ""nonlinear_discretization:time_size""]",1.294995333934486e-08,7.804900389180025e-17
0.0037079809016049765,D2,64,0.125,linear,weighted_sup,0.0037079809016049765,3.162277660168379e-08,0.00026273680289661493,0.0015421923337316395,1.4883050520775346e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.003707980048654095,D2,64,0.125,nonlinear_discretization,weighted_sup,0.003707980048654095,3.162277660168379e-08,0.0002627368027234154,0.0015421923318953332,1.4939197289007618e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0037079799588823925,D2,64,0.125,total_linear_simulation,weighted_sup,0.0037079799588823925,3.162277660168379e-08,0.0002627368027234154,0.0015421923318953332,1.4911092918433246e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0001290940596425266,D2,64,0.125,continuous_correction,weighted_sup,0.0001290940596425266,0.012115276586285851,2.503099071809276e-10,1.991440583963672e-09,1.4894308283206348e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008262019817121703,0.008293182836073491,0.9962423330622548,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00012908941219064282,D2,64,0.125,discrete_correction,weighted_sup,0.00012908941219064282,0.012115276586285851,3.6106036939902904e-11,0.0,1.4927897620791213e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00826172238020114,0.008293327437991771,0.9961890980397268,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.5781151246194854e-07,D2,64,0.125,ordering,weighted_sup,1.5781151246194854e-07,5.7649744861557675e-06,2.5030990718093885e-10,1.991440583963672e-09,2.9822205903997564e-32,2.6505681287851488e-11,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,2.0199873595129413e-05,0.00012054120758439756,0.1675764993559266,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.5781177890390126e-07,D2,64,0.125,quadratic,weighted_sup,1.5781177890390126e-07,5.7649744861557675e-06,2.5030990760168484e-10,1.9914405829063363e-09,5.595797730496209e-35,2.6519438004846168e-11,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.139883363125808e-11,D2,64,0.125,cubic_remainder,weighted_sup,2.139883363125808e-11,0.008461825328639346,4.94817373589883e-14,1.431557697359177e-14,2.9878163724291166e-32,6.711357452942283e-14,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,2.1912405638408274e-08,5.618683674742469e-07,0.03899918006936496,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
0.0001160769184541356,D2,64,0.125,linear,weighted_L4H,0.0001160769184541356,,1.5317352375089377e-06,1.0499987918545964e-05,9.023015507718527e-33,,False,,False,0.0018572306952661696,0.004927596591119492,0.3769039654368761,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size""]",2.589983655199176e-08,1.560980077836005e-16
0.00011607685931514024,D2,64,0.125,nonlinear_discretization,weighted_L4H,0.00011607685931514024,,1.5317352357827818e-06,1.0499987906876564e-05,9.057055112688011e-33,,False,,False,0.0018572297490422438,0.004927589782152159,0.376904294218884,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size""]",2.5900397397971334e-08,1.560980077836005e-16
0.00023215377776927582,D2,64,0.125,theorem_4_1_i_sum,weighted_L4H,0.00023215377776927582,,3.0634704732917193e-06,2.099997582542253e-05,1.808007062040654e-32,,False,,False,0.003714460444308413,0.009855186373271652,0.37690412982776644,,"[""linear:time_size"", ""nonlinear_discretization:time_size""]",5.180023394996309e-08,3.12196015567201e-16
0.014831923606419906,D2,64,0.5,linear,weighted_sup,0.014831923606419906,3.162277660168379e-08,0.0010509472115864597,0.006168769334926558,5.953220208310139e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.01483190995918505,D2,64,0.5,nonlinear_discretization,weighted_sup,0.01483190995918505,3.162277660168379e-08,0.0010509472088152667,0.006168769305545658,6.043972759373573e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.014831908523091335,D2,64,0.5,total_linear_simulation,weighted_sup,0.014831908523091335,3.162277660168379e-08,0.0010509472088152667,0.006168769305545658,5.998546405090543e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.002073295709018373,D2,64,0.5,continuous_correction,weighted_sup,0.002073295709018373,0.012115276586285851,4.0049584946959146e-09,3.186304939407458e-08,5.991832550999786e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008293182836073491,0.008293182836073491,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.002073221535194215,D2,64,0.5,discrete_correction,weighted_sup,0.002073221535194215,0.012115276586285851,5.77690353821062e-10,0.0,6.005343654369766e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00829288614077686,0.008293327437991771,0.9999467888832063,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.5249713753700306e-06,D2,64,0.5,ordering,weighted_sup,2.5249713753700306e-06,5.7649744861557675e-06,4.004958494696095e-09,3.186304939407458e-08,1.1997176205369553e-31,4.2342906513450197e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,2.0199771002960245e-05,0.00012054120758439756,0.1675756482596814,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.52498846246242e-06,D2,64,0.5,quadratic,weighted_sup,2.52498846246242e-06,5.7649744861557675e-06,4.004958521626957e-09,3.186304932650138e-08,8.953276368793934e-34,4.243110080775387e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.3739202062775454e-09,D2,64,0.5,cubic_remainder,weighted_sup,1.3739202062775454e-09,0.008461825328639346,3.1667558026997306e-12,9.19172649862264e-13,1.2086708717839319e-31,4.7515736769213994e-12,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,2.1982723300440727e-08,5.618683674742469e-07,0.03912432977720231,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
0.0004643076738165424,D2,64,0.5,linear,weighted_L4H,0.0004643076738165424,,6.126940950035751e-06,4.199995167418386e-05,3.609206203087411e-32,,False,,False,0.0018572306952661696,0.004927596591119492,0.3769039654368761,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size""]",1.0359934620796703e-07,6.24392031134402e-16
0.00046430672759143523,D2,64,0.5,nonlinear_discretization,weighted_L4H,0.00046430672759143523,,6.126940922417256e-06,4.199995148747338e-05,3.6642259501794023e-32,,False,,False,0.001857226910365741,0.004927589782152159,0.3769037181407955,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size""]",1.0360830901616448e-07,6.24392031134402e-16
0.0009286144014079776,D2,64,0.5,theorem_4_1_i_sum,weighted_L4H,0.0009286144014079776,,1.2253881872453007e-05,8.399990316165724e-05,7.273432153266813e-32,,False,,False,0.0037144576056319105,0.009855186373271652,0.37690384178892117,,"[""linear:time_size"", ""nonlinear_discretization:time_size""]",2.072076552241315e-07,1.248784062268804e-15
0.0006949310571992405,D2,128,0.03125,linear,weighted_sup,0.0006949310571992405,2.105161462895826e-08,6.568420072415823e-05,0.0003855480834329099,3.7176596930600814e-33,4.11567927523877e-08,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0006949310413774475,D2,128,0.03125,nonlinear_discretization,weighted_sup,0.0006949310413774475,2.105161462895826e-08,6.568420071333326e-05,0.00038554808331814073,3.72115715619182e-33,4.115684943263413e-08,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0006949310347537656,D2,128,0.03125,total_linear_simulation,weighted_sup,0.0006949310347537656,2.105161462895826e-08,6.568420071333326e-05,0.00038554808331814073,3.7194079194785145e-33,4.115720949422405e-08,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
8.060780147680072e-06,D2,128,0.03125,continuous_correction,weighted_sup,8.060780147680072e-06,0.012115276586285851,1.564436921853063e-11,1.2446503644817278e-10,3.718314697805543e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008254238871224394,0.008293182836073491,0.9953040990873009,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.060797827172328e-06,D2,128,0.03125,discrete_correction,weighted_sup,8.060797827172328e-06,0.012115276586285851,1.909749863306886e-12,0.0,3.7204916749985354e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008254256975024464,0.008293327437991771,0.9952889279653514,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.836248902192422e-09,D2,128,0.03125,ordering,weighted_sup,3.836248902192422e-09,1.4006603498926957e-06,1.564436921853157e-11,1.2446503644817278e-10,7.438806372804079e-33,1.3559676725961154e-11,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,8.818777703586793e-06,0.00012054120758439756,0.07315985861027881,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.836249370490028e-09,D2,128,0.03125,quadratic,weighted_sup,3.836249370490028e-09,1.4006603498926957e-06,1.5644369225105535e-11,1.2446503643164602e-10,3.49452259130067e-36,1.3559617295909422e-11,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.42344807477704e-14,D2,128,0.03125,cubic_remainder,weighted_sup,8.42344807477704e-14,0.0031622776601683794,2.827345074244757e-16,2.234988846046123e-16,7.44230088558217e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,6.196429311077174e-09,5.618683674742469e-07,0.011028257986709292,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
1.64346239472541e-05,D2,128,0.03125,linear,weighted_L4H,1.64346239472541e-05,,3.8293380937755615e-07,2.624996979636491e-06,2.2538726866562894e-33,,False,,False,0.0011806234661778628,0.004927596591119492,0.23959418031613644,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",6.966269003300498e-09,2.1484143674158074e-16
1.6434623436830683e-05,D2,128,0.03125,nonlinear_discretization,weighted_L4H,1.6434623436830683e-05,,3.8293380926967136e-07,2.6249969789071538e-06,2.255993062719738e-33,,False,,False,0.0011806234295102843,0.004927589782152159,0.23959450394725004,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",6.966300664924504e-09,2.1484143674158074e-16
3.286924738408478e-05,D2,128,0.03125,theorem_4_1_i_sum,weighted_L4H,3.286924738408478e-05,,7.658676186472275e-07,5.249993958543645e-06,4.509865749376028e-33,,False,,False,0.0023612468956881474,0.009855186373271652,0.23959434213158143,,"[""linear:reference_size"", ""linear:time_size"", ""nonlinear_discretization:reference_size"", ""nonlinear_discretization:time_size""]",1.3932569668225001e-08,4.296828734831615e-16
0.002779724228796962,D2,128,0.125,linear,weighted_sup,0.002779724228796962,2.105161462895826e-08,0.0002627368028966329,0.0015421923337316395,1.4870638772240326e-32,1.646271710095508e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0027797239756482744,D2,128,0.125,nonlinear_discretization,weighted_sup,0.0027797239756482744,2.105161462895826e-08,0.0002627368027234334,0.0015421923318953332,1.4926739773079862e-32,1.646280778986979e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.002779723869672592,D2,128,0.125,total_linear_simulation,weighted_sup,0.002779723869672592,2.105161462895826e-08,0.0002627368027234334,0.0015421923318953332,1.489868116989823e-32,1.6463383874665977e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0001290940596425266,D2,128,0.125,continuous_correction,weighted_sup,0.0001290940596425266,0.012115276586285851,2.503099071809276e-10,1.991440583963672e-09,1.4894308283206348e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008262019817121703,0.008293182836073491,0.9962423330622548,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00012909434155671627,D2,128,0.125,discrete_correction,weighted_sup,0.00012909434155671627,0.012115276586285851,3.055632390219731e-11,0.0,1.4903028356322557e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008262037859629841,0.008293327437991771,0.9962271381908072,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.137995994447574e-08,D2,128,0.125,ordering,weighted_sup,6.137995994447574e-08,1.4006603498926957e-06,2.5030990718094257e-10,1.991440583963672e-09,2.9797336639528906e-32,2.1695768149618408e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,8.81877447224621e-06,0.00012054120758439756,0.0731598318033416,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.137998992784044e-08,D2,128,0.125,quadratic,weighted_sup,6.137998992784044e-08,1.4006603498926957e-06,2.5030990760168856e-10,1.9914405829063363e-09,5.591236146081072e-35,2.1695387673455076e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.3922479525658325e-12,D2,128,0.125,cubic_remainder,weighted_sup,5.3922479525658325e-12,0.0031622776601683794,1.809505431182085e-14,1.431557697359177e-14,2.985324884397834e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,6.197855930192964e-09,5.618683674742469e-07,0.011030797049590164,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
6.57384957890164e-05,D2,128,0.125,linear,weighted_L4H,6.57384957890164e-05,,1.5317352375102246e-06,1.0499987918545964e-05,9.015490746625157e-33,,False,,False,0.0011806234661778628,0.004927596591119492,0.23959418031613644,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",2.786507601320199e-08,8.59365746966323e-16
6.57384876222493e-05,D2,128,0.125,nonlinear_discretization,weighted_L4H,6.57384876222493e-05,,1.5317352357840687e-06,1.0499987906876564e-05,9.049502604601925e-33,,False,,False,0.0011806233195076849,0.004927589782152159,0.2395944816234357,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",2.786558256282466e-08,8.59379299493479e-16
0.0001314769834112657,D2,128,0.125,theorem_4_1_i_sum,weighted_L4H,0.0001314769834112657,,3.0634704732942935e-06,2.099997582542253e-05,1.8064993351227082e-32,,False,,False,0.002361246785685548,0.009855186373271652,0.23959433096968197,,"[""linear:reference_size"", ""linear:time_size"", ""nonlinear_discretization:reference_size"", ""nonlinear_discretization:time_size""]",5.573065857602665e-08,1.718745046459802e-15
0.011118896915187849,D2,128,0.5,linear,weighted_sup,0.011118896915187849,2.105161462895826e-08,0.0010509472115865317,0.006168769334926558,5.94825550889613e-32,6.585086840382032e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.011118892864808954,D2,128,0.5,nonlinear_discretization,weighted_sup,0.011118892864808954,2.105161462895826e-08,0.0010509472088153387,0.006168769305545658,6.03893409556203e-32,6.585231944866016e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.011118891169404564,D2,128,0.5,total_linear_simulation,weighted_sup,0.011118891169404564,2.105161462895826e-08,0.0010509472088153387,0.006168769305545658,5.993581705676537e-32,6.586153592866989e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.002073295709018373,D2,128,0.5,continuous_correction,weighted_sup,0.002073295709018373,0.012115276586285851,4.0049584946959146e-09,3.186304939407458e-08,5.991832550999786e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008293182836073491,0.008293182836073491,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0020733001573166408,D2,128,0.5,discrete_correction,weighted_sup,0.0020733001573166408,0.012115276586285851,4.889217561682093e-10,0.0,5.995340291141863e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008293200629266563,0.008293327437991771,0.9999847095479883,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
9.820779167567437e-07,D2,128,0.5,ordering,weighted_sup,9.820779167567437e-07,1.4006603498926957e-06,4.0049584946961544e-09,3.186304939407458e-08,1.198717284214165e-31,3.471505849505778e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,8.81876152033741e-06,0.00012054120758439756,0.07315972435536544,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
9.82079838845447e-07,D2,128,0.5,quadratic,weighted_sup,9.82079838845447e-07,1.4006603498926957e-06,4.004958521627017e-09,3.186304932650138e-08,8.945977833729715e-34,3.471262027752812e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.454181771774611e-10,D2,128,0.5,cubic_remainder,weighted_sup,3.454181771774611e-10,0.0031622776601683794,1.1580946454742824e-12,9.19172649862264e-13,1.2076632369260757e-31,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,6.203500714846446e-09,5.618683674742469e-07,0.011040843503493339,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
0.0002629539831560656,D2,128,0.5,linear,weighted_L4H,0.0002629539831560656,,6.126940950040898e-06,4.199995167418386e-05,3.606196298650063e-32,,False,,False,0.0011806234661778628,0.004927596591119492,0.23959418031613644,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",1.1146030405280796e-07,3.437462987865292e-15
0.0002629538524882744,D2,128,0.5,nonlinear_discretization,weighted_L4H,0.0002629538524882744,,6.126940922422403e-06,4.199995148747338e-05,3.661171204000434e-32,,False,,False,0.0011806228794993166,0.004927589782152159,0.2395943923285902,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",1.1146840651682019e-07,3.437462987865292e-15
0.0005259078356443399,D2,128,0.5,theorem_4_1_i_sum,weighted_L4H,0.0005259078356443399,,1.2253881872463302e-05,8.399990316165724e-05,7.267367502650497e-32,,False,,False,0.002361246345677179,0.009855186373271652,0.23959428632229002,,"[""linear:reference_size"", ""linear:time_size"", ""nonlinear_discretization:reference_size"", ""nonlinear_discretization:time_size""]",2.2292871056962815e-07,6.874925975730584e-15
0.0004985797345696829,D2,256,0.03125,linear,weighted_sup,0.0004985797345696829,4.024075941921558e-09,6.568420072413865e-05,0.0003855480834329099,3.71684389190077e-33,4.7920029425129775e-08,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.000498579731799085,D2,256,0.03125,nonlinear_discretization,weighted_sup,0.000498579731799085,4.024075941921558e-09,6.568420071331368e-05,0.00038554808331814073,3.720340593683109e-33,4.7920023301772745e-08,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.000498579729482356,D2,256,0.03125,total_linear_simulation,weighted_sup,0.000498579729482356,4.024075941921558e-09,6.568420071331368e-05,0.00038554808331814073,3.718592118319202e-33,4.7920173360232327e-08,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
8.060780147680072e-06,D2,256,0.03125,continuous_correction,weighted_sup,8.060780147680072e-06,0.012115276586285851,1.564436921853063e-11,1.2446503644817278e-10,3.718314697805543e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008254238871224394,0.008293182836073491,0.9953040990873009,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.060783296890619e-06,D2,256,0.03125,discrete_correction,weighted_sup,8.060783296890619e-06,0.012115276586285851,1.7241415953758866e-12,0.0,3.7188593113311426e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008254242096015994,0.008293327437991771,0.9952871338714149,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.3921355910950315e-09,D2,256,0.03125,ordering,weighted_sup,1.3921355910950315e-09,1.4342298087573816e-07,1.5644369218532603e-11,1.2446503644817278e-10,7.437174009136686e-33,4.194239565706221e-12,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,3.5921529559623105e-06,0.00012054120758439756,0.0298002071486404,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size""]",,
1.3921356018247736e-09,D2,256,0.03125,quadratic,weighted_sup,1.3921356018247736e-09,1.4342298087573816e-07,1.564436922510657e-11,1.2446503643164602e-10,3.493761880639935e-36,4.194225598573188e-12,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size""]",,
1.8653765163732153e-14,D2,256,0.03125,cubic_remainder,weighted_sup,1.8653765163732153e-14,0.0031622776601683794,1.0475053049348878e-16,2.234988846046123e-16,7.440667761204114e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.5402448577876343e-09,5.618683674742469e-07,0.002741291282709969,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
9.459721483661601e-06,D2,256,0.03125,linear,weighted_L4H,9.459721483661601e-06,,3.8293380937770105e-07,2.624996979636491e-06,2.2533780980972162e-33,,False,,False,0.0007627841422981127,0.004927596591119492,0.15479841504736838,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",1.3593924826476038e-09,1.1265877011661096e-15
9.459721444290298e-06,D2,256,0.03125,nonlinear_discretization,weighted_L4H,9.459721444290298e-06,,3.8293380926981626e-07,2.6249969789071538e-06,2.255498012584093e-33,,False,,False,0.0007627841391234098,0.004927589782152159,0.15479862830429417,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",1.359384448228391e-09,1.1265877011661096e-15
1.8919442927951897e-05,D2,256,0.03125,theorem_4_1_i_sum,weighted_L4H,1.8919442927951897e-05,,7.658676186475173e-07,5.249993958543645e-06,4.508876110681309e-33,,False,,False,0.0015255682814215223,0.009855186373271652,0.15479852167575756,,"[""linear:reference_size"", ""linear:time_size"", ""nonlinear_discretization:reference_size"", ""nonlinear_discretization:time_size""]",2.7187769308759948e-09,2.2531754023322192e-15
0.0019943189382787318,D2,256,0.125,linear,weighted_sup,0.0019943189382787318,4.024075941921558e-09,0.0002627368028965546,0.0015421923337316395,1.486737556760308e-32,1.916801177005191e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.001994318893949166,D2,256,0.125,nonlinear_discretization,weighted_sup,0.001994318893949166,4.024075941921558e-09,0.0002627368027233551,0.0015421923318953332,1.4923464356096317e-32,1.9168001972854135e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0019943188568818065,D2,256,0.125,total_linear_simulation,weighted_sup,0.0019943188568818065,4.024075941921558e-09,0.0002627368027233551,0.0015421923318953332,1.489541796526098e-32,1.9168242063744012e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0001290940596425266,D2,256,0.125,continuous_correction,weighted_sup,0.0001290940596425266,0.012115276586285851,2.503099071809276e-10,1.991440583963672e-09,1.4894308283206348e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008262019817121703,0.008293182836073491,0.9962423330622548,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00012909410982065074,D2,256,0.125,discrete_correction,weighted_sup,0.00012909410982065074,0.012115276586285851,2.7586059593498656e-11,0.0,1.489648973470428e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008262023028521647,0.008293327437991771,0.9962253498726316,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.2274168942328834e-08,D2,256,0.125,ordering,weighted_sup,2.2274168942328834e-08,1.4342298087573816e-07,2.503099071809591e-10,1.991440583963672e-09,2.979079801791063e-32,6.710850345450448e-11,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,3.592152872877404e-06,0.00012054120758439756,0.02980020645937481,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size""]",,
2.2274169629196378e-08,D2,256,0.125,quadratic,weighted_sup,2.2274169629196378e-08,1.4342298087573816e-07,2.503099076017051e-10,1.9914405829063363e-09,5.590019009023896e-35,6.710760957717101e-11,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size""]",,
1.1941144407363871e-12,D2,256,0.125,cubic_remainder,weighted_sup,1.1941144407363871e-12,0.0031622776601683794,6.703968530650037e-15,1.431557697359177e-14,2.984669805098947e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.5405976779440313e-09,5.618683674742469e-07,0.0027419192236598803,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.7838885934646403e-05,D2,256,0.125,linear,weighted_L4H,3.7838885934646403e-05,,1.5317352375108042e-06,1.0499987918545964e-05,9.013512392388865e-33,,False,,False,0.0007627841422981127,0.004927596591119492,0.15479841504736838,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",5.437569930590415e-09,4.5063508046644385e-15
3.7838885304703494e-05,D2,256,0.125,nonlinear_discretization,weighted_L4H,3.7838885304703494e-05,,1.5317352357846482e-06,1.0499987906876564e-05,9.04751684649437e-33,,False,,False,0.0007627841295992594,0.004927589782152159,0.15479862637147287,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",5.437441382078519e-09,4.5063508046644385e-15
7.56777712393499e-05,D2,256,0.125,theorem_4_1_i_sum,weighted_L4H,7.56777712393499e-05,,3.063470473295452e-06,2.099997582542253e-05,1.8061029238883235e-32,,False,,False,0.0015255682718973722,0.009855186373271652,0.1547985207093476,,"[""linear:reference_size"", ""linear:time_size"", ""nonlinear_discretization:reference_size"", ""nonlinear_discretization:time_size""]",1.0875011312668935e-08,9.012701609328877e-15
0.007977275753114927,D2,256,0.5,linear,weighted_sup,0.007977275753114927,4.024075941921558e-09,0.0010509472115862184,0.006168769334926558,5.946950227041232e-32,7.667204708020764e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.007977275043841896,D2,256,0.5,nonlinear_discretization,weighted_sup,0.007977275043841896,4.024075941921558e-09,0.0010509472088150254,0.006168769305545658,6.037609074770566e-32,7.667189032382893e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.007977274450783563,D2,256,0.5,total_linear_simulation,weighted_sup,0.007977274450783563,4.024075941921558e-09,0.0010509472088150254,0.006168769305545658,5.992276423821638e-32,7.66757315997374e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.002073295709018373,D2,256,0.5,continuous_correction,weighted_sup,0.002073295709018373,0.012115276586285851,4.0049584946959146e-09,3.186304939407458e-08,5.991832550999786e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008293182836073491,0.008293182836073491,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.002073296498255934,D2,256,0.5,discrete_correction,weighted_sup,0.002073296498255934,0.012115276586285851,4.413637253775952e-10,0.0,5.992709988496507e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008293185993023736,0.008293327437991771,0.9999829447264572,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.5638667006562125e-07,D2,256,0.5,ordering,weighted_sup,3.5638667006562125e-07,1.4342298087573816e-07,4.004958494696419e-09,3.186304939407458e-08,1.1984542539496293e-31,1.0737789564707577e-09,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,3.592152540140922e-06,0.00012054120758439756,0.02980020369902017,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size""]",,
3.5638671406714205e-07,D2,256,0.5,quadratic,weighted_sup,3.5638671406714205e-07,1.4342298087573816e-07,4.004958521627282e-09,3.186304932650138e-08,8.944030414438234e-34,1.0737217532347361e-09,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size""]",,
7.64925727241791e-11,D2,256,0.5,cubic_remainder,weighted_sup,7.64925727241791e-11,0.0031622776601683794,4.2903720260508054e-13,9.19172649862264e-13,1.2073982592422437e-31,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.5419936405729225e-09,5.618683674742469e-07,0.002744403724852155,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00015135554373858561,D2,256,0.5,linear,weighted_L4H,0.00015135554373858561,,6.126940950043217e-06,4.199995167418386e-05,3.605404956955546e-32,,False,,False,0.0007627841422981127,0.004927596591119492,0.15479841504736838,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",2.175027972236166e-08,1.8025403218657754e-14
0.00015135553365936685,D2,256,0.5,nonlinear_discretization,weighted_L4H,0.00015135553365936685,,6.126940922424721e-06,4.199995148747338e-05,3.660367895355292e-32,,False,,False,0.0007627840915020331,0.004927589782152159,0.15479861864006098,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",2.1748223087253134e-08,1.8025403218657754e-14
0.00030271107739795246,D2,256,0.5,theorem_4_1_i_sum,weighted_L4H,0.00030271107739795246,,1.2253881872467937e-05,8.399990316165724e-05,7.265772852310837e-32,,False,,False,0.0015255682338001458,0.009855186373271652,0.15479851684364432,,"[""linear:reference_size"", ""linear:time_size"", ""nonlinear_discretization:reference_size"", ""nonlinear_discretization:time_size""]",4.3498502809614795e-08,3.605080643731551e-14
0.0016493460621480448,D2_hold,16,0.03125,linear,weighted_sup,0.0016493460621480448,1.1838192867844926e-06,6.328781309328989e-05,0.0003276844678855172,3.7013640754975315e-33,9.390519440082706e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0016493447192071442,D2_hold,16,0.03125,nonlinear_discretization,weighted_sup,0.0016493447192071442,1.1838192867844926e-06,6.328781308419488e-05,0.00032768446783993673,3.7048181712481844e-33,9.390760963641671e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0016493444907106664,D2_hold,16,0.03125,total_linear_simulation,weighted_sup,0.0016493444907106664,1.1838192867844926e-06,6.328781308419488e-05,0.00032768446783993673,3.703059010114086e-33,9.39003823018222e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
7.936295956295226e-06,D2_hold,16,0.03125,continuous_correction,weighted_sup,7.936295956295226e-06,0.011838192867844908,9.865446578669974e-12,8.560598760184653e-11,3.6334820319972404e-33,1.3223504983978548e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008126767059246311,0.008293182836073491,0.9799334248241448,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.936538516637673e-06,D2_hold,16,0.03125,discrete_correction,weighted_sup,7.936538516637673e-06,0.011838192867844908,5.5918762908279936e-14,0.0,3.772689848710421e-33,9.997571504723733e-12,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008127015441036977,0.008293327437991771,0.9799462883627484,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.535148523705061e-08,D2_hold,16,0.03125,ordering,weighted_sup,7.535148523705061e-08,9.54258787825843e-05,9.86544657867011e-12,8.560598760184653e-11,7.40617188070766e-33,7.875211326032094e-10,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,0.00012248373957904425,0.00012054120758439756,1.0161150865631292,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": true, ""group_reference"": true}","[""sampling_difference""]",,
7.535182650650731e-08,D2_hold,16,0.03125,quadratic,weighted_sup,7.535182650650731e-08,9.54258787825843e-05,9.86544658015553e-12,8.560598763436075e-11,3.451200695199875e-36,7.874575566766397e-10,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": true, ""group_reference"": true}","[""sampling_difference""]",,
1.0901244448750865e-11,D2_hold,16,0.03125,cubic_remainder,weighted_sup,1.0901244448750865e-11,0.00018678105957632902,7.633988037419604e-17,1.9798439367497162e-16,7.409623071738884e-33,3.835417901305192e-14,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,5.670386698062928e-07,5.618683674742469e-07,1.0092019815162185,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
9.568312915663496e-05,D2_hold,16,0.03125,linear,weighted_L4H,9.568312915663496e-05,,3.35680579905102e-07,2.208646715940651e-06,2.243993286611958e-33,,True,,True,0.004860399996123246,0.004927596591119492,0.9863632109987762,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],9.6289663353464e-10,1.0842021724855044e-18
9.568296926191324e-05,D2_hold,16,0.03125,nonlinear_discretization,weighted_L4H,9.568296926191324e-05,,3.3568057983676006e-07,2.2086467153727284e-06,2.2460873707165424e-33,,True,,True,0.004860391873977663,0.004927589782152159,0.9863629256603527,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],9.646822501924298e-10,1.0842021724855044e-18
0.0001913660984185482,D2_hold,16,0.03125,theorem_4_1_i_sum,weighted_L4H,0.0001913660984185482,,6.71361159741862e-07,4.41729343131338e-06,4.4900806573285e-33,,True,,True,0.00972079187010091,0.009855186373271652,0.9863630683296629,,[],1.92757888372707e-09,2.168404344971009e-18
0.006597384248592179,D2_hold,16,0.125,linear,weighted_sup,0.006597384248592179,1.1838192867844926e-06,0.00025315125237315955,0.0013107378715420687,1.4805456301990126e-32,3.7562077760330825e-06,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0065973627614237165,D2_hold,16,0.125,nonlinear_discretization,weighted_sup,0.0065973627614237165,1.1838192867844926e-06,0.0002531512522276396,0.0013107378708127814,1.4860861234208743e-32,3.7565941955778823e-06,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.006597359106262071,D2_hold,16,0.125,total_linear_simulation,weighted_sup,0.006597359106262071,1.1838192867844926e-06,0.0002531512522276396,0.0013107378708127814,1.4832643663951842e-32,3.755437926682148e-06,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0001271035116108999,D2_hold,16,0.125,continuous_correction,weighted_sup,0.0001271035116108999,0.012115276586285851,1.5784714518741661e-10,1.369695800068796e-09,1.4554335751484468e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008134624743097594,0.008293182836073491,0.9808809119357401,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00012710930354672834,D2_hold,16,0.125,discrete_correction,weighted_sup,0.00012710930354672834,0.012115276586285851,8.946748717491421e-13,0.0,1.5111940320562188e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008134995426990614,0.008293327437991771,0.9809085060025681,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.205607364533613e-06,D2_hold,16,0.125,ordering,weighted_sup,1.205607364533613e-06,9.54258787825843e-05,1.5784714518741879e-10,1.369695800068796e-09,2.9666276072046657e-32,1.260338755778157e-08,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,0.000122482073518161,0.00012054120758439756,1.016101265058296,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": true, ""group_reference"": true}","[""sampling_difference""]",,
1.205629224104117e-06,D2_hold,16,0.125,quadratic,weighted_sup,1.205629224104117e-06,9.54258787825843e-05,1.578471452824885e-10,1.369695802149772e-09,5.5219211123198e-35,1.2599320906826236e-08,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": true, ""group_reference"": true}","[""sampling_difference""]",,
6.97673466806394e-10,D2_hold,16,0.125,cubic_remainder,weighted_sup,6.97673466806394e-10,0.00018678105957632902,4.88575261236343e-15,1.2698415346413971e-14,2.972149512854623e-32,2.4577195494479417e-12,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,5.670336487110505e-07,5.618683674742469e-07,1.0091930450899433,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
0.00038273251662653983,D2_hold,16,0.125,linear,weighted_L4H,0.00038273251662653983,,1.342722319620408e-06,8.834586863762604e-06,8.975973146447831e-33,,True,,True,0.004860399996123246,0.004927596591119492,0.9863632109987762,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],3.8515865341927705e-09,4.336808689942018e-18
0.0003827299583156565,D2_hold,16,0.125,nonlinear_discretization,weighted_L4H,0.0003827299583156565,,1.3427223185269364e-06,8.834586854675836e-06,9.009563005053419e-33,,True,,True,0.004860367507600146,0.004927589782152159,0.9863579807727718,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],3.880145872897471e-09,4.336808689942018e-18
0.0007654624749421963,D2_hold,16,0.125,theorem_4_1_i_sum,weighted_L4H,0.0007654624749421963,,2.6854446381473444e-06,1.766917371843844e-05,1.798553615150125e-32,,True,,True,0.009720767503723391,0.009855186373271652,0.9863605958875806,,[],7.731732407090242e-09,8.673617379884035e-18
0.026389536994368717,D2_hold,16,0.5,linear,weighted_sup,0.026389536994368717,1.1838192867844926e-06,0.0010126050094926382,0.005242951486168275,5.92218252079605e-32,1.502483110413233e-05,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.026389193192374042,D2_hold,16,0.5,nonlinear_discretization,weighted_sup,0.026389193192374042,1.1838192867844926e-06,0.0010126050071643186,0.005242951474499688,6.011733202409639e-32,1.5031012655358084e-05,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.02638913475983618,D2_hold,16,0.5,total_linear_simulation,weighted_sup,0.02638913475983618,1.1838192867844926e-06,0.0010126050071643186,0.005242951474499688,5.96612532781008e-32,1.501251904982917e-05,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.002041663620914785,D2_hold,16,0.5,continuous_correction,weighted_sup,0.002041663620914785,0.012115276586285851,2.5255543184346306e-09,2.1915132701197125e-08,5.854802162823149e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00816665448365914,0.008293182836073491,0.9847430890026948,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0020417533703229115,D2_hold,16,0.5,discrete_correction,weighted_sup,0.0020417533703229115,0.012115276586285851,1.4312373565086038e-11,0.0,6.079096974721675e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008167013481291646,0.008293327437991771,0.9847692066128392,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.928866388280084e-05,D2_hold,16,0.5,ordering,weighted_sup,1.928866388280084e-05,9.54258787825843e-05,2.5255543184346654e-09,2.1915132701197125e-08,1.1933899137544823e-31,2.018488349438965e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,0.00012247538135447627,0.00012054120758439756,1.016045747415667,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": true, ""group_reference"": true}","[""sampling_difference""]",,
1.929006758566587e-05,D2_hold,16,0.5,quadratic,weighted_sup,1.929006758566587e-05,9.54258787825843e-05,2.525554324519816e-09,2.191513283439635e-08,8.83507377971168e-34,2.0158913450921977e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": true, ""group_reference"": true}","[""sampling_difference""]",,
4.46494848426584e-08,D2_hold,16,0.5,cubic_remainder,weighted_sup,4.46494848426584e-08,0.00018678105957632902,3.1267609467258124e-13,8.19838355348128e-13,1.2022249627944136e-31,1.5807787240648942e-10,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,5.670131136725929e-07,5.618683674742469e-07,1.0091564973153286,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
0.0015309300665061593,D2_hold,16,0.5,linear,weighted_L4H,0.0015309300665061593,,5.370889278481632e-06,3.5338347455050415e-05,3.5903892585791326e-32,,True,,True,0.004860399996123246,0.004927596591119492,0.9863632109987762,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.5406346136771082e-08,1.734723475976807e-17
0.0015308891338310588,D2_hold,16,0.5,nonlinear_discretization,weighted_L4H,0.0015308891338310588,,5.37088926098608e-06,3.533834730966214e-05,3.644680358901493e-32,,True,,True,0.0048602700429802165,0.004927589782152159,0.9863382014030925,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.5862620387141133e-08,1.734723475976807e-17
0.003061819200337218,D2_hold,16,0.5,theorem_4_1_i_sum,weighted_L4H,0.003061819200337218,,1.0741778539467713e-05,7.067669476471256e-05,7.235069617480626e-32,,True,,True,0.009720670039103462,0.009855186373271652,0.9863507062095739,,[],3.1268966523912214e-08,3.469446951953614e-17
0.001217065726750643,D2_hold,32,0.03125,linear,weighted_sup,0.001217065726750643,5.9065357204080443e-08,6.328781309321768e-05,0.0003276844678855172,3.648712893984411e-33,1.0409939190931909e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0012170656194794142,D2_hold,32,0.03125,nonlinear_discretization,weighted_sup,0.0012170656194794142,5.9065357204080443e-08,6.328781308412267e-05,0.00032768446783993673,3.652118366876702e-33,1.0409699808763308e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0012170656163004812,D2_hold,32,0.03125,total_linear_simulation,weighted_sup,0.0012170656163004812,5.9065357204080443e-08,6.328781308412267e-05,0.00032768446783993673,3.6504078286009654e-33,1.0409638789171151e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
7.936295956295226e-06,D2_hold,32,0.03125,continuous_correction,weighted_sup,7.936295956295226e-06,0.011838192867844908,9.865446578669974e-12,8.560598760184653e-11,3.6334820319972404e-33,1.3223504983978548e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008126767059246311,0.008293182836073491,0.9799334248241448,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.936113465317974e-06,D2_hold,32,0.03125,discrete_correction,weighted_sup,7.936113465317974e-06,0.011838192867844908,1.5571256501169392e-12,0.0,3.6673388628256924e-33,1.1870381103572508e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008126580188485605,0.008293327437991771,0.9798938061046166,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.825635094687993e-08,D2_hold,32,0.03125,ordering,weighted_sup,1.825635094687993e-08,2.3713737056616554e-05,9.865446578670132e-12,8.560598760184653e-11,7.300820894822931e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,3.330981817650278e-05,0.00012054120758439756,0.2763355274434325,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.825640834609429e-08,D2_hold,32,0.03125,quadratic,weighted_sup,1.825640834609429e-08,2.3713737056616554e-05,9.865446580155553e-12,8.560598763436075e-11,3.402618489003872e-36,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.3623577512055077e-12,D2_hold,32,0.03125,cubic_remainder,weighted_sup,1.3623577512055077e-12,7.155931391952084e-05,1.1719144136135187e-15,1.9798439367497162e-16,7.30422350364796e-33,6.994554759709684e-15,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,7.954253572981012e-08,5.618683674742469e-07,0.14156791934626206,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
4.348759253343349e-05,D2_hold,32,0.03125,linear,weighted_L4H,4.348759253343349e-05,,3.356805799045585e-07,2.208646715940651e-06,2.2120729201098463e-33,,True,,True,0.0024795545883548984,0.004927596591119492,0.5031975614285367,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],7.2268362063482934e-09,1.1594186982016863e-17
4.34875716179113e-05,D2_hold,32,0.03125,nonlinear_discretization,weighted_L4H,4.34875716179113e-05,,3.356805798362164e-07,2.2086467153727284e-06,2.2141375260638045e-33,,True,,True,0.0024795533958037364,0.004927589782152159,0.503198014734249,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],7.227118202556091e-09,1.1594186982016863e-17
8.697516415134479e-05,D2_hold,32,0.03125,theorem_4_1_i_sum,weighted_L4H,8.697516415134479e-05,,6.713611597407749e-07,4.41729343131338e-06,4.426210446173651e-33,,True,,True,0.004959107984158635,0.009855186373271652,0.5031977880812362,,[],1.4453954408904385e-08,2.3188373964033726e-17
0.004868262907002572,D2_hold,32,0.125,linear,weighted_sup,0.004868262907002572,5.9065357204080443e-08,0.0002531512523728707,0.0013107378715420687,1.4594851575937644e-32,4.1639756763727637e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.004868261190662226,D2_hold,32,0.125,nonlinear_discretization,weighted_sup,0.004868261190662226,5.9065357204080443e-08,0.0002531512522273508,0.0013107378708127814,1.464947658498394e-32,4.163592663983598e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.004868261139804124,D2_hold,32,0.125,total_linear_simulation,weighted_sup,0.004868261139804124,5.9065357204080443e-08,0.0002531512522273508,0.0013107378708127814,1.462203893789936e-32,4.1634950373806157e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0001271035116108999,D2_hold,32,0.125,continuous_correction,weighted_sup,0.0001271035116108999,0.012115276586285851,1.5784714518741661e-10,1.369695800068796e-09,1.4554335751484468e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008134624743097594,0.008293182836073491,0.9808809119357401,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00012710080045391553,D2_hold,32,0.125,discrete_correction,weighted_sup,0.00012710080045391553,0.012115276586285851,2.491359917615982e-11,0.0,1.4689950945284403e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008134451229050594,0.008293327437991771,0.9808428872332515,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.9209885884079134e-07,D2_hold,32,0.125,ordering,weighted_sup,2.9209885884079134e-07,2.3713737056616554e-05,1.5784714518741915e-10,1.369695800068796e-09,2.924428669676887e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,3.330950386067417e-05,0.00012054120758439756,0.27633291990502373,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.9210253353750864e-07,D2_hold,32,0.125,quadratic,weighted_sup,2.9210253353750864e-07,2.3713737056616554e-05,1.5784714528248885e-10,1.369695802149772e-09,5.444189582406195e-35,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.718955741146328e-11,D2_hold,32,0.125,cubic_remainder,weighted_sup,8.718955741146328e-11,7.155931391952084e-05,7.500224581631166e-14,1.2698415346413971e-14,2.929872843796931e-32,4.477183990250872e-13,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,7.954131449149047e-08,5.618683674742469e-07,0.14156574581525314,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
0.00017395037013373396,D2_hold,32,0.125,linear,weighted_L4H,0.00017395037013373396,,1.342722319618234e-06,8.834586863762604e-06,8.848291680439385e-33,,True,,True,0.0024795545883548984,0.004927596591119492,0.5031975614285367,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],2.8907344825393174e-08,4.637674792806745e-17
0.00017395003548622293,D2_hold,32,0.125,nonlinear_discretization,weighted_L4H,0.00017395003548622293,,1.3427223185247618e-06,8.834586854675836e-06,8.881408701915995e-33,,True,,True,0.0024795498181622807,0.004927589782152159,0.5031972886913733,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],2.8911856439077814e-08,4.637674792806745e-17
0.0003479004056199569,D2_hold,32,0.125,theorem_4_1_i_sum,weighted_L4H,0.0003479004056199569,,2.6854446381429958e-06,1.766917371843844e-05,1.772970038235538e-32,,True,,True,0.004959104406517179,0.009855186373271652,0.5031974250600492,,[],5.781920126447099e-08,9.27534958561349e-17
0.019473051628010288,D2_hold,32,0.5,linear,weighted_sup,0.019473051628010288,5.9065357204080443e-08,0.0010126050094914829,0.005242951486168275,5.837940630375058e-32,1.6655902705491055e-06,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.01947302416652094,D2_hold,32,0.5,nonlinear_discretization,weighted_sup,0.01947302416652094,5.9065357204080443e-08,0.0010126050071631633,0.005242951474499688,5.926230758290902e-32,1.6649774450018529e-06,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.019473023353100354,D2_hold,32,0.5,total_linear_simulation,weighted_sup,0.019473023353100354,5.9065357204080443e-08,0.0010126050071631633,0.005242951474499688,5.881883437389087e-32,1.6648212727773948e-06,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.002041663620914785,D2_hold,32,0.5,continuous_correction,weighted_sup,0.002041663620914785,0.012115276586285851,2.5255543184346306e-09,2.1915132701197125e-08,5.854802162823149e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00816665448365914,0.008293182836073491,0.9847430890026948,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0020416197375120113,D2_hold,32,0.5,discrete_correction,weighted_sup,0.0020416197375120113,0.012115276586285851,3.9858523035824155e-10,0.0,5.909352640181743e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008166478950048045,0.008293327437991771,0.984704753442794,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.673405062415118e-06,D2_hold,32,0.5,ordering,weighted_sup,4.673405062415118e-06,2.3713737056616554e-05,2.525554318434671e-09,2.1915132701197125e-08,1.1764154803004892e-31,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,3.330824463564961e-05,0.00012054120758439756,0.2763224734772021,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.673640536600138e-06,D2_hold,32,0.5,quadratic,weighted_sup,4.673640536600138e-06,2.3713737056616554e-05,2.5255543245198216e-09,2.191513283439635e-08,8.710703331849912e-34,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.5797865283112135e-09,D2_hold,32,0.5,cubic_remainder,weighted_sup,5.5797865283112135e-09,7.155931391952084e-05,4.800016275843572e-12,8.19838355348128e-13,1.1851261588925585e-31,2.8670847824107114e-11,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,7.953639464910711e-08,5.618683674742469e-07,0.14155698959641583,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
0.0006958014805349359,D2_hold,32,0.5,linear,weighted_L4H,0.0006958014805349359,,5.370889278472936e-06,3.5338347455050415e-05,3.539316672175754e-32,,True,,True,0.0024795545883548984,0.004927596591119492,0.5031975614285367,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.156293793015727e-07,1.855069917122698e-16
0.0006957961262287928,D2_hold,32,0.5,nonlinear_discretization,weighted_L4H,0.0006957961262287928,,5.370889260977383e-06,3.533834730966214e-05,3.592843547748143e-32,,True,,True,0.0024795355077769808,0.004927589782152159,0.5031943845565056,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.1570154422849317e-07,1.855069917122698e-16
0.0013915976067637287,D2_hold,32,0.5,theorem_4_1_i_sum,weighted_L4H,0.0013915976067637287,,1.074177853945032e-05,7.067669476471256e-05,7.132160219923896e-32,,True,,True,0.0049590900961318796,0.009855186373271652,0.5031959729936185,,[],2.3133092353006587e-07,3.710139834245396e-16
0.0008765139447720066,D2_hold,64,0.03125,linear,weighted_sup,0.0008765139447720066,0.0,6.328781309322959e-05,0.0003276844678855172,3.635929212599948e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0008765139447720066,D2_hold,64,0.03125,nonlinear_discretization,weighted_sup,0.0008765139447720066,0.0,6.328781308413459e-05,0.00032768446783993673,3.639322876932986e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0008765139447720066,D2_hold,64,0.03125,total_linear_simulation,weighted_sup,0.0008765139447720066,0.0,6.328781308413459e-05,0.00032768446783993673,3.637624147216503e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
7.936295956295226e-06,D2_hold,64,0.03125,continuous_correction,weighted_sup,7.936295956295226e-06,0.011838192867844908,9.865446578669974e-12,8.560598760184653e-11,3.6334820319972404e-33,1.3223504983978548e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008126767059246311,0.008293182836073491,0.9799334248241448,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.936105634847778e-06,D2_hold,64,0.03125,discrete_correction,weighted_sup,7.936105634847778e-06,0.011838192867844908,1.6189929057711364e-12,0.0,3.641759691496526e-33,1.393251282522627e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008126572170084124,0.008293327437991771,0.9798928392548761,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.148792246261016e-09,D2_hold,64,0.03125,ordering,weighted_sup,6.148792246261016e-09,5.7649744861557675e-06,9.865446578670308e-12,8.560598760184653e-11,7.275241723493767e-33,7.1620560407288244e-12,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.2592726520342562e-05,0.00012054120758439756,0.10446822935240381,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.148795764521876e-09,D2_hold,64,0.03125,quadratic,weighted_sup,6.148795764521876e-09,5.7649744861557675e-06,9.86544658015573e-12,8.560598763436075e-11,3.3908197908663826e-36,7.161566600470043e-12,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.9145756886108104e-13,D2_hold,64,0.03125,cubic_remainder,weighted_sup,1.9145756886108104e-13,1.36709089102801e-05,5.373353653338522e-16,1.9798439367497162e-16,7.278632533620655e-33,8.180426484528802e-16,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.2547363232879807e-08,5.618683674742469e-07,0.022331499616687202,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
2.2360387297608544e-05,D2_hold,64,0.03125,linear,weighted_L4H,2.2360387297608544e-05,,3.356805799047207e-07,2.208646715940651e-06,2.2043226705748652e-33,,False,,False,0.0014310647870469468,0.004927596591119492,0.2904184140450965,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size""]",1.0500406514139826e-09,8.530299405208608e-17
2.2360384034588963e-05,D2_hold,64,0.03125,nonlinear_discretization,weighted_L4H,2.2360384034588963e-05,,3.356805798363787e-07,2.2086467153727284e-06,2.2063801174579652e-33,,False,,False,0.0014310645782136936,0.004927589782152159,0.2904187729662566,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size""]",1.0500547280681857e-09,8.530299405208608e-17
4.472077133219751e-05,D2_hold,64,0.03125,theorem_4_1_i_sum,weighted_L4H,4.472077133219751e-05,,6.713611597410994e-07,4.41729343131338e-06,4.4107027880328304e-33,,False,,False,0.0028621293652606405,0.009855186373271652,0.29041859350555255,,"[""linear:time_size"", ""nonlinear_discretization:time_size""]",2.1000953794821683e-09,1.7060598810417216e-16
0.0035060557790880264,D2_hold,64,0.125,linear,weighted_sup,0.0035060557790880264,0.0,0.00025315125237291837,0.0013107378715420687,1.4543716850399793e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0035060557790880264,D2_hold,64,0.125,nonlinear_discretization,weighted_sup,0.0035060557790880264,0.0,0.00025315125222739843,0.0013107378708127814,1.4598152447677635e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0035060557790880264,D2_hold,64,0.125,total_linear_simulation,weighted_sup,0.0035060557790880264,0.0,0.00025315125222739843,0.0013107378708127814,1.4570904212361512e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0001271035116108999,D2_hold,64,0.125,continuous_correction,weighted_sup,0.0001271035116108999,0.012115276586285851,1.5784714518741661e-10,1.369695800068796e-09,1.4554335751484468e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008134624743097594,0.008293182836073491,0.9808809119357401,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00012710035383191984,D2_hold,64,0.125,discrete_correction,weighted_sup,0.00012710035383191984,0.012115276586285851,2.5903945655302176e-11,0.0,1.4587492082436295e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00813442264524287,0.008293327437991771,0.9808394406301918,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
9.838050697348529e-08,D2_hold,64,0.125,ordering,weighted_sup,9.838050697348529e-08,5.7649744861557675e-06,1.5784714518742197e-10,1.369695800068796e-09,2.9141827833920766e-32,1.1461638794243456e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.2592704892606117e-05,0.00012054120758439756,0.10446804993047103,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
9.838073223235001e-08,D2_hold,64,0.125,quadratic,weighted_sup,9.838073223235001e-08,5.7649744861557675e-06,1.5784714528249167e-10,1.369695802149772e-09,5.425311665386212e-35,1.1458506560752068e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.2253170861742252e-11,D2_hold,64,0.125,cubic_remainder,weighted_sup,1.2253170861742252e-11,1.36709089102801e-05,3.4389466227711946e-14,1.2698415346413971e-14,2.9196080795950985e-32,5.235101594602035e-14,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.2547246962424066e-08,5.618683674742469e-07,0.02233129268128654,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
8.944154919043418e-05,D2_hold,64,0.125,linear,weighted_L4H,8.944154919043418e-05,,1.3427223196188828e-06,8.834586863762604e-06,8.817290682299461e-33,,False,,False,0.0014310647870469468,0.004927596591119492,0.2904184140450965,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size""]",4.20016260565593e-09,3.412119762083443e-16
8.94414969821196e-05,D2_hold,64,0.125,nonlinear_discretization,weighted_L4H,8.94414969821196e-05,,1.3427223185254109e-06,8.834586854675836e-06,8.850292870777169e-33,,False,,False,0.0014310639517139136,0.004927589782152159,0.2904186458250359,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size""]",4.2003877795122706e-09,3.412119762083443e-16
0.00017888304617255378,D2_hold,64,0.125,theorem_4_1_i_sum,weighted_L4H,0.00017888304617255378,,2.685444638144294e-06,1.766917371843844e-05,1.7667583553076629e-32,,False,,False,0.0028621287387608605,0.009855186373271652,0.2904185299349861,,"[""linear:time_size"", ""nonlinear_discretization:time_size""]",8.400550385168201e-09,6.824239524166886e-16
0.014024223116352106,D2_hold,64,0.5,linear,weighted_sup,0.014024223116352106,0.0,0.0010126050094916735,0.005242951486168275,5.817486740159917e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.014024223116352106,D2_hold,64,0.5,nonlinear_discretization,weighted_sup,0.014024223116352106,0.0,0.0010126050071633539,0.005242951474499688,5.905470734278617e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.014024223116352106,D2_hold,64,0.5,total_linear_simulation,weighted_sup,0.014024223116352106,0.0,0.0010126050071633539,0.005242951474499688,5.861429547173949e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.002041663620914785,D2_hold,64,0.5,continuous_correction,weighted_sup,0.002041663620914785,0.012115276586285851,2.5255543184346306e-09,2.1915132701197125e-08,5.854802162823149e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00816665448365914,0.008293182836073491,0.9847430890026948,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0020416131506802823,D2_hold,64,0.5,discrete_correction,weighted_sup,0.0020416131506802823,0.012115276586285851,4.1446560976018235e-10,0.0,5.868138725952739e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00816645260272113,0.008293327437991771,0.984701576512049,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.5740772760673502e-06,D2_hold,64,0.5,ordering,weighted_sup,1.5740772760673502e-06,5.7649744861557675e-06,2.5255543184347162e-09,2.1915132701197125e-08,1.1722940888775888e-31,1.8353652077267737e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.2592618208538801e-05,0.00012054120758439756,0.10446733080653779,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.5740917157176002e-06,D2_hold,64,0.5,quadratic,weighted_sup,1.5740917157176002e-06,5.7649744861557675e-06,2.5255543245198667e-09,2.191513283439635e-08,8.68049866461794e-34,1.833361049720331e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.841738194329703e-10,D2_hold,64,0.5,cubic_remainder,weighted_sup,7.841738194329703e-10,1.36709089102801e-05,2.200921274120702e-12,8.19838355348128e-13,1.1809745628024236e-31,3.34951262207019e-12,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.2546781110927525e-08,5.618683674742469e-07,0.02233046356983712,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
0.0003577661967617367,D2_hold,64,0.5,linear,weighted_L4H,0.0003577661967617367,,5.370889278475531e-06,3.5338347455050415e-05,3.5269162729197843e-32,,False,,False,0.0014310647870469468,0.004927596591119492,0.2904184140450965,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size""]",1.680065042262372e-08,1.3648479048333773e-15
0.00035776536142862066,D2_hold,64,0.5,nonlinear_discretization,weighted_L4H,0.00035776536142862066,,5.370889260979979e-06,3.533834730966214e-05,3.580257551460488e-32,,False,,False,0.0014310614457144826,0.004927589782152159,0.29041813726009,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size""]",1.6804249836793218e-08,1.3648479048333773e-15
0.0007155315581903574,D2_hold,64,0.5,theorem_4_1_i_sum,weighted_L4H,0.0007155315581903574,,1.074177853945551e-05,7.067669476471256e-05,7.107173824380273e-32,,False,,False,0.0028621262327614295,0.009855186373271652,0.29041827565268885,,"[""linear:time_size"", ""nonlinear_discretization:time_size""]",3.360490025941694e-08,2.7296958096667545e-15
0.0006353318600036307,D2_hold,128,0.03125,linear,weighted_sup,0.0006353318600036307,1.9573417814876577e-09,6.328781309320926e-05,0.0003276844678855172,3.632822608335704e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0006353318554226707,D2_hold,128,0.03125,nonlinear_discretization,weighted_sup,0.0006353318554226707,1.9573417814876577e-09,6.328781308411426e-05,0.00032768446783993673,3.63621341840032e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0006353318533545458,D2_hold,128,0.03125,total_linear_simulation,weighted_sup,0.0006353318533545458,1.9573417814876577e-09,6.328781308411426e-05,0.00032768446783993673,3.6345175429522585e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
7.936295956295226e-06,D2_hold,128,0.03125,continuous_correction,weighted_sup,7.936295956295226e-06,0.011838192867844908,9.865446578669974e-12,8.560598760184653e-11,3.6334820319972404e-33,1.3223504983978548e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008126767059246311,0.008293182836073491,0.9799334248241448,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.936241583204025e-06,D2_hold,128,0.03125,discrete_correction,weighted_sup,7.936241583204025e-06,0.011838192867844908,1.356137502036194e-12,0.0,3.6355436286985616e-33,1.3451118037878344e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008126711381200922,0.008293327437991771,0.9799096251731747,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.572247356376167e-09,D2_hold,128,0.03125,ordering,weighted_sup,2.572247356376167e-09,1.4677992676220675e-06,9.865446578670588e-12,8.560598760184653e-11,7.269025660695801e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,5.91308807453975e-06,0.00012054120758439756,0.04905449508127476,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.572247880561342e-09,D2_hold,128,0.03125,quadratic,weighted_sup,2.572247880561342e-09,1.4677992676220675e-06,9.865446580156009e-12,8.560598763436075e-11,3.3879678934867084e-36,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.687248570916556e-14,D2_hold,128,0.03125,cubic_remainder,weighted_sup,5.687248570916556e-14,0.008669608804598519,1.9778286724960791e-16,1.9798439367497162e-16,7.272413618925309e-33,3.382223361911679e-16,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,4.183635184946742e-09,5.618683674742469e-07,0.007445934719111053,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
1.3046375398856735e-05,D2_hold,128,0.03125,linear,weighted_L4H,1.3046375398856735e-05,,3.35680579904709e-07,2.208646715940651e-06,2.2024392570627298e-33,,False,,False,0.0009372199202056795,0.004927596591119492,0.19019818340948122,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",1.3583869273927913e-09,4.294677271145589e-16
1.3046374926666745e-05,D2_hold,128,0.03125,nonlinear_discretization,weighted_L4H,1.3046374926666745e-05,,3.35680579836367e-07,2.2086467153727284e-06,2.204494973513739e-33,,False,,False,0.0009372198862846975,0.004927589782152159,0.19019843934235944,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",1.358408360621315e-09,4.294677271145589e-16
2.609275032552348e-05,D2_hold,128,0.03125,theorem_4_1_i_sum,weighted_L4H,2.609275032552348e-05,,6.71361159741076e-07,4.41729343131338e-06,4.406934230576469e-33,,False,,False,0.0018744398064903772,0.009855186373271652,0.1901983113758319,,"[""linear:reference_size"", ""linear:time_size"", ""nonlinear_discretization:reference_size"", ""nonlinear_discretization:time_size""]",2.7167952880141063e-09,8.589354542291178e-16
0.002541327440014523,D2_hold,128,0.125,linear,weighted_sup,0.002541327440014523,1.9573417814876577e-09,0.00025315125237283705,0.0013107378715420687,1.4531290433342816e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0025413273667191554,D2_hold,128,0.125,nonlinear_discretization,weighted_sup,0.0025413273667191554,1.9573417814876577e-09,0.0002531512522273171,0.0013107378708127814,1.4585680248159963e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.002541327333629196,D2_hold,128,0.125,total_linear_simulation,weighted_sup,0.002541327333629196,1.9573417814876577e-09,0.0002531512522273171,0.0013107378708127814,1.4558477795304535e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0001271035116108999,D2_hold,128,0.125,continuous_correction,weighted_sup,0.0001271035116108999,0.012115276586285851,1.5784714518741661e-10,1.369695800068796e-09,1.4554335751484468e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008134624743097594,0.008293182836073491,0.9808809119357401,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0001271026055623827,D2_hold,128,0.125,discrete_correction,weighted_sup,0.0001271026055623827,0.012115276586285851,2.1698424724337332e-11,0.0,1.456259346585743e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008134566755992494,0.008293327437991771,0.9808568173406498,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.1155932531379727e-08,D2_hold,128,0.125,ordering,weighted_sup,4.1155932531379727e-08,1.4677992676220675e-06,1.5784714518742644e-10,1.369695800068796e-09,2.91169292173419e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,5.913084458144619e-06,0.00012054120758439756,0.04905446507995651,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.115596608898147e-08,D2_hold,128,0.125,quadratic,weighted_sup,4.115596608898147e-08,1.4677992676220675e-06,1.5784714528249614e-10,1.369695802149772e-09,5.420748629578734e-35,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.642966275132058e-12,D2_hold,128,0.125,cubic_remainder,weighted_sup,3.642966275132058e-12,0.008669608804598519,1.2658123989605618e-14,1.2698415346413971e-14,2.9171136549014026e-32,2.2232413427523696e-14,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,4.187229580397256e-09,5.618683674742469e-07,0.007452331938920156,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
5.218550159542694e-05,D2_hold,128,0.125,linear,weighted_L4H,5.218550159542694e-05,,1.342722319618836e-06,8.834586863762604e-06,8.809757028250919e-33,,False,,False,0.0009372199202056795,0.004927596591119492,0.19019818340948122,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",5.433547709571165e-09,1.7178709084582355e-15
5.218549404038605e-05,D2_hold,128,0.125,nonlinear_discretization,weighted_L4H,5.218549404038605e-05,,1.342722318525364e-06,8.834586854675836e-06,8.842731460600793e-33,,False,,False,0.0009372197845217327,0.004927589782152159,0.19019841869068807,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",5.433890644148114e-09,1.7178709084582355e-15
0.00010437099563581299,D2_hold,128,0.125,theorem_4_1_i_sum,weighted_L4H,0.00010437099563581299,,2.6854446381442e-06,1.766917371843844e-05,1.7652488488851714e-32,,False,,False,0.0018744397047274122,0.009855186373271652,0.19019830105000335,,"[""linear:reference_size"", ""linear:time_size"", ""nonlinear_discretization:reference_size"", ""nonlinear_discretization:time_size""]",1.086743835371928e-08,3.435741816916471e-15
0.010165309760058092,D2_hold,128,0.5,linear,weighted_sup,0.010165309760058092,1.9573417814876577e-09,0.0010126050094913482,0.005242951486168275,5.812516173337127e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.010165308587331834,D2_hold,128,0.5,nonlinear_discretization,weighted_sup,0.010165308587331834,1.9573417814876577e-09,0.0010126050071630286,0.005242951474499688,5.900426176212242e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.010165308057894992,D2_hold,128,0.5,total_linear_simulation,weighted_sup,0.010165308057894992,1.9573417814876577e-09,0.0010126050071630286,0.005242951474499688,5.856458980351157e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.002041663620914785,D2_hold,128,0.5,continuous_correction,weighted_sup,0.002041663620914785,0.012115276586285851,2.5255543184346306e-09,2.1915132701197125e-08,5.854802162823149e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00816665448365914,0.008293182836073491,0.9847430890026948,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0020416491467067093,D2_hold,128,0.5,discrete_correction,weighted_sup,0.0020416491467067093,0.012115276586285851,3.4718897327056025e-10,0.0,5.858123601061885e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008166596586826837,0.008293327437991771,0.9847189379519276,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.584933072410877e-07,D2_hold,128,0.5,ordering,weighted_sup,6.584933072410877e-07,1.4677992676220675e-06,2.525554318434788e-09,2.1915132701197125e-08,1.1712925763885033e-31,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,5.913069971550756e-06,0.00012054120758439756,0.049054344900358565,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.584954574237035e-07,D2_hold,128,0.5,quadratic,weighted_sup,6.584954574237035e-07,1.4677992676220675e-06,2.5255543245199382e-09,2.191513283439635e-08,8.673197807325974e-34,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.3394830326067575e-10,D2_hold,128,0.5,cubic_remainder,weighted_sup,2.3394830326067575e-10,0.008669608804598519,8.101247966356974e-13,8.19838355348128e-13,1.1799657494560435e-31,1.5738357185030626e-12,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,4.201569466823687e-09,5.618683674742469e-07,0.007477853728820683,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
0.00020874200638170776,D2_hold,128,0.5,linear,weighted_L4H,0.00020874200638170776,,5.370889278475344e-06,3.5338347455050415e-05,3.5239028113003677e-32,,False,,False,0.0009372199202056795,0.004927596591119492,0.19019818340948122,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",2.173419083828466e-08,6.871483633832942e-15
0.00020874188550098542,D2_hold,128,0.5,nonlinear_discretization,weighted_L4H,0.00020874188550098542,,5.370889260979793e-06,3.533834730966214e-05,3.577199231823734e-32,,False,,False,0.0009372193774695867,0.004927589782152159,0.19019833608394443,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",2.173967798092596e-08,6.871483633832942e-15
0.0004174838918826932,D2_hold,128,0.5,theorem_4_1_i_sum,weighted_L4H,0.0004174838918826932,,1.0741778539455137e-05,7.067669476471256e-05,7.101102043124102e-32,,False,,False,0.0018744392976752663,0.009855186373271652,0.19019825974666005,,"[""linear:reference_size"", ""linear:time_size"", ""nonlinear_discretization:reference_size"", ""nonlinear_discretization:time_size""]",4.347386881921062e-08,1.3742967267665884e-14
0.0004482057599902006,D2_hold,256,0.03125,linear,weighted_sup,0.0004482057599902006,0.0,6.32878130932104e-05,0.0003276844678855172,3.6320526369474324e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0004482057599902006,D2_hold,256,0.03125,nonlinear_discretization,weighted_sup,0.0004482057599902006,0.0,6.32878130841154e-05,0.00032768446783993673,3.635442740832852e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0004482057599902006,D2_hold,256,0.03125,total_linear_simulation,weighted_sup,0.0004482057599902006,0.0,6.32878130841154e-05,0.00032768446783993673,3.633747571563987e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
7.936295956295226e-06,D2_hold,256,0.03125,continuous_correction,weighted_sup,7.936295956295226e-06,0.011838192867844908,9.865446578669974e-12,8.560598760184653e-11,3.6334820319972404e-33,1.3223504983978548e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008126767059246311,0.008293182836073491,0.9799334248241448,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.93628643666136e-06,D2_hold,256,0.03125,discrete_correction,weighted_sup,7.93628643666136e-06,0.011838192867844908,1.0258424575794513e-12,0.0,3.634002979741316e-33,1.3251889875936053e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008126757311141233,0.008293327437991771,0.9799151633531941,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.792235714520598e-10,D2_hold,256,0.03125,ordering,weighted_sup,8.792235714520598e-10,1.333521432163324e-07,9.865446578670953e-12,8.560598760184653e-11,7.267485011738556e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,2.268676680163736e-06,0.00012054120758439756,0.018820756201362178,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size""]",,
8.792235840250243e-10,D2_hold,256,0.03125,quadratic,weighted_sup,8.792235840250243e-10,1.333521432163324e-07,9.865446580156374e-12,8.560598763436075e-11,3.387262299908809e-36,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size""]",,
7.50842297168853e-15,D2_hold,256,0.03125,cubic_remainder,weighted_sup,7.50842297168853e-15,0.00946415447941028,5.986970273672116e-17,1.9798439367497162e-16,7.270872264374487e-33,3.6541703984629604e-17,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,6.199718807826985e-10,5.618683674742469e-07,0.0011034112555039235,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.300000699681603e-06,D2_hold,256,0.03125,linear,weighted_L4H,7.300000699681603e-06,,3.356805799047506e-07,2.208646715940651e-06,2.2019724533139167e-33,,False,,False,0.0005886351709296738,0.004927596591119492,0.1194568508287613,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",4.556030708940194e-09,2.4514971555034994e-15
7.300000631905229e-06,D2_hold,256,0.03125,nonlinear_discretization,weighted_L4H,7.300000631905229e-06,,3.356805798364086e-07,2.2086467153727284e-06,2.2040277416359057e-33,,False,,False,0.0005886351654645295,0.004927589782152159,0.11945701478572329,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",4.556037103627288e-09,2.4514971555034994e-15
1.4600001331586831e-05,D2_hold,256,0.03125,theorem_4_1_i_sum,weighted_L4H,1.4600001331586831e-05,,6.713611597411592e-07,4.41729343131338e-06,4.4060001949498225e-33,,False,,False,0.0011772703363942033,0.009855186373271652,0.11945693280718565,,"[""linear:reference_size"", ""linear:time_size"", ""nonlinear_discretization:reference_size"", ""nonlinear_discretization:time_size""]",9.112067812567482e-09,4.902994311006999e-15
0.0017928230399608025,D2_hold,256,0.125,linear,weighted_sup,0.0017928230399608025,0.0,0.0002531512523728416,0.0013107378715420687,1.452821054778973e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0017928230399608025,D2_hold,256,0.125,nonlinear_discretization,weighted_sup,0.0017928230399608025,0.0,0.0002531512522273217,0.0013107378708127814,1.4582589035542385e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0017928230399608025,D2_hold,256,0.125,total_linear_simulation,weighted_sup,0.0017928230399608025,0.0,0.0002531512522273217,0.0013107378708127814,1.4555397909751446e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.0001271035116108999,D2_hold,256,0.125,continuous_correction,weighted_sup,0.0001271035116108999,0.012115276586285851,1.5784714518741661e-10,1.369695800068796e-09,1.4554335751484468e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008134624743097594,0.008293182836073491,0.9808809119357401,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00012710335476776494,D2_hold,256,0.125,discrete_correction,weighted_sup,0.00012710335476776494,0.012115276586285851,1.641330334115629e-11,0.0,1.4556422367680737e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008134614705136956,0.008293327437991771,0.9808625989940116,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.4067576539651466e-08,D2_hold,256,0.125,ordering,weighted_sup,1.4067576539651466e-08,1.333521432163324e-07,1.5784714518743228e-10,1.369695800068796e-09,2.911075811916521e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,2.2686765828242126e-06,0.00012054120758439756,0.018820755393841454,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size""]",,
1.4067577344400388e-08,D2_hold,256,0.125,quadratic,weighted_sup,1.4067577344400388e-08,1.333521432163324e-07,1.5784714528250198e-10,1.369695802149772e-09,5.419619679854094e-35,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size""]",,
4.80945798287814e-13,D2_hold,256,0.125,cubic_remainder,weighted_sup,4.80945798287814e-13,0.00946415447941028,3.831614117062778e-15,1.2698415346413971e-14,2.9164954161340106e-32,2.406708084926719e-15,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,6.204966247642219e-10,5.618683674742469e-07,0.0011043451824019302,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.920000279872641e-05,D2_hold,256,0.125,linear,weighted_L4H,2.920000279872641e-05,,1.3427223196190024e-06,8.834586863762604e-06,8.807889813255667e-33,,False,,False,0.0005886351709296738,0.004927596591119492,0.1194568508287613,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",1.8224122835760776e-08,9.805988622013997e-15
2.9200001714304278e-05,D2_hold,256,0.125,nonlinear_discretization,weighted_L4H,2.9200001714304278e-05,,1.3427223185255305e-06,8.834586854675836e-06,8.840857378446255e-33,,False,,False,0.0005886351490690934,0.004927589782152159,0.11945701145845039,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",1.8224225149958065e-08,9.805988622013997e-15
5.840000451303069e-05,D2_hold,256,0.125,theorem_4_1_i_sum,weighted_L4H,5.840000451303069e-05,,2.6854446381445327e-06,1.766917371843844e-05,1.7648747191701924e-32,,False,,False,0.0011772703199987673,0.009855186373271652,0.11945693114355034,,"[""linear:reference_size"", ""linear:time_size"", ""nonlinear_discretization:reference_size"", ""nonlinear_discretization:time_size""]",3.644834798571884e-08,1.9611977244027995e-14
0.00717129215984321,D2_hold,256,0.5,linear,weighted_sup,0.00717129215984321,0.0,0.0010126050094913664,0.005242951486168275,5.811284219115892e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.00717129215984321,D2_hold,256,0.5,nonlinear_discretization,weighted_sup,0.00717129215984321,0.0,0.0010126050071630468,0.005242951474499688,5.89917591609275e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.00717129215984321,D2_hold,256,0.5,total_linear_simulation,weighted_sup,0.00717129215984321,0.0,0.0010126050071630468,0.005242951474499688,5.855227026129922e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": false, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""time_contraction"", ""reference_contraction""]",,
0.002041663620914785,D2_hold,256,0.5,continuous_correction,weighted_sup,0.002041663620914785,0.012115276586285851,2.5255543184346306e-09,2.1915132701197125e-08,5.854802162823149e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00816665448365914,0.008293182836073491,0.9847430890026948,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.002041661112340586,D2_hold,256,0.5,discrete_correction,weighted_sup,0.002041661112340586,0.012115276586285851,2.6260156407181784e-10,0.0,5.855641386718749e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.008166644449362343,0.008293327437991771,0.9847247091620798,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.2508118598620066e-07,D2_hold,256,0.5,ordering,weighted_sup,2.2508118598620066e-07,1.333521432163324e-07,2.5255543184348813e-09,2.1915132701197125e-08,1.17104435495419e-31,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,2.268676193274537e-06,0.00012054120758439756,0.0188207521621692,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size""]",,
2.2508123751040621e-07,D2_hold,256,0.5,quadratic,weighted_sup,2.2508123751040621e-07,1.333521432163324e-07,2.5255543245200317e-09,2.191513283439635e-08,8.67139148776655e-34,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size""]",,
3.088433092015178e-11,D2_hold,256,0.5,cubic_remainder,weighted_sup,3.088433092015178e-11,0.00946415447941028,2.4521128899319147e-13,8.19838355348128e-13,1.179715721702173e-31,1.715498731518345e-13,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,6.225890982114931e-10,5.618683674742469e-07,0.0011080693170363062,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00011680001119490565,D2_hold,256,0.5,linear,weighted_L4H,0.00011680001119490565,,5.37088927847601e-06,3.5338347455050415e-05,3.523155925302267e-32,,False,,False,0.0005886351709296738,0.004927596591119492,0.1194568508287613,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",7.28964913430431e-08,3.922395448805599e-14
0.00011679999384414094,D2_hold,256,0.5,nonlinear_discretization,weighted_L4H,0.00011679999384414094,,5.3708892609804585e-06,3.533834730966214e-05,3.576441247670478e-32,,False,,False,0.0005886350834872991,0.004927589782152159,0.11945699814934853,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",7.289812831819868e-08,3.9223968040583146e-14
0.00023360000503904659,D2_hold,256,0.5,theorem_4_1_i_sum,weighted_L4H,0.00023360000503904659,,1.0741778539456469e-05,7.067669476471256e-05,7.099597172972745e-32,,False,,False,0.001177270254416973,0.009855186373271652,0.11945692448900401,,"[""linear:reference_size"", ""linear:time_size"", ""nonlinear_discretization:reference_size"", ""nonlinear_discretization:time_size""]",1.4579461966124179e-07,7.844792252863914e-14
6.436687649134031e-05,D3,16,0.03125,linear,weighted_sup,6.436687649134031e-05,5.494802382554349e-06,6.542355743533923e-08,3.358074134177477e-07,3.348746901521672e-33,8.573324750771143e-08,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
6.436689754991449e-05,D3,16,0.03125,nonlinear_discretization,weighted_sup,6.436689754991449e-05,5.494802382554349e-06,6.542355742481165e-08,3.358074133120266e-07,3.3515812873080175e-33,8.572489489874237e-08,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
6.436677751591892e-05,D3,16,0.03125,total_linear_simulation,weighted_sup,6.436677751591892e-05,5.494802382554349e-06,6.542355742481165e-08,3.358074133120266e-07,3.3501381886044576e-33,8.575428908846135e-08,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
6.530924757985401e-06,D3,16,0.03125,continuous_correction,weighted_sup,6.530924757985401e-06,0.011838192867844908,5.994769588142703e-14,3.0317446880574317e-13,3.2880136641598354e-33,8.745057493374548e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.006687666952177051,0.006717933456303857,0.9954946704483347,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.529382310212425e-06,D3,16,0.03125,discrete_correction,weighted_sup,6.529382310212425e-06,0.011838192867844908,6.074776242917833e-13,0.0,3.412305162012279e-33,8.722709807183139e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.006686087485657523,0.006717566544911358,0.9953139192528461,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.944019847866506e-09,D3,16,0.03125,ordering,weighted_sup,3.944019847866506e-09,0.00010503470856261041,6.074783647772163e-13,3.0317446880574317e-13,6.700318826172115e-33,1.1671002434436022e-10,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,6.410999045618431e-06,1.3937223040583067e-06,4.599911350310302,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": false, ""group_reference"": true}","[""sampling_difference"", ""group_time""]",,
3.944014572612736e-09,D3,16,0.03125,quadratic,weighted_sup,3.944014572612736e-09,0.00010503470856261041,6.074551298485923e-13,3.0317446883924035e-13,2.8322142530577386e-36,1.1669060540503317e-10,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": false, ""group_reference"": true}","[""sampling_difference"", ""group_time""]",,
6.404268209480901e-13,D3,16,0.03125,cubic_remainder,weighted_sup,6.404268209480901e-13,0.01778279410038923,6.450887135928511e-16,1.3222774837362772e-16,6.703151032512896e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,3.331241440974104e-08,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
4.543035715683432e-06,D3,16,0.03125,linear,weighted_L4H,4.543035715683432e-06,,5.468376968198283e-10,2.9412768315435415e-09,2.0302151888603748e-33,,True,,True,0.00023077182957455944,0.00023077182957455944,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],5.297456516309632e-10,1.01709522490963e-14
4.5430325564240445e-06,D3,16,0.03125,nonlinear_discretization,weighted_L4H,4.5430325564240445e-06,,5.468376961768032e-10,2.94127683818916e-09,2.0319335668816916e-33,,True,,True,0.00023077166909418582,0.00023077166909418582,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],5.296806888998595e-10,1.0170973424919981e-14
9.086068272107478e-06,D3,16,0.03125,theorem_4_1_i_sum,weighted_L4H,9.086068272107478e-06,,1.0936753929966316e-09,5.882553669732702e-09,4.0621487557420664e-33,,True,,True,0.0004615434986687453,0.0004615434986687453,1.0,,[],1.0594263405308226e-09,2.034192567401628e-14
0.00025746750596536124,D3,16,0.125,linear,weighted_sup,0.00025746750596536124,5.494802382554349e-06,2.616942297413569e-07,1.3432296536709907e-06,1.339498760608669e-32,3.429329900308457e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
0.00025746784287086066,D3,16,0.125,nonlinear_discretization,weighted_sup,0.00025746784287086066,5.494802382554349e-06,2.616942295729402e-07,1.3432296519788812e-06,1.3440442313465817e-32,3.427993379508283e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
0.0002574659892958466,D3,16,0.125,total_linear_simulation,weighted_sup,0.0002574659892958466,5.494802382554349e-06,2.616942295729402e-07,1.3432296519788812e-06,1.3417299517399383e-32,3.432663972863172e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0001045890231470211,D3,16,0.125,continuous_correction,weighted_sup,0.0001045890231470211,0.011838192867844908,9.591631287268517e-13,4.8507914992817045e-12,1.31688014196209e-32,1.1005959316438482e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00669369748140935,0.006717933456303857,0.9963923466863511,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00010456433390774191,D3,16,0.125,discrete_correction,weighted_sup,0.00010456433390774191,0.011838192867844908,9.720738714199633e-12,0.0,1.3666591049301313e-32,1.0971131723534668e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.006692117370095482,0.006717566544911358,0.9962115485353615,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.31045693830878e-08,D3,16,0.125,ordering,weighted_sup,6.31045693830878e-08,0.00010503470856261041,9.720750562857482e-12,4.8507914992817045e-12,2.683539246892221e-32,1.8682921369582803e-09,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,6.411024628653683e-06,1.3937223040583067e-06,4.5999297062160505,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": false, ""group_reference"": true}","[""sampling_difference"", ""group_time""]",,
6.310423316180377e-08,D3,16,0.125,quadratic,weighted_sup,6.310423316180377e-08,0.00010503470856261041,9.719282077577477e-12,4.850791501427846e-12,4.531542804892382e-35,1.8670496864805307e-09,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": false, ""group_reference"": true}","[""sampling_difference"", ""group_time""]",,
4.1036546671192706e-11,D3,16,0.125,cubic_remainder,weighted_sup,4.1036546671192706e-11,0.01778279410038923,4.129031348574903e-14,8.479927140128191e-15,2.688070777037472e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,3.335242616575663e-08,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
1.817214286273373e-05,D3,16,0.125,linear,weighted_L4H,1.817214286273373e-05,,2.187350787279313e-09,1.1765107326174166e-08,8.120860755441499e-33,,True,,True,0.00023077182957455944,0.00023077182957455944,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],2.1189826065238528e-09,4.06838089963852e-14
1.8172092565716012e-05,D3,16,0.125,nonlinear_discretization,weighted_L4H,1.8172092565716012e-05,,2.187350776990338e-09,1.1765107432996454e-08,8.14841817917047e-33,,True,,True,0.00023077119084224875,0.00023077166909418582,0.9999979275968365,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],2.1179410426956657e-09,4.06841478095641e-14
3.634423542844974e-05,D3,16,0.125,theorem_4_1_i_sum,weighted_L4H,3.634423542844974e-05,,4.374701564269651e-09,2.3530214759170618e-08,1.626927893461197e-32,,True,,True,0.0004615430204168082,0.0004615434986687453,0.9999989637987784,,[],4.2369236492195185e-09,8.13679568059493e-14
0.001029870023861445,D3,16,0.5,linear,weighted_sup,0.001029870023861445,5.494802382554349e-06,1.0467769189654276e-06,5.372918614683963e-06,5.357995042434676e-32,1.3717319601233829e-06,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
0.0010298754123211577,D3,16,0.5,nonlinear_discretization,weighted_sup,0.0010298754123211577,5.494802382554349e-06,1.0467769162704534e-06,5.372918587615049e-06,5.431398906511694e-32,1.369592865425569e-06,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
0.0016276375767122317,D3,16,0.5,total_linear_simulation,weighted_sup,0.0016276375767122317,0.011838192867844908,1.0467769162704534e-06,5.372918587615049e-06,5.394026124374503e-32,7.741706817433053e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0016794833640759643,D3,16,0.5,continuous_correction,weighted_sup,0.0016794833640759643,0.012115276586285851,1.5346609715451674e-11,7.761266388489747e-11,5.294626885263111e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.006717933456303857,0.006717933456303857,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0016790881885072539,D3,16,0.5,discrete_correction,weighted_sup,0.0016790881885072539,0.012115276586285851,1.5559755317177195e-10,0.0,5.494752083431145e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.0067163527540290155,0.006717566544911358,0.999819310925433,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.0096888916596958e-06,D3,16,0.5,ordering,weighted_sup,1.0096888916596958e-06,0.00010503470856261041,1.555977428150001e-10,7.761266388489747e-11,1.0789378968694257e-31,2.9952219202166994e-08,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,6.411124835124826e-06,1.3937223040583067e-06,4.6000016046644365,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": false, ""group_reference"": true}","[""sampling_difference"", ""group_time""]",,
1.0096677305888604e-06,D3,16,0.5,quadratic,weighted_sup,1.0096677305888604e-06,0.00010503470856261041,1.5550851324123963e-10,7.761266402284553e-11,7.250468487827811e-34,2.987279498368849e-08,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": false, ""group_reference"": true}","[""sampling_difference"", ""group_time""]",,
2.6389994156221023e-09,D3,16,0.5,cubic_remainder,weighted_sup,2.6389994156221023e-09,0.01778279410038923,2.6437054835408216e-12,5.471538464367284e-13,1.0861883451018264e-31,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,3.351320358801591e-08,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
7.268857145093492e-05,D3,16,0.5,linear,weighted_L4H,7.268857145093492e-05,,8.749403149117252e-09,4.7060429304696664e-08,3.2483443021765996e-32,,True,,True,0.00023077182957455944,0.00023077182957455944,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],8.475930426095411e-09,1.627352359855408e-13
7.268778278728984e-05,D3,16,0.5,nonlinear_discretization,weighted_L4H,7.268778278728984e-05,,8.749402984506663e-09,4.7060431045569474e-08,3.2928462141313335e-32,,True,,True,0.00023076932572355975,0.00023077166909418582,0.9999898455012469,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],8.459127320828625e-09,1.6274053502365882e-13
0.00014537635423822476,D3,16,0.5,theorem_4_1_i_sum,weighted_L4H,0.00014537635423822476,,1.7498806133623915e-08,9.412086035026614e-08,6.541190516307933e-32,,True,,True,0.0004615411552981192,0.0004615434986687453,0.9999949227523887,,[],1.6935057746924036e-08,3.254757710091996e-13
2.7252871354084548e-05,D3,32,0.03125,linear,weighted_sup,2.7252871354084548e-05,2.1051614628958262e-06,6.542355743872945e-08,3.358074134177477e-07,3.301845580438796e-33,4.263645216225415e-08,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
2.72528729363123e-05,D3,32,0.03125,nonlinear_discretization,weighted_sup,2.72528729363123e-05,2.1051614628958262e-06,6.542355742820187e-08,3.358074133120266e-07,3.3046408611619103e-33,4.263515848755648e-08,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
2.7252843744060472e-05,D3,32,0.03125,total_linear_simulation,weighted_sup,2.7252843744060472e-05,2.1051614628958262e-06,6.542355742820187e-08,3.358074133120266e-07,3.3032368675215814e-33,4.2629468140911535e-08,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
6.530924757985401e-06,D3,32,0.03125,continuous_correction,weighted_sup,6.530924757985401e-06,0.011838192867844908,5.994769588142703e-14,3.0317446880574317e-13,3.2880136641598354e-33,8.745057493374548e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.006687666952177051,0.006717933456303857,0.9954946704483347,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.530567141206852e-06,D3,32,0.03125,discrete_correction,weighted_sup,6.530567141206852e-06,0.011838192867844908,2.6111456685179633e-12,0.0,3.318463414782847e-33,8.740352475015512e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.006687300752595817,0.006717566544911358,0.9954945303313046,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.638673789979227e-10,D3,32,0.03125,ordering,weighted_sup,7.638673789979227e-10,2.3713737056616554e-05,2.611145976048041e-12,3.0317446880574317e-13,6.606477078942683e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.3937223040583067e-06,1.3937223040583067e-06,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
7.638675848080973e-10,D3,32,0.03125,quadratic,weighted_sup,7.638675848080973e-10,2.3713737056616554e-05,2.6111027845495785e-12,3.0317446883924035e-13,2.7931389632653227e-36,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
1.786193532815573e-13,D3,32,0.03125,cubic_remainder,weighted_sup,1.786193532815573e-13,0.01778279410038923,1.2451895496368772e-15,1.3222774837362772e-16,6.60927020999367e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,1.0428858556323973e-08,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
1.3878136882530678e-06,D3,32,0.03125,linear,weighted_L4H,1.3878136882530678e-06,,5.500654398815592e-10,2.9412768315435415e-09,2.00178073942593e-33,,True,,True,7.912969189646557e-05,0.00023077182957455944,0.34289147008257254,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],3.6792750846058406e-11,3.5678486180855536e-13
1.3878135176587186e-06,D3,32,0.03125,nonlinear_discretization,weighted_L4H,1.3878135176587186e-06,,5.500658300369425e-10,2.94127683818916e-09,2.0034754095661592e-33,,True,,True,7.91296821695992e-05,0.00023077166909418582,0.3428916663825995,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],3.684308078441922e-11,3.5678499331042043e-13
2.7756272059117866e-06,D3,32,0.03125,theorem_4_1_i_sum,weighted_L4H,2.7756272059117866e-06,,1.1001312699185017e-09,5.882553669732702e-09,4.005256148992089e-33,,True,,True,0.00015825937406606478,0.0004615434986687453,0.34289156823255185,,[],7.363583163047763e-11,7.135698551189758e-13
0.00010901148541633819,D3,32,0.125,linear,weighted_sup,0.00010901148541633819,2.1051614628958262e-06,2.616942297549178e-07,1.3432296536709907e-06,1.3207382321755184e-32,1.705458086490166e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
0.00010901151073061071,D3,32,0.125,nonlinear_discretization,weighted_sup,0.00010901151073061071,2.1051614628958262e-06,2.616942295865024e-07,1.3432296519788812e-06,1.3252209914887695e-32,1.7052510874516233e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
0.00010901106714213638,D3,32,0.125,total_linear_simulation,weighted_sup,0.00010901106714213638,2.1051614628958262e-06,2.6169422958650107e-07,1.3432296519788812e-06,1.3229694233067878e-32,1.7043291586727805e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0001045890231470211,D3,32,0.125,continuous_correction,weighted_sup,0.0001045890231470211,0.011838192867844908,9.591631287268517e-13,4.8507914992817045e-12,1.31688014196209e-32,1.1005959316438482e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00669369748140935,0.006717933456303857,0.9963923466863511,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00010458329781629586,D3,32,0.125,discrete_correction,weighted_sup,0.00010458329781629586,0.011838192867844908,4.1780384874215717e-11,0.0,1.3290753366389889e-32,1.0998700301624543e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.006693331060242935,0.006717566544911358,0.9963922226141874,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.2221868132987716e-08,D3,32,0.125,ordering,weighted_sup,1.2221868132987716e-08,2.3713737056616554e-05,4.178038979480913e-11,4.8507914992817045e-12,2.645955478601079e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.3937211715787542e-06,1.3937223040583067e-06,0.9999991874424703,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
1.2221881356929556e-08,D3,32,0.125,quadratic,weighted_sup,1.2221881356929556e-08,2.3713737056616554e-05,4.1777644552793256e-11,4.850791501427846e-12,4.469022341224516e-35,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
1.1444960721216266e-11,D3,32,0.125,cubic_remainder,weighted_sup,1.1444960721216266e-11,0.01778279410038923,7.96947311845758e-14,8.479927140128191e-15,2.650424488282661e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,1.0441012055754858e-08,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
5.551254753012271e-06,D3,32,0.125,linear,weighted_L4H,5.551254753012271e-06,,2.200261759526237e-09,1.1765107326174166e-08,8.00712295770372e-33,,True,,True,7.912969189646557e-05,0.00023077182957455944,0.34289147008257254,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.4717100338423363e-10,1.4271394472342215e-12
5.5512520407727365e-06,D3,32,0.125,nonlinear_discretization,weighted_L4H,5.5512520407727365e-06,,2.2002680027687597e-09,1.1765107432996454e-08,8.034300186420622e-33,,True,,True,7.912965323517397e-05,0.00023077166909418582,0.3428915410014149,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.4797635086283273e-10,1.4271415394056012e-12
1.1102506793785008e-05,D3,32,0.125,theorem_4_1_i_sum,weighted_L4H,1.1102506793785008e-05,,4.4005297622949966e-09,2.3530214759170618e-08,1.6041423144124343e-32,,True,,True,0.00015825934513163955,0.0004615434986687453,0.3428915055419814,,[],2.9514735424706636e-10,2.8542809866398226e-12
0.00043604594166535277,D3,32,0.5,linear,weighted_sup,0.00043604594166535277,2.1051614628958262e-06,1.0467769190196712e-06,5.372918614683963e-06,5.282952928702074e-32,6.821832345960664e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
0.0004360463466059332,D3,32,0.5,nonlinear_discretization,weighted_sup,0.0004360463466059332,2.1051614628958262e-06,1.046776916324697e-06,5.372918587615049e-06,5.355344137545907e-32,6.81851965187298e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
0.001667182245259932,D3,32,0.5,total_linear_simulation,weighted_sup,0.001667182245259932,0.011838192867844908,1.046776916324697e-06,5.372918587615049e-06,5.3189840106419e-32,1.9030833771924507e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0016794833640759643,D3,32,0.5,continuous_correction,weighted_sup,0.0016794833640759643,0.012115276586285851,1.5346609715451674e-11,7.761266388489747e-11,5.294626885263111e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.006717933456303857,0.006717933456303857,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0016793916362278394,D3,32,0.5,discrete_correction,weighted_sup,0.0016793916362278394,0.012115276586285851,6.686130607631876e-10,0.0,5.343655200732035e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.006717566544911358,0.006717566544911358,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.9554924204376233e-07,D3,32,0.5,ordering,weighted_sup,1.9554924204376233e-07,2.3713737056616554e-05,6.6861313950279e-10,7.761266388489747e-11,1.0638282085995147e-31,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.3937165525608224e-06,1.3937223040583067e-06,0.9999958732830295,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
1.955501017108729e-07,D3,32,0.5,quadratic,weighted_sup,1.955501017108729e-07,2.3713737056616554e-05,6.684423128446921e-10,7.761266402284553e-11,7.150435745959226e-34,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
7.359003879508449e-10,D3,32,0.5,cubic_remainder,weighted_sup,7.359003879508449e-10,0.01778279410038923,5.101105095581107e-12,5.471538464367284e-13,1.070978624090046e-31,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,1.0489803396870177e-08,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
2.2205019012049085e-05,D3,32,0.5,linear,weighted_L4H,2.2205019012049085e-05,,8.801047038104947e-09,4.7060429304696664e-08,3.202849183081488e-32,,True,,True,7.912969189646557e-05,0.00023077182957455944,0.34289147008257254,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],5.886840135369345e-10,5.708557788936886e-12
2.2204976727130246e-05,D3,32,0.5,nonlinear_discretization,weighted_L4H,2.2204976727130246e-05,,8.801146978369023e-09,4.7060431045569474e-08,3.2467371614975123e-32,,True,,True,7.912954121014561e-05,0.00023077166909418582,0.3428910555647545,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],6.01573946994833e-10,5.708590399705355e-12
4.440999573917933e-05,D3,32,0.5,theorem_4_1_i_sum,weighted_L4H,4.440999573917933e-05,,1.760219401647397e-08,9.412086035026614e-08,6.449586344579e-32,,True,,True,0.00015825923310661117,0.0004615434986687453,0.3428912628237355,,[],1.1902579605317675e-09,1.1417148188642241e-11
8.959563337196837e-06,D3,64,0.03125,linear,weighted_sup,8.959563337196837e-06,4.4292769339492975e-07,6.542355746895369e-08,3.358074134177477e-07,3.290411798311792e-33,1.193332630257438e-08,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
8.959563556208463e-06,D3,64,0.03125,nonlinear_discretization,weighted_sup,8.959563556208463e-06,4.4292769339492975e-07,6.542355745842611e-08,3.358074133120266e-07,3.2931975302405934e-33,1.1933478077324306e-08,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
8.959563039941078e-06,D3,64,0.03125,total_linear_simulation,weighted_sup,8.959563039941078e-06,4.4292769339492975e-07,6.542355745842611e-08,3.358074133120266e-07,3.2918030853945775e-33,1.1933210042796154e-08,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
6.530924757985401e-06,D3,64,0.03125,continuous_correction,weighted_sup,6.530924757985401e-06,0.011838192867844908,5.994769588142703e-14,3.0317446880574317e-13,3.2880136641598354e-33,8.745057493374548e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.006687666952177051,0.006717933456303857,0.9954946704483347,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.530834410514866e-06,D3,64,0.03125,discrete_correction,weighted_sup,6.530834410514866e-06,0.011838192867844908,6.601402144650147e-13,0.0,3.295586301732564e-33,8.745949280705175e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.006687574436367223,0.006717566544911358,0.9955352718363685,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.1627876238667228e-10,D3,64,0.03125,ordering,weighted_sup,1.1627876238667228e-10,2.317138951754212e-06,6.601402791114458e-13,3.0317446880574317e-13,6.583599965892399e-33,3.3658011333646078e-12,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,2.3813890536790483e-07,1.3937223040583067e-06,0.17086539023913205,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": false, ""group_reference"": true}","[""sampling_difference"", ""group_time""]",,
1.1627874570098073e-10,D3,64,0.03125,quadratic,weighted_sup,1.1627874570098073e-10,2.317138951754212e-06,6.601363453011323e-13,3.0317446883924035e-13,2.7835974375753865e-36,3.365784830664458e-12,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": false, ""group_reference"": true}","[""sampling_difference"", ""group_time""]",,
4.7201012175070725e-14,D3,64,0.03125,cubic_remainder,weighted_sup,4.7201012175070725e-14,0.01778279410038923,1.4509721101102225e-16,1.3222774837362772e-16,6.586383555417696e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,3.093365533905435e-09,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
3.1554042913477e-07,D3,64,0.03125,linear,weighted_L4H,3.1554042913477e-07,,5.469113933867779e-10,2.9412768315435415e-09,1.9948488813838018e-33,,True,,True,2.019458746462528e-05,0.00023077182957455944,0.08750889353286799,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],5.206407008602064e-11,3.035095713397566e-11
3.1554034110549875e-07,D3,64,0.03125,nonlinear_discretization,weighted_L4H,3.1554034110549875e-07,,5.469113964129353e-10,2.94127683818916e-09,1.9965377624608924e-33,,True,,True,2.019458183075192e-05,0.00023077166909418582,0.08750892997402475,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],5.206547628993855e-11,3.035098253098803e-11
6.310807702402687e-07,D3,64,0.03125,theorem_4_1_i_sum,weighted_L4H,6.310807702402687e-07,,1.0938227897997132e-09,5.882553669732702e-09,3.991386643844694e-33,,True,,True,4.03891692953772e-05,0.0004615434986687453,0.08750891175344003,,[],1.0412954637595919e-10,6.070193966496369e-11
3.583825334878735e-05,D3,64,0.125,linear,weighted_sup,3.583825334878735e-05,4.4292769339492975e-07,2.6169422987581475e-07,1.3432296536709907e-06,1.316164719324717e-32,4.773330521029752e-08,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
3.5838256852927705e-05,D3,64,0.125,nonlinear_discretization,weighted_sup,3.5838256852927705e-05,4.4292769339492975e-07,2.6169422970739803e-07,1.3432296519788812e-06,1.320632165577334e-32,4.7735733562826615e-08,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
0.00010388833980893207,D3,64,0.125,total_linear_simulation,weighted_sup,0.00010388833980893207,0.011838192867844908,2.6169422970739803e-07,1.3432296519788812e-06,1.318395910455986e-32,2.499440847610686e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0001045890231470211,D3,64,0.125,continuous_correction,weighted_sup,0.0001045890231470211,0.011838192867844908,9.591631287268517e-13,4.8507914992817045e-12,1.31688014196209e-32,1.1005959316438482e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00669369748140935,0.006717933456303857,0.9963923466863511,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00010458757672338166,D3,64,0.125,discrete_correction,weighted_sup,0.00010458757672338166,0.011838192867844908,1.0562431232534099e-11,0.0,1.319912997875967e-32,1.1007462303206186e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.0066936049102964265,0.006717566544911358,0.9964329888725728,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.860460998655e-09,D3,64,0.125,ordering,weighted_sup,1.860460998655e-09,2.317138951754212e-06,1.0562432266882925e-11,4.8507914992817045e-12,2.6367931398380565e-32,5.385360056567251e-11,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,2.3813900782784e-07,1.3937223040583067e-06,0.17086546375444775,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": false, ""group_reference"": true}","[""sampling_difference"", ""group_time""]",,
1.8604599312156917e-09,D3,64,0.125,quadratic,weighted_sup,1.8604599312156917e-09,2.317138951754212e-06,1.0562181524818117e-11,4.850791501427846e-12,4.4537559001206184e-35,5.3852557290631326e-11,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": false, ""group_reference"": true}","[""sampling_difference"", ""group_time""]",,
3.0242433199899903e-12,D3,64,0.125,cubic_remainder,weighted_sup,3.0242433199899903e-12,0.01778279410038923,9.286298956265983e-15,8.479927140128191e-15,2.6412468830785314e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,3.09682515966975e-09,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
1.26216171653908e-06,D3,64,0.125,linear,weighted_L4H,1.26216171653908e-06,,2.1876455735471117e-09,1.1765107326174166e-08,7.979395525535207e-33,,True,,True,2.019458746462528e-05,0.00023077182957455944,0.08750889353286799,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],2.0825628034408256e-10,1.2140382853590264e-10
1.2621603120606927e-06,D3,64,0.125,nonlinear_discretization,weighted_L4H,1.2621603120606927e-06,,2.1876456219716333e-09,1.1765107432996454e-08,8.006479917112723e-33,,True,,True,2.0194564992971082e-05,0.00023077166909418582,0.08750885701107873,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],2.0827877562867882e-10,1.2140423373740636e-10
2.5243220285997726e-06,D3,64,0.125,theorem_4_1_i_sum,weighted_L4H,2.5243220285997726e-06,,4.375291195518745e-09,2.3530214759170618e-08,1.598587544264793e-32,,True,,True,4.038915245759636e-05,0.0004615434986687453,0.0875088752719797,,[],4.165350559727614e-10,2.42808062273309e-10
0.0001433530133951494,D3,64,0.5,linear,weighted_sup,0.0001433530133951494,4.4292769339492975e-07,1.046776919503259e-06,5.372918614683963e-06,5.264658877298868e-32,1.9093322084119007e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
0.00014335306945847275,D3,64,0.5,nonlinear_discretization,weighted_sup,0.00014335306945847275,4.4292769339492975e-07,1.0467769168082848e-06,5.372918587615049e-06,5.336802813480038e-32,1.9097207169861707e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
0.0016766556462387509,D3,64,0.5,total_linear_simulation,weighted_sup,0.0016766556462387509,0.011838192867844908,1.0467769168082848e-06,5.372918587615049e-06,5.300689959238692e-32,3.9023690284181387e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0016794833640759643,D3,64,0.5,continuous_correction,weighted_sup,0.0016794833640759643,0.012115276586285851,1.5346609715451674e-11,7.761266388489747e-11,5.294626885263111e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.006717933456303857,0.006717933456303857,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0016794601371824067,D3,64,0.5,discrete_correction,weighted_sup,0.0016794601371824067,0.012115276586285851,1.6901067374601852e-10,0.0,5.306819825259822e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.006717840548729627,0.006717566544911358,1.0000407891483378,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.976742710165927e-08,D3,64,0.5,ordering,weighted_sup,2.976742710165927e-08,2.317138951754212e-06,1.690106902960335e-10,7.761266388489747e-11,1.0601446710522933e-31,8.617076612234827e-10,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,2.3813941681327417e-07,1.3937223040583067e-06,0.170865757202743,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": false, ""group_reference"": true}","[""sampling_difference"", ""group_time""]",,
2.9767358899451068e-08,D3,64,0.5,quadratic,weighted_sup,2.9767358899451068e-08,2.317138951754212e-06,1.6899490439708988e-10,7.761266402284553e-11,7.1260094401929895e-34,8.616409166501012e-10,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": false, ""group_reference"": true}","[""sampling_difference"", ""group_time""]",,
1.944220785257427e-10,D3,64,0.5,cubic_remainder,weighted_sup,1.944220785257427e-10,0.018230450029011067,5.943423753173441e-13,5.471538464367284e-13,1.0672706602370532e-31,2.9976129186985125e-15,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,3.110753256411883e-09,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
5.04864686615632e-06,D3,64,0.5,linear,weighted_L4H,5.04864686615632e-06,,8.750582294188447e-09,4.7060429304696664e-08,3.191758210214083e-32,,True,,True,2.019458746462528e-05,0.00023077182957455944,0.08750889353286799,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],8.330251213763303e-10,4.856153141436105e-10
5.048624651529806e-06,D3,64,0.5,nonlinear_discretization,weighted_L4H,5.048624651529806e-06,,8.750583069419615e-09,4.7060431045569474e-08,3.23549627681823e-32,,True,,True,2.0194498606119226e-05,0.00023077166909418582,0.08750856933776026,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],8.333847904172997e-10,4.856217232565224e-10
1.0097271517686127e-05,D3,64,0.5,theorem_4_1_i_sum,weighted_L4H,1.0097271517686127e-05,,1.7501165363608062e-08,9.412086035026614e-08,6.427254487032313e-32,,True,,True,4.038908607074451e-05,0.0004615434986687453,0.08750873143537048,,[],1.66640991179363e-09,9.71237037400133e-10
3.598253527859984e-06,D3,128,0.03125,linear,weighted_sup,3.598253527859984e-06,1.2115276586285877e-07,2.6851541898718514e-08,2.6464969634251184e-07,3.28757282390065e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.5982535655027144e-06,D3,128,0.03125,nonlinear_discretization,weighted_sup,3.5982535655027144e-06,1.2115276586285877e-07,2.6851541893627817e-08,2.646496963857104e-07,3.290356184278147e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.487578847268471e-06,D3,128,0.03125,total_linear_simulation,weighted_sup,6.487578847268471e-06,0.011838192867844908,2.6851541893627817e-08,2.646496963857104e-07,3.288964110982972e-33,1.7578632234412176e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.530924757984137e-06,D3,128,0.03125,continuous_correction,weighted_sup,6.530924757984137e-06,0.011838192867844908,1.2624472289946211e-14,1.944696073574097e-13,3.288013664324335e-33,8.745057497186196e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.006687666952175756,0.006717933456303857,0.995494670448142,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.530902340132192e-06,D3,128,0.03125,discrete_correction,weighted_sup,6.530902340132192e-06,0.011838192867844908,1.5818531774752818e-14,0.0,3.2899059825291106e-33,8.745319582944362e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.006687643996295365,0.006717566544911358,0.995545626765892,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.228990387989287e-11,D3,128,0.03125,ordering,weighted_sup,3.228990387989287e-11,6.189658188912597e-07,1.581855028678162e-14,1.944696073574097e-13,6.577919646853446e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,7.422810449661403e-08,1.3937223040583067e-06,0.05325889115821216,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.228990274418134e-11,D3,128,0.03125,quadratic,weighted_sup,3.228990274418134e-11,6.189658188912597e-07,1.5818458786788144e-14,1.9434043678639482e-13,2.7812276911990958e-36,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.180775752041897e-14,D3,128,0.03125,cubic_remainder,weighted_sup,1.180775752041897e-14,0.01778279410038923,2.009949292282033e-18,1.322245357219047e-16,6.580700866633455e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,8.685983951952203e-10,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
1.0556698117544303e-07,D3,128,0.03125,linear,weighted_L4H,1.0556698117544303e-07,,1.7378452385630228e-10,2.095237315820877e-09,1.993127721457482e-33,,True,,True,7.583675515137586e-06,0.00023077182957455944,0.03286222382133257,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],2.2281557807508373e-10,8.014442386077694e-10
1.0556697670471474e-07,D3,128,0.03125,nonlinear_discretization,weighted_L4H,1.0556697670471474e-07,,1.7378452376465594e-10,2.0952373370710085e-09,1.9948151647551222e-33,,True,,True,7.583675193971325e-06,0.00023077166909418582,0.03286224528226715,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],2.2281709173689682e-10,8.014443389038157e-10
2.1113395788015778e-07,D3,128,0.03125,theorem_4_1_i_sum,weighted_L4H,2.1113395788015778e-07,,3.475690476209582e-10,4.190474652891886e-09,3.9879428862126044e-33,,True,,True,1.5167350709108912e-05,0.0004615434986687453,0.03286223455179613,,[],4.4563266981198055e-10,1.602888577511585e-09
1.4393014111439936e-05,D3,128,0.125,linear,weighted_sup,1.4393014111439936e-05,1.2115276586285877e-07,1.0740616759487406e-07,1.0585987853700474e-06,1.31502912956026e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.439301471372318e-05,D3,128,0.125,nonlinear_discretization,weighted_sup,1.439301471372318e-05,1.2115276586285877e-07,1.0740616751446315e-07,1.058598786061341e-06,1.3194927726422224e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00010441523508583774,D3,128,0.125,total_linear_simulation,weighted_sup,0.00010441523508583774,0.011838192867844908,1.0740616751446315e-07,1.058598786061341e-06,1.3172603206907868e-32,1.4531642745252448e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00010458902314700085,D3,128,0.125,continuous_correction,weighted_sup,0.00010458902314700085,0.011838192867844908,2.0199155622471224e-13,3.11773024800313e-12,1.3168801420273322e-32,1.1005959322510014e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.006693697481408054,0.006717933456303857,0.9963923466861583,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00010458866424617638,D3,128,0.125,discrete_correction,weighted_sup,0.00010458866424617638,0.011838192867844908,2.5310089214915536e-13,0.0,1.31763801564501e-32,1.100639788735743e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.0066936745117552885,0.006717566544911358,0.9964433499845018,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.166385165645031e-10,D3,128,0.125,ordering,weighted_sup,5.166385165645031e-10,6.189658188912597e-07,2.531011883407511e-13,3.11773024800313e-12,2.6345181576723425e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,7.422811232492903e-08,1.3937223040583067e-06,0.05325889677505202,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.166384439069015e-10,D3,128,0.125,quadratic,weighted_sup,5.166384439069015e-10,6.189658188912597e-07,2.530953405886103e-13,3.109446988582317e-12,4.4499643059185533e-35,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.565353358912763e-13,D3,128,0.125,cubic_remainder,weighted_sup,7.565353358912763e-13,0.01778279410038923,1.2863784097566923e-16,8.479728888244716e-15,2.638968109320358e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,8.695625756087721e-10,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
4.222679247017721e-07,D3,128,0.125,linear,weighted_L4H,4.222679247017721e-07,,6.951380954252091e-10,8.380949263283508e-09,7.972510885829927e-33,,True,,True,7.583675515137586e-06,0.00023077182957455944,0.03286222382133257,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],8.912623123003349e-10,3.2057769544310774e-09
4.2226785357218e-07,D3,128,0.125,nonlinear_discretization,weighted_L4H,4.2226785357218e-07,,6.95138093959205e-10,8.380949604648065e-09,7.999572220260828e-33,,True,,True,7.583674237693304e-06,0.00023077166909418582,0.03286224113843951,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],8.912865264372861e-10,3.205778550148347e-09
8.445357782739522e-07,D3,128,0.125,theorem_4_1_i_sum,weighted_L4H,8.445357782739522e-07,,1.3902761893844141e-09,1.6761898867931575e-08,1.5972083106090755e-32,,True,,True,1.5167349752830892e-05,0.0004615434986687453,0.03286223247988303,,[],1.782548838737621e-09,6.4115555045794244e-09
5.7572056445759745e-05,D3,128,0.5,linear,weighted_sup,5.7572056445759745e-05,1.2115276586285877e-07,4.2962467037949623e-07,4.2343951414801895e-06,5.26011651824104e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.757206608226335e-05,D3,128,0.5,nonlinear_discretization,weighted_sup,5.757206608226335e-05,1.2115276586285877e-07,4.2962466909263147e-07,4.2343951525450876e-06,5.332199041577507e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.001678773188321685,D3,128,0.5,total_linear_simulation,weighted_sup,0.001678773188321685,0.012115276586285851,4.2962466909263147e-07,4.2343951525450876e-06,5.296147600168846e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0016794833640755445,D3,128,0.5,continuous_correction,weighted_sup,0.0016794833640755445,0.012115276586285851,3.231864873066061e-12,5.02854537267881e-11,5.294626885515032e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.006717933456302178,0.006717933456303857,0.9999999999997501,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.001679477599672831,D3,128,0.5,discrete_correction,weighted_sup,0.001679477599672831,0.012115276586285851,4.049892854717375e-12,0.0,5.297673696182959e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.006717910398691324,0.006717566544911358,1.0000511872532514,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.266219745445256e-09,D3,128,0.5,ordering,weighted_sup,8.266219745445256e-09,6.189658188912597e-07,4.049897593824752e-12,5.02854537267881e-11,1.059230058169799e-31,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,7.422814357798292e-08,1.3937223040583067e-06,0.053258919199213425,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.266215102510424e-09,D3,128,0.5,quadratic,weighted_sup,8.266215102510424e-09,6.189658188912597e-07,4.049525449417765e-12,4.9751151817317073e-11,7.119942889469685e-34,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.8633643657603553e-11,D3,128,0.5,cubic_remainder,weighted_sup,4.8633643657603553e-11,0.01778279410038923,8.233096927652307e-15,5.471613545629555e-13,1.066349980806625e-31,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,8.734307084265892e-10,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
1.6890716988070885e-06,D3,128,0.5,linear,weighted_L4H,1.6890716988070885e-06,,2.7805523817008365e-09,3.3523797053134034e-08,3.189004354331971e-32,,True,,True,7.583675515137586e-06,0.00023077182957455944,0.03286222382133257,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],3.5650492492013397e-09,1.282310781772431e-08
1.6890705866507317e-06,D3,128,0.5,nonlinear_discretization,weighted_L4H,1.6890705866507317e-06,,2.780552358243933e-09,3.352380260266639e-08,3.2327051887135065e-32,,True,,True,7.5836705217243775e-06,0.00023077166909418582,0.032862225036077636,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],3.5654363892184544e-09,1.2823132767801443e-08
3.3781422854578203e-06,D3,128,0.5,theorem_4_1_i_sum,weighted_L4H,3.3781422854578203e-06,,5.56110473994477e-09,6.704759965580042e-08,6.421709543045477e-32,,True,,True,1.5167346036861965e-05,0.0004615434986687453,0.032862224428704886,,[],7.130485638419794e-09,2.5646240585525753e-08
2.1639007780228138e-06,D3,256,0.03125,linear,weighted_sup,2.1639007780228138e-06,1.333521432163324e-07,2.685154189654443e-08,2.6464969634251184e-07,3.2868642424047754e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",,
2.1639007807760084e-06,D3,256,0.03125,nonlinear_discretization,weighted_sup,2.1639007807760084e-06,1.333521432163324e-07,2.685154189145373e-08,2.646496963857104e-07,3.289647010816516e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",,
6.519923414546469e-06,D3,256,0.03125,total_linear_simulation,weighted_sup,6.519923414546469e-06,0.011838192867844908,2.685154189145373e-08,2.646496963857104e-07,3.288255529487098e-33,1.0949144268985206e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.530924757984137e-06,D3,256,0.03125,continuous_correction,weighted_sup,6.530924757984137e-06,0.011838192867844908,1.2624472289946211e-14,1.944696073574097e-13,3.288013664324335e-33,8.745057497186196e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.006687666952175756,0.006717933456303857,0.995494670448142,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.530919303256929e-06,D3,256,0.03125,discrete_correction,weighted_sup,6.530919303256929e-06,0.011838192867844908,3.1308109475388276e-14,0.0,3.2884882275719474e-33,8.745099159382621e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.006687661366535095,0.006717566544911358,0.9955482125593655,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
9.718668448577956e-12,D3,256,0.03125,ordering,weighted_sup,9.718668448577956e-12,1.7782794100389227e-07,3.1308113865983336e-14,1.944696073574097e-13,6.576501891896283e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,2.507725814848003e-08,1.3937223040583067e-06,0.01799300913493232,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
9.718668105152881e-12,D3,256,0.03125,quadratic,weighted_sup,9.718668105152881e-12,1.7782794100389227e-07,3.1308117695860994e-14,1.9434043678639482e-13,2.7806361759610046e-36,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.847746437322988e-15,D3,256,0.03125,cubic_remainder,weighted_sup,2.847746437322988e-15,0.01778279410038923,1.2524481007962067e-18,1.322245357219047e-16,6.579282520161054e-33,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,2.351389527996081e-10,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
4.158706964057862e-08,D3,256,0.03125,linear,weighted_L4H,4.158706964057862e-08,,1.7378594125475773e-10,2.095237315820877e-09,1.9926981360161887e-33,,False,,False,3.353371164390977e-06,0.00023077182957455944,0.014531111403731993,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",2.9269487946434635e-11,9.489298639166961e-09
4.158706982512583e-08,D3,256,0.03125,nonlinear_discretization,weighted_L4H,4.158706982512583e-08,,1.7378594116327085e-10,2.0952373370710085e-09,1.9943852204279817e-33,,False,,False,3.3533711792719316e-06,0.00023077166909418582,0.014531121573260824,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",2.9269500762096066e-11,9.48929855423422e-09
8.317413946570445e-08,D3,256,0.03125,theorem_4_1_i_sum,weighted_L4H,8.317413946570445e-08,,3.475718824180286e-10,4.190474652891886e-09,3.9870833564441704e-33,,False,,False,6.706742343662909e-06,0.0004615434986687453,0.014531116488494639,,"[""linear:initial_interval_bound"", ""nonlinear_discretization:initial_interval_bound""]",5.85389887085307e-11,1.897859719340118e-08
8.655603112091255e-06,D3,256,0.125,linear,weighted_sup,8.655603112091255e-06,1.333521432163324e-07,1.0740616758617772e-07,1.0585987853700474e-06,1.3147456969619102e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",,
8.65560315614234e-06,D3,256,0.125,nonlinear_discretization,weighted_sup,8.65560315614234e-06,1.333521432163324e-07,1.0740616750576681e-07,1.058598786061341e-06,1.3192083907299613e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",,
0.00010454498625312978,D3,256,0.125,total_linear_simulation,weighted_sup,0.00010454498625312978,0.011838192867844908,1.0740616750576681e-07,1.058598786061341e-06,1.316976888092437e-32,1.1886859949936145e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00010458902314700085,D3,256,0.125,continuous_correction,weighted_sup,0.00010458902314700085,0.011838192867844908,2.0199155622471224e-13,3.11773024800313e-12,1.3168801420273322e-32,1.1005959322510014e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.006693697481408054,0.006717933456303857,0.9963923466861583,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00010458893582012096,D3,256,0.125,discrete_correction,weighted_sup,0.00010458893582012096,0.011838192867844908,5.009295662010062e-13,0.0,1.3170702011345357e-32,1.1006030655152498e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.006693691892487742,0.006717566544911358,0.9964459373399581,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.554987116595534e-10,D3,256,0.125,ordering,weighted_sup,1.554987116595534e-10,1.7782794100389227e-07,5.009296364507891e-13,3.11773024800313e-12,2.633950343161868e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,2.50772608065798e-08,1.3937223040583067e-06,0.017993011042127003,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.554986896824461e-10,D3,256,0.125,quadratic,weighted_sup,1.554986896824461e-10,1.7782794100389227e-07,5.009298831337759e-13,3.109446988582317e-12,4.4490178815376073e-35,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.8245600789600125e-13,D3,256,0.125,cubic_remainder,weighted_sup,1.8245600789600125e-13,0.01778279410038923,8.015664997371675e-17,8.479728888244716e-15,2.6383993483855025e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,2.353972889886281e-10,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
1.6634827856231447e-07,D3,256,0.125,linear,weighted_L4H,1.6634827856231447e-07,,6.951437650190309e-10,8.380949263283508e-09,7.970792544064755e-33,,False,,False,3.353371164390977e-06,0.00023077182957455944,0.014531111403731993,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",1.1707795178573854e-10,3.7957194556667845e-08
1.6634828154523944e-07,D3,256,0.125,nonlinear_discretization,weighted_L4H,1.6634828154523944e-07,,6.951437635555746e-10,8.380949604648065e-09,7.997848123174101e-33,,False,,False,3.353371224522976e-06,0.00023077166909418582,0.014531121769346612,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",1.170781567265248e-10,3.7957193183859234e-08
3.3269656010755394e-07,D3,256,0.125,theorem_4_1_i_sum,weighted_L4H,3.3269656010755394e-07,,1.3902875285746054e-09,1.6761898867931575e-08,1.5968640667238857e-32,,False,,False,6.706742388913953e-06,0.0004615434986687453,0.0145311165865375,,"[""linear:initial_interval_bound"", ""nonlinear_discretization:initial_interval_bound""]",2.3415610851226334e-10,7.591438774052708e-08
3.462241244836502e-05,D3,256,0.5,linear,weighted_sup,3.462241244836502e-05,1.333521432163324e-07,4.2962467034471086e-07,4.2343951414801895e-06,5.258982787847641e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",,
3.462241315318018e-05,D3,256,0.5,nonlinear_discretization,weighted_sup,3.462241315318018e-05,1.333521432163324e-07,4.296246690578461e-07,4.2343951525450876e-06,5.331049981855518e-32,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",,
0.001679303531839,D3,256,0.5,total_linear_simulation,weighted_sup,0.001679303531839,0.012115276586285851,4.296246690578461e-07,4.2343951525450876e-06,5.295013869775447e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0016794833640755445,D3,256,0.5,continuous_correction,weighted_sup,0.0016794833640755445,0.012115276586285851,3.231864873066061e-12,5.02854537267881e-11,5.294626885515032e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.006717933456302178,0.006717933456303857,0.9999999999997501,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0016794819621336696,D3,256,0.5,discrete_correction,weighted_sup,0.0016794819621336696,0.012115276586285851,8.014860816203637e-12,0.0,5.295390906068118e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.0067179278485346786,0.006717566544911358,1.0000537848967934,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.4879804409170503e-09,D3,256,0.5,ordering,weighted_sup,2.4879804409170503e-09,1.7782794100389227e-07,8.01486194020018e-12,5.02854537267881e-11,1.0590017791583148e-31,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,2.5077271433904953e-08,1.3937223040583067e-06,0.017993018667265184,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.4879790349191376e-09,D3,256,0.5,quadratic,weighted_sup,2.4879790349191376e-09,1.7782794100389227e-07,8.014878130140415e-12,4.9751151817317073e-11,7.118428610460172e-34,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.1728598736578516e-11,D3,256,0.5,cubic_remainder,weighted_sup,1.1728598736578516e-11,0.01778279410038923,5.130018097213011e-15,5.471613545629555e-13,1.0661201875161305e-31,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,2.3643373494377097e-10,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
6.653931142492579e-07,D3,256,0.5,linear,weighted_L4H,6.653931142492579e-07,,2.7805750600761236e-09,3.3523797053134034e-08,3.188317017625902e-32,,False,,False,3.353371164390977e-06,0.00023077182957455944,0.014531111403731993,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",4.683118071429542e-10,1.5182877822667138e-07
6.653931639222869e-07,D3,256,0.5,nonlinear_discretization,weighted_L4H,6.653931639222869e-07,,2.780575036659811e-09,3.352380260266639e-08,3.2320085584308685e-32,,False,,False,3.3533714147273567e-06,0.00023077166909418582,0.014531122593556885,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",4.683150791490672e-10,1.518287553660368e-07
1.330786278171545e-06,D3,256,0.5,theorem_4_1_i_sum,weighted_L4H,1.330786278171545e-06,,5.5611500967359346e-09,6.704759965580042e-08,6.42032557605677e-32,,False,,False,6.706742579118334e-06,0.0004615434986687453,0.014531116998642494,,"[""linear:initial_interval_bound"", ""nonlinear_discretization:initial_interval_bound""]",9.366268862920214e-10,3.036575335927082e-07
6.232410502995931e-05,D3_hold,16,0.03125,linear,weighted_sup,6.232410502995931e-05,6.5012894397461024e-06,2.762244893926872e-08,2.6000394632723166e-07,3.528780531146688e-33,9.430476363345413e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.232411906671094e-05,D3_hold,16,0.03125,nonlinear_discretization,weighted_sup,6.232411906671094e-05,6.5012894397461024e-06,2.7622448933677782e-08,2.60003946285283e-07,3.531888397671463e-33,9.431837615247085e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.232400313448002e-05,D3_hold,16,0.03125,total_linear_simulation,weighted_sup,6.232400313448002e-05,6.5012894397461024e-06,2.7622448933677782e-08,2.60003946285283e-07,3.530306087702468e-33,9.433547550584398e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.070313391599429e-06,D3_hold,16,0.03125,continuous_correction,weighted_sup,7.070313391599429e-06,0.012115276586285851,7.426444404539862e-15,2.0838862624453574e-13,3.464907665480878e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.007240000912997815,0.006717933456303857,1.0777125078850058,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.068678177818976e-06,D3_hold,16,0.03125,discrete_correction,weighted_sup,7.068678177818976e-06,0.012115276586285851,2.5376792959844846e-15,0.0,3.5957514031819955e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.007238326454086632,0.006717566544911358,1.077522106508905,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.582966342310705e-09,D3_hold,16,0.03125,ordering,weighted_sup,3.582966342310705e-09,0.00014342298087573817,7.426444404718438e-15,2.0838862624453574e-13,7.060659068662874e-33,7.429916809588717e-11,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,5.824107049933481e-06,1.3937223040583067e-06,4.178814555076409,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": true, ""group_reference"": true}","[""sampling_difference""]",,
3.5829683842347664e-09,D3_hold,16,0.03125,quadratic,weighted_sup,3.5829683842347664e-09,0.00014342298087573817,7.426444405847742e-15,2.0824382727409047e-13,3.1054031645964996e-36,7.431650068706814e-11,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": true, ""group_reference"": true}","[""sampling_difference""]",,
7.407060110035081e-13,D3_hold,16,0.03125,cubic_remainder,weighted_sup,7.407060110035081e-13,0.018678105957632904,3.2463690335763896e-18,1.472423216674561e-16,7.063764463156641e-33,3.548000810339002e-15,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,3.8528532514935195e-08,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
4.179550252991258e-06,D3_hold,16,0.03125,linear,weighted_L4H,4.179550252991258e-06,,1.5040426980518319e-10,1.964107747042765e-09,2.139362586415049e-33,,True,,True,0.00021230791898727288,0.00023077182957455944,0.9199906218132179,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],4.80617107051971e-10,1.3062052727961203e-14
4.179542844411078e-06,D3_hold,16,0.03125,nonlinear_discretization,weighted_L4H,4.179542844411078e-06,,1.5040426975889948e-10,1.9641077758575256e-09,2.141246765186721e-33,,True,,True,0.0002123075426548578,0.00023077166909418582,0.9199896308251245,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],4.804395039195071e-10,1.3062122184662878e-14
8.359093097402336e-06,D3_hold,16,0.03125,theorem_4_1_i_sum,weighted_L4H,8.359093097402336e-06,,3.0080853956408267e-10,3.928215522900291e-09,4.28060935160177e-33,,True,,True,0.00042461546164213065,0.0004615434986687453,0.9199901263193433,,[],9.610566109714781e-10,2.612417491262408e-14
0.00024929642011983723,D3_hold,16,0.125,linear,weighted_sup,0.00024929642011983723,6.5012894397461024e-06,1.1048979575707487e-07,1.0400157853089267e-06,1.4115122124586753e-32,3.772190545338165e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0002492966446877533,D3_hold,16,0.125,nonlinear_discretization,weighted_sup,0.0002492966446877533,6.5012894397461024e-06,1.1048979566771028e-07,1.040015784639151e-06,1.4164966582775252e-32,3.774368675102933e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0002492948669403122,D3_hold,16,0.125,total_linear_simulation,weighted_sup,0.0002492948669403122,6.5012894397461024e-06,1.1048979566771028e-07,1.040015784639151e-06,1.4139589250539247e-32,3.7772980006562165e-07,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00011322937459690487,D3_hold,16,0.125,continuous_correction,weighted_sup,0.00011322937459690487,0.012115276586285851,1.188231104184237e-13,3.3411871974957404e-12,1.3877995561652888e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.007246679974201912,0.006717933456303857,1.0787067215442419,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00011320320306747089,D3_hold,16,0.125,discrete_correction,weighted_sup,0.00011320320306747089,0.012115276586285851,4.0606356167927336e-14,0.0,1.440205370508801e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.007245004996318137,0.006717566544911358,1.0785162972157412,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.732736117274211e-08,D3_hold,16,0.125,ordering,weighted_sup,5.732736117274211e-08,0.00014342298087573817,1.188231104212809e-13,3.3411871974957404e-12,2.82800492667409e-32,1.1879547522805221e-09,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,5.824096859658991e-06,1.3937223040583067e-06,4.178807243523412,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": true, ""group_reference"": true}","[""sampling_difference""]",,
5.732749414775626e-08,D3_hold,16,0.125,quadratic,weighted_sup,5.732749414775626e-08,0.00014342298087573817,1.1882311049356386e-13,3.3319012363854475e-12,4.968645063354399e-35,1.1890640109930902e-09,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": true, ""group_reference"": true}","[""sampling_difference""]",,
4.7462289576780394e-11,D3_hold,16,0.125,cubic_remainder,weighted_sup,4.7462289576780394e-11,0.018678105957632904,2.0778210347948166e-16,9.44336020428764e-15,2.8329735578641156e-32,2.2285391714289474e-13,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,3.857494446233626e-08,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
1.6718201011965033e-05,D3_hold,16,0.125,linear,weighted_L4H,1.6718201011965033e-05,,6.016170792207327e-10,7.85643098817106e-09,8.557450345660196e-33,,True,,True,0.00021230791898727288,0.00023077182957455944,0.9199906218132179,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.922468428207884e-09,5.224821091184481e-14
1.67180827572675e-05,D3_hold,16,0.125,nonlinear_discretization,weighted_L4H,1.67180827572675e-05,,6.016170784800676e-10,7.856431451189567e-09,8.58766910481719e-33,,True,,True,0.00021230641724622278,0.00023077166909418582,0.9199847541059005,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.9196252382706555e-09,5.224931883093982e-14
3.3436283769232535e-05,D3_hold,16,0.125,theorem_4_1_i_sum,weighted_L4H,3.3436283769232535e-05,,1.2032341577008003e-09,1.5712862439360627e-08,1.7145119450477385e-32,,True,,True,0.00042461433623349566,0.0004615434986687453,0.9199876879605792,,[],3.8420936664785394e-09,1.0449752974278463e-13
0.000997185680479349,D3_hold,16,0.5,linear,weighted_sup,0.000997185680479349,6.5012894397461024e-06,4.419591830282995e-07,4.160063141235707e-06,5.646048849834701e-32,1.508876218135266e-06,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0009971892722787062,D3_hold,16,0.5,nonlinear_discretization,weighted_sup,0.0009971892722787062,6.5012894397461024e-06,4.419591815998294e-07,4.160063130516818e-06,5.726567540671037e-32,1.512362036773995e-06,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0017709809140357717,D3_hold,16,0.5,total_linear_simulation,weighted_sup,0.0017709809140357717,0.012115276586285851,4.419591815998294e-07,4.160063130516818e-06,5.685573067630009e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0018183606137798236,D3_hold,16,0.5,continuous_correction,weighted_sup,0.0018183606137798236,0.012115276586285851,1.9011697632233015e-12,5.3909620412517406e-11,5.580935592075471e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.0072734424551192944,0.006717933456303857,1.082690458669871,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0018179413512935038,D3_hold,16,0.5,discrete_correction,weighted_sup,0.0018179413512935038,0.012115276586285851,6.498917999302725e-13,0.0,5.79166502218183e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.007271765405174015,0.006717566544911358,1.0824999434776676,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
9.172308092696196e-07,D3_hold,16,0.5,ordering,weighted_sup,9.172308092696196e-07,0.00014342298087573817,1.901169763269017e-12,5.3909620412517406e-11,1.1372600614257301e-31,1.8954038621127544e-08,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,5.824052606128948e-06,1.3937223040583067e-06,4.17877549148076,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": true, ""group_reference"": true}","[""sampling_difference""]",,
9.172399063641002e-07,D3_hold,16,0.5,quadratic,weighted_sup,9.172399063641002e-07,0.00014342298087573817,1.901169767897022e-12,5.331041978216716e-11,7.949832101367039e-34,1.9025024175889443e-08,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": true, ""group_reference"": true}","[""sampling_difference""]",,
3.0522644961996317e-09,D3_hold,16,0.5,cubic_remainder,weighted_sup,3.0522644961996317e-09,0.018678105957632904,1.3301234820417487e-14,6.095168915213171e-13,1.1452098713297722e-31,1.3174157453161548e-11,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,3.8761342977219855e-08,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
6.687280404786013e-05,D3_hold,16,0.5,linear,weighted_L4H,6.687280404786013e-05,,2.406468316882931e-09,3.142572395268424e-08,3.4229801382640785e-32,,True,,True,0.00021230791898727288,0.00023077182957455944,0.9199906218132179,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],7.689873712831536e-09,2.0899284364737925e-13
6.687093008620955e-05,D3_hold,16,0.5,nonlinear_discretization,weighted_L4H,6.687093008620955e-05,,2.4064683050325405e-09,3.142573149016201e-08,3.4717954933596823e-32,,True,,True,0.00021230196952988191,0.00023077166909418582,0.9199654808720659,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],7.644284422594753e-09,2.090104077225735e-13
0.0001337437341340697,D3_hold,16,0.5,theorem_4_1_i_sum,weighted_L4H,0.0001337437341340697,,4.8129366219154715e-09,6.285145544284625e-08,6.894775631623761e-32,,True,,True,0.0004246098885171548,0.0004615434986687453,0.9199780513470126,,[],1.533415813542629e-08,4.1800325136995276e-13
2.6469461603976014e-05,D3_hold,32,0.03125,linear,weighted_sup,2.6469461603976014e-05,2.1544346900318822e-06,2.7622448935934638e-08,2.6000394632723166e-07,3.479410380297871e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.6469461367147896e-05,D3_hold,32,0.03125,nonlinear_discretization,weighted_sup,2.6469461367147896e-05,2.1544346900318822e-06,2.76224489303437e-08,2.60003946285283e-07,3.4824754137881343e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.646944697729866e-05,D3_hold,32,0.03125,total_linear_simulation,weighted_sup,2.646944697729866e-05,2.1544346900318822e-06,2.76224489303437e-08,2.60003946285283e-07,3.480935936853651e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.070313391599429e-06,D3_hold,32,0.03125,continuous_correction,weighted_sup,7.070313391599429e-06,0.012115276586285851,7.426444404539862e-15,2.0838862624453574e-13,3.464907665480878e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.007240000912997815,0.006717933456303857,1.0777125078850058,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.069930167514281e-06,D3_hold,32,0.03125,discrete_correction,weighted_sup,7.069930167514281e-06,0.012115276586285851,5.3664041810610734e-14,0.0,3.4969682684497486e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.007239608491534624,0.006717566544911358,1.0777129550013493,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.377241317376172e-10,D3_hold,32,0.03125,ordering,weighted_sup,7.377241317376172e-10,2.431069583166875e-05,5.366433930644693e-14,2.0838862624453574e-13,6.961875933930627e-33,1.926717751616018e-11,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,1.3460223658111753e-06,1.3937223040583067e-06,0.9657751489602797,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": true, ""group_reference"": true}","[""sampling_difference""]",,
7.377245938115669e-10,D3_hold,32,0.03125,quadratic,weighted_sup,7.377245938115669e-10,2.431069583166875e-05,5.366335594158086e-14,2.0824382727409047e-13,3.062603863114433e-36,1.926720761963037e-11,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": true, ""group_reference"": true}","[""sampling_difference""]",,
2.0329130289394575e-13,D3_hold,32,0.03125,cubic_remainder,weighted_sup,2.0329130289394575e-13,0.018678105957632904,3.783500265482152e-17,1.472423216674561e-16,6.96493852912291e-33,6.386343683664796e-16,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,1.1869353486404533e-08,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
1.3107748045096801e-06,D3_hold,32,0.03125,linear,weighted_L4H,1.3107748045096801e-06,,1.5040428080066597e-10,1.964107747042765e-09,2.1094313813771137e-33,,True,,True,7.473712595893298e-05,0.00023077182957455944,0.32385723204047473,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.4690224988604499e-10,4.2346314803268106e-13
1.3107743854815323e-06,D3_hold,32,0.03125,nonlinear_discretization,weighted_L4H,1.3107743854815323e-06,,1.5040428075548187e-10,1.9641077758575256e-09,2.1112895921434966e-33,,True,,True,7.473710206698804e-05,0.00023077166909418582,0.32385735372258917,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.4688215196621088e-10,4.2346355418497927e-13
2.621549189991212e-06,D3_hold,32,0.03125,theorem_4_1_i_sum,weighted_L4H,2.621549189991212e-06,,3.008085615561478e-10,3.928215522900291e-09,4.22072097352061e-33,,True,,True,0.000149474228025921,0.0004615434986687453,0.3238572928815107,,[],2.9378440185225586e-10,8.469267022176603e-13
0.00010587784641590406,D3_hold,32,0.125,linear,weighted_sup,0.00010587784641590406,2.1544346900318822e-06,1.1048979574373855e-07,1.0400157853089267e-06,1.3917641521191484e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00010587784262508728,D3_hold,32,0.125,nonlinear_discretization,weighted_sup,0.00010587784262508728,2.1544346900318822e-06,1.1048979565437396e-07,1.040015784639151e-06,1.3966799026839115e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00011038321447572746,D3_hold,32,0.125,total_linear_simulation,weighted_sup,0.00011038321447572746,0.011838192867844908,1.1048979565437396e-07,1.040015784639151e-06,1.3942108647143975e-32,4.522729683332279e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00011322937459690487,D3_hold,32,0.125,continuous_correction,weighted_sup,0.00011322937459690487,0.012115276586285851,1.188231104184237e-13,3.3411871974957404e-12,1.3877995561652888e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.007246679974201912,0.006717933456303857,1.0787067215442419,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00011322323992036776,D3_hold,32,0.125,discrete_correction,weighted_sup,0.00011322323992036776,0.012115276586285851,8.586710173961774e-13,0.0,1.40064055457562e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.007246287354903537,0.006717566544911358,1.0787071935138017,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.1803563874445146e-08,D3_hold,32,0.125,ordering,weighted_sup,1.1803563874445146e-08,2.431069583166875e-05,8.586757774892734e-13,3.3411871974957404e-12,2.788440110740909e-32,3.082733839209337e-10,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,1.346019830429542e-06,1.3937223040583067e-06,0.9657733298162322,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": true, ""group_reference"": true}","[""sampling_difference""]",,
1.180359350098507e-08,D3_hold,32,0.125,quadratic,weighted_sup,1.180359350098507e-08,2.431069583166875e-05,8.586136950652937e-13,3.3319012363854475e-12,4.900166180983093e-35,3.0827532191408594e-10,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": true, ""group_reference"": true}","[""sampling_difference""]",,
1.3026255270499236e-11,D3_hold,32,0.125,cubic_remainder,weighted_sup,1.3026255270499236e-11,0.018678105957632904,2.421530317340727e-15,9.44336020428764e-15,2.793340263048563e-32,4.2167050903655565e-14,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,1.1883595901600367e-08,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
5.243099218038721e-06,D3_hold,32,0.125,linear,weighted_L4H,5.243099218038721e-06,,6.016171232026639e-10,7.85643098817106e-09,8.437725525508455e-33,,True,,True,7.473712595893298e-05,0.00023077182957455944,0.32385723204047473,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],5.876089995441799e-10,1.6938525921307243e-12
5.243092533738033e-06,D3_hold,32,0.125,nonlinear_discretization,weighted_L4H,5.243092533738033e-06,,6.016171224795944e-10,7.856431451189567e-09,8.467527812019555e-33,,True,,True,7.473703067837435e-05,0.00023077166909418582,0.32385704437519847,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],5.872873340018062e-10,1.6938590702387049e-12
1.0486191751776754e-05,D3_hold,32,0.125,theorem_4_1_i_sum,weighted_L4H,1.0486191751776754e-05,,1.2032342456822581e-09,1.5712862439360627e-08,1.690525333752801e-32,,True,,True,0.00014947415663730734,0.0004615434986687453,0.3238571382078692,,[],1.1748963335459861e-09,3.387711662369429e-12
0.00042351138566361623,D3_hold,32,0.5,linear,weighted_sup,0.00042351138566361623,2.1544346900318822e-06,4.419591829749542e-07,4.160063141235707e-06,5.567056608476594e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00042351132491026715,D3_hold,32,0.5,nonlinear_discretization,weighted_sup,0.00042351132491026715,2.1544346900318822e-06,4.419591815464841e-07,4.160063130516818e-06,5.646465665118614e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0018068532241927837,D3_hold,32,0.5,total_linear_simulation,weighted_sup,0.0018068532241927837,0.012115276586285851,4.419591815464841e-07,4.160063130516818e-06,5.606580826271902e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0018183606137798236,D3_hold,32,0.5,continuous_correction,weighted_sup,0.0018183606137798236,0.012115276586285851,1.9011697632233015e-12,5.3909620412517406e-11,5.580935592075471e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.0072734424551192944,0.006717933456303857,1.082690458669871,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0018182622616998096,D3_hold,32,0.5,discrete_correction,weighted_sup,0.0018182622616998096,0.012115276586285851,1.3741497825952253e-11,0.0,5.632570905271137e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.007273049046799238,0.006717566544911358,1.0826910307734376,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.8885558614294254e-07,D3_hold,32,0.5,ordering,weighted_sup,1.8885558614294254e-07,2.431069583166875e-05,1.3741573998620458e-11,5.3909620412517406e-11,1.1213506497346607e-31,4.932278207998162e-09,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,1.3460095968671195e-06,1.3937223040583067e-06,0.9657659872040111,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": true, ""group_reference"": true}","[""sampling_difference""]",,
1.8885749601576112e-07,D3_hold,32,0.5,quadratic,weighted_sup,1.8885749601576112e-07,2.431069583166875e-05,1.37378191210447e-11,5.331041978216716e-11,7.840265889572949e-34,4.932405150625375e-09,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": true, ""group_reference"": true}","[""sampling_difference""]",,
8.376901662401875e-10,D3_hold,32,0.5,cubic_remainder,weighted_sup,8.376901662401875e-10,0.018678105957632904,1.54999459498423e-13,6.095168915213171e-13,1.1291908934269083e-31,3.0320286506451698e-12,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,1.1940753524834412e-08,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
2.0972396872154882e-05,D3_hold,32,0.5,linear,weighted_L4H,2.0972396872154882e-05,,2.4064684928106555e-09,3.142572395268424e-08,3.375090210203382e-32,,True,,True,7.473712595893298e-05,0.00023077182957455944,0.32385723204047473,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],2.3504359981767198e-09,6.775410368522897e-12
2.0972291219977117e-05,D3_hold,32,0.5,nonlinear_discretization,weighted_L4H,2.0972291219977117e-05,,2.406468481241857e-09,3.142573149016201e-08,3.4232328371825805e-32,,True,,True,7.473674945737402e-05,0.00023077166909418582,0.3238558257637396,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],2.345283028274813e-09,6.775512764641825e-12
4.1944688092131996e-05,D3_hold,32,0.5,theorem_4_1_i_sum,weighted_L4H,4.1944688092131996e-05,,4.8129369740525126e-09,6.285145544284625e-08,6.798323047385963e-32,,True,,True,0.000149473875416307,0.0004615434986687453,0.3238565289023516,,[],4.695719026451533e-09,1.3550923133164722e-11
1.045737273612836e-05,D3_hold,64,0.03125,linear,weighted_sup,1.045737273612836e-05,2.945308040057342e-07,2.762244893830781e-08,2.6000394632723166e-07,3.467372987556272e-33,3.6252354756619525e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.045737280169348e-05,D3_hold,64,0.03125,nonlinear_discretization,weighted_sup,1.045737280169348e-05,2.945308040057342e-07,2.7622448932716873e-08,2.60003946285283e-07,3.470427561150082e-33,3.62526656740558e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.0457370567235061e-05,D3_hold,64,0.03125,total_linear_simulation,weighted_sup,1.0457370567235061e-05,2.945308040057342e-07,2.7622448932716873e-08,2.60003946285283e-07,3.468898544112052e-33,3.6252806663536903e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.070313391599429e-06,D3_hold,64,0.03125,continuous_correction,weighted_sup,7.070313391599429e-06,0.012115276586285851,7.426444404539862e-15,2.0838862624453574e-13,3.464907665480878e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.007240000912997815,0.006717933456303857,1.0777125078850058,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.070217764422468e-06,D3_hold,64,0.03125,discrete_correction,weighted_sup,7.070217764422468e-06,0.012115276586285851,3.329785910930534e-14,0.0,3.4728830230692536e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.007239902990768607,0.006717566544911358,1.0777567951675784,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.284411017634372e-10,D3_hold,64,0.03125,ordering,weighted_sup,1.284411017634372e-10,5.7649744861557675e-06,3.3297949913599344e-14,2.0838862624453574e-13,6.93779068855013e-33,6.098355529080718e-13,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,2.630473764115194e-07,1.3937223040583067e-06,0.18873729411200896,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.2844113094588684e-10,D3_hold,64,0.03125,quadratic,weighted_sup,1.2844113094588684e-10,5.7649744861557675e-06,3.3297643520248455e-14,2.0824382727409047e-13,3.052152202978904e-36,6.098956097679848e-13,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.273937969087193e-14,D3_hold,64,0.03125,cubic_remainder,weighted_sup,5.273937969087193e-14,0.018678105957632904,1.0582406221435213e-17,1.472423216674561e-16,6.94084283208228e-33,2.0391121586614913e-16,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,3.456327987420983e-09,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
3.658972383699387e-07,D3_hold,64,0.03125,linear,weighted_L4H,3.658972383699387e-07,,1.5040427954977703e-10,1.964107747042765e-09,2.1021335776621876e-33,,True,,True,2.3417423255676075e-05,0.00023077182957455944,0.10147435802215281,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.2398482089936348e-10,1.946650716202738e-11
3.65897184875059e-07,D3_hold,64,0.03125,nonlinear_discretization,weighted_L4H,3.65897184875059e-07,,1.5040427950416096e-10,1.9641077758575256e-09,2.1039854469995887e-33,,True,,True,2.3417419832003776e-05,0.00023077166909418582,0.1014744137524365,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.2397957246272903e-10,1.9466515699219516e-11
7.317944232449976e-07,D3_hold,64,0.03125,theorem_4_1_i_sum,weighted_L4H,7.317944232449976e-07,,3.00808559053938e-10,3.928215522900291e-09,4.206119024661776e-33,,True,,True,4.683484308767985e-05,0.0004615434986687453,0.10147438588728494,,[],2.479643933620925e-10,3.89330228612469e-11
4.182949094451344e-05,D3_hold,64,0.125,linear,weighted_sup,4.182949094451344e-05,2.945308040057342e-07,1.1048979575323124e-07,1.0400157853089267e-06,1.3869491950225088e-32,1.450094190264781e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.182949199353397e-05,D3_hold,64,0.125,nonlinear_discretization,weighted_sup,4.182949199353397e-05,2.945308040057342e-07,1.1048979566386664e-07,1.040015784639151e-06,1.3918481701013305e-32,1.450143935786746e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00011254332266197172,D3_hold,64,0.125,total_linear_simulation,weighted_sup,0.00011254332266197172,0.012115276586285851,1.1048979566386664e-07,1.040015784639151e-06,1.3893959076177582e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00011322937459690487,D3_hold,64,0.125,continuous_correction,weighted_sup,0.00011322937459690487,0.012115276586285851,1.188231104184237e-13,3.3411871974957404e-12,1.3877995561652888e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.007246679974201912,0.006717933456303857,1.0787067215442419,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00011322784375379888,D3_hold,64,0.125,discrete_correction,weighted_sup,0.00011322784375379888,0.012115276586285851,5.327803456627369e-13,0.0,1.390993864896062e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.007246582000243128,0.006717566544911358,1.0787510554298128,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.0550562257209514e-09,D3_hold,64,0.125,ordering,weighted_sup,2.0550562257209514e-09,5.7649744861557675e-06,5.327817985262296e-13,3.3411871974957404e-12,2.778793421061351e-32,9.754486071966843e-12,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,2.630471968922818e-07,1.3937223040583067e-06,0.18873716530640894,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.0550580951341894e-09,D3_hold,64,0.125,quadratic,weighted_sup,2.0550580951341894e-09,5.7649744861557675e-06,5.327622963239753e-13,3.3319012363854475e-12,4.883443524766247e-35,9.758329756287756e-12,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.3793095356741618e-12,D3_hold,64,0.125,cubic_remainder,weighted_sup,3.3793095356741618e-12,0.018678105957632904,6.772854696012368e-16,9.44336020428764e-15,2.7836768507127864e-32,1.3409375125729114e-14,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,3.4604129645303417e-09,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
1.4635889534797547e-06,D3_hold,64,0.125,linear,weighted_L4H,1.4635889534797547e-06,,6.016171181991081e-10,7.85643098817106e-09,8.40853431064875e-33,,True,,True,2.3417423255676075e-05,0.00023077182957455944,0.10147435802215281,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],4.959392835974539e-10,7.786602864810952e-11
1.4635881003941419e-06,D3_hold,64,0.125,nonlinear_discretization,weighted_L4H,1.4635881003941419e-06,,6.016171174691266e-10,7.856431451189567e-09,8.438234893903798e-33,,True,,True,2.341740960630627e-05,0.00023077166909418582,0.10147436944154883,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],4.958552992772114e-10,7.786616479171513e-11
2.927177053873897e-06,D3_hold,64,0.125,theorem_4_1_i_sum,weighted_L4H,2.927177053873897e-06,,1.2032342356682347e-09,1.5712862439360627e-08,1.684676920455255e-32,,True,,True,4.683483286198235e-05,0.0004615434986687453,0.10147436373184883,,[],9.917945828746653e-10,1.5573219343982466e-10
0.00016731796377805375,D3_hold,64,0.5,linear,weighted_sup,0.00016731796377805375,2.945308040057342e-07,4.4195918301292495e-07,4.160063141235707e-06,5.547796780090035e-32,5.800376761059124e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00016731798056101427,D3_hold,64,0.5,nonlinear_discretization,weighted_sup,0.00016731798056101427,2.945308040057342e-07,4.4195918158445487e-07,4.160063130516818e-06,5.626934862782058e-32,5.8011726084206605e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.001815608119420201,D3_hold,64,0.5,total_linear_simulation,weighted_sup,0.001815608119420201,0.012115276586285851,4.4195918158445487e-07,4.160063130516818e-06,5.587320997885343e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0018183606137798236,D3_hold,64,0.5,continuous_correction,weighted_sup,0.0018183606137798236,0.012115276586285851,1.9011697632233015e-12,5.3909620412517406e-11,5.580935592075471e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.0072734424551192944,0.006717933456303857,1.082690458669871,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.001818336068762326,D3_hold,64,0.5,discrete_correction,weighted_sup,0.001818336068762326,0.012115276586285851,8.525394253131697e-12,0.0,5.593780274546672e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.007273344275049304,0.006717566544911358,1.0827349794635015,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.288080943517119e-08,D3_hold,64,0.5,ordering,weighted_sup,3.288080943517119e-08,5.7649744861557675e-06,8.525417499224156e-12,5.3909620412517406e-11,1.1174715866622143e-31,1.5588726871672772e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,2.630464754813695e-07,1.3937223040583067e-06,0.18873664769188117,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.288092952214703e-08,D3_hold,64,0.5,quadratic,weighted_sup,3.288092952214703e-08,5.7649744861557675e-06,8.524196741183605e-12,5.331041978216716e-11,7.813509639625995e-34,1.561332761006041e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.1730004886730093e-10,D3_hold,64,0.5,cubic_remainder,weighted_sup,2.1730004886730093e-10,0.018678105957632904,4.3349114086982146e-14,6.095168915213171e-13,1.1252850741045126e-31,9.50659761423534e-13,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,3.476800781876815e-09,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
5.854355813919019e-06,D3_hold,64,0.5,linear,weighted_L4H,5.854355813919019e-06,,2.4064684727964324e-09,3.142572395268424e-08,3.3634137242595e-32,,True,,True,2.3417423255676075e-05,0.00023077182957455944,0.10147435802215281,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.9837571343898157e-09,3.114641145924381e-10
5.854342347077282e-06,D3_hold,64,0.5,nonlinear_discretization,weighted_L4H,5.854342347077282e-06,,2.4064684611170285e-09,3.142573149016201e-08,3.411392070256812e-32,,True,,True,2.3417369388309128e-05,0.00023077166909418582,0.10147419516540264,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.9824127868396988e-09,3.114662637674411e-10
1.17086981609963e-05,D3_hold,64,0.5,theorem_4_1_i_sum,weighted_L4H,1.17086981609963e-05,,4.812936933913461e-09,6.285145544284625e-08,6.774805794516313e-32,,True,,True,4.68347926439852e-05,0.0004615434986687453,0.10147427659380602,,[],3.9661699212295145e-09,6.229303783598792e-10
3.835467924610049e-06,D3_hold,128,0.03125,linear,weighted_sup,3.835467924610049e-06,1.025173542813052e-07,2.7622448927657445e-08,2.6000394632723166e-07,3.4643828472805245e-33,8.066909514936848e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.835467933580757e-06,D3_hold,128,0.03125,nonlinear_discretization,weighted_sup,3.835467933580757e-06,1.025173542813052e-07,2.762244892206651e-08,2.60003946285283e-07,3.46743482170576e-33,8.067042268623432e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.0299750490198155e-06,D3_hold,128,0.03125,total_linear_simulation,weighted_sup,7.0299750490198155e-06,0.012115276586285851,2.762244892206651e-08,2.60003946285283e-07,3.4659084038363036e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.070313391599429e-06,D3_hold,128,0.03125,continuous_correction,weighted_sup,7.070313391599429e-06,0.012115276586285851,7.426444404539862e-15,2.0838862624453574e-13,3.464907665480878e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.007240000912997815,0.006717933456303857,1.0777125078850058,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.070289126799164e-06,D3_hold,128,0.03125,discrete_correction,weighted_sup,7.070289126799164e-06,0.012115276586285851,1.808636259880525e-14,0.0,3.466900143348276e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.007239976065842344,0.006717566544911358,1.0777676733737336,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.540130007847323e-11,D3_hold,128,0.03125,ordering,weighted_sup,2.540130007847323e-11,5.906535720408044e-07,1.8086382694299987e-14,2.0838862624453574e-13,6.931807808829153e-33,4.7384538121780055e-14,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,5.839256640676679e-08,1.3937223040583067e-06,0.04189684432597265,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.540129943227543e-11,D3_hold,128,0.03125,quadratic,weighted_sup,2.540129943227543e-11,5.906535720408044e-07,1.808631427049091e-14,2.0824382727409047e-13,3.049555080879412e-36,5.171558654235061e-14,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.3484390602405328e-14,D3_hold,128,0.03125,cubic_remainder,weighted_sup,1.3484390602405328e-14,0.018678105957632904,2.3568516992560036e-18,1.472423216674561e-16,6.934857355239201e-33,7.961776353416224e-17,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,9.919343293746082e-10,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
1.0478930733091845e-07,D3_hold,128,0.03125,linear,weighted_L4H,1.0478930733091845e-07,,1.5040427680398148e-10,1.964107747042765e-09,2.100320771743088e-33,,True,,True,7.527809315045319e-06,0.00023077182957455944,0.032620139680494147,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],7.616551942726806e-11,8.191438306851632e-10
1.0478930071474802e-07,D3_hold,128,0.03125,nonlinear_discretization,weighted_L4H,1.0478930071474802e-07,,1.5040427675796827e-10,1.9641077758575256e-09,2.102171065305528e-33,,True,,True,7.527808839755705e-06,0.00023077166909418582,0.032620160305220774,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],7.616504491225093e-11,8.19143983447595e-10
2.0957860804566647e-07,D3_hold,128,0.03125,theorem_4_1_i_sum,weighted_L4H,2.0957860804566647e-07,,3.0080855356194975e-10,3.928215522900291e-09,4.202491837048616e-33,,True,,True,1.5055618154801024e-05,0.0004615434986687453,0.03262014999285387,,[],1.52330564339519e-10,1.6382878141327582e-09
1.5341871698440197e-05,D3_hold,128,0.125,linear,weighted_sup,1.5341871698440197e-05,1.025173542813052e-07,1.1048979571062978e-07,1.0400157853089267e-06,1.3857531389122098e-32,3.2267638059747393e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.5341871841970614e-05,D3_hold,128,0.125,nonlinear_discretization,weighted_sup,1.5341871841970614e-05,1.025173542813052e-07,1.1048979562126519e-07,1.040015784639151e-06,1.39064794546909e-32,3.226976211483638e-09,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0001130676199262211,D3_hold,128,0.125,total_linear_simulation,weighted_sup,0.0001130676199262211,0.012115276586285851,1.1048979562126519e-07,1.040015784639151e-06,1.388199851507459e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00011322937459690487,D3_hold,128,0.125,continuous_correction,weighted_sup,0.00011322937459690487,0.012115276586285851,1.188231104184237e-13,3.3411871974957404e-12,1.3877995561652888e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.007246679974201912,0.006717933456303857,1.0787067215442419,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00011322898616773216,D3_hold,128,0.125,discrete_correction,weighted_sup,0.00011322898616773216,0.012115276586285851,2.893850761028518e-13,0.0,1.388597584153159e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.007246655114734858,0.006717566544911358,1.0787619395038657,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.0642083225584044e-10,D3_hold,128,0.125,ordering,weighted_sup,4.0642083225584044e-10,5.906535720408044e-07,2.8938539763075223e-13,3.3411871974957404e-12,2.776397140318448e-32,5.504645826609283e-13,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,5.839257086073481e-08,1.3937223040583067e-06,0.041896847521708275,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.0642079091640686e-10,D3_hold,128,0.125,quadratic,weighted_sup,4.0642079091640686e-10,5.906535720408044e-07,2.8938102832785455e-13,3.3319012363854475e-12,4.87928812940706e-35,8.274493846776098e-13,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.639959245270109e-13,D3_hold,128,0.125,cubic_remainder,weighted_sup,8.639959245270109e-13,0.018678105957632904,1.508392131957757e-16,9.44336020428764e-15,2.781276414574524e-32,5.1909637678585104e-15,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,9.930778984197519e-10,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
4.191572293236738e-07,D3_hold,128,0.125,linear,weighted_L4H,4.191572293236738e-07,,6.016171072159259e-10,7.85643098817106e-09,8.401283086972351e-33,,True,,True,7.527809315045319e-06,0.00023077182957455944,0.032620139680494147,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],3.0466207770907224e-10,3.276575322740653e-09
4.1915712387961846e-07,D3_hold,128,0.125,nonlinear_discretization,weighted_L4H,4.1915712387961846e-07,,6.016171064795887e-10,7.856431451189567e-09,8.430958398097822e-33,,True,,True,7.527807421334114e-06,0.00023077166909418582,0.03262015415879216,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],3.0465448437956677e-10,3.276577757365971e-09
8.383143532032923e-07,D3_hold,128,0.125,theorem_4_1_i_sum,weighted_L4H,8.383143532032923e-07,,1.2032342136955147e-09,1.5712862439360627e-08,1.6832241485070174e-32,,True,,True,1.5055616736379434e-05,0.0004615434986687453,0.03262014691964064,,[],6.09316562088639e-10,6.553153080106624e-09
6.136748679376079e-05,D3_hold,128,0.5,linear,weighted_sup,6.136748679376079e-05,1.025173542813052e-07,4.4195918284251913e-07,4.160063141235707e-06,5.543012555648839e-32,1.2907055223898957e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.136748909018972e-05,D3_hold,128,0.5,nonlinear_discretization,weighted_sup,6.136748909018972e-05,1.025173542813052e-07,4.4195918141404904e-07,4.160063130516818e-06,5.622083304373398e-32,1.2910453687077581e-08,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0018177126010253026,D3_hold,128,0.5,total_linear_simulation,weighted_sup,0.0018177126010253026,0.012115276586285851,4.4195918141404904e-07,4.160063130516818e-06,5.582536773444148e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0018183606137798236,D3_hold,128,0.5,continuous_correction,weighted_sup,0.0018183606137798236,0.012115276586285851,1.9011697632233015e-12,5.3909620412517406e-11,5.580935592075471e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.0072734424551192944,0.006717933456303857,1.082690458669871,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0018183543866677632,D3_hold,128,0.5,discrete_correction,weighted_sup,0.0018183543866677632,0.012115276586285851,4.6303684301815794e-12,0.0,5.584144491695362e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.007273417546671053,0.006717566544911358,1.082745886928468,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.507881179206739e-09,D3_hold,128,0.5,ordering,weighted_sup,6.507881179206739e-09,0.00806526691284127,4.630373574684837e-12,5.3909620412517406e-11,1.1165080083770831e-31,7.10733511587912e-13,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,5.84387971085313e-08,1.3937223040583067e-06,0.04193001499535915,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.50273265466251e-09,D3_hold,128,0.5,quadratic,weighted_sup,6.50273265466251e-09,5.906535720408044e-07,4.630096453245673e-12,5.331041978216716e-11,7.806861007051295e-34,1.3239190154841757e-11,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.555109279910185e-11,D3_hold,128,0.5,cubic_remainder,weighted_sup,5.555109279910185e-11,0.018678105957632904,9.65388639106173e-15,6.095168915213171e-13,1.1243148471868056e-31,3.5678495188876964e-13,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,9.976638945456627e-10,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
1.6766289172946952e-06,D3_hold,128,0.5,linear,weighted_L4H,1.6766289172946952e-06,,2.4064684288637038e-09,3.142572395268424e-08,3.3605132347889406e-32,,True,,True,7.527809315045319e-06,0.00023077182957455944,0.032620139680494147,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.218648310836289e-09,1.3106301290962612e-08
1.676627256923106e-06,D3_hold,128,0.5,nonlinear_discretization,weighted_L4H,1.676627256923106e-06,,2.4064684170825673e-09,3.142573149016201e-08,3.4084507588168736e-32,,True,,True,7.527801860228939e-06,0.00023077166909418582,0.03262013006092435,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.2185267474815425e-09,1.3106339627770578e-08
3.353256174217801e-06,D3_hold,128,0.5,theorem_4_1_i_sum,weighted_L4H,3.353256174217801e-06,,4.812936845946271e-09,6.285145544284625e-08,6.768963993605815e-32,,True,,True,1.5055611175274258e-05,0.0004615434986687453,0.03262013487071092,,[],2.4371750583178314e-09,2.621264091873319e-08
2.085133145065806e-06,D3_hold,256,0.03125,linear,weighted_sup,2.085133145065806e-06,1.1561109149403979e-07,2.7622448940506952e-08,2.6000394632723166e-07,3.4636368111976535e-33,3.95538062026386e-08,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""sampling_difference""]",,
2.0851331979859203e-06,D3_hold,256,0.03125,nonlinear_discretization,weighted_sup,2.0851331979859203e-06,1.1561109149403979e-07,2.7622448934916015e-08,2.60003946285283e-07,3.4666881371513296e-33,3.9553842740250965e-08,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""sampling_difference""]",,
7.05973452556685e-06,D3_hold,256,0.03125,total_linear_simulation,weighted_sup,7.05973452556685e-06,0.012115276586285851,2.7622448934916015e-08,2.60003946285283e-07,3.4651623677534325e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.070313391599429e-06,D3_hold,256,0.03125,continuous_correction,weighted_sup,7.070313391599429e-06,0.012115276586285851,7.426444404539862e-15,2.0838862624453574e-13,3.464907665480878e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.007240000912997815,0.006717933456303857,1.0777125078850058,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.070307563614326e-06,D3_hold,256,0.03125,discrete_correction,weighted_sup,7.070307563614326e-06,0.012115276586285851,3.8816320045716716e-14,0.0,3.465407422708006e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.00723999494514107,0.006717566544911358,1.077770483810906,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.509431483169999e-12,D3_hold,256,0.03125,ordering,weighted_sup,7.509431483169999e-12,1.4677992676220674e-07,3.8816324341006165e-14,2.0838862624453574e-13,6.930315088188883e-33,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.9376723555100997e-08,1.3937223040583067e-06,0.013902858193973746,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
7.509431328258882e-12,D3_hold,256,0.03125,quadratic,weighted_sup,7.509431328258882e-12,1.4677992676220674e-07,3.8816342029275153e-14,2.0824382727409047e-13,3.048907119840538e-36,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.2055481413845153e-15,D3_hold,256,0.03125,cubic_remainder,weighted_sup,3.2055481413845153e-15,0.018230450029011067,1.6301067119950415e-18,1.472423216674561e-16,6.933363986637892e-33,9.50856286713221e-18,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,2.6468270602857595e-10,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
3.944198371530168e-08,D3_hold,256,0.03125,linear,weighted_L4H,3.944198371530168e-08,,1.50408020234222e-10,1.964107747042765e-09,2.0998684790403474e-33,,False,,False,3.1804022740812407e-06,0.00023077182957455944,0.013781587986473423,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",1.2074670445170263e-11,1.0527601867967157e-08
3.9441983874990714e-08,D3_hold,256,0.03125,nonlinear_discretization,weighted_L4H,3.9441983874990714e-08,,1.504080201755984e-10,1.9641077758575256e-09,2.101718379459666e-33,,False,,False,3.180402286957757e-06,0.00023077166909418582,0.013781597626092162,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",1.2074547885584228e-11,1.0527601786807854e-08
7.88839675902924e-08,D3_hold,256,0.03125,theorem_4_1_i_sum,weighted_L4H,7.88839675902924e-08,,3.0081604040982037e-10,3.928215522900291e-09,4.201586858500013e-33,,False,,False,6.3608045610389975e-06,0.0004615434986687453,0.013781592806281114,,"[""linear:initial_interval_bound"", ""nonlinear_discretization:initial_interval_bound""]",2.414921833075449e-11,2.105520365477501e-08
8.340532580263224e-06,D3_hold,256,0.125,linear,weighted_sup,8.340532580263224e-06,1.1561109149403979e-07,1.1048979576202781e-07,1.0400157853089267e-06,1.3854547244790614e-32,1.582152248105544e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""sampling_difference""]",,
8.34053342698427e-06,D3_hold,256,0.125,nonlinear_discretization,weighted_sup,8.34053342698427e-06,1.1561109149403979e-07,1.1048979567266321e-07,1.040015784639151e-06,1.390348491023684e-32,1.582158094119643e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""sampling_difference""]",,
0.00011318702735381535,D3_hold,256,0.125,total_linear_simulation,weighted_sup,0.00011318702735381535,0.012115276586285851,1.1048979567266321e-07,1.040015784639151e-06,1.3879014370743106e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00011322937459690487,D3_hold,256,0.125,continuous_correction,weighted_sup,0.00011322937459690487,0.012115276586285851,1.188231104184237e-13,3.3411871974957404e-12,1.3877995561652888e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.007246679974201912,0.006717933456303857,1.0787067215442419,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.00011322928130264307,D3_hold,256,0.125,discrete_correction,weighted_sup,0.00011322928130264307,0.012115276586285851,6.210602695849765e-13,0.0,1.387999715273417e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.007246674003369156,0.006717566544911358,1.0787647513307634,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.201509111653831e-10,D3_hold,256,0.125,ordering,weighted_sup,1.201509111653831e-10,1.4677992676220674e-07,6.210603383097584e-13,3.3411871974957404e-12,2.775799271438706e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.937672475408833e-08,1.3937223040583067e-06,0.01390285905425081,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.2015090125214212e-10,D3_hold,256,0.125,quadratic,weighted_sup,1.2015090125214212e-10,1.4677992676220674e-07,6.210614724684025e-13,3.3319012363854475e-12,4.878251391744861e-35,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.0538020668755491e-13,D3_hold,256,0.125,cubic_remainder,weighted_sup,2.0538020668755491e-13,0.018230450029011067,1.0432670205951796e-16,9.44336020428764e-15,2.7806775089571194e-32,6.18883096848599e-16,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,2.6497315393270804e-10,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
1.5776793486120673e-07,D3_hold,256,0.125,linear,weighted_L4H,1.5776793486120673e-07,,6.01632080936888e-10,7.85643098817106e-09,8.39947391616139e-33,,False,,False,3.1804022740812407e-06,0.00023077182957455944,0.013781587986473423,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",4.8298681780681054e-11,4.211040747186863e-08
1.577679374545031e-07,D3_hold,256,0.125,nonlinear_discretization,weighted_L4H,1.577679374545031e-07,,6.016320799987836e-10,7.856431451189567e-09,8.42914292209646e-33,,False,,False,3.1804023263588195e-06,0.00023077166909418582,0.013781597796828294,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",4.829672080665805e-11,4.2110406153868764e-08
3.155358723157098e-07,D3_hold,256,0.125,theorem_4_1_i_sum,weighted_L4H,3.155358723157098e-07,,1.2032641609356717e-09,1.5712862439360627e-08,1.6828616838257848e-32,,False,,False,6.36080460044006e-06,0.0004615434986687453,0.01378159289164915,,"[""linear:initial_interval_bound"", ""nonlinear_discretization:initial_interval_bound""]",9.65954025873391e-11,8.422081362573739e-08
3.3362130321052896e-05,D3_hold,256,0.5,linear,weighted_sup,3.3362130321052896e-05,1.1561109149403979e-07,4.4195918304811123e-07,4.160063141235707e-06,5.541818897916246e-32,6.328608992422176e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""sampling_difference""]",,
3.336214386853953e-05,D3_hold,256,0.5,nonlinear_discretization,weighted_sup,3.336214386853953e-05,1.1561109149403979e-07,4.4195918161964114e-07,4.160063130516818e-06,5.620872847383217e-32,6.32870252839372e-07,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": false, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size"", ""sampling_difference""]",,
0.0018181910466923115,D3_hold,256,0.5,total_linear_simulation,weighted_sup,0.0018181910466923115,0.012115276586285851,4.4195918161964114e-07,4.160063130516818e-06,5.581343115711553e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0018183606137798236,D3_hold,256,0.5,continuous_correction,weighted_sup,0.0018183606137798236,0.012115276586285851,1.9011697632233015e-12,5.3909620412517406e-11,5.580935592075471e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.0072734424551192944,0.006717933456303857,1.082690458669871,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0018183591181111058,D3_hold,256,0.5,discrete_correction,weighted_sup,0.0018183591181111058,0.012115276586285851,9.936909333833359e-12,0.0,5.581740376967837e-32,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,0.007273436472444423,0.006717566544911358,1.0827487042840156,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.9224150542076628e-09,D3_hold,256,0.5,ordering,weighted_sup,1.9224150542076628e-09,1.4677992676220674e-07,9.936910433428503e-12,5.3909620412517406e-11,1.116267596904331e-31,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.937672954744822e-08,1.3937223040583067e-06,0.013902862493501138,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.922414420034274e-09,D3_hold,256,0.5,quadratic,weighted_sup,1.922414420034274e-09,1.4677992676220674e-07,9.93698355949444e-12,5.331041978216716e-11,7.805202226791778e-34,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.3204488289821563e-11,D3_hold,256,0.5,cubic_remainder,weighted_sup,1.3204488289821563e-11,0.018678105957632904,6.6768760156393975e-15,6.095168915213171e-13,1.1240727769337923e-31,4.4648517375575566e-14,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,2.661858039909847e-10,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": false, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""reference_contraction""]",,
6.310717394448269e-07,D3_hold,256,0.5,linear,weighted_L4H,6.310717394448269e-07,,2.406528323747552e-09,3.142572395268424e-08,3.359789566464556e-32,,False,,False,3.1804022740812407e-06,0.00023077182957455944,0.013781587986473423,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",1.9319472712272421e-10,1.684416298874745e-07
6.310717834071478e-07,D3_hold,256,0.5,nonlinear_discretization,weighted_L4H,6.310717834071478e-07,,2.406528308737712e-09,3.142573149016201e-08,3.407716905755058e-32,,False,,False,3.1804024956374545e-06,0.00023077166909418582,0.013781598530361296,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": false, ""group_time"": true, ""group_reference"": true}","[""initial_interval_bound""]",1.9316335019485606e-10,1.6844160754435493e-07
1.2621435228519748e-06,D3_hold,256,0.5,theorem_4_1_i_sum,weighted_L4H,1.2621435228519748e-06,,4.813056632485264e-09,6.285145544284625e-08,6.767506472219614e-32,,False,,False,6.360804769718696e-06,0.0004615434986687453,0.013781593258415525,,"[""linear:initial_interval_bound"", ""nonlinear_discretization:initial_interval_bound""]",3.8635807731758027e-10,3.3688323743182944e-07
0.03125,D4_128,128,0.03125,linear,weighted_sup,0.03125,0.0,0.0024179490866438314,0.016167478079651982,2.0768118266827626e-44,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": false}","[""time_size"", ""reference_size"", ""group_time"", ""group_reference""]",,
0.03125,D4_128,128,0.03125,nonlinear_discretization,weighted_sup,0.03125,0.0,0.0024179490690993764,0.01616747801530229,1.879865403565975e-42,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": false}","[""time_size"", ""reference_size"", ""group_time"", ""group_reference""]",,
0.03125,D4_128,128,0.03125,total_linear_simulation,weighted_sup,0.03125,0.0,0.0024179490690993764,0.01616747801530229,1.879865403565975e-42,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": false}","[""time_size"", ""reference_size"", ""group_time"", ""group_reference""]",,
4.002083518164849e-10,D4_128,128,0.03125,continuous_correction,weighted_sup,4.002083518164849e-10,2.046712889901068e-10,2.2181111481321916e-11,1.5968438205000242e-10,1.868330117413156e-42,7.475253401848092e-14,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,4.0981335226008054e-07,9.176198519961227e-06,0.04466047147613499,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",,
0.0,D4_128,128,0.03125,discrete_correction,weighted_sup,0.0,0.0,0.0,0.0,0.0,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,0.0,,,"{""roundoff"": false, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""roundoff""]",,
4.002083518164849e-10,D4_128,128,0.03125,ordering,weighted_sup,4.002083518164849e-10,2.046712889901068e-10,2.2181111481321916e-11,1.5968438205000242e-10,1.868330117413156e-42,7.475253401848092e-14,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,9.199998696047611e-07,1.4566307183655487e-05,0.06315944446352686,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",,
4.002083559124374e-10,D4_128,128,0.03125,quadratic,weighted_sup,4.002083559124374e-10,2.046712889901068e-10,2.218111147086282e-11,1.5968438139128892e-10,1.8683301376195804e-42,7.475247440884745e-14,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",,
3.865871960251303e-17,D4_128,128,0.03125,cubic_remainder,weighted_sup,3.865871960251303e-17,1.8678105957632902e-08,7.694053607815058e-20,1.8614564471583496e-18,3.7334823327798695e-42,1.1729461498080848e-19,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,2.8438000821898104e-12,5.25458197793935e-10,0.005412038662883403,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0003063464363731011,D4_128,128,0.03125,linear,weighted_L4H,0.0003063464363731011,,1.20644898825623e-05,9.998636910100016e-05,1.2590903519821942e-44,,False,,False,0.022007183901672195,0.04349203939781555,0.5060048736821833,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": false, ""group_reference"": false}","[""time_size"", ""reference_size"", ""group_time"", ""group_reference""]",3.3877491682700496e-09,5.421010862427522e-20
0.0003063464355544895,D4_128,128,0.03125,nonlinear_discretization,weighted_L4H,0.0003063464355544895,,1.2064489798126301e-05,9.99863687948956e-05,1.1396893845869769e-42,,False,,False,0.022007183842865125,0.04349203673977196,0.50600490325486,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": false, ""group_reference"": false}","[""time_size"", ""reference_size"", ""group_time"", ""group_reference""]",3.3877490196259318e-09,0.0
0.0006126928719275906,D4_128,128,0.03125,theorem_4_1_i_sum,weighted_L4H,0.0006126928719275906,,2.41289796806886e-05,0.00019997273789589576,1.152280288106799e-42,,False,,False,0.04401436774453732,0.08698407613758749,0.5060048884685212,,"[""linear:group_reference"", ""linear:group_time"", ""linear:reference_size"", ""linear:time_size"", ""nonlinear_discretization:group_reference"", ""nonlinear_discretization:group_time"", ""nonlinear_discretization:reference_size"", ""nonlinear_discretization:time_size"", ""group_time"", ""group_reference""]",6.775498187895981e-09,5.421010862427522e-20
0.125,D4_128,128,0.125,linear,weighted_sup,0.125,0.0,0.009671796346575326,0.06466991231860793,8.30724730673105e-44,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": false}","[""time_size"", ""reference_size"", ""group_time"", ""group_reference""]",,
0.125,D4_128,128,0.125,nonlinear_discretization,weighted_sup,0.125,0.0,0.009671796065864045,0.06466991128901291,2.9939422053732417e-41,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": false}","[""time_size"", ""reference_size"", ""group_time"", ""group_reference""]",,
0.125,D4_128,128,0.125,total_linear_simulation,weighted_sup,0.125,0.0,0.009671796065864045,0.06466991128901291,2.9939422053732417e-41,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": false}","[""time_size"", ""reference_size"", ""group_time"", ""group_reference""]",,
6.403333432458045e-09,D4_128,128,0.125,continuous_correction,weighted_sup,6.403333432458045e-09,2.046712889901068e-10,3.548977842031873e-10,2.554950144418287e-09,2.9893280909131863e-41,1.1960434055581014e-12,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,4.098133396773149e-07,9.176198519961227e-06,0.04466047010489552,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",,
0.0,D4_128,128,0.125,discrete_correction,weighted_sup,0.0,0.0,0.0,0.0,0.0,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,0.0,,,"{""roundoff"": false, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""roundoff""]",,
6.403333432458045e-09,D4_128,128,0.125,ordering,weighted_sup,6.403333432458045e-09,2.046712889901068e-10,3.548977842031873e-10,2.554950144418287e-09,2.9893280909131863e-41,1.1960434055581014e-12,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,9.199998413574073e-07,1.4566307183655487e-05,0.0631594425243014,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",,
6.403333694598999e-09,D4_128,128,0.125,quadratic,weighted_sup,6.403333694598999e-09,2.046712889901068e-10,3.5489778353380514e-10,2.5549501022606228e-09,2.9893282201913286e-41,1.1960395905415593e-12,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",,
2.474157879070666e-15,D4_128,128,0.125,cubic_remainder,weighted_sup,2.474157879070666e-15,1.8678105957632902e-08,4.924194285889079e-18,1.1913321545881586e-16,5.973571635678874e-41,7.506849255522158e-18,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,2.843799880481212e-12,5.25458197793935e-10,0.005412038279011576,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0012253857454924044,D4_128,128,0.125,linear,weighted_L4H,0.0012253857454924044,,4.82579595302492e-05,0.00039994547640400063,5.036361407928777e-44,,False,,False,0.022007183901672195,0.04349203939781555,0.5060048736821833,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": false, ""group_reference"": false}","[""time_size"", ""reference_size"", ""group_time"", ""group_reference""]",1.3550996673080198e-08,2.168404344971009e-19
0.0012253857323946207,D4_128,128,0.125,nonlinear_discretization,weighted_L4H,0.0012253857323946207,,4.82579581792732e-05,0.00039994547150632776,1.8151108813738294e-41,,False,,False,0.02200718366644395,0.04349203673977196,0.5060048991984583,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": false, ""group_reference"": false}","[""time_size"", ""reference_size"", ""group_time"", ""group_reference""]",1.355099429369011e-08,2.168404344971009e-19
0.002450771477887025,D4_128,128,0.125,theorem_4_1_i_sum,weighted_L4H,0.002450771477887025,,9.65159177095224e-05,0.0007998909479103284,1.820147242781758e-41,,False,,False,0.04401436756811614,0.08698407613758749,0.5060048864403204,,"[""linear:group_reference"", ""linear:group_time"", ""linear:reference_size"", ""linear:time_size"", ""nonlinear_discretization:group_reference"", ""nonlinear_discretization:group_time"", ""nonlinear_discretization:reference_size"", ""nonlinear_discretization:time_size"", ""group_time"", ""group_reference""]",2.710199096677031e-08,4.336808689942018e-19
0.5,D4_128,128,0.5,linear,weighted_sup,0.5,0.0,0.0386871853863013,0.2586796492744317,3.32289892269242e-43,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": false}","[""time_size"", ""reference_size"", ""group_time"", ""group_reference""]",,
0.5,D4_128,128,0.5,nonlinear_discretization,weighted_sup,0.5,0.0,0.03868718089492081,0.2586796328009123,4.784769971808657e-40,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": false}","[""time_size"", ""reference_size"", ""group_time"", ""group_reference""]",,
0.5,D4_128,128,0.5,total_linear_simulation,weighted_sup,0.5,0.0,0.03868718089492081,0.2586796328009123,4.784769971808657e-40,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": false}","[""time_size"", ""reference_size"", ""group_time"", ""group_reference""]",,
1.0245332233656496e-07,D4_128,128,0.5,continuous_correction,weighted_sup,1.0245332233656496e-07,2.046712889901068e-10,5.6783645793813445e-09,4.087920433426083e-08,4.7829243260262174e-40,1.9136877609736877e-11,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,4.098132893462598e-07,9.176198519961227e-06,0.04466046461993844,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",,
0.0,D4_128,128,0.5,discrete_correction,weighted_sup,0.0,0.0,0.0,0.0,0.0,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,0.0,,,"{""roundoff"": false, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""roundoff""]",,
1.0245332233656496e-07,D4_128,128,0.5,ordering,weighted_sup,1.0245332233656496e-07,2.046712889901068e-10,5.6783645793813445e-09,4.087920433426083e-08,4.7829243260262174e-40,1.9136877609736877e-11,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,9.19999728368009e-07,1.4566307183655487e-05,0.0631594347674007,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",,
1.0245333911358398e-07,D4_128,128,0.5,quadratic,weighted_sup,1.0245333911358398e-07,2.046712889901068e-10,5.678364536540882e-09,4.0879201636169964e-08,4.782925152306126e-40,1.9136633448664948e-11,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",,
1.5834605933505837e-13,D4_128,128,0.5,cubic_remainder,weighted_sup,1.5834605933505837e-13,1.8678105957632902e-08,3.151484283801122e-16,7.624526516578684e-15,9.557713998793404e-40,4.804367899219282e-16,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,2.8437990736471537e-12,5.25458197793935e-10,0.005412036743524906,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.004901542981969618,D4_128,128,0.5,linear,weighted_L4H,0.004901542981969618,,0.0001930318381209968,0.0015997819056160025,2.0145445631715107e-43,,False,,False,0.022007183901672195,0.04349203939781555,0.5060048736821833,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": false, ""group_reference"": false}","[""time_size"", ""reference_size"", ""group_time"", ""group_reference""]",5.4203986692320794e-08,8.673617379884035e-19
0.004901542772405146,D4_128,128,0.5,nonlinear_discretization,weighted_L4H,0.004901542772405146,,0.00019303181650538075,0.001599781827253246,2.900820204583053e-40,,False,,False,0.02200718296075953,0.04349203673977196,0.5060048829728576,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": false, ""group_reference"": false}","[""time_size"", ""reference_size"", ""group_time"", ""group_reference""]",5.4203948615140496e-08,0.0
0.009803085754374764,D4_128,128,0.5,theorem_4_1_i_sum,weighted_L4H,0.009803085754374764,,0.00038606365462637754,0.0031995637328692487,2.902834749146225e-40,,False,,False,0.04401436686243172,0.08698407613758749,0.5060048783275203,,"[""linear:group_reference"", ""linear:group_time"", ""linear:reference_size"", ""linear:time_size"", ""nonlinear_discretization:group_reference"", ""nonlinear_discretization:group_time"", ""nonlinear_discretization:reference_size"", ""nonlinear_discretization:time_size"", ""group_time"", ""group_reference""]",1.0840793530746129e-07,8.673617379884035e-19
0.03125,D4_16,16,0.03125,linear,weighted_sup,0.03125,0.0,1.0563475107898731e-05,7.43467314169793e-05,6.338127818972558e-41,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.03125,D4_16,16,0.03125,nonlinear_discretization,weighted_sup,0.03125,0.0,1.0563475535277058e-05,7.434672913016648e-05,4.805158190641176e-41,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.03125,D4_16,16,0.03125,total_linear_simulation,weighted_sup,0.03125,0.0,1.0563475535277058e-05,7.434672913016648e-05,4.805158190641176e-41,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.961131367149636e-09,D4_16,16,0.03125,continuous_correction,weighted_sup,8.961131367149636e-09,1.0295324790736871e-07,6.127619049798648e-13,8.325520305655058e-12,1.1143285892518853e-40,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,9.176198519961227e-06,9.176198519961227e-06,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0,D4_16,16,0.03125,discrete_correction,weighted_sup,0.0,0.0,0.0,0.0,0.0,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,0.0,,,"{""roundoff"": false, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""roundoff""]",,
8.961131367149636e-09,D4_16,16,0.03125,ordering,weighted_sup,8.961131367149636e-09,1.0295324790736871e-07,6.127619049798648e-13,8.325520305655058e-12,1.1143285892518853e-40,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.4566307183655487e-05,1.4566307183655487e-05,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.961133581498115e-09,D4_16,16,0.03125,quadratic,weighted_sup,8.961133581498115e-09,1.0295324790736871e-07,6.127619643513741e-13,8.32552092636046e-12,1.11432886279866e-40,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.0101865299078406e-14,D4_16,16,0.03125,cubic_remainder,weighted_sup,1.0101865299078406e-14,1.0473229021183173e-06,5.974157184110971e-20,7.763419203390892e-19,2.228651171267505e-40,1.5046714365810183e-17,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,5.25458197793935e-10,5.25458197793935e-10,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0008561958740650774,D4_16,16,0.03125,linear,weighted_L4H,0.0008561958740650774,,8.290342712396416e-08,8.564991256197382e-07,3.8425607385166823e-41,,True,,True,0.04349203939781555,0.04349203939781555,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],3.0973831160172917e-07,0.0
0.0008561958217381231,D4_16,16,0.03125,nonlinear_discretization,weighted_L4H,0.0008561958217381231,,8.290342928117238e-08,8.564990678962698e-07,2.913180789830263e-41,,True,,True,0.04349203673977196,0.04349203673977196,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],3.097383717633488e-07,0.0
0.0017123916958032004,D4_16,16,0.03125,theorem_4_1_i_sum,weighted_L4H,0.0017123916958032004,,1.6580685640513655e-07,1.7129981935160079e-06,6.755741528346945e-41,,True,,True,0.08698407613758749,0.08698407613758749,1.0,,[],6.19476683365078e-07,0.0
0.125,D4_16,16,0.125,linear,weighted_sup,0.125,0.0,4.2253900431594924e-05,0.0002973869256679172,2.5352511275890234e-40,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.125,D4_16,16,0.125,nonlinear_discretization,weighted_sup,0.125,0.0,4.225390726964691e-05,0.00029738688907893695,1.5293993232826003e-39,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.125,D4_16,16,0.125,total_linear_simulation,weighted_sup,0.125,0.0,4.225390726964691e-05,0.00029738688907893695,1.5293993232826003e-39,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.4337799558575794e-07,D4_16,16,0.125,continuous_correction,weighted_sup,1.4337799558575794e-07,1.0295324790736871e-07,9.804187629845631e-12,1.3320829509662367e-10,1.7829244313577102e-39,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,9.176191717488508e-06,9.176198519961227e-06,0.9999992586829171,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0,D4_16,16,0.125,discrete_correction,weighted_sup,0.0,0.0,0.0,0.0,0.0,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,0.0,,,"{""roundoff"": false, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""roundoff""]",,
1.4337799558575794e-07,D4_16,16,0.125,ordering,weighted_sup,1.4337799558575794e-07,1.0295324790736871e-07,9.804187629845631e-12,1.3320829509662367e-10,1.7829244313577102e-39,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.4566296385403137e-05,1.4566307183655487e-05,0.9999992586829172,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.4337813730396984e-07,D4_16,16,0.125,quadratic,weighted_sup,1.4337813730396984e-07,1.0295324790736871e-07,9.804191429621986e-12,1.3320833482176737e-10,1.782926180477856e-39,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.465185463643835e-13,D4_16,16,0.125,cubic_remainder,weighted_sup,6.465185463643835e-13,1.0473229021183173e-06,3.823460349686399e-18,4.968588116296962e-17,3.565840562586586e-39,9.62987727320921e-16,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,5.25457520955276e-10,5.25458197793935e-10,0.9999987119076993,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0034247834962603096,D4_16,16,0.125,linear,weighted_L4H,0.0034247834962603096,,3.3161370849585663e-07,3.4259965024789528e-06,1.537024295406673e-40,,True,,True,0.04349203939781555,0.04349203939781555,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.2389532464069167e-06,0.0
0.0034247826590304152,D4_16,16,0.125,nonlinear_discretization,weighted_L4H,0.0034247826590304152,,3.316137430111896e-07,3.425995578903981e-06,9.27215411397677e-40,,True,,True,0.04349202876565863,0.04349203673977196,0.9999998166534859,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],1.2389542089819884e-06,0.0
0.006849566155290724,D4_16,16,0.125,theorem_4_1_i_sum,weighted_L4H,0.006849566155290724,,6.632274515070462e-07,6.851992081382934e-06,1.0809178409383443e-39,,True,,True,0.08698406816347418,0.08698407613758749,0.9999999083267459,,[],2.477907455388905e-06,0.0
0.5,D4_16,16,0.5,linear,weighted_sup,0.5,0.0,0.0001690156017263797,0.001189547702671669,1.0141004510356094e-39,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.5,D4_16,16,0.5,nonlinear_discretization,weighted_sup,0.5,0.0,0.00016901571113513118,0.0011895471172495762,2.751260691593132e-38,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.5,D4_16,16,0.5,total_linear_simulation,weighted_sup,0.5,0.0,0.00016901571113513118,0.0011895471172495762,2.751260691593132e-38,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.2940411269211956e-06,D4_16,16,0.5,continuous_correction,weighted_sup,2.2940411269211956e-06,1.0295324790736871e-07,1.568668196883266e-10,2.1313308147395646e-09,2.8526707348231757e-38,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,9.176164507684783e-06,9.176198519961227e-06,0.9999962934240829,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0,D4_16,16,0.5,discrete_correction,weighted_sup,0.0,0.0,0.0,0.0,0.0,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,0.0,,,"{""roundoff"": false, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""roundoff""]",,
2.2940411269211956e-06,D4_16,16,0.5,ordering,weighted_sup,2.2940411269211956e-06,1.0295324790736871e-07,1.568668196883266e-10,2.1313308147395646e-09,2.8526707348231757e-38,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.456625319253208e-05,1.4566307183655487e-05,0.9999962934240829,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
2.2940501968635174e-06,D4_16,16,0.5,quadratic,weighted_sup,2.2940501968635174e-06,1.0295324790736871e-07,1.5686706287395178e-10,2.131333357148278e-09,2.85268188876457e-38,0.0,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
4.137697377830682e-11,D4_16,16,0.5,cubic_remainder,weighted_sup,4.137697377830682e-11,1.0473229021183173e-06,2.44701398853387e-16,3.1798959493117467e-15,5.705336544814083e-38,6.163070459143927e-14,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,5.254548136235588e-10,5.25458197793935e-10,0.9999935595821126,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.013699133985041238,D4_16,16,0.5,linear,weighted_L4H,0.013699133985041238,,1.3264548339834265e-06,1.3703986009915811e-05,6.148097181626692e-40,,True,,True,0.04349203939781555,0.04349203939781555,1.0,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],4.955812985627667e-06,0.0
0.01369912058945083,D4_16,16,0.5,nonlinear_discretization,weighted_L4H,0.01369912058945083,,1.3264553862288373e-06,1.3703971232749941e-05,1.6679825047538687e-38,,True,,True,0.04349199686946694,0.04349203673977196,0.9999990832734449,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],4.955828386115843e-06,0.0
0.02739825457449207,D4_16,16,0.5,theorem_4_1_i_sum,weighted_L4H,0.02739825457449207,,2.6529102202122638e-06,2.7407957242665752e-05,1.7294634765701356e-38,,True,,True,0.08698403626728249,0.08698407613758749,0.9999995416367367,,[],9.91164137174351e-06,0.0
0.03125,D4_32,32,0.03125,linear,weighted_sup,0.03125,0.0,0.00039746886762442586,0.0020418430556966194,2.559684350966655e-42,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""time_size"", ""group_time""]",,
0.03125,D4_32,32,0.03125,nonlinear_discretization,weighted_sup,0.03125,0.0,0.00039746884616414515,0.0020418429556713666,2.6472911186327734e-41,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""time_size"", ""group_time""]",,
0.03125,D4_32,32,0.03125,total_linear_simulation,weighted_sup,0.03125,0.0,0.00039746884616414515,0.0020418429556713666,2.6472911186327734e-41,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""time_size"", ""group_time""]",,
3.1898191175944875e-09,D4_32,32,0.03125,continuous_correction,weighted_sup,3.1898191175944875e-09,1.2985670571724127e-08,2.1649461596926756e-11,1.142006175679071e-10,2.9031310325394213e-41,4.156290445047086e-13,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,3.266374776416755e-06,9.176198519961227e-06,0.35596165114685824,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0,D4_32,32,0.03125,discrete_correction,weighted_sup,0.0,0.0,0.0,0.0,0.0,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,0.0,,,"{""roundoff"": false, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""roundoff""]",,
3.1898191175944875e-09,D4_32,32,0.03125,ordering,weighted_sup,3.1898191175944875e-09,1.2985670571724127e-08,2.1649461596926756e-11,1.142006175679071e-10,2.9031310325394213e-41,4.156290445047086e-13,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,5.820018202551249e-06,1.4566307183655487e-05,0.39955344406588894,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
3.189819386042752e-09,D4_32,32,0.03125,quadratic,weighted_sup,3.189819386042752e-09,1.2985670571724127e-08,2.164946211886482e-11,1.1420061919262412e-10,2.903131284373123e-41,4.156271225340117e-13,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
1.5198716360402124e-15,D4_32,32,0.03125,cubic_remainder,weighted_sup,1.5198716360402124e-15,2.917678078140247e-07,6.4630959677243e-19,3.4423387939151117e-18,5.806135301893426e-41,1.2648774305544586e-19,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,8.87391317056609e-11,5.25458197793935e-10,0.16887952662689462,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
0.0006097307171050342,D4_32,32,0.03125,linear,weighted_L4H,0.0006097307171050342,,3.1118051945856737e-06,1.803043071657106e-05,1.551837209811027e-42,,True,,True,0.034765332113898546,0.04349203939781555,0.7993493199043843,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],5.527311103812379e-08,0.0
0.0006097307040125283,D4_32,32,0.03125,nonlinear_discretization,weighted_L4H,0.0006097307040125283,,3.1118050545833524e-06,1.8030429841023308e-05,1.6049497906041276e-41,,True,,True,0.03476533136739636,0.04349203673977196,0.7993493515930163,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],5.5273086577221735e-08,0.0
0.0012194614211175625,D4_32,32,0.03125,theorem_4_1_i_sum,weighted_L4H,0.0012194614211175625,,6.223610249169026e-06,3.606086055759437e-05,1.7601335115852302e-41,,True,,True,0.0695306634812949,0.08698407613758749,0.7993493357486999,,[],1.1054619761534552e-07,0.0
0.125,D4_32,32,0.125,linear,weighted_sup,0.125,0.0,0.0015898754704977034,0.008167372222786478,1.023873740386662e-41,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""time_size"", ""group_time""]",,
0.125,D4_32,32,0.125,nonlinear_discretization,weighted_sup,0.125,0.0,0.0015898751271332392,0.008167370622382578,4.542650454588833e-40,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""time_size"", ""group_time""]",,
0.125,D4_32,32,0.125,total_linear_simulation,weighted_sup,0.125,0.0,0.0015898751271332392,0.008167370622382578,4.542650454588833e-40,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""time_size"", ""group_time""]",,
5.103709299599901e-08,D4_32,32,0.125,continuous_correction,weighted_sup,5.103709299599901e-08,1.2985670571724127e-08,3.4639136049779997e-10,1.8272098031000962e-09,4.645008444313338e-40,6.650156966582761e-12,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,3.2663739517439366e-06,9.176198519961227e-06,0.3559615612760019,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0,D4_32,32,0.125,discrete_correction,weighted_sup,0.0,0.0,0.0,0.0,0.0,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,0.0,,,"{""roundoff"": false, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""roundoff""]",,
5.103709299599901e-08,D4_32,32,0.125,ordering,weighted_sup,5.103709299599901e-08,1.2985670571724127e-08,3.4639136049779997e-10,1.8272098031000962e-09,4.645008444313338e-40,6.650156966582761e-12,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,5.820016733151335e-06,1.4566307183655487e-05,0.3995533431892635,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
5.103711017668403e-08,D4_32,32,0.125,quadratic,weighted_sup,5.103711017668403e-08,1.2985670571724127e-08,3.4639139390183713e-10,1.827209907081986e-09,4.645010054996997e-40,6.650033960544187e-12,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
9.727173798392269e-14,D4_32,32,0.125,cubic_remainder,weighted_sup,9.727173798392269e-14,2.917678078140247e-07,4.1363815013228543e-17,2.2030968381185782e-16,9.289815275328731e-40,8.094619071930838e-18,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,8.87390890815075e-11,5.25458197793935e-10,0.1688794455088274,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
0.0024389228684201366,D4_32,32,0.125,linear,weighted_L4H,0.0024389228684201366,,1.2447220778342695e-05,7.212172286628424e-05,6.207348839244108e-42,,True,,True,0.034765332113898546,0.04349203939781555,0.7993493199043843,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],2.2109244415249515e-07,0.0
0.0024389226589401638,D4_32,32,0.125,nonlinear_discretization,weighted_L4H,0.0024389226589401638,,1.244721853830581e-05,7.212170885752137e-05,2.754032544650956e-40,,True,,True,0.034765329127891514,0.04349203673977196,0.79934930010072,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],2.2109205278109806e-07,0.0
0.0048778455273603,D4_32,32,0.125,theorem_4_1_i_sum,weighted_L4H,0.0048778455273603,,2.4894439316648505e-05,0.0001442434317238056,2.816106033043397e-40,,True,,True,0.06953066124179005,0.08698407613758749,0.7993493100025525,,[],4.421844969335932e-07,0.0
0.5,D4_32,32,0.5,linear,weighted_sup,0.5,0.0,0.006359501881990814,0.03266948889114591,4.095494961546648e-41,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""time_size"", ""group_time""]",,
0.5,D4_32,32,0.5,nonlinear_discretization,weighted_sup,0.5,0.0,0.006359496388161092,0.03266946328469276,7.39105093058846e-39,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""time_size"", ""group_time""]",,
0.5,D4_32,32,0.5,total_linear_simulation,weighted_sup,0.5,0.0,0.006359496388161092,0.03266946328469276,7.39105093058846e-39,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""time_size"", ""group_time""]",,
8.165926632641119e-07,D4_32,32,0.5,continuous_correction,weighted_sup,8.165926632641119e-07,1.2985670571724127e-08,5.542260164570808e-09,2.9235351858470648e-08,7.432005806551721e-39,1.0640841574395251e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,3.2663706530564475e-06,9.176198519961227e-06,0.35596120179298923,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
0.0,D4_32,32,0.5,discrete_correction,weighted_sup,0.0,0.0,0.0,0.0,0.0,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,0.0,,,"{""roundoff"": false, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""roundoff""]",,
8.165926632641119e-07,D4_32,32,0.5,ordering,weighted_sup,8.165926632641119e-07,1.2985670571724127e-08,5.542260164570808e-09,2.9235351858470648e-08,7.432005806551721e-39,1.0640841574395251e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,5.820010855558424e-06,1.4566307183655487e-05,0.39955293968322475,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
8.165937628269445e-07,D4_32,32,0.5,quadratic,weighted_sup,8.165937628269445e-07,1.2985670571724127e-08,5.542262302429394e-09,2.9235358513311775e-08,7.432016087995195e-39,1.06400543368707e-10,True,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,,,,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}",[],,
6.22537927000974e-12,D4_32,32,0.5,cubic_remainder,weighted_sup,6.22537927000974e-12,2.917678078140247e-07,2.6472843707141604e-15,1.4099820020291013e-14,1.4863696736488028e-38,5.17902921341896e-16,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,8.87389185854259e-11,5.25458197793935e-10,0.16887912103757108,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": true}","[""group_time""]",,
0.009755691473680547,D4_32,32,0.5,linear,weighted_L4H,0.009755691473680547,,4.978888311337078e-05,0.00028848689146513697,2.482939535697643e-41,,True,,True,0.034765332113898546,0.04349203939781555,0.7993493199043843,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],8.843697766099806e-07,0.0
0.009755688122008716,D4_32,32,0.5,nonlinear_discretization,weighted_L4H,0.009755688122008716,,4.978884727279713e-05,0.0002884866673250028,4.480907128007443e-39,,True,,True,0.034765320169897994,0.04349203673977196,0.7993490941321292,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": true}",[],8.843635146884438e-07,0.0
0.019511379595689264,D4_32,32,0.5,theorem_4_1_i_sum,weighted_L4H,0.019511379595689264,,9.957773038616791e-05,0.0005769735587901397,4.50573652336442e-39,,True,,True,0.06953065228379654,0.08698407613758749,0.7993492070182603,,[],1.7687332912984244e-06,0.0
0.03125,D4_64,64,0.03125,linear,weighted_sup,0.03125,0.0,0.0006001687754902921,0.009501200970081808,1.987393840475322e-43,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": false}","[""time_size"", ""reference_size"", ""group_time"", ""group_reference""]",,
0.03125,D4_64,64,0.03125,nonlinear_discretization,weighted_sup,0.03125,0.0,0.0006001687627882227,0.009501200831997292,7.383297999303735e-42,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": false}","[""time_size"", ""reference_size"", ""group_time"", ""group_reference""]",,
0.03125,D4_64,64,0.03125,total_linear_simulation,weighted_sup,0.03125,0.0,0.0006001687627882227,0.009501200831997292,7.383297999303735e-42,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": false}","[""time_size"", ""reference_size"", ""group_time"", ""group_reference""]",,
1.130503726787254e-09,D4_64,64,0.03125,continuous_correction,weighted_sup,1.130503726787254e-09,1.6155980984398763e-09,1.2736262327828707e-11,2.631537955248856e-10,7.399000777297962e-42,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,1.157635816230148e-06,9.176198519961227e-06,0.12615636134199934,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",,
0.0,D4_64,64,0.03125,discrete_correction,weighted_sup,0.0,0.0,0.0,0.0,0.0,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,0.0,,,"{""roundoff"": false, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""roundoff""]",,
1.130503726787254e-09,D4_64,64,0.03125,ordering,weighted_sup,1.130503726787254e-09,1.6155980984398763e-09,1.2736262327828707e-11,2.631537955248856e-10,7.399000777297962e-42,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,2.315271632460296e-06,1.4566307183655487e-05,0.1589470552329288,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",,
1.1305037601027124e-09,D4_64,64,0.03125,quadratic,weighted_sup,1.1305037601027124e-09,1.6155980984398763e-09,1.2736262392250113e-11,2.63153792738148e-10,7.399001003826557e-42,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",,
2.440954060888085e-16,D4_64,64,0.03125,cubic_remainder,weighted_sup,2.440954060888085e-16,7.327436742638321e-08,1.2378466625597332e-19,7.096425446056443e-18,1.479677694989369e-41,9.6530856074443e-20,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.5997036533436154e-11,5.25458197793935e-10,0.0304439755637985,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": false}","[""group_reference""]",,
0.00043256711758552283,D4_64,64,0.03125,linear,weighted_L4H,0.00043256711758552283,,3.505930234237256e-06,8.660045471495107e-05,1.2048796997310007e-43,,False,,False,0.02768429552547346,0.04349203939781555,0.6365370745724089,"{""roundoff"": true, ""time_size"": true, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": false}","[""reference_size"", ""group_reference""]",2.7352761315050517e-08,0.0
0.0004325671143096626,D4_64,64,0.03125,nonlinear_discretization,weighted_L4H,0.0004325671143096626,,3.505930169765489e-06,8.660045376655377e-05,4.4762068268753125e-42,,False,,False,0.027684295315818407,0.04349203673977196,0.6365371086542397,"{""roundoff"": true, ""time_size"": true, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": false}","[""reference_size"", ""group_reference""]",2.7352761963782887e-08,5.421010862427522e-20
0.0008651342318951854,D4_64,64,0.03125,theorem_4_1_i_sum,weighted_L4H,0.0008651342318951854,,7.011860404002745e-06,0.00017320090848150485,4.5966947968484125e-42,,False,,False,0.055368590841291865,0.08698407613758749,0.6365370916133238,,"[""linear:group_reference"", ""linear:reference_size"", ""nonlinear_discretization:group_reference"", ""nonlinear_discretization:reference_size"", ""group_reference""]",5.47055232788334e-08,5.421010862427522e-20
0.125,D4_64,64,0.125,linear,weighted_sup,0.125,0.0,0.0024006751019611684,0.03800480388032723,7.949575361901289e-43,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": false}","[""time_size"", ""reference_size"", ""group_time"", ""group_reference""]",,
0.125,D4_64,64,0.125,nonlinear_discretization,weighted_sup,0.125,0.0,0.0024006748987280588,0.03800480167097503,1.1832119045811868e-40,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": false}","[""time_size"", ""reference_size"", ""group_time"", ""group_reference""]",,
0.125,D4_64,64,0.125,total_linear_simulation,weighted_sup,0.125,0.0,0.0024006748987280588,0.03800480167097503,1.1832119045811868e-40,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": false}","[""time_size"", ""reference_size"", ""group_time"", ""group_reference""]",,
1.8088058029454242e-08,D4_64,64,0.125,continuous_correction,weighted_sup,1.8088058029454242e-08,1.6155980984398763e-09,2.0378019415303174e-10,4.2104608621615855e-09,1.1838400157016547e-40,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,1.1576357138850715e-06,9.176198519961227e-06,0.12615635018867954,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",,
0.0,D4_64,64,0.125,discrete_correction,weighted_sup,0.0,0.0,0.0,0.0,0.0,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,0.0,,,"{""roundoff"": false, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""roundoff""]",,
1.8088058029454242e-08,D4_64,64,0.125,ordering,weighted_sup,1.8088058029454242e-08,1.6155980984398763e-09,2.0378019415303174e-10,4.2104608621615855e-09,1.1838400157016547e-40,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,2.315271427770143e-06,1.4566307183655487e-05,0.1589470411806264,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",,
1.80880601616434e-08,D4_64,64,0.125,quadratic,weighted_sup,1.80880601616434e-08,1.6155980984398763e-09,2.037801982760018e-10,4.210460683810368e-09,1.183840160612249e-40,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",,
1.5622103107588003e-14,D4_64,64,0.125,cubic_remainder,weighted_sup,1.5622103107588003e-14,7.327436742638321e-08,7.922218683754633e-18,4.541712464162259e-16,2.3674842033271325e-40,6.178040831479896e-18,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.5997033582170115e-11,5.25458197793935e-10,0.03044396994724127,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": false}","[""group_reference""]",,
0.0017302684703420913,D4_64,64,0.125,linear,weighted_L4H,0.0017302684703420913,,1.4023720936949024e-05,0.00034640181885980427,4.819518798924003e-43,,False,,False,0.02768429552547346,0.04349203939781555,0.6365370745724089,"{""roundoff"": true, ""time_size"": true, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": false}","[""reference_size"", ""group_reference""]",1.0941104526020207e-07,0.0
0.0017302684179283372,D4_64,64,0.125,nonlinear_discretization,weighted_L4H,0.0017302684179283372,,1.4023719905400783e-05,0.00034640180368544863,7.173354245522671e-41,,False,,False,0.027684294686853395,0.04349203673977196,0.6365370941926265,"{""roundoff"": true, ""time_size"": true, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": false}","[""reference_size"", ""group_reference""]",1.0941105564035367e-07,0.0
0.0034605368882704287,D4_64,64,0.125,theorem_4_1_i_sum,weighted_L4H,0.0034605368882704287,,2.8047440842349805e-05,0.0006928036225452528,7.221549433511911e-41,,False,,False,0.05536859021232686,0.08698407613758749,0.6365370843825175,,"[""linear:group_reference"", ""linear:reference_size"", ""nonlinear_discretization:group_reference"", ""nonlinear_discretization:reference_size"", ""group_reference""]",2.1882210090055573e-07,0.0
0.5,D4_64,64,0.5,linear,weighted_sup,0.5,0.0,0.009602700407844673,0.15201921552130893,3.1798301447605155e-42,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": false}","[""time_size"", ""reference_size"", ""group_time"", ""group_reference""]",,
0.5,D4_64,64,0.5,nonlinear_discretization,weighted_sup,0.5,0.0,0.009602697156115114,0.15201918017167607,1.8938920868357992e-39,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": false}","[""time_size"", ""reference_size"", ""group_time"", ""group_reference""]",,
0.5,D4_64,64,0.5,total_linear_simulation,weighted_sup,0.5,0.0,0.009602697156115114,0.15201918017167607,1.8938920868357992e-39,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": false, ""group_reference"": false}","[""time_size"", ""reference_size"", ""group_time"", ""group_reference""]",,
2.8940882612623303e-07,D4_64,64,0.5,continuous_correction,weighted_sup,2.8940882612623303e-07,1.6155980984398763e-09,3.2604829085459296e-09,6.736738235544656e-08,1.8941433312850495e-39,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,1.1576353045049321e-06,9.176198519961227e-06,0.12615630557541857,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",,
0.0,D4_64,64,0.5,discrete_correction,weighted_sup,0.0,0.0,0.0,0.0,0.0,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,0.0,,,"{""roundoff"": false, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""roundoff""]",,
2.8940882612623303e-07,D4_64,64,0.5,ordering,weighted_sup,2.8940882612623303e-07,1.6155980984398763e-09,3.2604829085459296e-09,6.736738235544656e-08,1.8941433312850495e-39,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,2.3152706090098642e-06,1.4566307183655487e-05,0.1589469849714398,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",,
2.894089625862944e-07,D4_64,64,0.5,quadratic,weighted_sup,2.894089625862944e-07,1.6155980984398763e-09,3.260483172416029e-09,6.736737094096589e-08,1.8941442569795985e-39,0.0,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,False,,,,"{""roundoff"": true, ""time_size"": false, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": true}","[""time_size"", ""reference_size""]",,
9.99813861069946e-13,D4_64,64,0.5,cubic_remainder,weighted_sup,9.99813861069946e-13,7.327436742638321e-08,5.070220068636091e-16,2.906696434500654e-14,3.787974031550601e-39,3.954115201377757e-16,False,energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical,True,1.5997021777119137e-11,5.25458197793935e-10,0.030443947481037435,"{""roundoff"": true, ""time_size"": true, ""reference_size"": true, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""sampling_difference"": true, ""group_time"": true, ""group_reference"": false}","[""group_reference""]",,
0.006921073881368365,D4_64,64,0.5,linear,weighted_L4H,0.006921073881368365,,5.6094883747796096e-05,0.001385607275439217,1.9278075195696012e-42,,False,,False,0.02768429552547346,0.04349203939781555,0.6365370745724089,"{""roundoff"": true, ""time_size"": true, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": false}","[""reference_size"", ""group_reference""]",4.3764418104080827e-07,0.0
0.006921073042748974,D4_64,64,0.5,nonlinear_discretization,weighted_L4H,0.006921073042748974,,5.609486724302607e-05,0.0013856070326495745,1.1481932178897537e-39,,False,,False,0.027684292170995897,0.04349203673977196,0.6365370363462324,"{""roundoff"": true, ""time_size"": true, ""reference_size"": false, ""time_contraction"": true, ""reference_contraction"": true, ""tail"": true, ""quadrature_difference"": true, ""initial_interval_bound"": true, ""group_time"": true, ""group_reference"": false}","[""reference_size"", ""group_reference""]",4.376443471293054e-07,0.0
0.01384214692411734,D4_64,64,0.5,theorem_4_1_i_sum,weighted_L4H,0.01384214692411734,,0.00011218975099082216,0.0027712143080887916,1.1501210254093234e-39,,False,,False,0.05536858769646936,0.08698407613758749,0.6365370554593214,,"[""linear:group_reference"", ""linear:reference_size"", ""nonlinear_discretization:group_reference"", ""nonlinear_discretization:reference_size"", ""group_reference""]",8.752885281701137e-07,0.0


==> anc/B3_W_scheme_seven_data/final_report/source_integrity.json <==
{
  "files_checked": 19768,
  "bytes_checked": 26739666912,
  "changed": [],
  "unchanged": true,
  "scope": "Entire source data directory and m0/m1 program directories; SHA-256, size and mtime."
}

==> anc/B3_W_scheme_seven_data/m0_records/M0_initial_layer_01.log <==
TARGETED 256 0 5.709044200135395
TARGETED 256 1 9.469784200191498
TARGETED 512 0 9.172860200051218
TARGETED 512 1 16.208971899934113
TARGETED 1024 0 18.449865099973977
TARGETED 1024 1 31.36089520016685


==> anc/B3_W_scheme_seven_data/m0_records/M0_initial_layer_01/targeted_D4.json <==
{
  "source_effective_N": 64,
  "tableau": [
    [
      0.07299886431790333,
      -0.02673533110794557,
      0.018676929763984353,
      -0.01287910609330644,
      0.005042839233882015
    ],
    [
      0.15377523147918246,
      0.14621486784749352,
      -0.03644456890512809,
      0.02123306311930472,
      -0.007935579902728777
    ],
    [
      0.14006304568480987,
      0.29896712949128346,
      0.16758507013524895,
      -0.03396910168661774,
      0.010944288744192253
    ],
    [
      0.14489430810953477,
      0.2765000687601592,
      0.32579792291042103,
      0.12875675325490976,
      -0.015708917378805327
    ],
    [
      0.14371356079122594,
      0.28135601514946207,
      0.31182652297574126,
      0.22310390108357075,
      0.04
    ]
  ],
  "stage_transform_condition": 95.28967709413566,
  "runs": [
    {
      "N": 256,
      "level": 0,
      "stages": 5,
      "order": 9,
      "seconds": 5.709044200135395,
      "steps": 775,
      "iterations": 2315,
      "max_iteration": 3,
      "max_final_update": 2.1745201542766293e-11,
      "memory": {
        "global_ok": true,
        "process_ok": true,
        "available_physical_bytes": 15754088448,
        "available_commit_bytes": 12942934016,
        "total_physical_bytes": 34090024960,
        "peak_working_set_bytes": 86536192,
        "private_bytes": 139501568,
        "peak_commit_bytes": 145711104
      }
    },
    {
      "N": 256,
      "level": 1,
      "stages": 5,
      "order": 9,
      "seconds": 9.469784200191498,
      "steps": 1550,
      "iterations": 4561,
      "max_iteration": 3,
      "max_final_update": 2.99098311320937e-11,
      "memory": {
        "global_ok": true,
        "process_ok": true,
        "available_physical_bytes": 15747887104,
        "available_commit_bytes": 12929581056,
        "total_physical_bytes": 34090024960,
        "peak_working_set_bytes": 91566080,
        "private_bytes": 142581760,
        "peak_commit_bytes": 148656128
      }
    },
    {
      "N": 512,
      "level": 0,
      "stages": 5,
      "order": 9,
      "seconds": 9.172860200051218,
      "steps": 775,
      "iterations": 2316,
      "max_iteration": 3,
      "max_final_update": 2.844257994913507e-11,
      "memory": {
        "global_ok": true,
        "process_ok": true,
        "available_physical_bytes": 15759138816,
        "available_commit_bytes": 12929945600,
        "total_physical_bytes": 34090024960,
        "peak_working_set_bytes": 97378304,
        "private_bytes": 158326784,
        "peak_commit_bytes": 173588480
      }
    },
    {
      "N": 512,
      "level": 1,
      "stages": 5,
      "order": 9,
      "seconds": 16.208971899934113,
      "steps": 1550,
      "iterations": 4567,
      "max_iteration": 3,
      "max_final_update": 2.924244551583384e-11,
      "memory": {
        "global_ok": true,
        "process_ok": true,
        "available_physical_bytes": 15735271424,
        "available_commit_bytes": 12904394752,
        "total_physical_bytes": 34090024960,
        "peak_working_set_bytes": 99115008,
        "private_bytes": 164020224,
        "peak_commit_bytes": 178065408
      }
    },
    {
      "N": 1024,
      "level": 0,
      "stages": 5,
      "order": 9,
      "seconds": 18.449865099973977,
      "steps": 775,
      "iterations": 2317,
      "max_iteration": 3,
      "max_final_update": 2.846710681075811e-11,
      "memory": {
        "global_ok": true,
        "process_ok": true,
        "available_physical_bytes": 15723905024,
        "available_commit_bytes": 12865085440,
        "total_physical_bytes": 34090024960,
        "peak_working_set_bytes": 114806784,
        "private_bytes": 192483328,
        "peak_commit_bytes": 224800768
      }
    },
    {
      "N": 1024,
      "level": 1,
      "stages": 5,
      "order": 9,
      "seconds": 31.36089520016685,
      "steps": 1550,
      "iterations": 4568,
      "max_iteration": 3,
      "max_final_update": 2.997891294073115e-11,
      "memory": {
        "global_ok": true,
        "process_ok": true,
        "available_physical_bytes": 15737159680,
        "available_commit_bytes": 12856905728,
        "total_physical_bytes": 34090024960,
        "peak_working_set_bytes": 117972992,
        "private_bytes": 205266944,
        "peak_commit_bytes": 236371968
      }
    }
  ],
  "rows": [
    {
      "t": 1e-08,
      "epsilon": 0.03125,
      "ordering": 7.323978340449752e-09,
      "time_ratio": 0.06772519260221299,
      "reference_ratio": 0.023885213965920048,
      "reference_contraction": 0.07991464073781857,
      "empirical_accuracy_pass": false,
      "total_H": 0.031115458874690284
    },
    {
      "t": 1e-08,
      "epsilon": 0.125,
      "ordering": 1.171836417002938e-07,
      "time_ratio": 0.0677251929465315,
      "reference_ratio": 0.023885214652880998,
      "reference_contraction": 0.07991461298536202,
      "empirical_accuracy_pass": false,
      "total_H": 0.12446183564310567
    },
    {
      "t": 1e-08,
      "epsilon": 0.5,
      "ordering": 1.8749375154003047e-06,
      "time_ratio": 0.06772519432391112,
      "reference_ratio": 0.023885217400757733,
      "reference_contraction": 0.07991450197399069,
      "empirical_accuracy_pass": false,
      "total_H": 0.4978473448819293
    },
    {
      "t": 2.6101572156825384e-08,
      "epsilon": 0.03125,
      "ordering": 7.97126127028198e-09,
      "time_ratio": 0.18112027153078797,
      "reference_ratio": 0.01886144237369968,
      "reference_contraction": 0.072792645743824,
      "empirical_accuracy_pass": false,
      "total_H": 0.03065346843146083
    },
    {
      "t": 2.6101572156825384e-08,
      "epsilon": 0.125,
      "ordering": 1.2754013975537447e-07,
      "time_ratio": 0.18112035724866712,
      "reference_ratio": 0.018861450535566163,
      "reference_contraction": 0.0727926088393201,
      "empirical_accuracy_pass": false,
      "total_H": 0.12261387486896443
    },
    {
      "t": 2.6101572156825384e-08,
      "epsilon": 0.5,
      "ordering": 2.040639639657798e-06,
      "time_ratio": 0.18112070012102485,
      "reference_ratio": 0.018861483183125877,
      "reference_contraction": 0.07279246121930476,
      "empirical_accuracy_pass": false,
      "total_H": 0.4904555177657663
    },
    {
      "t": 6.812920690579608e-08,
      "epsilon": 0.03125,
      "ordering": 7.645184205444985e-09,
      "time_ratio": 0.2025657466863642,
      "reference_ratio": 0.02230209771364938,
      "reference_contraction": 0.11619732560581339,
      "empirical_accuracy_pass": false,
      "total_H": 0.029905933768312586
    },
    {
      "t": 6.812920690579608e-08,
      "epsilon": 0.125,
      "ordering": 1.2232285878814096e-07,
      "time_ratio": 0.20256596608785224,
      "reference_ratio": 0.02230212118162544,
      "reference_contraction": 0.11619733055559492,
      "empirical_accuracy_pass": false,
      "total_H": 0.11962373659125161
    },
    {
      "t": 6.812920690579608e-08,
      "epsilon": 0.5,
      "ordering": 1.957160076699104e-06,
      "time_ratio": 0.20256684369535166,
      "reference_ratio": 0.022302215053673788,
      "reference_contraction": 0.11619735034870013,
      "empirical_accuracy_pass": false,
      "total_H": 0.4784949706529699
    },
    {
      "t": 1.7782794100389227e-07,
      "epsilon": 0.03125,
      "ordering": 7.499381132550643e-09,
      "time_ratio": 0.231421447797344,
      "reference_ratio": 0.034943584478267314,
      "reference_contraction": 0.11719338323147664,
      "empirical_accuracy_pass": false,
      "total_H": 0.02887893580638447
    },
    {
      "t": 1.7782794100389227e-07,
      "epsilon": 0.125,
      "ordering": 1.1999008042629072e-07,
      "time_ratio": 0.23142158333749624,
      "reference_ratio": 0.03494360575547476,
      "reference_contraction": 0.11719340170309243,
      "empirical_accuracy_pass": false,
      "total_H": 0.11551574369242908
    },
    {
      "t": 1.7782794100389227e-07,
      "epsilon": 0.5,
      "ordering": 1.9198401543958143e-06,
      "time_ratio": 0.23142212549684765,
      "reference_ratio": 0.034943690864194875,
      "reference_contraction": 0.1171934755888195,
      "empirical_accuracy_pass": false,
      "total_H": 0.46206298223991765
    },
    {
      "t": 4.641588833612782e-07,
      "epsilon": 0.03125,
      "ordering": 7.445918919203918e-09,
      "time_ratio": 0.005949215744890938,
      "reference_ratio": 0.007331111666669029,
      "reference_contraction": 0.073791894719999,
      "empirical_accuracy_pass": true,
      "total_H": 0.024448097593750773
    },
    {
      "t": 4.641588833612782e-07,
      "epsilon": 0.125,
      "ordering": 1.1913460808137273e-07,
      "time_ratio": 0.005949225253732095,
      "reference_ratio": 0.007331125581744204,
      "reference_contraction": 0.07379190338252589,
      "empirical_accuracy_pass": true,
      "total_H": 0.09779238235192157
    },
    {
      "t": 4.641588833612782e-07,
      "epsilon": 0.5,
      "ordering": 1.9061476734725115e-06,
      "time_ratio": 0.005949263303771952,
      "reference_ratio": 0.007331181241751588,
      "reference_contraction": 0.0737919380301014,
      "empirical_accuracy_pass": true,
      "total_H": 0.3911694010382339
    },
    {
      "t": 1.21152765862859e-06,
      "epsilon": 0.03125,
      "ordering": 7.08019294527561e-09,
      "time_ratio": 0.006169179978914379,
      "reference_ratio": 0.004661590811259491,
      "reference_contraction": 0.07305998341694249,
      "empirical_accuracy_pass": true,
      "total_H": 0.018158965029481097
    },
    {
      "t": 1.21152765862859e-06,
      "epsilon": 0.125,
      "ordering": 1.1328299382788648e-07,
      "time_ratio": 0.006169193221097027,
      "reference_ratio": 0.004661595774049189,
      "reference_contraction": 0.07305997366816507,
      "empirical_accuracy_pass": true,
      "total_H": 0.07263583314952055
    },
    {
      "t": 1.21152765862859e-06,
      "epsilon": 0.5,
      "ordering": 1.8125219305768097e-06,
      "time_ratio": 0.006169246217668988,
      "reference_ratio": 0.004661615624587543,
      "reference_contraction": 0.07305993467294673,
      "empirical_accuracy_pass": true,
      "total_H": 0.29054290110385905
    },
    {
      "t": 3.162277660168379e-06,
      "epsilon": 0.03125,
      "ordering": 6.60974085171055e-09,
      "time_ratio": 0.00654525464084464,
      "reference_ratio": 0.0045114427119105635,
      "reference_contraction": 0.07194713514802259,
      "empirical_accuracy_pass": true,
      "total_H": 0.011612897061909516
    },
    {
      "t": 3.162277660168379e-06,
      "epsilon": 0.125,
      "ordering": 1.0575580722556953e-07,
      "time_ratio": 0.006545267257881509,
      "reference_ratio": 0.004511445897859028,
      "reference_contraction": 0.07194712602113965,
      "empirical_accuracy_pass": true,
      "total_H": 0.04645154880945864
    },
    {
      "t": 3.162277660168379e-06,
      "epsilon": 0.5,
      "ordering": 1.6920899461518034e-06,
      "time_ratio": 0.006545317760990418,
      "reference_ratio": 0.0045114586410090925,
      "reference_contraction": 0.07194708951385904,
      "empirical_accuracy_pass": true,
      "total_H": 0.18580556423062172
    },
    {
      "t": 8.25404185268019e-06,
      "epsilon": 0.03125,
      "ordering": 5.596128108794967e-09,
      "time_ratio": 0.007681600767178446,
      "reference_ratio": 0.004310848469636748,
      "reference_contraction": 0.06994153251154088,
      "empirical_accuracy_pass": true,
      "total_H": 0.0038836626362621037
    },
    {
      "t": 8.25404185268019e-06,
      "epsilon": 0.125,
      "ordering": 8.953799677986847e-08,
      "time_ratio": 0.007681610848460257,
      "reference_ratio": 0.004310852372487716,
      "reference_contraction": 0.06994152521417074,
      "empirical_accuracy_pass": true,
      "total_H": 0.015534636171753644
    },
    {
      "t": 8.25404185268019e-06,
      "epsilon": 0.5,
      "ordering": 1.432604559113537e-06,
      "time_ratio": 0.007681651183183306,
      "reference_ratio": 0.004310867983561072,
      "reference_contraction": 0.06994149602491107,
      "empirical_accuracy_pass": true,
      "total_H": 0.06213831473440944
    },
    {
      "t": 2.1544346900318867e-05,
      "epsilon": 0.03125,
      "ordering": 5.2770243477779275e-09,
      "time_ratio": 0.007929258880769426,
      "reference_ratio": 0.00266185722405507,
      "reference_contraction": 0.06883857049933415,
      "empirical_accuracy_pass": true,
      "total_H": 0.0006095151556415404
    },
    {
      "t": 2.1544346900318867e-05,
      "epsilon": 0.125,
      "ordering": 8.443237162940421e-08,
      "time_ratio": 0.007929258813607237,
      "reference_ratio": 0.002661858627645219,
      "reference_contraction": 0.06883856391866884,
      "empirical_accuracy_pass": true,
      "total_H": 0.002438078425682813
    },
    {
      "t": 2.1544346900318867e-05,
      "epsilon": 0.5,
      "ordering": 1.3509167982849322e-06,
      "time_ratio": 0.00792925854291634,
      "reference_ratio": 0.0026618642418873946,
      "reference_contraction": 0.06883853759600407,
      "empirical_accuracy_pass": true,
      "total_H": 0.009752598617749924
    },
    {
      "t": 5.623413251903491e-05,
      "epsilon": 0.03125,
      "ordering": 4.878464557677948e-09,
      "time_ratio": 0.008325806391524259,
      "reference_ratio": 0.0014481537947271573,
      "reference_contraction": 0.06883379566753733,
      "empirical_accuracy_pass": true,
      "total_H": 7.566961343576845e-05
    },
    {
      "t": 5.623413251903491e-05,
      "epsilon": 0.125,
      "ordering": 7.805539535519987e-08,
      "time_ratio": 0.008325809510577447,
      "reference_ratio": 0.0014481548924279064,
      "reference_contraction": 0.06883378895483215,
      "empirical_accuracy_pass": true,
      "total_H": 0.0003027064937877524
    },
    {
      "t": 5.623413251903491e-05,
      "epsilon": 0.5,
      "ordering": 1.2488839215078736e-06,
      "time_ratio": 0.008325821978944294,
      "reference_ratio": 0.0014481592830578734,
      "reference_contraction": 0.06883376210477904,
      "empirical_accuracy_pass": true,
      "total_H": 0.0012112749646550154
    },
    {
      "t": 0.00014677992676220705,
      "epsilon": 0.03125,
      "ordering": 4.107187152890759e-09,
      "time_ratio": 0.009370892459037243,
      "reference_ratio": 0.0008496759361748354,
      "reference_contraction": 0.06876099634524122,
      "empirical_accuracy_pass": true,
      "total_H": 8.592984913934476e-06
    },
    {
      "t": 0.00014677992676220705,
      "epsilon": 0.125,
      "ordering": 6.571495239156511e-08,
      "time_ratio": 0.009370898440759088,
      "reference_ratio": 0.0008496766985311934,
      "reference_contraction": 0.06876098925221481,
      "empirical_accuracy_pass": true,
      "total_H": 3.439833722722477e-05
    },
    {
      "t": 0.00014677992676220705,
      "epsilon": 0.5,
      "ordering": 1.0514365470985236e-06,
      "time_ratio": 0.009370922352470355,
      "reference_ratio": 0.0008496797477176306,
      "reference_contraction": 0.06876096088050293,
      "empirical_accuracy_pass": true,
      "total_H": 0.00013801771715203176
    },
    {
      "t": 0.0003831186849557293,
      "epsilon": 0.03125,
      "ordering": 3.415337528691192e-09,
      "time_ratio": 0.01029667926610884,
      "reference_ratio": 0.0005242269997583636,
      "reference_contraction": 0.07101220502275257,
      "empirical_accuracy_pass": false,
      "total_H": 1.4379807107276205e-06
    },
    {
      "t": 0.0003831186849557293,
      "epsilon": 0.125,
      "ordering": 5.464536219937399e-08,
      "time_ratio": 0.01029668759092039,
      "reference_ratio": 0.0005242274457744439,
      "reference_contraction": 0.0710121941069459,
      "empirical_accuracy_pass": false,
      "total_H": 5.774295657364026e-06
    },
    {
      "t": 0.0003831186849557293,
      "epsilon": 0.5,
      "ordering": 8.74323347054574e-07,
      "time_ratio": 0.010296720871210812,
      "reference_ratio": 0.0005242292296137346,
      "reference_contraction": 0.07101215044811679,
      "empirical_accuracy_pass": false,
      "total_H": 2.346318862949948e-05
    },
    {
      "t": 0.001,
      "epsilon": 0.03125,
      "ordering": 2.557091210472333e-09,
      "time_ratio": 0.012800192867833805,
      "reference_ratio": 0.00033985035598310995,
      "reference_contraction": 0.07248603306084957,
      "empirical_accuracy_pass": false,
      "total_H": 1.0564186136719867e-07
    },
    {
      "t": 0.001,
      "epsilon": 0.125,
      "ordering": 4.0913429500133395e-08,
      "time_ratio": 0.012800204129631891,
      "reference_ratio": 0.00033985061013054363,
      "reference_contraction": 0.07248601544740482,
      "empirical_accuracy_pass": false,
      "total_H": 4.359553254669038e-07
    },
    {
      "t": 0.001,
      "epsilon": 0.5,
      "ordering": 6.546129611922849e-07,
      "time_ratio": 0.012800249145619783,
      "reference_ratio": 0.000339851626688588,
      "reference_contraction": 0.07248594500581472,
      "empirical_accuracy_pass": false,
      "total_H": 2.0193599641144965e-06
    }
  ],
  "seconds": 90.9652141998522,
  "note": "Only D4_N16 in H. Space differences and their contraction are empirical; no half-line certification."
}

==> anc/B3_W_scheme_seven_data/m0_records/M0_integrity_check.json <==
{
  "stage": "M0",
  "user_facing_date": "2026-10-31",
  "checked_existing_files": 398,
  "changed": [],
  "missing": [],
  "original_files_unchanged": true,
  "external_read_dependencies": [
    {
      "path": "D:\\Claude\\Other Nonlinear\\numerics\\python\\kdvfem.py",
      "sha256": "786E035FDD6C8E02125ACD148878098015EABD9FAE0F9D97DC5A0B924E5AD69D",
      "bytes": 6396,
      "access": "read-only"
    },
    {
      "path": "D:\\Claude\\Other Nonlinear\\numerics\\wp1_ingredients\\common.py",
      "sha256": "28C91958131BB798FA132B3D7383B07AF9D4D93264B1826A5F3E5B709811B259",
      "bytes": 2025,
      "access": "read-only"
    },
    {
      "path": "D:\\Claude\\Other Nonlinear\\numerics\\wp1_ingredients\\rough_reference.py",
      "sha256": "F85346065BB70197A4899A6E23301FF5D5CDE17C3EBA3EBDD78B4309B0C624FB",
      "bytes": 5526,
      "access": "read-only"
    }
  ],
  "source_syntax": "all new Python files parsed",
  "M1_started": false,
  "M2_started": false
}

==> anc/B3_W_scheme_seven_data/m0_records/M0_resource_estimate.json <==
{
  "units": "GiB = 2^30 bytes; elapsed single-thread seconds",
  "measured_step_seconds_1024": 0.02380627754835352,
  "model": "c(N)=max(0.005,c(1024)*N/1024); base steps=ceil(12.5*N_eff)+1000; levels 0,1,2 cost 1+2+4=7",
  "fixed_families": [
    {
      "family": "D1",
      "groups_including_holdout": 6,
      "effective_source": 32,
      "seconds": 9924.806999019918
    },
    {
      "family": "D2",
      "groups_including_holdout": 2,
      "effective_source": 256,
      "seconds": 9924.806999019918
    },
    {
      "family": "D3",
      "groups_including_holdout": 2,
      "effective_source": 128,
      "seconds": 6143.9281422504255
    }
  ],
  "D4_energy_only": [
    {
      "N": 16,
      "references": [
        2048,
        4096
      ],
      "effective_source": 64,
      "seconds": 1862.754582655526
    },
    {
      "N": 32,
      "references": [
        2048,
        4096
      ],
      "effective_source": 128,
      "seconds": 2690.6455082802045
    },
    {
      "N": 64,
      "references": [
        2048,
        4096
      ],
      "effective_source": 256,
      "seconds": 4346.427359529561
    },
    {
      "N": 128,
      "references": [
        4096,
        8192
      ],
      "effective_source": 512,
      "seconds": 15056.982124056549
    },
    {
      "N": 256,
      "references": [
        8192,
        16384
      ],
      "effective_source": 1024,
      "seconds": 55767.39547089554
    }
  ],
  "modeled_solver_hours": 29.36604088491879,
  "extra_hours_if_D2_uses_full_reference_frequency": 21.922936480083777,
  "core_planning_hours_without_Lean_contention": [
    30,
    60
  ],
  "core_elapsed_planning_hours_with_Lean": [
    48,
    120
  ],
  "bounded_optional_D5_additional_hours": [
    2,
    6
  ],
  "expanded_matrix_free_Dh_optional_additional_hours": [
    8,
    24
  ],
  "assumptions": [
    "One worker; one BLAS thread; three amplitudes plus quadratic column.",
    "Five fixed direction/norm groups plus five holdout groups; five D4 directions in H only.",
    "Extra norm/tail analysis included in planning range; fourth time level or failed reference may exceed it.",
    "CPU contention and thermal throttling are not separately measurable from this short pilot."
  ],
  "memory": {
    "main_process_expected_GiB": [
      0.5,
      1.5
    ],
    "main_process_budget_GiB": 2.0,
    "allocation_stop_private_GiB": 2.0,
    "available_commit_minimum_GiB": 6.0,
    "reserved_system_Lean_GiB": 4.0,
    "trajectory_output_time_block": 16,
    "fractional_rhs_block": 16,
    "sparse_max_reference_N": 16384,
    "norm_refinement_N": 32768,
    "full_SVD_reference_N_limit": 1024,
    "cubic_tensor_reference_N_limit": 128
  },
  "matrices": [
    {
      "N": 128,
      "dimension": 255,
      "dense_real_matrix_GiB": 0.0004844740033149719,
      "dense_complex_matrix_GiB": 0.0009689480066299438,
      "dense_pipeline_12_to_20_real_buffers_GiB": [
        0.005813688039779663,
        0.009689480066299438
      ],
      "single_complex_cubic_tensor_GiB": 0.24708174169063568,
      "old_three_complex_tensors_GiB": 0.741245225071907
    },
    {
      "N": 256,
      "dimension": 511,
      "dense_real_matrix_GiB": 0.001945503056049347,
      "dense_complex_matrix_GiB": 0.003891006112098694,
      "dense_pipeline_12_to_20_real_buffers_GiB": [
        0.023346036672592163,
        0.03891006112098694
      ],
      "single_complex_cubic_tensor_GiB": 1.9883041232824326,
      "old_three_complex_tensors_GiB": 5.964912369847298
    },
    {
      "N": 512,
      "dimension": 1023,
      "dense_real_matrix_GiB": 0.007797248661518097,
      "dense_complex_matrix_GiB": 0.015594497323036194,
      "dense_pipeline_12_to_20_real_buffers_GiB": [
        0.09356698393821716,
        0.15594497323036194
      ],
      "single_complex_cubic_tensor_GiB": 15.953170761466026,
      "old_three_complex_tensors_GiB": 47.85951228439808
    },
    {
      "N": 1024,
      "dimension": 2047,
      "dense_real_matrix_GiB": 0.031219489872455597,
      "dense_complex_matrix_GiB": 0.062438979744911194,
      "dense_pipeline_12_to_20_real_buffers_GiB": [
        0.37463387846946716,
        0.6243897974491119
      ],
      "single_complex_cubic_tensor_GiB": 127.81259153783321,
      "old_three_complex_tensors_GiB": 383.43777461349964
    },
    {
      "N": 2048,
      "dimension": 4095,
      "dense_real_matrix_GiB": 0.1249389722943306,
      "dense_complex_matrix_GiB": 0.2498779445886612,
      "dense_pipeline_12_to_20_real_buffers_GiB": [
        1.4992676675319672,
        2.498779445886612
      ],
      "single_complex_cubic_tensor_GiB": 1023.2501830905676,
      "old_three_complex_tensors_GiB": 3069.7505492717028
    },
    {
      "N": 4096,
      "dimension": 8191,
      "dense_real_matrix_GiB": 0.4998779371380806,
      "dense_complex_matrix_GiB": 0.9997558742761612,
      "dense_pipeline_12_to_20_real_buffers_GiB": [
        5.998535245656967,
        9.997558742761612
      ],
      "single_complex_cubic_tensor_GiB": 8189.000366196036,
      "old_three_complex_tensors_GiB": 24567.00109858811
    },
    {
      "N": 8192,
      "dimension": 16383,
      "dense_real_matrix_GiB": 1.9997558668255806,
      "dense_complex_matrix_GiB": 3.999511733651161,
      "dense_pipeline_12_to_20_real_buffers_GiB": [
        23.997070401906967,
        39.99511733651161
      ],
      "single_complex_cubic_tensor_GiB": 65524.000732406974,
      "old_three_complex_tensors_GiB": 196572.00219722092
    },
    {
      "N": 16384,
      "dimension": 32767,
      "dense_real_matrix_GiB": 7.999511726200581,
      "dense_complex_matrix_GiB": 15.999023452401161,
      "dense_pipeline_12_to_20_real_buffers_GiB": [
        95.99414071440697,
        159.9902345240116
      ],
      "single_complex_cubic_tensor_GiB": 524240.00146482885,
      "old_three_complex_tensors_GiB": 1572720.0043944865
    },
    {
      "N": 32768,
      "dimension": 65535,
      "dense_real_matrix_GiB": 31.99902344495058,
      "dense_complex_matrix_GiB": 63.99804688990116,
      "dense_pipeline_12_to_20_real_buffers_GiB": [
        383.98828133940697,
        639.9804688990116
      ],
      "single_complex_cubic_tensor_GiB": 4194112.0029296726,
      "old_three_complex_tensors_GiB": 12582336.008789018
    }
  ]
}

==> anc/B3_W_scheme_seven_data/m0_records/M0_run_01.log <==
Traceback (most recent call last):
  File "D:\Codex\Projects\Mine\paper1_S2_numerics\m0\run_m0.py", line 256, in <module>
    if __name__ == '__main__': main()
                               ^^^^^^
  File "D:\Codex\Projects\Mine\paper1_S2_numerics\m0\run_m0.py", line 245, in main
    platform=platform.platform(), seed=20261031, blas=threadpool_info(), memory=memory(),
                                                                                ^^^^^^^^
  File "D:\Codex\Projects\Mine\paper1_S2_numerics\m0\run_m0.py", line 30, in memory
    okp = ctypes.windll.psapi.GetProcessMemoryInfo(ctypes.windll.kernel32.GetCurrentProcess(), ctypes.byref(p), p.cb)
          ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^
ctypes.ArgumentError: argument 1: OverflowError: int too long to convert


==> anc/B3_W_scheme_seven_data/m0_records/M0_run_02.log <==
AUDIT complete
FRACTIONAL complete
PILOT 16 1 1.0296688999515027 636
PILOT 16 2 1.7836456999648362 1272
PILOT 32 1 1.5526183999609202 636
PILOT 32 2 2.308279199991375 1272
PILOT 256 1 5.149508600123227 636
PILOT 256 2 8.298186700092629 1272
PILOT 512 1 9.617475700099021 636
PILOT 512 2 20.248647399945185 1272
BENCH 128 0.11136350012384355
BENCH 512 0.20824670000001788
BENCH 2048 0.9043228002265096
SVD 64 0.03118319995701313
SVD 128 0.05323560000397265
SVD 256 0.4135364000685513
M0 pilot finished 59.7142862000037


==> anc/B3_W_scheme_seven_data/m0_records/M0_run_02/audit.json <==
{
  "assembly": [
    {
      "N": 8,
      "weighted_energy_relative": 1.6454762099615383e-14,
      "nonlinear_energy_relative": 3.677613769070831e-16,
      "old_mass_relative": 3.5399593867393954e-16,
      "old_stiffness_relative": 1.4897594168727182e-15,
      "old_nonlinear_relative": 2.3364404432002676e-15,
      "projection_relative": 4.3283130546630484e-16
    },
    {
      "N": 16,
      "weighted_energy_relative": 2.607319288581393e-14,
      "nonlinear_energy_relative": 3.3306690738754696e-15,
      "old_mass_relative": 4.0459792176667706e-16,
      "old_stiffness_relative": 1.6031896958962535e-15,
      "old_nonlinear_relative": 2.298161001614991e-15,
      "projection_relative": 6.627458392747939e-16
    },
    {
      "N": 32,
      "weighted_energy_relative": 6.173565750281934e-14,
      "nonlinear_energy_relative": 8.68749516769185e-15,
      "old_mass_relative": 2.6027176227269206e-16,
      "old_stiffness_relative": 1.9493206745958474e-15,
      "old_nonlinear_relative": 2.5089509327533246e-15,
      "projection_relative": 5.020848881612773e-16
    }
  ],
  "D4_kernel": [
    {
      "N": 16,
      "projection_H_64": 1.3769727361665391e-10,
      "projection_H_128": 7.695018334886323e-16,
      "initial_continuous_H": 1.0,
      "exact_total_errors_H_per_epsilon": 1.0,
      "exact_ordering_error_at_zero": 0.0
    },
    {
      "N": 32,
      "projection_H_64": 1.376518264361098e-10,
      "projection_H_128": 1.6133857322307706e-15,
      "initial_continuous_H": 1.0,
      "exact_total_errors_H_per_epsilon": 1.0,
      "exact_ordering_error_at_zero": 0.0
    }
  ],
  "independent": {
    "success": true,
    "H_difference": 1.1623691011217838e-11,
    "linear_expm_difference": 9.304061192266067e-11
  }
}

==> anc/B3_W_scheme_seven_data/m0_records/M0_run_02/completion.json <==
{
  "seconds": 59.71311070001684,
  "memory": {
    "global_ok": true,
    "process_ok": true,
    "available_physical_bytes": 15702806528,
    "available_commit_bytes": 12883165184,
    "total_physical_bytes": 34090024960,
    "peak_working_set_bytes": 114835456,
    "private_bytes": 128823296,
    "peak_commit_bytes": 233328640
  },
  "stage": "M0 only"
}

==> anc/B3_W_scheme_seven_data/m0_records/M0_run_02/environment.json <==
{
  "python": "3.12.14 (main, Aug 25 2026, 14:01:42) [MSC v.1944 64 bit (AMD64)]",
  "executable": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Scripts\\python.exe",
  "prefix": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv",
  "base_prefix": "C:\\Users\\DELL\\.cache\\codex-runtimes\\codex-primary-runtime\\dependencies\\python",
  "numpy": "2.5.4",
  "scipy": "1.18.1",
  "mpmath": "1.4.1",
  "platform": "Windows-11-10.0.26300-SP0",
  "seed": 20261031,
  "blas": [
    {
      "user_api": "blas",
      "internal_api": "openblas",
      "num_threads": 1,
      "prefix": "libscipy_openblas",
      "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\numpy.libs\\libscipy_openblas64_-ed4f167a5330424524f45258e7ca2c8d.dll",
      "version": "0.3.34.106.0",
      "threading_layer": "pthreads",
      "architecture": "SkylakeX"
    },
    {
      "user_api": "blas",
      "internal_api": "openblas",
      "num_threads": 1,
      "prefix": "libscipy_openblas",
      "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\scipy.libs\\libscipy_openblas-197ee2fc9b4d071f7e048078cac74115.dll",
      "version": "0.3.31.dev",
      "threading_layer": "pthreads",
      "architecture": "SkylakeX"
    }
  ],
  "memory": {
    "global_ok": true,
    "process_ok": true,
    "available_physical_bytes": 15676325888,
    "available_commit_bytes": 12902412288,
    "total_physical_bytes": 34090024960,
    "peak_working_set_bytes": 79740928,
    "private_bytes": 58417152,
    "peak_commit_bytes": 58433536
  },
  "numpy_path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\numpy\\__init__.py",
  "scipy_path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\scipy\\__init__.py"
}

==> anc/B3_W_scheme_seven_data/m0_records/M0_run_02/fractional_finite_check.json <==
[
  {
    "N": 16,
    "alpha": 0.3333333333333333,
    "log_spacing": 0.4,
    "nodes": 321,
    "relative_H": 9.113692409634485e-09,
    "norm": 9.545999290505499
  },
  {
    "N": 16,
    "alpha": 0.3333333333333333,
    "log_spacing": 0.2,
    "nodes": 641,
    "relative_H": 9.427850734530129e-09,
    "norm": 9.545999290505499
  },
  {
    "N": 16,
    "alpha": 0.6666666666666666,
    "log_spacing": 0.4,
    "nodes": 321,
    "relative_H": 4.6069900506881865e-11,
    "norm": 153.41280940636122
  },
  {
    "N": 16,
    "alpha": 0.6666666666666666,
    "log_spacing": 0.2,
    "nodes": 641,
    "relative_H": 4.7527641863927715e-11,
    "norm": 153.41280940636122
  }
]

==> anc/B3_W_scheme_seven_data/m0_records/M0_run_02/pilot_rows.csv <==
N,profile,epsilon,t,quantity,value,time_difference,reference_difference,time_ratio,reference_ratio,pilot_accuracy_pass,share_linear,share_nonlinear_discretization,share_total_linear_simulation,share_continuous_correction,share_discrete_correction,share_ordering
16,D1,0.03125,0.0,linear,2.693929830948561e-05,0.0,8.694676859270254e-10,,,False,2.693929830948561e-05,2.693929830948561e-05,2.693929830948561e-05,0.0,0.0,0.0
16,D1,0.03125,0.0,nonlinear_discretization,2.693929830948561e-05,0.0,8.694676859270254e-10,,,False,2.693929830948561e-05,2.693929830948561e-05,2.693929830948561e-05,0.0,0.0,0.0
16,D1,0.03125,0.0,ordering,0.0,0.0,0.0,,,False,2.693929830948561e-05,2.693929830948561e-05,2.693929830948561e-05,0.0,0.0,0.0
16,D1,0.125,0.0,linear,0.00010775719323794244,0.0,3.4778707437081015e-09,,,False,0.00010775719323794244,0.00010775719323794244,0.00010775719323794244,0.0,0.0,0.0
16,D1,0.125,0.0,nonlinear_discretization,0.00010775719323794244,0.0,3.4778707437081015e-09,,,False,0.00010775719323794244,0.00010775719323794244,0.00010775719323794244,0.0,0.0,0.0
16,D1,0.125,0.0,ordering,0.0,0.0,0.0,,,False,0.00010775719323794244,0.00010775719323794244,0.00010775719323794244,0.0,0.0,0.0
16,D1,0.5,0.0,linear,0.0004310287729517698,0.0,1.3911482974832406e-08,,,False,0.0004310287729517698,0.0004310287729517698,0.0004310287729517698,0.0,0.0,0.0
16,D1,0.5,0.0,nonlinear_discretization,0.0004310287729517698,0.0,1.3911482974832406e-08,,,False,0.0004310287729517698,0.0004310287729517698,0.0004310287729517698,0.0,0.0,0.0
16,D1,0.5,0.0,ordering,0.0,0.0,0.0,,,False,0.0004310287729517698,0.0004310287729517698,0.0004310287729517698,0.0,0.0,0.0
16,D2,0.03125,0.0,linear,0.0016942730801709233,0.0,0.0002400579999420948,,,False,0.0016942730801709233,0.0016942730801709233,0.0016942730801709233,0.0,0.0,0.0
16,D2,0.03125,0.0,nonlinear_discretization,0.0016942730801709233,0.0,0.0002400579999420948,,,False,0.0016942730801709233,0.0016942730801709233,0.0016942730801709233,0.0,0.0,0.0
16,D2,0.03125,0.0,ordering,0.0,0.0,0.0,,,False,0.0016942730801709233,0.0016942730801709233,0.0016942730801709233,0.0,0.0,0.0
16,D2,0.125,0.0,linear,0.006777092320683693,0.0,0.0009602319997683792,,,False,0.006777092320683693,0.006777092320683693,0.006777092320683693,0.0,0.0,0.0
16,D2,0.125,0.0,nonlinear_discretization,0.006777092320683693,0.0,0.0009602319997683792,,,False,0.006777092320683693,0.006777092320683693,0.006777092320683693,0.0,0.0,0.0
16,D2,0.125,0.0,ordering,0.0,0.0,0.0,,,False,0.006777092320683693,0.006777092320683693,0.006777092320683693,0.0,0.0,0.0
16,D2,0.5,0.0,linear,0.027108369282734773,0.0,0.0038409279990735167,,,False,0.027108369282734773,0.027108369282734773,0.027108369282734773,0.0,0.0,0.0
16,D2,0.5,0.0,nonlinear_discretization,0.027108369282734773,0.0,0.0038409279990735167,,,False,0.027108369282734773,0.027108369282734773,0.027108369282734773,0.0,0.0,0.0
16,D2,0.5,0.0,ordering,0.0,0.0,0.0,,,False,0.027108369282734773,0.027108369282734773,0.027108369282734773,0.0,0.0,0.0
16,D3,0.03125,0.0,linear,4.361936557511499e-05,0.0,7.650567492631898e-07,,,False,4.361936557511499e-05,4.361936557511499e-05,4.361936557511499e-05,0.0,0.0,0.0
16,D3,0.03125,0.0,nonlinear_discretization,4.361936557511499e-05,0.0,7.650567492631898e-07,,,False,4.361936557511499e-05,4.361936557511499e-05,4.361936557511499e-05,0.0,0.0,0.0
16,D3,0.03125,0.0,ordering,0.0,0.0,0.0,,,False,4.361936557511499e-05,4.361936557511499e-05,4.361936557511499e-05,0.0,0.0,0.0
16,D3,0.125,0.0,linear,0.00017447746230045996,0.0,3.060226997052759e-06,,,False,0.00017447746230045996,0.00017447746230045996,0.00017447746230045996,0.0,0.0,0.0
16,D3,0.125,0.0,nonlinear_discretization,0.00017447746230045996,0.0,3.060226997052759e-06,,,False,0.00017447746230045996,0.00017447746230045996,0.00017447746230045996,0.0,0.0,0.0
16,D3,0.125,0.0,ordering,0.0,0.0,0.0,,,False,0.00017447746230045996,0.00017447746230045996,0.00017447746230045996,0.0,0.0,0.0
16,D3,0.5,0.0,linear,0.0006979098492018398,0.0,1.2240907988211036e-05,,,False,0.0006979098492018398,0.0006979098492018398,0.0006979098492018398,0.0,0.0,0.0
16,D3,0.5,0.0,nonlinear_discretization,0.0006979098492018398,0.0,1.2240907988211036e-05,,,False,0.0006979098492018398,0.0006979098492018398,0.0006979098492018398,0.0,0.0,0.0
16,D3,0.5,0.0,ordering,0.0,0.0,0.0,,,False,0.0006979098492018398,0.0006979098492018398,0.0006979098492018398,0.0,0.0,0.0
16,D4_16,0.03125,0.0,linear,0.031249768959620824,0.0,0.0023672012783032994,,,False,0.031249768959620824,0.031249768959620824,0.031249768959620824,0.0,0.0,0.0
16,D4_16,0.03125,0.0,nonlinear_discretization,0.031249768959620824,0.0,0.0023672012783032994,,,False,0.031249768959620824,0.031249768959620824,0.031249768959620824,0.0,0.0,0.0
16,D4_16,0.03125,0.0,ordering,0.0,0.0,0.0,,,False,0.031249768959620824,0.031249768959620824,0.031249768959620824,0.0,0.0,0.0
16,D4_16,0.125,0.0,linear,0.1249990758384833,0.0,0.009468805113213198,,,False,0.1249990758384833,0.1249990758384833,0.1249990758384833,0.0,0.0,0.0
16,D4_16,0.125,0.0,nonlinear_discretization,0.1249990758384833,0.0,0.009468805113213198,,,False,0.1249990758384833,0.1249990758384833,0.1249990758384833,0.0,0.0,0.0
16,D4_16,0.125,0.0,ordering,0.0,0.0,0.0,,,False,0.1249990758384833,0.1249990758384833,0.1249990758384833,0.0,0.0,0.0
16,D4_16,0.5,0.0,linear,0.4999963033539332,0.0,0.03787522045285279,,,False,0.4999963033539332,0.4999963033539332,0.4999963033539332,0.0,0.0,0.0
16,D4_16,0.5,0.0,nonlinear_discretization,0.4999963033539332,0.0,0.03787522045285279,,,False,0.4999963033539332,0.4999963033539332,0.4999963033539332,0.0,0.0,0.0
16,D4_16,0.5,0.0,ordering,0.0,0.0,0.0,,,False,0.4999963033539332,0.4999963033539332,0.4999963033539332,0.0,0.0,0.0
16,D1,0.03125,1e-09,linear,2.693928116406261e-05,1.9668877368954724e-16,3.857550237856846e-09,7.301188643145123e-12,0.00014319425282226437,True,2.693928116406261e-05,2.693928116686301e-05,2.6939281166893513e-05,1.1117296468577235e-11,1.1117411503796513e-11,5.258737671791029e-14
16,D1,0.03125,1e-09,nonlinear_discretization,2.693928116686301e-05,1.9668877780770988e-16,3.857550257699066e-09,7.301188795254466e-12,0.00014319425354393243,True,2.693928116406261e-05,2.693928116686301e-05,2.6939281166893513e-05,1.1117296468577235e-11,1.1117411503796513e-11,5.258737671791029e-14
16,D1,0.03125,1e-09,ordering,5.258737671791029e-14,4.118162643388786e-24,1.9842220110277424e-17,7.831085900100082e-11,0.00037731907063391374,True,2.693928116406261e-05,2.693928116686301e-05,2.6939281166893513e-05,1.1117296468577235e-11,1.1117411503796513e-11,5.258737671791029e-14
16,D1,0.125,1e-09,linear,0.00010775712465625044,7.86755094758189e-16,1.5430200951427383e-08,7.301188643145123e-12,0.00014319425282226437,True,0.00010775712465625044,0.00010775712470105798,0.00010775712470165637,1.7787674350442513e-10,1.778785840679335e-10,8.413980275915178e-13
16,D1,0.125,1e-09,nonlinear_discretization,0.00010775712470105798,7.86755160624243e-16,1.5430201268902905e-08,7.30118925135461e-12,0.00014319425570893512,True,0.00010775712465625044,0.00010775712470105798,0.00010775712470165637,1.7787674350442513e-10,1.778785840679335e-10,8.413980275915178e-13
16,D1,0.125,1e-09,ordering,8.413980275915178e-13,6.586605399884662e-23,3.17475521642717e-16,7.828168338757183e-11,0.00037731907044218213,True,0.00010775712465625044,0.00010775712470105798,0.00010775712470165637,1.7787674350442513e-10,1.778785840679335e-10,8.413980275915178e-13
16,D1,0.5,1e-09,linear,0.00043102849862500177,3.147020379032756e-15,6.172080380570953e-08,7.301188643145123e-12,0.00014319425282226437,True,0.00043102849862500177,0.0004310284993419255,0.00043102849935854287,2.8460278965309183e-09,2.846057345547054e-09,1.3462368448180143e-11
16,D1,0.5,1e-09,nonlinear_discretization,0.0004310284993419255,3.147021433925875e-15,6.172080888531788e-08,7.301191078387166e-12,0.0001431942643689463,True,0.00043102849862500177,0.0004310284993419255,0.00043102849935854287,2.8460278965309183e-09,2.846057345547054e-09,1.3462368448180143e-11
16,D1,0.5,1e-09,ordering,1.3462368448180143e-11,1.0548931189203207e-21,5.079608339062229e-15,7.835865754089669e-11,0.00037731906971755,True,0.00043102849862500177,0.0004310284993419255,0.00043102849935854287,2.8460278965309183e-09,2.846057345547054e-09,1.3462368448180143e-11
16,D2,0.03125,1e-09,linear,0.0016944960793300351,2.693808506652289e-09,0.0003942755374630576,1.5897401826490852e-06,0.23268011196517202,False,0.0016944960793300351,0.0016944960765751882,0.001694496076575088,2.8351164136501685e-11,6.553207338002937e-12,2.7636024965023812e-11
16,D2,0.03125,1e-09,nonlinear_discretization,0.0016944960765751882,2.6938087293949556e-09,0.0003942755560781991,1.589740316684307e-06,0.23268012332910484,False,0.0016944960793300351,0.0016944960765751882,0.001694496076575088,2.8351164136501685e-11,6.553207338002937e-12,2.7636024965023812e-11
16,D2,0.03125,1e-09,ordering,2.7636024965023812e-11,2.227426668557136e-16,1.8615141472601315e-11,8.059866320775762e-06,0.673582452475009,False,0.0016944960793300351,0.0016944960765751882,0.001694496076575088,2.8351164136501685e-11,6.553207338002937e-12,2.7636024965023812e-11
16,D2,0.125,1e-09,linear,0.006777984317320141,1.0775234026609155e-08,0.0015771021498522304,1.5897401826490852e-06,0.23268011196517202,False,0.006777984317320141,0.0067779842732425865,0.006777984273240984,4.536186239558167e-10,1.0485131737947743e-10,4.421763971658793e-10
16,D2,0.125,1e-09,nonlinear_discretization,0.0067779842732425865,1.0775237590491619e-08,0.0015771024476944917,1.589740718789946e-06,0.23268015742090326,False,0.006777984317320141,0.0067779842732425865,0.006777984273240984,4.536186239558167e-10,1.0485131737947743e-10,4.421763971658793e-10
16,D2,0.125,1e-09,ordering,4.421763971658793e-10,3.5638824641519755e-15,2.978422612610083e-10,8.059865897398885e-06,0.6735824507369056,False,0.006777984317320141,0.0067779842732425865,0.006777984273240984,4.536186239558167e-10,1.0485131737947743e-10,4.421763971658793e-10
16,D2,0.5,1e-09,linear,0.027111937269280562,4.310093610643662e-08,0.0063084085994089215,1.5897401826490852e-06,0.23268011196517202,False,0.027111937269280562,0.027111936564039686,0.027111936564014085,7.257897840687517e-09,1.6776210762431885e-09,7.074822209085867e-09
16,D2,0.5,1e-09,nonlinear_discretization,0.027111936564039686,4.310099312854289e-08,0.006308413364884954,1.5897423272120857e-06,0.23268029378809518,False,0.027111937269280562,0.027111936564039686,0.027111936564014085,7.257897840687517e-09,1.6776210762431885e-09,7.074822209085867e-09
16,D2,0.5,1e-09,ordering,7.074822209085867e-09,5.702210627312995e-14,4.765476032936813e-09,8.059864204064252e-06,0.6735824437844858,False,0.027111937269280562,0.027111936564039686,0.027111936564014085,7.257897840687517e-09,1.6776210762431885e-09,7.074822209085867e-09
16,D3,0.03125,1e-09,linear,4.360159853273856e-05,5.513219440315304e-12,1.0263881556545618e-06,1.2644535122205818e-07,0.023540149677858512,True,4.360159853273856e-05,4.360159861570782e-05,4.3601598615705296e-05,2.465146033549189e-12,2.452749548317693e-12,2.46086667994579e-13
16,D3,0.03125,1e-09,nonlinear_discretization,4.360159861570782e-05,5.513219841167319e-12,1.0263882040588102e-06,1.2644536017496244e-07,0.023540150743212557,True,4.360159853273856e-05,4.360159861570782e-05,4.3601598615705296e-05,2.465146033549189e-12,2.452749548317693e-12,2.46086667994579e-13
16,D3,0.03125,1e-09,ordering,2.46086667994579e-13,4.0085201450419917e-19,4.840424844052539e-14,1.6289058556923916e-06,0.19669593982877479,False,4.360159853273856e-05,4.360159861570782e-05,4.3601598615705296e-05,2.465146033549189e-12,2.452749548317693e-12,2.46086667994579e-13
16,D3,0.125,1e-09,linear,0.00017440639413095424,2.2052877761261217e-11,4.105552622618247e-06,1.2644535122205818e-07,0.023540149677858512,True,0.00017440639413095424,0.00017440639545846033,0.00017440639545842314,3.944233653467178e-11,3.9243992770919783e-11,3.9373866865258185e-12
16,D3,0.125,1e-09,nonlinear_discretization,0.00017440639545846033,2.2052884174893196e-11,4.10555339708622e-06,1.26445387033675e-07,0.02354015393927495,True,0.00017440639413095424,0.00017440639545846033,0.00017440639545842314,3.944233653467178e-11,3.9243992770919783e-11,3.9373866865258185e-12
16,D3,0.125,1e-09,ordering,3.9373866865258185e-12,6.413631978130503e-18,7.744679722824277e-13,1.6289057917726689e-06,0.19669593919559503,False,0.00017440639413095424,0.00017440639545846033,0.00017440639545842314,3.944233653467178e-11,3.9243992770919783e-11,3.9373866865258185e-12
16,D3,0.5,1e-09,linear,0.000697625576523817,8.821151104504487e-11,1.642221049047299e-05,1.2644535122205818e-07,0.023540149677858512,True,0.000697625576523817,0.0006976255977639096,0.0006976255977635339,6.310773844193735e-10,6.279038841962649e-10,6.29981868956166e-11
16,D3,0.5,1e-09,nonlinear_discretization,0.0006976255977639096,8.821161366314031e-11,1.6422222881960368e-05,1.2644549446849984e-07,0.023540166723523777,True,0.000697625576523817,0.0006976255977639096,0.0006976255977635339,6.310773844193735e-10,6.279038841962649e-10,6.29981868956166e-11
16,D3,0.5,1e-09,ordering,6.29981868956166e-11,1.0261809544892688e-16,1.2391487379495719e-11,1.628905536899936e-06,0.19669593666286792,False,0.000697625576523817,0.0006976255977639096,0.0006976255977635339,6.310773844193735e-10,6.279038841962649e-10,6.29981868956166e-11
16,D4_16,0.03125,1e-09,linear,0.03124042457334892,4.260465295419728e-09,0.003219325383719019,1.3637667712923192e-07,0.10304998820231824,False,0.03124042457334892,0.031240424573215807,0.031240424573215807,1.6388783521754384e-09,4.269648240835399e-31,1.6388783521754384e-09
16,D4_16,0.03125,1e-09,nonlinear_discretization,0.031240424573215807,4.2604660951080045e-09,0.00321932643686095,1.3637670272768138e-07,0.10305002191362858,False,0.03124042457334892,0.031240424573215807,0.031240424573215807,1.6388783521754384e-09,4.269648240835399e-31,1.6388783521754384e-09
16,D4_16,0.03125,1e-09,ordering,1.6388783521754384e-09,7.996882763512805e-16,1.053141930987078e-09,4.879485260695393e-07,0.6425992079211633,False,0.03124042457334892,0.031240424573215807,0.031240424573215807,1.6388783521754384e-09,4.269648240835399e-31,1.6388783521754384e-09
16,D4_16,0.125,1e-09,linear,0.12496169829339568,1.7041861181678912e-08,0.012877301534876076,1.3637667712923192e-07,0.10304998820231824,False,0.12496169829339568,0.12496169829126588,0.12496169829126588,2.622205368781565e-08,6.831437185336638e-30,2.622205368781565e-08
16,D4_16,0.125,1e-09,nonlinear_discretization,0.12496169829126588,1.70418739766874e-08,0.012877318385146328,1.363767795229983e-07,0.10305012304755448,False,0.12496169829339568,0.12496169829126588,0.12496169829126588,2.622205368781565e-08,6.831437185336638e-30,2.622205368781565e-08
16,D4_16,0.125,1e-09,ordering,2.622205368781565e-08,1.2795008488271368e-14,1.6850270252824173e-08,4.879483750815712e-07,0.6425991821019658,False,0.12496169829339568,0.12496169829126588,0.12496169829126588,2.622205368781565e-08,6.831437185336638e-30,2.622205368781565e-08
16,D4_16,0.5,1e-09,linear,0.4998467931735827,6.816744472671565e-08,0.051509206139504306,1.3637667712923192e-07,0.10304998820231824,False,0.4998467931735827,0.499846793139506,0.499846793139506,4.195528623975922e-07,1.0930299496538621e-28,4.195528623975922e-07
16,D4_16,0.5,1e-09,nonlinear_discretization,0.499846793139506,6.816764944659965e-08,0.051509475743787204,1.3637708670379372e-07,0.10305052758318095,False,0.4998467931735827,0.499846793139506,0.499846793139506,4.195528623975922e-07,1.0930299496538621e-28,4.195528623975922e-07
16,D4_16,0.5,1e-09,ordering,4.195528623975922e-07,2.0471988399010878e-13,2.6960428289529884e-07,4.879477709202339e-07,0.6425990788255104,False,0.4998467931735827,0.499846793139506,0.499846793139506,4.195528623975922e-07,1.0930299496538621e-28,4.195528623975922e-07
16,D1,0.03125,2.0805675382171716e-09,linear,2.6939286911943067e-05,2.6847107576642725e-15,7.083880756063115e-09,9.965782562990012e-11,0.00026295724824559473,True,2.6939286911943067e-05,2.6939286917776532e-05,2.6939286917908663e-05,2.3130280174129825e-11,2.3130519534361497e-11,1.0941064253693608e-13
16,D1,0.03125,2.0805675382171716e-09,nonlinear_discretization,2.6939286917776532e-05,2.6847107790418346e-15,7.083880800829817e-09,9.965782640186605e-11,0.00026295724985041637,True,2.6939286911943067e-05,2.6939286917776532e-05,2.6939286917908663e-05,2.3130280174129825e-11,2.3130519534361497e-11,1.0941064253693608e-13
16,D1,0.03125,2.0805675382171716e-09,ordering,1.0941064253693608e-13,2.137756230695352e-23,4.476670191437327e-17,1.9538832613780365e-10,0.00040916222477407004,True,2.6939286911943067e-05,2.6939286917776532e-05,2.6939286917908663e-05,2.3130280174129825e-11,2.3130519534361497e-11,1.0941064253693608e-13
16,D1,0.125,2.0805675382171716e-09,linear,0.00010775714764777227,1.073884303065709e-14,2.833552302425246e-08,9.965782562990012e-11,0.00026295724824559473,True,0.00010775714764777227,0.00010775714774110785,0.00010775714774369688,3.7008448281719987e-10,3.7008831258090663e-10,1.7505702810447363e-12
16,D1,0.125,2.0805675382171716e-09,nonlinear_discretization,0.00010775714774110785,1.0738843372714895e-14,2.833552374051969e-08,9.965782871791972e-11,0.0002629572546648809,True,0.00010775714764777227,0.00010775714774110785,0.00010775714774369688,3.7008448281719987e-10,3.7008831258090663e-10,1.7505702810447363e-12
16,D1,0.125,2.0805675382171716e-09,ordering,1.7505702810447363e-12,3.420578055219117e-22,7.162672297587787e-16,1.953979278785496e-10,0.00040916222417034984,True,0.00010775714764777227,0.00010775714774110785,0.00010775714774369688,3.7008448281719987e-10,3.7008831258090663e-10,1.7505702810447363e-12
16,D1,0.5,2.0805675382171716e-09,linear,0.0004310285905910891,4.295537212262836e-14,1.1334209209700984e-07,9.965782562990012e-11,0.00026295724824559473,True,0.0004310285905910891,0.00043102859208445516,0.0004310285921563884,5.921351727067048e-09,5.921413003286362e-09,2.8009124525755006e-11
16,D1,0.5,2.0805675382171716e-09,nonlinear_discretization,0.00043102859208445516,4.2955377595406734e-14,1.1334210355728546e-07,9.965783798163932e-11,0.00026295727392274096,True,0.0004310285905910891,0.00043102859208445516,0.0004310285921563884,5.921351727067048e-09,5.921413003286362e-09,2.8009124525755006e-11
16,D1,0.5,2.0805675382171716e-09,ordering,2.8009124525755006e-11,5.4727783721441154e-21,1.1460275620019401e-14,1.9539269665896823e-10,0.0004091622217424692,True,0.0004310285905910891,0.00043102859208445516,0.0004310285921563884,5.921351727067048e-09,5.921413003286362e-09,2.8009124525755006e-11
16,D2,0.03125,2.0805675382171716e-09,linear,0.0016947369246570645,2.0693124157079834e-07,0.0004319702771996937,0.00012210227945123198,0.25488928158398644,False,0.0016947369246570645,0.0016947369189556367,0.0016947369189552006,5.732710016364109e-11,1.363415644484637e-11,5.579775760350736e-11
16,D2,0.03125,2.0805675382171716e-09,nonlinear_discretization,0.0016947369189556367,2.0693127544651395e-07,0.00043197031840722913,0.0001221022998507834,0.2548893067564883,False,0.0016947369246570645,0.0016947369189556367,0.0016947369189552006,5.732710016364109e-11,1.363415644484637e-11,5.579775760350736e-11
16,D2,0.03125,2.0805675382171716e-09,ordering,5.579775760350736e-11,3.3875715601585274e-14,4.1207535432582365e-11,0.0006071160752068629,0.7385159763121399,False,0.0016947369246570645,0.0016947369189556367,0.0016947369189552006,5.732710016364109e-11,1.363415644484637e-11,5.579775760350736e-11
16,D2,0.125,2.0805675382171716e-09,linear,0.006778947698628258,8.277249662831934e-07,0.0017278811087987748,0.00012210227945123198,0.25488928158398644,False,0.006778947698628258,0.006778947607405411,0.006778947607398438,9.172335962401269e-10,2.181465029938716e-10,8.92764115153587e-10
16,D2,0.125,2.0805675382171716e-09,nonlinear_discretization,0.006778947607405411,8.277255082946098e-07,0.0017278817681193345,0.00012210236104943364,0.25488938227399394,False,0.006778947698628258,0.006778947607405411,0.006778947607398438,9.172335962401269e-10,2.181465029938716e-10,8.92764115153587e-10
16,D2,0.125,2.0805675382171716e-09,ordering,8.92764115153587e-10,5.420114164496339e-13,6.593205596544405e-10,0.0006071160424681594,0.7385159735514392,False,0.006778947698628258,0.006778947607405411,0.006778947607398438,9.172335962401269e-10,2.181465029938716e-10,8.92764115153587e-10
16,D2,0.5,2.0805675382171716e-09,linear,0.027115790794513032,3.3108998651327734e-06,0.006911524435195099,0.00012210227945123198,0.25488928158398644,False,0.027115790794513032,0.02711578933494749,0.027115789334836084,1.4675737131640832e-08,3.490344039987046e-09,1.4284225426294558e-08
16,D2,0.5,2.0805675382171716e-09,nonlinear_discretization,0.02711578933494749,3.3109085373133135e-06,0.006911534984323588,0.00012210260584397348,0.2548896843440155,False,0.027115790794513032,0.02711578933494749,0.027115789334836084,1.4675737131640832e-08,3.490344039987046e-09,1.4284225426294558e-08
16,D2,0.5,2.0805675382171716e-09,ordering,1.4284225426294558e-08,8.672180539962675e-12,1.05491284893898e-08,0.000607115911514448,0.738515962508604,False,0.027115790794513032,0.02711578933494749,0.027115789334836084,1.4675737131640832e-08,3.490344039987046e-09,1.4284225426294558e-08
16,D3,0.03125,2.0805675382171716e-09,linear,4.3582334763715125e-05,4.2354673526790217e-10,1.167053820813183e-06,9.718312191492089e-06,0.026778139058874478,True,4.3582334763715125e-05,4.358233493606315e-05,4.3582334936052225e-05,5.128931446698148e-12,5.103104673859317e-12,5.124697519221e-13
16,D3,0.03125,2.0805675382171716e-09,nonlinear_discretization,4.358233493606315e-05,4.2354679633923027e-10,1.1670539311043463e-06,9.718313554346932e-06,0.026778141483618453,True,4.3582334763715125e-05,4.358233493606315e-05,4.3582334936052225e-05,5.128931446698148e-12,5.103104673859317e-12,5.124697519221e-13
16,D3,0.03125,2.0805675382171716e-09,ordering,5.124697519221e-13,6.107132807212742e-17,1.1029116323801696e-13,0.00011917060049509188,0.2152149718580507,False,4.3582334763715125e-05,4.358233493606315e-05,4.3582334936052225e-05,5.128931446698148e-12,5.103104673859317e-12,5.124697519221e-13
16,D3,0.125,2.0805675382171716e-09,linear,0.0001743293390548605,1.6941869410716087e-09,4.668215283252732e-06,9.718312191492089e-06,0.026778139058874478,True,0.0001743293390548605,0.0001743293418124274,0.00017432934181226787,8.206290313802205e-11,8.164967477238498e-11,8.199516024855625e-12
16,D3,0.125,2.0805675382171716e-09,nonlinear_discretization,0.0001743293418124274,1.6941879182128192e-09,4.668217047911343e-06,9.71831764291125e-06,0.02677814875785047,True,0.0001743293390548605,0.0001743293418124274,0.00017432934181226787,8.206290313802205e-11,8.164967477238498e-11,8.199516024855625e-12
16,D3,0.125,2.0805675382171716e-09,ordering,8.199516024855625e-12,9.77141210525615e-16,1.7646586109796924e-12,0.00011917059586975076,0.21521497191180428,False,0.0001743293390548605,0.0001743293418124274,0.00017432934181226787,8.206290313802205e-11,8.164967477238498e-11,8.199516024855625e-12
16,D3,0.5,2.0805675382171716e-09,linear,0.000697317356219442,6.776747764286435e-09,1.8672861133010927e-05,9.718312191492089e-06,0.026778139058874478,True,0.000697317356219442,0.00069731740034052,0.0006973174003388853,1.3130064496228603e-09,1.3063947957588576e-09,1.3119225602021893e-10
16,D3,0.5,2.0805675382171716e-09,nonlinear_discretization,0.00069731740034052,6.776763398543332e-09,1.867288936754865e-05,9.718333997164054e-06,0.026778177854776243,True,0.000697317356219442,0.00069731740034052,0.0006973174003388853,1.3130064496228603e-09,1.3063947957588576e-09,1.3119225602021893e-10
16,D3,0.5,2.0805675382171716e-09,ordering,1.3119225602021893e-10,1.5634256897593386e-14,2.8234537722643062e-11,0.00011917057737907857,0.21521497212679722,False,0.000697317356219442,0.00069731740034052,0.0006973174003388853,1.3130064496228603e-09,1.3063947957588576e-09,1.3119225602021893e-10
16,D4_16,0.03125,2.0805675382171716e-09,linear,0.031230324221471942,3.283498995805192e-07,0.0039281112752482875,1.0513816547404498e-05,0.12577875424513119,False,0.031230324221471942,0.031230324221324327,0.031230324221324327,2.996539812277065e-09,8.883437859940117e-31,2.996539812277065e-09
16,D4_16,0.03125,2.0805675382171716e-09,nonlinear_discretization,0.031230324221324327,3.2834996540997097e-07,0.003928112781446206,1.0513818655323816e-05,0.12577880247442508,False,0.031230324221471942,0.031230324221324327,0.031230324221324327,2.996539812277065e-09,8.883437859940117e-31,2.996539812277065e-09
16,D4_16,0.03125,2.0805675382171716e-09,ordering,2.996539812277065e-09,6.582945175326831e-14,1.5061979184060088e-09,2.1968488949674467e-05,0.5026457223211234,False,0.031230324221471942,0.031230324221324327,0.031230324221324327,2.996539812277065e-09,8.883437859940117e-31,2.996539812277065e-09
16,D4_16,0.125,2.0805675382171716e-09,linear,0.12492129688588777,1.3133995983220769e-06,0.01571244510099315,1.0513816547404498e-05,0.12577875424513119,False,0.12492129688588777,0.1249212968835259,0.1249212968835259,4.7944635320557385e-08,1.4213500575904188e-29,4.7944635320557385e-08
16,D4_16,0.125,2.0805675382171716e-09,nonlinear_discretization,0.1249212968835259,1.3134006515930771e-06,0.01571246920015771,1.051382497907995e-05,0.12577894716228968,False,0.12492129688588777,0.1249212968835259,0.1249212968835259,4.7944635320557385e-08,1.4213500575904188e-29,4.7944635320557385e-08
16,D4_16,0.125,2.0805675382171716e-09,ordering,4.7944635320557385e-08,1.0532710001555675e-12,2.4099164558700013e-08,2.1968484964238595e-05,0.5026456953436651,False,0.12492129688588777,0.1249212968835259,0.1249212968835259,4.7944635320557385e-08,1.4213500575904188e-29,4.7944635320557385e-08
16,D4_16,0.5,2.0805675382171716e-09,linear,0.49968518754355107,5.2535983932883075e-06,0.0628497804039726,1.0513816547404498e-05,0.12577875424513119,False,0.49968518754355107,0.49968518750576113,0.49968518750576113,7.671140578726879e-07,2.27416009214467e-28,7.671140578726879e-07
16,D4_16,0.5,2.0805675382171716e-09,nonlinear_discretization,0.49968518750576113,5.253615245609725e-06,0.06285016599046885,1.0513850274077122e-05,0.1257795259134917,False,0.49968518754355107,0.49968518750576113,0.49968518750576113,7.671140578726879e-07,2.27416009214467e-28,7.671140578726879e-07
16,D4_16,0.5,2.0805675382171716e-09,ordering,7.671140578726879e-07,1.68523214170474e-11,3.855864962475819e-07,2.1968469022430886e-05,0.5026455874330682,False,0.49968518754355107,0.49968518750576113,0.49968518750576113,7.671140578726879e-07,2.27416009214467e-28,7.671140578726879e-07
16,D1,0.03125,4.328761281083061e-09,linear,2.6939379271750156e-05,1.8785817105718222e-13,1.0883729004061647e-08,6.973366726908171e-09,0.00040400815825310477,True,2.6939379271750156e-05,2.693937928391669e-05,2.693937928448829e-05,4.8124084233676187e-11,4.812458233319605e-11,2.276321020354793e-13
16,D1,0.03125,4.328761281083061e-09,nonlinear_discretization,2.693937928391669e-05,1.878581844013418e-13,1.0883729112998761e-08,6.973367219099092e-09,0.0004040081621144311,True,2.6939379271750156e-05,2.693937928391669e-05,2.693937928448829e-05,4.8124084233676187e-11,4.812458233319605e-11,2.276321020354793e-13
16,D1,0.03125,4.328761281083061e-09,ordering,2.276321020354793e-13,1.3344159575131974e-20,1.0893711402491367e-16,5.862160677606061e-08,0.0004785665688222413,True,2.6939379271750156e-05,2.693937928391669e-05,2.693937928448829e-05,4.8124084233676187e-11,4.812458233319605e-11,2.276321020354793e-13
16,D1,0.125,4.328761281083061e-09,linear,0.00010775751708700062,7.514326842287289e-13,4.353491601624659e-08,6.973366726908171e-09,0.00040400815825310477,True,0.00010775751708700062,0.00010775751728166565,0.00010775751729287381,7.699853478735578e-10,7.699933174658764e-10,3.642113634527229e-12
16,D1,0.125,4.328761281083061e-09,nonlinear_discretization,0.00010775751728166565,7.514328977353302e-13,4.353491775924041e-08,6.973368695672263e-09,0.00040400817369840833,True,0.00010775751708700062,0.00010775751728166565,0.00010775751729287381,7.699853478735578e-10,7.699933174658764e-10,3.642113634527229e-12
16,D1,0.125,4.328761281083061e-09,ordering,3.642113634527229e-12,2.1350660131310657e-19,1.7429938295122288e-15,5.862161995415642e-08,0.0004785665699687817,True,0.00010775751708700062,0.00010775751728166565,0.00010775751729287381,7.699853478735578e-10,7.699933174658764e-10,3.642113634527229e-12
16,D1,0.5,4.328761281083061e-09,linear,0.0004310300683480025,3.0057307369149155e-12,1.7413966406498635e-07,6.973366726908171e-09,0.00040400815825310477,True,0.0004310300683480025,0.0004310300714626466,0.0004310300717740204,1.2319765574600213e-08,1.231989308807735e-08,5.827381827784821e-11
16,D1,0.5,4.328761281083061e-09,nonlinear_discretization,0.0004310300714626466,3.005734153021049e-12,1.7413969195288794e-07,6.973374601965627e-09,0.00040400822003431615,True,0.0004310300683480025,0.0004310300714626466,0.0004310300717740204,1.2319765574600213e-08,1.231989308807735e-08,5.827381827784821e-11
16,D1,0.5,4.328761281083061e-09,ordering,5.827381827784821e-11,3.4161061333503162e-18,2.7887901598698746e-14,5.8621628619947326e-08,0.00047856657454175866,True,0.0004310300683480025,0.0004310300714626466,0.0004310300717740204,1.2319765574600213e-08,1.231989308807735e-08,5.827381827784821e-11
16,D2,0.03125,4.328761281083061e-09,linear,0.001695197316110897,1.318896266158511e-05,0.00045564527286606494,0.00778019321776835,0.2687859805673839,False,0.001695197316110897,0.0016951973043643914,0.0016951973043625899,1.1597641114480557e-10,2.836577026050821e-11,1.1270958186405441e-10
16,D2,0.03125,4.328761281083061e-09,nonlinear_discretization,0.0016951973043643914,1.3188967094176823e-05,0.00045564536122949723,0.007780195886473511,0.2687860345556295,False,0.001695197316110897,0.0016951973043643914,0.0016951973043625899,1.1597641114480557e-10,2.836577026050821e-11,1.1270958186405441e-10
16,D2,0.03125,4.328761281083061e-09,ordering,1.1270958186405441e-10,4.4325917131691956e-12,8.836343227168667e-11,0.03932754997277518,0.7839921931239789,False,0.001695197316110897,0.0016951973043643914,0.0016951973043625899,1.1597641114480557e-10,2.836577026050821e-11,1.1270958186405441e-10
16,D2,0.125,4.328761281083061e-09,linear,0.006780789264443588,5.275585064634044e-05,0.0018225810914642598,0.00778019321776835,0.2687859805673839,False,0.006780789264443588,0.006780789076499494,0.006780789076470682,1.8556225605860503e-09,4.538523236327959e-10,1.803353291807027e-09
16,D2,0.125,4.328761281083061e-09,nonlinear_discretization,0.006780789076499494,5.2755921567803554e-05,0.0018225825052791604,0.00778020389258859,0.2687861965203684,False,0.006780789264443588,0.006780789076499494,0.006780789076470682,1.8556225605860503e-09,4.538523236327959e-10,1.803353291807027e-09
16,D2,0.125,4.328761281083061e-09,ordering,1.803353291807027e-09,7.092146311433562e-11,1.413814900738839e-09,0.0393275479832738,0.7839921923020108,False,0.006780789264443588,0.006780789076499494,0.006780789076470682,1.8556225605860503e-09,4.538523236327959e-10,1.803353291807027e-09
16,D2,0.5,4.328761281083061e-09,linear,0.027123157057774353,0.00021102340258536176,0.007290324365857039,0.00778019321776835,0.2687859805673839,False,0.027123157057774353,0.027123154050668858,0.027123154050208542,2.9689959834595476e-08,7.26163714386325e-09,2.8853651515762573e-08
16,D2,0.5,4.328761281083061e-09,nonlinear_discretization,0.027123154050668858,0.00021102453732849662,0.007290346986894452,0.007780235917042721,0.26878684437935685,False,0.027123157057774353,0.027123154050668858,0.027123154050208542,2.9689959834595476e-08,7.26163714386325e-09,2.8853651515762573e-08
16,D2,0.5,4.328761281083061e-09,ordering,2.8853651515762573e-08,1.1347431348605576e-09,2.262103741288992e-08,0.03932754002524271,0.7839921890140035,False,0.027123157057774353,0.027123154050668858,0.027123154050208542,2.9689959834595476e-08,7.26163714386325e-09,2.8853651515762573e-08
16,D3,0.03125,4.328761281083061e-09,linear,4.354213187301952e-05,2.7017110631389104e-08,1.2500155941235297e-06,0.000620482035886029,0.02870818539085107,True,4.354213187301952e-05,4.3542132230421204e-05,4.35421322303751e-05,1.0671211629405208e-11,1.0617326157077634e-11,1.0682549091040139e-12
16,D3,0.03125,4.328761281083061e-09,nonlinear_discretization,4.3542132230421204e-05,2.701711875473959e-08,1.250015842010611e-06,0.0006204822173559928,0.02870819084824866,True,4.354213187301952e-05,4.3542132230421204e-05,4.35421322303751e-05,1.0671211629405208e-11,1.0617326157077634e-11,1.0682549091040139e-12
16,D3,0.03125,4.328761281083061e-09,ordering,1.0682549091040139e-12,8.123350487220452e-15,2.4788708122950067e-13,0.007604318424367285,0.2320486235232123,False,4.354213187301952e-05,4.3542132230421204e-05,4.35421322303751e-05,1.0671211629405208e-11,1.0617326157077634e-11,1.0682549091040139e-12
16,D3,0.125,4.328761281083061e-09,linear,0.00017416852749207808,1.0806844252555642e-07,5.000062376494119e-06,0.000620482035886029,0.02870818539085107,True,0.00017416852749207808,0.00017416853321050243,0.00017416853320982798,1.7073938603092933e-10,1.6987721847271035e-10,1.7092078520886314e-11
16,D3,0.125,4.328761281083061e-09,nonlinear_discretization,0.00017416853321050243,1.0806857249915962e-07,5.0000663426874205e-06,0.0006204827617658495,0.028708207220441324,True,0.00017416852749207808,0.00017416853321050243,0.00017416853320982798,1.7073938603092933e-10,1.6987721847271035e-10,1.7092078520886314e-11
16,D3,0.125,4.328761281083061e-09,ordering,1.7092078520886314e-11,1.2997360320070854e-13,3.966193301809173e-12,0.007604318166563672,0.23204862398464488,False,0.00017416852749207808,0.00017416853321050243,0.00017416853320982798,1.7073938603092933e-10,1.6987721847271035e-10,1.7092078520886314e-11
16,D3,0.5,4.328761281083061e-09,linear,0.0006966741099683123,4.3227377010222566e-07,2.0000249505976476e-05,0.000620482035886029,0.02870818539085107,True,0.0006966741099683123,0.0006966742014631099,0.0006966742014562903,2.7318301739634113e-09,2.7180354929693255e-09,2.7347325474838516e-10
16,D3,0.5,4.328761281083061e-09,nonlinear_discretization,0.0006966742014631099,4.322758496795828e-07,2.000031296506944e-05,0.0006204849394045957,0.02870827270920336,True,0.0006966741099683123,0.0006966742014631099,0.0006966742014562903,2.7318301739634113e-09,2.7180354929693255e-09,2.7347325474838516e-10
16,D3,0.5,4.328761281083061e-09,ordering,2.7347325474838516e-10,2.0795773571388357e-12,6.345909296569913e-11,0.0076043171353344765,0.23204862583028824,False,0.0006966741099683123,0.0006966742014631099,0.0006966742014562903,2.7318301739634113e-09,2.7180354929693255e-09,2.7347325474838516e-10
16,D4_16,0.03125,4.328761281083061e-09,linear,0.031209289998236665,2.136327801209273e-05,0.004669789551309038,0.0006845166299297345,0.1496281892850777,False,0.031209289998236665,0.031209289998133705,0.031209289998133705,5.123368324978677e-09,1.8483226397324592e-30,5.123368324978677e-09
16,D4_16,0.03125,4.328761281083061e-09,nonlinear_discretization,0.031209289998133705,2.136328287484504e-05,0.0046697916920944715,0.0006845167857430448,0.14962825788006462,False,0.031209289998236665,0.031209289998133705,0.031209289998133705,5.123368324978677e-09,1.8483226397324592e-30,5.123368324978677e-09
16,D4_16,0.03125,4.328761281083061e-09,ordering,5.123368324978677e-09,4.8627523122101824e-12,2.1407854335913383e-09,0.0009491318999069661,0.4178472633236354,False,0.031209289998236665,0.031209289998133705,0.031209289998133705,5.123368324978677e-09,1.8483226397324592e-30,5.123368324978677e-09
16,D4_16,0.125,4.328761281083061e-09,linear,0.12483715999294666,8.545311204837092e-05,0.018679158205236152,0.0006845166299297345,0.1496281892850777,False,0.12483715999294666,0.12483715999129932,0.12483715999129932,8.197388881144097e-08,2.9573162235719347e-29,8.197388881144097e-08
16,D4_16,0.125,4.328761281083061e-09,nonlinear_discretization,0.12483715999129932,8.5453189852402e-05,0.018679192457801377,0.0006845172531829286,0.14962846366501165,False,0.12483715999294666,0.12483715999129932,0.12483715999129932,8.197388881144097e-08,2.9573162235719347e-29,8.197388881144097e-08
16,D4_16,0.125,4.328761281083061e-09,ordering,8.197388881144097e-08,7.780403107758794e-11,3.425256522395285e-08,0.000949131878524823,0.4178472647886905,False,0.12483715999294666,0.12483715999129932,0.12483715999129932,8.197388881144097e-08,2.9573162235719347e-29,8.197388881144097e-08
16,D4_16,0.5,4.328761281083061e-09,linear,0.49934863997178663,0.00034181244819348367,0.07471663282094461,0.0006845166299297345,0.1496281892850777,False,0.49934863997178663,0.4993486399454289,0.4993486399454289,1.3115819401360924e-06,4.7317059577150955e-28,1.3115819401360924e-06
16,D4_16,0.5,4.328761281083061e-09,nonlinear_discretization,0.4993486399454289,0.0003418136930576022,0.07471718086187853,0.000684519122941753,0.14962928680459403,False,0.49934863997178663,0.4993486399454289,0.4993486399454289,1.3115819401360924e-06,4.7317059577150955e-28,1.3115819401360924e-06
16,D4_16,0.5,4.328761281083061e-09,ordering,1.3115819401360924e-06,1.2448641185071937e-09,5.480409339198301e-07,0.0009491317929995469,0.4178472706501008,False,0.49934863997178663,0.4993486399454289,0.4993486399454289,1.3115819401360924e-06,4.7317059577150955e-28,1.3115819401360924e-06
16,D1,0.03125,9.006280202112794e-09,linear,2.6939919678310284e-05,8.421026822574247e-12,1.2197855580892758e-08,3.1258544654660335e-07,0.00045277995356138447,True,2.6939919678310284e-05,2.6939919703751596e-05,2.6939919706225546e-05,1.0012529558964024e-10,1.0012633233253341e-10,4.735857751900617e-13
16,D1,0.03125,9.006280202112794e-09,nonlinear_discretization,2.6939919703751596e-05,8.421028696147666e-12,1.219785584519028e-08,3.125855157977687e-07,0.0004527799629444193,True,2.6939919678310284e-05,2.6939919703751596e-05,2.6939919706225546e-05,1.0012529558964024e-10,1.0012633233253341e-10,4.735857751900617e-13
16,D1,0.03125,9.006280202112794e-09,ordering,4.735857751900617e-13,1.8735734198481475e-18,2.6429752136039534e-16,3.956143782182301e-06,0.0005580774068949309,True,2.6939919678310284e-05,2.6939919703751596e-05,2.6939919706225546e-05,1.0012529558964024e-10,1.0012633233253341e-10,4.735857751900617e-13
16,D1,0.125,9.006280202112794e-09,linear,0.00010775967871324114,3.368410729029699e-11,4.879142232357103e-08,3.1258544654660335e-07,0.00045277995356138447,True,0.00010775967871324114,0.00010775967912030233,0.00010775967916881744,1.6020047300176434e-09,1.6020213179039406e-09,7.577372411482162e-12
16,D1,0.125,9.006280202112794e-09,nonlinear_discretization,0.00010775967912030233,3.368413726747237e-11,4.879142655233143e-08,3.1258572355126987e-07,0.0004527799910935234,True,0.00010775967871324114,0.00010775967912030233,0.00010775967916881744,1.6020047300176434e-09,1.6020213179039406e-09,7.577372411482162e-12
16,D1,0.125,9.006280202112794e-09,ordering,7.577372411482162e-12,2.997717538637035e-17,4.22876039762979e-15,3.956143866037951e-06,0.0005580774136456398,True,0.00010775967871324114,0.00010775967912030233,0.00010775967916881744,1.6020047300176434e-09,1.6020213179039406e-09,7.577372411482162e-12
16,D1,0.5,9.006280202112794e-09,linear,0.00043103871485296454,1.3473642916118795e-10,1.9516568929428413e-07,3.1258544654660335e-07,0.00045277995356138447,True,0.00043103871485296454,0.0004310387213659607,0.000431038722713772,2.563207571761985e-08,2.5632341123801012e-08,1.2123795912395806e-10
16,D1,0.5,9.006280202112794e-09,nonlinear_discretization,0.0004310387213659607,1.3473690879603596e-10,1.9516575695445407e-07,3.125865545653416e-07,0.00045278010368992894,True,0.00043103871485296454,0.0004310387213659607,0.000431038722713772,2.563207571761985e-08,2.5632341123801012e-08,1.2123795912395806e-10
16,D1,0.5,9.006280202112794e-09,ordering,1.2123795912395806e-10,4.796348480186866e-16,6.76601699437602e-14,3.9561441934888615e-06,0.0005580774407014061,True,0.00043103871485296454,0.0004310387213659607,0.000431038722713772,2.563207571761985e-08,2.5632341123801012e-08,1.2123795912395806e-10
16,D2,0.03125,9.006280202112794e-09,linear,0.0016939344252757907,0.00013859025200139568,0.0004643422225428966,0.0818155944725143,0.2741205418664874,False,0.0016939344252757907,0.0016939344012341755,0.0016939344012264458,2.266118546620384e-10,5.901251501398832e-11,2.1938377092787841e-10
16,D2,0.03125,9.006280202112794e-09,nonlinear_discretization,0.0016939344012341755,0.00013859033594954017,0.0004643423996363902,0.0818156451917886,0.2741206503026783,False,0.0016939344252757907,0.0016939344012341755,0.0016939344012264458,2.266118546620384e-10,5.901251501398832e-11,2.1938377092787841e-10
16,D2,0.03125,9.006280202112794e-09,ordering,2.1938377092787841e-10,8.39481445078536e-11,1.7709349356495562e-10,0.38265430552495716,0.8072315140538561,False,0.0016939344252757907,0.0016939344012341755,0.0016939344012264458,2.266118546620384e-10,5.901251501398832e-11,2.1938377092787841e-10
16,D2,0.125,9.006280202112794e-09,linear,0.006775737701103163,0.0005543610080055827,0.0018573688901715865,0.0818155944725143,0.2741205418664874,False,0.006775737701103163,0.00677573731643732,0.006775737316313686,3.6257896328739348e-09,9.44200237906506e-10,3.51014029280098e-09
16,D2,0.125,9.006280202112794e-09,nonlinear_discretization,0.00677573731643732,0.0005543623511758805,0.0018573717236674517,0.08181579734961802,0.27412097561126486,False,0.006775737701103163,0.00677573731643732,0.006775737316313686,3.6257896328739348e-09,9.44200237906506e-10,3.51014029280098e-09
16,D2,0.125,9.006280202112794e-09,ordering,3.51014029280098e-09,1.3431702977213123e-09,2.8334958652263636e-09,0.38265430600481937,0.8072315146598669,False,0.006775737701103163,0.00677573731643732,0.006775737316313686,3.6257896328739348e-09,9.44200237906506e-10,3.51014029280098e-09
16,D2,0.5,9.006280202112794e-09,linear,0.02710295080441265,0.002217444032022331,0.007429475560686346,0.0818155944725143,0.2741205418664874,False,0.02710295080441265,0.027102944649759184,0.027102944647783962,5.8012631455933764e-08,1.51072036581964e-08,5.616224199387541e-08
16,D2,0.5,9.006280202112794e-09,nonlinear_discretization,0.027102944649759184,0.0022174655227461724,0.007429520896618153,0.08181640598103332,0.2741222768458174,False,0.02710295080441265,0.027102944649759184,0.027102944647783962,5.8012631455933764e-08,1.51072036581964e-08,5.616224199387541e-08
16,D2,0.5,9.006280202112794e-09,ordering,5.616224199387541e-08,2.1490723841591463e-08,4.5335931807521015e-08,0.3826543079233743,0.8072315170833988,False,0.02710295080441265,0.027102944649759184,0.027102944647783962,5.8012631455933764e-08,1.51072036581964e-08,5.616224199387541e-08
16,D3,0.03125,9.006280202112794e-09,linear,4.345825644031818e-05,2.906827751738824e-07,1.3444690398559707e-06,0.006688781349824308,0.03093702209849004,True,4.345825644031818e-05,4.345825717886166e-05,4.3458257178669626e-05,2.220236972713123e-11,2.2089943935841337e-11,2.227896016536624e-12
16,D3,0.03125,9.006280202112794e-09,nonlinear_discretization,4.345825717886166e-05,2.9068296266675596e-07,1.3444695855818211e-06,0.006688785550474072,0.030937034130208485,True,4.345825644031818e-05,4.345825717886166e-05,4.3458257178669626e-05,2.220236972713123e-11,2.2089943935841337e-11,2.227896016536624e-12
16,D3,0.03125,9.006280202112794e-09,ordering,2.227896016536624e-12,1.8749287356030995e-13,5.457258504013756e-13,0.08415692302003261,0.24495122139934242,False,4.345825644031818e-05,4.345825717886166e-05,4.3458257178669626e-05,2.220236972713123e-11,2.2089943935841337e-11,2.227896016536624e-12
16,D3,0.125,9.006280202112794e-09,linear,0.00017383302576127273,1.1627311006955295e-06,5.377876159423883e-06,0.006688781349824308,0.03093702209849004,True,0.00017383302576127273,0.00017383303757796835,0.00017383303757516555,3.5523791546330533e-10,3.534391027980362e-10,3.5646336163280095e-11
16,D3,0.125,9.006280202112794e-09,nonlinear_discretization,0.00017383303757796835,1.1627341005814944e-06,5.377884891037495e-06,0.006688798152422435,0.030937070225361404,True,0.00017383302576127273,0.00017383303757796835,0.00017383303757516555,3.5523791546330533e-10,3.534391027980362e-10,3.5646336163280095e-11
16,D3,0.125,9.006280202112794e-09,ordering,3.5646336163280095e-11,2.999885964919618e-12,8.731613612478743e-12,0.08415692292129176,0.24495122226539873,False,0.00017383302576127273,0.00017383303757796835,0.00017383303757516555,3.5523791546330533e-10,3.534391027980362e-10,3.5646336163280095e-11
16,D3,0.5,9.006280202112794e-09,linear,0.0006953321030450909,4.650924402782118e-06,2.151150463769553e-05,0.006688781349824308,0.03093702209849004,True,0.0006953321030450909,0.0006953322921122281,0.0006953322920846392,5.683806636482037e-09,5.655025633541367e-09,5.703413721288149e-10
16,D3,0.5,9.006280202112794e-09,nonlinear_discretization,0.0006953322921122281,4.650972400956785e-06,2.1511644343513717e-05,0.0066888485602019316,0.030937214605936486,True,0.0006953321030450909,0.0006953322921122281,0.0006953322920846392,5.683806636482037e-09,5.655025633541367e-09,5.703413721288149e-10
16,D3,0.5,9.006280202112794e-09,ordering,5.703413721288149e-10,4.799817466765404e-11,1.3970581818704154e-10,0.08415692252606458,0.2449512257292255,False,0.0006953321030450909,0.0006953322921122281,0.0006953322920846392,5.683806636482037e-09,5.655025633541367e-09,5.703413721288149e-10
16,D4_16,0.03125,9.006280202112794e-09,linear,0.031164911009170522,0.00032600699006631983,0.005006727432310361,0.01046070659307802,0.16065271069880777,False,0.031164911009170522,0.031164911008813773,0.031164911008813773,7.110449122061461e-09,3.845834984357387e-30,7.110449122061461e-09
16,D4_16,0.03125,9.006280202112794e-09,nonlinear_discretization,0.031164911008813773,0.0003260070585223486,0.005006729651835731,0.010460708789771622,0.16065278191937638,False,0.031164911009170522,0.031164911008813773,0.031164911008813773,7.110449122061461e-09,3.845834984357387e-30,7.110449122061461e-09
16,D4_16,0.03125,9.006280202112794e-09,ordering,7.110449122061461e-09,6.845602878802585e-11,2.219525369859406e-09,0.009627525295923794,0.31214981385253504,False,0.031164911009170522,0.031164911008813773,0.031164911008813773,7.110449122061461e-09,3.845834984357387e-30,7.110449122061461e-09
16,D4_16,0.125,9.006280202112794e-09,linear,0.12465964403668209,0.0013040279602652793,0.020026909729241444,0.01046070659307802,0.16065271069880777,False,0.12465964403668209,0.12465964403097407,0.12465964403097407,1.1376717559940087e-07,6.153335974971819e-29,1.1376717559940087e-07
16,D4_16,0.125,9.006280202112794e-09,nonlinear_discretization,0.12465964403097407,0.0013040290555616572,0.020026945241655075,0.010460715379851769,0.1606529955811441,False,0.12465964403668209,0.12465964403097407,0.12465964403097407,1.1376717559940087e-07,6.153335974971819e-29,1.1376717559940087e-07
16,D4_16,0.125,9.006280202112794e-09,ordering,1.1376717559940087e-07,1.0952963778376084e-09,3.551241362968997e-08,0.009627525444548143,0.31214991004731407,False,0.12465964403668209,0.12465964403097407,0.12465964403097407,1.1376717559940087e-07,6.153335974971819e-29,1.1376717559940087e-07
16,D4_16,0.5,9.006280202112794e-09,linear,0.49863857614672835,0.005216111841061117,0.08010763891696578,0.01046070659307802,0.16065271069880777,False,0.49863857614672835,0.49863857605539863,0.49863857605539863,1.8202741469587055e-06,9.84533755995491e-28,1.8202741469587055e-06
16,D4_16,0.5,9.006280202112794e-09,nonlinear_discretization,0.49863857605539863,0.005216129365797865,0.08010820711607743,0.010460741740162427,0.16065385022914358,False,0.49863857614672835,0.49863857605539863,0.49863857605539863,1.8202741469587055e-06,9.84533755995491e-28,1.8202741469587055e-06
16,D4_16,0.5,9.006280202112794e-09,ordering,1.8202741469587055e-06,1.7524736748077474e-08,5.681991116497264e-07,0.009627526039062641,0.31215029483282364,False,0.49863857614672835,0.49863857605539863,0.49863857605539863,1.8202741469587055e-06,9.84533755995491e-28,1.8202741469587055e-06
16,D1,0.03125,1.873817422860383e-08,linear,2.6942552565561423e-05,9.429694911809596e-11,9.778073222478e-09,3.4999263298692954e-06,0.000362923045197156,True,2.6942552565561423e-05,2.6942552619044005e-05,2.694255262975142e-05,2.0831695557453563e-10,2.0831911441789328e-10,9.852457594075498e-13
16,D1,0.03125,1.873817422860383e-08,nonlinear_discretization,2.6942552619044005e-05,9.429696006172116e-11,9.778074281050335e-09,3.499926729105413e-06,0.0003629230837667113,True,2.6942552565561423e-05,2.6942552619044005e-05,2.694255262975142e-05,2.0831695557453563e-10,2.0831911441789328e-10,9.852457594075498e-13
16,D1,0.03125,1.873817422860383e-08,ordering,9.852457594075498e-13,1.0943625191988135e-17,1.058572335263984e-15,1.1107508037962812e-05,0.001074424655124146,True,2.6942552565561423e-05,2.6942552619044005e-05,2.694255262975142e-05,2.0831695557453563e-10,2.0831911441789328e-10,9.852457594075498e-13
16,D1,0.125,1.873817422860383e-08,linear,0.00010777021026224569,3.7718779647238383e-10,3.9112292889912e-08,3.4999263298692954e-06,0.000362923045197156,True,0.00010777021026224569,0.00010777021111796803,0.0001077702113279416,3.33307129171929e-09,3.3331058332130728e-09,1.576393218668985e-11
16,D1,0.125,1.873817422860383e-08,nonlinear_discretization,0.00010777021111796803,3.771879715703911e-10,3.911230982707022e-08,3.4999279268137602e-06,0.0003629231994753809,True,0.00010777021026224569,0.00010777021111796803,0.0001077702113279416,3.33307129171929e-09,3.3331058332130728e-09,1.576393218668985e-11
16,D1,0.125,1.873817422860383e-08,ordering,1.576393218668985e-11,1.7509800726743842e-16,1.6937158227009328e-14,1.1107508278631205e-05,0.0010744247073905889,True,0.00010777021026224569,0.00010777021111796803,0.0001077702113279416,3.33307129171929e-09,3.3331058332130728e-09,1.576393218668985e-11
16,D1,0.5,1.873817422860383e-08,linear,0.00043108084104898276,1.5087511858895353e-09,1.56449171559648e-07,3.4999263298692954e-06,0.000362923045197156,True,0.00043108084104898276,0.00043108085474060916,0.00043108086057414035,5.3329140829218665e-08,5.3329693493123054e-08,2.522229173018558e-10
16,D1,0.5,1.873817422860383e-08,nonlinear_discretization,0.00043108085474060916,1.508753987457904e-09,1.5644944255423485e-07,3.4999327176470283e-06,0.000362923662310111,True,0.00043108084104898276,0.00043108085474060916,0.00043108086057414035,5.3329140829218665e-08,5.3329693493123054e-08,2.522229173018558e-10
16,D1,0.5,1.873817422860383e-08,ordering,2.522229173018558e-10,2.8015683685417e-15,2.7099458684323204e-13,1.1107509176847851e-05,0.0010744249164278384,True,0.00043108084104898276,0.00043108085474060916,0.00043108086057414035,5.3329140829218665e-08,5.3329693493123054e-08,2.522229173018558e-10
16,D2,0.03125,1.873817422860383e-08,linear,0.001686809775000692,0.00013473811872667302,0.0004374433062819947,0.0798774827627601,0.25933173542453253,False,0.001686809775000692,0.0016868097258624676,0.001686809725825007,4.057737859635922e-10,1.2276053325037034e-10,3.882621836930482e-10
16,D2,0.03125,1.873817422860383e-08,nonlinear_discretization,0.0016868097258624676,0.00013473823980672742,0.0004374436072221815,0.07987755687016543,0.25933192138699346,False,0.001686809775000692,0.0016868097258624676,0.001686809725825007,4.057737859635922e-10,1.2276053325037034e-10,3.882621836930482e-10
16,D2,0.03125,1.873817422860383e-08,ordering,3.882621836930482e-10,1.2108005440564764e-10,3.00940186797034e-10,0.3118512682692038,0.7750952820966744,False,0.001686809775000692,0.0016868097258624676,0.001686809725825007,4.057737859635922e-10,1.2276053325037034e-10,3.882621836930482e-10
16,D2,0.125,1.873817422860383e-08,linear,0.006747239100002768,0.0005389524749066921,0.0017497732251279788,0.0798774827627601,0.25933173542453253,False,0.006747239100002768,0.006747238313791185,0.006747238313192011,6.492380459293781e-09,1.9641685219751546e-09,6.212194822942073e-09
16,D2,0.125,1.873817422860383e-08,nonlinear_discretization,0.006747238313791185,0.000538954412187551,0.001749778040170899,0.07987777919240555,0.259332479274431,False,0.006747239100002768,0.006747238313791185,0.006747238313192011,6.492380459293781e-09,1.9641685219751546e-09,6.212194822942073e-09
16,D2,0.125,1.873817422860383e-08,ordering,6.212194822942073e-09,1.937280858905439e-09,4.8150429201166975e-09,0.31185127223488296,0.7750952855397266,False,0.006747239100002768,0.006747238313791185,0.006747238313192011,6.492380459293781e-09,1.9641685219751546e-09,6.212194822942073e-09
16,D2,0.5,1.873817422860383e-08,linear,0.02698895640001107,0.0021558098996267683,0.006999092900511915,0.0798774827627601,0.25933173542453253,False,0.02698895640001107,0.026988943820625905,0.02698894381105187,1.0387807991658378e-07,3.14266957096328e-08,9.939510973347526e-08
16,D2,0.5,1.873817422860383e-08,nonlinear_discretization,0.026988943820625905,0.002155840896119769,0.0069991699411942445,0.07987866848172841,0.25933471082500203,False,0.02698895640001107,0.026988943820625905,0.02698894381105187,1.0387807991658378e-07,3.14266957096328e-08,9.939510973347526e-08
16,D2,0.5,1.873817422860383e-08,ordering,9.939510973347526e-08,3.0996493000856195e-08,7.704068232883903e-08,0.3118512880962884,0.7750952993102085,False,0.02698895640001107,0.026988943820625905,0.02698894381105187,1.0387807991658378e-07,3.14266957096328e-08,9.939510973347526e-08
16,D3,0.03125,1.873817422860383e-08,linear,4.328270532992624e-05,3.406161230417734e-07,1.370139113002715e-06,0.00786956638790013,0.0316555793488117,True,4.328270532992624e-05,4.328270684452629e-05,4.328270684390579e-05,4.61918481448836e-11,4.595909997894598e-11,4.632563058032189e-12
16,D3,0.03125,1.873817422860383e-08,nonlinear_discretization,4.328270684452629e-05,3.4061654048928057e-07,1.370140211927082e-06,0.007869575757190805,0.031655603630537626,True,4.328270532992624e-05,4.328270684452629e-05,4.328270684390579e-05,4.61918481448836e-11,4.595909997894598e-11,4.632563058032189e-12
16,D3,0.03125,1.873817422860383e-08,ordering,4.632563058032189e-12,4.1744750715354354e-13,1.0989243671118811e-12,0.09011156500714015,0.23721735750720252,False,4.328270532992624e-05,4.328270684452629e-05,4.328270684390579e-05,4.61918481448836e-11,4.595909997894598e-11,4.632563058032189e-12
16,D3,0.125,1.873817422860383e-08,linear,0.00017313082131970497,1.3624644921670936e-06,5.48055645201086e-06,0.00786956638790013,0.0316555793488117,True,0.00017313082131970497,0.0001731308455533069,0.00017313084554454992,7.390695695801219e-10,7.353455989040104e-10,7.412100852105813e-11
16,D3,0.125,1.873817422860383e-08,nonlinear_discretization,0.0001731308455533069,1.3624711713271879e-06,5.480574034800829e-06,0.007869603865058718,0.03165567647570556,True,0.00017313082131970497,0.0001731308455533069,0.00017313084554454992,7.390695695801219e-10,7.353455989040104e-10,7.412100852105813e-11
16,D3,0.125,1.873817422860383e-08,ordering,7.412100852105813e-11,6.679160094339794e-12,1.7582789968759037e-11,0.09011156523109387,0.23721736009249905,False,0.00017313082131970497,0.0001731308455533069,0.00017313084554454992,7.390695695801219e-10,7.353455989040104e-10,7.412100852105813e-11
16,D3,0.5,1.873817422860383e-08,linear,0.0006925232852788199,5.449857968668374e-06,2.192222580804344e-05,0.00786956638790013,0.0316555793488117,True,0.0006925232852788199,0.0006925236730165342,0.0006925236729513809,1.1825113066048874e-08,1.1765529533880146e-08,1.1859361102590196e-09
16,D3,0.5,1.873817422860383e-08,nonlinear_discretization,0.0006925236730165342,5.449964835228595e-06,2.1922507132689017e-05,0.00786971629646872,0.031655967856228956,True,0.0006925232852788199,0.0006925236730165342,0.0006925236729513809,1.1825113066048874e-08,1.1765529533880146e-08,1.1859361102590196e-09
16,D3,0.5,1.873817422860383e-08,ordering,1.1859361102590196e-09,1.0686656022068833e-10,2.813246455763889e-10,0.0901115661258916,0.2372173704323287,False,0.0006925232852788199,0.0006925236730165342,0.0006925236729513809,1.1825113066048874e-08,1.1765529533880146e-08,1.1859361102590196e-09
16,D4_16,0.03125,1.873817422860383e-08,linear,0.03106559655587758,0.0008779467568317487,0.006376330405990039,0.028261062209205896,0.20525375698229248,False,0.03106559655587758,0.031065596555275465,0.031065596555275465,7.919848662313814e-09,8.002713650005383e-30,7.919848662313814e-09
16,D4_16,0.03125,1.873817422860383e-08,nonlinear_discretization,0.031065596555275465,0.0008779468990997678,0.006376332936152567,0.028261066789354077,0.205253838432076,False,0.03106559655587758,0.031065596555275465,0.031065596555275465,7.919848662313814e-09,8.002713650005383e-30,7.919848662313814e-09
16,D4_16,0.03125,1.873817422860383e-08,ordering,7.919848662313814e-09,1.4226801912382513e-10,2.5301625280534994e-09,0.017963476979149875,0.3194710702103622,False,0.03106559655587758,0.031065596555275465,0.031065596555275465,7.919848662313814e-09,8.002713650005383e-30,7.919848662313814e-09
16,D4_16,0.125,1.873817422860383e-08,linear,0.12426238622351032,0.003511787027326995,0.025505321623960155,0.028261062209205896,0.20525375698229248,False,0.12426238622351032,0.12426238621387642,0.12426238621387642,1.2671754919991144e-07,1.2804341840008613e-28,1.2671754919991144e-07
16,D4_16,0.125,1.873817422860383e-08,nonlinear_discretization,0.12426238621387642,0.0035117893036147973,0.02550536210656592,0.02826108052979458,0.20525408278146945,False,0.12426238622351032,0.12426238621387642,0.12426238621387642,1.2671754919991144e-07,1.2804341840008613e-28,1.2671754919991144e-07
16,D4_16,0.125,1.873817422860383e-08,ordering,1.2671754919991144e-07,2.276287802349725e-09,4.0482605763339146e-08,0.017963477172042056,0.31947118626381577,False,0.12426238622351032,0.12426238621387642,0.12426238621387642,1.2671754919991144e-07,1.2804341840008613e-28,1.2671754919991144e-07
16,D4_16,0.5,1.873817422860383e-08,linear,0.4970495448940413,0.01404714810930798,0.10202128649584062,0.028261062209205896,0.20525375698229248,False,0.4970495448940413,0.4970495447398952,0.4970495447398952,2.027478905781256e-06,2.048694694401378e-27,2.027478905781256e-06
16,D4_16,0.5,1.873817422860383e-08,nonlinear_discretization,0.4970495447398952,0.014047184529880585,0.10202193421787298,0.028261135491496007,0.20525506017968653,False,0.4970495448940413,0.4970495447398952,0.4970495447398952,2.027478905781256e-06,2.048694694401378e-27,2.027478905781256e-06
16,D4_16,0.5,1.873817422860383e-08,ordering,2.027478905781256e-06,3.6420572605209496e-08,6.477220323564347e-07,0.017963477943646187,0.31947165048646736,False,0.4970495448940413,0.4970495447398952,0.4970495447398952,2.027478905781256e-06,2.048694694401378e-27,2.027478905781256e-06
16,D1,0.03125,3.898603702549072e-08,linear,2.6954567583161192e-05,2.939355110214222e-10,1.0142355061091639e-08,1.0904849803824968e-05,0.00037627593281918114,True,2.6954567583161192e-05,2.6954567696782415e-05,2.6954567743102043e-05,4.3341540031868945e-10,4.3341990022909316e-10,2.0494933940037317e-12
16,D1,0.03125,3.898603702549072e-08,nonlinear_discretization,2.6954567696782415e-05,2.9393552831620475e-10,1.0142356351053083e-08,1.0904850399485057e-05,0.0003762759790899478,True,2.6954567583161192e-05,2.6954567696782415e-05,2.6954567743102043e-05,4.3341540031868945e-10,4.3341990022909316e-10,2.0494933940037317e-12
16,D1,0.03125,3.898603702549072e-08,ordering,2.0494933940037317e-12,1.7294782562519888e-17,1.2899614435098065e-15,8.438564678041796e-06,0.0006294050262781465,True,2.6954567583161192e-05,2.6954567696782415e-05,2.6954567743102043e-05,4.3341540031868945e-10,4.3341990022909316e-10,2.0494933940037317e-12
16,D1,0.125,3.898603702549072e-08,linear,0.00010781827033264477,1.1757420440856888e-09,4.0569420244366556e-08,1.0904849803824968e-05,0.00037627593281918114,True,0.00010781827033264477,0.0001078182721505904,0.0001078182730589575,6.934646416048518e-09,6.934718414615538e-09,3.2791894457290787e-11
16,D1,0.125,3.898603702549072e-08,nonlinear_discretization,0.0001078182721505904,1.1757423208022135e-09,4.056944088375114e-08,1.0904852186464717e-05,0.00037627611790223804,True,0.00010781827033264477,0.0001078182721505904,0.0001078182730589575,6.934646416048518e-09,6.934718414615538e-09,3.2791894457290787e-11
16,D1,0.125,3.898603702549072e-08,ordering,3.2791894457290787e-11,2.767165248314355e-16,2.0639384589848762e-14,8.438564755441012e-06,0.0006294050688876837,True,0.00010781827033264477,0.0001078182721505904,0.0001078182730589575,6.934646416048518e-09,6.934718414615538e-09,3.2791894457290787e-11
16,D1,0.5,3.898603702549072e-08,linear,0.0004312730813305791,4.702968176342755e-09,1.6227768097746622e-07,1.0904849803824968e-05,0.00037627593281918114,True,0.0004312730813305791,0.00043127311041797194,0.00043127313565613707,1.1095434335754273e-07,1.1095549533465082e-07,5.246703211234863e-10
16,D1,0.5,3.898603702549072e-08,nonlinear_discretization,0.00043127311041797194,4.702972603807511e-09,1.6227801120771522e-07,1.0904859334377666e-05,0.00037627667315136374,True,0.0004312730813305791,0.00043127311041797194,0.00043127313565613707,1.1095434335754273e-07,1.1095549533465082e-07,5.246703211234863e-10
16,D1,0.5,3.898603702549072e-08,ordering,5.246703211234863e-10,4.4274647564103384e-15,3.30230249010919e-13,8.43856528215609e-06,0.000629405239282052,True,0.0004312730813305791,0.00043127311041797194,0.00043127313565613707,1.1095434335754273e-07,1.1095549533465082e-07,5.246703211234863e-10
16,D2,0.03125,3.898603702549072e-08,linear,0.0016837097586782188,0.0001467200629045092,0.00040471518404089775,0.08714094703572334,0.24037111025514027,False,0.0016837097586782188,0.001683709659406971,0.0016837096592903242,7.426904665409786e-10,2.553293350036821e-10,7.012214150015215e-10
16,D2,0.03125,3.898603702549072e-08,nonlinear_discretization,0.001683709659406971,0.00014672027484686543,0.000404715696043444,0.08714107805174832,0.24037142851932752,False,0.0016837097586782188,0.001683709659406971,0.0016837096592903242,7.426904665409786e-10,2.553293350036821e-10,7.012214150015215e-10
16,D2,0.03125,3.898603702549072e-08,ordering,7.012214150015215e-10,2.119423562525703e-10,5.120025462668352e-10,0.3022474096175606,0.73015817160365,False,0.0016837097586782188,0.001683709659406971,0.0016837096592903242,7.426904665409786e-10,2.553293350036821e-10,7.012214150015215e-10
16,D2,0.125,3.898603702549072e-08,linear,0.006734839034712875,0.0005868802516180368,0.001618860736163591,0.08714094703572334,0.24037111025514027,False,0.006734839034712875,0.0067348374463729165,0.006734837444507432,1.1883047116201378e-08,4.085269316640852e-09,1.1219542297845813e-08
16,D2,0.125,3.898603702549072e-08,nonlinear_discretization,0.0067348374463729165,0.0005868836426956937,0.001618868928204165,0.08714147109990948,0.24037238331208957,False,0.006734839034712875,0.0067348374463729165,0.006734837444507432,1.1883047116201378e-08,4.085269316640852e-09,1.1219542297845813e-08
16,D2,0.125,3.898603702549072e-08,ordering,1.1219542297845813e-08,3.3910776569322354e-09,8.19204057411572e-09,0.30224741499333113,0.7301581790630279,False,0.006734839034712875,0.0067348374463729165,0.006734837444507432,1.1883047116201378e-08,4.085269316640852e-09,1.1219542297845813e-08
16,D2,0.5,3.898603702549072e-08,linear,0.0269393561388515,0.002347521006472147,0.006475442944654364,0.08714094703572334,0.24037111025514027,False,0.0269393561388515,0.026939330725412804,0.026939330695620104,1.901287315572129e-07,6.536430628749495e-08,1.7951265486511653e-07
16,D2,0.5,3.898603702549072e-08,nonlinear_discretization,0.026939330725412804,0.002347575263711898,0.006475574017292914,0.08714304329384653,0.24037620248613975,False,0.0269393561388515,0.026939330725412804,0.026939330695620104,1.901287315572129e-07,6.536430628749495e-08,1.7951265486511653e-07
16,D2,0.5,3.898603702549072e-08,ordering,1.7951265486511653e-07,5.425723975108181e-08,1.310726385500529e-07,0.3022474364932656,0.7301582088936247,False,0.0269393561388515,0.026939330725412804,0.026939330695620104,1.901287315572129e-07,6.536430628749495e-08,1.7951265486511653e-07
16,D3,0.03125,3.898603702549072e-08,linear,4.292852489239982e-05,4.6797287294691985e-07,1.3916816218208296e-06,0.010901210188793862,0.03241857541830459,False,4.292852489239982e-05,4.292852795936709e-05,4.2928527958846326e-05,9.6101170963416e-11,9.561875983372714e-11,9.657428416535637e-12
16,D3,0.03125,3.898603702549072e-08,nonlinear_discretization,4.292852795936709e-05,4.679738366059549e-07,1.3916837873346552e-06,0.010901231857959437,0.032418623546838554,False,4.292852489239982e-05,4.292852795936709e-05,4.2928527958846326e-05,9.6101170963416e-11,9.561875983372714e-11,9.657428416535637e-12
16,D3,0.03125,3.898603702549072e-08,ordering,9.657428416535637e-12,9.636590350460871e-13,2.165513825466134e-12,0.09978422758962328,0.2242329667966577,False,4.292852489239982e-05,4.292852795936709e-05,4.2928527958846326e-05,9.6101170963416e-11,9.561875983372714e-11,9.657428416535637e-12
16,D3,0.125,3.898603702549072e-08,linear,0.00017171409956959929,1.8718914917876794e-06,5.566726487283319e-06,0.010901210188793862,0.03241857541830459,False,0.00017171409956959929,0.0001717141486410845,0.00017171414863786195,1.5376187322265442e-09,1.5299001540557967e-09,1.545188530836368e-10
16,D3,0.125,3.898603702549072e-08,nonlinear_discretization,0.0001717141486410845,1.871906910332117e-06,5.566761135504978e-06,0.010901296865436299,0.032418767932400123,False,0.00017171409956959929,0.0001717141486410845,0.00017171414863786195,1.5376187322265442e-09,1.5299001540557967e-09,1.545188530836368e-10
16,D3,0.125,3.898603702549072e-08,ordering,1.545188530836368e-10,1.5418544437706544e-11,3.4648221659922436e-11,0.09978422781432962,0.22423297201907333,False,0.00017171409956959929,0.0001717141486410845,0.00017171414863786195,1.5376187322265442e-09,1.5299001540557967e-09,1.545188530836368e-10
16,D3,0.5,3.898603702549072e-08,linear,0.0006868563982783971,7.487565967150718e-06,2.2266905949133274e-05,0.010901210188793862,0.03241857541830459,False,0.0006868563982783971,0.0006868571834225213,0.0006868571836980713,2.460189951158502e-08,2.4478402254727135e-08,2.4723015481535314e-09
16,D3,0.5,3.898603702549072e-08,nonlinear_discretization,0.0006868571834225213,7.487812663853839e-06,2.226746032070878e-05,0.010901556895049168,0.03241934547405165,False,0.0006868563982783971,0.0006868571834225213,0.0006868571836980713,2.460189951158502e-08,2.4478402254727135e-08,2.4723015481535314e-09
16,D3,0.5,3.898603702549072e-08,ordering,2.4723015481535314e-09,2.4669670312127373e-10,5.543715755045236e-10,0.09978422871009492,0.22423299290434973,False,0.0006868563982783971,0.0006868571834225213,0.0006868571836980713,2.460189951158502e-08,2.4478402254727135e-08,2.4723015481535314e-09
16,D4_16,0.03125,3.898603702549072e-08,linear,0.030832354956927203,0.0018955729904864783,0.0061745022873433905,0.06147999376416734,0.20026048272891156,False,0.030832354956927203,0.030832354964377934,0.030832354964377934,8.512521190896946e-09,1.6655393500398385e-29,8.512521190896946e-09
16,D4_16,0.03125,3.898603702549072e-08,nonlinear_discretization,0.030832354964377934,0.0018955733601225902,0.006174505284810731,0.06148000573788914,0.2002605798987598,False,0.030832354956927203,0.030832354964377934,0.030832354964377934,8.512521190896946e-09,1.6655393500398385e-29,8.512521190896946e-09
16,D4_16,0.03125,3.898603702549072e-08,ordering,8.512521190896946e-09,3.69636111900677e-10,2.997467340616233e-09,0.0434226363272911,0.35212450852065325,False,0.030832354956927203,0.030832354964377934,0.030832354964377934,8.512521190896946e-09,1.6655393500398385e-29,8.512521190896946e-09
16,D4_16,0.125,3.898603702549072e-08,linear,0.12332941982770881,0.007582291961945913,0.024698009149373562,0.06147999376416734,0.20026048272891156,False,0.12332941982770881,0.12332941994692032,0.12332941994692032,1.3620027282998728e-07,2.6648629600637416e-28,1.3620027282998728e-07
16,D4_16,0.125,3.898603702549072e-08,nonlinear_discretization,0.12332941994692032,0.007582297876123676,0.024698057108860347,0.06148004165905441,0.20026087140838034,False,0.12332941982770881,0.12332941994692032,0.12332941994692032,1.3620027282998728e-07,2.6648629600637416e-28,1.3620027282998728e-07
16,D4_16,0.125,3.898603702549072e-08,ordering,1.3620027282998728e-07,5.9141777629749645e-09,4.795948678325918e-08,0.043422657239147885,0.3521247482604155,False,0.12332941982770881,0.12332941994692032,0.12332941994692032,1.3620027282998728e-07,2.6648629600637416e-28,1.3620027282998728e-07
16,D4_16,0.5,3.898603702549072e-08,linear,0.49331767931083526,0.030329167847783653,0.09879203659749425,0.06147999376416734,0.20026048272891156,False,0.49331767931083526,0.4933176812182092,0.4933176812182092,2.1792001269204873e-06,4.2637807361019866e-27,2.1792001269204873e-06
16,D4_16,0.5,3.898603702549072e-08,nonlinear_discretization,0.4933176812182092,0.030329262474626105,0.09879280394988013,0.06148018534371275,0.20026203744799717,False,0.49331767931083526,0.4933176812182092,0.4933176812182092,2.1792001269204873e-06,4.2637807361019866e-27,2.1792001269204873e-06
16,D4_16,0.5,3.898603702549072e-08,ordering,2.1792001269204873e-06,9.462684245171248e-08,7.673523858865032e-07,0.04342274088678279,0.3521257072295048,False,0.49331767931083526,0.4933176812182092,0.4933176812182092,2.1792001269204873e-06,4.2637807361019866e-27,2.1792001269204873e-06
16,D1,0.03125,8.111308307896873e-08,linear,2.7007901304600385e-05,3.9633415807382365e-10,1.0083609056913385e-08,1.4674748459863267e-05,0.0003733577423580038,True,2.7007901304600385e-05,2.7007901550814672e-05,2.7007901750820703e-05,9.017409504939371e-10,9.017503520875299e-10,4.262257824638025e-12
16,D1,0.03125,8.111308307896873e-08,nonlinear_discretization,2.7007901550814672e-05,3.9633417405297674e-10,1.0083610583417776e-08,1.4674748917730027e-05,0.0003733577954749917,True,2.7007901304600385e-05,2.7007901550814672e-05,2.7007901750820703e-05,9.017409504939371e-10,9.017503520875299e-10,4.262257824638025e-12
16,D1,0.03125,8.111308307896873e-08,ordering,4.262257824638025e-12,1.5979153097149778e-17,1.52650439153518e-15,3.74898792015399e-06,0.00035814454552964996,True,2.7007901304600385e-05,2.7007901550814672e-05,2.7007901750820703e-05,9.017409504939371e-10,9.017503520875299e-10,4.262257824638025e-12
16,D1,0.125,8.111308307896873e-08,linear,0.00010803160521840154,1.5853366322952946e-09,4.033443622765354e-08,1.4674748459863267e-05,0.0003733577423580038,True,0.00010803160521840154,0.00010803160915784883,0.00010803161308050551,1.4427855255408034e-08,1.4428005680910624e-08,6.819612582766972e-11
16,D1,0.125,8.111308307896873e-08,nonlinear_discretization,0.00010803160915784883,1.585336887961758e-09,4.033446065172558e-08,1.4674750291327843e-05,0.0003733579548259016,True,0.00010803160521840154,0.00010803160915784883,0.00010803161308050551,1.4427855255408034e-08,1.4428005680910624e-08,6.819612582766972e-11
16,D1,0.125,8.111308307896873e-08,ordering,6.819612582766972e-11,2.556664633857781e-16,2.442407204330344e-14,3.7489880881480317e-06,0.00035814456828563244,True,0.00010803160521840154,0.00010803160915784883,0.00010803161308050551,1.4427855255408034e-08,1.4428005680910624e-08,6.819612582766972e-11
16,D1,0.5,8.111308307896873e-08,linear,0.00043212642087360616,6.341346529181178e-09,1.6133774491061416e-07,1.4674748459863267e-05,0.0003733577423580038,True,0.00043212642087360616,0.0004321264839059445,0.0004321265929123158,2.308456871268448e-07,2.30848093935213e-07,1.0911380537849971e-09
16,D1,0.5,8.111308307896873e-08,nonlinear_discretization,0.0004321264839059445,6.3413506198455465e-09,1.6133813569588063e-07,1.467475578568285e-05,0.0003733585922287444,True,0.00043212642087360616,0.0004321264839059445,0.0004321265929123158,2.308456871268448e-07,2.30848093935213e-07,1.0911380537849971e-09
16,D1,0.5,8.111308307896873e-08,ordering,1.0911380537849971e-09,4.090664367786202e-15,3.907852664768915e-13,3.7489888228132913e-06,0.00035814465925857413,True,0.00043212642087360616,0.0004321264839059445,0.0004321265929123158,2.308456871268448e-07,2.30848093935213e-07,1.0911380537849971e-09
16,D2,0.03125,8.111308307896873e-08,linear,0.0016869035674973295,0.00016013691815284974,0.00034653997789369954,0.09492950352249656,0.20542963129055575,False,0.0016869035674973295,0.0016869033708064123,0.0016869033700884887,1.351953181784301e-09,5.308735247822115e-10,1.253027820948138e-09
16,D2,0.03125,8.111308307896873e-08,nonlinear_discretization,0.0016869033708064123,0.00016013727521348685,0.0003465406865729643,0.09492972625748822,0.20543007535002017,False,0.0016869035674973295,0.0016869033708064123,0.0016869033700884887,1.351953181784301e-09,5.308735247822115e-10,1.253027820948138e-09
16,D2,0.03125,8.111308307896873e-08,ordering,1.253027820948138e-09,3.5706063709741844e-10,7.08679264734477e-10,0.2849582675883754,0.5655734476815011,False,0.0016869035674973295,0.0016869033708064123,0.0016869033700884887,1.351953181784301e-09,5.308735247822115e-10,1.253027820948138e-09
16,D2,0.125,8.111308307896873e-08,linear,0.006747614269989318,0.000640547672611399,0.0013861599115747982,0.09492950352249656,0.20542963129055575,False,0.006747614269989318,0.006747611122934649,0.006747611111451595,2.1631249856946684e-08,8.493976208595039e-09,2.0048444125656227e-08
16,D2,0.125,8.111308307896873e-08,nonlinear_discretization,0.006747611122934649,0.0006405533855814291,0.0013861712504431227,0.09493039446275049,0.20543140752904765,False,0.006747614269989318,0.006747611122934649,0.006747611111451595,2.1631249856946684e-08,8.493976208595039e-09,2.0048444125656227e-08
16,D2,0.125,8.111308307896873e-08,ordering,2.0048444125656227e-08,5.712970030149347e-09,1.1338868324450978e-08,0.28495827378636296,0.5655734805844856,False,0.006747614269989318,0.006747611122934649,0.006747611111451595,2.1631249856946684e-08,8.493976208595039e-09,2.0048444125656227e-08
16,D2,0.5,8.111308307896873e-08,linear,0.026990457079957272,0.002562190690445596,0.005544639646299193,0.09492950352249656,0.20542963129055575,False,0.026990457079957272,0.02699040672708312,0.02699040654359227,3.460999304044551e-07,1.3590360731059377e-07,3.207750413971228e-07
16,D2,0.5,8.111308307896873e-08,nonlinear_discretization,0.02699040672708312,0.0025622820979556166,0.005544821068198053,0.09493306728810919,0.20543673625467027,False,0.026990457079957272,0.02699040672708312,0.02699040654359227,3.460999304044551e-07,1.3590360731059377e-07,3.207750413971228e-07
16,D2,0.5,8.111308307896873e-08,ordering,3.207750413971228e-07,9.140751002076196e-08,1.8142189886025007e-07,0.28495829857161026,0.5655736121802815,False,0.026990457079957272,0.02699040672708312,0.02699040654359227,3.460999304044551e-07,1.3590360731059377e-07,3.207750413971228e-07
16,D3,0.03125,8.111308307896873e-08,linear,4.224527877386398e-05,6.519162079184741e-07,1.4574853584454837e-06,0.01543169383277445,0.034500550138331455,False,4.224527877386398e-05,4.2245284754738174e-05,4.224528477215761e-05,1.9993122892694137e-10,1.9893154600777638e-10,2.017848212567927e-11
16,D3,0.03125,8.111308307896873e-08,nonlinear_discretization,4.2245284754738174e-05,6.519183673461587e-07,1.4574894474963577e-06,0.015431742764452321,0.03450064204698934,False,4.224527877386398e-05,4.2245284754738174e-05,4.224528477215761e-05,1.9993122892694137e-10,1.9893154600777638e-10,2.017848212567927e-11
16,D3,0.03125,8.111308307896873e-08,ordering,2.017848212567927e-11,2.1594276846097394e-12,4.089050873984776e-12,0.10701635886981,0.20264412598116202,False,4.224527877386398e-05,4.2245284754738174e-05,4.224528477215761e-05,1.9993122892694137e-10,1.9893154600777638e-10,2.017848212567927e-11
16,D3,0.125,8.111308307896873e-08,linear,0.0001689811150954559,2.6076648316738965e-06,5.829941433781935e-06,0.01543169383277445,0.034500550138331455,False,0.0001689811150954559,0.00016898121078947346,0.0001689812110906598,3.198899649063057e-09,3.1829047219295652e-09,3.2285570858372925e-10
16,D3,0.125,8.111308307896873e-08,nonlinear_discretization,0.00016898121078947346,2.607699382516092e-06,5.830006858598242e-06,0.015431889559395536,0.0345009177728144,False,0.0001689811150954559,0.00016898121078947346,0.0001689812110906598,3.198899649063057e-09,3.1829047219295652e-09,3.2285570858372925e-10
16,D3,0.125,8.111308307896873e-08,ordering,3.2285570858372925e-10,3.4550842195253703e-11,6.542481630713027e-11,0.10701635831938001,0.2026441365838914,False,0.0001689811150954559,0.00016898121078947346,0.0001689812110906598,3.198899649063057e-09,3.1829047219295652e-09,3.2285570858372925e-10
16,D3,0.5,8.111308307896873e-08,linear,0.0006759244603818236,1.0430659326695586e-05,2.331976573512774e-05,0.01543169383277445,0.034500550138331455,False,0.0006759244603818236,0.0006759259914880485,0.0006759259977455464,5.118239350385291e-08,5.0926474642402024e-08,5.165690989967552e-09
16,D3,0.5,8.111308307896873e-08,nonlinear_discretization,0.0006759259914880485,1.043121214012212e-05,2.3320812532337278e-05,0.015432476737812442,0.03450202067388561,False,0.0006759244603818236,0.0006759259914880485,0.0006759259977455464,5.118239350385291e-08,5.0926474642402024e-08,5.165690989967552e-09
16,D3,0.5,8.111308307896873e-08,ordering,5.165690989967552e-09,5.528134265340455e-10,1.0467972095388418e-09,0.10701635610950819,0.20264417898241666,False,0.0006759244603818236,0.0006759259914880485,0.0006759259977455464,5.118239350385291e-08,5.0926474642402024e-08,5.165690989967552e-09
16,D4_16,0.03125,8.111308307896873e-08,linear,0.030281298038618853,0.0033936478167535355,0.007778181530764123,0.11207075114235499,0.25686420446191977,False,0.030281298038618853,0.030281298076123526,0.030281298076123526,8.420833272200863e-09,3.4675542379094167e-29,8.420833272200863e-09
16,D4_16,0.03125,8.111308307896873e-08,nonlinear_discretization,0.030281298076123526,0.0033936485700798717,0.007778184345370845,0.11207077588116102,0.2568642970924638,False,0.030281298038618853,0.030281298076123526,0.030281298076123526,8.420833272200863e-09,3.4675542379094167e-29,8.420833272200863e-09
16,D4_16,0.03125,8.111308307896873e-08,ordering,8.420833272200863e-09,7.533263363284694e-10,2.814606722261929e-09,0.08945983277158277,0.3342432549464675,False,0.030281298038618853,0.030281298076123526,0.030281298076123526,8.420833272200863e-09,3.4675542379094167e-29,8.420833272200863e-09
16,D4_16,0.125,8.111308307896873e-08,linear,0.12112519215447541,0.013574591267014142,0.031112726123056492,0.11207075114235499,0.25686420446191977,False,0.12112519215447541,0.12112519275454986,0.12112519275454986,1.3473322546205958e-07,5.548086780655067e-28,1.3473322546205958e-07
16,D4_16,0.125,8.111308307896873e-08,nonlinear_discretization,0.12112519275454986,0.013574603320237754,0.031112771156777894,0.11207085009759744,0.25686457498420945,False,0.12112519215447541,0.12112519275454986,0.12112519275454986,1.3473322546205958e-07,5.548086780655067e-28,1.3473322546205958e-07
16,D4_16,0.125,8.111308307896873e-08,ordering,1.3473322546205958e-07,1.2053223611304153e-08,4.503372140046235e-08,0.08945992029782067,0.3342436228778899,False,0.12112519215447541,0.12112519275454986,0.12112519275454986,1.3473322546205958e-07,5.548086780655067e-28,1.3473322546205958e-07
16,D4_16,0.5,8.111308307896873e-08,linear,0.48450076861790164,0.05429836506805657,0.12445090449222597,0.11207075114235499,0.25686420446191977,False,0.48450076861790164,0.4845007782190709,0.4845007782190709,2.1557247662584774e-06,8.876938849048104e-27,2.1557247662584774e-06
16,D4_16,0.5,8.111308307896873e-08,nonlinear_discretization,0.4845007782190709,0.05429855791977707,0.12445162503265443,0.11207114696361858,0.2568656865528968,False,0.48450076861790164,0.4845007782190709,0.4845007782190709,2.1557247662584774e-06,8.876938849048104e-27,2.1557247662584774e-06
16,D4_16,0.5,8.111308307896873e-08,ordering,2.1557247662584774e-06,1.928517205041996e-07,7.20540428457651e-07,0.08946027040312629,0.3342450946129995,False,0.48450076861790164,0.4845007782190709,0.4845007782190709,2.1557247662584774e-06,8.876938849048104e-27,2.1557247662584774e-06
16,D1,0.03125,1.6876124757881452e-07,linear,2.7242412777711942e-05,2.392250154847869e-10,9.713642326660296e-09,8.78134464214954e-06,0.0003565632165520742,True,2.7242412777711942e-05,2.7242413328974435e-05,2.7242414185920107e-05,1.8760937877972797e-09,1.876113548284614e-09,8.857938252133901e-12
16,D1,0.03125,1.6876124757881452e-07,nonlinear_discretization,2.7242413328974435e-05,2.3922527351092435e-10,9.71364462647994e-09,8.781353935941115e-06,0.00035656329375741174,True,2.7242412777711942e-05,2.7242413328974435e-05,2.7242414185920107e-05,1.8760937877972797e-09,1.876113548284614e-09,8.857938252133901e-12
16,D1,0.03125,1.6876124757881452e-07,ordering,8.857938252133901e-12,2.5802613746081627e-16,2.2998196441705755e-15,2.9129367367023254e-05,0.00025963374079928167,True,2.7242412777711942e-05,2.7242413328974435e-05,2.7242414185920107e-05,1.8760937877972797e-09,1.876113548284614e-09,8.857938252133901e-12
16,D1,0.125,1.6876124757881452e-07,linear,0.00010896965111084777,9.569000619391477e-10,3.8854569306641185e-08,8.78134464214954e-06,0.0003565632165520742,True,0.00010896965111084777,0.00010896965993112627,0.00010896967674299443,3.0017500811361e-08,3.001781697920464e-08,1.4172701451341468e-10
16,D1,0.125,1.6876124757881452e-07,nonlinear_discretization,0.00010896965993112627,9.569041903583023e-10,3.885460610375786e-08,8.78138181731602e-06,0.0003565635253731701,True,0.00010896965111084777,0.00010896965993112627,0.00010896967674299443,3.0017500811361e-08,3.001781697920464e-08,1.4172701451341468e-10
16,D1,0.125,1.6876124757881452e-07,ordering,1.4172701451341468e-10,4.128419154713068e-15,3.6797116680912996e-14,2.912937359815977e-05,0.00025963375300924084,True,0.00010896965111084777,0.00010896965993112627,0.00010896967674299443,3.0017500811361e-08,3.001781697920464e-08,1.4172701451341468e-10
16,D1,0.5,1.6876124757881452e-07,linear,0.00043587860444339107,3.827600247756591e-09,1.5541827722656474e-07,8.78134464214954e-06,0.0003565632165520742,True,0.00043587860444339107,0.0004358787455728507,0.00043587921300973785,4.80280026204408e-07,4.8028508489287e-07,2.2676323908947258e-09
16,D1,0.5,1.6876124757881452e-07,nonlinear_discretization,0.0004358787455728507,3.8276663025240746e-09,1.554188659805836e-07,8.781493342818518e-06,0.0003565644518324137,True,0.00043587860444339107,0.0004358787455728507,0.00043587921300973785,4.80280026204408e-07,4.8028508489287e-07,2.2676323908947258e-09
16,D1,0.5,1.6876124757881452e-07,ordering,2.2676323908947258e-09,6.605476748407962e-14,5.887540188836766e-13,2.912939846392686e-05,0.00025963380186652544,True,0.00043587860444339107,0.0004358787455728507,0.00043587921300973785,4.80280026204408e-07,4.8028508489287e-07,2.2676323908947258e-09
16,D2,0.03125,1.6876124757881452e-07,linear,0.0016999982991996083,0.00014777648442037327,0.0003054066451313525,0.08692743074504795,0.17965114746005556,False,0.0016999982991996083,0.0016999979206668862,0.0016999979187468904,2.424804889814879e-09,1.1029721505996324e-09,2.1834001609239806e-09
16,D2,0.03125,1.6876124757881452e-07,nonlinear_discretization,0.0016999979206668862,0.00014777696852195005,0.0003054075761919509,0.08692773486686332,0.1796517351457369,False,0.0016999982991996083,0.0016999979206668862,0.0016999979187468904,2.424804889814879e-09,1.1029721505996324e-09,2.1834001609239806e-09
16,D2,0.03125,1.6876124757881452e-07,ordering,2.1834001609239806e-09,4.841015767790378e-10,9.310605984019664e-10,0.2217191266369485,0.4264269166344461,False,0.0016999982991996083,0.0016999979206668862,0.0016999979187468904,2.424804889814879e-09,1.1029721505996324e-09,2.1834001609239806e-09
16,D2,0.125,1.6876124757881452e-07,linear,0.006799993196798433,0.0005911059376814931,0.00122162658052541,0.08692743074504795,0.17965114746005556,False,0.006799993196798433,0.0067999871402744504,0.00679998710957065,3.879687495998677e-08,1.7647553596391177e-08,3.49343996347536e-08
16,D2,0.125,1.6876124757881452e-07,nonlinear_discretization,0.0067999871402744504,0.0005911136833057002,0.0012216414774947773,0.08692864723297736,0.1796534982043321,False,0.006799993196798433,0.0067999871402744504,0.00679998710957065,3.879687495998677e-08,1.7647553596391177e-08,3.49343996347536e-08
16,D2,0.125,1.6876124757881452e-07,ordering,3.49343996347536e-08,7.745624207137614e-09,1.4896969367225636e-08,0.22171911606095204,0.426426946590654,False,0.006799993196798433,0.0067999871402744504,0.00679998710957065,3.879687495998677e-08,1.7647553596391177e-08,3.49343996347536e-08
16,D2,0.5,1.6876124757881452e-07,linear,0.027199972787193733,0.0023644237507259723,0.00488650632210164,0.08692743074504795,0.17965114746005556,False,0.027199972787193733,0.02719987588278268,0.02719987539255448,6.207497896117433e-07,2.823608054970489e-07,5.589502059755634e-07
16,D2,0.5,1.6876124757881452e-07,nonlinear_discretization,0.02719987588278268,0.0023645476806479116,0.004886744673598237,0.08693229670745126,0.1796605504619788,False,0.027199972787193733,0.02719987588278268,0.02719987539255448,6.207497896117433e-07,2.823608054970489e-07,5.589502059755634e-07
16,D2,0.5,1.6876124757881452e-07,ordering,5.589502059755634e-07,1.239299219391243e-07,2.3835149659672824e-07,0.2217190737461547,0.42642706639801947,False,0.027199972787193733,0.02719987588278268,0.02719987539255448,6.207497896117433e-07,2.823608054970489e-07,5.589502059755634e-07
16,D3,0.03125,1.6876124757881452e-07,linear,4.0944993687668885e-05,7.936132571118004e-07,1.6728195629204691e-06,0.019382424702896153,0.04085528931035738,False,4.0944993687668885e-05,4.0945004653003076e-05,4.0945004917079e-05,4.159088218867037e-10,4.138483958012127e-10,4.231049127984618e-11
16,D3,0.03125,1.6876124757881452e-07,nonlinear_discretization,4.0945004653003076e-05,7.936172000165829e-07,1.672827545062545e-06,0.0193825158097369,0.04085547331693496,False,4.0944993687668885e-05,4.0945004653003076e-05,4.0945004917079e-05,4.159088218867037e-10,4.138483958012127e-10,4.231049127984618e-11
16,D3,0.03125,1.6876124757881452e-07,ordering,4.231049127984618e-11,3.94290478250931e-12,7.982142076003599e-12,0.09318976601879922,0.1886563316698179,False,4.0944993687668885e-05,4.0945004653003076e-05,4.0945004917079e-05,4.159088218867037e-10,4.138483958012127e-10,4.231049127984618e-11
16,D3,0.125,1.6876124757881452e-07,linear,0.00016377997475067554,3.1744530284472018e-06,6.6912782516818765e-06,0.019382424702896153,0.04085528931035738,False,0.00016377997475067554,0.00016378015019621016,0.00016378015452176068,6.6545410911261925e-09,6.621574271553544e-09,6.7696784939102e-10
16,D3,0.125,1.6876124757881452e-07,nonlinear_discretization,0.00016378015019621016,3.174516114922716e-06,6.691405965965167e-06,0.019382789129938002,0.0408560253360911,False,0.00016377997475067554,0.00016378015019621016,0.00016378015452176068,6.6545410911261925e-09,6.621574271553544e-09,6.7696784939102e-10
16,D3,0.125,1.6876124757881452e-07,ordering,6.7696784939102e-10,6.308647551419947e-11,1.2771428329091377e-10,0.09318976605897927,0.18865634964171743,False,0.00016377997475067554,0.00016378015019621016,0.00016378015452176068,6.6545410911261925e-09,6.621574271553544e-09,6.7696784939102e-10
16,D3,0.5,1.6876124757881452e-07,linear,0.0006551198990027022,1.2697812113788807e-05,2.6765113006727506e-05,0.019382424702896153,0.04085528931035738,False,0.0006551198990027022,0.0006551227061430774,0.00065512278177336,1.0647265367808577e-07,1.0594518442383975e-07,1.0831484880482035e-08
16,D3,0.5,1.6876124757881452e-07,nonlinear_discretization,0.0006551227061430774,1.269882149733247e-05,2.676715643590458e-05,0.01938388240593064,0.040858233404077265,False,0.0006551198990027022,0.0006551227061430774,0.00065512278177336,1.0647265367808577e-07,1.0594518442383975e-07,1.0831484880482035e-08
16,D3,0.5,1.6876124757881452e-07,ordering,1.0831484880482035e-08,1.0093835436621545e-09,2.0434291770748916e-09,0.09318976620472684,0.18865642149924255,False,0.0006551198990027022,0.0006551227061430774,0.00065512278177336,1.0647265367808577e-07,1.0594518442383975e-07,1.0831484880482035e-08
16,D4_16,0.03125,1.6876124757881452e-07,linear,0.029031507695964662,0.0047872104676239,0.009413895610702277,0.16489706693012415,0.3242647853253173,False,0.029031507695964662,0.029031507742749582,0.029031507742749582,7.656707703401196e-09,7.224659931262958e-29,7.656707703401196e-09
16,D4_16,0.03125,1.6876124757881452e-07,nonlinear_discretization,0.029031507742749582,0.0047872115847136165,0.009413898149454704,0.16489710514291803,0.3242648722509343,False,0.029031507695964662,0.029031507742749582,0.029031507742749582,7.656707703401196e-09,7.224659931262958e-29,7.656707703401196e-09
16,D4_16,0.03125,1.6876124757881452e-07,ordering,7.656707703401196e-09,1.1170897167959896e-09,2.5387524267686165e-09,0.14589687370457746,0.3315723317530946,False,0.029031507695964662,0.029031507742749582,0.029031507742749582,7.656707703401196e-09,7.224659931262958e-29,7.656707703401196e-09
16,D4_16,0.125,1.6876124757881452e-07,linear,0.11612603078385865,0.0191488418704956,0.03765558244280911,0.16489706693012415,0.3242647853253173,False,0.11612603078385865,0.11612603153241666,0.11612603153241666,1.225072996829583e-07,1.1559455890020733e-27,1.225072996829583e-07
16,D4_16,0.125,1.6876124757881452e-07,nonlinear_discretization,0.11612603153241666,0.01914885974393833,0.037655623062863,0.16489721978136238,0.3242651330279155,False,0.11612603078385865,0.11612603153241666,0.11612603153241666,1.225072996829583e-07,1.1559455890020733e-27,1.225072996829583e-07
16,D4_16,0.125,1.6876124757881452e-07,ordering,1.225072996829583e-07,1.7873442729233408e-08,4.062005389262557e-08,0.14589696104223038,0.3315725185172466,False,0.11612603078385865,0.11612603153241666,0.11612603153241666,1.225072996829583e-07,1.1559455890020733e-27,1.225072996829583e-07
16,D4_16,0.5,1.6876124757881452e-07,linear,0.4645041231354346,0.0765953674819824,0.15062232977123644,0.16489706693012415,0.3242647853253173,False,0.4645041231354346,0.4645041351123194,0.4645041351123194,1.9601152863745265e-06,1.8495129424033168e-26,1.9601152863745265e-06
16,D4_16,0.5,1.6876124757881452e-07,nonlinear_discretization,0.4645041351123194,0.07659565345753074,0.15062297969306285,0.16489767833608096,0.3242661761377893,False,0.4645041231354346,0.4645041351123194,0.4645041351123194,1.9601152863745265e-06,1.8495129424033168e-26,1.9601152863745265e-06
16,D4_16,0.5,1.6876124757881452e-07,ordering,1.9601152863745265e-06,2.8597554834093756e-07,6.499218264103508e-07,0.14589731039233125,0.3315732655768738,False,0.4645041231354346,0.4645041351123194,0.4645041351123194,1.9601152863745265e-06,1.8495129424033168e-26,1.9601152863745265e-06
16,D1,0.03125,3.5111917342151277e-07,linear,2.8235215066494483e-05,3.0996871649347094e-11,8.774918821202029e-09,1.0978089444811684e-06,0.0003107792450150255,True,2.8235215066494483e-05,2.823521634561895e-05,2.823521990732652e-05,3.9031709028379104e-09,3.90321315100989e-09,1.8369605504289363e-11
16,D1,0.03125,3.5111917342151277e-07,nonlinear_discretization,2.823521634561895e-05,3.099701343472157e-11,8.774927047181094e-09,1.0978139163269117e-06,0.00031077952227352544,True,2.8235215066494483e-05,2.823521634561895e-05,2.823521990732652e-05,3.9031709028379104e-09,3.90321315100989e-09,1.8369605504289363e-11
16,D1,0.03125,3.5111917342151277e-07,ordering,1.8369605504289363e-11,1.4178537447677085e-16,8.22597906614161e-15,7.718476830853198e-06,0.0004478037954718634,True,2.8235215066494483e-05,2.823521634561895e-05,2.823521990732652e-05,3.9031709028379104e-09,3.90321315100989e-09,1.8369605504289363e-11
16,D1,0.125,3.5111917342151277e-07,linear,0.00011294086026597793,1.2398748659738838e-10,3.5099675284808114e-08,1.0978089444811684e-06,0.0003107792450150255,True,0.00011294086026597793,0.00011294088073228727,0.0001129409506688819,6.245073534845174e-08,6.245141131962302e-08,2.9391369661629343e-10
16,D1,0.125,3.5111917342151277e-07,nonlinear_discretization,0.00011294088073228727,1.2398975516363948e-10,3.5099806900506264e-08,1.097828831860646e-06,0.00031078035404829294,True,0.00011294086026597793,0.00011294088073228727,0.0001129409506688819,6.245073534845174e-08,6.245141131962302e-08,2.9391369661629343e-10
16,D1,0.125,3.5111917342151277e-07,ordering,2.9391369661629343e-10,2.2685662511014766e-15,1.3161569814721263e-13,7.718477489203599e-06,0.00044780389502921983,True,0.00011294086026597793,0.00011294088073228727,0.0001129409506688819,6.245073534845174e-08,6.245141131962302e-08,2.9391369661629343e-10
16,D1,0.5,3.5111917342151277e-07,linear,0.00045176344106391173,4.959499463895535e-10,1.4039870113923246e-07,1.0978089444811684e-06,0.0003107792450150255,True,0.00045176344106391173,0.0004517637685452426,0.0004517657162810597,9.992118233696034e-07,9.992226389352009e-07,4.702619692971251e-09
16,D1,0.5,3.5111917342151277e-07,nonlinear_discretization,0.0004517637685452426,4.95986243466089e-10,1.4040080699252028e-07,1.0978884939428641e-06,0.00031078368113634955,True,0.00045176344106391173,0.0004517637685452426,0.0004517657162810597,9.992118233696034e-07,9.992226389352009e-07,4.702619692971251e-09
16,D1,0.5,3.5111917342151277e-07,ordering,4.702619692971251e-09,3.629707653544108e-14,2.1058532878224282e-12,7.718480103694615e-06,0.0004478042932048986,True,0.00045176344106391173,0.0004517637685452426,0.0004517657162810597,9.992118233696034e-07,9.992226389352009e-07,4.702619692971251e-09
16,D2,0.03125,3.5111917342151277e-07,linear,0.001728413433955166,6.193562979339317e-05,0.00012187118211057659,0.03583380490839193,0.07051043443448372,False,0.001728413433955166,0.0017284127311193906,0.0017284127298134945,4.281405790456767e-09,2.288088180782703e-09,3.7007801183141396e-09
16,D2,0.03125,3.5111917342151277e-07,nonlinear_discretization,0.0017284127311193906,6.193591044716393e-05,0.0001218717058291343,0.03583398185631953,0.0705107661120994,False,0.001728413433955166,0.0017284127311193906,0.0017284127298134945,4.281405790456767e-09,2.288088180782703e-09,3.7007801183141396e-09
16,D2,0.03125,3.5111917342151277e-07,ordering,3.7007801183141396e-09,2.8065377075754353e-10,5.237185577147505e-10,0.07583638092105648,0.1415157185705284,False,0.001728413433955166,0.0017284127311193906,0.0017284127298134945,4.281405790456767e-09,2.288088180782703e-09,3.7007801183141396e-09
16,D2,0.125,3.5111917342151277e-07,linear,0.006913653735820664,0.0002477425191735727,0.00048748472844230636,0.03583380490839193,0.07051043443448372,False,0.006913653735820664,0.006913642490444284,0.0069136424696176636,6.850248294736918e-08,3.660940737517822e-08,5.921247418006121e-08
16,D2,0.125,3.5111917342151277e-07,nonlinear_discretization,0.006913642490444284,0.0002477470096309319,0.000487493107940584,0.03583451270055637,0.07051176114680133,False,0.006913653735820664,0.006913642490444284,0.0069136424696176636,6.850248294736918e-08,3.660940737517822e-08,5.921247418006121e-08
16,D2,0.125,3.5111917342151277e-07,ordering,5.921247418006121e-08,4.4904573592037436e-09,8.379498277676902e-09,0.07583634059182462,0.14151575987511353,False,0.006913653735820664,0.006913642490444284,0.0069136424696176636,6.850248294736918e-08,3.660940737517822e-08,5.921247418006121e-08
16,D2,0.5,3.5111917342151277e-07,linear,0.027654614943282654,0.0009909700766942908,0.0019499389137692255,0.03583380490839193,0.07051043443448372,False,0.027654614943282654,0.027654435017006145,0.02765443468811412,1.096039106301223e-06,5.857502928908031e-07,9.473990931811168e-07
16,D2,0.5,3.5111917342151277e-07,nonlinear_discretization,0.027654435017006145,0.000991041923821762,0.001950072985828316,0.0358366360843141,0.07051574131343183,False,0.027654614943282654,0.027654435017006145,0.02765443468811412,1.096039106301223e-06,5.857502928908031e-07,9.473990931811168e-07
16,D2,0.5,3.5111917342151277e-07,ordering,9.473990931811168e-07,7.18471274711557e-08,1.3407205909069313e-07,0.07583617927046137,0.14151592507917063,False,0.027654614943282654,0.027654435017006145,0.02765443468811412,1.096039106301223e-06,5.857502928908031e-07,9.473990931811168e-07
16,D3,0.03125,3.5111917342151277e-07,linear,4.001432444312808e-05,4.4667650774597017e-07,8.526645692572236e-07,0.011162915130076147,0.021308983248464097,False,4.001432444312808e-05,4.001434144853563e-05,4.001434306562997e-05,8.650604241692319e-10,8.608576747764797e-10,8.918186367271016e-11
16,D3,0.03125,3.5111917342151277e-07,nonlinear_discretization,4.001434144853563e-05,4.466798355689033e-07,8.526704662003038e-07,0.01116299355178442,0.021309121563251623,False,4.001432444312808e-05,4.001434144853563e-05,4.001434306562997e-05,8.650604241692319e-10,8.608576747764797e-10,8.918186367271016e-11
16,D3,0.03125,3.5111917342151277e-07,ordering,8.918186367271016e-11,3.3278229331364485e-12,5.89694308023635e-12,0.03731501895216358,0.06612267155436029,False,4.001432444312808e-05,4.001434144853563e-05,4.001434306562997e-05,8.650604241692319e-10,8.608576747764797e-10,8.918186367271016e-11
16,D3,0.125,3.5111917342151277e-07,linear,0.0001600572977725123,1.7867060309838807e-06,3.4106582770288944e-06,0.011162915130076147,0.021308983248464097,False,0.0001600572977725123,0.00016005756985998842,0.0001600575961775125,1.3840966533578488e-08,1.3773722532830104e-08,1.4269097794857357e-09
16,D3,0.125,3.5111917342151277e-07,nonlinear_discretization,0.00016005756985998842,1.7867592761598405e-06,3.4107526281108462e-06,0.0111632288164991,0.021309536506735845,False,0.0001600572977725123,0.00016005756985998842,0.0001600575961775125,1.3840966533578488e-08,1.3773722532830104e-08,1.4269097794857357e-09
16,D3,0.125,3.5111917342151277e-07,ordering,1.4269097794857357e-09,5.324517595968278e-11,9.435108195188472e-11,0.03731502630732026,0.06612266823617205,False,0.0001600572977725123,0.00016005756985998842,0.0001600575961775125,1.3840966533578488e-08,1.3773722532830104e-08,1.4269097794857357e-09
16,D3,0.5,3.5111917342151277e-07,linear,0.0006402291910900492,7.146824123935523e-06,1.3642633108115578e-05,0.011162915130076147,0.021308983248464097,False,0.0006402291910900492,0.0006402335445507948,0.0006402339940479119,2.2145544833682062e-07,2.2037954365527567e-07,2.2830553956491545e-08
16,D3,0.5,3.5111917342151277e-07,nonlinear_discretization,0.0006402335445507948,7.147676047328369e-06,1.3644142724957043e-05,0.011164169869205107,0.02131119626749664,False,0.0006402291910900492,0.0006402335445507948,0.0006402339940479119,2.2145544833682062e-07,2.2037954365527567e-07,2.2830553956491545e-08
16,D3,0.5,3.5111917342151277e-07,ordering,2.2830553956491545e-08,8.51923392845946e-10,1.509616841465377e-09,0.03731505571303554,0.06612265494487218,False,0.0006402291910900492,0.0006402335445507948,0.0006402339940479119,2.2145544833682062e-07,2.2037954365527567e-07,2.2830553956491545e-08
16,D4_16,0.03125,3.5111917342151277e-07,linear,0.026446058771435018,0.003480116751709972,0.004995450558727318,0.13159302041137882,0.18889206145616738,False,0.026446058771435018,0.02644605857583966,0.02644605857583966,7.2737875717365905e-09,1.5077588151014923e-28,7.2737875717365905e-09
16,D4_16,0.03125,3.5111917342151277e-07,nonlinear_discretization,0.02644605857583966,0.003480117662936656,0.004995451740663246,0.13159305584069111,0.18889210754554342,False,0.026446058771435018,0.02644605857583966,0.02644605857583966,7.2737875717365905e-09,1.5077588151014923e-28,7.2737875717365905e-09
16,D4_16,0.03125,3.5111917342151277e-07,ordering,7.2737875717365905e-09,9.112266840452515e-10,1.1819359278442116e-09,0.1252754050153955,0.1624925001160061,False,0.026446058771435018,0.02644605857583966,0.02644605857583966,7.2737875717365905e-09,1.5077588151014923e-28,7.2737875717365905e-09
16,D4_16,0.125,3.5111917342151277e-07,linear,0.10578423508574007,0.013920467006839889,0.019981802234909272,0.13159302041137882,0.18889206145616738,False,0.10578423508574007,0.10578423195621188,0.10578423195621188,1.1638053840982513e-07,2.4124141041623876e-27,1.1638053840982513e-07
16,D4_16,0.125,3.5111917342151277e-07,nonlinear_discretization,0.10578423195621188,0.013920481586480142,0.019981821145892326,0.13159316212876,0.1888922458137576,False,0.10578423508574007,0.10578423195621188,0.10578423195621188,1.1638053840982513e-07,2.4124141041623876e-27,1.1638053840982513e-07
16,D4_16,0.125,3.5111917342151277e-07,ordering,1.1638053840982513e-07,1.4579640253763337e-08,1.89109830521431e-08,0.1252755869063112,0.16249265822735348,False,0.10578423508574007,0.10578423195621188,0.10578423195621188,1.1638053840982513e-07,2.4124141041623876e-27,1.1638053840982513e-07
16,D4_16,0.5,3.5111917342151277e-07,linear,0.4231369403429603,0.055681868027359555,0.07992720893963709,0.13159302041137882,0.18889206145616738,False,0.4231369403429603,0.4231368902703534,0.4231368902703534,1.862084599491201e-06,3.85986256665982e-26,1.862084599491201e-06
16,D4_16,0.5,3.5111917342151277e-07,nonlinear_discretization,0.4231368902703534,0.0556821013024554,0.07992751151589116,0.13159358728301526,0.18889279888790445,False,0.4231369403429603,0.4231368902703534,0.4231368902703534,1.862084599491201e-06,3.85986256665982e-26,1.862084599491201e-06
16,D4_16,0.5,3.5111917342151277e-07,ordering,1.862084599491201e-06,2.3327509584368452e-07,3.0257625406902743e-07,0.12527631446359902,0.16249329066558194,False,0.4231369403429603,0.4231368902703534,0.4231368902703534,1.862084599491201e-06,3.85986256665982e-26,1.862084599491201e-06
16,D1,0.03125,7.305271542664449e-07,linear,3.1506956524803265e-05,1.1798427311344101e-11,7.634052211907448e-09,3.744705491327291e-07,0.00024229735442386134,True,3.1506956524803265e-05,3.150695935749928e-05,3.150697310824671e-05,8.120084781453992e-09,8.120180009627165e-09,3.783755095642495e-11
16,D1,0.03125,7.305271542664449e-07,nonlinear_discretization,3.150695935749928e-05,1.1798531969284281e-11,7.634066322050875e-09,3.7447383720562036e-07,0.00024229778048175305,True,3.1506956524803265e-05,3.150695935749928e-05,3.150697310824671e-05,8.120084781453992e-09,8.120180009627165e-09,3.783755095642495e-11
16,D1,0.03125,7.305271542664449e-07,ordering,3.783755095642495e-11,1.0465794017937343e-16,1.4110143428311136e-14,2.7659808188934105e-06,0.00037291376084464006,True,3.1506956524803265e-05,3.150695935749928e-05,3.150697310824671e-05,8.120084781453992e-09,8.120180009627165e-09,3.783755095642495e-11
16,D1,0.125,7.305271542664449e-07,linear,0.00012602782609921306,4.7193709245376404e-11,3.053620884762979e-08,3.744705491327291e-07,0.00024229735442386134,True,0.00012602782609921306,0.00012602787142347864,0.00012602814165995276,1.2992136049069733e-07,1.299228841452899e-07,6.05400838109073e-10
16,D1,0.125,7.305271542664449e-07,nonlinear_discretization,0.00012602787142347864,4.719538377222957e-11,3.0536434609952914e-08,3.744837014158854e-07,0.00024229905865302159,True,0.00012602782609921306,0.00012602787142347864,0.00012602814165995276,1.2992136049069733e-07,1.299228841452899e-07,6.05400838109073e-10
16,D1,0.125,7.305271542664449e-07,ordering,6.05400838109073e-10,1.6745268531647186e-15,2.257623231203675e-13,2.765980401340351e-06,0.0003729137934884931,True,0.00012602782609921306,0.00012602787142347864,0.00012602814165995276,1.2992136049069733e-07,1.299228841452899e-07,6.05400838109073e-10
16,D1,0.5,7.305271542664449e-07,linear,0.0005041113043968522,1.8877483698150562e-10,1.2214483539051916e-07,3.744705491327291e-07,0.00024229735442386134,True,0.0005041113043968522,0.0005041120296572886,0.000504119567770236,2.0787420230422654e-06,2.0787664017603407e-06,9.686414869928674e-09
16,D1,0.5,7.305271542664449e-07,nonlinear_discretization,0.0005041120296572886,1.888016294003167e-10,1.2214844758949795e-07,3.7452315813346107e-07,0.00024230417130203846,True,0.0005041113043968522,0.0005041120296572886,0.000504119567770236,2.0787420230422654e-06,2.0787664017603407e-06,9.686414869928674e-09
16,D1,0.5,7.305271542664449e-07,ordering,9.686414869928674e-09,2.6792418811091222e-14,3.612198978781612e-12,2.7659788653351897e-06,0.0003729139240149241,True,0.0005041113043968522,0.0005041120296572886,0.000504119567770236,2.0787420230422654e-06,2.0787664017603407e-06,9.686414869928674e-09
16,D2,0.03125,7.305271542664449e-07,linear,0.0017539347350912001,1.2199203670027217e-05,4.8728458930796176e-05,0.006955335011021884,0.027782367243136,True,0.0017539347350912001,0.0017539337186176845,0.0017539336480884337,7.544813355291165e-09,4.731231531532864e-09,5.960194239676841e-09
16,D2,0.03125,7.305271542664449e-07,nonlinear_discretization,0.0017539337186176845,1.2199280824018651e-05,4.872875761143964e-05,0.0069553830310265,0.027782553635974278,True,0.0017539347350912001,0.0017539337186176845,0.0017539336480884337,7.544813355291165e-09,4.731231531532864e-09,5.960194239676841e-09
16,D2,0.03125,7.305271542664449e-07,ordering,5.960194239676841e-09,7.71539914345231e-11,2.9868064346579583e-10,0.01294487869554841,0.05011256872762424,False,0.0017539347350912001,0.0017539337186176845,0.0017539336480884337,7.544813355291165e-09,4.731231531532864e-09,5.960194239676841e-09
16,D2,0.125,7.305271542664449e-07,linear,0.0070157389403648004,4.879681468010887e-05,0.0001949138357231847,0.006955335011021884,0.027782367243136,True,0.0070157389403648004,0.007015722676737148,0.007015721548583538,1.2071698650333303e-07,7.56996893142246e-08,9.536309252309921e-08
16,D2,0.125,7.305271542664449e-07,nonlinear_discretization,0.007015722676737148,4.879804914255906e-05,0.00019491861461388814,0.006955527091223895,0.0277831128160471,True,0.0070157389403648004,0.007015722676737148,0.007015721548583538,1.2071698650333303e-07,7.56996893142246e-08,9.536309252309921e-08
16,D2,0.125,7.305271542664449e-07,ordering,9.536309252309921e-08,1.234462450192594e-09,4.778890703433157e-09,0.012944865959475652,0.05011258105199971,False,0.0070157389403648004,0.007015722676737148,0.007015721548583538,1.2071698650333303e-07,7.56996893142246e-08,9.536309252309921e-08
16,D2,0.5,7.305271542664449e-07,linear,0.028062955761459202,0.00019518725872043547,0.0007796553428927388,0.006955335011021884,0.027782367243136,True,0.028062955761459202,0.02806269554012713,0.028062677509791304,1.931470044229954e-06,1.2111940568311998e-06,1.5258085001660237e-06
16,D2,0.5,7.305271542664449e-07,nonlinear_discretization,0.02806269554012713,0.0001952070100292185,0.0007797318051700698,0.006956103334766614,0.027785349559707247,True,0.028062955761459202,0.02806269554012713,0.028062677509791304,1.931470044229954e-06,1.2111940568311998e-06,1.5258085001660237e-06
16,D2,0.5,7.305271542664449e-07,ordering,1.5258085001660237e-06,1.9751308783042902e-08,7.646227733103536e-08,0.01294481501505186,0.050112630335140664,False,0.028062955761459202,0.02806269554012713,0.028062677509791304,1.931470044229954e-06,1.2111940568311998e-06,1.5258085001660237e-06
16,D3,0.03125,7.305271542664449e-07,linear,3.584960983440636e-05,1.1516152440857192e-07,2.982973573878219e-07,0.0032123508439984923,0.00832079787662106,True,3.584960983440636e-05,3.584960363072805e-05,3.584962563713727e-05,1.7987427583208987e-09,1.7902900221280637e-09,1.8264202024896325e-10
16,D3,0.03125,7.305271542664449e-07,nonlinear_discretization,3.584960363072805e-05,1.151628480255551e-07,2.983002475149717e-07,0.0032123883212712753,0.00832087993461906,True,3.584960983440636e-05,3.584960363072805e-05,3.584962563713727e-05,1.7987427583208987e-09,1.7902900221280637e-09,1.8264202024896325e-10
16,D3,0.03125,7.305271542664449e-07,ordering,1.8264202024896325e-10,1.323616983184427e-12,2.8901271497907773e-12,0.0072470561888232305,0.015823999021973054,True,3.584960983440636e-05,3.584960363072805e-05,3.584962563713727e-05,1.7987427583208987e-09,1.7902900221280637e-09,1.8264202024896325e-10
16,D3,0.125,7.305271542664449e-07,linear,0.00014339843933762543,4.6064609763428767e-07,1.1931894295512875e-06,0.0032123508439984923,0.00832079787662106,True,0.00014339843933762543,0.0001433983400857217,0.00014339869433170946,2.877988305120287e-08,2.864463922732536e-08,2.9222734238344826e-09
16,D3,0.125,7.305271542664449e-07,nonlinear_discretization,0.0001433983400857217,4.606672755027398e-07,1.193235671607919e-06,0.0032125007529889035,0.008321126108535273,True,0.00014339843933762543,0.0001433983400857217,0.00014339869433170946,2.877988305120287e-08,2.864463922732536e-08,2.9222734238344826e-09
16,D3,0.125,7.305271542664449e-07,ordering,2.9222734238344826e-09,2.1177868452155872e-11,4.624205663148439e-11,0.007247052339259609,0.015824000675066036,True,0.00014339843933762543,0.0001433983400857217,0.00014339869433170946,2.877988305120287e-08,2.864463922732536e-08,2.9222734238344826e-09
16,D3,0.5,7.305271542664449e-07,linear,0.0005735937573505017,1.8425843905371507e-06,4.77275771820515e-06,0.0032123508439984923,0.00832079787662106,True,0.0005735937573505017,0.000573592169765109,0.0005735979748799307,4.604780595745583e-07,4.583141555267325e-07,4.675644516228653e-08
16,D3,0.5,7.305271542664449e-07,nonlinear_discretization,0.000573592169765109,1.8429232362221183e-06,4.773497592533825e-06,0.003212950478345636,0.00832211080302685,True,0.0005735937573505017,0.000573592169765109,0.0005735979748799307,4.604780595745583e-07,4.583141555267325e-07,4.675644516228653e-08
16,D3,0.5,7.305271542664449e-07,ordering,4.675644516228653e-08,3.388456849675367e-10,7.398743286744491e-10,0.007247036933441801,0.01582400728084494,True,0.0005735937573505017,0.000573592169765109,0.0005735979748799307,4.604780595745583e-07,4.583141555267325e-07,4.675644516228653e-08
16,D4_16,0.03125,7.305271542664449e-07,linear,0.021098784839683048,0.0009172783214461677,0.0009231310307972172,0.043475410001856174,0.043752805567312696,False,0.021098784839683048,0.02109878320698194,0.02109878320698194,7.2905438324425025e-09,3.158117207534593e-28,7.2905438324425025e-09
16,D4_16,0.03125,7.305271542664449e-07,nonlinear_discretization,0.02109878320698194,0.0009172784971021421,0.0009231315480141636,0.04347542169155041,0.04375283346713017,False,0.021098784839683048,0.02109878320698194,0.02109878320698194,7.2905438324425025e-09,3.158117207534593e-28,7.2905438324425025e-09
16,D4_16,0.03125,7.305271542664449e-07,ordering,7.2905438324425025e-09,1.7565597434838542e-10,5.172169463518474e-10,0.024093672349479116,0.07094353428756049,False,0.021098784839683048,0.02109878320698194,0.02109878320698194,7.2905438324425025e-09,3.158117207534593e-28,7.2905438324425025e-09
16,D4_16,0.125,7.305271542664449e-07,linear,0.08439513935873219,0.003669113285784671,0.003692524123188869,0.043475410001856174,0.043752805567312696,False,0.08439513935873219,0.08439511323551584,0.08439511323551584,1.1664859058952505e-07,5.052987532055348e-27,1.1664859058952505e-07
16,D4_16,0.125,7.305271542664449e-07,nonlinear_discretization,0.08439511323551584,0.0036691160962802854,0.0036925323986632046,0.04347545676064356,0.04375291716664565,False,0.08439513935873219,0.08439511323551584,0.08439511323551584,1.1664859058952505e-07,5.052987532055348e-27,1.1664859058952505e-07
16,D4_16,0.125,7.305271542664449e-07,ordering,1.1664859058952505e-07,2.8104956143667955e-09,8.275474335821462e-09,0.02409369543312061,0.07094362901427625,False,0.08439513935873219,0.08439511323551584,0.08439511323551584,1.1664859058952505e-07,5.052987532055348e-27,1.1664859058952505e-07
16,D4_16,0.5,7.305271542664449e-07,linear,0.33758055743492876,0.014676453143138684,0.014770096492755475,0.043475410001856174,0.043752805567312696,False,0.33758055743492876,0.3375801394635557,0.3375801394635557,1.8663703630277469e-06,8.084780051288558e-26,1.8663703630277469e-06
16,D4_16,0.5,7.305271542664449e-07,nonlinear_discretization,0.3375801394635557,0.014676498111070118,0.014770228900549283,0.04347559703717273,0.04375325196565315,False,0.33758055743492876,0.3375801394635557,0.3375801394635557,1.8663703630277469e-06,8.084780051288558e-26,1.8663703630277469e-06
16,D4_16,0.5,7.305271542664449e-07,ordering,1.8663703630277469e-06,4.4967931433428285e-08,1.324077938067893e-07,0.024093787773439776,0.07094400791490751,False,0.33758055743492876,0.3375801394635557,0.3375801394635557,1.8663703630277469e-06,8.084780051288558e-26,1.8663703630277469e-06
16,D1,0.03125,1.519911082952933e-06,linear,3.653957268465023e-05,1.182002759776762e-10,7.479418527923031e-09,3.234856548482038e-06,0.00020469365070229824,True,3.653957268465023e-05,3.653957506672507e-05,3.653962859613708e-05,1.689129255221036e-08,1.689154315117456e-08,7.714812722378441e-11
16,D1,0.03125,1.519911082952933e-06,nonlinear_discretization,3.653957506672507e-05,1.1820165460125794e-10,7.479437741959247e-09,3.2348940671972624e-06,0.0002046941631997913,True,3.653957268465023e-05,3.653957506672507e-05,3.653962859613708e-05,1.689129255221036e-08,1.689154315117456e-08,7.714812722378441e-11
16,D1,0.03125,1.519911082952933e-06,ordering,7.714812722378441e-11,1.378623581732094e-15,1.921403621558282e-14,1.7869825637284826e-05,0.00024905382550438924,True,3.653957268465023e-05,3.653957506672507e-05,3.653962859613708e-05,1.689129255221036e-08,1.689154315117456e-08,7.714812722378441e-11
16,D1,0.125,1.519911082952933e-06,linear,0.0001461582907386009,4.728011039107048e-10,2.9917674111692126e-08,3.234856548482038e-06,0.00020469365070229824,True,0.0001461582907386009,0.00014615832885473128,0.00014615937272278038,2.7026069880171274e-07,2.7026470842065945e-07,1.2343702240294775e-09
16,D1,0.125,1.519911082952933e-06,nonlinear_discretization,0.00014615832885473128,4.728231618775136e-10,2.991798153642002e-08,3.235006623176835e-06,0.00020469570068877772,True,0.0001461582907386009,0.00014615832885473128,0.00014615937272278038,2.7026069880171274e-07,2.7026470842065945e-07,1.2343702240294775e-09
16,D1,0.125,1.519911082952933e-06,ordering,1.2343702240294775e-09,2.2057966808837217e-14,3.0742472789112783e-13,1.7869814403681257e-05,0.0002490539077389365,True,0.0001461582907386009,0.00014615832885473128,0.00014615937272278038,2.7026069880171274e-07,2.7026470842065945e-07,1.2343702240294775e-09
16,D1,0.5,1.519911082952933e-06,linear,0.0005846331629544036,1.891204415642819e-09,1.196706964467685e-07,3.234856548482038e-06,0.00020469365070229824,True,0.0005846331629544036,0.000584633773000108,0.000584662467876251,4.324172330631918e-06,4.324236486808339e-06,1.974993565187024e-08
16,D1,0.5,1.519911082952933e-06,nonlinear_discretization,0.000584633773000108,1.8915573424354606e-09,1.1967561525191736e-07,3.2354568445964737e-06,0.00020470185059236263,True,0.0005846331629544036,0.000584633773000108,0.000584662467876251,4.324172330631918e-06,4.324236486808339e-06,1.974993565187024e-08
16,D1,0.5,1.519911082952933e-06,ordering,1.974993565187024e-08,3.529267926412682e-13,4.918805148859913e-12,1.7869769241898642e-05,0.0002490542367105951,True,0.0005846331629544036,0.000584633773000108,0.000584662467876251,4.324172330631918e-06,4.324236486808339e-06,1.974993565187024e-08
16,D2,0.03125,1.519911082952933e-06,linear,0.00166499914043146,2.380304269984488e-06,2.6961387300995062e-05,0.0014296129122130762,0.01619303376577625,True,0.00166499914043146,0.0016649985289745963,0.001664997660089393,1.3332264287485679e-08,9.715816067552272e-09,9.635450460892303e-09
16,D2,0.03125,1.519911082952933e-06,nonlinear_discretization,0.0016649985289745963,2.3803364076459964e-06,2.6961685880732802e-05,0.0014296327391423865,0.016193219039861487,True,0.00166499914043146,0.0016649985289745963,0.001664997660089393,1.3332264287485679e-08,9.715816067552272e-09,9.635450460892303e-09
16,D2,0.03125,1.519911082952933e-06,ordering,9.635450460892303e-09,3.213766150816761e-11,2.9857973773992326e-10,0.0033353564152092023,0.03098762626114658,True,0.00166499914043146,0.0016649985289745963,0.001664997660089393,1.3332264287485679e-08,9.715816067552272e-09,9.635450460892303e-09
16,D2,0.125,1.519911082952933e-06,linear,0.00665999656172584,9.521217079937953e-06,0.00010784554920398025,0.0014296129122130762,0.01619303376577625,True,0.00665999656172584,0.006659986778277992,0.006659972877458485,2.1331614229844265e-07,1.5545299189169538e-07,1.5416707470568698e-07
16,D2,0.125,1.519911082952933e-06,nonlinear_discretization,0.006659986778277992,9.521731282273671e-06,0.00010785032648066196,0.001429692220010024,0.01619377486340112,True,0.00665999656172584,0.006659986778277992,0.006659972877458485,2.1331614229844265e-07,1.5545299189169538e-07,1.5416707470568698e-07
16,D2,0.125,1.519911082952933e-06,ordering,1.5416707470568698e-07,5.142023357177126e-10,4.777276681713617e-09,0.003335357674129523,0.030987658621879466,True,0.00665999656172584,0.006659986778277992,0.006659972877458485,2.1331614229844265e-07,1.5545299189169538e-07,1.5416707470568698e-07
16,D2,0.5,1.519911082952933e-06,linear,0.02663998624690336,3.808486831975181e-05,0.000431382196815921,0.0014296129122130762,0.01619303376577625,True,0.02663998624690336,0.0266398297029037,0.026639607375792386,3.41305275266324e-06,2.4872436980183175e-06,2.4666647036398487e-06
16,D2,0.5,1.519911082952933e-06,nonlinear_discretization,0.0266398297029037,3.809309554121272e-05,0.0004314586332989027,0.001429930144675836,0.01619599817681546,True,0.02663998624690336,0.0266398297029037,0.026639607375792386,3.41305275266324e-06,2.4872436980183175e-06,2.4666647036398487e-06
16,D2,0.5,1.519911082952933e-06,ordering,2.4666647036398487e-06,8.227221460911439e-09,7.643648298168002e-08,0.0033353627060748155,0.03098778803170498,True,0.02663998624690336,0.0266398297029037,0.026639607375792386,3.41305275266324e-06,2.4872436980183175e-06,2.4666647036398487e-06
16,D3,0.03125,1.519911082952933e-06,linear,4.931225376673164e-05,2.8974388082086936e-08,9.608115823765595e-08,0.0005875697391392485,0.0019484235843723861,True,4.931225376673164e-05,4.9312161147609876e-05,4.9312189841181856e-05,3.737724611661122e-09,3.721480785530096e-09,3.3024733731152173e-10
16,D3,0.03125,1.519911082952933e-06,nonlinear_discretization,4.9312161147609876e-05,2.8974753917143986e-08,9.608253420458734e-08,0.000587578261484254,0.0019484551471385754,True,4.931225376673164e-05,4.9312161147609876e-05,4.9312189841181856e-05,3.737724611661122e-09,3.721480785530096e-09,3.3024733731152173e-10
16,D3,0.03125,1.519911082952933e-06,ordering,3.3024733731152173e-10,3.6583505704953116e-13,1.3759669313808338e-12,0.0011077608074836333,0.004166473960342295,True,4.931225376673164e-05,4.9312161147609876e-05,4.9312189841181856e-05,3.737724611661122e-09,3.721480785530096e-09,3.3024733731152173e-10
16,D3,0.125,1.519911082952933e-06,linear,0.00019724901506692656,1.1589755232834774e-07,3.843246329506238e-07,0.0005875697391392485,0.0019484235843723861,True,0.00019724901506692656,0.0001972475331545117,0.000197247999002202,5.980358932903473e-08,5.954368781693815e-08,5.283963397076761e-09
16,D3,0.125,1.519911082952933e-06,nonlinear_discretization,0.0001972475331545117,1.1590340567975416e-07,3.843466484138934e-07,0.0005876038286824226,0.0019485498361737161,True,0.00019724901506692656,0.0001972475331545117,0.000197247999002202,5.980358932903473e-08,5.954368781693815e-08,5.283963397076761e-09
16,D3,0.125,1.519911082952933e-06,ordering,5.283963397076761e-09,5.8533514064204235e-12,2.2015463269608186e-11,0.0011077577504906002,0.004166467784729123,True,0.00019724901506692656,0.0001972475331545117,0.000197247999002202,5.980358932903473e-08,5.954368781693815e-08,5.283963397076761e-09
16,D3,0.5,1.519911082952933e-06,linear,0.0007889960602677062,4.6359020931339097e-07,1.5372985318024953e-06,0.0005875697391392485,0.0019484235843723861,True,0.0007889960602677062,0.0007889723492551024,0.0007889802348606007,9.56857143975478e-07,9.526987009707307e-07,8.454379831294865e-08
16,D3,0.5,1.519911082952933e-06,nonlinear_discretization,0.0007889723492551024,4.6368386232751367e-07,1.5376507787256936e-06,0.000587706099922633,0.001948928603362901,True,0.0007889960602677062,0.0007889723492551024,0.0007889802348606007,9.56857143975478e-07,9.526987009707307e-07,8.454379831294865e-08
16,D3,0.5,1.519911082952933e-06,ordering,8.454379831294865e-08,9.365301412268647e-11,3.522469231984209e-10,0.0011077455235216547,0.004166443077167389,True,0.0007889960602677062,0.0007889723492551024,0.0007889802348606007,9.56857143975478e-07,9.526987009707307e-07,8.454379831294865e-08
16,D4_16,0.03125,1.519911082952933e-06,linear,0.01501368910733075,0.0001155075042903042,0.00015782452177330686,0.007693479161887349,0.010512041420668935,True,0.01501368910733075,0.015013686094081893,0.015013686094081893,6.942895681284333e-09,6.655148680593698e-28,6.942895681284333e-09
16,D4_16,0.03125,1.519911082952933e-06,nonlinear_discretization,0.015013686094081893,0.00011550770647838352,0.0001578250151856044,0.0076934941728876586,0.010512076394604787,True,0.01501368910733075,0.015013686094081893,0.015013686094081893,6.942895681284333e-09,6.655148680593698e-28,6.942895681284333e-09
16,D4_16,0.03125,1.519911082952933e-06,ordering,6.942895681284333e-09,2.0218807931759655e-10,4.934122975496728e-10,0.029121578171284686,0.07106722039332138,False,0.01501368910733075,0.015013686094081893,0.015013686094081893,6.942895681284333e-09,6.655148680593698e-28,6.942895681284333e-09
16,D4_16,0.125,1.519911082952933e-06,linear,0.060054756429323,0.0004620300171612168,0.0006312980870932275,0.007693479161887349,0.010512041420668935,True,0.060054756429323,0.06005470821738325,0.06005470821738325,1.1108625415312351e-07,1.0648237888949918e-26,1.1108625415312351e-07
16,D4_16,0.125,1.519911082952933e-06,nonlinear_discretization,0.06005470821738325,0.0004620332521722467,0.0006313059816920123,0.007693539205948685,0.01051218131652293,True,0.060054756429323,0.06005470821738325,0.06005470821738325,1.1108625415312351e-07,1.0648237888949918e-26,1.1108625415312351e-07
16,D4_16,0.125,1.519911082952933e-06,ordering,1.1108625415312351e-07,3.2350110299313653e-09,7.894598784849529e-09,0.029121614142035627,0.07106728771291052,False,0.060054756429323,0.06005470821738325,0.06005470821738325,1.1108625415312351e-07,1.0648237888949918e-26,1.1108625415312351e-07
16,D4_16,0.5,1.519911082952933e-06,linear,0.240219025717292,0.001848120068644867,0.00252519234837291,0.007693479161887349,0.010512041420668935,True,0.240219025717292,0.24021825432894067,0.24021825432894067,1.7773751548483772e-06,1.7037180622319873e-25,1.7773751548483772e-06
16,D4_16,0.5,1.519911082952933e-06,nonlinear_discretization,0.24021825432894067,0.001848171828934079,0.0025253186620830077,0.007693719339094446,0.010512601005854392,True,0.240219025717292,0.24021825432894067,0.24021825432894067,1.7773751548483772e-06,1.7037180622319873e-25,1.7773751548483772e-06
16,D4_16,0.5,1.519911082952933e-06,ordering,1.7773751548483772e-06,5.176028921191031e-08,1.2631371009791265e-07,0.029121758043436717,0.07106755698331348,False,0.240219025717292,0.24021825432894067,0.24021825432894067,1.7773751548483772e-06,1.7037180622319873e-25,1.7773751548483772e-06
16,D1,0.03125,3.162277660168379e-06,linear,3.860864180073983e-05,4.8167032627238e-10,7.479464999819507e-09,1.2475712788817919e-05,0.00019372515196005116,True,3.860864180073983e-05,3.8608628554156694e-05,3.860883438233693e-05,3.51306048219738e-08,3.513149327206971e-08,1.5359946907218902e-10
16,D1,0.03125,3.162277660168379e-06,nonlinear_discretization,3.8608628554156694e-05,4.816780205414297e-10,7.479505654960285e-09,1.2475916358069423e-05,0.00019372627143356594,True,3.860864180073983e-05,3.8608628554156694e-05,3.860883438233693e-05,3.51306048219738e-08,3.513149327206971e-08,1.5359946907218902e-10
16,D1,0.03125,3.162277660168379e-06,ordering,1.5359946907218902e-10,7.694269049664658e-15,4.065514077760382e-14,5.0093070608522016e-05,0.0002646828209965793,True,3.860864180073983e-05,3.8608628554156694e-05,3.860883438233693e-05,3.51306048219738e-08,3.513149327206971e-08,1.5359946907218902e-10
16,D1,0.125,3.162277660168379e-06,linear,0.00015443456720295933,1.92668130508952e-09,2.991785999927803e-08,1.2475712788817919e-05,0.00019372515196005116,True,0.00015443456720295933,0.0001544343552647744,0.0001544384156721563,5.620897612970281e-07,5.621039768439172e-07,2.4575934099188235e-09
16,D1,0.125,3.162277660168379e-06,nonlinear_discretization,0.0001544343552647744,1.9268044134061056e-09,2.9918510482423626e-08,1.2476527066161158e-05,0.00019372962985553946,True,0.00015443456720295933,0.0001544343552647744,0.0001544384156721563,5.620897612970281e-07,5.621039768439172e-07,2.4575934099188235e-09
16,D1,0.125,3.162277660168379e-06,ordering,2.4575934099188235e-09,1.2310831658549829e-13,6.504831455983181e-13,5.009303658149241e-05,0.0002646829792808584,True,0.00015443456720295933,0.0001544343552647744,0.0001544384156721563,5.620897612970281e-07,5.621039768439172e-07,2.4575934099188235e-09
16,D1,0.5,3.162277660168379e-06,linear,0.0006177382688118373,7.70672522035808e-09,1.1967143999711212e-07,1.2475712788817919e-05,0.00019372515196005116,True,0.0006177382688118373,0.0006177348782579848,0.0006178489362971617,8.993441565686591e-06,8.99366903654032e-06,3.932161655532812e-08
16,D1,0.5,3.162277660168379e-06,nonlinear_discretization,0.0006177348782579848,7.708694954171648e-09,1.1968184778462375e-07,1.2478969903577735e-05,0.00019374306356495058,True,0.0006177382688118373,0.0006177348782579848,0.0006178489362971617,8.993441565686591e-06,8.99366903654032e-06,3.932161655532812e-08
16,D1,0.5,3.162277660168379e-06,ordering,3.932161655532812e-08,1.9697338135675704e-12,1.040778751163229e-11,5.009290019386727e-05,0.0002646836123074402,True,0.0006177382688118373,0.0006177348782579848,0.0006178489362971617,8.993441565686591e-06,8.99366903654032e-06,3.932161655532812e-08
16,D2,0.03125,3.162277660168379e-06,linear,0.0015547651391542088,6.853293212569646e-07,1.4488870882943191e-05,0.00044079282715959485,0.009319009359076013,True,0.0015547651391542088,0.0015547636184725319,0.0015547622506261165,2.356358876073088e-08,1.9663452908851715e-08,1.5786840644480876e-08
16,D2,0.03125,3.162277660168379e-06,nonlinear_discretization,0.0015547636184725319,6.853440316562957e-07,1.4489105165506169e-05,0.0004408027197919693,0.009319169160737696,True,0.0015547651391542088,0.0015547636184725319,0.0015547622506261165,2.356358876073088e-08,1.9663452908851715e-08,1.5786840644480876e-08
16,D2,0.03125,3.162277660168379e-06,ordering,1.5786840644480876e-08,1.471039933110311e-11,2.342825629779008e-10,0.0009318140128465734,0.014840370423312446,True,0.0015547651391542088,0.0015547636184725319,0.0015547622506261165,2.356358876073088e-08,1.9663452908851715e-08,1.5786840644480876e-08
16,D2,0.125,3.162277660168379e-06,linear,0.006219060556616835,2.7413172850278583e-06,5.7955483531772764e-05,0.00044079282715959485,0.009319009359076013,True,0.006219060556616835,0.00621903622563051,0.0062190143453508505,3.7701720803504795e-07,3.146149766787154e-07,2.5258914498678373e-07
16,D2,0.125,3.162277660168379e-06,nonlinear_discretization,0.00621903622563051,2.741552651023227e-06,5.795923205477945e-05,0.00044083239774749466,0.009319648568038904,True,0.006219060556616835,0.00621903622563051,0.0062190143453508505,3.7701720803504795e-07,3.146149766787154e-07,2.5258914498678373e-07
16,D2,0.125,3.162277660168379e-06,ordering,2.5258914498678373e-07,2.3536599536875896e-10,3.748523006683932e-09,0.0009318135796416511,0.014840396276253547,True,0.006219060556616835,0.00621903622563051,0.0062190143453508505,3.7701720803504795e-07,3.146149766787154e-07,2.5258914498678373e-07
16,D2,0.5,3.162277660168379e-06,linear,0.02487624222646734,1.0965269140111433e-05,0.00023182193412709106,0.00044079282715959485,0.009319009359076013,True,0.02487624222646734,0.024875852925598182,0.0248755031779641,6.0322617489344505e-06,5.033822354497943e-06,4.041406775652043e-06
16,D2,0.5,3.162277660168379e-06,nonlinear_discretization,0.024875852925598182,1.0969034970812382e-05,0.00023188191062295258,0.0004409511104451351,0.009321566231979826,True,0.02487624222646734,0.024875852925598182,0.0248755031779641,6.0322617489344505e-06,5.033822354497943e-06,4.041406775652043e-06
16,D2,0.5,3.162277660168379e-06,ordering,4.041406775652043e-06,3.765830700948106e-09,5.99764958615284e-08,0.0009318118442409265,0.014840499655432916,True,0.02487624222646734,0.024875852925598182,0.0248755031779641,6.0322617489344505e-06,5.033822354497943e-06,4.041406775652043e-06
16,D3,0.03125,3.162277660168379e-06,linear,6.039666285467709e-05,5.946357150184337e-09,3.506647799870321e-08,9.845506140781508e-05,0.0005806029065393583,True,6.039666285467709e-05,6.039668528980002e-05,6.039661916314608e-05,7.757412157039419e-09,7.72879262744649e-09,6.811730356725506e-10
16,D3,0.03125,3.162277660168379e-06,nonlinear_discretization,6.039668528980002e-05,5.946496491434827e-09,3.506711559411848e-08,9.845733193637847e-05,0.0005806132476618005,True,6.039666285467709e-05,6.039668528980002e-05,6.039661916314608e-05,7.757412157039419e-09,7.72879262744649e-09,6.811730356725506e-10
16,D3,0.03125,3.162277660168379e-06,ordering,6.811730356725506e-10,1.393412504905032e-13,6.375954152652389e-13,0.00020456072567952687,0.0009360256232628386,True,6.039666285467709e-05,6.039668528980002e-05,6.039661916314608e-05,7.757412157039419e-09,7.72879262744649e-09,6.811730356725506e-10
16,D3,0.125,3.162277660168379e-06,linear,0.00024158665141870835,2.3785428600737347e-08,1.4026591199481284e-07,9.845506140781508e-05,0.0005806029065393583,True,0.00024158665141870835,0.00024158701038816806,0.00024158597608866223,1.241185752285083e-07,1.2366066256947584e-07,1.089876063043357e-08
16,D3,0.125,3.162277660168379e-06,nonlinear_discretization,0.00024158701038816806,2.3787658063913845e-08,1.4027611354883462e-07,9.846414352200977e-05,0.0005806442710783459,True,0.00024158665141870835,0.00024158701038816806,0.00024158597608866223,1.241185752285083e-07,1.2366066256947584e-07,1.089876063043357e-08
16,D3,0.125,3.162277660168379e-06,ordering,1.089876063043357e-08,2.229463176496447e-12,1.0201554021765637e-11,0.00020456116544764923,0.0009360288171921988,True,0.00024158665141870835,0.00024158701038816806,0.00024158597608866223,1.241185752285083e-07,1.2366066256947584e-07,1.089876063043357e-08
16,D3,0.5,3.162277660168379e-06,linear,0.0009663466056748334,9.514171440294939e-08,5.610636479792514e-07,9.845506140781508e-05,0.0005806029065393583,True,0.0009663466056748334,0.0009663523496656887,0.0009663373194112625,1.9858959694344555e-06,1.978569355037901e-06,1.7437966152960266e-07
16,D3,0.5,3.162277660168379e-06,nonlinear_discretization,0.0009663523496656887,9.517738601638341e-08,5.612268745954187e-07,9.849138986344908e-05,0.0005807683654824,True,0.0009663466056748334,0.0009663523496656887,0.0009663373194112625,1.9858959694344555e-06,1.978569355037901e-06,1.7437966152960266e-07
16,D3,0.5,3.162277660168379e-06,ordering,1.7437966152960266e-07,3.567161343402215e-11,1.6322661616738884e-10,0.00020456292391625352,0.0009360415930138706,True,0.0009663466056748334,0.0009663523496656887,0.0009663373194112625,1.9858959694344555e-06,1.978569355037901e-06,1.7437966152960266e-07
16,D4_16,0.03125,3.162277660168379e-06,linear,0.011612726482797465,9.465989646614673e-06,2.4477573695996375e-05,0.0008151392922787886,0.0021078231483585078,True,0.011612726482797465,0.011612723197687008,0.011612723197687008,6.609839107590751e-09,1.3827326136372183e-27,6.609839107590751e-09
16,D4_16,0.03125,3.162277660168379e-06,nonlinear_discretization,0.011612723197687008,9.466188687311432e-06,2.4478038120292183e-05,0.000815156662753908,0.0021078637373503966,True,0.011612726482797465,0.011612723197687008,0.011612723197687008,6.609839107590751e-09,1.3827326136372183e-27,6.609839107590751e-09
16,D4_16,0.03125,3.162277660168379e-06,ordering,6.609839107590751e-09,1.990406967591517e-10,4.6442429580849454e-10,0.030112789966486933,0.07026257193993554,False,0.011612726482797465,0.011612723197687008,0.011612723197687008,6.609839107590751e-09,1.3827326136372183e-27,6.609839107590751e-09
16,D4_16,0.125,3.162277660168379e-06,linear,0.04645090593118986,3.786395858645869e-05,9.79102947839855e-05,0.0008151392922787886,0.0021078231483585078,True,0.04645090593118986,0.046450853369483576,0.046450853369483576,1.0575737922969843e-07,2.21237218181955e-26,1.0575737922969843e-07
16,D4_16,0.125,3.162277660168379e-06,nonlinear_discretization,0.046450853369483576,3.7867143239744944e-05,9.791772557475774e-05,0.0008152087742831912,0.002107985504504981,True,0.04645090593118986,0.046450853369483576,0.046450853369483576,1.0575737922969843e-07,2.21237218181955e-26,1.0575737922969843e-07
16,D4_16,0.125,3.162277660168379e-06,ordering,1.0575737922969843e-07,3.184653286255716e-09,7.430790772233869e-09,0.030112823421416746,0.07026262211069598,False,0.04645090593118986,0.046450853369483576,0.046450853369483576,1.0575737922969843e-07,2.21237218181955e-26,1.0575737922969843e-07
16,D4_16,0.5,3.162277660168379e-06,linear,0.18580362372475945,0.00015145583434583476,0.000391641179135942,0.0008151392922787886,0.0021078231483585078,True,0.18580362372475945,0.185802782741365,0.185802782741365,1.6921150924600632e-06,3.5397954909112867e-25,1.6921150924600632e-06
16,D4_16,0.5,3.162277660168379e-06,nonlinear_discretization,0.185802782741365,0.00015150678893532845,0.0003917600719188132,0.0008154172219596081,0.0021084725758071018,True,0.18580362372475945,0.185802782741365,0.185802782741365,1.6921150924600632e-06,3.5397954909112867e-25,1.6921150924600632e-06
16,D4_16,0.5,3.162277660168379e-06,ordering,1.6921150924600632e-06,5.095458949369378e-08,1.1889278287119817e-07,0.030112957280945946,0.0702628227837311,False,0.18580362372475945,0.185802782741365,0.185802782741365,1.6921150924600632e-06,3.5397954909112867e-25,1.6921150924600632e-06
16,D1,0.03125,6.579332246575683e-06,linear,4.746764618316205e-05,8.934889517533383e-10,7.476316829575906e-09,1.882311476549012e-05,0.0001575034245584299,True,4.746764618316205e-05,4.746771829546183e-05,4.746827460697316e-05,7.304227497854585e-08,7.304573689501896e-08,3.847624644359315e-10
16,D1,0.03125,6.579332246575683e-06,nonlinear_discretization,4.746771829546183e-05,8.935109056496334e-10,7.476404159232463e-09,1.8823548671288415e-05,0.00015750502505083012,True,4.746764618316205e-05,4.746771829546183e-05,4.746827460697316e-05,7.304227497854585e-08,7.304573689501896e-08,3.847624644359315e-10
16,D1,0.03125,6.579332246575683e-06,ordering,3.847624644359315e-10,2.1953896295119787e-14,8.732965655709116e-14,5.7058310839402125e-05,0.00022697031189130665,True,4.746764618316205e-05,4.746771829546183e-05,4.746827460697316e-05,7.304227497854585e-08,7.304573689501896e-08,3.847624644359315e-10
16,D1,0.125,6.579332246575683e-06,linear,0.0001898705847326482,3.5739558070133532e-09,2.9905267318303624e-08,1.882311476549012e-05,0.0001575034245584299,True,0.0001898705847326482,0.00018987173853397308,0.0001898833368807434,1.1686768228608573e-06,1.1687322166636072e-06,6.156152099832276e-09
16,D1,0.125,6.579332246575683e-06,nonlinear_discretization,0.00018987173853397308,3.5743070696701574e-09,2.990666459899113e-08,1.8824850381988888e-05,0.00015750982652765902,True,0.0001898705847326482,0.00018987173853397308,0.0001898833368807434,1.1686768228608573e-06,1.1687322166636072e-06,6.156152099832276e-09
16,D1,0.125,6.579332246575683e-06,ordering,6.156152099832276e-09,3.5126265680414626e-13,1.397280687505204e-12,5.7058800872336535e-05,0.00022697306123142618,True,0.0001898705847326482,0.00018987173853397308,0.0001898833368807434,1.1686768228608573e-06,1.1687322166636072e-06,6.156152099832276e-09
16,D1,0.5,6.579332246575683e-06,linear,0.0007594823389305928,1.4295823228053413e-08,1.196210692732145e-07,1.882311476549012e-05,0.0001575034245584299,True,0.0007594823389305928,0.0007595008000407762,0.0007598589420514015,1.8698856247504438e-05,1.8699742749274762e-05,9.849540432968991e-08
16,D1,0.5,6.579332246575683e-06,nonlinear_discretization,0.0007595008000407762,1.4301443450754362e-08,1.196434261600833e-07,1.8830057124346077e-05,0.00015752903242980106,True,0.0007594823389305928,0.0007595008000407762,0.0007598589420514015,1.8698856247504438e-05,1.8699742749274762e-05,9.849540432968991e-08
16,D1,0.5,6.579332246575683e-06,ordering,9.849540432968991e-08,5.620222700949154e-12,2.235688686878655e-11,5.706076074510844e-05,0.00022698406104260658,True,0.0007594823389305928,0.0007595008000407762,0.0007598589420514015,1.8698856247504438e-05,1.8699742749274762e-05,9.849540432968991e-08
16,D2,0.03125,6.579332246575683e-06,linear,0.0014230232809608774,6.939866167815923e-08,8.212186417842446e-06,4.8768465426158535e-05,0.005770943123500606,True,0.0014230232809608774,0.001423021321547683,0.0014230193656337672,4.18221588195502e-08,3.867852981057876e-08,2.4372128584756692e-08
16,D2,0.03125,6.579332246575683e-06,nonlinear_discretization,0.001423021321547683,6.940118120726896e-08,8.2123772274404e-06,4.8770303126440855e-05,0.005771085157394964,True,0.0014230232809608774,0.001423021321547683,0.0014230193656337672,4.18221588195502e-08,3.867852981057876e-08,2.4372128584756692e-08
16,D2,0.03125,6.579332246575683e-06,ordering,2.4372128584756692e-08,2.5195291097204815e-12,1.9080959795371213e-10,0.00010337747484625927,0.007829008340004086,True,0.0014230232809608774,0.001423021321547683,0.0014230193656337672,4.18221588195502e-08,3.867852981057876e-08,2.4372128584756692e-08
16,D2,0.125,6.579332246575683e-06,linear,0.00569209312384351,2.7759464671263693e-07,3.2848745671369785e-05,4.8768465426158535e-05,0.005770943123500606,True,0.00569209312384351,0.005692061773189475,0.00569203050053838,6.69154002164829e-07,6.188555643267094e-07,3.899533233446273e-07
16,D2,0.125,6.579332246575683e-06,nonlinear_discretization,0.005692061773189475,2.7763495903792444e-07,3.285179862407259e-05,4.877581623334267e-05,0.005771511261316565,True,0.00569209312384351,0.005692061773189475,0.00569203050053838,6.69154002164829e-07,6.188555643267094e-07,3.899533233446273e-07
16,D2,0.125,6.579332246575683e-06,ordering,3.899533233446273e-07,4.0312325287499726e-11,3.052952702805516e-09,0.00010337730921675742,0.007829020859779727,True,0.00569209312384351,0.005692061773189475,0.00569203050053838,6.69154002164829e-07,6.188555643267094e-07,3.899533233446273e-07
16,D2,0.5,6.579332246575683e-06,linear,0.02276837249537404,1.1103785868505477e-06,0.00013139498268547914,4.8768465426158535e-05,0.005770943123500606,True,0.02276837249537404,0.022767870882165198,0.02276737192597637,1.0706429531158248e-05,9.901630612352192e-06,6.239206181916324e-06
16,D2,0.5,6.579332246575683e-06,nonlinear_discretization,0.022767870882165198,1.111023575057121e-06,0.00013144382987308659,4.8797868751417654e-05,0.005773215710567418,True,0.02276837249537404,0.022767870882165198,0.02276737192597637,1.0706429531158248e-05,9.901630612352192e-06,6.239206181916324e-06
16,D2,0.5,6.579332246575683e-06,ordering,6.239206181916324e-06,6.449882065732916e-10,4.884718760744716e-08,0.00010337664564487728,0.007829070907934657,True,0.02276837249537404,0.022767870882165198,0.02276737192597637,1.0706429531158248e-05,9.901630612352192e-06,6.239206181916324e-06
16,D3,0.03125,6.579332246575683e-06,linear,6.395551888056352e-05,1.9014794404303055e-09,1.5118293597914977e-08,2.9731280016370514e-05,0.00023638763100567258,True,6.395551888056352e-05,6.395555668486217e-05,6.395541111905412e-05,1.6061975455898577e-08,1.60223776469172e-08,1.3132085105905915e-09
16,D3,0.03125,6.579332246575683e-06,nonlinear_discretization,6.395555668486217e-05,1.901556010473541e-09,1.511867529565144e-08,2.9732459680452224e-05,0.00023639345944790948,True,6.395551888056352e-05,6.395555668486217e-05,6.395541111905412e-05,1.6061975455898577e-08,1.60223776469172e-08,1.3132085105905915e-09
16,D3,0.03125,6.579332246575683e-06,ordering,1.3132085105905915e-09,7.65700432353847e-14,3.816977364649893e-13,5.830760508927004e-05,0.0002906604194130053,True,6.395551888056352e-05,6.395555668486217e-05,6.395541111905412e-05,1.6061975455898577e-08,1.60223776469172e-08,1.3132085105905915e-09
16,D3,0.125,6.579332246575683e-06,linear,0.0002558220755222541,7.605917761721222e-09,6.04731743916599e-08,2.9731280016370514e-05,0.00023638763100567258,True,0.0002558220755222541,0.0002558226804073995,0.00025582044754887147,2.56991531500204e-07,2.563579675490492e-07,2.1011342859002342e-08
16,D3,0.125,6.579332246575683e-06,nonlinear_discretization,0.0002558226804073995,7.607142879506308e-09,6.047928156945733e-08,2.9735998651065176e-05,0.0002364109447729327,True,0.0002558220755222541,0.0002558226804073995,0.00025582044754887147,2.56991531500204e-07,2.563579675490492e-07,2.1011342859002342e-08
16,D3,0.125,6.579332246575683e-06,ordering,2.1011342859002342e-08,1.2251177850866816e-12,6.1071777974217925e-12,5.8307448186814866e-05,0.00029066099384529164,True,0.0002558220755222541,0.0002558226804073995,0.00025582044754887147,2.56991531500204e-07,2.563579675490492e-07,2.1011342859002342e-08
16,D3,0.5,6.579332246575683e-06,linear,0.0010232883020890164,3.042367104688489e-08,2.418926975666396e-07,2.9731280016370514e-05,0.00023638763100567258,True,0.0010232883020890164,0.0010232979812982814,0.0010232684121137682,4.111859652936961e-06,4.101722693320512e-06,3.3618191204217217e-07
16,D3,0.5,6.579332246575683e-06,nonlinear_discretization,0.0010232979812982814,3.04432727450983e-08,2.4199041330762535e-07,2.9750154208722494e-05,0.000236480886047099,True,0.0010232883020890164,0.0010232979812982814,0.0010232684121137682,4.111859652936961e-06,4.101722693320512e-06,3.3618191204217217e-07
16,D3,0.5,6.579332246575683e-06,ordering,3.3618191204217217e-07,1.9601698213413945e-11,9.771574098574261e-11,5.830681994263576e-05,0.00029066329116923074,True,0.0010232883020890164,0.0010232979812982814,0.0010232684121137682,4.111859652936961e-06,4.101722693320512e-06,3.3618191204217217e-07
16,D4_16,0.03125,6.579332246575683e-06,linear,0.00525360071151584,9.360894718339904e-07,3.022837161557702e-06,0.00017818055144200274,0.0005753838800371092,True,0.00525360071151584,0.005253598978399471,0.005253598978399471,5.75941139161367e-09,2.416704293637143e-27,5.75941139161367e-09
16,D4_16,0.03125,6.579332246575683e-06,nonlinear_discretization,0.005253598978399471,9.362829952306898e-07,3.023244059846774e-06,0.00017821744656953853,0.0005754615211928143,True,0.00525360071151584,0.005253598978399471,0.005253598978399471,5.75941139161367e-09,2.416704293637143e-27,5.75941139161367e-09
16,D4_16,0.03125,6.579332246575683e-06,ordering,5.75941139161367e-09,1.9352339669945694e-10,4.0689828907211014e-10,0.0336012456031962,0.0706492836515548,False,0.00525360071151584,0.005253598978399471,0.005253598978399471,5.75941139161367e-09,2.416704293637143e-27,5.75941139161367e-09
16,D4_16,0.125,6.579332246575683e-06,linear,0.02101440284606336,3.7443578873359615e-06,1.2091348646230807e-05,0.00017818055144200274,0.0005753838800371092,True,0.02101440284606336,0.02101437511646705,0.02101437511646705,9.215052322021278e-08,3.8667268698194327e-26,9.215052322021278e-08
16,D4_16,0.125,6.579332246575683e-06,nonlinear_discretization,0.02101437511646705,3.7474542622616277e-06,1.2097859020840998e-05,0.00017832813212347625,0.0005756944450544718,True,0.02101440284606336,0.02101437511646705,0.02101437511646705,9.215052322021278e-08,3.8667268698194327e-26,9.215052322021278e-08
16,D4_16,0.125,6.579332246575683e-06,ordering,9.215052322021278e-08,3.096374925666114e-09,6.510374610189901e-09,0.033601273410750844,0.07064935046144026,False,0.02101440284606336,0.02101437511646705,0.02101437511646705,9.215052322021278e-08,3.8667268698194327e-26,9.215052322021278e-08
16,D4_16,0.5,6.579332246575683e-06,linear,0.08405761138425344,1.4977431549343846e-05,4.836539458492323e-05,0.00017818055144200274,0.0005753838800371092,True,0.08405761138425344,0.08405716772771103,0.08405716772771103,1.4744045927460418e-06,6.186762991711114e-25,1.4744045927460418e-06
16,D4_16,0.5,6.579332246575683e-06,nonlinear_discretization,0.08405716772771103,1.5026973585247415e-05,4.84695607057288e-05,0.0001787708769099234,0.0005766261464190388,True,0.08405761138425344,0.08405716772771103,0.08405716772771103,1.4744045927460418e-06,6.186762991711114e-25,1.4744045927460418e-06
16,D4_16,0.5,6.579332246575683e-06,ordering,1.4744045927460418e-06,4.9542035903567886e-08,1.041661208055741e-07,0.03360138468593419,0.07064961769521302,False,0.08405761138425344,0.08405716772771103,0.08405716772771103,1.4744045927460418e-06,6.186762991711114e-25,1.4744045927460418e-06
16,D1,0.03125,1.368874509537082e-05,linear,3.711847214003189e-05,9.510934716440872e-10,7.419543633502084e-09,2.5623184813642765e-05,0.00019988817442461978,True,3.711847214003189e-05,3.7118530673948455e-05,3.7120758153700393e-05,1.5183156752318514e-07,1.5183806629608067e-07,1.108056218137251e-09
16,D1,0.03125,1.368874509537082e-05,nonlinear_discretization,3.7118530673948455e-05,9.511314780324982e-10,7.419730259265706e-09,2.5624168326793368e-05,0.0001998928870445086,True,3.711847214003189e-05,3.7118530673948455e-05,3.7120758153700393e-05,1.5183156752318514e-07,1.5183806629608067e-07,1.108056218137251e-09
16,D1,0.03125,1.368874509537082e-05,ordering,1.108056218137251e-09,3.800638841080915e-14,1.866257636224132e-13,3.430005426502776e-05,0.00016842625903598017,True,3.711847214003189e-05,3.7118530673948455e-05,3.7120758153700393e-05,1.5183156752318514e-07,1.5183806629608067e-07,1.108056218137251e-09
16,D1,0.125,1.368874509537082e-05,linear,0.00014847388856012756,3.804373886576349e-09,2.9678174534008337e-08,2.5623184813642765e-05,0.00019988817442461978,True,0.00014847388856012756,0.0001484748257574024,0.00014852536404332263,2.4293074913616606e-06,2.4294114897000165e-06,1.772912368399361e-08
16,D1,0.125,1.368874509537082e-05,nonlinear_discretization,0.0001484748257574024,3.804981985220817e-09,2.9681160589633843e-08,2.562711871060145e-05,0.00019990702422598432,True,0.00014847388856012756,0.0001484748257574024,0.00014852536404332263,2.4293074913616606e-06,2.4294114897000165e-06,1.772912368399361e-08
16,D1,0.125,1.368874509537082e-05,ordering,1.772912368399361e-08,6.080986444679769e-13,2.986055625505058e-12,3.4299419153863024e-05,0.00016842657757534625,True,0.00014847388856012756,0.0001484748257574024,0.00014852536404332263,2.4293074913616606e-06,2.4294114897000165e-06,1.772912368399361e-08
16,D1,0.5,1.368874509537082e-05,linear,0.0005938955542405102,1.5217495546305396e-08,1.1871269813603335e-07,2.5623184813642765e-05,0.00019988817442461978,True,0.0005938955542405102,0.0005939105912958358,0.0005956707132129042,3.886907413651596e-05,3.8870739260194813e-05,2.8368033018792807e-07
16,D1,0.5,1.368874509537082e-05,nonlinear_discretization,0.0005939105912958358,1.5227224895981694e-08,1.1876047780578352e-07,2.563891790977808e-05,0.00019996356277577671,True,0.0005938955542405102,0.0005939105912958358,0.0005956707132129042,3.886907413651596e-05,3.8870739260194813e-05,2.8368033018792807e-07
16,D1,0.5,1.368874509537082e-05,ordering,2.8368033018792807e-07,9.729349676299419e-12,4.777966975018006e-11,3.429687800297635e-05,0.0001684278558140698,True,0.0005938955542405102,0.0005939105912958358,0.0005956707132129042,3.886907413651596e-05,3.8870739260194813e-05,2.8368033018792807e-07
16,D2,0.03125,1.368874509537082e-05,linear,0.0011972324725568922,6.243424214727714e-09,4.736758741503486e-06,5.214880449570355e-06,0.003956423543530638,True,0.0011972324725568922,0.0011972305744669858,0.001197226943976307,7.439727297149127e-08,7.409553625135238e-08,3.347492267242958e-08
16,D2,0.03125,1.368874509537082e-05,nonlinear_discretization,0.0011972305744669858,6.2437290309231e-09,4.736915167402606e-06,5.2151433183226595e-06,0.003956560472498381,True,0.0011972324725568922,0.0011972305744669858,0.001197226943976307,7.439727297149127e-08,7.409553625135238e-08,3.347492267242958e-08
16,D2,0.03125,1.368874509537082e-05,ordering,3.347492267242958e-08,3.0481619538578493e-13,1.5642589912004936e-10,9.105807304428394e-06,0.00467292787053647,True,0.0011972324725568922,0.0011972305744669858,0.001197226943976307,7.439727297149127e-08,7.409553625135238e-08,3.347492267242958e-08
16,D2,0.125,1.368874509537082e-05,linear,0.004788929890227569,2.4973696858910855e-08,1.8947034966013944e-05,5.214880449570355e-06,0.003956423543530638,True,0.004788929890227569,0.0047888995196140255,0.004788841530045692,1.1903549150685899e-06,1.1855265743684576e-06,5.355969356727179e-07
16,D2,0.125,1.368874509537082e-05,nonlinear_discretization,0.0047888995196140255,2.4978573862698234e-08,1.8949537782752813e-05,5.215931919304803e-06,0.0039569712634689195,True,0.004788929890227569,0.0047888995196140255,0.004788841530045692,1.1903549150685899e-06,1.1855265743684576e-06,5.355969356727179e-07
16,D2,0.125,1.368874509537082e-05,ordering,5.355969356727179e-07,4.877003787378739e-12,2.5028167388698668e-09,9.105735045427675e-06,0.004672948204467023,True,0.004788929890227569,0.0047888995196140255,0.004788841530045692,1.1903549150685899e-06,1.1855265743684576e-06,5.355969356727179e-07
16,D2,0.5,1.368874509537082e-05,linear,0.019155719560910275,9.989478743564342e-08,7.578813986405578e-05,5.214880449570355e-06,0.003956423543530638,True,0.019155719560910275,0.019155233555895452,0.01915431201326786,1.904558564317064e-05,1.8968296784815516e-05,8.56943398623412e-06
16,D2,0.5,1.368874509537082e-05,nonlinear_discretization,0.019155233555895452,9.997281595400059e-08,7.582818508200978e-05,5.219086244094984e-06,0.003958614488345508,True,0.019155719560910275,0.019155233555895452,0.01915431201326786,1.904558564317064e-05,1.8968296784815516e-05,8.56943398623412e-06
16,D2,0.5,1.368874509537082e-05,ordering,8.56943398623412e-06,7.802851835717016e-11,4.00452179540106e-08,9.10544599357608e-06,0.004673029516107944,True,0.019155719560910275,0.019155233555895452,0.01915431201326786,1.904558564317064e-05,1.8968296784815516e-05,8.56943398623412e-06
16,D3,0.03125,1.368874509537082e-05,linear,5.8660199142345325e-05,8.011659453979258e-10,7.946597331259556e-09,1.3657743361112872e-05,0.00013546829788245823,True,5.8660199142345325e-05,5.866024842241844e-05,5.86604273216591e-05,3.311222961207988e-08,3.310046343978266e-08,2.185486951393897e-09
16,D3,0.03125,1.368874509537082e-05,nonlinear_discretization,5.866024842241844e-05,8.011944095822487e-10,7.946851496610004e-09,1.3658217125382183e-05,0.00013547251691441734,True,5.8660199142345325e-05,5.866024842241844e-05,5.86604273216591e-05,3.311222961207988e-08,3.310046343978266e-08,2.185486951393897e-09
16,D3,0.03125,1.368874509537082e-05,ordering,2.185486951393897e-09,2.846418432277037e-14,2.541653504486446e-13,1.3024184063243206e-05,0.000116296896802124,True,5.8660199142345325e-05,5.866024842241844e-05,5.86604273216591e-05,3.311222961207988e-08,3.310046343978266e-08,2.185486951393897e-09
16,D3,0.125,1.368874509537082e-05,linear,0.0002346407965693813,3.2046637815917034e-09,3.1786389325038225e-08,1.3657743361112872e-05,0.00013546829788245823,True,0.0002346407965693813,0.00023464158517363988,0.00023464489447829154,5.297953924231376e-07,5.296071652802765e-07,3.49678721770531e-08
16,D3,0.125,1.368874509537082e-05,nonlinear_discretization,0.00023464158517363988,3.205119210358664e-09,3.17904559773403e-08,1.3659638413995567e-05,0.00013548517392522163,True,0.0002346407965693813,0.00023464158517363988,0.00023464489447829154,5.297953924231376e-07,5.296071652802765e-07,3.49678721770531e-08
16,D3,0.125,1.368874509537082e-05,ordering,3.49678721770531e-08,4.554287669607276e-13,4.066652302073875e-12,1.30242058954789e-05,0.00011629681901956067,True,0.0002346407965693813,0.00023464158517363988,0.00023464489447829154,5.297953924231376e-07,5.296071652802765e-07,3.49678721770531e-08
16,D3,0.5,1.368874509537082e-05,linear,0.0009385631862775252,1.2818655126366814e-08,1.271455573001529e-07,1.3657743361112872e-05,0.00013546829788245823,True,0.0009385631862775252,0.0009385758118236697,0.0009386573609086583,8.476708269265186e-06,8.473698658166717e-06,5.594911271888675e-07
16,D3,0.5,1.368874509537082e-05,nonlinear_discretization,0.0009385758118236697,1.2825942103130462e-08,1.2721062416520165e-07,1.3665323505630755e-05,0.00013553580069150634,True,0.0009385631862775252,0.0009385758118236697,0.0009386573609086583,8.476708269265186e-06,8.473698658166717e-06,5.594911271888675e-07
16,D3,0.5,1.368874509537082e-05,ordering,5.594911271888675e-07,7.286976763648853e-12,6.506686504875494e-11,1.3024293701067018e-05,0.00011629650925061107,True,0.0009385631862775252,0.0009385758118236697,0.0009386573609086583,8.476708269265186e-06,8.473698658166717e-06,5.594911271888675e-07
16,D4_16,0.03125,1.368874509537082e-05,linear,0.0015758177963660757,4.323929554097967e-08,4.334740109920455e-07,2.743927352558901e-05,0.0002750787635421182,True,0.0015758177963660757,0.0015758182641638554,0.0015758182641638554,5.334013983692037e-09,4.213705594776006e-27,5.334013983692037e-09
16,D4_16,0.03125,1.368874509537082e-05,nonlinear_discretization,0.0015758182641638554,4.342430169494557e-08,4.337701329052791e-07,2.7556668609871033e-05,0.0002752665981666622,True,0.0015758177963660757,0.0015758182641638554,0.0015758182641638554,5.334013983692037e-09,4.213705594776006e-27,5.334013983692037e-09
16,D4_16,0.03125,1.368874509537082e-05,ordering,5.334013983692037e-09,1.8500615396589677e-10,2.96121913233621e-10,0.034684227400139156,0.05551577370043839,False,0.0015758177963660757,0.0015758182641638554,0.0015758182641638554,5.334013983692037e-09,4.213705594776006e-27,5.334013983692037e-09
16,D4_16,0.125,1.368874509537082e-05,linear,0.006303271185464303,1.729571821639187e-07,1.733896043968182e-06,2.743927352558901e-05,0.0002750787635421182,True,0.006303271185464303,0.006303278670788353,0.006303278670788353,8.534420200090972e-08,6.741928951641631e-26,8.534420200090972e-08
16,D4_16,0.125,1.368874509537082e-05,nonlinear_discretization,0.006303278670788353,1.7591728343456932e-07,1.7386339961619532e-06,2.7908853887395607e-05,0.0002758301015976661,True,0.006303271185464303,0.006303278670788353,0.006303278670788353,8.534420200090972e-08,6.741928951641631e-26,8.534420200090972e-08
16,D4_16,0.125,1.368874509537082e-05,ordering,8.534420200090972e-08,2.9601012706506208e-09,4.737952193771246e-09,0.03468426912725797,0.055515806378044784,False,0.006303271185464303,0.006303278670788353,0.006303278670788353,8.534420200090972e-08,6.741928951641631e-26,8.534420200090972e-08
16,D4_16,0.5,1.368874509537082e-05,linear,0.02521308474185721,6.918287286556748e-07,6.935584175872728e-06,2.743927352558901e-05,0.0002750787635421182,True,0.02521308474185721,0.025213204542854254,0.025213204542854254,1.3655058408558799e-06,1.0787086322626744e-24,1.3655058408558799e-06
16,D4_16,0.5,1.368874509537082e-05,nonlinear_discretization,0.025213204542854254,7.391905286578065e-07,7.011391512223145e-06,2.9317595365611812e-05,0.0002780841086782943,True,0.02521308474185721,0.025213204542854254,0.025213204542854254,1.3655058408558799e-06,1.0787086322626744e-24,1.3655058408558799e-06
16,D4_16,0.5,1.368874509537082e-05,ordering,1.3655058408558799e-06,4.736180000213176e-08,7.580733635041737e-08,0.034684436041991624,0.055515937085192105,False,0.02521308474185721,0.025213204542854254,0.025213204542854254,1.3655058408558799e-06,1.0787086322626744e-24,1.3655058408558799e-06
16,D1,0.03125,2.848035868435799e-05,linear,4.5854013052416954e-05,8.500447262409152e-10,7.160715897027931e-09,1.8538066128894896e-05,0.00015616334144717768,True,4.5854013052416954e-05,4.585400424046045e-05,4.586580755819044e-05,3.157211178994254e-07,3.1576789799116515e-07,1.8153335216868832e-09
16,D1,0.03125,2.848035868435799e-05,nonlinear_discretization,4.585400424046045e-05,8.500936151683519e-10,7.1610999706950415e-09,1.8539135878088705e-05,0.00015617174746924853,True,4.5854013052416954e-05,4.585400424046045e-05,4.586580755819044e-05,3.157211178994254e-07,3.1576789799116515e-07,1.8153335216868832e-09
16,D1,0.03125,2.848035868435799e-05,ordering,1.8153335216868832e-09,4.888892743673472e-14,3.840736671104189e-13,2.693109935594926e-05,0.00021157195772682132,True,4.5854013052416954e-05,4.585400424046045e-05,4.586580755819044e-05,3.157211178994254e-07,3.1576789799116515e-07,1.8153335216868832e-09
16,D1,0.125,2.848035868435799e-05,linear,0.00018341605220966782,3.400178904963661e-09,2.8642863588111724e-08,1.8538066128894896e-05,0.00015616334144717768,True,0.00018341605220966782,0.00018341591161430477,0.00018365683397122517,5.051552858221271e-06,5.052301405792453e-06,2.9047539088449803e-08
16,D1,0.125,2.848035868435799e-05,nonlinear_discretization,0.00018341591161430477,3.4009611218374145e-09,2.864900897907794e-08,1.854234505558661e-05,0.00015619696637510035,True,0.00018341605220966782,0.00018341591161430477,0.00018365683397122517,5.051552858221271e-06,5.052301405792453e-06,2.9047539088449803e-08
16,D1,0.125,2.848035868435799e-05,ordering,2.9047539088449803e-08,7.822168737536697e-13,6.145390966214031e-12,2.6928851747881915e-05,0.00021156322218902283,True,0.00018341605220966782,0.00018341591161430477,0.00018365683397122517,5.051552858221271e-06,5.052301405792453e-06,2.9047539088449803e-08
16,D1,0.5,2.848035868435799e-05,linear,0.0007336642088386713,1.3600715619854643e-08,1.145714543524469e-07,1.8538066128894896e-05,0.00015616334144717768,True,0.0007336642088386713,0.0007336619847122003,0.0007408254157253711,8.082580363580702e-05,8.083778462547043e-05,4.6490167589929046e-07
16,D1,0.5,2.848035868435799e-05,nonlinear_discretization,0.0007336619847122003,1.3613230707412248e-08,1.1466979420132503e-07,1.8555180711390443e-05,0.00015629785458532038,True,0.0007336642088386713,0.0007336619847122003,0.0007408254157253711,8.082580363580702e-05,8.083778462547043e-05,4.6490167589929046e-07
16,D1,0.5,2.848035868435799e-05,ordering,4.6490167589929046e-07,1.2515087557604816e-11,9.833984887813031e-11,2.691985898608785e-05,0.0002115282735600059,True,0.0007336642088386713,0.0007336619847122003,0.0007408254157253711,8.082580363580702e-05,8.083778462547043e-05,4.6490167589929046e-07
16,D2,0.03125,2.848035868435799e-05,linear,0.0008509455999716048,6.422014299213105e-09,2.72502026119897e-06,7.54691521928946e-06,0.003202343676599187,True,0.0008509455999716048,0.0008509436078722129,0.0008509428889812566,1.3275003405977894e-07,1.4087545855826225e-07,4.1956862735838e-08
16,D2,0.03125,2.848035868435799e-05,nonlinear_discretization,0.0008509436078722129,6.422563998343893e-09,2.7251510305613416e-06,7.5475788747077305e-06,0.003202504849146925,True,0.0008509455999716048,0.0008509436078722129,0.0008509428889812566,1.3275003405977894e-07,1.4087545855826225e-07,4.1956862735838e-08
16,D2,0.03125,2.848035868435799e-05,ordering,4.1956862735838e-08,5.496991307884359e-13,1.3076936237147612e-10,1.3101530832973917e-05,0.0031167573990172953,True,0.0008509455999716048,0.0008509436078722129,0.0008509428889812566,1.3275003405977894e-07,1.4087545855826225e-07,4.1956862735838e-08
16,D2,0.125,2.848035868435799e-05,linear,0.0034037823998864193,2.568805719685242e-08,1.090008104479588e-05,7.54691521928946e-06,0.003202343676599187,True,0.0034037823998864193,0.003403750524677419,0.003403739522550883,2.1239986474164088e-06,2.2540032681444627e-06,6.71304585097207e-07
16,D2,0.125,2.848035868435799e-05,nonlinear_discretization,0.003403750524677419,2.569685202190853e-08,1.0902173352301184e-05,7.549569757126627e-06,0.003202988372167613,True,0.0034037823998864193,0.003403750524677419,0.003403739522550883,2.1239986474164088e-06,2.2540032681444627e-06,6.71304585097207e-07
16,D2,0.125,2.848035868435799e-05,ordering,6.71304585097207e-07,8.794825056113302e-12,2.09230750530413e-09,1.3101094870132287e-05,0.003116778213277297,True,0.0034037823998864193,0.003403750524677419,0.003403739522550883,2.1239986474164088e-06,2.2540032681444627e-06,6.71304585097207e-07
16,D2,0.5,2.848035868435799e-05,linear,0.013615129599545677,1.0275222878740968e-07,4.360032417918352e-05,7.54691521928946e-06,0.003202343676599187,True,0.013615129599545677,0.013614619492592404,0.013614475468045083,3.398385675178004e-05,3.6063791614295575e-05,1.0740539084129476e-05
16,D2,0.5,2.848035868435799e-05,nonlinear_discretization,0.013614619492592404,1.0289292288201282e-07,4.363380095167633e-05,7.557532029300999e-06,0.0032049225448729656,True,0.013615129599545677,0.013614619492592404,0.013614475468045083,3.398385675178004e-05,3.6063791614295575e-05,1.0740539084129476e-05
16,D2,0.5,2.848035868435799e-05,ordering,1.0740539084129476e-05,1.4069409460313942e-10,3.3476772492806365e-08,1.3099351298952303e-05,0.003116861475069961,True,0.013615129599545677,0.013614619492592404,0.013614475468045083,3.398385675178004e-05,3.6063791614295575e-05,1.0740539084129476e-05
16,D3,0.03125,2.848035868435799e-05,linear,4.495821781732395e-05,6.080789070850834e-10,4.58752106923781e-09,1.3525422861641317e-05,0.00010203965575054622,True,4.495821781732395e-05,4.495827393365306e-05,4.495798194789956e-05,6.794054908157263e-08,6.794436988104305e-08,2.764082394226968e-09
16,D3,0.03125,2.848035868435799e-05,nonlinear_discretization,4.495827393365306e-05,6.081235819486846e-10,4.587740235427657e-09,1.3526399675532913e-05,0.00010204440326597037,True,4.495821781732395e-05,4.495827393365306e-05,4.495798194789956e-05,6.794054908157263e-08,6.794436988104305e-08,2.764082394226968e-09
16,D3,0.03125,2.848035868435799e-05,ordering,2.764082394226968e-09,4.467486360115602e-14,2.191661898473867e-13,1.6162638166815665e-05,7.9290758591399e-05,True,4.495821781732395e-05,4.495827393365306e-05,4.495798194789956e-05,6.794054908157263e-08,6.794436988104305e-08,2.764082394226968e-09
16,D3,0.125,2.848035868435799e-05,linear,0.0001798328712692958,2.4323156283403336e-09,1.835008427695124e-08,1.3525422861641317e-05,0.00010203965575054622,True,0.0001798328712692958,0.0001798337693022178,0.0001798315629914936,1.087048290215902e-06,1.0871093592734865e-06,4.422540141047566e-08
16,D3,0.125,2.848035868435799e-05,nonlinear_discretization,0.0001798337693022178,2.433030401732085e-09,1.8353590941866427e-08,1.3529329953837985e-05,0.00010205864567639956,True,0.0001798328712692958,0.0001798337693022178,0.0001798315629914936,1.087048290215902e-06,1.0871093592734865e-06,4.422540141047566e-08
16,D3,0.125,2.848035868435799e-05,ordering,4.422540141047566e-08,7.147733917514989e-13,3.506664915186782e-12,1.6162055491986798e-05,7.929074249976528e-05,True,0.0001798328712692958,0.0001798337693022178,0.0001798315629914936,1.087048290215902e-06,1.0871093592734865e-06,4.422540141047566e-08
16,D3,0.5,2.848035868435799e-05,linear,0.0007193314850771832,9.729262513361334e-09,7.340033710780495e-08,1.3525422861641317e-05,0.00010203965575054622,True,0.0007193314850771832,0.0007193458645899606,0.0007194683391522291,1.739274092979778e-05,1.73937139574871e-05,7.076117099760166e-07
16,D3,0.5,2.848035868435799e-05,nonlinear_discretization,0.0007193458645899606,9.740697323921377e-09,7.34564441211291e-08,1.3541048615708301e-05,0.00010211561327734958,True,0.0007193314850771832,0.0007193458645899606,0.0007194683391522291,1.739274092979778e-05,1.73937139574871e-05,7.076117099760166e-07
16,D3,0.5,2.848035868435799e-05,ordering,7.076117099760166e-07,1.1434810560043155e-11,5.610701332415408e-11,1.6159724887015677e-05,7.929067952543597e-05,True,0.0007193314850771832,0.0007193458645899606,0.0007194683391522291,1.739274092979778e-05,1.73937139574871e-05,7.076117099760166e-07
16,D4_16,0.03125,2.848035868435799e-05,linear,0.00032973717924448663,1.4780746170356851e-09,1.1789618055826497e-07,4.482584039877873e-06,0.0003575459122577432,True,0.00032973717924448663,0.00032973909095406194,0.00032973909095406194,5.214705423477944e-09,4.3200389462135415e-27,5.214705423477944e-09
16,D4_16,0.03125,2.848035868435799e-05,nonlinear_discretization,0.00032973909095406194,1.653048962048407e-09,1.1807960141524748e-07,5.0132028849400325e-06,0.0003581000999111079,True,0.00032973717924448663,0.00032973909095406194,0.00032973909095406194,5.214705423477944e-09,4.3200389462135415e-27,5.214705423477944e-09
16,D4_16,0.03125,2.848035868435799e-05,ordering,5.214705423477944e-09,1.7497434501272197e-10,1.834208569825078e-10,0.03355402286482809,0.03517377149564383,False,0.00032973717924448663,0.00032973909095406194,0.00032973909095406194,5.214705423477944e-09,4.3200389462135415e-27,5.214705423477944e-09
16,D4_16,0.125,2.848035868435799e-05,linear,0.0013189487169779465,5.9122984681427404e-09,4.7158472223305987e-07,4.482584039877873e-06,0.0003575459122577432,True,0.0013189487169779465,0.0013189793060876943,0.0013189793060876943,8.343526286024643e-08,6.912062313941703e-26,8.343526286024643e-08
16,D4_16,0.125,2.848035868435799e-05,nonlinear_discretization,0.0013189793060876943,8.711888940056259e-09,4.745194568949069e-07,6.6050232174583e-06,0.000359762624557324,True,0.0013189487169779465,0.0013189793060876943,0.0013189793060876943,8.343526286024643e-08,6.912062313941703e-26,8.343526286024643e-08
16,D4_16,0.125,2.848035868435799e-05,ordering,8.343526286024643e-08,2.7995904719135186e-09,2.9347346618470583e-09,0.03355404388912655,0.03517379296524446,False,0.0013189487169779465,0.0013189793060876943,0.0013189793060876943,8.343526286024643e-08,6.912062313941703e-26,8.343526286024643e-08
16,D4_16,0.5,2.848035868435799e-05,linear,0.005275794867911786,2.3649193872570962e-08,1.8863388889322395e-06,4.482584039877873e-06,0.0003575459122577432,True,0.005275794867911786,0.00527628440607599,0.00527628440607599,1.3349626752477099e-06,1.1059299702306944e-24,1.3349626752477099e-06
16,D4_16,0.5,2.848035868435799e-05,nonlinear_discretization,0.00527628440607599,6.84427023335279e-08,1.933294704330214e-06,1.2971761388508854e-05,0.00036641214831101553,True,0.005275794867911786,0.00527628440607599,0.00527628440607599,1.3349626752477099e-06,1.1059299702306944e-24,1.3349626752477099e-06
16,D4_16,0.5,2.848035868435799e-05,ordering,1.3349626752477099e-06,4.479350846095694e-08,4.6955815397974543e-08,0.03355412798537251,0.03517387884216435,False,0.005275794867911786,0.00527628440607599,0.00527628440607599,1.3349626752477099e-06,1.1059299702306944e-24,1.3349626752477099e-06
16,D1,0.03125,5.9255309755456745e-05,linear,4.4729254552849595e-05,9.013451908706645e-09,6.761134641343893e-09,0.0002015113374638706,0.00015115688175297698,True,4.4729254552849595e-05,4.4730373641842794e-05,4.480609228052466e-05,6.508530852388151e-07,6.508654089989756e-07,3.6494725769300512e-09
16,D1,0.03125,5.9255309755456745e-05,nonlinear_discretization,4.4730373641842794e-05,9.01396845828109e-09,6.7618636179447635e-09,0.00020151784401481102,0.00015116939715476496,True,4.4729254552849595e-05,4.4730373641842794e-05,4.480609228052466e-05,6.508530852388151e-07,6.508654089989756e-07,3.6494725769300512e-09
16,D1,0.03125,5.9255309755456745e-05,ordering,3.6494725769300512e-09,5.165495744453163e-13,7.28976600870039e-13,0.00014154088393776603,0.0001997484802264925,True,4.4729254552849595e-05,4.4730373641842794e-05,4.480609228052466e-05,6.508530852388151e-07,6.508654089989756e-07,3.6494725769300512e-09
16,D1,0.125,5.9255309755456745e-05,linear,0.00017891701821139838,3.605380763482658e-08,2.7044538565375573e-08,0.0002015113374638706,0.00015115688175297698,True,0.00017891701821139838,0.0001789349248066634,0.00018036903230542902,1.0413714218195126e-05,1.041391112800079e-05,5.839384702457283e-08
16,D1,0.125,5.9255309755456745e-05,nonlinear_discretization,0.0001789349248066634,3.606207245860851e-08,2.7056202348216418e-08,0.0002015373605659882,0.00015120693949183063,True,0.00017891701821139838,0.0001789349248066634,0.00018036903230542902,1.0413714218195126e-05,1.041391112800079e-05,5.839384702457283e-08
16,D1,0.125,5.9255309755456745e-05,ordering,5.839384702457283e-08,8.264823781936326e-12,1.1663782840845672e-11,0.00014153586727139913,0.00019974335371220555,True,0.00017891701821139838,0.0001789349248066634,0.00018036903230542902,1.0413714218195126e-05,1.041391112800079e-05,5.839384702457283e-08
16,D1,0.5,5.9255309755456745e-05,linear,0.0007156680728455935,1.442152305393063e-07,1.0817815426150229e-07,0.0002015113374638706,0.00015115688175297698,True,0.0007156680728455935,0.000715954653186034,0.0007525991512170184,0.00016662357487221653,0.00016662670812641852,9.344477275460428e-07
16,D1,0.5,5.9255309755456745e-05,nonlinear_discretization,0.000715954653186034,1.443474696583596e-07,1.083647848501076e-07,0.00020161538027025337,0.00015135705085214391,True,0.0007156680728455935,0.000715954653186034,0.0007525991512170184,0.00016662357487221653,0.00016662670812641852,9.344477275460428e-07
16,D1,0.5,5.9255309755456745e-05,ordering,9.344477275460428e-07,1.3223911905328658e-10,1.8663058860531168e-10,0.00014151580142482694,0.00019972287705747124,True,0.0007156680728455935,0.000715954653186034,0.0007525991512170184,0.00016662357487221653,0.00016662670812641852,9.344477275460428e-07
16,D2,0.03125,5.9255309755456745e-05,linear,0.0006174746736238152,3.0922511609899283e-07,1.5673780904257312e-06,0.0005007899583706366,0.002538368223634427,True,0.0006174746736238152,0.0006174724426830646,0.0006174844270844433,2.3743995829586175e-07,2.4402605082813894e-07,5.6674117215042755e-08
16,D2,0.03125,5.9255309755456745e-05,nonlinear_discretization,0.0006174724426830646,3.0926429215178635e-07,1.5674872401814875e-06,0.000500855213567037,0.0025385541634382626,True,0.0006174746736238152,0.0006174724426830646,0.0006174844270844433,2.3743995829586175e-07,2.4402605082813894e-07,5.6674117215042755e-08
16,D2,0.03125,5.9255309755456745e-05,ordering,5.6674117215042755e-08,3.917605279353969e-11,1.0914975575637502e-10,0.0006912512222270904,0.001925918940073122,True,0.0006174746736238152,0.0006174724426830646,0.0006174844270844433,2.3743995829586175e-07,2.4402605082813894e-07,5.6674117215042755e-08
16,D2,0.125,5.9255309755456745e-05,linear,0.0024698986944952607,1.2369004643959713e-06,6.269512361702925e-06,0.0005007899583706366,0.002538368223634427,True,0.0024698986944952607,0.002469863000305579,0.002470056935221099,3.799040652628391e-06,3.904416454951484e-06,9.06772154549514e-07
16,D2,0.125,5.9255309755456745e-05,nonlinear_discretization,0.002469863000305579,1.2375272427835005e-06,6.271258752870541e-06,0.0005010509662399858,0.002539111988031175,True,0.0024698986944952607,0.002469863000305579,0.002470056935221099,3.799040652628391e-06,3.904416454951484e-06,9.06772154549514e-07
16,D2,0.125,5.9255309755456745e-05,ordering,9.06772154549514e-07,6.267783875292674e-10,1.7463911676161873e-09,0.0006912192708880126,0.0019259426514743358,True,0.0024698986944952607,0.002469863000305579,0.002470056935221099,3.799040652628391e-06,3.904416454951484e-06,9.06772154549514e-07
16,D2,0.5,5.9255309755456745e-05,linear,0.009879594777981043,4.947601857583885e-06,2.50780494468117e-05,0.0005007899583706366,0.002538368223634427,True,0.009879594777981043,0.009879023726152968,0.009882266458002206,6.078473420983029e-05,6.247063933735524e-05,1.4507474972997335e-05
16,D2,0.5,5.9255309755456745e-05,nonlinear_discretization,0.009879023726152968,4.957627849750553e-06,2.5105991388708256e-05,0.0005018337830919577,0.0025413433639444134,True,0.009879594777981043,0.009879023726152968,0.009882266458002206,6.078473420983029e-05,6.247063933735524e-05,1.4507474972997335e-05
16,D2,0.5,5.9255309755456745e-05,ordering,1.4507474972997335e-05,1.0025992166667358e-08,2.794194189655723e-08,0.0006910914673524284,0.0019260375736346524,True,0.009879594777981043,0.009879023726152968,0.009882266458002206,6.078473420983029e-05,6.247063933735524e-05,1.4507474972997335e-05
16,D3,0.03125,5.9255309755456745e-05,linear,3.425474053165922e-05,1.6887231903519455e-08,3.2900261654930057e-09,0.0004929896312573668,9.604586443888748e-05,True,3.425474053165922e-05,3.4254823260358696e-05,3.426237073159602e-05,1.3719346646979706e-07,1.372194844318804e-07,3.35407992540471e-09
16,D3,0.03125,5.9255309755456745e-05,nonlinear_discretization,3.4254823260358696e-05,1.688942922617739e-08,3.2902095076907847e-09,0.000493052587012546,9.605098478199918e-05,True,3.425474053165922e-05,3.4254823260358696e-05,3.426237073159602e-05,1.3719346646979706e-07,1.372194844318804e-07,3.35407992540471e-09
16,D3,0.03125,5.9255309755456745e-05,ordering,3.35407992540471e-09,2.1973226579325067e-12,1.8334219777917466e-13,0.0006551193492109086,5.466244152099393e-05,True,3.425474053165922e-05,3.4254823260358696e-05,3.426237073159602e-05,1.3719346646979706e-07,1.372194844318804e-07,3.35407992540471e-09
16,D3,0.125,5.9255309755456745e-05,linear,0.0001370189621266369,6.754892761407782e-08,1.3160104661972023e-08,0.0004929896312573668,9.604586443888748e-05,True,0.0001370189621266369,0.00013702028538647228,0.00013715417642719193,2.195097067983319e-06,2.195513476007e-06,5.3665048466577835e-08
16,D3,0.125,5.9255309755456745e-05,nonlinear_discretization,0.00013702028538647228,6.75840831833062e-08,1.3163038125732375e-08,0.0004932414422629617,9.606634585970533e-05,True,0.0001370189621266369,0.00013702028538647228,0.00013715417642719193,2.195097067983319e-06,2.195513476007e-06,5.3665048466577835e-08
16,D3,0.125,5.9255309755456745e-05,ordering,5.3665048466577835e-08,3.5155569228384864e-11,2.933463760351725e-12,0.0006550924714114341,5.4662463636433e-05,True,0.0001370189621266369,0.00013702028538647228,0.00013715417642719193,2.195097067983319e-06,2.195513476007e-06,5.3665048466577835e-08
16,D3,0.5,5.9255309755456745e-05,linear,0.0005480758485065475,2.701957104563113e-07,5.264041864788809e-08,0.0004929896312573668,9.604586443888748e-05,True,0.0005480758485065475,0.0005480969950854398,0.0005510759299384587,3.512165549183337e-05,3.512832573353823e-05,8.586259230387995e-07
16,D3,0.5,5.9255309755456745e-05,nonlinear_discretization,0.0005480969950854398,2.7075809752412186e-07,5.268735333668532e-08,0.0004939966829811116,9.612779090035364e-05,True,0.0005480758485065475,0.0005480969950854398,0.0005510759299384587,3.512165549183337e-05,3.512832573353823e-05,8.586259230387995e-07
16,D3,0.5,5.9255309755456745e-05,ordering,8.586259230387995e-07,5.62387067810557e-10,4.693468879722622e-11,0.0006549849622757591,5.466255739300028e-05,True,0.0005480758485065475,0.0005480969950854398,0.0005510759299384587,3.512165549183337e-05,3.512832573353823e-05,8.586259230387995e-07
16,D4_16,0.03125,5.9255309755456745e-05,linear,7.4074837256399e-05,8.29417449524715e-11,5.96720731073442e-08,1.1197020206116825e-06,0.0008055646872472796,True,7.4074837256399e-05,7.407715443745722e-05,7.407715443745722e-05,4.862750604009262e-09,3.742518952375666e-27,4.862750604009262e-09
16,D4_16,0.03125,5.9255309755456745e-05,nonlinear_discretization,7.407715443745722e-05,2.4430034897503614e-10,5.977871076452276e-08,3.2979175675720247e-06,0.0008069790371739166,True,7.4074837256399e-05,7.407715443745722e-05,7.407715443745722e-05,4.862750604009262e-09,3.742518952375666e-27,4.862750604009262e-09
16,D4_16,0.03125,5.9255309755456745e-05,ordering,4.862750604009262e-09,1.6135860402256465e-10,1.0663765717855031e-10,0.033182578577961,0.021929493379863906,False,7.4074837256399e-05,7.407715443745722e-05,7.407715443745722e-05,4.862750604009262e-09,3.742518952375666e-27,4.862750604009262e-09
16,D4_16,0.125,5.9255309755456745e-05,linear,0.000296299349025596,3.31766979809886e-10,2.386882924293768e-07,1.1197020206116825e-06,0.0008055646872472796,True,0.000296299349025596,0.0002963364298408143,0.0002963364298408143,7.780397158179849e-08,5.988030323801083e-26,7.780397158179849e-08
16,D4_16,0.125,5.9255309755456745e-05,nonlinear_discretization,0.0002963364298408143,2.913505922519728e-09,2.4039449546454156e-07,9.831750770854605e-06,0.0008112215416568136,True,0.000296299349025596,0.0002963364298408143,0.0002963364298408143,7.780397158179849e-08,5.988030323801083e-26,7.780397158179849e-08
16,D4_16,0.125,5.9255309755456745e-05,ordering,7.780397158179849e-08,2.581738942709842e-09,1.7062030351647416e-09,0.03318261125006394,0.021929510801012783,False,0.000296299349025596,0.0002963364298408143,0.0002963364298408143,7.780397158179849e-08,5.988030323801083e-26,7.780397158179849e-08
16,D4_16,0.5,5.9255309755456745e-05,linear,0.001185197396102384,1.327067919239544e-09,9.547531697175072e-07,1.1197020206116825e-06,0.0008055646872472796,True,0.001185197396102384,0.001185791067735766,0.001185791067735766,1.244861108191918e-06,9.580848518081857e-25,1.244861108191918e-06
16,D4_16,0.5,5.9255309755456745e-05,nonlinear_discretization,0.001185791067735766,4.263497281700664e-08,9.82052451580663e-07,3.5954877699000456e-05,0.0008281833775792087,True,0.001185197396102384,0.001185791067735766,0.001185791067735766,1.244861108191918e-06,9.580848518081857e-25,1.244861108191918e-06
16,D4_16,0.5,5.9255309755456745e-05,ordering,1.244861108191918e-06,4.1307904897767095e-08,2.7299281863155808e-08,0.03318274193477232,0.021929580483726643,False,0.001185197396102384,0.001185791067735766,0.001185791067735766,1.244861108191918e-06,9.580848518081857e-25,1.244861108191918e-06
16,D1,0.03125,0.0001232846739442066,linear,3.094819573994847e-05,2.751156100806745e-07,6.794797452488561e-09,0.008889552476416273,0.00021955391227275063,True,3.094819573994847e-05,3.094811438251313e-05,3.131586859601643e-05,1.2493802192742836e-06,1.2486435259611222e-06,6.169035339325353e-09
16,D1,0.03125,0.0001232846739442066,nonlinear_discretization,3.094811438251313e-05,2.751462151417089e-07,6.795878010117452e-09,0.008890564760778352,0.00021958940457960128,True,3.094819573994847e-05,3.094811438251313e-05,3.131586859601643e-05,1.2493802192742836e-06,1.2486435259611222e-06,6.169035339325353e-09
16,D1,0.03125,0.0001232846739442066,ordering,6.169035339325353e-09,3.060506103437955e-11,1.0805576288909108e-12,0.004961077275612839,0.00017515828155542401,True,3.094819573994847e-05,3.094811438251313e-05,3.131586859601643e-05,1.2493802192742836e-06,1.2486435259611222e-06,6.169035339325353e-09
16,D1,0.125,0.0001232846739442066,linear,0.00012379278295979388,1.100462440322698e-06,2.7179189809954244e-08,0.008889552476416273,0.00021955391227275063,True,0.00012379278295979388,0.00012379149364753216,0.0001307263565377528,1.99902805321997e-05,1.9978493121079497e-05,9.87037570402714e-08
16,D1,0.125,0.0001232846739442066,nonlinear_discretization,0.00012379149364753216,1.1009521496674688e-06,2.7196478040718102e-08,0.008893600983619902,0.00021969585501693538,True,0.00012379278295979388,0.00012379149364753216,0.0001307263565377528,1.99902805321997e-05,1.9978493121079497e-05,9.87037570402714e-08
16,D1,0.125,0.0001232846739442066,ordering,9.87037570402714e-08,4.897093447709718e-10,1.728823076385731e-11,0.004961405314806498,0.0001751527123410679,True,0.00012379278295979388,0.00012379149364753216,0.0001307263565377528,1.99902805321997e-05,1.9978493121079497e-05,9.87037570402714e-08
16,D1,0.5,0.0001232846739442066,linear,0.0004951711318391755,4.401849761290792e-06,1.0871675923981698e-07,0.008889552476416273,0.00021955391227275063,True,0.0004951711318391755,0.0004951512966860891,0.0006594231597283027,0.0003198570776643459,0.0003196684587931873,1.579208373301463e-06
16,D1,0.5,0.0001232846739442066,nonlinear_discretization,0.0004951512966860891,4.40968692388391e-06,1.0899332667544319e-07,0.008905736394909448,0.0002201212587039667,True,0.0004951711318391755,0.0004951512966860891,0.0006594231597283027,0.0003198570776643459,0.0003196684587931873,1.579208373301463e-06
16,D1,0.5,0.0001232846739442066,ordering,1.579208373301463e-06,7.837162593117544e-09,2.765674356262173e-10,0.004962715956687414,0.0001751304262958223,True,0.0004951711318391755,0.0004951512966860891,0.0006594231597283027,0.0003198570776643459,0.0003196684587931873,1.579208373301463e-06
16,D2,0.03125,0.0001232846739442066,linear,0.000348933329242535,1.2060017048123189e-05,9.148544658020492e-07,0.034562525380716975,0.0026218603645229784,False,0.000348933329242535,0.00034893342356474627,0.0003489406148112874,4.316486689707681e-07,4.36424472614183e-07,6.910814030966947e-08
16,D2,0.03125,0.0001232846739442066,nonlinear_discretization,0.00034893342356474627,1.2063177779863816e-05,9.149434052692396e-07,0.03457157430384549,0.0026221145452965397,False,0.000348933329242535,0.00034893342356474627,0.0003489406148112874,4.316486689707681e-07,4.36424472614183e-07,6.910814030966947e-08
16,D2,0.03125,0.0001232846739442066,ordering,6.910814030966947e-08,3.1607317406267093e-09,8.89394671904879e-11,0.04573602655871882,0.0012869607949505721,False,0.000348933329242535,0.00034893342356474627,0.0003489406148112874,4.316486689707681e-07,4.36424472614183e-07,6.910814030966947e-08
16,D2,0.125,0.0001232846739442066,linear,0.00139573331697014,4.8240068192492755e-05,3.6594178632081966e-06,0.034562525380716975,0.0026218603645229784,False,0.00139573331697014,0.001395734836184874,0.0013958626464278085,6.906372752777802e-06,6.982783308377002e-06,1.1057159381002644e-06
16,D2,0.125,0.0001232846739442066,nonlinear_discretization,0.001395734836184874,4.829063695870768e-05,3.66084089125454e-06,0.03459871868692921,0.0026228770654325335,False,0.00139573331697014,0.001395734836184874,0.0013958626464278085,6.906372752777802e-06,6.982783308377002e-06,1.1057159381002644e-06
16,D2,0.125,0.0001232846739442066,ordering,1.1057159381002644e-06,5.056876621492685e-08,1.4230280463435887e-09,0.04573395794747182,0.0012869743460409006,False,0.00139573331697014,0.001395734836184874,0.0013958626464278085,6.906372752777802e-06,6.982783308377002e-06,1.1057159381002644e-06
16,D2,0.5,0.0001232846739442066,linear,0.00558293326788056,0.00019296027276997102,1.4637671452832787e-05,0.034562525380716975,0.0026218603645229784,False,0.00558293326788056,0.0055829582182746465,0.00558581885174833,0.00011050158032013565,0.00011172400055411878,1.7690531325847714e-05
16,D2,0.5,0.0001232846739442066,nonlinear_discretization,0.0055829582182746465,0.00019376918437020408,1.4660439680274751e-05,0.034707260343797876,0.0026259268128295977,False,0.00558293326788056,0.0055829582182746465,0.00558581885174833,0.00011050158032013565,0.00011172400055411878,1.7690531325847714e-05
16,D2,0.5,0.0001232846739442066,ordering,1.7690531325847714e-05,8.089116002330512e-07,2.276822744196522e-08,0.04572568145825823,0.0012870290339272322,False,0.00558293326788056,0.0055829582182746465,0.00558581885174833,0.00011050158032013565,0.00011172400055411878,1.7690531325847714e-05
16,D3,0.03125,0.0001232846739442066,linear,2.0087564281230004e-05,6.683806882016425e-07,3.814979584108869e-09,0.03327335653263762,0.00018991747982475006,False,2.0087564281230004e-05,2.008759076768849e-05,2.0096952885413338e-05,2.6744744218674325e-07,2.6759228912023704e-07,3.6305948301615295e-09
16,D3,0.03125,0.0001232846739442066,nonlinear_discretization,2.008759076768849e-05,6.685437558680189e-07,3.8152297562431665e-09,0.033281430491076715,0.00018992968347304653,False,2.0087564281230004e-05,2.008759076768849e-05,2.0096952885413338e-05,2.6744744218674325e-07,2.6759228912023704e-07,3.6305948301615295e-09
16,D3,0.03125,0.0001232846739442066,ordering,3.6305948301615295e-09,1.6306766637634538e-10,2.501721342974996e-13,0.04491486216573781,6.890665194010897e-05,False,2.0087564281230004e-05,2.008759076768849e-05,2.0096952885413338e-05,2.6744744218674325e-07,2.6759228912023704e-07,3.6305948301615295e-09
16,D3,0.125,0.0001232846739442066,linear,8.035025712492002e-05,2.67352275280657e-06,1.5259918336435477e-08,0.03327335653263762,0.00018991747982475006,False,8.035025712492002e-05,8.035067983980117e-05,8.058562779746385e-05,4.279168383230844e-06,4.281485843291643e-06,5.808978112924374e-08
16,D3,0.125,0.0001232846739442066,nonlinear_discretization,8.035067983980117e-05,2.6761317523557666e-06,1.5263920953016986e-08,0.0333056516471459,0.00018996629503881441,False,8.035025712492002e-05,8.035067983980117e-05,8.058562779746385e-05,4.279168383230844e-06,4.281485843291643e-06,5.808978112924374e-08
16,D3,0.125,0.0001232846739442066,ordering,5.808978112924374e-08,2.608999549196594e-09,4.002616581508248e-12,0.04491322739522534,6.890397077935e-05,False,8.035025712492002e-05,8.035067983980117e-05,8.058562779746385e-05,4.279168383230844e-06,4.281485843291643e-06,5.808978112924374e-08
16,D3,0.5,0.0001232846739442066,linear,0.00032140102849968007,1.069409101122628e-05,6.103967334574191e-08,0.03327335653263762,0.00018991747982475006,False,0.00032140102849968007,0.000321407723625483,0.0003305130351210712,6.846728813526344e-05,6.850436166349525e-05,9.294530604923036e-07
16,D3,0.5,0.0001232846739442066,nonlinear_discretization,0.000321407723625483,1.0735829665070566e-05,6.110370640492559e-08,0.03340252544018008,0.00019011275060746845,False,0.00032140102849968007,0.000321407723625483,0.0003305130351210712,6.846728813526344e-05,6.850436166349525e-05,9.294530604923036e-07
16,D3,0.5,0.0001232846739442066,ordering,9.294530604923036e-07,4.17386538442851e-08,6.403305918368015e-11,0.04490668288528457,6.889326842365093e-05,False,0.00032140102849968007,0.000321407723625483,0.0003305130351210712,6.846728813526344e-05,6.850436166349525e-05,9.294530604923036e-07
16,D4_16,0.03125,0.0001232846739442066,linear,1.4809480657317201e-05,2.775028963471061e-12,3.373079005961389e-08,1.8738192295081935e-07,0.0022776484091592965,True,1.4809480657317201e-05,1.4811681725328382e-05,1.4811681725328382e-05,4.286170230548118e-09,3.800276735569214e-27,4.286170230548118e-09
16,D4_16,0.03125,0.0001232846739442066,nonlinear_discretization,1.4811681725328382e-05,1.4518747106811332e-10,3.379331685906208e-08,9.802227306831659e-06,0.0022815313943233455,True,1.4809480657317201e-05,1.4811681725328382e-05,1.4811681725328382e-05,4.286170230548118e-09,3.800276735569214e-27,4.286170230548118e-09
16,D4_16,0.03125,0.0001232846739442066,ordering,4.286170230548118e-09,1.4241244210464225e-10,6.252679944818173e-11,0.033226035001981354,0.014588034558810735,False,1.4809480657317201e-05,1.4811681725328382e-05,1.4811681725328382e-05,4.286170230548118e-09,3.800276735569214e-27,4.286170230548118e-09
16,D4_16,0.125,0.0001232846739442066,linear,5.9237922629268804e-05,1.1100115853884244e-11,1.3492316023845557e-07,1.8738192295081935e-07,0.0022776484091592965,True,5.9237922629268804e-05,5.927316161219384e-05,5.927316161219384e-05,6.857868215528858e-08,6.080442776910738e-26,6.857868215528858e-08
16,D4_16,0.125,0.0001232846739442066,nonlinear_discretization,5.927316161219384e-05,2.2897001085908155e-09,1.3592358932320587e-07,3.862962673682944e-05,0.0022931725864820964,True,5.9237922629268804e-05,5.927316161219384e-05,5.927316161219384e-05,6.857868215528858e-08,6.080442776910738e-26,6.857868215528858e-08
16,D4_16,0.125,0.0001232846739442066,ordering,6.857868215528858e-08,2.278599992736931e-09,1.0004290847503083e-09,0.033226068526328666,0.014588047674712544,False,5.9237922629268804e-05,5.927316161219384e-05,5.927316161219384e-05,6.857868215528858e-08,6.080442776910738e-26,6.857868215528858e-08
16,D4_16,0.5,0.0001232846739442066,linear,0.00023695169051707522,4.440046341553698e-11,5.396926409538223e-07,1.8738192295081935e-07,0.0022776484091592965,True,0.00023695169051707522,0.00023751691237325202,0.00023751691237325202,1.0972562566724675e-06,9.72870844305716e-25,1.0972562566724675e-06
16,D4_16,0.5,0.0001232846739442066,nonlinear_discretization,0.00023751691237325202,3.650205915267348e-08,5.55699525099666e-07,0.00015368193695323635,0.0023396208697189437,True,0.00023695169051707522,0.00023751691237325202,0.00023751691237325202,1.0972562566724675e-06,9.72870844305716e-25,1.0972562566724675e-06
16,D4_16,0.5,0.0001232846739442066,ordering,1.0972562566724675e-06,3.6457658689257945e-08,1.6006884145843693e-08,0.033226202600857534,0.014588100134772592,False,0.00023695169051707522,0.00023751691237325202,0.00023751691237325202,1.0972562566724675e-06,9.72870844305716e-25,1.0972562566724675e-06
16,D1,0.03125,0.00025650209056800457,linear,2.3880207730271866e-05,1.209975866035225e-06,6.185459724819845e-09,0.05066856535344929,0.0002590203483439056,False,2.3880207730271866e-05,2.3878820112776833e-05,2.4458187340271682e-05,2.059728733236665e-06,2.0581061589930656e-06,5.5360383813163836e-09
16,D1,0.03125,0.00025650209056800457,nonlinear_discretization,2.3878820112776833e-05,1.2102142065933664e-06,6.186847645701208e-09,0.05068149099820127,0.00025909352373699627,False,2.3880207730271866e-05,2.3878820112776833e-05,2.4458187340271682e-05,2.059728733236665e-06,2.0581061589930656e-06,5.5360383813163836e-09
16,D1,0.03125,0.00025650209056800457,ordering,5.5360383813163836e-09,2.3834055814155206e-10,1.3879208813630567e-12,0.04305254800001556,0.00025070651353270254,False,2.3880207730271866e-05,2.3878820112776833e-05,2.4458187340271682e-05,2.059728733236665e-06,2.0581061589930656e-06,5.5360383813163836e-09
16,D1,0.125,0.00025650209056800457,linear,9.552083092108746e-05,4.8399034641409e-06,2.474183889927938e-08,0.05066856535344929,0.0002590203483439056,False,9.552083092108746e-05,9.549863967404254e-05,0.00010828866491245197,3.295642558904403e-05,3.293046406240459e-05,8.857148723731736e-08
16,D1,0.125,0.00025650209056800457,nonlinear_discretization,9.549863967404254e-05,4.843716862544029e-06,2.4764042695919744e-08,0.050720270771151085,0.0002593130413212666,False,9.552083092108746e-05,9.549863967404254e-05,0.00010828866491245197,3.295642558904403e-05,3.293046406240459e-05,8.857148723731736e-08
16,D1,0.125,0.00025650209056800457,ordering,8.857148723731736e-08,3.813398403129678e-09,2.2203796640362655e-11,0.04305446958243012,0.0002506878605399283,False,9.552083092108746e-05,9.549863967404254e-05,0.00010828866491245197,3.295642558904403e-05,3.293046406240459e-05,8.857148723731736e-08
16,D1,0.5,0.00025650209056800457,linear,0.00038208332368434985,1.93596138565636e-05,9.896735559711752e-08,0.05066856535344929,0.0002590203483439056,False,0.00038208332368434985,0.0003817289446757134,0.000721800333681143,0.0005273517439032555,0.0005269363380842873,1.4168155269009285e-06
16,D1,0.5,0.00025650209056800457,nonlinear_discretization,0.0003817289446757134,1.9420624887975132e-05,9.932242842821447e-08,0.05087543179224555,0.0002601909805728537,False,0.00038208332368434985,0.0003817289446757134,0.000721800333681143,0.0005273517439032555,0.0005269363380842873,1.4168155269009285e-06
16,D1,0.5,0.00025650209056800457,ordering,1.4168155269009285e-06,6.10110314115332e-08,3.5507283109695263e-10,0.04306208553839446,0.0002506133115816575,False,0.00038208332368434985,0.0003817289446757134,0.000721800333681143,0.0005273517439032555,0.0005269363380842873,1.4168155269009285e-06
16,D2,0.03125,0.00025650209056800457,linear,0.00013872103259221665,5.921234925258001e-05,5.094913519559569e-07,0.4268447844289064,0.0036727765244773947,False,0.00013872103259221665,0.00013872295455875607,0.00013873241261498273,7.463853762574739e-07,7.483413402917298e-07,3.6850745337180415e-08
16,D2,0.03125,0.00025650209056800457,nonlinear_discretization,0.00013872295455875607,5.924458107151728e-05,5.095697102980587e-07,0.4270712173047342,0.003673290494128213,False,0.00013872103259221665,0.00013872295455875607,0.00013873241261498273,7.463853762574739e-07,7.483413402917298e-07,3.6850745337180415e-08
16,D2,0.03125,0.00025650209056800457,ordering,3.6850745337180415e-08,3.223181893727051e-08,7.8358342101796e-11,0.8746585351897983,0.002126370617061486,False,0.00013872103259221665,0.00013872295455875607,0.00013873241261498273,7.463853762574739e-07,7.483413402917298e-07,3.6850745337180415e-08
16,D2,0.125,0.00025650209056800457,linear,0.0005548841303688666,0.00023684939701032004,2.0379654078238274e-06,0.4268447844289064,0.0036727765244773947,False,0.0005548841303688666,0.0005549148820399569,0.0005551625361200935,1.1942286551031711e-05,1.1973582255442934e-05,5.896004681209513e-07
16,D2,0.125,0.00025650209056800457,nonlinear_discretization,0.0005549148820399569,0.00023736509311297573,2.0392191634973096e-06,0.4277504547010584,0.0036748323562720286,False,0.0005548841303688666,0.0005549148820399569,0.0005551625361200935,1.1942286551031711e-05,1.1973582255442934e-05,5.896004681209513e-07
16,D2,0.125,0.00025650209056800457,ordering,5.896004681209513e-07,5.156961026556961e-07,1.2537556734820203e-09,0.8746534823814042,0.0021264495896309624,False,0.0005548841303688666,0.0005549148820399569,0.0005551625361200935,1.1942286551031711e-05,1.1973582255442934e-05,5.896004681209513e-07
16,D2,0.5,0.00025650209056800457,linear,0.0022195365214754664,0.0009473975880412802,8.15186163129531e-06,0.4268447844289064,0.0036727765244773947,False,0.0022195365214754664,0.002220028558412161,0.0022301362563091672,0.00019108428933326904,0.0001915850374353282,9.432857257640117e-06
16,D2,0.5,0.00025650209056800457,nonlinear_discretization,0.002220028558412161,0.0009556478748597978,8.171923134530162e-06,0.43046647811742983,0.0036809991040723353,False,0.0022195365214754664,0.002220028558412161,0.0022301362563091672,0.00019108428933326904,0.0001915850374353282,9.432857257640117e-06
16,D2,0.5,0.00025650209056800457,ordering,9.432857257640117e-06,8.250286818517578e-06,2.0061503234853158e-08,0.8746328491121055,0.0021267684527510895,False,0.0022195365214754664,0.002220028558412161,0.0022301362563091672,0.00019108428933326904,0.0001915850374353282,9.432857257640117e-06
16,D3,0.03125,0.00025650209056800457,linear,8.238606861071006e-06,3.1696475020930307e-06,4.236607404896261e-09,0.3847310055623872,0.000514238326496078,False,8.238606861071006e-06,8.238477783327463e-06,8.290043643975183e-06,4.778200733891607e-07,4.777685428869006e-07,1.811881513633797e-09
16,D3,0.03125,0.00025650209056800457,nonlinear_discretization,8.238477783327463e-06,3.171286394946564e-06,4.237042288911378e-09,0.384935964913861,0.0005142991703498976,False,8.238606861071006e-06,8.238477783327463e-06,8.290043643975183e-06,4.778200733891607e-07,4.777685428869006e-07,1.811881513633797e-09
16,D3,0.03125,0.00025650209056800457,ordering,1.811881513633797e-09,1.6388928535334527e-09,4.348840151169488e-13,0.9045254014687699,0.0002400179105778128,False,8.238606861071006e-06,8.238477783327463e-06,8.290043643975183e-06,4.778200733891607e-07,4.777685428869006e-07,1.811881513633797e-09
16,D3,0.125,0.00025650209056800457,linear,3.2954427444284025e-05,1.2678590008372123e-05,1.6946429619585043e-08,0.3847310055623872,0.000514238326496078,False,3.2954427444284025e-05,3.2952361544565694e-05,3.441287870628556e-05,7.645462167473419e-06,7.644637701137015e-06,2.8992237929792618e-08
16,D3,0.125,0.00025650209056800457,nonlinear_discretization,3.2952361544565694e-05,1.2704812942196457e-05,1.6953385970299836e-08,0.3855509088480385,0.0005144816691626669,False,3.2954427444284025e-05,3.2952361544565694e-05,3.441287870628556e-05,7.645462167473419e-06,7.644637701137015e-06,2.8992237929792618e-08
16,D3,0.125,0.00025650209056800457,ordering,2.8992237929792618e-08,2.6222933824333332e-08,6.9563507147944455e-12,0.904481188648996,0.00023993838390951025,False,3.2954427444284025e-05,3.2952361544565694e-05,3.441287870628556e-05,7.645462167473419e-06,7.644637701137015e-06,2.8992237929792618e-08
16,D3,0.5,0.00025650209056800457,linear,0.0001318177097771361,5.071436003348849e-05,6.778571847834017e-08,0.3847310055623872,0.000514238326496078,False,0.0001318177097771361,0.0001317846138754867,0.00018679445269538113,0.00012234919996805823,0.000122336009958538,4.640118857058899e-07
16,D3,0.5,0.00025650209056800457,nonlinear_discretization,0.0001317846138754867,5.113396757808054e-05,6.789690537696006e-08,0.3880116659627136,0.0005152111720804578,False,0.0001318177097771361,0.0001317846138754867,0.00018679445269538113,0.00012234919996805823,0.000122336009958538,4.640118857058899e-07
16,D3,0.5,0.00025650209056800457,ordering,4.640118857058899e-07,4.196075445920434e-07,1.1118689861989796e-10,0.9043034403174925,0.00023962079861543215,False,0.0001318177097771361,0.0001317846138754867,0.00018679445269538113,0.00012234919996805823,0.000122336009958538,4.640118857058899e-07
16,D4_16,0.03125,0.00025650209056800457,linear,2.5304306978215117e-06,6.650008026809458e-13,1.864467328176933e-08,2.6280142872652297e-07,0.007368181747803181,True,2.5304306978215117e-06,2.5323440685381184e-06,2.5323440685381184e-06,3.633809274493089e-09,2.5774189773394726e-27,3.633809274493089e-09
16,D4_16,0.03125,0.00025650209056800457,nonlinear_discretization,2.5323440685381184e-06,1.1565833313389618e-10,1.8679488670814682e-08,4.5672440238606236e-05,0.007376362834296072,True,2.5304306978215117e-06,2.5323440685381184e-06,2.5323440685381184e-06,3.633809274493089e-09,2.5774189773394726e-27,3.633809274493089e-09
16,D4_16,0.03125,0.00025650209056800457,ordering,3.633809274493089e-09,1.1499333233121523e-10,3.481538904535229e-11,0.03164539568391537,0.009580962129667353,False,2.5304306978215117e-06,2.5323440685381184e-06,2.5323440685381184e-06,3.633809274493089e-09,2.5774189773394726e-27,3.633809274493089e-09
16,D4_16,0.125,0.00025650209056800457,linear,1.0121722791286047e-05,2.6600032107237833e-12,7.457869312707732e-08,2.6280142872652297e-07,0.007368181747803181,True,1.0121722791286047e-05,1.0152426948168758e-05,1.0152426948168758e-05,5.8140908979032115e-08,4.1238703637431487e-26,5.8140908979032115e-08
16,D4_16,0.125,0.00025650209056800457,nonlinear_discretization,1.0152426948168758e-05,1.8425541895946718e-09,7.51357395033418e-08,0.0001814890369565301,0.007400766327788686,True,1.0121722791286047e-05,1.0152426948168758e-05,1.0152426948168758e-05,5.8140908979032115e-08,4.1238703637431487e-26,5.8140908979032115e-08
16,D4_16,0.125,0.00025650209056800457,ordering,5.8140908979032115e-08,1.839894186383948e-09,5.570463762644865e-10,0.03164543208375854,0.009580971230865676,False,1.0121722791286047e-05,1.0152426948168758e-05,1.0152426948168758e-05,5.8140908979032115e-08,4.1238703637431487e-26,5.8140908979032115e-08
16,D4_16,0.5,0.00025650209056800457,linear,4.0486891165144186e-05,1.0640012842895133e-11,2.9831477250830926e-07,2.6280142872652297e-07,0.007368181747803181,True,4.0486891165144186e-05,4.098386674400283e-05,4.098386674400283e-05,9.302520217650035e-07,6.59819258198898e-25,9.302520217650035e-07
16,D4_16,0.5,0.00025650209056800457,nonlinear_discretization,4.098386674400283e-05,2.9449002644100074e-08,3.0722752422728324e-07,0.000718551102755802,0.007496304000457445,True,4.0486891165144186e-05,4.098386674400283e-05,4.098386674400283e-05,9.302520217650035e-07,6.59819258198898e-25,9.302520217650035e-07
16,D4_16,0.5,0.00025650209056800457,ordering,9.302520217650035e-07,2.943836263125718e-08,8.912751718973964e-09,0.03164557769560406,0.009581007630667066,False,4.0486891165144186e-05,4.098386674400283e-05,4.098386674400283e-05,9.302520217650035e-07,6.59819258198898e-25,9.302520217650035e-07
16,D1,0.03125,0.0005336699231206312,linear,1.2340001784314223e-05,2.236146561137643e-09,1.505165919245756e-08,0.00018121120241490414,0.001219745301138466,True,1.2340001784314223e-05,1.2339063130466815e-05,1.2986618502029824e-05,2.9066160810339402e-06,2.9053812842802667e-06,3.6099754903836964e-09
16,D1,0.03125,0.0005336699231206312,nonlinear_discretization,1.2339063130466815e-05,2.236935485438535e-09,1.5053866189443336e-08,0.00018128892459551803,0.0012200169518764602,True,1.2340001784314223e-05,1.2339063130466815e-05,1.2986618502029824e-05,2.9066160810339402e-06,2.9053812842802667e-06,3.6099754903836964e-09
16,D1,0.03125,0.0005336699231206312,ordering,3.6099754903836964e-09,7.889243008922508e-13,2.206996985776448e-12,0.00021854007125361334,0.0006113606565073579,True,1.2340001784314223e-05,1.2339063130466815e-05,1.2986618502029824e-05,2.9066160810339402e-06,2.9053812842802667e-06,3.6099754903836964e-09
16,D1,0.125,0.0005336699231206312,linear,4.936000713725689e-05,8.944586244550572e-09,6.020663676983024e-08,0.00018121120241490414,0.001219745301138466,True,4.936000713725689e-05,4.9344996276554575e-05,7.14598216749818e-05,4.650861174751139e-05,4.648885415416294e-05,5.775231448891014e-08
16,D1,0.125,0.0005336699231206312,nonlinear_discretization,4.9344996276554575e-05,8.957209871571833e-09,6.024194393227405e-08,0.0001815221511289828,0.0012208318670174259,True,4.936000713725689e-05,4.9344996276554575e-05,7.14598216749818e-05,4.650861174751139e-05,4.648885415416294e-05,5.775231448891014e-08
16,D1,0.125,0.0005336699231206312,ordering,5.775231448891014e-08,1.2623627021262024e-11,3.530716244381099e-11,0.00021858218381336163,0.0006113549345384389,True,4.936000713725689e-05,4.9344996276554575e-05,7.14598216749818e-05,4.650861174751139e-05,4.648885415416294e-05,5.775231448891014e-08
16,D1,0.5,0.0005336699231206312,linear,0.00019744002854902757,3.577834497820229e-08,2.4082654707932097e-07,0.00018121120241490414,0.001219745301138466,True,0.00019744002854902757,0.000197200341322372,0.0007907871786679978,0.0007443138211304499,0.0007439976456924575,9.235700302248463e-07
16,D1,0.5,0.0005336699231206312,nonlinear_discretization,0.000197200341322372,3.5980375853920006e-08,2.4139115521580983e-07,0.0001824559512049795,0.0012240909604775846,True,0.00019744002854902757,0.000197200341322372,0.0007907871786679978,0.0007443138211304499,0.0007439976456924575,9.235700302248463e-07
16,D1,0.5,0.0005336699231206312,ordering,9.235700302248463e-07,2.0203087571771566e-10,5.646081364888411e-10,0.00021874992594609263,0.0006113322412068582,True,0.00019744002854902757,0.000197200341322372,0.0007907871786679978,0.0007443138211304499,0.0007439976456924575,9.235700302248463e-07
16,D2,0.03125,0.0005336699231206312,linear,7.271390222906993e-05,9.393810381633117e-08,3.08698232155171e-07,0.0012918864334965662,0.004245381181478637,True,7.271390222906993e-05,7.271339955996211e-05,7.266865342956156e-05,1.4102021604966616e-06,1.4117652689700617e-06,1.4624300761432359e-08
16,D2,0.03125,0.0005336699231206312,nonlinear_discretization,7.271339955996211e-05,9.403707029199579e-08,3.087580535135631e-07,0.001293256413000597,0.004246233230492133,True,7.271390222906993e-05,7.271339955996211e-05,7.266865342956156e-05,1.4102021604966616e-06,1.4117652689700617e-06,1.4624300761432359e-08
16,D2,0.03125,0.0005336699231206312,ordering,1.4624300761432359e-08,9.896647566461098e-11,5.982135839213619e-11,0.006767262057794128,0.004090544865563683,True,7.271390222906993e-05,7.271339955996211e-05,7.266865342956156e-05,1.4102021604966616e-06,1.4117652689700617e-06,1.4624300761432359e-08
16,D2,0.125,0.0005336699231206312,linear,0.0002908556089162797,3.757524152653247e-07,1.234792928620684e-06,0.0012918864334965662,0.004245381181478637,True,0.0002908556089162797,0.0002908475618442211,0.00029078936775815104,2.2563777930153455e-05,2.2588782385744337e-05,2.3400769852731306e-07
16,D2,0.125,0.0005336699231206312,nonlinear_discretization,0.0002908475618442211,3.7733600268686984e-07,1.2357501431841583e-06,0.0012973669103300658,0.004248789762404919,True,0.0002908556089162797,0.0002908475618442211,0.00029078936775815104,2.2563777930153455e-05,2.2588782385744337e-05,2.3400769852731306e-07
16,D2,0.125,0.0005336699231206312,ordering,2.3400769852731306e-07,1.5835874215451637e-09,9.57214563474418e-10,0.006767244973183348,0.0040905259506353086,True,0.0002908556089162797,0.0002908475618442211,0.00029078936775815104,2.2563777930153455e-05,2.2588782385744337e-05,2.3400769852731306e-07
16,D2,0.5,0.0005336699231206312,linear,0.001163422435665119,1.5030096610612988e-06,4.939171714482736e-06,0.0012918864334965662,0.004245381181478637,True,0.001163422435665119,0.0011632934056767352,0.001203755168951896,0.00036105516770849026,0.00036145489981360957,3.7453303594476976e-06
16,D2,0.5,0.0005336699231206312,nonlinear_discretization,0.0011632934056767352,1.5283547608783171e-06,4.954491804057419e-06,0.0013138170932802725,0.004259021653419576,True,0.001163422435665119,0.0011632934056767352,0.001203755168951896,0.00036105516770849026,0.00036145489981360957,3.7453303594476976e-06
16,D2,0.5,0.0005336699231206312,ordering,3.7453303594476976e-06,2.5345099817018363e-08,1.5320089574683105e-08,0.006767119955943181,0.004090450802567459,True,0.001163422435665119,0.0011632934056767352,0.001203755168951896,0.00036105516770849026,0.00036145489981360957,3.7453303594476976e-06
16,D3,0.03125,0.0005336699231206312,linear,5.122673669153666e-06,5.267682886092147e-09,6.514472811457567e-09,0.0010283073305667816,0.0012716938911577877,True,5.122673669153666e-06,5.1223605617284024e-06,5.2310407800148295e-06,6.788620128231986e-07,6.788881793074327e-07,9.398823490927752e-10
16,D3,0.03125,0.0005336699231206312,nonlinear_discretization,5.1223605617284024e-06,5.272815961917784e-09,6.51569810138973e-09,0.0010293722783424318,0.001272010828380887,True,5.122673669153666e-06,5.1223605617284024e-06,5.2310407800148295e-06,6.788620128231986e-07,6.788881793074327e-07,9.398823490927752e-10
16,D3,0.03125,0.0005336699231206312,ordering,9.398823490927752e-10,5.133075825636968e-12,1.2252899321628621e-12,0.0054614025155294045,0.0013036630950092611,True,5.122673669153666e-06,5.1223605617284024e-06,5.2310407800148295e-06,6.788620128231986e-07,6.788881793074327e-07,9.398823490927752e-10
16,D3,0.125,0.0005336699231206312,linear,2.0490694676614665e-05,2.1070731544368588e-08,2.605789124583027e-08,0.0010283073305667816,0.0012716938911577877,True,2.0490694676614665e-05,2.0485688671358592e-05,2.4087033560630117e-05,1.0862771075111344e-05,1.0863190077668217e-05,1.5035768848703182e-08
16,D3,0.125,0.0005336699231206312,nonlinear_discretization,2.0485688671358592e-05,2.1152874918696217e-08,2.6077492974453385e-08,0.001032568407049475,0.0012729614997475185,True,2.0490694676614665e-05,2.0485688671358592e-05,2.4087033560630117e-05,1.0862771075111344e-05,1.0863190077668217e-05,1.5035768848703182e-08
16,D3,0.125,0.0005336699231206312,ordering,1.5035768848703182e-08,8.214337432762826e-11,1.9601728623116443e-11,0.005463197469593517,0.0013036731822867222,True,2.0490694676614665e-05,2.0485688671358592e-05,2.4087033560630117e-05,1.0862771075111344e-05,1.0863190077668217e-05,1.5035768848703182e-08
16,D3,0.5,0.0005336699231206312,linear,8.196277870645866e-05,8.428292617747435e-08,1.0423156498332107e-07,0.0010283073305667816,0.0012716938911577877,True,8.196277870645866e-05,8.188291990095528e-05,0.00019914003801635682,0.00017386701065462672,0.00017387373636149777,2.4042233710068044e-07
16,D3,0.5,0.0005336699231206312,nonlinear_discretization,8.188291990095528e-05,8.559811761166388e-08,1.0454500621870793e-07,0.0010453720716750508,0.0012767620688803533,True,8.196277870645866e-05,8.188291990095528e-05,0.00019914003801635682,0.00017386701065462672,0.00017387373636149777,2.4042233710068044e-07
16,D3,0.5,0.0005336699231206312,ordering,2.4042233710068044e-07,1.3151914341895249e-09,3.134412353868491e-10,0.005470337948003429,0.0013037109578366293,True,8.196277870645866e-05,8.188291990095528e-05,0.00019914003801635682,0.00017386701065462672,0.00017387373636149777,2.4042233710068044e-07
16,D4_16,0.03125,0.0005336699231206312,linear,7.548941988560445e-07,4.56079071593039e-14,1.1229443924024387e-08,6.041629042641664e-08,0.01487552022659774,True,7.548941988560445e-07,7.566825316825687e-07,7.566825316825687e-07,3.197693352525569e-09,2.1934496736463284e-27,3.197693352525569e-09
16,D4_16,0.03125,0.0005336699231206312,nonlinear_discretization,7.566825316825687e-07,8.172332792475716e-11,1.1251713258577442e-08,0.0001080021336597214,0.014869793853385238,True,7.548941988560445e-07,7.566825316825687e-07,7.566825316825687e-07,3.197693352525569e-09,2.1934496736463284e-27,3.197693352525569e-09
16,D4_16,0.03125,0.0005336699231206312,ordering,3.197693352525569e-09,8.167772001759785e-11,2.2269334553055162e-11,0.025542699381442564,0.0069641870242081304,False,7.548941988560445e-07,7.566825316825687e-07,7.566825316825687e-07,3.197693352525569e-09,2.1934496736463284e-27,3.197693352525569e-09
16,D4_16,0.125,0.0005336699231206312,linear,3.019576795424178e-06,1.824316286372156e-13,4.491777569609755e-08,6.041629042641664e-08,0.01487552022659774,True,3.019576795424178e-06,3.0484114057312847e-06,3.0484114057312847e-06,5.116305751907827e-08,3.5095194778341157e-26,5.116305751907827e-08
16,D4_16,0.125,0.0005336699231206312,nonlinear_discretization,3.0484114057312847e-06,1.3070264391099456e-09,4.527408511929759e-08,0.0004287565768362563,0.014851697849633512,True,3.019576795424178e-06,3.0484114057312847e-06,3.0484114057312847e-06,5.116305751907827e-08,3.5095194778341157e-26,5.116305751907827e-08
16,D4_16,0.125,0.0005336699231206312,ordering,5.116305751907827e-08,1.3068440074813083e-09,3.563094232000464e-10,0.025542726937185043,0.006964193315991361,False,3.019576795424178e-06,3.0484114057312847e-06,3.0484114057312847e-06,5.116305751907827e-08,3.5095194778341157e-26,5.116305751907827e-08
16,D4_16,0.5,0.0005336699231206312,linear,1.2078307181696712e-05,7.297265145488624e-13,1.796711027843902e-07,6.041629042641664e-08,0.01487552022659774,True,1.2078307181696712e-05,1.2553326993046928e-05,1.2553326993046928e-05,8.186066092212737e-07,5.615231164534521e-25,8.186066092212737e-07
16,D4_16,0.5,0.0005336699231206312,nonlinear_discretization,1.2553326993046928e-05,2.0910264989695055e-08,1.8537205805732576e-07,0.001665714993425798,0.014766767260981903,True,1.2078307181696712e-05,1.2553326993046928e-05,1.2553326993046928e-05,8.186066092212737e-07,5.615231164534521e-25,8.186066092212737e-07
16,D4_16,0.5,0.0005336699231206312,ordering,8.186066092212737e-07,2.0909535263180506e-08,5.700955272935551e-09,0.02554283709371878,0.006964218476514343,False,1.2078307181696712e-05,1.2553326993046928e-05,1.2553326993046928e-05,8.186066092212737e-07,5.615231164534521e-25,8.186066092212737e-07
16,D1,0.03125,0.0011103363181676367,linear,8.927101756104872e-06,9.6871305296246e-11,1.9574636846759724e-08,1.0851372365056749e-05,0.0021927202558628222,True,8.927101756104872e-06,8.926839477123626e-06,9.958489937216158e-06,3.908556532036891e-06,3.907842544550595e-06,2.0466736896983215e-09
16,D1,0.03125,0.0011103363181676367,nonlinear_discretization,8.926839477123626e-06,9.690306339787934e-11,1.9579028298577438e-08,1.085524878611384e-05,0.002193276618085455,True,8.927101756104872e-06,8.926839477123626e-06,9.958489937216158e-06,3.908556532036891e-06,3.907842544550595e-06,2.0466736896983215e-09
16,D1,0.03125,0.0011103363181676367,ordering,2.0466736896983215e-09,3.175810163334281e-14,4.39145181771374e-12,1.5516934523169612e-05,0.00214565313455563,True,8.927101756104872e-06,8.926839477123626e-06,9.958489937216158e-06,3.908556532036891e-06,3.907842544550595e-06,2.0466736896983215e-09
16,D1,0.125,0.0011103363181676367,linear,3.570840702441949e-05,3.87485221184984e-10,7.82985473870389e-08,1.0851372365056749e-05,0.0021927202558628222,True,3.570840702441949e-05,3.5704201875704605e-05,7.385889423424321e-05,6.254076548209384e-05,6.252934381836539e-05,3.274663564432673e-08
16,D1,0.125,0.0011103363181676367,nonlinear_discretization,3.5704201875704605e-05,3.879929668220147e-10,7.836880705449072e-08,1.0866871304747738e-05,0.002194946335092784,True,3.570840702441949e-05,3.5704201875704605e-05,7.385889423424321e-05,6.254076548209384e-05,6.252934381836539e-05,3.274663564432673e-08
16,D1,0.125,0.0011103363181676367,ordering,3.274663564432673e-08,5.077456370307497e-13,7.025966745182167e-11,1.550527640596616e-05,0.0021455537666506506,True,3.570840702441949e-05,3.5704201875704605e-05,7.385889423424321e-05,6.254076548209384e-05,6.252934381836539e-05,3.274663564432673e-08
16,D1,0.5,0.0011103363181676367,linear,0.00014283362809767796,1.549940884739936e-09,3.131941895481556e-07,1.0851372365056749e-05,0.0021927202558628222,True,0.00014283362809767796,0.00014276579058654937,0.00101948261142116,0.0010008986160014773,0.0010007160060820093,5.239361418157357e-07
16,D1,0.5,0.0011103363181676367,nonlinear_discretization,0.00014276579058654937,1.558040307263258e-09,3.1431811487788206e-07,1.0913260808924123e-05,0.0022016346744308606,True,0.00014283362809767796,0.00014276579058654937,0.00101948261142116,0.0010008986160014773,0.0010007160060820093,5.239361418157357e-07
16,D1,0.5,0.0011103363181676367,ordering,5.239361418157357e-07,8.099422523322101e-12,1.123925329726465e-09,1.5458797126025723e-05,0.002145157090769548,True,0.00014283362809767796,0.00014276579058654937,0.00101948261142116,0.0010008986160014773,0.0010007160060820093,5.239361418157357e-07
16,D2,0.03125,0.0011103363181676367,linear,3.937578400786121e-05,2.153599334805224e-11,1.6734511282930235e-07,5.469349726154703e-07,0.004249949989462879,True,3.937578400786121e-05,3.9376673212307376e-05,3.9804677586429525e-05,2.727147674916886e-06,2.7258670273995e-06,1.2667919379488472e-08
16,D2,0.03125,0.0011103363181676367,nonlinear_discretization,3.9376673212307376e-05,2.346355086977176e-11,1.6740026286321459e-07,5.958743833757421e-07,0.0042512545933132,True,3.937578400786121e-05,3.9376673212307376e-05,3.9804677586429525e-05,2.727147674916886e-06,2.7258670273995e-06,1.2667919379488472e-08
16,D2,0.03125,0.0011103363181676367,ordering,1.2667919379488472e-08,1.9275575217195193e-12,5.515003391222625e-11,0.00015216054538842144,0.004353519489674333,True,3.937578400786121e-05,3.9376673212307376e-05,3.9804677586429525e-05,2.727147674916886e-06,2.7258670273995e-06,1.2667919379488472e-08
16,D2,0.125,0.0011103363181676367,linear,0.00015750313603144484,8.614397339220897e-11,6.693804513172094e-07,5.469349726154703e-07,0.004249949989462879,True,0.00015750313603144484,0.00015751739479221195,0.00016854209976335596,4.3636317285637915e-05,4.3615798354808e-05,2.0270014087254874e-07
16,D2,0.125,0.0011103363181676367,nonlinear_discretization,0.00015751739479221195,1.169851774766977e-10,6.702628932087812e-07,7.426810075866093e-07,0.004255167463205915,True,0.00015750313603144484,0.00015751739479221195,0.00016854209976335596,4.3636317285637915e-05,4.3615798354808e-05,2.0270014087254874e-07
16,D2,0.125,0.0011103363181676367,ordering,2.0270014087254874e-07,3.084120408448873e-11,8.824418915717494e-10,0.00015215186310048336,0.004353435018708745,True,0.00015750313603144484,0.00015751739479221195,0.00016854209976335596,4.3636317285637915e-05,4.3615798354808e-05,2.0270014087254874e-07
16,D2,0.5,0.0011103363181676367,linear,0.0006300125441257794,3.4457589356883586e-10,2.6775218052688377e-06,5.469349726154703e-07,0.004249949989462879,True,0.0006300125441257794,0.0006302426980536656,0.000996203162119705,0.0006983057575167766,0.0006979756229945771,3.2440541649621974e-06
16,D2,0.5,0.0011103363181676367,nonlinear_discretization,0.0006302426980536656,8.380529902321524e-10,2.6916434888891283e-06,1.3297305828695085e-06,0.0042708047188829675,True,0.0006300125441257794,0.0006302426980536656,0.000996203162119705,0.0006983057575167766,0.0006979756229945771,3.2440541649621974e-06
16,D2,0.5,0.0011103363181676367,ordering,3.2440541649621974e-06,4.934770966633165e-10,1.4121683620290551e-08,0.00015211740358504985,0.004353097359721523,True,0.0006300125441257794,0.0006302426980536656,0.000996203162119705,0.0006983057575167766,0.0006979756229945771,3.2440541649621974e-06
16,D3,0.03125,0.0011103363181676367,linear,4.57542060211614e-06,1.4578032005747707e-11,9.16790129764815e-09,3.186162163759402e-06,0.0020037286393753567,True,4.57542060211614e-06,4.574854699699191e-06,4.699534526527348e-06,1.3234680533008593e-06,1.3234872324254322e-06,1.0256462646796862e-09
16,D3,0.03125,0.0011103363181676367,nonlinear_discretization,4.574854699699191e-06,1.4585210158520255e-11,9.169469046112659e-09,3.188125332041534e-06,0.002004319185637869,True,4.57542060211614e-06,4.574854699699191e-06,4.699534526527348e-06,1.3234680533008593e-06,1.3234872324254322e-06,1.0256462646796862e-09
16,D3,0.03125,0.0011103363181676367,ordering,1.0256462646796862e-09,7.17815277254805e-15,1.5677484645091052e-12,6.99866320362393e-06,0.0015285469449827518,True,4.57542060211614e-06,4.574854699699191e-06,4.699534526527348e-06,1.3234680533008593e-06,1.3234872324254322e-06,1.0256462646796862e-09
16,D3,0.125,0.0011103363181676367,linear,1.830168240846456e-05,5.831212802299083e-11,3.66716051905926e-08,3.186162163759402e-06,0.0020037286393753567,True,1.830168240846456e-05,1.8292635256468123e-05,2.7293902685959324e-05,2.1177406247996913e-05,2.1177712580600545e-05,1.6408225508547404e-08
16,D3,0.125,0.0011103363181676367,nonlinear_discretization,1.8292635256468123e-05,5.842700822860681e-11,3.6696686756690994e-08,3.1940181067103228e-06,0.0020060907705310173,True,1.830168240846456e-05,1.8292635256468123e-05,2.7293902685959324e-05,2.1177406247996913e-05,2.1177712580600545e-05,1.6408225508547404e-08
16,D3,0.125,0.0011103363181676367,ordering,1.6408225508547404e-08,1.1488020561597838e-13,2.5081566098396783e-11,7.001379006897167e-06,0.0015285971103536605,True,1.830168240846456e-05,1.8292635256468123e-05,2.7293902685959324e-05,2.1177406247996913e-05,2.1177712580600545e-05,1.6408225508547404e-08
16,D3,0.5,0.0011103363181676367,linear,7.320672963385825e-05,2.332485120919633e-10,1.466864207623704e-07,3.186162163759402e-06,0.0020037286393753567,True,7.320672963385825e-05,7.306244117487174e-05,0.0003431887087208266,0.00033896123480027155,0.0003389661017275693,2.623962563807977e-07
16,D3,0.5,0.0011103363181676367,nonlinear_discretization,7.306244117487174e-05,2.3508850397101727e-10,1.4708757142303394e-07,3.217638230952936e-06,0.0020131762511327303,True,7.320672963385825e-05,7.306244117487174e-05,0.0003431887087208266,0.00033896123480027155,0.0003389661017275693,2.623962563807977e-07
16,D3,0.5,0.0011103363181676367,ordering,2.623962563807977e-07,1.8399918790539625e-12,4.011506606635296e-10,7.012264216085875e-06,0.0015287971947334767,True,7.320672963385825e-05,7.306244117487174e-05,0.0003431887087208266,0.00033896123480027155,0.0003389661017275693,2.623962563807977e-07
16,D4_16,0.03125,0.0011103363181676367,linear,1.0314042326761217e-07,3.6397659721477775e-15,6.024104968021985e-09,3.52894224866995e-08,0.05840682806189003,True,1.0314042326761217e-07,1.0416370114857201e-07,1.0416370114857201e-07,2.5339892695905436e-09,2.235185956655292e-27,2.5339892695905436e-09
16,D4_16,0.03125,0.0011103363181676367,nonlinear_discretization,1.0416370114857201e-07,5.2038428797294576e-11,6.035807940230404e-09,0.0004995831390732795,0.0579454058724482,True,1.0314042326761217e-07,1.0416370114857201e-07,1.0416370114857201e-07,2.5339892695905436e-09,2.235185956655292e-27,2.5339892695905436e-09
16,D4_16,0.03125,0.0011103363181676367,ordering,2.5339892695905436e-09,5.203478903132243e-11,1.1702972208418762e-11,0.020534731403866798,0.0046183984868688075,False,1.0314042326761217e-07,1.0416370114857201e-07,1.0416370114857201e-07,2.5339892695905436e-09,2.235185956655292e-27,2.5339892695905436e-09
16,D4_16,0.125,0.0011103363181676367,linear,4.1256169307044867e-07,1.455906388859111e-14,2.409641987208794e-08,3.52894224866995e-08,0.05840682806189003,True,4.1256169307044867e-07,4.301352025106985e-07,4.301352025106985e-07,4.054379867586758e-08,3.5762975306484416e-26,4.054379867586758e-08
16,D4_16,0.125,0.0011103363181676367,nonlinear_discretization,4.301352025106985e-07,8.325714699585505e-10,2.4283667452471955e-08,0.0019356041195857307,0.056455894125215116,True,4.1256169307044867e-07,4.301352025106985e-07,4.301352025106985e-07,4.054379867586758e-08,3.5762975306484416e-26,4.054379867586758e-08
16,D4_16,0.125,0.0011103363181676367,ordering,4.054379867586758e-08,8.325569108946619e-10,1.8724758038401423e-10,0.02053475347859339,0.004618402480758851,False,4.1256169307044867e-07,4.301352025106985e-07,4.301352025106985e-07,4.054379867586758e-08,3.5762975306484416e-26,4.054379867586758e-08
16,D4_16,0.5,0.0011103363181676367,linear,1.6502467722817947e-06,5.823625555436444e-14,9.638567948835176e-08,3.52894224866995e-08,0.05840682806189003,True,1.6502467722817947e-06,1.9966732515428235e-06,1.9966732515428235e-06,6.486988826440308e-07,5.722076049037347e-25,6.486988826440308e-07
16,D4_16,0.5,0.0011103363181676367,nonlinear_discretization,1.9966732515428235e-06,1.3320987105545465e-08,9.938164238030242e-08,0.00667159090514804,0.04977361333583776,True,1.6502467722817947e-06,1.9966732515428235e-06,1.9966732515428235e-06,6.486988826440308e-07,5.722076049037347e-25,6.486988826440308e-07
16,D4_16,0.5,0.0011103363181676367,ordering,6.486988826440308e-07,1.332092886928991e-08,2.995962891950659e-09,0.0205348417049759,0.004618418455939709,False,1.6502467722817947e-06,1.9966732515428235e-06,1.9966732515428235e-06,6.486988826440308e-07,5.722076049037347e-25,6.486988826440308e-07
16,D1,0.03125,0.002310129700083158,linear,5.58929417188787e-06,8.713299368936836e-12,1.5399762326026653e-08,1.5589266016381072e-06,0.0027552248732016812,True,5.58929417188787e-06,5.589973020212295e-06,5.848756048288709e-06,3.6815426574509225e-06,3.6806579979649477e-06,2.116102346780364e-09
16,D1,0.03125,0.002310129700083158,nonlinear_discretization,5.589973020212295e-06,8.728123984815654e-12,1.5405966696771723e-08,1.561389286362634e-06,0.002756000188384923,True,5.58929417188787e-06,5.589973020212295e-06,5.848756048288709e-06,3.6815426574509225e-06,3.6806579979649477e-06,2.116102346780364e-09
16,D1,0.03125,0.002310129700083158,ordering,2.116102346780364e-09,1.4824615878817418e-14,6.20437074506887e-12,7.0056232872540275e-06,0.0029319804661191266,True,5.58929417188787e-06,5.589973020212295e-06,5.848756048288709e-06,3.6815426574509225e-06,3.6806579979649477e-06,2.116102346780364e-09
16,D1,0.125,0.002310129700083158,linear,2.235717668755148e-05,3.4853197475747344e-11,6.159904930410661e-08,1.5589266016381072e-06,0.0027552248732016812,True,2.235717668755148e-05,2.2368036068557283e-05,5.739853776229104e-05,5.893209341250641e-05,5.891792920687877e-05,3.385706617841254e-08
16,D1,0.125,0.002310129700083158,nonlinear_discretization,2.2368036068557283e-05,3.5090012638550765e-11,6.169829881105124e-08,1.5687569767413219e-06,0.002758324361689511,True,2.235717668755148e-05,2.2368036068557283e-05,5.739853776229104e-05,5.893209341250641e-05,5.891792920687877e-05,3.385706617841254e-08
16,D1,0.125,0.002310129700083158,ordering,3.385706617841254e-08,2.368151628034195e-13,9.924950694461769e-11,6.994556514598841e-06,0.0029314266753538067,True,2.235717668755148e-05,2.2368036068557283e-05,5.739853776229104e-05,5.893209341250641e-05,5.891792920687877e-05,3.385706617841254e-08
16,D1,0.5,0.002310129700083158,linear,8.942870675020592e-05,1.3941278990298938e-10,2.4639619721642645e-07,1.5589266016381072e-06,0.0027552248732016812,True,8.942870675020592e-05,8.96023139758874e-05,0.000925634814684449,0.0009446686184287125,0.000944441374194809,5.416775120306163e-07
16,D1,0.5,0.002310129700083158,nonlinear_discretization,8.96023139758874e-05,1.431777834158224e-10,2.479828757789756e-07,1.5979250653543672e-06,0.0027675945494634157,True,8.942870675020592e-05,8.96023139758874e-05,0.000925634814684449,0.0009446686184287125,0.000944441374194809,5.416775120306163e-07
16,D1,0.5,0.002310129700083158,ordering,5.416775120306163e-07,3.7649935128330316e-12,1.5866785625491768e-09,6.950618087723437e-06,0.0029291940819199,True,8.942870675020592e-05,8.96023139758874e-05,0.000925634814684449,0.0009446686184287125,0.000944441374194809,5.416775120306163e-07
16,D2,0.03125,0.002310129700083158,linear,2.3037914846590644e-05,2.114420363146539e-12,9.672478938144558e-08,9.178002337565936e-08,0.004198504509871464,True,2.3037914846590644e-05,2.3037546255536295e-05,2.0186156878147455e-05,4.446720375484927e-06,4.4385372141975785e-06,1.140926925304698e-08
16,D2,0.03125,0.002310129700083158,nonlinear_discretization,2.3037546255536295e-05,3.7202042231045555e-12,9.677225620792153e-08,1.6148439516255036e-07,0.004200632095732226,True,2.3037914846590644e-05,2.3037546255536295e-05,2.0186156878147455e-05,4.446720375484927e-06,4.4385372141975785e-06,1.140926925304698e-08
16,D2,0.03125,0.002310129700083158,ordering,1.140926925304698e-08,1.6057838599580165e-12,4.7466826475948895e-11,0.00014074379562294692,0.004160373940098953,True,2.3037914846590644e-05,2.3037546255536295e-05,2.0186156878147455e-05,4.446720375484927e-06,4.4385372141975785e-06,1.140926925304698e-08
16,D2,0.125,0.002310129700083158,linear,9.215165938636257e-05,8.457681452586156e-12,3.868991575257823e-07,9.178002337565936e-08,0.004198504509871464,True,9.215165938636257e-05,9.214581239631491e-05,6.6298484547901e-05,7.116991769017066e-05,7.103894898159232e-05,1.8259656640249882e-07
16,D2,0.125,0.002310129700083158,nonlinear_discretization,9.214581239631491e-05,3.415837890341179e-11,3.876588463774615e-07,3.706991996174299e-07,0.004207015341187276,True,9.215165938636257e-05,9.214581239631491e-05,6.6298484547901e-05,7.116991769017066e-05,7.103894898159232e-05,1.8259656640249882e-07
16,D2,0.125,0.002310129700083158,ordering,1.8259656640249882e-07,2.5700697450825632e-11,7.596888516791678e-10,0.0001407512636035741,0.004160477201989552,True,9.215165938636257e-05,9.214581239631491e-05,6.6298484547901e-05,7.116991769017066e-05,7.103894898159232e-05,1.8259656640249882e-07
16,D2,0.5,0.002310129700083158,linear,0.0003686066375454503,3.3830725810344624e-11,1.5475966301031293e-06,9.178002337565936e-08,0.004198504509871464,True,0.0003686066375454503,0.0003685163303484212,0.0009206695776819954,0.0011401490880181332,0.0011380511692180998,2.9246134352308496e-06
16,D2,0.5,0.002310129700083158,nonlinear_discretization,0.0003685163303484212,4.4556340028775955e-10,1.5597656221911903e-06,1.209073692518572e-06,0.004232554960906287,True,0.0003686066375454503,0.0003685163303484212,0.0009206695776819954,0.0011401490880181332,0.0011380511692180998,2.9246134352308496e-06
16,D2,0.5,0.002310129700083158,ordering,2.9246134352308496e-06,4.117326744774149e-10,1.2168992088061056e-08,0.00014078191309577822,0.004160889073909529,True,0.0003686066375454503,0.0003685163303484212,0.0009206695776819954,0.0011401490880181332,0.0011380511692180998,2.9246134352308496e-06
16,D3,0.03125,0.002310129700083158,linear,4.294038212053e-06,9.350921524961507e-12,9.727785517023144e-09,2.1776521454127412e-06,0.0022654166163957458,True,4.294038212053e-06,4.2934560234083265e-06,4.63716312967652e-06,2.846771969967878e-06,2.8459574290896423e-06,1.104067898586536e-09
16,D3,0.03125,0.002310129700083158,nonlinear_discretization,4.2934560234083265e-06,9.356733890451952e-12,9.730003559107203e-09,2.179301206170078e-06,0.0022662404147284396,True,4.294038212053e-06,4.2934560234083265e-06,4.63716312967652e-06,2.846771969967878e-06,2.8459574290896423e-06,1.104067898586536e-09
16,D3,0.03125,0.002310129700083158,ordering,1.104067898586536e-09,5.812365490444972e-15,2.2180420840575507e-12,5.264500034722641e-06,0.0020089725341142163,True,4.294038212053e-06,4.2934560234083265e-06,4.63716312967652e-06,2.846771969967878e-06,2.8459574290896423e-06,1.104067898586536e-09
16,D3,0.125,0.002310129700083158,linear,1.7176152848212e-05,3.740368609984603e-11,3.891114206809258e-08,2.1776521454127412e-06,0.0022654166163957458,True,1.7176152848212e-05,1.7166845179145177e-05,4.525166349021085e-05,4.555959108742351e-05,4.554655781414631e-05,1.7661690189477988e-08
16,D3,0.125,0.002310129700083158,nonlinear_discretization,1.7166845179145177e-05,3.749666718266324e-11,3.8946625565984405e-08,2.1842491611804927e-06,0.002268711878015769,True,1.7176152848212e-05,1.7166845179145177e-05,4.525166349021085e-05,4.555959108742351e-05,4.554655781414631e-05,1.7661690189477988e-08
16,D3,0.125,0.002310129700083158,ordering,1.7661690189477988e-08,9.298108281720963e-14,3.548349789183109e-11,5.264563120499273e-06,0.0020090658091698665,True,1.7176152848212e-05,1.7166845179145177e-05,4.525166349021085e-05,4.555959108742351e-05,4.554655781414631e-05,1.7661690189477988e-08
16,D3,0.5,0.002310129700083158,linear,6.8704611392848e-05,1.496147443993841e-10,1.556445682723703e-07,2.1776521454127412e-06,0.0022654166163957458,True,6.8704611392848e-05,6.855615815416759e-05,0.0007185791148951503,0.0007296725361531201,0.0007294639643993373,2.8237070298937854e-07
16,D3,0.5,0.002310129700083158,nonlinear_discretization,6.855615815416759e-05,1.5110138154184294e-10,1.5621197413412352e-07,2.2040526425364947e-06,0.0022785987187735556,True,6.8704611392848e-05,6.855615815416759e-05,0.0007185791148951503,0.0007296725361531201,0.0007294639643993373,2.8237070298937854e-07
16,D3,0.5,0.002310129700083158,ordering,2.8237070298937854e-07,1.4866371424588296e-12,5.674058617532215e-10,5.264842020507878e-06,0.0020094360206149454,True,6.8704611392848e-05,6.855615815416759e-05,0.0007185791148951503,0.0007296725361531201,0.0007294639643993373,2.8237070298937854e-07
16,D4_16,0.03125,0.002310129700083158,linear,3.907480499549403e-08,4.694306308671269e-16,3.436913671496091e-09,1.2013639758951068e-08,0.08795728275272069,True,3.907480499549403e-08,4.057120671933721e-08,4.057120671933721e-08,2.3673570238778884e-09,2.0918420784815137e-27,2.3673570238778884e-09
16,D4_16,0.03125,0.002310129700083158,nonlinear_discretization,4.057120671933721e-08,3.098354688750387e-11,3.445530604985536e-09,0.0007636831485403259,0.08492551451133726,True,3.907480499549403e-08,4.057120671933721e-08,4.057120671933721e-08,2.3673570238778884e-09,2.0918420784815137e-27,2.3673570238778884e-09
16,D4_16,0.03125,0.002310129700083158,ordering,2.3673570238778884e-09,3.0983077456873e-11,8.616933489444922e-12,0.013087623516169378,0.0036398960539250694,False,3.907480499549403e-08,4.057120671933721e-08,4.057120671933721e-08,2.3673570238778884e-09,2.0918420784815137e-27,2.3673570238778884e-09
16,D4_16,0.125,0.002310129700083158,linear,1.562992199819761e-07,1.8777225234685074e-15,1.3747654685984363e-08,1.2013639758951068e-08,0.08795728275272069,True,1.562992199819761e-07,1.8202514960291284e-07,1.8202514960291284e-07,3.7877684681713367e-08,3.3469473255703955e-26,3.7877684681713367e-08
16,D4_16,0.125,0.002310129700083158,nonlinear_discretization,1.8202514960291284e-07,4.95731283220487e-10,1.3885525589263661e-08,0.002723421924398485,0.07628355542931776,True,1.562992199819761e-07,1.8202514960291284e-07,1.8202514960291284e-07,3.7877684681713367e-08,3.3469473255703955e-26,3.7877684681713367e-08
16,D4_16,0.125,0.002310129700083158,ordering,3.7877684681713367e-08,4.957294054979635e-10,1.378709032792973e-10,0.013087637474771322,0.0036398978564246504,False,1.562992199819761e-07,1.8202514960291284e-07,1.8202514960291284e-07,3.7877684681713367e-08,3.3469473255703955e-26,3.7877684681713367e-08
16,D4_16,0.5,0.002310129700083158,linear,6.251968799279044e-07,7.51089009387403e-15,5.4990618743937454e-08,1.2013639758951068e-08,0.08795728275272069,True,6.251968799279044e-07,1.106061055951734e-06,1.106061055951734e-06,6.060411832282081e-07,5.355115720912471e-25,6.060411832282081e-07
16,D4_16,0.5,0.002310129700083158,nonlinear_discretization,1.106061055951734e-06,7.931688650179189e-09,5.719655111333938e-08,0.007171112849058949,0.05171192928777641,True,6.251968799279044e-07,1.106061055951734e-06,1.106061055951734e-06,6.060411832282081e-07,5.355115720912471e-25,6.060411832282081e-07
16,D4_16,0.5,0.002310129700083158,ordering,6.060411832282081e-07,7.931681139289096e-09,2.2059323694019245e-09,0.013087693309948505,0.0036399050600019515,False,6.251968799279044e-07,1.106061055951734e-06,1.106061055951734e-06,6.060411832282081e-07,5.355115720912471e-25,6.060411832282081e-07
16,D1,0.03125,0.004806380863064389,linear,3.3064244819248503e-06,4.871433383918787e-12,9.714603402703642e-09,1.473323649322503e-06,0.002938099283927465,True,3.3064244819248503e-06,3.306471838772124e-06,5.994732181152349e-06,4.119996415561645e-06,4.1201531078738926e-06,2.436075820297063e-09
16,D1,0.03125,0.004806380863064389,nonlinear_discretization,3.306471838772124e-06,4.872198044121397e-12,9.721186501812697e-09,1.4735338093581688e-06,0.0029400481769784894,True,3.3064244819248503e-06,3.306471838772124e-06,5.994732181152349e-06,4.119996415561645e-06,4.1201531078738926e-06,2.436075820297063e-09
16,D1,0.03125,0.004806380863064389,ordering,2.436075820297063e-09,7.646602026101852e-16,6.58309910905378e-12,3.13890149164955e-07,0.0027023375275121836,True,3.3064244819248503e-06,3.306471838772124e-06,5.994732181152349e-06,4.119996415561645e-06,4.1201531078738926e-06,2.436075820297063e-09
16,D1,0.125,0.004806380863064389,linear,1.3225697927699401e-05,1.9485733535675148e-11,3.885841361081457e-08,1.473323649322503e-06,0.002938099283927465,True,1.3225697927699401e-05,1.3226467487529287e-05,7.097625859047911e-05,6.593671712015254e-05,6.593922406081624e-05,3.897474360295661e-08
16,D1,0.125,0.004806380863064389,nonlinear_discretization,1.3226467487529287e-05,1.9497989126327488e-11,3.8963755278244105e-08,1.4741645223648241e-06,0.0029458927952593153,True,1.3225697927699401e-05,1.3226467487529287e-05,7.097625859047911e-05,6.593671712015254e-05,6.593922406081624e-05,3.897474360295661e-08
16,D1,0.125,0.004806380863064389,ordering,3.897474360295661e-08,1.2255590652340755e-14,1.0534166742953533e-10,3.1444955166840537e-07,0.0027028187408407777,True,1.3225697927699401e-05,1.3226467487529287e-05,7.097625859047911e-05,6.593671712015254e-05,6.593922406081624e-05,3.897474360295661e-08
16,D1,0.5,0.004806380863064389,linear,5.2902791710797604e-05,7.794293414270059e-11,1.5543365444325827e-07,1.473323649322503e-06,0.002938099283927465,True,5.2902791710797604e-05,5.291585987317161e-05,0.0010729951395335574,0.0010560601665316886,0.0010561002694636646,6.234363932958728e-07
16,D1,0.5,0.004806380863064389,nonlinear_discretization,5.291585987317161e-05,7.814024587482954e-11,1.5711988751904647e-07,1.476688578095784e-06,0.0029692399952609746,True,5.2902791710797604e-05,5.291585987317161e-05,0.0010729951395335574,0.0010560601665316886,0.0010561002694636646,6.234363932958728e-07
16,D1,0.5,0.004806380863064389,ordering,6.234363932958728e-07,1.9731173212895436e-13,1.6862330757881933e-09,3.164905582201285e-07,0.0027047395595141887,True,5.2902791710797604e-05,5.291585987317161e-05,0.0010729951395335574,0.0010560601665316886,0.0010561002694636646,6.234363932958728e-07
16,D2,0.03125,0.004806380863064389,linear,1.2866339338776083e-05,3.993939146971304e-13,5.393029983334843e-08,3.1041767528503795e-08,0.0041915807140897755,True,1.2866339338776083e-05,1.2868665292808412e-05,8.007381371103962e-06,5.330900625637617e-06,5.3309304050125345e-06,8.815083421111588e-09
16,D2,0.03125,0.004806380863064389,nonlinear_discretization,1.2868665292808412e-05,1.6011183851853364e-12,5.396724048983606e-08,1.2441992613485045e-07,0.0041936936940923765,True,1.2866339338776083e-05,1.2868665292808412e-05,8.007381371103962e-06,5.330900625637617e-06,5.3309304050125345e-06,8.815083421111588e-09
16,D2,0.03125,0.004806380863064389,ordering,8.815083421111588e-09,1.201724470488206e-12,3.69406564876326e-11,0.00013632593284484967,0.0041906190472528,True,1.2866339338776083e-05,1.2868665292808412e-05,8.007381371103962e-06,5.330900625637617e-06,5.3309304050125345e-06,8.815083421111588e-09
16,D2,0.125,0.004806380863064389,linear,5.146535735510433e-05,1.5975756587885216e-12,2.1572119933339371e-07,3.1041767528503795e-08,0.0041915807140897755,True,5.146535735510433e-05,5.150267011558062e-05,4.0172941557927235e-05,8.53324753641643e-05,8.533304089670087e-05,1.4108525123421078e-07
16,D2,0.125,0.004806380863064389,nonlinear_discretization,5.150267011558062e-05,2.0827913841054585e-11,2.1631244120203398e-07,4.0440454435300645e-07,0.0042000238185048,True,5.146535735510433e-05,5.150267011558062e-05,4.0172941557927235e-05,8.53324753641643e-05,8.533304089670087e-05,1.4108525123421078e-07
16,D2,0.125,0.004806380863064389,ordering,1.4108525123421078e-07,1.9230338182266064e-11,5.912418686402738e-10,0.00013630296585957408,0.004190670984161012,True,5.146535735510433e-05,5.150267011558062e-05,4.0172941557927235e-05,8.53324753641643e-05,8.533304089670087e-05,1.4108525123421078e-07
16,D2,0.5,0.004806380863064389,linear,0.00020586142942041733,6.3903026351540866e-12,8.628847973335749e-07,3.1041767528503795e-08,0.0041915807140897755,True,0.00020586142942041733,0.00020646464272389186,0.0011744124682724869,0.00136776523019878,0.001367779984801345,2.2601310867325866e-06
16,D2,0.5,0.004806380863064389,nonlinear_discretization,0.00020646464272389186,3.1425382349135006e-10,8.723567378645567e-07,1.5220708947807893e-06,0.004225211282452714,True,0.00020586142942041733,0.00020646464272389186,0.0011744124682724869,0.00136776523019878,0.001367779984801345,2.2601310867325866e-06
16,D2,0.5,0.004806380863064389,ordering,2.2601310867325866e-06,3.0786352085619596e-10,9.47194053098179e-09,0.00013621489596927157,0.0041908810451676635,True,0.00020586142942041733,0.00020646464272389186,0.0011744124682724869,0.00136776523019878,0.001367779984801345,2.2601310867325866e-06
16,D3,0.03125,0.004806380863064389,linear,3.72355602120541e-06,1.9211365908347706e-12,8.88534852813026e-09,5.159413689210052e-07,0.0023862534839086016,True,3.72355602120541e-06,3.722829199175566e-06,3.460771829224244e-06,4.344152887028638e-06,4.343251871808477e-06,1.572744059750447e-09
16,D3,0.03125,0.004806380863064389,nonlinear_discretization,3.722829199175566e-06,1.9249710131840273e-12,8.888992786244172e-09,5.170720734677591e-07,0.0023876982559964534,True,3.72355602120541e-06,3.722829199175566e-06,3.460771829224244e-06,4.344152887028638e-06,4.343251871808477e-06,1.572744059750447e-09
16,D3,0.03125,0.004806380863064389,ordering,1.572744059750447e-09,3.834422349256553e-15,3.644258113911194e-12,2.4380459906902937e-06,0.0023171336056353894,True,3.72355602120541e-06,3.722829199175566e-06,3.460771829224244e-06,4.344152887028638e-06,4.343251871808477e-06,1.572744059750447e-09
16,D3,0.125,0.004806380863064389,linear,1.489422408482164e-05,7.684546363339083e-12,3.554139411252104e-08,5.159413689210052e-07,0.0023862534839086016,True,1.489422408482164e-05,1.488261089761233e-05,6.104467843079782e-05,6.953237788013133e-05,6.9517965535192e-05,2.5158474282748854e-08
16,D3,0.125,0.004806380863064389,nonlinear_discretization,1.488261089761233e-05,7.74590426715916e-12,3.5599693877066326e-08,5.204667595254985e-07,0.0023920328309314136,True,1.489422408482164e-05,1.488261089761233e-05,6.104467843079782e-05,6.953237788013133e-05,6.9517965535192e-05,2.5158474282748854e-08
16,D3,0.125,0.004806380863064389,ordering,2.5158474282748854e-08,6.135790382007839e-14,5.829976454528386e-11,2.43885631260841e-06,0.0023173012755093804,True,1.489422408482164e-05,1.488261089761233e-05,6.104467843079782e-05,6.953237788013133e-05,6.9517965535192e-05,2.5158474282748854e-08
16,D3,0.5,0.004806380863064389,linear,5.957689633928656e-05,3.073818545335633e-11,1.4216557645008417e-07,5.159413689210052e-07,0.0023862534839086016,True,5.957689633928656e-05,5.93921050641119e-05,0.0010767686523167768,0.0011141817545355104,0.0011139514055360086,4.0218582652603354e-07
16,D3,0.5,0.004806380863064389,nonlinear_discretization,5.93921050641119e-05,3.1720274572075835e-11,1.4309782523926272e-07,5.340823420526146e-07,0.0024093745302476337,True,5.957689633928656e-05,5.93921050641119e-05,0.0010767686523167768,0.0011141817545355104,0.0011139514055360086,4.0218582652603354e-07
16,D3,0.5,0.004806380863064389,ordering,4.0218582652603354e-07,9.820891187195024e-13,9.322487891785629e-10,2.441878987140119e-06,0.0023179553522088584,True,5.957689633928656e-05,5.93921050641119e-05,0.0010767686523167768,0.0011141817545355104,0.0011139514055360086,4.0218582652603354e-07
16,D4_16,0.03125,0.004806380863064389,linear,6.469632214053432e-09,1.8299263258099706e-17,1.9188993551553976e-09,2.828485863284434e-09,0.29660099549200586,False,6.469632214053432e-09,7.687044783868225e-09,7.687044783868225e-09,1.8013365437902278e-09,2.5629132087227373e-27,1.8013365437902278e-09
16,D4_16,0.03125,0.004806380863064389,nonlinear_discretization,7.687044783868225e-09,1.7921779302329823e-11,1.9228165931932854e-09,0.002331426420194646,0.25013729557403436,False,6.469632214053432e-09,7.687044783868225e-09,7.687044783868225e-09,1.8013365437902278e-09,2.5629132087227373e-27,1.8013365437902278e-09
16,D4_16,0.03125,0.004806380863064389,ordering,1.8013365437902278e-09,1.7921761003066565e-11,3.9172380378878694e-12,0.009949146407343202,0.0021746286397130053,True,6.469632214053432e-09,7.687044783868225e-09,7.687044783868225e-09,1.8013365437902278e-09,2.5629132087227373e-27,1.8013365437902278e-09
16,D4_16,0.125,0.004806380863064389,linear,2.5878528856213727e-08,7.319705303239882e-17,7.67559742062159e-09,2.828485863284434e-09,0.29660099549200586,False,2.5878528856213727e-08,4.8945986569515264e-08,4.8945986569515264e-08,2.8821363541934896e-08,4.1006611339563395e-26,2.8821363541934896e-08
16,D4_16,0.125,0.004806380863064389,nonlinear_discretization,4.8945986569515264e-08,2.8674834317011553e-10,7.738273217791405e-09,0.005858464876642395,0.1580982172420034,False,2.5878528856213727e-08,4.8945986569515264e-08,4.8945986569515264e-08,2.8821363541934896e-08,4.1006611339563395e-26,2.8821363541934896e-08
16,D4_16,0.125,0.004806380863064389,ordering,2.8821363541934896e-08,2.867482699730625e-10,6.267579716981453e-11,0.009949156970170604,0.002174629839376671,True,2.5878528856213727e-08,4.8945986569515264e-08,4.8945986569515264e-08,2.8821363541934896e-08,4.1006611339563395e-26,2.8821363541934896e-08
16,D4_16,0.5,0.004806380863064389,linear,1.0351411542485491e-07,2.927882121295953e-16,3.070238968248636e-08,2.828485863284434e-09,0.29660099549200586,False,1.0351411542485491e-07,5.297804405153682e-07,5.297804405153682e-07,4.611404645902276e-07,6.561057814329895e-25,4.611404645902276e-07
16,D4_16,0.5,0.004806380863064389,nonlinear_discretization,5.297804405153682e-07,4.587978660903217e-09,3.170520171359658e-08,0.0086601510928566,0.0598459272727281,True,1.0351411542485491e-07,5.297804405153682e-07,5.297804405153682e-07,4.611404645902276e-07,6.561057814329895e-25,4.611404645902276e-07
16,D4_16,0.5,0.004806380863064389,ordering,4.611404645902276e-07,4.587978368115005e-09,1.0028120311102173e-09,0.009949199257956927,0.0021746346463031013,True,1.0351411542485491e-07,5.297804405153682e-07,5.297804405153682e-07,4.611404645902276e-07,6.561057814329895e-25,4.611404645902276e-07
16,D1,0.03125,0.01,linear,2.5794202664356086e-06,9.103985164046146e-15,7.467151802396809e-09,3.5294695023182697e-09,0.0028948953761285864,True,2.5794202664356086e-06,2.5788387689503195e-06,6.088968319555438e-06,5.11720014744325e-06,5.115639400569886e-06,1.8493883885921082e-09
16,D1,0.03125,0.01,nonlinear_discretization,2.5788387689503195e-06,9.638929504186345e-15,7.471432903293623e-09,3.737701488065397e-09,0.00289720822924295,True,2.5794202664356086e-06,2.5788387689503195e-06,6.088968319555438e-06,5.11720014744325e-06,5.115639400569886e-06,1.8493883885921082e-09
16,D1,0.03125,0.01,ordering,1.8493883885921082e-09,5.349443401402e-16,4.2811008968134096e-12,2.8925473061255637e-07,0.0023148738919424607,True,2.5794202664356086e-06,2.5788387689503195e-06,6.088968319555438e-06,5.11720014744325e-06,5.115639400569886e-06,1.8493883885921082e-09
16,D1,0.125,0.01,linear,1.0317681065742434e-05,3.641594065618458e-14,2.9868607209587237e-08,3.5294695023182697e-09,0.0028948953761285864,True,1.0317681065742434e-05,1.0308366015104413e-05,8.421073131342407e-05,8.19390949242149e-05,8.191413224093362e-05,2.9600171432391763e-08
16,D1,0.125,0.01,nonlinear_discretization,1.0308366015104413e-05,4.4989325005781966e-14,2.993714507450987e-08,4.3643507554796765e-09,0.00290416008033128,True,1.0317681065742434e-05,1.0308366015104413e-05,8.421073131342407e-05,8.19390949242149e-05,8.191413224093362e-05,2.9600171432391763e-08
16,D1,0.125,0.01,ordering,2.9600171432391763e-08,8.573384349597387e-15,6.853786492263608e-11,2.896396856747744e-07,0.0023154549992786327,True,1.0317681065742434e-05,1.0308366015104413e-05,8.421073131342407e-05,8.19390949242149e-05,8.191413224093362e-05,2.9600171432391763e-08
16,D1,0.5,0.01,linear,4.127072426296974e-05,1.4566376262473833e-13,1.1947442883834895e-07,3.5294695023182697e-09,0.0028948953761285864,True,4.127072426296974e-05,4.112096597994658e-05,0.001322327153472819,0.0013151209382621892,0.0013147221352620597,4.742444402294339e-07
16,D1,0.5,0.01,nonlinear_discretization,4.112096597994658e-05,2.8366549330284664e-13,1.2057362807829184e-07,6.898317842075537e-09,0.0029321691551966915,True,4.127072426296974e-05,4.112096597994658e-05,0.001322327153472819,0.0013151209382621892,0.0013147221352620597,4.742444402294339e-07
16,D1,0.5,0.01,ordering,4.742444402294339e-07,1.380017306781083e-13,1.0991992399429053e-09,2.909928276889122e-07,0.0023177904614150578,True,4.127072426296974e-05,4.112096597994658e-05,0.001322327153472819,0.0013151209382621892,0.0013147221352620597,4.742444402294339e-07
16,D2,0.03125,0.01,linear,1.0186270854638453e-05,5.450766070588192e-14,4.140608991942587e-08,5.351090844110152e-09,0.0040648919030629406,True,1.0186270854638453e-05,1.0185505434870564e-05,3.399253833496889e-06,7.543544247659197e-06,7.542877879602421e-06,1.719408008225164e-09
16,D2,0.03125,0.01,nonlinear_discretization,1.0185505434870564e-05,1.0531310572619557e-12,4.141388029938078e-08,1.0339507096589545e-07,0.0040659622209417694,True,1.0186270854638453e-05,1.0185505434870564e-05,3.399253833496889e-06,7.543544247659197e-06,7.542877879602421e-06,1.719408008225164e-09
16,D2,0.03125,0.01,ordering,1.719408008225164e-09,9.986233965560737e-13,7.790379954914806e-12,0.0005807948967196503,0.004530850105180283,True,1.0186270854638453e-05,1.0185505434870564e-05,3.399253833496889e-06,7.543544247659197e-06,7.542877879602421e-06,1.719408008225164e-09
16,D2,0.125,0.01,linear,4.074508341855381e-05,2.1803064282352767e-13,1.6562435967770347e-07,5.351090844110152e-09,0.0040648919030629406,True,4.074508341855381e-05,4.073277567175524e-05,8.183957422048247e-05,0.00012077816342847952,0.00012076744508552917,2.7615296397064215e-08
16,D2,0.125,0.01,nonlinear_discretization,4.073277567175524e-05,1.6215185681729864e-11,1.6574942112061035e-07,3.9808693157568766e-07,0.004069190434167825,True,4.074508341855381e-05,4.073277567175524e-05,8.183957422048247e-05,0.00012077816342847952,0.00012076744508552917,2.7615296397064215e-08
16,D2,0.125,0.01,ordering,2.7615296397064215e-08,1.5997155038906336e-11,1.2506144290687727e-10,0.0005792860163038842,0.004528701814700513,True,4.074508341855381e-05,4.073277567175524e-05,8.183957422048247e-05,0.00012077816342847952,0.00012076744508552917,2.7615296397064215e-08
16,D2,0.5,0.01,linear,0.00016298033367421525,8.721225712941107e-13,6.624974387108139e-07,5.351090844110152e-09,0.0040648919030629406,True,0.00016298033367421525,0.00016277946461408502,0.001779933930383849,0.0019376575336434963,0.0019374823902335529,4.4861803008021704e-07
16,D2,0.5,0.01,nonlinear_discretization,0.00016277946461408502,2.5805247882638104e-10,6.645253226832688e-07,1.5852889026153746e-06,0.004082365820889723,True,0.00016298033367421525,0.00016277946461408502,0.001779933930383849,0.0019376575336434963,0.0019374823902335529,4.4861803008021704e-07
16,D2,0.5,0.01,ordering,4.4861803008021704e-07,2.5718035625508695e-10,2.0278839724549103e-09,0.0005732724478530226,0.004520290840946152,True,0.00016298033367421525,0.00016277946461408502,0.001779933930383849,0.0019376575336434963,0.0019374823902335529,4.4861803008021704e-07
16,D3,0.03125,0.01,linear,3.812425420811863e-06,3.975122483969496e-14,1.0060867765931133e-08,1.0426754743238981e-08,0.0026389677581649985,True,3.812425420811863e-06,3.81094495405848e-06,4.208474079957547e-06,6.158424713953932e-06,6.1569846913570965e-06,1.6007277708986342e-09
16,D3,0.03125,0.01,nonlinear_discretization,3.81094495405848e-06,4.2836794245994194e-14,1.0065046266350333e-08,1.1240465229070021e-08,0.002641089385358748,True,3.812425420811863e-06,3.81094495405848e-06,4.208474079957547e-06,6.158424713953932e-06,6.1569846913570965e-06,1.6007277708986342e-09
16,D3,0.03125,0.01,ordering,1.6007277708986342e-09,3.0855694062992388e-15,4.178500419200182e-12,1.9276040950842176e-06,0.002610375414961664,True,3.812425420811863e-06,3.81094495405848e-06,4.208474079957547e-06,6.158424713953932e-06,6.1569846913570965e-06,1.6007277708986342e-09
16,D3,0.125,0.01,linear,1.5249701683247452e-05,1.5900489935877983e-13,4.024347106372453e-08,1.0426754743238981e-08,0.0026389677581649985,True,1.5249701683247452e-05,1.5226000701908647e-05,8.791598721907103e-05,9.860400213647557e-05,9.858095626713523e-05,2.5624634747271503e-08
16,D3,0.125,0.01,nonlinear_discretization,1.5226000701908647e-05,2.0843216298220696e-13,4.0310372662386813e-08,1.3689225888192626e-08,0.0026474695129452956,True,1.5249701683247452e-05,1.5226000701908647e-05,8.791598721907103e-05,9.860400213647557e-05,9.858095626713523e-05,2.5624634747271503e-08
16,D3,0.125,0.01,ordering,2.5624634747271503e-08,4.942726362342712e-14,6.690159866227885e-11,1.9288963183637226e-06,0.0026108313083136724,True,1.5249701683247452e-05,1.5226000701908647e-05,8.791598721907103e-05,9.860400213647557e-05,9.858095626713523e-05,2.5624634747271503e-08
16,D3,0.5,0.01,linear,6.0998806732989806e-05,6.360195974351193e-13,1.6097388425489813e-07,1.0426754743238981e-08,0.0026389677581649985,True,6.0998806732989806e-05,6.061872709325626e-05,0.0015374440819641906,0.0015820951077074508,0.0015817260194560365,4.108286801476028e-07
16,D3,0.5,0.01,nonlinear_discretization,6.061872709325626e-05,1.430434163839929e-12,1.6204723370824477e-07,2.3597231951758728e-08,0.0026732206609840258,True,6.0998806732989806e-05,6.061872709325626e-05,0.0015374440819641906,0.0015820951077074508,0.0015817260194560365,4.108286801476028e-07
16,D3,0.5,0.01,ordering,4.108286801476028e-07,7.944145664048096e-13,1.073349453346647e-09,1.9336881887588565e-06,0.002612644893635501,True,6.0998806732989806e-05,6.061872709325626e-05,0.0015374440819641906,0.0015820951077074508,0.0015817260194560365,4.108286801476028e-07
16,D4_16,0.03125,0.01,linear,4.937657631707379e-10,1.2394882321715255e-19,1.3812988432625995e-09,2.5102757716778475e-10,2.7974779668653613,False,4.937657631707379e-10,9.647135856054464e-10,9.647135856054464e-10,1.1444743124939107e-09,2.5320608887164524e-27,1.1444743124939107e-09
16,D4_16,0.03125,0.01,nonlinear_discretization,9.647135856054464e-10,1.0175549291086732e-11,1.3821479353309922e-09,0.010547741260117779,1.4327028829635144,False,4.937657631707379e-10,9.647135856054464e-10,9.647135856054464e-10,1.1444743124939107e-09,2.5320608887164524e-27,1.1444743124939107e-09
16,D4_16,0.03125,0.01,ordering,1.1444743124939107e-09,1.0175549167137908e-11,8.490920683927948e-13,0.008891024513223444,0.0007419057458288847,True,4.937657631707379e-10,9.647135856054464e-10,9.647135856054464e-10,1.1444743124939107e-09,2.5320608887164524e-27,1.1444743124939107e-09
16,D4_16,0.125,0.01,linear,1.9750630526829518e-09,4.957952928686102e-19,5.525195373050398e-09,2.5102757716778475e-10,2.7974779668653613,False,1.9750630526829518e-09,1.7301608588710255e-08,1.7301608588710255e-08,1.8311575523799688e-08,4.0512974219462366e-26,1.8311575523799688e-08
16,D4_16,0.125,0.01,nonlinear_discretization,1.7301608588710255e-08,1.628088397122396e-10,5.538780891067309e-09,0.009410040625845422,0.3201309787276951,False,1.9750630526829518e-09,1.7301608588710255e-08,1.7301608588710255e-08,1.8311575523799688e-08,4.0512974219462366e-26,1.8311575523799688e-08
16,D4_16,0.125,0.01,ordering,1.8311575523799688e-08,1.628088392164443e-10,1.358551801691118e-11,0.008891033925772278,0.0007419087450587736,True,1.9750630526829518e-09,1.7301608588710255e-08,1.7301608588710255e-08,1.8311575523799688e-08,4.0512974219462366e-26,1.8311575523799688e-08
16,D4_16,0.5,0.01,linear,7.900252210731807e-09,1.9831811714744407e-18,2.210078149220159e-08,2.5102757716778475e-10,2.7974779668653613,False,7.900252210731807e-09,2.887050967777821e-07,2.887050967777821e-07,2.929843480876016e-07,6.4820758751134165e-25,2.929843480876016e-07
16,D4_16,0.5,0.01,nonlinear_discretization,2.887050967777821e-07,2.6049448294164565e-09,2.2318152649250037e-08,0.009022857090124379,0.07730432506506264,True,7.900252210731807e-09,2.887050967777821e-07,2.887050967777821e-07,2.929843480876016e-07,6.4820758751134165e-25,2.929843480876016e-07
16,D4_16,0.5,0.01,ordering,2.929843480876016e-07,2.6049448274332752e-09,2.1737115704844426e-10,0.00889107163722754,0.0007419207151074528,True,7.900252210731807e-09,2.887050967777821e-07,2.887050967777821e-07,2.929843480876016e-07,6.4820758751134165e-25,2.929843480876016e-07
32,D1,0.03125,0.0,linear,2.33892362579473e-06,0.0,8.694676859270254e-10,,,False,2.33892362579473e-06,2.33892362579473e-06,2.33892362579473e-06,0.0,0.0,0.0
32,D1,0.03125,0.0,nonlinear_discretization,2.33892362579473e-06,0.0,8.694676859270254e-10,,,False,2.33892362579473e-06,2.33892362579473e-06,2.33892362579473e-06,0.0,0.0,0.0
32,D1,0.03125,0.0,ordering,0.0,0.0,0.0,,,False,2.33892362579473e-06,2.33892362579473e-06,2.33892362579473e-06,0.0,0.0,0.0
32,D1,0.125,0.0,linear,9.35569450317892e-06,0.0,3.4778707437081015e-09,,,False,9.35569450317892e-06,9.35569450317892e-06,9.35569450317892e-06,0.0,0.0,0.0
32,D1,0.125,0.0,nonlinear_discretization,9.35569450317892e-06,0.0,3.4778707437081015e-09,,,False,9.35569450317892e-06,9.35569450317892e-06,9.35569450317892e-06,0.0,0.0,0.0
32,D1,0.125,0.0,ordering,0.0,0.0,0.0,,,False,9.35569450317892e-06,9.35569450317892e-06,9.35569450317892e-06,0.0,0.0,0.0
32,D1,0.5,0.0,linear,3.742277801271568e-05,0.0,1.3911482974832406e-08,,,False,3.742277801271568e-05,3.742277801271568e-05,3.742277801271568e-05,0.0,0.0,0.0
32,D1,0.5,0.0,nonlinear_discretization,3.742277801271568e-05,0.0,1.3911482974832406e-08,,,False,3.742277801271568e-05,3.742277801271568e-05,3.742277801271568e-05,0.0,0.0,0.0
32,D1,0.5,0.0,ordering,0.0,0.0,0.0,,,False,3.742277801271568e-05,3.742277801271568e-05,3.742277801271568e-05,0.0,0.0,0.0
32,D2,0.03125,0.0,linear,0.0013076235410287248,0.0,0.0002400579999420948,,,False,0.0013076235410287248,0.0013076235410287248,0.0013076235410287248,0.0,0.0,0.0
32,D2,0.03125,0.0,nonlinear_discretization,0.0013076235410287248,0.0,0.0002400579999420948,,,False,0.0013076235410287248,0.0013076235410287248,0.0013076235410287248,0.0,0.0,0.0
32,D2,0.03125,0.0,ordering,0.0,0.0,0.0,,,False,0.0013076235410287248,0.0013076235410287248,0.0013076235410287248,0.0,0.0,0.0
32,D2,0.125,0.0,linear,0.005230494164114899,0.0,0.0009602319997683792,,,False,0.005230494164114899,0.005230494164114899,0.005230494164114899,0.0,0.0,0.0
32,D2,0.125,0.0,nonlinear_discretization,0.005230494164114899,0.0,0.0009602319997683792,,,False,0.005230494164114899,0.005230494164114899,0.005230494164114899,0.0,0.0,0.0
32,D2,0.125,0.0,ordering,0.0,0.0,0.0,,,False,0.005230494164114899,0.005230494164114899,0.005230494164114899,0.0,0.0,0.0
32,D2,0.5,0.0,linear,0.020921976656459597,0.0,0.0038409279990735167,,,False,0.020921976656459597,0.020921976656459597,0.020921976656459597,0.0,0.0,0.0
32,D2,0.5,0.0,nonlinear_discretization,0.020921976656459597,0.0,0.0038409279990735167,,,False,0.020921976656459597,0.020921976656459597,0.020921976656459597,0.0,0.0,0.0
32,D2,0.5,0.0,ordering,0.0,0.0,0.0,,,False,0.020921976656459597,0.020921976656459597,0.020921976656459597,0.0,0.0,0.0
32,D3,0.03125,0.0,linear,1.1530493903086111e-05,0.0,7.650567492631898e-07,,,False,1.1530493903086111e-05,1.1530493903086111e-05,1.1530493903086111e-05,0.0,0.0,0.0
32,D3,0.03125,0.0,nonlinear_discretization,1.1530493903086111e-05,0.0,7.650567492631898e-07,,,False,1.1530493903086111e-05,1.1530493903086111e-05,1.1530493903086111e-05,0.0,0.0,0.0
32,D3,0.03125,0.0,ordering,0.0,0.0,0.0,,,False,1.1530493903086111e-05,1.1530493903086111e-05,1.1530493903086111e-05,0.0,0.0,0.0
32,D3,0.125,0.0,linear,4.6121975612344446e-05,0.0,3.060226997052759e-06,,,False,4.6121975612344446e-05,4.6121975612344446e-05,4.6121975612344446e-05,0.0,0.0,0.0
32,D3,0.125,0.0,nonlinear_discretization,4.6121975612344446e-05,0.0,3.060226997052759e-06,,,False,4.6121975612344446e-05,4.6121975612344446e-05,4.6121975612344446e-05,0.0,0.0,0.0
32,D3,0.125,0.0,ordering,0.0,0.0,0.0,,,False,4.6121975612344446e-05,4.6121975612344446e-05,4.6121975612344446e-05,0.0,0.0,0.0
32,D3,0.5,0.0,linear,0.00018448790244937778,0.0,1.2240907988211036e-05,,,False,0.00018448790244937778,0.00018448790244937778,0.00018448790244937778,0.0,0.0,0.0
32,D3,0.5,0.0,nonlinear_discretization,0.00018448790244937778,0.0,1.2240907988211036e-05,,,False,0.00018448790244937778,0.00018448790244937778,0.00018448790244937778,0.0,0.0,0.0
32,D3,0.5,0.0,ordering,0.0,0.0,0.0,,,False,0.00018448790244937778,0.00018448790244937778,0.00018448790244937778,0.0,0.0,0.0
32,D4_32,0.03125,0.0,linear,0.03115998384800384,0.0,0.00627081370514237,,,False,0.03115998384800384,0.03115998384800384,0.03115998384800384,0.0,0.0,0.0
32,D4_32,0.03125,0.0,nonlinear_discretization,0.03115998384800384,0.0,0.00627081370514237,,,False,0.03115998384800384,0.03115998384800384,0.03115998384800384,0.0,0.0,0.0
32,D4_32,0.03125,0.0,ordering,0.0,0.0,0.0,,,False,0.03115998384800384,0.03115998384800384,0.03115998384800384,0.0,0.0,0.0
32,D4_32,0.125,0.0,linear,0.12463993539201536,0.0,0.02508325482056948,,,False,0.12463993539201536,0.12463993539201536,0.12463993539201536,0.0,0.0,0.0
32,D4_32,0.125,0.0,nonlinear_discretization,0.12463993539201536,0.0,0.02508325482056948,,,False,0.12463993539201536,0.12463993539201536,0.12463993539201536,0.0,0.0,0.0
32,D4_32,0.125,0.0,ordering,0.0,0.0,0.0,,,False,0.12463993539201536,0.12463993539201536,0.12463993539201536,0.0,0.0,0.0
32,D4_32,0.5,0.0,linear,0.49855974156806143,0.0,0.10033301928227792,,,False,0.49855974156806143,0.49855974156806143,0.49855974156806143,0.0,0.0,0.0
32,D4_32,0.5,0.0,nonlinear_discretization,0.49855974156806143,0.0,0.10033301928227792,,,False,0.49855974156806143,0.49855974156806143,0.49855974156806143,0.0,0.0,0.0
32,D4_32,0.5,0.0,ordering,0.0,0.0,0.0,,,False,0.49855974156806143,0.49855974156806143,0.49855974156806143,0.0,0.0,0.0
32,D1,0.03125,1e-09,linear,2.3390001583971216e-06,1.6620542386868144e-16,3.857550237856846e-09,7.105832091203418e-11,0.0016492304303648965,True,2.3390001583971216e-06,2.3390001585768234e-06,2.3390001586081564e-06,1.1117296468577235e-11,1.111729952177921e-11,8.566940866139646e-15
32,D1,0.03125,1e-09,nonlinear_discretization,2.3390001585768234e-06,1.6620542797137698e-16,3.857550257699066e-09,7.105832266061304e-11,0.0016492304387213945,True,2.3390001583971216e-06,2.3390001585768234e-06,2.3390001586081564e-06,1.1117296468577235e-11,1.111729952177921e-11,8.566940866139646e-15
32,D1,0.03125,1e-09,ordering,8.566940866139646e-15,4.102695551480952e-24,1.9842220110277424e-17,,,False,2.3390001583971216e-06,2.3390001585768234e-06,2.3390001586081564e-06,1.1117296468577235e-11,1.111729952177921e-11,8.566940866139646e-15
32,D1,0.125,1e-09,linear,9.356000633588486e-06,6.648216954747258e-16,1.5430200951427383e-08,7.105832091203418e-11,0.0016492304303648965,True,9.356000633588486e-06,9.35600063646436e-06,9.356000638233808e-06,1.7787674350442513e-10,1.778767923556567e-10,1.3707105388179043e-13
32,D1,0.125,1e-09,nonlinear_discretization,9.35600063646436e-06,6.648217611069794e-16,1.5430201268902905e-08,7.105832790518237e-11,0.0016492304637907753,True,9.356000633588486e-06,9.35600063646436e-06,9.356000638233808e-06,1.7787674350442513e-10,1.778767923556567e-10,1.3707105388179043e-13
32,D1,0.125,1e-09,ordering,1.3707105388179043e-13,6.563225367318233e-23,3.17475521642717e-16,4.788192095596152e-10,0.0023161383286401716,True,9.356000633588486e-06,9.35600063646436e-06,9.356000638233808e-06,1.7787674350442513e-10,1.778767923556567e-10,1.3707105388179043e-13
32,D1,0.5,1e-09,linear,3.7424002534353945e-05,2.659286781898903e-15,6.172080380570953e-08,7.105832091203418e-11,0.0016492304303648965,True,3.7424002534353945e-05,3.742400258035643e-05,3.742400268983748e-05,2.8460278965309183e-09,2.8460286781506238e-09,2.193136863617579e-12
32,D1,0.5,1e-09,nonlinear_discretization,3.742400258035643e-05,2.6592878331583216e-15,6.172080888531788e-08,7.105834891520024e-11,0.0016492305640689179,True,3.7424002534353945e-05,3.742400258035643e-05,3.742400268983748e-05,2.8460278965309183e-09,2.8460286781506238e-09,2.193136863617579e-12
32,D1,0.5,1e-09,ordering,2.193136863617579e-12,1.0512594184562766e-21,5.079608339062229e-15,4.793405445395799e-10,0.0023161383237539565,True,3.7424002534353945e-05,3.742400258035643e-05,3.742400268983748e-05,2.8460278965309183e-09,2.8460286781506238e-09,2.193136863617579e-12
32,D2,0.03125,1e-09,linear,0.0013072761209750332,2.6938084734594693e-09,0.0003942755374630576,2.0606270016240255e-06,0.30160081036972264,False,0.0013072761209750332,0.0013072761194789539,0.0013072761194750891,2.8351164136501685e-11,8.666461384424766e-12,2.6771247968810274e-11
32,D2,0.03125,1e-09,nonlinear_discretization,0.0013072761194789539,2.693808696202136e-09,0.0003942755560781991,2.060627174369113e-06,0.30160082495452223,False,0.0013072761209750332,0.0013072761194789539,0.0013072761194750891,2.8351164136501685e-11,8.666461384424766e-12,2.6771247968810274e-11
32,D2,0.03125,1e-09,ordering,2.6771247968810274e-11,2.2274266683010875e-16,1.8615141472601315e-11,8.320219777935422e-06,0.6953408184141735,False,0.0013072761209750332,0.0013072761194789539,0.0013072761194750891,2.8351164136501685e-11,8.666461384424766e-12,2.6771247968810274e-11
32,D2,0.125,1e-09,linear,0.005229104483900133,1.0775233893837877e-08,0.0015771021498522304,2.0606270016240255e-06,0.30160081036972264,False,0.005229104483900133,0.005229104459962862,0.0052291044599010305,4.536186239558167e-10,1.3866338205732456e-10,4.2833996515755365e-10
32,D2,0.125,1e-09,nonlinear_discretization,0.005229104459962862,1.077523745772034e-08,0.0015771024476944917,2.060627692604341e-06,0.30160086870892083,False,0.005229104483900133,0.005229104459962862,0.0052291044599010305,4.536186239558167e-10,1.3866338205732456e-10,4.2833996515755365e-10
32,D2,0.125,1e-09,ordering,4.2833996515755365e-10,3.56388246375663e-15,2.978422612610083e-10,8.320219343636892e-06,0.6953408168473255,False,0.005229104483900133,0.005229104459962862,0.0052291044599010305,4.536186239558167e-10,1.3866338205732456e-10,4.2833996515755365e-10
32,D2,0.5,1e-09,linear,0.02091641793560053,4.310093557535151e-08,0.0063084085994089215,2.0606270016240255e-06,0.30160081036972264,False,0.02091641793560053,0.02091641755260418,0.020916417551614993,7.257897840687517e-09,2.218614106935003e-09,6.853439292542468e-09
32,D2,0.5,1e-09,nonlinear_discretization,0.02091641755260418,4.3100992597457774e-08,0.006308413364884954,2.0606297655446986e-06,0.3016010437265119,False,0.02091641793560053,0.02091641755260418,0.020916417551614993,7.257897840687517e-09,2.218614106935003e-09,6.853439292542468e-09
32,D2,0.5,1e-09,ordering,6.853439292542468e-09,5.702210626716471e-14,4.765476032936813e-09,8.320217606539975e-06,0.6953408105799287,False,0.02091641793560053,0.02091641755260418,0.020916417551614993,7.257897840687517e-09,2.218614106935003e-09,6.853439292542468e-09
32,D3,0.03125,1e-09,linear,1.161400626354264e-05,5.513186818094229e-12,1.0263881556545618e-06,4.7470155370938576e-07,0.08837503031804642,True,1.161400626354264e-05,1.1614006248074218e-05,1.1614006248350539e-05,2.465146033549189e-12,2.4592969169923913e-12,1.7889397222175082e-13
32,D3,0.03125,1e-09,nonlinear_discretization,1.1614006248074218e-05,5.513187218946219e-12,1.0263882040588102e-06,4.747015888561616e-07,0.08837503460349878,True,1.161400626354264e-05,1.1614006248074218e-05,1.1614006248350539e-05,2.465146033549189e-12,2.4592969169923913e-12,1.7889397222175082e-13
32,D3,0.03125,1e-09,ordering,1.7889397222175082e-13,4.0085198944056557e-19,4.840424844052539e-14,2.2407238458749367e-06,0.2705750665568829,False,1.161400626354264e-05,1.1614006248074218e-05,1.1614006248350539e-05,2.465146033549189e-12,2.4592969169923913e-12,1.7889397222175082e-13
32,D3,0.125,1e-09,linear,4.645602505417056e-05,2.2052747272376918e-11,4.105552622618247e-06,4.7470155370938576e-07,0.08837503031804642,True,4.645602505417056e-05,4.645602480667439e-05,4.645602481110917e-05,3.944233653467178e-11,3.9348750669736387e-11,2.8623035557878834e-12
32,D3,0.125,1e-09,nonlinear_discretization,4.645602480667439e-05,2.2052753686008496e-11,4.10555339708622e-06,4.7470169429649847e-07,0.08837504745985865,True,4.645602505417056e-05,4.645602480667439e-05,4.645602481110917e-05,3.944233653467178e-11,3.9348750669736387e-11,2.8623035557878834e-12
32,D3,0.125,1e-09,ordering,2.8623035557878834e-12,6.413631579155704e-18,7.744679722824277e-13,2.240723757683442e-06,0.2705750655678608,False,4.645602505417056e-05,4.645602480667439e-05,4.645602481110917e-05,3.944233653467178e-11,3.9348750669736387e-11,2.8623035557878834e-12
32,D3,0.5,1e-09,linear,0.00018582410021668224,8.821098908950767e-11,1.642221049047299e-05,4.7470155370938576e-07,0.08837503031804642,True,0.00018582410021668224,0.00018582409625674283,0.00018582409632849682,6.310773844193735e-10,6.295800105787022e-10,4.5796856907958005e-11
32,D3,0.5,1e-09,nonlinear_discretization,0.00018582409625674283,8.821109170759674e-11,1.6422222881960368e-05,4.747021160577602e-07,0.08837509888529578,True,0.00018582410021668224,0.00018582409625674283,0.00018582409632849682,6.310773844193735e-10,6.295800105787022e-10,4.5796856907958005e-11
32,D3,0.5,1e-09,ordering,4.5796856907958005e-11,1.0261808907743691e-16,1.2391487379495719e-11,2.2407234034352524e-06,0.27057506161176054,False,0.00018582410021668224,0.00018582409625674283,0.00018582409632849682,6.310773844193735e-10,6.295800105787022e-10,4.5796856907958005e-11
32,D4_32,0.03125,1e-09,linear,0.031124336567568724,6.261077488689424e-08,0.017143981578628054,2.0116340392017898e-06,0.5508223939620267,False,0.031124336567568724,0.031124336567592264,0.031124336567592264,2.530076123013548e-09,1.1964823791070767e-30,2.530076123013548e-09
32,D4_32,0.03125,1e-09,nonlinear_discretization,0.031124336567592264,6.261078312346536e-08,0.017143984050686248,2.0116343038347e-06,0.5508224733868595,False,0.031124336567568724,0.031124336567592264,0.031124336567592264,2.530076123013548e-09,1.1964823791070767e-30,2.530076123013548e-09
32,D4_32,0.03125,1e-09,ordering,2.530076123013548e-09,8.236571114016064e-15,2.472058192072891e-09,3.2554637542705898e-06,0.9770687014462028,False,0.031124336567568724,0.031124336567592264,0.031124336567592264,2.530076123013548e-09,1.1964823791070767e-30,2.530076123013548e-09
32,D4_32,0.125,1e-09,linear,0.1244973462702749,2.5044309954757697e-07,0.06857592631451222,2.0116340392017898e-06,0.5508223939620267,False,0.1244973462702749,0.12449734627065157,0.12449734627065157,4.048121688827473e-08,1.9143718065713227e-29,4.048121688827473e-08
32,D4_32,0.125,1e-09,nonlinear_discretization,0.12449734627065157,2.5044323133271854e-07,0.06857596586744169,2.01163509773346e-06,0.5508227116613447,False,0.1244973462702749,0.12449734627065157,0.12449734627065157,4.048121688827473e-08,1.9143718065713227e-29,4.048121688827473e-08
32,D4_32,0.125,1e-09,ordering,4.048121688827473e-08,1.317851415601494e-13,3.955292947778598e-08,3.2554639334056334e-06,0.9770686881016755,False,0.1244973462702749,0.12449734627065157,0.12449734627065157,4.048121688827473e-08,1.9143718065713227e-29,4.048121688827473e-08
32,D4_32,0.5,1e-09,linear,0.4979893850810996,1.0017723981903079e-06,0.27430370525804887,2.0116340392017898e-06,0.5508223939620267,False,0.4979893850810996,0.4979893850871261,0.4979893850871261,6.476994010960255e-07,3.0629948905141163e-28,6.476994010960255e-07
32,D4_32,0.5,1e-09,nonlinear_discretization,0.4979893850871261,1.0017745067528115e-06,0.2743043381048184,2.0116382733289492e-06,0.5508236647590938,False,0.4979893850810996,0.4979893850871261,0.4979893850871261,6.476994010960255e-07,3.0629948905141163e-28,6.476994010960255e-07
32,D4_32,0.5,1e-09,ordering,6.476994010960255e-07,2.10856250365992e-12,6.328467695400927e-07,3.255464649329377e-06,0.9770686347234544,False,0.4979893850810996,0.4979893850871261,0.4979893850871261,6.476994010960255e-07,3.0629948905141163e-28,6.476994010960255e-07
32,D1,0.03125,2.0805675382171716e-09,linear,2.3391229863497987e-06,2.6653001760570666e-15,7.083880756063115e-09,1.1394442240150302e-09,0.003028434501905994,True,2.3391229863497987e-06,2.3391229866788642e-06,2.3391229868145957e-06,2.3130280174129825e-11,2.3130286526360268e-11,1.7823396055912714e-14
32,D1,0.03125,2.0805675382171716e-09,nonlinear_discretization,2.3391229866788642e-06,2.6653001974443957e-15,7.083880800829817e-09,1.1394442329980454e-09,0.003028434520618199,True,2.3391229863497987e-06,2.3391229866788642e-06,2.3391229868145957e-06,2.3130280174129825e-11,2.3130286526360268e-11,1.7823396055912714e-14
32,D1,0.03125,2.0805675382171716e-09,ordering,1.7823396055912714e-14,2.1387329228555076e-23,4.476670191437327e-17,,,False,2.3391229863497987e-06,2.3391229866788642e-06,2.3391229868145957e-06,2.3130280174129825e-11,2.3130286526360268e-11,1.7823396055912714e-14
32,D1,0.125,2.0805675382171716e-09,linear,9.356491945399195e-06,1.0661200704228266e-14,2.833552302425246e-08,1.1394442240150302e-09,0.003028434501905994,True,9.356491945399195e-06,9.356491950666142e-06,9.356491958326639e-06,3.7008448281719987e-10,3.70084584452887e-10,2.851743369996051e-13
32,D1,0.125,2.0805675382171716e-09,nonlinear_discretization,9.356491950666142e-06,1.0661201046410166e-14,2.833552374051969e-08,1.1394442599452174e-09,0.003028434576754199,True,9.356491945399195e-06,9.356491950666142e-06,9.356491958326639e-06,3.7008448281719987e-10,3.70084584452887e-10,2.851743369996051e-13
32,D1,0.125,2.0805675382171716e-09,ordering,2.851743369996051e-13,3.421818985551705e-22,7.162672297587787e-16,1.199904248591781e-09,0.00251168193216408,True,9.356491945399195e-06,9.356491950666142e-06,9.356491958326639e-06,3.7008448281719987e-10,3.70084584452887e-10,2.851743369996051e-13
32,D1,0.5,2.0805675382171716e-09,linear,3.742596778159678e-05,4.2644802816913066e-14,1.1334209209700984e-07,1.1394442240150302e-09,0.003028434501905994,True,3.742596778159678e-05,3.742596786586563e-05,3.742596833975148e-05,5.921351727067048e-09,5.921353353238043e-09,4.562789398715117e-12
32,D1,0.5,2.0805675382171716e-09,nonlinear_discretization,3.742596786586563e-05,4.264480829213008e-14,1.1334210355728546e-07,1.1394443677440417e-09,0.003028434801298998,True,3.742596778159678e-05,3.742596786586563e-05,3.742596833975148e-05,5.921351727067048e-09,5.921353353238043e-09,4.562789398715117e-12
32,D1,0.5,2.0805675382171716e-09,ordering,4.562789398715117e-12,5.4752170156804396e-21,1.1460275620019401e-14,1.1999714510650573e-09,0.0025116819161644013,True,3.742596778159678e-05,3.742596786586563e-05,3.742596833975148e-05,5.921351727067048e-09,5.921353353238043e-09,4.562789398715117e-12
32,D2,0.03125,2.0805675382171716e-09,linear,0.001306892731477754,2.0693124153321173e-07,0.0004319702771996937,0.00015833835214557095,0.33053231286338874,False,0.001306892731477754,0.0013068927284494338,0.0013068927284327781,5.732710016364109e-11,1.8028605089658127e-11,5.3954823514827007e-11
32,D2,0.03125,2.0805675382171716e-09,nonlinear_discretization,0.0013068927284494338,2.0693127540892734e-07,0.00043197031840722913,0.0001583383784332793,0.3305323451602194,False,0.001306892731477754,0.0013068927284494338,0.0013068927284327781,5.732710016364109e-11,1.8028605089658127e-11,5.3954823514827007e-11
32,D2,0.03125,2.0805675382171716e-09,ordering,5.3954823514827007e-11,3.3875715601535816e-14,4.1207535432582365e-11,0.0006278533297811016,0.763741455316935,False,0.001306892731477754,0.0013068927284494338,0.0013068927284327781,5.732710016364109e-11,1.8028605089658127e-11,5.3954823514827007e-11
32,D2,0.125,2.0805675382171716e-09,linear,0.005227570925911016,8.277249661328469e-07,0.0017278811087987748,0.00015833835214557095,0.33053231286338874,False,0.005227570925911016,0.005227570877457898,0.005227570877191407,9.172335962401269e-10,2.8845768102991447e-10,8.632771695382898e-10
32,D2,0.125,2.0805675382171716e-09,nonlinear_discretization,0.005227570877457898,8.277255081442634e-07,0.0017278817681193345,0.00015833845729639842,0.33053244205071053,False,0.005227570925911016,0.005227570877457898,0.005227570877191407,9.172335962401269e-10,2.8845768102991447e-10,8.632771695382898e-10
32,D2,0.125,2.0805675382171716e-09,ordering,8.632771695382898e-10,5.420114164488616e-13,6.593205596544405e-10,0.0006278532962232141,0.7637414528257104,False,0.005227570925911016,0.005227570877457898,0.005227570877191407,9.172335962401269e-10,2.8845768102991447e-10,8.632771695382898e-10
32,D2,0.5,2.0805675382171716e-09,linear,0.020910283703644065,3.3108998645313877e-06,0.006911524435195099,0.00015833835214557095,0.33053231286338874,False,0.020910283703644065,0.02091028292839409,0.020910282924130698,1.4675737131640832e-08,4.615322870583224e-09,1.3812434283879444e-08
32,D2,0.5,2.0805675382171716e-09,nonlinear_discretization,0.02091028292839409,3.3109085367119278e-06,0.006911534984323588,0.00015833877274879158,0.33053282961266917,False,0.020910283703644065,0.02091028292839409,0.020910282924130698,1.4675737131640832e-08,4.615322870583224e-09,1.3812434283879444e-08
32,D2,0.5,2.0805675382171716e-09,ordering,1.3812434283879444e-08,8.672180539950967e-12,1.05491284893898e-08,0.000627853161992764,0.7637414428607806,False,0.020910283703644065,0.02091028292839409,0.020910282924130698,1.4675737131640832e-08,4.615322870583224e-09,1.3812434283879444e-08
32,D3,0.03125,2.0805675382171716e-09,linear,1.1702092141158634e-05,4.235466968461081e-10,1.167053820813183e-06,3.6194100314456455e-05,0.09973035648116439,True,1.1702092141158634e-05,1.170209210685101e-05,1.1702092108042177e-05,5.128931446698148e-12,5.1167271724590184e-12,3.72778852788009e-13
32,D3,0.03125,2.0805675382171716e-09,nonlinear_discretization,1.170209210685101e-05,4.235467579174361e-10,1.1670539311043463e-06,3.6194105639406984e-05,0.09973036619845888,True,1.1702092141158634e-05,1.170209210685101e-05,1.1702092108042177e-05,5.128931446698148e-12,5.1167271724590184e-12,3.72778852788009e-13
32,D3,0.03125,2.0805675382171716e-09,ordering,3.72778852788009e-13,6.107132801190297e-17,1.1029116323801696e-13,0.000163827233103893,0.295862177838551,False,1.1702092141158634e-05,1.170209210685101e-05,1.1702092108042177e-05,5.128931446698148e-12,5.1167271724590184e-12,3.72778852788009e-13
32,D3,0.125,2.0805675382171716e-09,linear,4.680836856463454e-05,1.6941867873844325e-09,4.668215283252732e-06,3.6194100314456455e-05,0.09973035648116439,True,4.680836856463454e-05,4.680836801571343e-05,4.680836803482584e-05,8.206290313802205e-11,8.186763475007309e-11,5.964461646024791e-12
32,D3,0.125,2.0805675382171716e-09,nonlinear_discretization,4.680836801571343e-05,1.694187764525642e-09,4.668217047911343e-06,3.6194121614257265e-05,0.0997303953503407,True,4.680836856463454e-05,4.680836801571343e-05,4.680836803482584e-05,8.206290313802205e-11,8.186763475007309e-11,5.964461646024791e-12
32,D3,0.125,2.0805675382171716e-09,ordering,5.964461646024791e-12,9.771412095711033e-16,1.7646586109796924e-12,0.00016382722659007303,0.2958621776293601,False,4.680836856463454e-05,4.680836801571343e-05,4.680836803482584e-05,8.206290313802205e-11,8.186763475007309e-11,5.964461646024791e-12
32,D3,0.5,2.0805675382171716e-09,linear,0.00018723347425853815,6.77674714953773e-09,1.8672861133010927e-05,3.6194100314456455e-05,0.09973035648116439,True,0.00018723347425853815,0.0001872334654758058,0.00018723346578504178,1.3130064496228603e-09,1.309882155407811e-09,9.543138642706092e-11
32,D3,0.5,2.0805675382171716e-09,nonlinear_discretization,0.0001872334654758058,6.776762783794612e-09,1.867288936754865e-05,3.6194185513648476e-05,0.09973051195787193,True,0.00018723347425853815,0.0001872334654758058,0.00018723346578504178,1.3130064496228603e-09,1.309882155407811e-09,9.543138642706092e-11
32,D3,0.5,2.0805675382171716e-09,ordering,9.543138642706092e-11,1.5634256882187965e-14,2.8234537722643062e-11,0.00016382720054200796,0.29586217679256893,False,0.00018723347425853815,0.0001872334654758058,0.00018723346578504178,1.3130064496228603e-09,1.309882155407811e-09,9.543138642706092e-11
32,D4_32,0.03125,2.0805675382171716e-09,linear,0.031085811623712295,4.814420080713813e-06,0.01857269597899411,0.00015487516102173662,0.5974653711414386,False,0.031085811623712295,0.031085811623518183,0.031085811623518183,2.8854527958558035e-09,2.48952842419503e-30,2.8854527958558035e-09
32,D4_32,0.03125,2.0805675382171716e-09,nonlinear_discretization,0.031085811623518183,4.814420758934521e-06,0.018572698404459752,0.00015487518284039713,0.5974654491700147,False,0.031085811623712295,0.031085811623518183,0.031085811623518183,2.8854527958558035e-09,2.48952842419503e-30,2.8854527958558035e-09
32,D4_32,0.03125,2.0805675382171716e-09,ordering,2.8854527958558035e-09,6.782207073082822e-13,2.425465640688233e-09,0.00023504827674962088,0.8405840650631258,False,0.031085811623712295,0.031085811623518183,0.031085811623518183,2.8854527958558035e-09,2.48952842419503e-30,2.8854527958558035e-09
32,D4_32,0.125,2.0805675382171716e-09,linear,0.12434324649484918,1.9257680322855253e-05,0.07429078391597645,0.00015487516102173662,0.5974653711414386,False,0.12434324649484918,0.12434324649174334,0.12434324649174334,4.6167241965163484e-08,3.983245478712048e-29,4.6167241965163484e-08
32,D4_32,0.125,2.0805675382171716e-09,nonlinear_discretization,0.12434324649174334,1.9257691174385767e-05,0.07429082272343196,0.00015487524829637224,0.5974656832557852,False,0.12434324649484918,0.12434324649174334,0.12434324649174334,4.6167241965163484e-08,3.983245478712048e-29,4.6167241965163484e-08
32,D4_32,0.125,2.0805675382171716e-09,ordering,4.6167241965163484e-08,1.0851530512282948e-11,3.880745550840508e-08,0.0002350482734158391,0.8405842293479022,False,0.12434324649484918,0.12434324649174334,0.12434324649174334,4.6167241965163484e-08,3.983245478712048e-29,4.6167241965163484e-08
32,D4_32,0.5,2.0805675382171716e-09,linear,0.4973729859793967,7.703072129142101e-05,0.2971631356639058,0.00015487516102173662,0.5974653711414386,False,0.4973729859793967,0.4973729859297025,0.4973729859297025,7.386756942567377e-07,6.373192765939276e-28,7.386756942567377e-07
32,D4_32,0.5,2.0805675382171716e-09,nonlinear_discretization,0.4973729859297025,7.703089491585771e-05,0.2971637565835304,0.00015487551012017582,0.5974666195995028,False,0.4973729859793967,0.4973729859297025,0.4973729859297025,7.386756942567377e-07,6.373192765939276e-28,7.386756942567377e-07
32,D4_32,0.5,2.0805675382171716e-09,ordering,7.386756942567377e-07,1.7362443669921881e-10,6.20919624608561e-07,0.00023504826008106483,0.8405848864884284,False,0.4973729859793967,0.4973729859297025,0.4973729859297025,7.386756942567377e-07,6.373192765939276e-28,7.386756942567377e-07
32,D1,0.03125,4.328761281083061e-09,linear,2.339510780103959e-06,1.8784347285361734e-13,1.0883729004061647e-08,8.029177486639762e-08,0.004652138855961167,True,2.339510780103959e-06,2.339510780595432e-06,2.339510781182683e-06,4.8124084233676187e-11,4.812409744937268e-11,3.707959540770976e-14
32,D1,0.03125,4.328761281083061e-09,nonlinear_discretization,2.339510780595432e-06,1.8784348619789786e-13,1.0883729112998761e-08,8.02917805534068e-08,0.004652138901547925,True,2.339510780103959e-06,2.339510780595432e-06,2.339510781182683e-06,4.8124084233676187e-11,4.812409744937268e-11,3.707959540770976e-14
32,D1,0.03125,4.328761281083061e-09,ordering,3.707959540770976e-14,1.3344280535932333e-20,1.0893711402491367e-16,3.598820426491959e-07,0.002937926178187558,True,2.339510780103959e-06,2.339510780595432e-06,2.339510781182683e-06,4.8124084233676187e-11,4.812409744937268e-11,3.707959540770976e-14
32,D1,0.125,4.328761281083061e-09,linear,9.358043120415835e-06,7.513738914144694e-13,4.353491601624659e-08,8.029177486639762e-08,0.004652138855961167,True,9.358043120415835e-06,9.358043128278605e-06,9.358043161432627e-06,7.699853478735578e-10,7.699855593247019e-10,5.932735270048256e-13
32,D1,0.125,4.328761281083061e-09,nonlinear_discretization,9.358043128278605e-06,7.513741049229929e-13,4.353491775924041e-08,8.029179761444493e-08,0.004652139038308598,True,9.358043120415835e-06,9.358043128278605e-06,9.358043161432627e-06,7.699853478735578e-10,7.699855593247019e-10,5.932735270048256e-13
32,D1,0.125,4.328761281083061e-09,ordering,5.932735270048256e-13,2.1350852355472182e-19,1.7429938295122288e-15,3.5988210131780445e-07,0.0029379261844226057,True,9.358043120415835e-06,9.358043128278605e-06,9.358043161432627e-06,7.699853478735578e-10,7.699855593247019e-10,5.932735270048256e-13
32,D1,0.5,4.328761281083061e-09,linear,3.743217248166334e-05,3.0054955656578774e-12,1.7413966406498635e-07,8.029177486639762e-08,0.004652138855961167,True,3.743217248166334e-05,3.7432172607466836e-05,3.743217465844549e-05,1.2319765574600213e-08,1.2319768957818522e-08,9.492376462887726e-12
32,D1,0.5,4.328761281083061e-09,nonlinear_discretization,3.7432172607466836e-05,3.0054989817918195e-12,1.7413969195288794e-07,8.029186585852335e-08,0.004652139585351003,True,3.743217248166334e-05,3.7432172607466836e-05,3.743217465844549e-05,1.2319765574600213e-08,1.2319768957818522e-08,9.492376462887726e-12
32,D1,0.5,4.328761281083061e-09,ordering,9.492376462887726e-12,3.4161339421184418e-18,2.7887901598698746e-14,3.5988184365363884e-07,0.002937926209282983,True,3.743217248166334e-05,3.7432172607466836e-05,3.743217465844549e-05,1.2319765574600213e-08,1.2319768957818522e-08,9.492376462887726e-12
32,D2,0.03125,4.328761281083061e-09,linear,0.0013060214367157704,1.318896266155318e-05,0.00045564527286606494,0.010098580536870235,0.3488803935805742,False,0.0013060214367157704,0.0013060214306507062,0.0013060214305784471,1.1597641114480557e-10,3.749868109865723e-11,1.0881149175499265e-10
32,D2,0.03125,4.328761281083061e-09,nonlinear_discretization,0.0013060214306507062,1.3188967094144893e-05,0.00045564536122949723,0.010098583977732802,0.3488804628592339,False,0.0013060214367157704,0.0013060214306507062,0.0013060214305784471,1.1597641114480557e-10,3.749868109865723e-11,1.0881149175499265e-10
32,D2,0.03125,4.328761281083061e-09,ordering,1.0881149175499265e-10,4.4325917131691156e-12,8.836343227168667e-11,0.040736429964124014,0.8120781256326471,False,0.0013060214367157704,0.0013060214306507062,0.0013060214305784471,1.1597641114480557e-10,3.749868109865723e-11,1.0881149175499265e-10
32,D2,0.125,4.328761281083061e-09,linear,0.005224085746863082,5.275585064621272e-05,0.0018225810914642598,0.010098580536870235,0.3488803935805742,False,0.005224085746863082,0.00522408564982205,0.005224085648665936,1.8556225605860503e-09,5.999788958270451e-10,1.7409838495450355e-09
32,D2,0.125,4.328761281083061e-09,nonlinear_discretization,0.00522408564982205,5.2755921567675835e-05,0.0018225825052791604,0.01009859430031988,0.3488806706952141,False,0.005224085746863082,0.00522408564982205,0.005224085648665936,1.8556225605860503e-09,5.999788958270451e-10,1.7409838495450355e-09
32,D2,0.125,4.328761281083061e-09,ordering,1.7409838495450355e-09,7.092146311433435e-11,1.413814900738839e-09,0.04073642793002817,0.8120781253130555,False,0.005224085746863082,0.00522408564982205,0.005224085648665936,1.8556225605860503e-09,5.999788958270451e-10,1.7409838495450355e-09
32,D2,0.5,4.328761281083061e-09,linear,0.020896342987452327,0.0002110234025848509,0.007290324365857039,0.010098580536870235,0.3488803935805742,False,0.020896342987452327,0.020896341434795525,0.02089634141629959,2.9689959834595476e-08,9.599662221138604e-09,2.7855740406482212e-08
32,D2,0.5,4.328761281083061e-09,nonlinear_discretization,0.020896341434795525,0.00021102453732798574,0.007290346986894452,0.01009863559065887,0.34888150203915297,False,0.020896342987452327,0.020896341434795525,0.02089634141629959,2.9689959834595476e-08,9.599662221138604e-09,2.7855740406482212e-08
32,D2,0.5,4.328761281083061e-09,ordering,2.7855740406482212e-08,1.134743134860538e-09,2.262103741288992e-08,0.04073641979361912,0.8120781240345655,False,0.020896342987452327,0.020896341434795525,0.02089634141629959,2.9689959834595476e-08,9.599662221138604e-09,2.7855740406482212e-08
32,D3,0.03125,4.328761281083061e-09,linear,1.1885715125168073e-05,2.701711059027155e-08,1.2500155941235297e-06,0.002273074047775439,0.1051695738085304,False,1.1885715125168073e-05,1.1885715044908731e-05,1.1885715049867247e-05,1.0671211629405208e-11,1.0645669804382866e-11,7.780639993159423e-13
32,D3,0.03125,4.328761281083061e-09,nonlinear_discretization,1.1885715044908731e-05,2.7017118713622036e-08,1.250015842010611e-06,0.002273074746579498,0.10516959537458015,False,1.1885715125168073e-05,1.1885715044908731e-05,1.1885715049867247e-05,1.0671211629405208e-11,1.0645669804382866e-11,7.780639993159423e-13
32,D3,0.03125,4.328761281083061e-09,ordering,7.780639993159423e-13,8.123350487078672e-15,2.4788708122950067e-13,0.010440465686910785,0.3185947190043979,False,1.1885715125168073e-05,1.1885715044908731e-05,1.1885715049867247e-05,1.0671211629405208e-11,1.0645669804382866e-11,7.780639993159423e-13
32,D3,0.125,4.328761281083061e-09,linear,4.754286050067229e-05,1.080684423610862e-07,5.000062376494119e-06,0.002273074047775439,0.1051695738085304,False,4.754286050067229e-05,4.7542859216521973e-05,4.75428592960887e-05,1.7073938603092933e-10,1.7033071682999698e-10,1.2449023996309182e-11
32,D3,0.125,4.328761281083061e-09,nonlinear_discretization,4.7542859216521973e-05,1.080685723346894e-07,5.0000663426874205e-06,0.0022730768429916745,0.10516966007273307,False,4.754286050067229e-05,4.7542859216521973e-05,4.75428592960887e-05,1.7073938603092933e-10,1.7033071682999698e-10,1.2449023996309182e-11
32,D3,0.125,4.328761281083061e-09,ordering,1.2449023996309182e-11,1.299736031984265e-13,3.966193301809173e-12,0.01044046531173531,0.31859471899042435,False,4.754286050067229e-05,4.7542859216521973e-05,4.75428592960887e-05,1.7073938603092933e-10,1.7033071682999698e-10,1.2449023996309182e-11
32,D3,0.5,4.328761281083061e-09,linear,0.00019017144200268916,4.322737694443448e-07,2.0000249505976476e-05,0.002273074047775439,0.1051695738085304,False,0.00019017144200268916,0.0001901714214563021,0.00019017142274400974,2.7318301739634113e-09,2.725291466711701e-09,1.9918438440519636e-10
32,D3,0.5,4.328761281083061e-09,nonlinear_discretization,0.0001901714214563021,4.322758490217019e-07,2.000031296506944e-05,0.002273085228639525,0.10516991886535983,False,0.00019017144200268916,0.0001901714214563021,0.00019017142274400974,2.7318301739634113e-09,2.725291466711701e-09,1.9918438440519636e-10
32,D3,0.5,4.328761281083061e-09,ordering,1.9918438440519636e-10,2.079577357102724e-12,6.345909296569913e-11,0.010440463811019875,0.3185947189344206,False,0.00019017144200268916,0.0001901714214563021,0.00019017142274400974,2.7318301739634113e-09,2.725291466711701e-09,1.9918438440519636e-10
32,D4_32,0.03125,4.328761281083061e-09,linear,0.031004182417281187,0.0003083399403524194,0.018284160104502976,0.009945107927779322,0.5897320515799735,False,0.031004182417281187,0.031004182416551698,0.031004182416551698,3.064179408062149e-09,5.180361331794292e-30,3.064179408062149e-09
32,D4_32,0.03125,4.328761281083061e-09,nonlinear_discretization,0.031004182416551698,0.0003083399887018113,0.018284163034063477,0.009945109487460727,0.5897321460830526,False,0.031004182417281187,0.031004182416551698,0.031004182416551698,3.064179408062149e-09,5.180361331794292e-30,3.064179408062149e-09
32,D4_32,0.03125,4.328761281083061e-09,ordering,3.064179408062149e-09,4.834939195265757e-11,2.9295604988846794e-09,0.015778903750036863,0.9560668971199029,False,0.031004182417281187,0.031004182416551698,0.031004182416551698,3.064179408062149e-09,5.180361331794292e-30,3.064179408062149e-09
32,D4_32,0.125,4.328761281083061e-09,linear,0.12401672966912475,0.0012333597614096776,0.0731366404180119,0.009945107927779322,0.5897320515799735,False,0.12401672966912475,0.12401672965745292,0.12401672965745292,4.902686347894144e-08,8.288578130870867e-29,4.902686347894144e-08
32,D4_32,0.125,4.328761281083061e-09,nonlinear_discretization,0.12401672965745292,0.0012333605349997801,0.07313668729098673,0.009945114166503583,0.589732429592345,False,0.12401672966912475,0.12401672965745292,0.12401672965745292,4.902686347894144e-08,8.288578130870867e-29,4.902686347894144e-08
32,D4_32,0.125,4.328761281083061e-09,ordering,4.902686347894144e-08,7.735901025296811e-10,4.687297482148857e-08,0.01577890257780741,0.9560671741038863,False,0.12401672966912475,0.12401672965745292,0.12401672965745292,4.902686347894144e-08,8.288578130870867e-29,4.902686347894144e-08
32,D4_32,0.5,4.328761281083061e-09,linear,0.496066918676499,0.00493343904563871,0.2925465616720476,0.009945107927779322,0.5897320515799735,False,0.496066918676499,0.49606691848974793,0.49606691848974793,7.8442936445991e-07,1.3261725009393388e-27,7.8442936445991e-07
32,D4_32,0.5,4.328761281083061e-09,nonlinear_discretization,0.49606691848974793,0.0049334514230695535,0.29254731164008246,0.009945132882654644,0.589733563630344,False,0.496066918676499,0.49606691848974793,0.49606691848974793,7.8442936445991e-07,1.3261725009393388e-27,7.8442936445991e-07
32,D4_32,0.5,4.328761281083061e-09,ordering,7.8442936445991e-07,1.2377430842904997e-08,7.499680348624241e-07,0.01577889788894762,0.9560682820419235,False,0.496066918676499,0.49606691848974793,0.49606691848974793,7.8442936445991e-07,1.3261725009393388e-27,7.8442936445991e-07
32,D1,0.03125,9.006280202112794e-09,linear,2.3408913516853013e-06,8.421015051944478e-12,1.2197855580892758e-08,3.5973540787708293e-06,0.005210773909737859,True,2.3408913516853013e-06,2.340891351871804e-06,2.3408913544116903e-06,1.0012529558964024e-10,1.0012532308485234e-10,7.713151149547183e-14
32,D1,0.03125,9.006280202112794e-09,nonlinear_discretization,2.340891351871804e-06,8.421016925518418e-12,1.219785584519028e-08,3.59735487885197e-06,0.0052107740222273585,True,2.3408913516853013e-06,2.340891351871804e-06,2.3408913544116903e-06,1.0012529558964024e-10,1.0012532308485234e-10,7.713151149547183e-14
32,D1,0.03125,9.006280202112794e-09,ordering,7.713151149547183e-14,1.8735739389473237e-18,2.6429752136039534e-16,2.429064208157409e-05,0.0034265829391391025,True,2.3408913516853013e-06,2.340891351871804e-06,2.3408913544116903e-06,1.0012529558964024e-10,1.0012532308485234e-10,7.713151149547183e-14
32,D1,0.125,9.006280202112794e-09,linear,9.363565406741205e-06,3.368406020777791e-11,4.879142232357103e-08,3.5973540787708293e-06,0.005210773909737859,True,9.363565406741205e-06,9.363565409724575e-06,9.36356555314455e-06,1.6020047300176434e-09,1.602005169941037e-09,1.2341041862527178e-12
32,D1,0.125,9.006280202112794e-09,nonlinear_discretization,9.363565409724575e-06,3.368409018496138e-11,4.879142655233143e-08,3.5973572790956967e-06,0.005210774359696239,True,9.363565406741205e-06,9.363565409724575e-06,9.36356555314455e-06,1.6020047300176434e-09,1.602005169941037e-09,1.2341041862527178e-12
32,D1,0.125,9.006280202112794e-09,ordering,1.2341041862527178e-12,2.9977183469188614e-17,4.22876039762979e-15,2.429064239722945e-05,0.003426582977949506,True,9.363565406741205e-06,9.363565409724575e-06,9.36356555314455e-06,1.6020047300176434e-09,1.602005169941037e-09,1.2341041862527178e-12
32,D1,0.5,9.006280202112794e-09,linear,3.745426162696482e-05,1.3473624083111165e-10,1.9516568929428413e-07,3.5973540787708293e-06,0.005210773909737859,True,3.745426162696482e-05,3.745426167470209e-05,3.745427054747353e-05,2.563207571761985e-08,2.5632082756394152e-08,1.9745667128851432e-11
32,D1,0.5,9.006280202112794e-09,nonlinear_discretization,3.745426167470209e-05,1.3473672046609344e-10,1.9516575695445407e-07,3.5973668800712014e-06,0.0052107757095710095,True,3.745426162696482e-05,3.745426167470209e-05,3.745427054747353e-05,2.563207571761985e-08,2.5632082756394152e-08,1.9745667128851432e-11
32,D1,0.5,9.006280202112794e-09,ordering,1.9745667128851432e-11,4.796349817802888e-16,6.76601699437602e-14,2.4290644557634062e-05,0.0034265831335168395,True,3.745426162696482e-05,3.745426167470209e-05,3.745427054747353e-05,2.563207571761985e-08,2.5632082756394152e-08,1.9745667128851432e-11
32,D2,0.03125,9.006280202112794e-09,linear,0.0013014327981434764,0.00013859025200135933,0.0004643422225428966,0.10649051737366808,0.3567930846719795,False,0.0013014327981434764,0.0013014327864398659,0.0013014327861353558,2.266118546620384e-10,7.797073132679849e-11,2.1087352152381218e-10
32,D2,0.03125,9.006280202112794e-09,nonlinear_discretization,0.0013014327864398659,0.00013859033594950382,0.0004643423996363902,0.10649058283572568,0.35679322395636115,False,0.0013014327981434764,0.0013014327864398659,0.0013014327861353558,2.266118546620384e-10,7.797073132679849e-11,2.1087352152381218e-10
32,D2,0.03125,9.006280202112794e-09,ordering,2.1087352152381218e-10,8.394814450785348e-11,1.7709349356495562e-10,0.3980971337758682,0.839809058459518,False,0.0013014327981434764,0.0013014327864398659,0.0013014327861353558,2.266118546620384e-10,7.797073132679849e-11,2.1087352152381218e-10
32,D2,0.125,9.006280202112794e-09,linear,0.0052057311925739055,0.0005543610080054373,0.0018573688901715865,0.10649051737366808,0.3567930846719795,False,0.0052057311925739055,0.00520573100531612,0.0052057310004440804,3.6257896328739348e-09,1.2475316936473011e-09,3.3739763013058465e-09
32,D2,0.125,9.006280202112794e-09,nonlinear_discretization,0.00520573100531612,0.0005543623511757351,0.0018573717236674517,0.10649077922190318,0.35679364180951606,False,0.0052057311925739055,0.00520573100531612,0.0052057310004440804,3.6257896328739348e-09,1.2475316936473011e-09,3.3739763013058465e-09
32,D2,0.125,9.006280202112794e-09,ordering,3.3739763013058465e-09,1.3431702977213107e-09,2.8334958652263636e-09,0.39809713458907725,0.8398090597523468,False,0.0052057311925739055,0.00520573100531612,0.0052057310004440804,3.6257896328739348e-09,1.2475316936473011e-09,3.3739763013058465e-09
32,D2,0.5,9.006280202112794e-09,linear,0.020822924770295622,0.0022174440320217492,0.007429475560686346,0.10649051737366808,0.3567930846719795,False,0.020822924770295622,0.02082292177416979,0.020822921696225318,5.8012631455933764e-08,1.9960506613142322e-08,5.398361806402656e-08
32,D2,0.5,9.006280202112794e-09,nonlinear_discretization,0.02082292177416979,0.002217465522745591,0.007429520896618153,0.10649156476668373,0.35679531322229,False,0.020822924770295622,0.02082292177416979,0.020822921696225318,5.8012631455933764e-08,1.9960506613142322e-08,5.398361806402656e-08
32,D2,0.5,9.006280202112794e-09,ordering,5.398361806402656e-08,2.149072384159143e-08,4.5335931807521015e-08,0.3980971378410139,0.8398090649231945,False,0.020822924770295622,0.02082292177416979,0.020822921696225318,5.8012631455933764e-08,1.9960506613142322e-08,5.398361806402656e-08
32,D3,0.03125,9.006280202112794e-09,linear,1.2255265787083887e-05,2.906827751276958e-07,1.3444690398559707e-06,0.023719010275081363,0.10970541669303804,False,1.2255265787083887e-05,1.2255265585235657e-05,1.2255265605530315e-05,2.220236972713123e-11,2.2148919753500855e-11,1.6248940906990953e-12
32,D3,0.03125,9.006280202112794e-09,nonlinear_discretization,1.2255265585235657e-05,2.906829626205694e-07,1.3444695855818211e-06,0.02371902596470575,0.10970546302983024,False,1.2255265787083887e-05,1.2255265585235657e-05,1.2255265605530315e-05,2.220236972713123e-11,2.2148919753500855e-11,1.6248940906990953e-12
32,D3,0.03125,9.006280202112794e-09,ordering,1.6248940906990953e-12,1.8749287355997792e-13,5.457258504013756e-13,0.11538775027442613,0.33585318177050066,False,1.2255265787083887e-05,1.2255265585235657e-05,1.2255265605530315e-05,2.220236972713123e-11,2.2148919753500855e-11,1.6248940906990953e-12
32,D3,0.125,9.006280202112794e-09,linear,4.902106314833555e-05,1.1627311005107832e-06,5.377876159423883e-06,0.023719010275081363,0.10970541669303804,False,4.902106314833555e-05,4.902105991876636e-05,4.9021060244441404e-05,3.5523791546330533e-10,3.543827158823411e-10,2.5998305496128596e-11
32,D3,0.125,9.006280202112794e-09,nonlinear_discretization,4.902105991876636e-05,1.162734100396748e-06,5.377884891037495e-06,0.023719073033580562,0.10970560204021049,False,4.902106314833555e-05,4.902105991876636e-05,4.9021060244441404e-05,3.5523791546330533e-10,3.543827158823411e-10,2.5998305496128596e-11
32,D3,0.125,9.006280202112794e-09,ordering,2.5998305496128596e-11,2.999885964914298e-12,8.731613612478743e-12,0.11538774961164337,0.3358531814228803,False,4.902106314833555e-05,4.902105991876636e-05,4.9021060244441404e-05,3.5523791546330533e-10,3.543827158823411e-10,2.5998305496128596e-11
32,D3,0.5,9.006280202112794e-09,linear,0.0001960842525933422,4.650924402043133e-06,2.151150463769553e-05,0.023719010275081363,0.10970541669303804,False,0.0001960842525933422,0.0001960842009203405,0.00019608420619259188,5.683806636482037e-09,5.670123443002416e-09,4.159728908142908e-10
32,D3,0.5,9.006280202112794e-09,nonlinear_discretization,0.0001960842009203405,4.6509724002178e-06,2.1511644343513717e-05,0.023719261309111103,0.10970615808181738,False,0.0001960842525933422,0.0001960842009203405,0.00019608420619259188,5.683806636482037e-09,5.670123443002416e-09,4.159728908142908e-10
32,D3,0.5,9.006280202112794e-09,ordering,4.159728908142908e-10,4.799817466756993e-11,1.3970581818704154e-10,0.11538774696017028,0.3358531800318991,False,0.0001960842525933422,0.0001960842009203405,0.00019608420619259188,5.683806636482037e-09,5.670123443002416e-09,4.159728908142908e-10
32,D4_32,0.03125,9.006280202112794e-09,linear,0.030757087496620004,0.0036285148866849106,0.021377809020387186,0.11797329272752695,0.695053100289046,False,0.030757087496620004,0.030757087506736648,0.030757087506736648,2.9555639826567437e-09,1.0781343162586124e-29,2.9555639826567437e-09
32,D4_32,0.03125,9.006280202112794e-09,nonlinear_discretization,0.030757087506736648,0.003628515516710564,0.02137781255596718,0.11797331317264091,0.6950532150121449,False,0.030757087496620004,0.030757087506736648,0.030757087506736648,2.9555639826567437e-09,1.0781343162586124e-29,2.9555639826567437e-09
32,D4_32,0.03125,9.006280202112794e-09,ordering,2.9555639826567437e-09,6.300256530144158e-10,3.535579994477372e-09,0.2131659665334291,1.196245459487314,False,0.030757087496620004,0.030757087506736648,0.030757087506736648,2.9555639826567437e-09,1.0781343162586124e-29,2.9555639826567437e-09
32,D4_32,0.125,9.006280202112794e-09,linear,0.12302834998648002,0.014514059546739642,0.08551123608154874,0.11797329272752695,0.695053100289046,False,0.12302834998648002,0.1230283501483462,0.1230283501483462,4.7289012938715295e-08,1.7250149060137798e-28,4.7289012938715295e-08
32,D4_32,0.125,9.006280202112794e-09,nonlinear_discretization,0.1230283501483462,0.014514069627149505,0.08551129265083646,0.11797337450797807,0.6950535591815049,False,0.12302834998648002,0.1230283501483462,0.1230283501483462,4.7289012938715295e-08,1.7250149060137798e-28,4.7289012938715295e-08
32,D4_32,0.125,9.006280202112794e-09,ordering,4.7289012938715295e-08,1.0080409862005296e-08,5.656928771852845e-08,0.21316600274717326,1.1962458973681693,False,0.12302834998648002,0.1230283501483462,0.1230283501483462,4.7289012938715295e-08,1.7250149060137798e-28,4.7289012938715295e-08
32,D4_32,0.5,9.006280202112794e-09,linear,0.49211339994592007,0.05805623818695857,0.342044944326195,0.11797329272752695,0.695053100289046,False,0.49211339994592007,0.49211340253577146,0.49211340253577146,7.566235168579743e-07,2.7600238496220477e-27,7.566235168579743e-07
32,D4_32,0.5,9.006280202112794e-09,nonlinear_discretization,0.49211340253577146,0.05805639947347884,0.34204584943529814,0.11797361984925568,0.6950549358599007,False,0.49211339994592007,0.49211340253577146,0.49211340253577146,7.566235168579743e-07,2.7600238496220477e-27,7.566235168579743e-07
32,D4_32,0.5,9.006280202112794e-09,ordering,7.566235168579743e-07,1.6128652027394474e-07,9.051091031390719e-07,0.21316614760233496,1.1962476488937492,False,0.49211339994592007,0.49211340253577146,0.49211340253577146,7.566235168579743e-07,2.7600238496220477e-27,7.566235168579743e-07
32,D1,0.03125,1.873817422860383e-08,linear,2.346234243989285e-06,9.429694653971152e-11,9.778073222478e-09,4.0190763893795665e-05,0.004167560527056503,True,2.346234243989285e-06,2.3462342407802344e-06,2.3462342517418322e-06,2.0831695557453563e-10,2.0831701278868507e-10,1.6040076318275272e-13
32,D1,0.03125,1.873817422860383e-08,nonlinear_discretization,2.3462342407802344e-06,9.429695748333802e-11,9.778074281050335e-09,4.0190768613103095e-05,0.004167560983935969,True,2.346234243989285e-06,2.3462342407802344e-06,2.3462342517418322e-06,2.0831695557453563e-10,2.0831701278868507e-10,1.6040076318275272e-13
32,D1,0.03125,1.873817422860383e-08,ordering,1.6040076318275272e-13,1.0943626485663542e-17,1.058572335263984e-15,6.822677316812336e-05,0.006599546749399807,True,2.346234243989285e-06,2.3462342407802344e-06,2.3462342517418322e-06,2.0831695557453563e-10,2.0831701278868507e-10,1.6040076318275272e-13
32,D1,0.125,1.873817422860383e-08,linear,9.38493697595714e-06,3.771877861588461e-10,3.9112292889912e-08,4.0190763893795665e-05,0.004167560527056503,True,9.38493697595714e-06,9.384936924611018e-06,9.384937543902094e-06,3.33307129171929e-09,3.3330722071456823e-09,2.5664122231552764e-12
32,D1,0.125,1.873817422860383e-08,nonlinear_discretization,9.384936924611018e-06,3.7718796125687316e-10,3.911230982707022e-08,4.0190782771031424e-05,0.0041675623545750495,True,9.38493697595714e-06,9.384936924611018e-06,9.384937543902094e-06,3.33307129171929e-09,3.3330722071456823e-09,2.5664122231552764e-12
32,D1,0.125,1.873817422860383e-08,ordering,2.5664122231552764e-12,1.7509802708245892e-16,1.6937158227009328e-14,6.822677413341828e-05,0.0065995470541306625,True,9.38493697595714e-06,9.384936924611018e-06,9.384937543902094e-06,3.33307129171929e-09,3.3330722071456823e-09,2.5664122231552764e-12
32,D1,0.5,1.873817422860383e-08,linear,3.753974790382856e-05,1.5087511446353844e-09,1.56449171559648e-07,4.0190763893795665e-05,0.004167560527056503,True,3.753974790382856e-05,3.7539747082309286e-05,3.753978540079506e-05,5.3329140829218665e-08,5.332915547604096e-08,4.10625963532729e-11
32,D1,0.5,1.873817422860383e-08,nonlinear_discretization,3.7539747082309286e-05,1.5087539462040773e-09,1.5644944255423485e-07,4.019083940272687e-05,0.004167567837130211,True,3.753974790382856e-05,3.7539747082309286e-05,3.753978540079506e-05,5.3329140829218665e-08,5.332915547604096e-08,4.10625963532729e-11
32,D1,0.5,1.873817422860383e-08,ordering,4.10625963532729e-11,2.8015686929365317e-15,2.7099458684323204e-13,6.82267791552648e-05,0.006599548272880518,True,3.753974790382856e-05,3.7539747082309286e-05,3.753978540079506e-05,5.3329140829218665e-08,5.332915547604096e-08,4.10625963532729e-11
32,D2,0.03125,1.873817422860383e-08,linear,0.0012808633405632884,0.00013473811872663,0.0004374433062819947,0.10519320403640867,0.34152223147367083,False,0.0012808633405632884,0.00128086332004975,0.0012808633185501077,4.057737859635922e-10,1.620166388166167e-10,3.678693156124623e-10
32,D2,0.03125,1.873817422860383e-08,nonlinear_discretization,0.00128086332004975,0.0001347382398066844,0.0004374436072221815,0.10519330025115485,0.34152247189433976,False,0.0012808633405632884,0.00128086332004975,0.0012808633185501077,4.057737859635922e-10,1.620166388166167e-10,3.678693156124623e-10
32,D2,0.03125,1.873817422860383e-08,ordering,3.678693156124623e-10,1.2108005440564733e-10,3.00940186797034e-10,0.3291387709357119,0.8180627576833948,False,0.0012808633405632884,0.00128086332004975,0.0012808633185501077,4.057737859635922e-10,1.620166388166167e-10,3.678693156124623e-10
32,D2,0.125,1.873817422860383e-08,linear,0.005123453362253154,0.00053895247490652,0.0017497732251279788,0.10519320403640867,0.34152223147367083,False,0.005123453362253154,0.005123453034036471,0.005123453010042746,6.492380459293781e-09,2.5922661882512678e-09,5.885908928765482e-09
32,D2,0.125,1.873817422860383e-08,nonlinear_discretization,0.005123453034036471,0.000538954412187379,0.001749778040170899,0.10519358889541106,0.34152319315638396,False,0.005123453362253154,0.005123453034036471,0.005123453010042746,6.492380459293781e-09,2.5922661882512678e-09,5.885908928765482e-09
32,D2,0.125,1.873817422860383e-08,ordering,5.885908928765482e-09,1.9372808589054348e-09,4.8150429201166975e-09,0.3291387757356556,0.8180627628444483,False,0.005123453362253154,0.005123453034036471,0.005123453010042746,6.492380459293781e-09,2.5922661882512678e-09,5.885908928765482e-09
32,D2,0.5,1.873817422860383e-08,linear,0.020493813449012615,0.00215580989962608,0.006999092900511915,0.10519320403640867,0.34152223147367083,False,0.020493813449012615,0.020493808197541166,0.020493807813676993,1.0387807991658378e-07,4.147625691188467e-08,9.417453511385849e-08
32,D2,0.5,1.873817422860383e-08,nonlinear_discretization,0.020493808197541166,0.002155840896119081,0.0069991699411942445,0.10519474347270105,0.34152607820512343,False,0.020493813449012615,0.020493808197541166,0.020493807813676993,1.0387807991658378e-07,4.147625691188467e-08,9.417453511385849e-08
32,D2,0.5,1.873817422860383e-08,ordering,9.417453511385849e-08,3.099649300085612e-08,7.704068232883903e-08,0.3291387949341176,0.8180627834870184,False,0.020493813449012615,0.020493808197541166,0.020493807813676993,1.0387807991658378e-07,4.147625691188467e-08,9.417453511385849e-08
32,D3,0.03125,1.873817422860383e-08,linear,1.2976793636501323e-05,3.406161229950976e-07,1.370139113002715e-06,0.026248095834475425,0.1055837945321691,False,1.2976793636501323e-05,1.297679306312295e-05,1.2976793144944906e-05,4.61918481448836e-11,4.6081825466782476e-11,3.3567440819411702e-12
32,D3,0.03125,1.873817422860383e-08,nonlinear_discretization,1.297679306312295e-05,3.4061654044260477e-07,1.370140211927082e-06,0.026248129163017813,0.10558388388119591,False,1.2976793636501323e-05,1.297679306312295e-05,1.2976793144944906e-05,4.61918481448836e-11,4.6081825466782476e-11,3.3567440819411702e-12
32,D3,0.03125,1.873817422860383e-08,ordering,3.3567440819411702e-12,4.174475071527886e-13,1.0989243671118811e-12,0.12436083805095534,0.3273780604913987,False,1.2976793636501323e-05,1.297679306312295e-05,1.2976793144944906e-05,4.61918481448836e-11,4.6081825466782476e-11,3.3567440819411702e-12
32,D3,0.125,1.873817422860383e-08,linear,5.190717454600529e-05,1.3624644919803904e-06,5.48055645201086e-06,0.026248095834475425,0.1055837945321691,False,5.190717454600529e-05,5.1907165371957023e-05,5.190716668503542e-05,7.390695695801219e-10,7.373092067170567e-10,5.370790567320052e-11
32,D3,0.125,1.873817422860383e-08,nonlinear_discretization,5.1907165371957023e-05,1.3624711711404847e-06,5.480574034800829e-06,0.02624822914865937,0.10558415192831398,False,5.190717454600529e-05,5.1907165371957023e-05,5.190716668503542e-05,7.390695695801219e-10,7.373092067170567e-10,5.370790567320052e-11
32,D3,0.125,1.873817422860383e-08,ordering,5.370790567320052e-11,6.679160094327775e-12,1.7582789968759037e-11,0.1243608368378546,0.32737806005220194,False,5.190717454600529e-05,5.1907165371957023e-05,5.190716668503542e-05,7.390695695801219e-10,7.373092067170567e-10,5.370790567320052e-11
32,D3,0.5,1.873817422860383e-08,linear,0.00020762869818402116,5.4498579679215615e-06,2.192222580804344e-05,0.026248095834475425,0.1055837945321691,False,0.00020762869818402116,0.00020762855139960193,0.0002076285726600945,1.1825113066048874e-08,1.1796947259379275e-08,8.593265139473741e-10
32,D3,0.5,1.873817422860383e-08,nonlinear_discretization,0.00020762855139960193,5.449964834481782e-06,2.1922507132689017e-05,0.026248629091443106,0.10558522411735637,False,0.00020762869818402116,0.00020762855139960193,0.0002076285726600945,1.1825113066048874e-08,1.1796947259379275e-08,8.593265139473741e-10
32,D3,0.5,1.873817422860383e-08,ordering,8.593265139473741e-10,1.0686656022049847e-10,2.813246455763889e-10,0.12436083198410781,0.32737805829370403,False,0.00020762869818402116,0.00020762855139960193,0.0002076285726600945,1.1825113066048874e-08,1.1796947259379275e-08,8.593265139473741e-10
32,D4_32,0.03125,1.873817422860383e-08,linear,0.02990746626079239,0.005177409263727637,0.022676289388592286,0.1731142724890418,0.75821499524084,False,0.02990746626079239,0.029907466306328196,0.029907466306328196,2.910197028775408e-09,2.244621713461255e-29,2.910197028775408e-09
32,D4_32,0.03125,1.873817422860383e-08,nonlinear_discretization,0.029907466306328196,0.005177409922931035,0.022676293244453315,0.17311429426689798,0.7582151230127836,False,0.02990746626079239,0.029907466306328196,0.029907466306328196,2.910197028775408e-09,2.244621713461255e-29,2.910197028775408e-09
32,D4_32,0.03125,1.873817422860383e-08,ordering,2.910197028775408e-09,6.592033987741767e-10,3.8558610280690575e-09,0.2265150408223615,1.3249484450513576,False,0.02990746626079239,0.029907466306328196,0.029907466306328196,2.910197028775408e-09,2.244621713461255e-29,2.910197028775408e-09
32,D4_32,0.125,1.873817422860383e-08,linear,0.11962986504316955,0.020709637054910548,0.09070515755436914,0.1731142724890418,0.75821499524084,False,0.11962986504316955,0.11962986577174213,0.11962986577174213,4.6563147393340106e-08,3.591394741538008e-28,4.6563147393340106e-08
32,D4_32,0.125,1.873817422860383e-08,nonlinear_discretization,0.11962986577174213,0.020709647602167147,0.09070521924815905,0.17311435960048524,0.7582155063287266,False,0.11962986504316955,0.11962986577174213,0.11962986577174213,4.6563147393340106e-08,3.591394741538008e-28,4.6563147393340106e-08
32,D4_32,0.125,1.873817422860383e-08,ordering,4.6563147393340106e-08,1.0547256599975222e-08,6.169378990782519e-08,0.22651511314039283,1.3249488782764116,False,0.11962986504316955,0.11962986577174213,0.11962986577174213,4.6563147393340106e-08,3.591394741538008e-28,4.6563147393340106e-08
32,D4_32,0.5,1.873817422860383e-08,linear,0.4785194601726782,0.08283854821964219,0.36282063021747657,0.1731142724890418,0.75821499524084,False,0.4785194601726782,0.4785194718298112,0.4785194718298112,7.450100340020143e-07,5.7462315864608135e-27,7.450100340020143e-07
32,D4_32,0.5,1.873817422860383e-08,nonlinear_discretization,0.4785194718298112,0.08283871697588985,0.36282161731897644,0.17311462093511634,0.7582170395941934,False,0.4785194601726782,0.4785194718298112,0.4785194718298112,7.450100340020143e-07,5.7462315864608135e-27,7.450100340020143e-07
32,D4_32,0.5,1.873817422860383e-08,ordering,7.450100340020143e-07,1.6875624765384205e-07,9.871014998886763e-07,0.2265154024132053,1.324950611183322,False,0.4785194601726782,0.4785194718298112,0.4785194718298112,7.450100340020143e-07,5.7462315864608135e-27,7.450100340020143e-07
32,D1,0.03125,3.898603702549072e-08,linear,2.3678900769532596e-06,2.939355075024163e-10,1.0142355061091639e-08,0.00012413393272065238,0.004283287961636169,True,2.3678900769532596e-06,2.3678900550534184e-06,2.367890101969765e-06,4.3341540031868945e-10,4.3341551950634945e-10,3.332927176048991e-13
32,D1,0.03125,3.898603702549072e-08,nonlinear_discretization,2.3678900550534184e-06,2.9393552479720214e-10,1.0142356351053083e-08,0.00012413394117260698,0.004283288546023424,True,2.3678900769532596e-06,2.3678900550534184e-06,2.367890101969765e-06,4.3341540031868945e-10,4.3341551950634945e-10,3.332927176048991e-13
32,D1,0.03125,3.898603702549072e-08,ordering,3.332927176048991e-13,1.729478581028677e-17,1.2899614435098065e-15,5.189068016418176e-05,0.0038703559225046966,True,2.3678900769532596e-06,2.3678900550534184e-06,2.367890101969765e-06,4.3341540031868945e-10,4.3341551950634945e-10,3.332927176048991e-13
32,D1,0.125,3.898603702549072e-08,linear,9.471560307813038e-06,1.1757420300096653e-09,4.0569420244366556e-08,0.00012413393272065238,0.004283287961636169,True,9.471560307813038e-06,9.47155995741742e-06,9.471562612039135e-06,6.934646416048518e-09,6.9346483230510795e-09,5.332683553985182e-12
32,D1,0.125,3.898603702549072e-08,nonlinear_discretization,9.47155995741742e-06,1.175742306726243e-09,4.056944088375114e-08,0.00012413396652844805,0.004283290299184579,True,9.471560307813038e-06,9.47155995741742e-06,9.471562612039135e-06,6.934646416048518e-09,6.9346483230510795e-09,5.332683553985182e-12
32,D1,0.125,3.898603702549072e-08,ordering,5.332683553985182e-12,2.7671657779915224e-16,2.0639384589848762e-14,5.189068036717806e-05,0.003870356150127207,True,9.471560307813038e-06,9.47155995741742e-06,9.471562612039135e-06,6.934646416048518e-09,6.9346483230510795e-09,5.332683553985182e-12
32,D1,0.5,3.898603702549072e-08,linear,3.788624123125215e-05,4.702968120038661e-09,1.6227768097746622e-07,0.00012413393272065238,0.004283287961636169,True,3.788624123125215e-05,3.7886235624990334e-05,3.788639995214445e-05,1.1095434335754273e-07,1.1095437386958384e-07,8.532294149141163e-11
32,D1,0.5,3.898603702549072e-08,nonlinear_discretization,3.7886235624990334e-05,4.702972547504263e-09,1.6227801120771522e-07,0.00012413406795163653,0.004283297311825675,True,3.788624123125215e-05,3.7886235624990334e-05,3.788639995214445e-05,1.1095434335754273e-07,1.1095437386958384e-07,8.532294149141163e-11
32,D1,0.5,3.898603702549072e-08,ordering,8.532294149141163e-11,4.427465602418088e-15,3.30230249010919e-13,5.189068174429669e-05,0.0038703570603477034,True,3.788624123125215e-05,3.7886235624990334e-05,3.788639995214445e-05,1.1095434335754273e-07,1.1095437386958384e-07,8.532294149141163e-11
32,D2,0.03125,3.898603702549072e-08,linear,0.0012727398817731017,0.0001467200629044665,0.00040471518404089775,0.11527890734441767,0.3179873514115656,False,0.0012727398817731017,0.0012727398510689353,0.0012727398470768468,7.426904665409786e-10,3.3619367624802135e-10,6.544509053517343e-10
32,D2,0.03125,3.898603702549072e-08,nonlinear_discretization,0.0012727398510689353,0.00014672027484682274,0.000404715696043444,0.11527907664995078,0.3179877613665791,False,0.0012727398817731017,0.0012727398510689353,0.0012727398470768468,7.426904665409786e-10,3.3619367624802135e-10,6.544509053517343e-10
32,D2,0.03125,3.898603702549072e-08,ordering,6.544509053517343e-10,2.119423562525698e-10,5.120025462668352e-10,0.3238476018894977,0.782339121361074,False,0.0012727398817731017,0.0012727398510689353,0.0012727398470768468,7.426904665409786e-10,3.3619367624802135e-10,6.544509053517343e-10
32,D2,0.125,3.898603702549072e-08,linear,0.005090959527092407,0.000586880251617866,0.001618860736163591,0.11527890734441767,0.3179873514115656,False,0.005090959527092407,0.005090959035825356,0.0050909589719543,1.1883047116201378e-08,5.379098677990911e-09,1.0471214136819821e-08
32,D2,0.125,3.898603702549072e-08,nonlinear_discretization,0.005090959035825356,0.000586883642695523,0.001618868928204165,0.11527958456659951,0.3179889912317299,False,0.005090959527092407,0.005090959035825356,0.0050909589719543,1.1883047116201378e-08,5.379098677990911e-09,1.0471214136819821e-08
32,D2,0.125,3.898603702549072e-08,ordering,1.0471214136819821e-08,3.3910776569322284e-09,8.19204057411572e-09,0.3238476085603309,0.7823391315540127,False,0.005090959527092407,0.005090959035825356,0.0050909589719543,1.1883047116201378e-08,5.379098677990911e-09,1.0471214136819821e-08
32,D2,0.5,3.898603702549072e-08,linear,0.020363838108369628,0.002347521006471464,0.006475442944654364,0.11527890734441767,0.3179873514115656,False,0.020363838108369628,0.02036383024807166,0.02036382922628596,1.901287315572129e-07,8.606556976128728e-08,1.675394038643704e-07
32,D2,0.5,3.898603702549072e-08,nonlinear_discretization,0.02036383024807166,0.002347575263711215,0.006475574017292914,0.115281616233936,0.3179939106939921,False,0.020363838108369628,0.02036383024807166,0.02036382922628596,1.901287315572129e-07,8.606556976128728e-08,1.675394038643704e-07
32,D2,0.5,3.898603702549072e-08,ordering,1.675394038643704e-07,5.425723975108169e-08,1.310726385500529e-07,0.3238476352405134,0.7823391723188967,False,0.020363838108369628,0.02036383024807166,0.02036382922628596,1.901287315572129e-07,8.606556976128728e-08,1.675394038643704e-07
32,D3,0.03125,3.898603702549072e-08,linear,1.431395944320289e-05,4.679728729009706e-07,1.3916816218208296e-06,0.032693460866496424,0.09722548309172988,False,1.431395944320289e-05,1.4313957934893962e-05,1.4313958292195668e-05,9.6101170963416e-11,9.587420319428826e-11,7.035189934503912e-12
32,D3,0.03125,3.898603702549072e-08,nonlinear_discretization,1.4313957934893962e-05,4.6797383656000564e-07,1.3916837873346552e-06,0.03269353163454524,0.09722564462356476,False,1.431395944320289e-05,1.4313957934893962e-05,1.4313958292195668e-05,9.6101170963416e-11,9.587420319428826e-11,7.035189934503912e-12
32,D3,0.03125,3.898603702549072e-08,ordering,7.035189934503912e-12,9.63659035044459e-13,2.165513825466134e-12,0.13697697489561975,0.3078117073777107,False,1.431395944320289e-05,1.4313957934893962e-05,1.4313958292195668e-05,9.6101170963416e-11,9.587420319428826e-11,7.035189934503912e-12
32,D3,0.125,3.898603702549072e-08,linear,5.725583777281156e-05,1.8718914916038824e-06,5.566726487283319e-06,0.032693460866496424,0.09722548309172988,False,5.725583777281156e-05,5.7255813639886483e-05,5.725581937211908e-05,1.5376187322265442e-09,1.533987247858633e-09,1.1256304172999427e-10
32,D3,0.125,3.898603702549072e-08,nonlinear_discretization,5.7255813639886483e-05,1.87190691014832e-06,5.566761135504978e-06,0.03269374393876889,0.09722612921925136,False,5.725583777281156e-05,5.7255813639886483e-05,5.725581937211908e-05,1.5376187322265442e-09,1.533987247858633e-09,1.1256304172999427e-10
32,D3,0.125,3.898603702549072e-08,ordering,1.1256304172999427e-10,1.5418544437680474e-11,3.4648221659922436e-11,0.13697697042218387,0.3078117038009097,False,5.725583777281156e-05,5.7255813639886483e-05,5.725581937211908e-05,1.5376187322265442e-09,1.533987247858633e-09,1.1256304172999427e-10
32,D3,0.5,3.898603702549072e-08,linear,0.00022902335109124624,7.4875659664155295e-06,2.2266905949133274e-05,0.032693460866496424,0.09722548309172988,False,0.00022902335109124624,0.00022902296496565548,0.00022902305766727874,2.460189951158502e-08,2.4543795757739447e-08,1.8010088454606644e-09
32,D3,0.5,3.898603702549072e-08,nonlinear_discretization,0.00022902296496565548,7.48781266311865e-06,2.226746032070878e-05,0.03269459315681085,0.09722806760469645,False,0.00022902335109124624,0.00022902296496565548,0.00022902305766727874,2.460189951158502e-08,2.4543795757739447e-08,1.8010088454606644e-09
32,D3,0.5,3.898603702549072e-08,ordering,1.8010088454606644e-09,2.466967031208595e-10,5.543715755045236e-10,0.13697695252449418,0.30781168948824666,False,0.00022902335109124624,0.00022902296496565548,0.00022902305766727874,2.460189951158502e-08,2.4543795757739447e-08,1.8010088454606644e-09
32,D4_32,0.03125,3.898603702549072e-08,linear,0.028267615643183287,0.007069950500517136,0.020912580356441213,0.25010777667843553,0.7398070152225331,False,0.028267615643183287,0.028267615653786462,0.028267615653786462,2.6167212769999267e-09,4.6772385743848355e-29,2.6167212769999267e-09
32,D4_32,0.03125,3.898603702549072e-08,nonlinear_discretization,0.028267615653786462,0.007069951030807137,0.02091258436369849,0.2501077953442498,0.7398071567064496,False,0.028267615643183287,0.028267615653786462,0.028267615653786462,2.6167212769999267e-09,4.6772385743848355e-29,2.6167212769999267e-09
32,D4_32,0.03125,3.898603702549072e-08,ordering,2.6167212769999267e-09,5.302900009087432e-10,4.0072572749758675e-09,0.20265436963799263,1.531403940571841,False,0.028267615643183287,0.028267615653786462,0.028267615653786462,2.6167212769999267e-09,4.6772385743848355e-29,2.6167212769999267e-09
32,D4_32,0.125,3.898603702549072e-08,linear,0.11307046257273315,0.028279802002068543,0.08365032142576485,0.25010777667843553,0.7398070152225331,False,0.11307046257273315,0.11307046274238336,0.11307046274238336,4.186753531414693e-08,7.483581719015736e-28,4.186753531414693e-08
32,D4_32,0.125,3.898603702549072e-08,nonlinear_discretization,0.11307046274238336,0.02827981048670968,0.0836503855419029,0.2501078513417038,0.7398075811583936,False,0.11307046257273315,0.11307046274238336,0.11307046274238336,4.186753531414693e-08,7.483581719015736e-28,4.186753531414693e-08
32,D4_32,0.125,3.898603702549072e-08,ordering,4.186753531414693e-08,8.484641136146017e-09,6.411613805472612e-08,0.20265442119968974,1.5314046449985663,False,0.11307046257273315,0.11307046274238336,0.11307046274238336,4.186753531414693e-08,7.483581719015736e-28,4.186753531414693e-08
32,D4_32,0.5,3.898603702549072e-08,linear,0.4522818502909326,0.11311920800827417,0.3346012857030594,0.25010777667843553,0.7398070152225331,False,0.4522818502909326,0.4522818530052977,0.4522818530052977,6.698802374894273e-07,1.1973730750425177e-26,6.698802374894273e-07
32,D4_32,0.5,3.898603702549072e-08,nonlinear_discretization,0.4522818530052977,0.11311934376260413,0.33460231156265424,0.25010807533168733,0.7398092789690922,False,0.4522818502909326,0.4522818530052977,0.4522818530052977,6.698802374894273e-07,1.1973730750425177e-26,6.698802374894273e-07
32,D4_32,0.5,3.898603702549072e-08,ordering,6.698802374894273e-07,1.3575432996123145e-07,1.0258595948144675e-06,0.20265462744506485,1.5314074627118084,False,0.4522818502909326,0.4522818530052977,0.4522818530052977,6.698802374894273e-07,1.1973730750425177e-26,6.698802374894273e-07
32,D1,0.03125,8.111308307896873e-08,linear,2.456537945211133e-06,3.9633416424118034e-10,1.0083609056913385e-08,0.00016133850690717356,0.004104804925391342,True,2.456537945211133e-06,2.4565378394073117e-06,2.4565380337186883e-06,9.017409504939371e-10,9.017412001252332e-10,6.906935146461534e-13
32,D1,0.03125,8.111308307896873e-08,nonlinear_discretization,2.4565378394073117e-06,3.9633418022034176e-10,1.0083610583417776e-08,0.00016133852036082018,0.004104805723591315,True,2.456537945211133e-06,2.4565378394073117e-06,2.4565380337186883e-06,9.017409504939371e-10,9.017412001252332e-10,6.906935146461534e-13
32,D1,0.03125,8.111308307896873e-08,ordering,6.906935146461534e-13,1.5979161392721562e-17,1.52650439153518e-15,2.3134952122589113e-05,0.002210103843695735,True,2.456537945211133e-06,2.4565378394073117e-06,2.4565380337186883e-06,9.017409504939371e-10,9.017412001252332e-10,6.906935146461534e-13
32,D1,0.125,8.111308307896873e-08,linear,9.826151780844533e-06,1.5853366569647214e-09,4.033443622765354e-08,0.00016133850690717356,0.004104804925391342,True,9.826151780844533e-06,9.826150087987666e-06,9.82616114118253e-06,1.4427855255408034e-08,1.4427859249508781e-08,1.1051096717401823e-11
32,D1,0.125,8.111308307896873e-08,nonlinear_discretization,9.826150087987666e-06,1.5853369126313208e-09,4.033446065172558e-08,0.00016133856072169848,0.004104808118190043,True,9.826151780844533e-06,9.826150087987666e-06,9.82616114118253e-06,1.4427855255408034e-08,1.4427859249508781e-08,1.1051096717401823e-11
32,D1,0.125,8.111308307896873e-08,ordering,1.1051096717401823e-11,2.556665994116942e-16,2.442407204330344e-14,2.3134952661223555e-05,0.0022101039080441314,True,9.826151780844533e-06,9.826150087987666e-06,9.82616114118253e-06,1.4427855255408034e-08,1.4427859249508781e-08,1.1051096717401823e-11
32,D1,0.5,8.111308307896873e-08,linear,3.930460712337813e-05,6.3413466278588855e-09,1.6133774491061416e-07,0.00016133850690717356,0.004104804925391342,True,3.930460712337813e-05,3.930458003798671e-05,3.9305265313582475e-05,2.308456871268448e-07,2.3084575103245748e-07,1.7681757839447207e-10
32,D1,0.5,8.111308307896873e-08,nonlinear_discretization,3.930458003798671e-05,6.3413507185254556e-09,1.6133813569588063e-07,0.0001613387221641022,0.004104817696562388,True,3.930460712337813e-05,3.930458003798671e-05,3.9305265313582475e-05,2.308456871268448e-07,2.3084575103245748e-07,1.7681757839447207e-10
32,D1,0.5,8.111308307896873e-08,ordering,1.7681757839447207e-10,4.090666570351069e-15,3.907852664768915e-13,2.313495415724434e-05,0.0022101041651247317,True,3.930460712337813e-05,3.930458003798671e-05,3.9305265313582475e-05,2.308456871268448e-07,2.3084575103245748e-07,1.7681757839447207e-10
32,D2,0.03125,8.111308307896873e-08,linear,0.0011780245723648276,0.00016013691815280881,0.00034653997789369954,0.13593682331374604,0.2941704154761706,False,0.0011780245723648276,0.0011780245750499672,0.0011780245492377368,1.351953181784301e-09,6.956284355917859e-10,1.1429852512748683e-09
32,D2,0.03125,8.111308307896873e-08,nonlinear_discretization,0.0011780245750499672,0.00016013727521344592,0.0003465406865729643,0.13593712610507597,0.29417101638840204,False,0.0011780245723648276,0.0011780245750499672,0.0011780245492377368,1.351953181784301e-09,6.956284355917859e-10,1.1429852512748683e-09
32,D2,0.03125,8.111308307896873e-08,ordering,1.1429852512748683e-09,3.570606370974199e-10,7.08679264734477e-10,0.3123930398044593,0.620024855039929,False,0.0011780245723648276,0.0011780245750499672,0.0011780245492377368,1.351953181784301e-09,6.956284355917859e-10,1.1429852512748683e-09
32,D2,0.125,8.111308307896873e-08,linear,0.00471209828945931,0.0006405476726112353,0.0013861599115747982,0.13593682331374604,0.2941704154761706,False,0.00471209828945931,0.004712098332420569,0.0047120979194356805,2.1631249856946684e-08,1.113005435621399e-08,1.8287762780779696e-08
32,D2,0.125,8.111308307896873e-08,nonlinear_discretization,0.004712098332420569,0.0006405533855812654,0.0013861712504431227,0.13593803447905087,0.2941728191251597,False,0.00471209828945931,0.004712098332420569,0.0047120979194356805,2.1631249856946684e-08,1.113005435621399e-08,1.8287762780779696e-08
32,D2,0.125,8.111308307896873e-08,ordering,1.8287762780779696e-08,5.712970030149372e-09,1.1338868324450978e-08,0.3123930520442698,0.6200249019179123,False,0.00471209828945931,0.004712098332420569,0.0047120979194356805,2.1631249856946684e-08,1.113005435621399e-08,1.8287762780779696e-08
32,D2,0.5,8.111308307896873e-08,linear,0.01884839315783724,0.002562190690444941,0.005544639646299193,0.13593682331374604,0.2941704154761706,False,0.01884839315783724,0.01884839384515497,0.018848387238087703,3.460999304044551e-07,1.7808083045102774e-07,2.9260412515222833e-07
32,D2,0.5,8.111308307896873e-08,nonlinear_discretization,0.01884839384515497,0.0025622820979549618,0.005544821068198053,0.1359416679747279,0.2941800300731388,False,0.01884839315783724,0.01884839384515497,0.018848387238087703,3.460999304044551e-07,1.7808083045102774e-07,2.9260412515222833e-07
32,D2,0.5,8.111308307896873e-08,ordering,2.9260412515222833e-07,9.140751002076234e-08,1.8142189886025007e-07,0.3123931009968067,0.6200250894134343,False,0.01884839315783724,0.01884839384515497,0.018848387238087703,3.460999304044551e-07,1.7808083045102774e-07,2.9260412515222833e-07
32,D3,0.03125,8.111308307896873e-08,linear,1.691409453361224e-05,6.519162078748698e-07,1.4574853584454837e-06,0.0385427790165983,0.08616987185149766,False,1.691409453361224e-05,1.6914089902872315e-05,1.691409107690704e-05,1.9993122892694137e-10,1.9946353737607425e-10,1.3747997912026449e-11
32,D3,0.03125,8.111308307896873e-08,nonlinear_discretization,1.6914089902872315e-05,6.519183673025544e-07,1.4574894474963577e-06,0.038542917239185716,0.08617013719720444,False,1.691409453361224e-05,1.6914089902872315e-05,1.691409107690704e-05,1.9993122892694137e-10,1.9946353737607425e-10,1.3747997912026449e-11
32,D3,0.03125,8.111308307896873e-08,ordering,1.3747997912026449e-11,2.159427684606515e-12,4.089050873984776e-12,0.1570721568642002,0.2974288256479704,False,1.691409453361224e-05,1.6914089902872315e-05,1.691409107690704e-05,1.9993122892694137e-10,1.9946353737607425e-10,1.3747997912026449e-11
32,D3,0.125,8.111308307896873e-08,linear,6.765637813444895e-05,2.6076648314994793e-06,5.829941433781935e-06,0.0385427790165983,0.08616987185149766,False,6.765637813444895e-05,6.765630404261719e-05,6.76563228836434e-05,3.198899649063057e-09,3.1914165839752627e-09,2.1996799175180463e-10
32,D3,0.125,8.111308307896873e-08,nonlinear_discretization,6.765630404261719e-05,2.6076993823416746e-06,5.830006858598242e-06,0.038543331907386874,0.08617093323522193,False,6.765637813444895e-05,6.765630404261719e-05,6.76563228836434e-05,3.198899649063057e-09,3.1914165839752627e-09,2.1996799175180463e-10
32,D3,0.125,8.111308307896873e-08,ordering,2.1996799175180463e-10,3.455084219520201e-11,6.542481630713027e-11,0.15707213545044585,0.29742880219114204,False,6.765637813444895e-05,6.765630404261719e-05,6.76563228836434e-05,3.198899649063057e-09,3.1914165839752627e-09,2.1996799175180463e-10
32,D3,0.5,8.111308307896873e-08,linear,0.0002706255125377958,1.0430659325997917e-05,2.331976573512774e-05,0.0385427790165983,0.08616987185149766,False,0.0002706255125377958,0.0002706243270688212,0.0002706246321394848,5.118239350385291e-08,5.106266444492063e-08,3.5194894781815005e-09
32,D3,0.5,8.111308307896873e-08,nonlinear_discretization,0.0002706243270688212,1.0431212139424451e-05,2.3320812532337278e-05,0.038544990586791325,0.08617411740078589,False,0.0002706255125377958,0.0002706243270688212,0.0002706246321394848,5.118239350385291e-08,5.106266444492063e-08,3.5194894781815005e-09
32,D3,0.5,8.111308307896873e-08,ordering,3.5194894781815005e-09,5.528134265332205e-10,1.0467972095388418e-09,0.15707204978457726,0.29742870834769924,False,0.0002706255125377958,0.0002706243270688212,0.0002706246321394848,5.118239350385291e-08,5.106266444492063e-08,3.5194894781815005e-09
32,D4_32,0.03125,8.111308307896873e-08,linear,0.025524721644055223,0.007344786454647546,0.017047441262416464,0.287751872755806,0.6678796149139146,False,0.025524721644055223,0.025524721478072825,0.025524721478072825,2.7211307786895237e-09,9.767467613615007e-29,2.7211307786895237e-09
32,D4_32,0.03125,8.111308307896873e-08,nonlinear_discretization,0.025524721478072825,0.007344786969648694,0.01704744500837367,0.28775189480356445,0.6678797660150136,False,0.025524721644055223,0.025524721478072825,0.025524721478072825,2.7211307786895237e-09,9.767467613615007e-29,2.7211307786895237e-09
32,D4_32,0.03125,8.111308307896873e-08,ordering,2.7211307786895237e-09,5.150011476889325e-10,3.745957209216003e-09,0.18925997666931435,1.3766178526046542,False,0.025524721644055223,0.025524721478072825,0.025524721478072825,2.7211307786895237e-09,9.767467613615007e-29,2.7211307786895237e-09
32,D4_32,0.125,8.111308307896873e-08,linear,0.10209888657622089,0.029379145818590184,0.06818976504966585,0.287751872755806,0.6678796149139146,False,0.10209888657622089,0.10209888392050179,0.10209888392050179,4.3538079697375e-08,1.562794818178401e-27,4.3538079697375e-08
32,D4_32,0.125,8.111308307896873e-08,nonlinear_discretization,0.10209888392050179,0.02937915405861067,0.06818982498500428,0.2877519609468644,0.6678802193185537,False,0.10209888657622089,0.10209888392050179,0.10209888392050179,4.3538079697375e-08,1.562794818178401e-27,4.3538079697375e-08
32,D4_32,0.125,8.111308307896873e-08,ordering,4.3538079697375e-08,8.240020486106674e-09,5.993533842691004e-08,0.1892600809080581,1.3766187862098949,False,0.10209888657622089,0.10209888392050179,0.10209888392050179,4.3538079697375e-08,1.562794818178401e-27,4.3538079697375e-08
32,D4_32,0.5,8.111308307896873e-08,linear,0.40839554630488356,0.11751658327436074,0.2727590601986634,0.287751872755806,0.6678796149139146,False,0.40839554630488356,0.4083955038133308,0.4083955038133308,6.966084584247277e-07,2.500471709085442e-26,6.966084584247277e-07
32,D4_32,0.5,8.111308307896873e-08,nonlinear_discretization,0.4083955038133308,0.1175167151148244,0.27276001916555537,0.28775222552043295,0.6678820325363533,False,0.40839554630488356,0.4083955038133308,0.4083955038133308,6.966084584247277e-07,2.500471709085442e-26,6.966084584247277e-07
32,D4_32,0.5,8.111308307896873e-08,ordering,6.966084584247277e-07,1.3184046365635922e-07,9.589668919310249e-07,0.18926049786202143,1.3766225206331546,False,0.40839554630488356,0.4083955038133308,0.4083955038133308,6.966084584247277e-07,2.500471709085442e-26,6.966084584247277e-07
32,D1,0.03125,1.6876124757881452e-07,linear,2.8060731334442035e-06,2.392250280469604e-10,9.713642326660296e-09,8.525259915565105e-05,0.003461649737809103,True,2.8060731334442035e-06,2.8060727322602258e-06,2.8060734474051736e-06,1.8760937877972797e-09,1.8760943230148257e-09,1.4182308502485324e-12
32,D1,0.03125,1.6876124757881452e-07,nonlinear_discretization,2.8060727322602258e-06,2.3922528607311893e-10,9.71364462647994e-09,8.525270329697711e-05,0.0034616510523074813,True,2.8060731334442035e-06,2.8060727322602258e-06,2.8060734474051736e-06,1.8760937877972797e-09,1.8760943230148257e-09,1.4182308502485324e-12
32,D1,0.03125,1.6876124757881452e-07,ordering,1.4182308502485324e-12,2.580261585516537e-16,2.2998196441705755e-15,0.00018193523184637883,0.001621611632385202,True,2.8060731334442035e-06,2.8060727322602258e-06,2.8060734474051736e-06,1.8760937877972797e-09,1.8760943230148257e-09,1.4182308502485324e-12
32,D1,0.125,1.6876124757881452e-07,linear,1.1224292533776814e-05,9.569001121878416e-10,3.8854569306641185e-08,8.525259915565105e-05,0.003461649737809103,True,1.1224292533776814e-05,1.122428611484826e-05,1.1224327660901342e-05,3.0017500811361e-08,3.001750937484182e-08,2.269169708692882e-11
32,D1,0.125,1.6876124757881452e-07,nonlinear_discretization,1.122428611484826e-05,9.569042406073294e-10,3.885460610375786e-08,8.525301572110411e-05,0.0034616549958004284,True,1.1224292533776814e-05,1.122428611484826e-05,1.1224327660901342e-05,3.0017500811361e-08,3.001750937484182e-08,2.269169708692882e-11
32,D1,0.125,1.6876124757881452e-07,ordering,2.269169708692882e-11,4.128419487726739e-15,3.6797116680912996e-14,0.000181935245826318,0.0016216114881116306,True,1.1224292533776814e-05,1.122428611484826e-05,1.1224327660901342e-05,3.0017500811361e-08,3.001750937484182e-08,2.269169708692882e-11
32,D1,0.5,1.6876124757881452e-07,linear,4.4897170135107256e-05,3.827600448751366e-09,1.5541827722656474e-07,8.525259915565105e-05,0.003461649737809103,True,4.4897170135107256e-05,4.489706743323521e-05,4.489965874460003e-05,4.80280026204408e-07,4.802801632201076e-07,3.630673762991238e-10
32,D1,0.5,1.6876124757881452e-07,nonlinear_discretization,4.489706743323521e-05,3.827666503524282e-09,1.554188659805836e-07,8.525426541981312e-05,0.003461670769737942,True,4.4897170135107256e-05,4.489706743323521e-05,4.489965874460003e-05,4.80280026204408e-07,4.802801632201076e-07,3.630673762991238e-10
32,D1,0.5,1.6876124757881452e-07,ordering,3.630673762991238e-10,6.605477291619731e-14,5.887540188836766e-13,0.0001819353024485905,0.0016216109111346158,True,4.4897170135107256e-05,4.489706743323521e-05,4.489965874460003e-05,4.80280026204408e-07,4.802801632201076e-07,3.630673762991238e-10
32,D2,0.03125,1.6876124757881452e-07,linear,0.0010532737709249974,0.00014777648442035291,0.0003054066451313525,0.1403020643821538,0.28995941374590656,False,0.0010532737709249974,0.001053273726987893,0.0010532736424366499,2.424804889814879e-09,1.43085958445685e-09,1.9776724687358173e-09
32,D2,0.03125,1.6876124757881452e-07,nonlinear_discretization,0.001053273726987893,0.0001477769685219297,0.0003054075761919509,0.14030252985094,0.2899603098098178,False,0.0010532737709249974,0.001053273726987893,0.0010532736424366499,2.424804889814879e-09,1.43085958445685e-09,1.9776724687358173e-09
32,D2,0.03125,1.6876124757881452e-07,ordering,1.9776724687358173e-09,4.841015767794451e-10,9.310605984019664e-10,0.2447834939467485,0.4707860442619834,False,0.0010532737709249974,0.001053273726987893,0.0010532736424366499,2.424804889814879e-09,1.43085958445685e-09,1.9776724687358173e-09
32,D2,0.125,1.6876124757881452e-07,linear,0.00421309508369999,0.0005911059376814117,0.00122162658052541,0.1403020643821538,0.28995941374590656,False,0.00421309508369999,0.004213094380710265,0.004213093027935268,3.879687495998677e-08,2.28937507236339e-08,3.164275485355152e-08
32,D2,0.125,1.6876124757881452e-07,nonlinear_discretization,0.004213094380710265,0.0005911136833056188,0.0012216414774947773,0.14030392625715776,0.2899629980016794,False,0.00421309508369999,0.004213094380710265,0.004213093027935268,3.879687495998677e-08,2.28937507236339e-08,3.164275485355152e-08
32,D2,0.125,1.6876124757881452e-07,ordering,3.164275485355152e-08,7.745624207144132e-09,1.4896969367225636e-08,0.2447834976124014,0.47078610684093547,False,0.00421309508369999,0.004213094380710265,0.004213093027935268,3.879687495998677e-08,2.28937507236339e-08,3.164275485355152e-08
32,D2,0.5,1.6876124757881452e-07,linear,0.01685238033479996,0.0023644237507256466,0.00488650632210164,0.1403020643821538,0.28995941374590656,False,0.01685238033479996,0.016852369087216955,0.01685234744569019,6.207497896117433e-07,3.662998434060209e-07,5.062837802790986e-07
32,D2,0.5,1.6876124757881452e-07,nonlinear_discretization,0.016852369087216955,0.002364547680647586,0.004886744673598237,0.14030951187991536,0.28997375077104054,False,0.01685238033479996,0.016852369087216955,0.01685234744569019,6.207497896117433e-07,3.662998434060209e-07,5.062837802790986e-07
32,D2,0.5,1.6876124757881452e-07,ordering,5.062837802790986e-07,1.2392992193922865e-07,2.3835149659672824e-07,0.24478351226442593,0.4707863571401249,False,0.01685238033479996,0.016852369087216955,0.01685234744569019,6.207497896117433e-07,3.662998434060209e-07,5.062837802790986e-07
32,D3,0.03125,1.6876124757881452e-07,linear,2.2507090548916706e-05,7.936132570652924e-07,1.6728195629204691e-06,0.035260588450580076,0.07432411396243234,False,2.2507090548916706e-05,2.2507085052299225e-05,2.250708435843053e-05,4.159088218867037e-10,4.1495811226496516e-10,2.6317100403659482e-11
32,D3,0.03125,1.6876124757881452e-07,nonlinear_discretization,2.2507085052299225e-05,7.936171999700749e-07,1.672827545062545e-06,0.03526077224687088,0.07432448676385378,False,2.2507090548916706e-05,2.2507085052299225e-05,2.250708435843053e-05,4.159088218867037e-10,4.1495811226496516e-10,2.6317100403659482e-11
32,D3,0.03125,1.6876124757881452e-07,ordering,2.6317100403659482e-11,3.942904782508713e-12,7.982142076003599e-12,0.14982291825585917,0.30330628958248207,False,2.2507090548916706e-05,2.2507085052299225e-05,2.250708435843053e-05,4.159088218867037e-10,4.1495811226496516e-10,2.6317100403659482e-11
32,D3,0.125,1.6876124757881452e-07,linear,9.002836219566682e-05,3.1744530282611696e-06,6.6912782516818765e-06,0.035260588450580076,0.07432411396243234,False,9.002836219566682e-05,9.002827424959147e-05,9.00282633314575e-05,6.6545410911261925e-09,6.639329735695562e-09,4.210736343952047e-10
32,D3,0.125,1.6876124757881452e-07,nonlinear_discretization,9.002827424959147e-05,3.1745161147366837e-06,6.691405965965167e-06,0.035261323636347375,0.07432560516948408,False,9.002836219566682e-05,9.002827424959147e-05,9.00282633314575e-05,6.6545410911261925e-09,6.639329735695562e-09,4.210736343952047e-10
32,D3,0.125,1.6876124757881452e-07,ordering,4.210736343952047e-10,6.30864755141888e-11,1.2771428329091377e-10,0.14982290592665812,0.30330629338583975,False,9.002836219566682e-05,9.002827424959147e-05,9.00282633314575e-05,6.6545410911261925e-09,6.639329735695562e-09,4.210736343952047e-10
32,D3,0.5,1.6876124757881452e-07,linear,0.0003601134487826673,1.2697812113044678e-05,2.6765113006727506e-05,0.035260588450580076,0.07432411396243234,False,0.0003601134487826673,0.000360112041632867,0.000360111878703667,1.0647265367808577e-07,1.0622927189631714e-07,6.737179937975523e-09
32,D3,0.5,1.6876124757881452e-07,nonlinear_discretization,0.000360112041632867,1.2698821496588341e-05,2.676715643590458e-05,0.03526352920332152,0.07433007881250915,False,0.0003601134487826673,0.000360112041632867,0.000360111878703667,1.0647265367808577e-07,1.0622927189631714e-07,6.737179937975523e-09
32,D3,0.5,1.6876124757881452e-07,ordering,6.737179937975523e-09,1.0093835436620044e-09,2.0434291770748916e-09,0.1498228565890608,0.3033063085574835,False,0.0003601134487826673,0.000360112041632867,0.000360111878703667,1.0647265367808577e-07,1.0622927189631714e-07,6.737179937975523e-09
32,D4_32,0.03125,1.6876124757881452e-07,linear,0.021564437375519403,0.007589813617730343,0.013772817743788954,0.3519597328491643,0.638681988495757,False,0.021564437375519403,0.021564436854147353,0.021564436854147353,2.551259793348263e-09,2.049750225107738e-28,2.551259793348263e-09
32,D4_32,0.03125,1.6876124757881452e-07,nonlinear_discretization,0.021564436854147353,0.007589813902054629,0.013772819915783933,0.35195975454350564,0.6386821046585826,False,0.021564437375519403,0.021564436854147353,0.021564436854147353,2.551259793348263e-09,2.049750225107738e-28,2.551259793348263e-09
32,D4_32,0.03125,1.6876124757881452e-07,ordering,2.551259793348263e-09,2.8432428562647647e-10,2.1719949794599304e-09,0.11144466211076466,0.8513421428593176,False,0.021564437375519403,0.021564436854147353,0.021564436854147353,2.551259793348263e-09,2.049750225107738e-28,2.551259793348263e-09
32,D4_32,0.125,1.6876124757881452e-07,linear,0.08625774950207761,0.030359254470921374,0.055091270975155815,0.3519597328491643,0.638681988495757,False,0.08625774950207761,0.08625774116012443,0.08625774116012443,4.0820146505229085e-08,3.279600360172381e-27,4.0820146505229085e-08
32,D4_32,0.125,1.6876124757881452e-07,nonlinear_discretization,0.08625774116012443,0.0303592590201093,0.05509130572708379,0.35195981962652995,0.6386824531471921,False,0.08625774950207761,0.08625774116012443,0.08625774116012443,4.0820146505229085e-08,3.279600360172381e-27,4.0820146505229085e-08
32,D4_32,0.125,1.6876124757881452e-07,ordering,4.0820146505229085e-08,4.549187925011847e-09,3.475192797375202e-08,0.11144467412504493,0.8513425587362916,False,0.08625774950207761,0.08625774116012443,0.08625774116012443,4.0820146505229085e-08,3.279600360172381e-27,4.0820146505229085e-08
32,D4_32,0.5,1.6876124757881452e-07,linear,0.34503099800831044,0.1214370178836855,0.22036508390062326,0.3519597328491643,0.638681988495757,False,0.34503099800831044,0.34503086453703175,0.34503086453703175,6.5312169204792e-07,5.24736057627581e-26,6.5312169204792e-07
32,D4_32,0.5,1.6876124757881452e-07,nonlinear_discretization,0.34503086453703175,0.12143709067065103,0.22036563993200223,0.3519600799586361,0.6386838471036281,False,0.34503099800831044,0.34503086453703175,0.34503086453703175,6.5312169204792e-07,5.24736057627581e-26,6.5312169204792e-07
32,D4_32,0.5,1.6876124757881452e-07,ordering,6.5312169204792e-07,7.278696553208709e-08,5.560313789559768e-07,0.11144472219848832,0.8513442222574049,False,0.34503099800831044,0.34503086453703175,0.34503086453703175,6.5312169204792e-07,5.24736057627581e-26,6.5312169204792e-07
32,D1,0.03125,3.5111917342151277e-07,linear,3.956622486037308e-06,3.0996893818343945e-11,8.774918821202029e-09,7.834180270604584e-06,0.002217780152685329,True,3.956622486037308e-06,3.956621573314576e-06,3.956623495385143e-06,3.9031709028379104e-09,3.903172151535077e-09,2.839611485144629e-12
32,D1,0.03125,3.5111917342151277e-07,nonlinear_discretization,3.956621573314576e-06,3.099703560378736e-11,8.774927047181094e-09,7.834217912788725e-06,0.0022177827433291996,True,3.956622486037308e-06,3.956621573314576e-06,3.956623495385143e-06,3.9031709028379104e-09,3.903172151535077e-09,2.839611485144629e-12
32,D1,0.03125,3.5111917342151277e-07,ordering,2.839611485144629e-12,1.4178544341875567e-16,8.22597906614161e-15,4.993128255766798e-05,0.002896867796589659,True,3.956622486037308e-06,3.956621573314576e-06,3.956623495385143e-06,3.9031709028379104e-09,3.903172151535077e-09,2.839611485144629e-12
32,D1,0.125,3.5111917342151277e-07,linear,1.5826489944149234e-05,1.2398757527337578e-10,3.5099675284808114e-08,7.834180270604584e-06,0.002217780152685329,True,1.5826489944149234e-05,1.582647534060954e-05,1.5826598503947117e-05,6.245073534845174e-08,6.24507553276084e-08,4.54338065909062e-11
32,D1,0.125,3.5111917342151277e-07,nonlinear_discretization,1.582647534060954e-05,1.2398984384072936e-10,3.5099806900506264e-08,7.834330839449818e-06,0.002217790515266707,True,1.5826489944149234e-05,1.582647534060954e-05,1.5826598503947117e-05,6.245073534845174e-08,6.24507553276084e-08,4.54338065909062e-11
32,D1,0.125,3.5111917342151277e-07,ordering,4.54338065909062e-11,2.268567353579506e-15,1.3161569814721263e-13,4.9931263167228664e-05,0.0028968670693235764,True,1.5826489944149234e-05,1.582647534060954e-05,1.5826598503947117e-05,6.245073534845174e-08,6.24507553276084e-08,4.54338065909062e-11
32,D1,0.5,3.5111917342151277e-07,linear,6.330595977659693e-05,4.959503010935031e-10,1.4039870113923246e-07,7.834180270604584e-06,0.002217780152685329,True,6.330595977659693e-05,6.330572612140709e-05,6.331361055637222e-05,9.992118233696034e-07,9.992121430362378e-07,7.269423664840176e-10
32,D1,0.5,3.5111917342151277e-07,nonlinear_discretization,6.330572612140709e-05,4.959865981877414e-10,1.4040080699252028e-07,7.83478254773578e-06,0.0022178216031083983,True,6.330595977659693e-05,6.330572612140709e-05,6.331361055637222e-05,9.992118233696034e-07,9.992121430362378e-07,7.269423664840176e-10
32,D1,0.5,3.5111917342151277e-07,ordering,7.269423664840176e-10,3.6297094238236385e-14,2.1058532878224282e-12,4.9931185623137575e-05,0.002896864159957758,True,6.330595977659693e-05,6.330572612140709e-05,6.331361055637222e-05,9.992118233696034e-07,9.992121430362378e-07,7.269423664840176e-10
32,D2,0.03125,3.5111917342151277e-07,linear,0.0011003376125253092,6.193562979710266e-05,0.00012187118211057659,0.05628784210598641,0.11075798984175268,False,0.0011003376125253092,0.0011003373607345029,0.0011003372805283656,4.281405790456767e-09,2.9079034324046745e-09,3.2098816017399e-09
32,D2,0.03125,3.5111917342151277e-07,nonlinear_discretization,0.0011003373607345029,6.193591045087345e-05,0.0001218717058291343,0.056288110047930814,0.11075849114837095,False,0.0011003376125253092,0.0011003373607345029,0.0011003372805283656,4.281405790456767e-09,2.9079034324046745e-09,3.2098816017399e-09
32,D2,0.03125,3.5111917342151277e-07,ordering,3.2098816017399e-09,2.806537707912491e-10,5.237185577147505e-10,0.08743430618721952,0.1631582166242118,False,0.0011003376125253092,0.0011003373607345029,0.0011003372805283656,4.281405790456767e-09,2.9079034324046745e-09,3.2098816017399e-09
32,D2,0.125,3.5111917342151277e-07,linear,0.004401350450101237,0.00024774251918841065,0.00048748472844230636,0.05628784210598641,0.11075798984175268,False,0.004401350450101237,0.004401346421448538,0.004401345138328521,6.850248294736918e-08,4.652644408745815e-08,5.1358096197897006e-08
32,D2,0.125,3.5111917342151277e-07,nonlinear_discretization,0.004401346421448538,0.0002477470096457704,0.000487493107940584,0.05628891387382177,0.11075999506990498,False,0.004401350450101237,0.004401346421448538,0.004401345138328521,6.850248294736918e-08,4.652644408745815e-08,5.1358096197897006e-08
32,D2,0.125,3.5111917342151277e-07,ordering,5.1358096197897006e-08,4.490457359743033e-09,8.379498277676902e-09,0.08743426435512823,0.16315827295054647,False,0.004401350450101237,0.004401346421448538,0.004401345138328521,6.850248294736918e-08,4.652644408745815e-08,5.1358096197897006e-08
32,D2,0.5,3.5111917342151277e-07,linear,0.017605401800404947,0.0009909700767536426,0.0019499389137692255,0.05628784210598641,0.11075798984175268,False,0.017605401800404947,0.017605337341974763,0.017605316823457985,1.096039106301223e-06,7.4442241220721e-07,8.217289355746541e-07
32,D2,0.5,3.5111917342151277e-07,nonlinear_discretization,0.017605337341974763,0.0009910419238811224,0.001950072985828316,0.0562921291782506,0.11076601078122707,False,0.017605401800404947,0.017605337341974763,0.017605316823457985,1.096039106301223e-06,7.4442241220721e-07,8.217289355746541e-07
32,D2,0.5,3.5111917342151277e-07,ordering,8.217289355746541e-07,7.184712747978398e-08,1.3407205909069313e-07,0.08743409702317421,0.16315849824240816,False,0.017605401800404947,0.017605337341974763,0.017605316823457985,1.096039106301223e-06,7.4442241220721e-07,8.217289355746541e-07
32,D3,0.03125,3.5111917342151277e-07,linear,2.4374016942301993e-05,4.466765078139548e-07,8.526645692572236e-07,0.018325929159371816,0.0349825213987356,False,2.4374016942301993e-05,2.437401683831415e-05,2.4374009361653777e-05,8.650604241692319e-10,8.631836890827974e-10,5.965845061649377e-11
32,D3,0.03125,3.5111917342151277e-07,nonlinear_discretization,2.437401683831415e-05,4.4667983563688895e-07,8.526704662003038e-07,0.018326065769132534,0.034982763483611325,False,2.4374016942301993e-05,2.437401683831415e-05,2.4374009361653777e-05,8.650604241692319e-10,8.631836890827974e-10,5.965845061649377e-11
32,D3,0.03125,3.5111917342151277e-07,ordering,5.965845061649377e-11,3.3278229341759342e-12,5.89694308023635e-12,0.055781249760715225,0.0988450591542185,False,2.4374016942301993e-05,2.437401683831415e-05,2.4374009361653777e-05,8.650604241692319e-10,8.631836890827974e-10,5.965845061649377e-11
32,D3,0.125,3.5111917342151277e-07,linear,9.749606776920797e-05,1.7867060312558191e-06,3.4106582770288944e-06,0.018325929159371816,0.0349825213987356,False,9.749606776920797e-05,9.749606610558471e-05,9.749594721241851e-05,1.3840966533578488e-08,1.3810938765436348e-08,9.545351156587221e-10
32,D3,0.125,3.5111917342151277e-07,nonlinear_discretization,9.749606610558471e-05,1.7867592764317954e-06,3.4107526281108462e-06,0.01832647559848004,0.0349834897381103,False,9.749606776920797e-05,9.749606610558471e-05,9.749594721241851e-05,1.3840966533578488e-08,1.3810938765436348e-08,9.545351156587221e-10
32,D3,0.125,3.5111917342151277e-07,ordering,9.545351156587221e-10,5.324517597631319e-11,9.435108195188472e-11,0.05578126472546674,0.09884506122833762,False,9.749606776920797e-05,9.749606610558471e-05,9.749594721241851e-05,1.3840966533578488e-08,1.3810938765436348e-08,9.545351156587221e-10
32,D3,0.5,3.5111917342151277e-07,linear,0.0003899842710768319,7.1468241250232765e-06,1.3642633108115578e-05,0.018325929159371816,0.0349825213987356,False,0.0003899842710768319,0.00038998424447048613,0.0003899823891176467,2.2145544833682062e-07,2.209750036140915e-07,1.5272555819330504e-08
32,D3,0.5,3.5111917342151277e-07,nonlinear_discretization,0.00038998424447048613,7.147676048416388e-06,1.3644142724957043e-05,0.01832811491685101,0.034986394754185066,False,0.0003899842710768319,0.00038998424447048613,0.0003899823891176467,2.2145544833682062e-07,2.209750036140915e-07,1.5272555819330504e-08
32,D3,0.5,3.5111917342151277e-07,ordering,1.5272555819330504e-08,8.519233931120421e-10,1.509616841465377e-09,0.05578132456610575,0.09884506950399564,False,0.0003899842710768319,0.00038998424447048613,0.0003899823891176467,2.2145544833682062e-07,2.209750036140915e-07,1.5272555819330504e-08
32,D4_32,0.03125,3.5111917342151277e-07,linear,0.016301725487696317,0.005529312874772309,0.005823115275367781,0.3391857431868512,0.35720852248203794,False,0.016301725487696317,0.016301724535257918,0.016301724535257918,2.4107964666273495e-09,4.291461085841874e-28,2.4107964666273495e-09
32,D4_32,0.03125,3.5111917342151277e-07,nonlinear_discretization,0.016301724535257918,0.0055293130760763875,0.005823116585498665,0.33918577535262623,0.3572086237197931,False,0.016301725487696317,0.016301724535257918,0.016301724535257918,2.4107964666273495e-09,4.291461085841874e-28,2.4107964666273495e-09
32,D4_32,0.03125,3.5111917342151277e-07,ordering,2.4107964666273495e-09,2.0130407803976677e-10,1.3101308836971035e-09,0.08350106731381877,0.5434431740021369,False,0.016301725487696317,0.016301724535257918,0.016301724535257918,2.4107964666273495e-09,4.291461085841874e-28,2.4107964666273495e-09
32,D4_32,0.125,3.5111917342151277e-07,linear,0.06520690195078527,0.022117251499089236,0.023292461101471124,0.3391857431868512,0.35720852248203794,False,0.06520690195078527,0.06520688671177324,0.06520688671177324,3.857273749543777e-08,6.866337737346998e-27,3.857273749543777e-08
32,D4_32,0.125,3.5111917342151277e-07,nonlinear_discretization,0.06520688671177324,0.022117254719952652,0.02329248206356744,0.33918587184993354,0.35720892743314997,False,0.06520690195078527,0.06520688671177324,0.06520688671177324,3.857273749543777e-08,6.866337737346998e-27,3.857273749543777e-08
32,D4_32,0.125,3.5111917342151277e-07,ordering,3.857273749543777e-08,3.220863414795247e-09,2.0962096316939265e-08,0.0835010326963752,0.5434433145798526,False,0.06520690195078527,0.06520688671177324,0.06520688671177324,3.857273749543777e-08,6.866337737346998e-27,3.857273749543777e-08
32,D4_32,0.5,3.5111917342151277e-07,linear,0.26082760780314107,0.08846900599635694,0.0931698444058845,0.3391857431868512,0.35720852248203794,False,0.26082760780314107,0.2608273639790995,0.2608273639790995,6.171634178293916e-07,1.0986140379755204e-25,6.171634178293916e-07
32,D4_32,0.5,3.5111917342151277e-07,nonlinear_discretization,0.2608273639790995,0.08846905753005425,0.09317017979956495,0.3391862578388954,0.35721014228794956,False,0.26082760780314107,0.2608273639790995,0.2608273639790995,6.171634178293916e-07,1.0986140379755204e-25,6.171634178293916e-07
32,D4_32,0.5,3.5111917342151277e-07,ordering,6.171634178293916e-07,5.153369730817145e-08,3.353936804574623e-07,0.08350089428407663,0.5434438768860703,False,0.26082760780314107,0.2608273639790995,0.2608273639790995,6.171634178293916e-07,1.0986140379755204e-25,6.171634178293916e-07
32,D1,0.03125,7.305271542664449e-07,linear,5.892675386085397e-06,1.1799700199023533e-11,7.634052211907448e-09,2.0024351293618893e-06,0.0012955154851960846,True,5.892675386085397e-06,5.892675564519916e-06,5.892679003594987e-06,8.120084781453992e-09,8.120088200337833e-09,6.1227333153950025e-12
32,D1,0.03125,7.305271542664449e-07,nonlinear_discretization,5.892675564519916e-06,1.179980486207467e-11,7.634066322050875e-09,2.0024528302766004e-06,0.0012955178404892944,True,5.892675386085397e-06,5.892675564519916e-06,5.892679003594987e-06,8.120084781453992e-09,8.120088200337833e-09,6.1227333153950025e-12
32,D1,0.03125,7.305271542664449e-07,ordering,6.1227333153950025e-12,1.046630511369961e-16,1.4110143428311136e-14,1.7094171139845547e-05,0.0023045497331775967,True,5.892675386085397e-06,5.892675564519916e-06,5.892679003594987e-06,8.120084781453992e-09,8.120088200337833e-09,6.1227333153950025e-12
32,D1,0.125,7.305271542664449e-07,linear,2.3570701544341587e-05,4.719880079609413e-11,3.053620884762979e-08,2.0024351293618893e-06,0.0012955154851960846,True,2.3570701544341587e-05,2.35707043992442e-05,2.357102796899756e-05,1.2992136049069733e-07,1.299214151928944e-07,9.796378035601594e-11
32,D1,0.125,7.305271542664449e-07,nonlinear_discretization,2.35707043992442e-05,4.7200475404716376e-11,3.0536434609952914e-08,2.0025059330102103e-06,0.0012955249063719993,True,2.3570701544341587e-05,2.35707043992442e-05,2.357102796899756e-05,1.2992136049069733e-07,1.299214151928944e-07,9.796378035601594e-11
32,D1,0.125,7.305271542664449e-07,ordering,9.796378035601594e-11,1.6746086222429304e-15,2.257623231203675e-13,1.7094160884330278e-05,0.0023045489087896707,True,2.3570701544341587e-05,2.35707043992442e-05,2.357102796899756e-05,1.2992136049069733e-07,1.299214151928944e-07,9.796378035601594e-11
32,D1,0.5,7.305271542664449e-07,linear,9.428280617736635e-05,1.8879520318437653e-10,1.2214483539051916e-07,2.0024351293618893e-06,0.0012955154851960846,True,9.428280617736635e-05,9.42828518528106e-05,9.430521334246033e-05,2.0787420230422654e-06,2.0787428982809774e-06,1.567423513620426e-09
32,D1,0.5,7.305271542664449e-07,nonlinear_discretization,9.42828518528106e-05,1.8882199691145756e-10,1.2214844758949795e-07,2.0027183438005936e-06,0.001295553169946425,True,9.428280617736635e-05,9.42828518528106e-05,9.430521334246033e-05,2.0787420230422654e-06,2.0787428982809774e-06,1.567423513620426e-09
32,D1,0.5,7.305271542664449e-07,ordering,1.567423513620426e-09,2.6793727081030476e-14,3.612198978781612e-12,1.7094120924052285e-05,0.002304545610929477,True,9.428280617736635e-05,9.42828518528106e-05,9.430521334246033e-05,2.0787420230422654e-06,2.0787428982809774e-06,1.567423513620426e-09
32,D2,0.03125,7.305271542664449e-07,linear,0.0010437106094162707,1.2199203973577869e-05,4.8728458930796176e-05,0.011688301204871984,0.04668771064620025,False,0.0010437106094162707,0.0010437102729191675,0.0010437101477942965,7.544813355291165e-09,5.7762796733347664e-09,5.134292881806932e-09
32,D2,0.03125,7.305271542664449e-07,nonlinear_discretization,0.0010437102729191675,1.2199281127572117e-05,4.872875761143964e-05,0.011688378896043421,0.04668801187052563,False,0.0010437106094162707,0.0010437102729191675,0.0010437101477942965,7.544813355291165e-09,5.7762796733347664e-09,5.134292881806932e-09
32,D2,0.03125,7.305271542664449e-07,ordering,5.134292881806932e-09,7.715399424822922e-11,2.9868064346579583e-10,0.01502718992163846,0.05817366682063528,False,0.0010437106094162707,0.0010437102729191675,0.0010437101477942965,7.544813355291165e-09,5.7762796733347664e-09,5.134292881806932e-09
32,D2,0.125,7.305271542664449e-07,linear,0.004174842437665083,4.8796815894311475e-05,0.0001949138357231847,0.011688301204871984,0.04668771064620025,False,0.004174842437665083,0.004174837053710221,0.004174835052443264,1.2071698650333303e-07,9.24204361102505e-08,8.214866409726911e-08
32,D2,0.125,7.305271542664449e-07,nonlinear_discretization,0.004174837053710221,4.8798050356806686e-05,0.00019491861461388814,0.011688611969523302,0.046688915544778435,False,0.004174842437665083,0.004174837053710221,0.004174835052443264,1.2071698650333303e-07,9.24204361102505e-08,8.214866409726911e-08
32,D2,0.125,7.305271542664449e-07,ordering,8.214866409726911e-08,1.234462495211337e-09,4.778890703433157e-09,0.015027176750551376,0.058173687374570744,False,0.004174842437665083,0.004174837053710221,0.004174835052443264,1.2071698650333303e-07,9.24204361102505e-08,8.214866409726911e-08
32,D2,0.5,7.305271542664449e-07,linear,0.01669936975066033,0.0001951872635772459,0.0007796553428927388,0.011688301204871984,0.04668771064620025,False,0.01669936975066033,0.016699283607305174,0.01669925163381665,1.931470044229954e-06,1.478724503277815e-06,1.3143772165325895e-06
32,D2,0.5,7.305271542664449e-07,nonlinear_discretization,0.016699283607305174,0.0001952070148867492,0.0007797318051700698,0.011689544262926049,0.046692530260937226,False,0.01669936975066033,0.016699283607305174,0.01669925163381665,1.931470044229954e-06,1.478724503277815e-06,1.3143772165325895e-06
32,D2,0.5,7.305271542664449e-07,ordering,1.3143772165325895e-06,1.975130950330673e-08,7.646227733103536e-08,0.015027124066721072,0.05817376957639885,False,0.01669936975066033,0.016699283607305174,0.01669925163381665,1.931470044229954e-06,1.478724503277815e-06,1.3143772165325895e-06
32,D3,0.03125,7.305271542664449e-07,linear,2.6488680663520066e-05,1.1516153595712615e-07,2.982973573878219e-07,0.0043475753821037005,0.011261314263893629,True,2.6488680663520066e-05,2.6488681080079648e-05,2.6488665800920867e-05,1.7987427583208987e-09,1.795233936439016e-09,1.22802739495397e-10
32,D3,0.03125,7.305271542664449e-07,nonlinear_discretization,2.6488681080079648e-05,1.1516285957420196e-07,2.983002475149717e-07,0.004347625282891423,0.011261423194803883,True,2.6488680663520066e-05,2.6488681080079648e-05,2.6488665800920867e-05,1.7987427583208987e-09,1.795233936439016e-09,1.22802739495397e-10
32,D3,0.03125,7.305271542664449e-07,ordering,1.22802739495397e-10,1.3236170757998547e-12,2.8901271497907773e-12,0.010778400231449783,0.023534712349793364,False,2.6488680663520066e-05,2.6488681080079648e-05,2.6488665800920867e-05,1.7987427583208987e-09,1.795233936439016e-09,1.22802739495397e-10
32,D3,0.125,7.305271542664449e-07,linear,0.00010595472265408026,4.606461438285046e-07,1.1931894295512875e-06,0.0043475753821037005,0.011261314263893629,True,0.00010595472265408026,0.00010595472931919401,0.00010595448777142878,2.877988305120287e-08,2.8723741877809515e-08,1.9648438750377273e-09
32,D3,0.125,7.305271542664449e-07,nonlinear_discretization,0.00010595472931919401,4.6066732169843857e-07,1.193235671607919e-06,0.004347774985207643,0.01126174998770688,True,0.00010595472265408026,0.00010595472931919401,0.00010595448777142878,2.877988305120287e-08,2.8723741877809515e-08,1.9648438750377273e-09
32,D3,0.125,7.305271542664449e-07,ordering,1.9648438750377273e-09,2.117786993398644e-11,4.624205663148439e-11,0.010778398326218058,0.023534723149744655,False,0.00010595472265408026,0.00010595472931919401,0.00010595448777142878,2.877988305120287e-08,2.8723741877809515e-08,1.9648438750377273e-09
32,D3,0.5,7.305271542664449e-07,linear,0.00042381889061632105,1.8425845753140184e-06,4.77275771820515e-06,0.0043475753821037005,0.011261314263893629,True,0.00042381889061632105,0.00042381899726856435,0.000423815319307204,4.604780595745583e-07,4.5957979931091123e-07,3.143750474842667e-08
32,D3,0.5,7.305271542664449e-07,nonlinear_discretization,0.00042381899726856435,1.8429234210226942e-06,4.773497592533825e-06,0.0043483737937657285,0.011263057161897273,True,0.00042381889061632105,0.00042381899726856435,0.000423815319307204,4.604780595745583e-07,4.5957979931091123e-07,3.143750474842667e-08
32,D3,0.5,7.305271542664449e-07,ordering,3.143750474842667e-08,3.3884570867594377e-10,7.398743286744491e-10,0.010778390695683369,0.023534766343422244,False,0.00042381889061632105,0.00042381899726856435,0.000423815319307204,4.604780595745583e-07,4.5957979931091123e-07,3.143750474842667e-08
32,D4_32,0.03125,7.305271542664449e-07,linear,0.012131150244832974,0.0005431774950516852,0.0008150933798239957,0.044775432179899106,0.06719011498280378,False,0.012131150244832974,0.012131149074606351,0.012131149074606351,2.3269356346921163e-09,7.903608235789944e-28,2.3269356346921163e-09
32,D4_32,0.03125,7.305271542664449e-07,nonlinear_discretization,0.012131149074606351,0.0005431776533431626,0.0008150945881602368,0.04477544954749379,0.0671902210703553,False,0.012131150244832974,0.012131149074606351,0.012131149074606351,2.3269356346921163e-09,7.903608235789944e-28,2.3269356346921163e-09
32,D4_32,0.03125,7.305271542664449e-07,ordering,2.3269356346921163e-09,1.5829147734713684e-10,1.2083362410520465e-09,0.06802572232217366,0.5192821937302641,False,0.012131150244832974,0.012131149074606351,0.012131149074606351,2.3269356346921163e-09,7.903608235789944e-28,2.3269356346921163e-09
32,D4_32,0.125,7.305271542664449e-07,linear,0.048524600979331894,0.002172709980206741,0.003260373519295983,0.044775432179899106,0.06719011498280378,False,0.048524600979331894,0.04852458225571252,0.04852458225571252,3.723096665245721e-08,1.2645773177263913e-26,3.723096665245721e-08
32,D4_32,0.125,7.305271542664449e-07,nonlinear_discretization,0.04852458225571252,0.00217271251287181,0.0032603928526772734,0.04477550165032135,0.06719053933315307,False,0.048524600979331894,0.04852458225571252,0.04852458225571252,3.723096665245721e-08,1.2645773177263913e-26,3.723096665245721e-08
32,D4_32,0.125,7.305271542664449e-07,ordering,3.723096665245721e-08,2.532665068978342e-09,1.933338129046705e-08,0.06802576716903987,0.5192822810898213,False,0.048524600979331894,0.04852458225571252,0.04852458225571252,3.723096665245721e-08,1.2645773177263913e-26,3.723096665245721e-08
32,D4_32,0.5,7.305271542664449e-07,linear,0.19409840391732758,0.008690839920826964,0.013041494077183932,0.044775432179899106,0.06719011498280378,False,0.19409840391732758,0.19409810433983812,0.19409810433983812,5.956952422951395e-07,2.0233237083622277e-25,5.956952422951395e-07
32,D4_32,0.5,7.305271542664449e-07,nonlinear_discretization,0.19409810433983812,0.008690880443559701,0.013041803411376333,0.04477571006228483,0.06719181238649294,False,0.19409840391732758,0.19409810433983812,0.19409810433983812,5.956952422951395e-07,2.0233237083622277e-25,5.956952422951395e-07
32,D4_32,0.5,7.305271542664449e-07,ordering,5.956952422951395e-07,4.052273273697741e-08,3.093341924013705e-07,0.06802594659116024,0.5192826305100985,False,0.19409840391732758,0.19409810433983812,0.19409810433983812,5.956952422951395e-07,2.0233237083622277e-25,5.956952422951395e-07
32,D1,0.03125,1.519911082952933e-06,linear,3.974835907834734e-06,1.1830663029140594e-10,7.479418527923031e-09,2.976390297224941e-05,0.0018816924022399192,True,3.974835907834734e-06,3.974844893579471e-06,3.97486323750136e-06,1.689129255221036e-08,1.6891298641623836e-08,1.860250082864082e-11
32,D1,0.03125,1.519911082952933e-06,nonlinear_discretization,3.974844893579471e-06,1.183080094116591e-10,7.479437741959247e-09,2.9764182648425076e-05,0.0018816929822949094,True,3.974835907834734e-06,3.974844893579471e-06,3.97486323750136e-06,1.689129255221036e-08,1.6891298641623836e-08,1.860250082864082e-11
32,D1,0.03125,1.519911082952933e-06,ordering,1.860250082864082e-11,1.3791202531698038e-15,1.921403621558282e-14,7.413628231353066e-05,0.0010328738266201535,True,3.974835907834734e-06,3.974844893579471e-06,3.97486323750136e-06,1.689129255221036e-08,1.6891298641623836e-08,1.860250082864082e-11
32,D1,0.125,1.519911082952933e-06,linear,1.5899343631338938e-05,4.732265211656238e-10,2.9917674111692126e-08,2.976390297224941e-05,0.0018816924022399192,True,1.5899343631338938e-05,1.5899487404644407e-05,1.5901503493310686e-05,2.7026069880171274e-07,2.7026079623316844e-07,2.976402696855001e-10
32,D1,0.125,1.519911082952933e-06,nonlinear_discretization,1.5899487404644407e-05,4.732485870790511e-10,2.991798153642002e-08,2.976502166609536e-05,0.001881694722289013,True,1.5899343631338938e-05,1.5899487404644407e-05,1.5901503493310686e-05,2.7026069880171274e-07,2.7026079623316844e-07,2.976402696855001e-10
32,D1,0.125,1.519911082952933e-06,ordering,2.976402696855001e-10,2.206591342729115e-14,3.0742472789112783e-13,7.41361827504288e-05,0.0010328734354930077,True,1.5899343631338938e-05,1.5899487404644407e-05,1.5901503493310686e-05,2.7026069880171274e-07,2.7026079623316844e-07,2.976402696855001e-10
32,D1,0.5,1.519911082952933e-06,linear,6.359737452535575e-05,1.892906084662495e-09,1.196706964467685e-07,2.976390297224941e-05,0.0018816924022399192,True,6.359737452535575e-05,6.35996749871001e-05,6.374202511583327e-05,4.324172330631918e-06,4.32417388958897e-06,4.7622607254654875e-09
32,D1,0.5,1.519911082952933e-06,nonlinear_discretization,6.35996749871001e-05,1.893259138596696e-09,1.1967561525191736e-07,2.9768377573953094e-05,0.001881701679704985,True,6.359737452535575e-05,6.35996749871001e-05,6.374202511583327e-05,4.324172330631918e-06,4.32417388958897e-06,4.7622607254654875e-09
32,D1,0.5,1.519911082952933e-06,ordering,4.7622607254654875e-09,3.530539342009939e-13,4.918805148859913e-12,7.413578435827547e-05,0.0010328718716632475,True,6.359737452535575e-05,6.35996749871001e-05,6.374202511583327e-05,4.324172330631918e-06,4.32417388958897e-06,4.7622607254654875e-09
32,D2,0.03125,1.519911082952933e-06,linear,0.0009545344937182725,2.38032826468693e-06,2.6961387300995062e-05,0.0024937058643262353,0.028245587224376013,True,0.0009545344937182725,0.0009545341499648931,0.0009545338378602561,1.3332264287485679e-08,1.126485619401692e-08,7.888385499903407e-09
32,D2,0.03125,1.519911082952933e-06,nonlinear_discretization,0.0009545341499648931,2.3803604026120197e-06,2.6961685880732802e-05,0.00249374043107789,0.02824591019789541,True,0.0009545344937182725,0.0009545341499648931,0.0009545338378602561,1.3332264287485679e-08,1.126485619401692e-08,7.888385499903407e-09
32,D2,0.03125,1.519911082952933e-06,ordering,7.888385499903407e-09,3.213792508968499e-11,2.9857973773992326e-10,0.004074081456855591,0.037850551008641674,True,0.0009545344937182725,0.0009545341499648931,0.0009545338378602561,1.3332264287485679e-08,1.126485619401692e-08,7.888385499903407e-09
32,D2,0.125,1.519911082952933e-06,linear,0.00381813797487309,9.52131305874772e-06,0.00010784554920398025,0.0024937058643262353,0.028245587224376013,True,0.00381813797487309,0.0038181324748381667,0.0038181274841876697,2.1331614229844265e-07,1.8023759362228714e-07,1.2621409122835064e-07
32,D2,0.125,1.519911082952933e-06,nonlinear_discretization,0.0038181324748381667,9.521827265300687e-06,0.00010785032648066196,0.002493844131404653,0.028246879119937618,True,0.00381813797487309,0.0038181324748381667,0.0038181274841876697,2.1331614229844265e-07,1.8023759362228714e-07,1.2621409122835064e-07
32,D2,0.125,1.519911082952933e-06,ordering,1.2621409122835064e-07,5.142065529661917e-10,4.777276681713617e-09,0.004074081966298616,0.03785058098679657,True,0.00381813797487309,0.0038181324748381667,0.0038181274841876697,2.1331614229844265e-07,1.8023759362228714e-07,1.2621409122835064e-07
32,D2,0.5,1.519911082952933e-06,linear,0.01527255189949236,3.808525223499088e-05,0.000431382196815921,0.0024937058643262353,0.028245587224376013,True,0.01527255189949236,0.015272463900158864,0.015272384243268546,3.41305275266324e-06,2.883794746828233e-06,2.0194205452664706e-06
32,D2,0.5,1.519911082952933e-06,nonlinear_discretization,0.015272463900158864,3.80934795239242e-05,0.0004314586332989027,0.0024942589337878843,0.028250754830359406,True,0.01527255189949236,0.015272463900158864,0.015272384243268546,3.41305275266324e-06,2.883794746828233e-06,2.0194205452664706e-06
32,D2,0.5,1.519911082952933e-06,ordering,2.0194205452664706e-06,8.227288933315888e-09,7.643648298168002e-08,0.004074084000284479,0.03785070086607142,True,0.01527255189949236,0.015272463900158864,0.015272384243268546,3.41305275266324e-06,2.883794746828233e-06,2.0194205452664706e-06
32,D3,0.03125,1.519911082952933e-06,linear,2.6986869246184684e-05,2.89753066754033e-08,9.608115823765595e-08,0.0010736816638891797,0.0035602928728473977,True,2.6986869246184684e-05,2.6986869806012794e-05,2.6986843286640288e-05,3.737724611661122e-09,3.732350309277496e-09,2.4205456048060776e-10
32,D3,0.03125,1.519911082952933e-06,nonlinear_discretization,2.6986869806012794e-05,2.8975672519678826e-08,9.608253420458734e-08,0.001073695197996728,0.0035603437855241636,True,2.6986869246184684e-05,2.6986869806012794e-05,2.6986843286640288e-05,3.737724611661122e-09,3.732350309277496e-09,2.4205456048060776e-10
32,D3,0.03125,1.519911082952933e-06,ordering,2.4205456048060776e-10,3.6584427552378857e-13,1.3759669313808338e-12,0.00151141244683592,0.005684532151134866,True,2.6986869246184684e-05,2.6986869806012794e-05,2.6986843286640288e-05,3.737724611661122e-09,3.732350309277496e-09,2.4205456048060776e-10
32,D3,0.125,1.519911082952933e-06,linear,0.00010794747698473874,1.159012267016132e-07,3.843246329506238e-07,0.0010736816638891797,0.0035602928728473977,True,0.00010794747698473874,0.0001079474859421957,0.00010794707401142676,5.980358932903473e-08,5.971760031980208e-08,3.87287407510279e-09
32,D3,0.125,1.519911082952933e-06,nonlinear_discretization,0.0001079474859421957,1.1590708020051376e-07,3.843466484138934e-07,0.0010737358002258644,0.0035604965234642466,True,0.00010794747698473874,0.0001079474859421957,0.00010794707401142676,5.980358932903473e-08,5.971760031980208e-08,3.87287407510279e-09
32,D3,0.125,1.519911082952933e-06,ordering,3.87287407510279e-09,5.853498900556303e-12,2.2015463269608186e-11,0.001511409559682352,0.00568452855493988,True,0.00010794747698473874,0.0001079474859421957,0.00010794707401142676,5.980358932903473e-08,5.971760031980208e-08,3.87287407510279e-09
32,D3,0.5,1.519911082952933e-06,linear,0.00043178990793895494,4.636049068064528e-07,1.5372985318024953e-06,0.0010736816638891797,0.0035602928728473977,True,0.00043178990793895494,0.0004317900512714562,0.0004317842526571455,9.56857143975478e-07,9.554813088810821e-07,6.196605601839163e-08
32,D3,0.5,1.519911082952933e-06,nonlinear_discretization,0.0004317900512714562,4.6369856218038925e-07,1.5376507787256936e-06,0.0010738982077400224,0.0035611074738704646,True,0.00043178990793895494,0.0004317900512714562,0.0004317842526571455,9.56857143975478e-07,9.554813088810821e-07,6.196605601839163e-08
32,D3,0.5,1.519911082952933e-06,ordering,6.196605601839163e-08,9.365537393641042e-11,3.522469231984209e-10,0.00151139801294782,0.0056845141652047924,True,0.00043178990793895494,0.0004317900512714562,0.0004317842526571455,9.56857143975478e-07,9.554813088810821e-07,6.196605601839163e-08
32,D4_32,0.03125,1.519911082952933e-06,linear,0.0062699313178023125,6.901666721492593e-05,0.00014318119971933835,0.011007563514924932,0.02283616717025301,False,0.0062699313178023125,0.006269930565189024,0.006269930565189024,2.0856207834333606e-09,1.4052824896639442e-27,2.0856207834333606e-09
32,D4_32,0.03125,1.519911082952933e-06,nonlinear_discretization,0.006269930565189024,6.901683468966861e-05,0.00014318231421068788,0.011007591547002708,0.022836347663185208,False,0.0062699313178023125,0.006269930565189024,0.006269930565189024,2.0856207834333606e-09,1.4052824896639442e-27,2.0856207834333606e-09
32,D4_32,0.03125,1.519911082952933e-06,ordering,2.0856207834333606e-09,1.6747474267718428e-10,1.1144913495152868e-09,0.0802997093275444,0.5343691232691903,False,0.0062699313178023125,0.006269930565189024,0.006269930565189024,2.0856207834333606e-09,1.4052824896639442e-27,2.0856207834333606e-09
32,D4_32,0.125,1.519911082952933e-06,linear,0.02507972527120925,0.00027606666885970373,0.0005727247988773534,0.011007563514924932,0.02283616717025301,False,0.02507972527120925,0.02507971322942378,0.02507971322942378,3.336992674991043e-08,2.2484519834623125e-26,3.336992674991043e-08
32,D4_32,0.125,1.519911082952933e-06,nonlinear_discretization,0.02507971322942378,0.00027606934845612636,0.000572742630740787,0.011007675643286021,0.022836889142290488,False,0.02507972527120925,0.02507971322942378,0.02507971322942378,3.336992674991043e-08,2.2484519834623125e-26,3.336992674991043e-08
32,D4_32,0.125,1.519911082952933e-06,ordering,3.336992674991043e-08,2.6795964226060043e-09,1.783186343351739e-08,0.0802997394237072,0.534369271085237,False,0.02507972527120925,0.02507971322942378,0.02507971322942378,3.336992674991043e-08,2.2484519834623125e-26,3.336992674991043e-08
32,D4_32,0.5,1.519911082952933e-06,linear,0.100318901084837,0.001104266675438815,0.0022908991955094137,0.011007563514924932,0.02283616717025301,False,0.100318901084837,0.10031870841800675,0.10031870841800675,5.339184577676802e-07,3.5975231735397146e-25,5.339184577676802e-07
32,D4_32,0.5,1.519911082952933e-06,nonlinear_discretization,0.10031870841800675,0.0011043095490161471,0.002291184505442192,0.011008012029169314,0.022839055063341853,False,0.100318901084837,0.10031870841800675,0.10031870841800675,5.339184577676802e-07,3.5975231735397146e-25,5.339184577676802e-07
32,D4_32,0.5,1.519911082952933e-06,ordering,5.339184577676802e-07,4.2873577332240466e-08,2.8530993277838444e-07,0.08029985985405981,0.5343698623405321,False,0.100318901084837,0.10031870841800675,0.10031870841800675,5.339184577676802e-07,3.5975231735397146e-25,5.339184577676802e-07
32,D1,0.03125,3.162277660168379e-06,linear,4.722643197190148e-06,4.898175629403258e-10,7.479464999819507e-09,0.00010371682604177142,0.0015837455186683588,True,4.722643197190148e-06,4.722654597330641e-06,4.7227489221836985e-06,3.51306048219738e-08,3.513060690575481e-08,2.8831520565822737e-11
32,D1,0.03125,3.162277660168379e-06,nonlinear_discretization,4.722654597330641e-06,4.898253107656555e-10,7.479505654960285e-09,0.00010371821624272853,0.0015837503041589963,True,4.722643197190148e-06,4.722654597330641e-06,4.7227489221836985e-06,3.51306048219738e-08,3.513060690575481e-08,2.8831520565822737e-11
32,D1,0.03125,3.162277660168379e-06,ordering,2.8831520565822737e-11,7.747825329604122e-15,4.065514077760382e-14,0.0002687276001248611,0.0014100935358156918,True,4.722643197190148e-06,4.722654597330641e-06,4.7227489221836985e-06,3.51306048219738e-08,3.513060690575481e-08,2.8831520565822737e-11
32,D1,0.125,3.162277660168379e-06,linear,1.8890572788760592e-05,1.9592702517613033e-09,2.991785999927803e-08,0.00010371682604177142,0.0015837455186683588,True,1.8890572788760592e-05,1.889075519104026e-05,1.8898534604778463e-05,5.620897612970281e-07,5.620897946411599e-07,4.613019645299131e-10
32,D1,0.125,3.162277660168379e-06,nonlinear_discretization,1.889075519104026e-05,1.9593942169701085e-09,2.9918510482423626e-08,0.00010372238680534244,0.0015837646605369035,True,1.8890572788760592e-05,1.889075519104026e-05,1.8898534604778463e-05,5.620897612970281e-07,5.620897946411599e-07,4.613019645299131e-10
32,D1,0.125,3.162277660168379e-06,ordering,4.613019645299131e-10,1.2396520880518662e-13,6.504831455983181e-13,0.0002687289852136498,0.0014101026997818855,True,1.8890572788760592e-05,1.889075519104026e-05,1.8898534604778463e-05,5.620897612970281e-07,5.620897946411599e-07,4.613019645299131e-10
32,D1,0.5,3.162277660168379e-06,linear,7.556229115504237e-05,7.837081007045213e-09,1.1967143999711212e-07,0.00010371682604177142,0.0015837455186683588,True,7.556229115504237e-05,7.556520959368416e-05,7.608927005745122e-05,8.993441565686591e-06,8.993442099425372e-06,7.380680102584084e-09
32,D1,0.5,3.162277660168379e-06,nonlinear_discretization,7.556520959368416e-05,7.839064450613478e-09,1.1968184778462375e-07,0.00010373906845179553,0.0015838220846359817,True,7.556229115504237e-05,7.556520959368416e-05,7.608927005745122e-05,8.993441565686591e-06,8.993442099425372e-06,7.380680102584084e-09
32,D1,0.5,3.162277660168379e-06,ordering,7.380680102584084e-09,1.983443568265087e-12,1.040778751163229e-11,0.00026873452591051253,0.0014101393593780568,True,7.556229115504237e-05,7.556520959368416e-05,7.608927005745122e-05,8.993441565686591e-06,8.993442099425372e-06,7.380680102584084e-09
32,D2,0.03125,3.162277660168379e-06,linear,0.0007968918377005635,6.871671417952615e-07,1.4488870882943191e-05,0.0008623091733228021,0.01818172830675606,True,0.0007968918377005635,0.0007968913699469639,0.000796890869473084,2.356358876073088e-08,2.2365659633130096e-08,1.0947785256061896e-08
32,D2,0.03125,3.162277660168379e-06,nonlinear_discretization,0.0007968913699469639,6.871818828028337e-07,1.4489105165506169e-05,0.0008623281776141813,0.018182032974545168,True,0.0007968918377005635,0.0007968913699469639,0.000796890869473084,2.356358876073088e-08,2.2365659633130096e-08,1.0947785256061896e-08
32,D2,0.03125,3.162277660168379e-06,ordering,1.0947785256061896e-08,1.474100757220996e-11,2.342825629779008e-10,0.001346483076478662,0.021399996209112364,True,0.0007968918377005635,0.0007968913699469639,0.000796890869473084,2.356358876073088e-08,2.2365659633130096e-08,1.0947785256061896e-08
32,D2,0.125,3.162277660168379e-06,linear,0.003187567350802254,2.748668567181046e-06,5.7955483531772764e-05,0.0008623091733228021,0.01818172830675606,True,0.003187567350802254,0.0031875598666761614,0.003187551873143859,3.7701720803504795e-07,3.5785028312069135e-07,1.7516442498090314e-07
32,D2,0.125,3.162277660168379e-06,nonlinear_discretization,0.0031875598666761614,2.7489044229014076e-06,5.795923205477945e-05,0.0008623851905149744,0.018182946981076354,True,0.003187567350802254,0.0031875598666761614,0.003187551873143859,3.7701720803504795e-07,3.5785028312069135e-07,1.7516442498090314e-07
32,D2,0.125,3.162277660168379e-06,ordering,1.7516442498090314e-07,2.3585572036160367e-10,3.748523006683932e-09,0.0013464818577591726,0.02140002461739937,True,0.003187567350802254,0.0031875598666761614,0.003187551873143859,3.7701720803504795e-07,3.5785028312069135e-07,1.7516442498090314e-07
32,D2,0.5,3.162277660168379e-06,linear,0.012750269403209016,1.0994674268724185e-05,0.00023182193412709106,0.0008623091733228021,0.01818172830675606,True,0.012750269403209016,0.012750149652808214,0.012750022655488935,6.0322617489344505e-06,5.725587182996056e-06,2.802621892381779e-06
32,D2,0.5,3.162277660168379e-06,nonlinear_discretization,0.012750149652808214,1.0998447934585678e-05,0.00023188191062295258,0.0008626132425169829,0.01818660305464577,True,0.012750269403209016,0.012750149652808214,0.012750022655488935,6.0322617489344505e-06,5.725587182996056e-06,2.802621892381779e-06
32,D2,0.5,3.162277660168379e-06,ordering,2.802621892381779e-06,3.773665861493502e-09,5.99764958615284e-08,0.001346476979913438,0.021400138215061894,True,0.012750269403209016,0.012750149652808214,0.012750022655488935,6.0322617489344505e-06,5.725587182996056e-06,2.802621892381779e-06
32,D3,0.03125,3.162277660168379e-06,linear,2.5998573397298166e-05,6.016680545439447e-09,3.506647799870321e-08,0.00023142348826204115,0.0013487846991768941,True,2.5998573397298166e-05,2.5998579649818196e-05,2.599857627339511e-05,7.757412157039419e-09,7.753959245390543e-09,4.2846167568774805e-10
32,D3,0.03125,3.162277660168379e-06,nonlinear_discretization,2.5998579649818196e-05,6.016821037791657e-09,3.506711559411848e-08,0.000231428836453138,0.0013488088990416711,True,2.5998573397298166e-05,2.5998579649818196e-05,2.599857627339511e-05,7.757412157039419e-09,7.753959245390543e-09,4.2846167568774805e-10
32,D3,0.03125,3.162277660168379e-06,ordering,4.2846167568774805e-10,1.4049235220958678e-13,6.375954152652389e-13,0.0003278994602821234,0.0014881037241937648,True,2.5998573397298166e-05,2.5998579649818196e-05,2.599857627339511e-05,7.757412157039419e-09,7.753959245390543e-09,4.2846167568774805e-10
32,D3,0.125,3.162277660168379e-06,linear,0.00010399429358919266,2.406672218175779e-08,1.4026591199481284e-07,0.00023142348826204115,0.0013487846991768941,True,0.00010399429358919266,0.000103994393632622,0.00010399439504128211,1.241185752285083e-07,1.2406332904123623e-07,6.855389084899126e-09
32,D3,0.125,3.162277660168379e-06,nonlinear_discretization,0.000103994393632622,2.4068970062371856e-08,1.4027611354883462e-07,0.0002314448810327181,0.0013488814987890983,True,0.00010399429358919266,0.000103994393632622,0.00010399439504128211,1.241185752285083e-07,1.2406332904123623e-07,6.855389084899126e-09
32,D3,0.125,3.162277660168379e-06,ordering,6.855389084899126e-09,2.247880614065201e-12,1.0201554021765637e-11,0.0003278997860262628,0.001488107224174534,True,0.00010399429358919266,0.000103994393632622,0.00010399439504128211,1.241185752285083e-07,1.2406332904123623e-07,6.855389084899126e-09
32,D3,0.5,3.162277660168379e-06,linear,0.00041597717435677066,9.626688872703116e-08,5.610636479792514e-07,0.00023142348826204115,0.0013487846991768941,True,0.00041597717435677066,0.0004159787752506302,0.0004159823453669154,1.9858959694344555e-06,1.9850120559876415e-06,1.0968637057699789e-07
32,D3,0.5,3.162277660168379e-06,nonlinear_discretization,0.0004159787752506302,9.630285500731127e-08,5.612268745954187e-07,0.00023150905944489141,0.0013491719000741696,True,0.00041597717435677066,0.0004159787752506302,0.0004159823453669154,1.9858959694344555e-06,1.9850120559876415e-06,1.0968637057699789e-07
32,D3,0.5,3.162277660168379e-06,ordering,1.0968637057699789e-07,3.59662802801181e-11,1.6322661616738884e-10,0.0003279010882657514,0.0014881212251690527,True,0.00041597717435677066,0.0004159787752506302,0.0004159823453669154,1.9858959694344555e-06,1.9850120559876415e-06,1.0968637057699789e-07
32,D4_32,0.03125,3.162277660168379e-06,linear,0.0018648709228234585,3.6863426837840494e-06,2.0776136682333013e-05,0.001976728061265945,0.011140790726082775,True,0.0018648709228234585,0.0018648709904659953,0.0018648709904659953,1.8899111532266766e-09,1.6329317346262083e-27,1.8899111532266766e-09
32,D4_32,0.03125,3.162277660168379e-06,nonlinear_discretization,0.0018648709904659953,3.6865057100765234e-06,2.0777120482865663e-05,0.001976815409174946,0.01114131786546471,True,0.0018648709228234585,0.0018648709904659953,0.0018648709904659953,1.8899111532266766e-09,1.6329317346262083e-27,1.8899111532266766e-09
32,D4_32,0.03125,3.162277660168379e-06,ordering,1.8899111532266766e-09,1.630262924741877e-10,9.83800532649325e-10,0.08626135265451512,0.5205538530050294,False,0.0018648709228234585,0.0018648709904659953,0.0018648709904659953,1.8899111532266766e-09,1.6329317346262083e-27,1.8899111532266766e-09
32,D4_32,0.125,3.162277660168379e-06,linear,0.007459483691293834,1.4745370735136198e-05,8.310454672933205e-05,0.001976728061265945,0.011140790726082775,True,0.007459483691293834,0.007459484773637779,0.007459484773637779,3.023857574400875e-08,2.6126907754019367e-26,3.023857574400875e-08
32,D4_32,0.125,3.162277660168379e-06,nonlinear_discretization,0.007459484773637779,1.474797915578224e-05,8.312028753954567e-05,0.0019770774528426404,0.011142899283513152,True,0.007459483691293834,0.007459484773637779,0.007459484773637779,3.023857574400875e-08,2.6126907754019367e-26,3.023857574400875e-08
32,D4_32,0.125,3.162277660168379e-06,ordering,3.023857574400875e-08,2.608420646041838e-09,1.574081021361796e-08,0.08626135926916635,0.5205539555458967,False,0.007459483691293834,0.007459484773637779,0.007459484773637779,3.023857574400875e-08,2.6126907754019367e-26,3.023857574400875e-08
32,D4_32,0.5,3.162277660168379e-06,linear,0.029837934765175336,5.898148294054479e-05,0.0003324181869173282,0.001976728061265945,0.011140790726082775,True,0.029837934765175336,0.02983795208673331,0.02983795208673331,4.838170386203499e-07,4.180305240643127e-25,4.838170386203499e-07
32,D4_32,0.5,3.162277660168379e-06,nonlinear_discretization,0.02983795208673331,5.9023217668740393e-05,0.0003326700399889852,0.0019781256266238048,0.011149224954245385,True,0.029837934765175336,0.02983795208673331,0.02983795208673331,4.838170386203499e-07,4.180305240643127e-25,4.838170386203499e-07
32,D4_32,0.5,3.162277660168379e-06,ordering,4.838170386203499e-07,4.173472819560198e-08,2.518530716569615e-07,0.0862613857391474,0.5205543657063926,False,0.029837934765175336,0.02983795208673331,0.02983795208673331,4.838170386203499e-07,4.180305240643127e-25,4.838170386203499e-07
32,D1,0.03125,6.579332246575683e-06,linear,4.556133575336163e-06,1.4735731699484354e-09,7.476316829575906e-09,0.0003234262441130716,0.0016409345129931325,True,4.556133575336163e-06,4.556145809395268e-06,4.556737038042235e-06,7.304227497854585e-08,7.304231574818799e-08,5.2031700696642955e-11
32,D1,0.03125,6.579332246575683e-06,nonlinear_discretization,4.556145809395268e-06,1.473600940083215e-09,7.476404159232463e-09,0.00032343147074979245,0.0016409492742342235,True,4.556133575336163e-06,4.556145809395268e-06,4.556737038042235e-06,7.304227497854585e-08,7.304231574818799e-08,5.2031700696642955e-11
32,D1,0.03125,6.579332246575683e-06,ordering,5.2031700696642955e-11,2.7770134779608686e-14,8.732965655709116e-14,0.0005337156850112415,0.0016783932754042307,True,4.556133575336163e-06,4.556145809395268e-06,4.556737038042235e-06,7.304227497854585e-08,7.304231574818799e-08,5.2031700696642955e-11
32,D1,0.125,6.579332246575683e-06,linear,1.822453430134465e-05,5.8942926797937416e-09,2.9905267318303624e-08,0.0003234262441130716,0.0016409345129931325,True,1.822453430134465e-05,1.8224730053249977e-05,1.8262255087641337e-05,1.1686768228608573e-06,1.1686774752527689e-06,8.325049685089748e-10
32,D1,0.125,6.579332246575683e-06,nonlinear_discretization,1.8224730053249977e-05,5.894737001823771e-09,2.990666459899113e-08,0.0003234471503610872,0.001640993557194442,True,1.822453430134465e-05,1.8224730053249977e-05,1.8262255087641337e-05,1.1686768228608573e-06,1.1686774752527689e-06,8.325049685089748e-10
32,D1,0.125,6.579332246575683e-06,ordering,8.325049685089748e-10,4.443220300294067e-13,1.397280687505204e-12,0.0005337169708730894,0.0016784052232237708,True,1.822453430134465e-05,1.8224730053249977e-05,1.8262255087641337e-05,1.1686768228608573e-06,1.1686774752527689e-06,8.325049685089748e-10
32,D1,0.5,6.579332246575683e-06,linear,7.28981372053786e-05,2.3577170719174966e-08,1.196210692732145e-07,0.0003234262441130716,0.0016409345129931325,True,7.28981372053786e-05,7.290126968118125e-05,7.526259706742903e-05,1.8698856247504438e-05,1.8698866690744257e-05,1.3319936073211804e-08
32,D1,0.5,6.579332246575683e-06,nonlinear_discretization,7.290126968118125e-05,2.3584279863534242e-08,1.196434261600833e-07,0.00032350986432301185,0.0016411706775933982,True,7.28981372053786e-05,7.290126968118125e-05,7.526259706742903e-05,1.8698856247504438e-05,1.8698866690744257e-05,1.3319936073211804e-08
32,D1,0.5,6.579332246575683e-06,ordering,1.3319936073211804e-08,7.109144359277154e-12,2.235688686878655e-11,0.0005337221079892874,0.0016784530155328056,True,7.28981372053786e-05,7.290126968118125e-05,7.526259706742903e-05,1.8698856247504438e-05,1.8698866690744257e-05,1.3319936073211804e-08
32,D2,0.03125,6.579332246575683e-06,linear,0.0005019690845856606,1.9936874547210775e-07,8.212186417842446e-06,0.00039717335508156307,0.01635994460619226,True,0.0005019690845856606,0.0005019684598232591,0.0005019708380368932,4.18221588195502e-08,4.322489350280687e-08,1.2230489481756225e-08
32,D2,0.03125,6.579332246575683e-06,nonlinear_discretization,0.0005019684598232591,1.9937514222116463e-07,8.2123772274404e-06,0.0003971865927420295,0.01636034509086874,True,0.0005019690845856606,0.0005019684598232591,0.0005019708380368932,4.18221588195502e-08,4.322489350280687e-08,1.2230489481756225e-08
32,D2,0.03125,6.579332246575683e-06,ordering,1.2230489481756225e-08,6.396749056870148e-12,1.9080959795371213e-10,0.0005230166025989348,0.015601141576413262,True,0.0005019690845856606,0.0005019684598232591,0.0005019708380368932,4.18221588195502e-08,4.322489350280687e-08,1.2230489481756225e-08
32,D2,0.125,6.579332246575683e-06,linear,0.0020078763383426425,7.97474981888431e-07,3.2848745671369785e-05,0.00039717335508156307,0.01635994460619226,True,0.0020078763383426425,0.002007866341845048,0.0020079044758530345,6.69154002164829e-07,6.915975962245373e-07,1.956875198986209e-07
32,D2,0.125,6.579332246575683e-06,nonlinear_discretization,0.002007866341845048,7.975773288260044e-07,3.285179862407259e-05,0.0003972263054587104,0.016361546552886956,True,0.0020078763383426425,0.002007866341845048,0.0020079044758530345,6.69154002164829e-07,6.915975962245373e-07,1.956875198986209e-07
32,D2,0.125,6.579332246575683e-06,ordering,1.956875198986209e-07,1.0234693757342821e-10,3.052952702805516e-09,0.0005230120838899216,0.015601162017828974,True,0.0020078763383426425,0.002007866341845048,0.0020079044758530345,6.69154002164829e-07,6.915975962245373e-07,1.956875198986209e-07
32,D2,0.5,6.579332246575683e-06,linear,0.00803150535337057,3.189899927553724e-06,0.00013139498268547914,0.00039717335508156307,0.01635994460619226,True,0.00803150535337057,0.008031345390264412,0.008031960819817273,1.0706429531158248e-05,1.1065516735697192e-05,3.1309803463436513e-06
32,D2,0.5,6.579332246575683e-06,nonlinear_discretization,0.008031345390264412,3.1915374115133114e-06,0.00013144382987308659,0.0003973851523534388,0.016366352520764786,True,0.00803150535337057,0.008031345390264412,0.008031960819817273,1.0706429531158248e-05,1.1065516735697192e-05,3.1309803463436513e-06
32,D2,0.5,6.579332246575683e-06,ordering,3.1309803463436513e-06,1.6374839595873538e-09,4.884718760744716e-08,0.0005229940077712727,0.015601243765228597,True,0.00803150535337057,0.008031345390264412,0.008031960819817273,1.0706429531158248e-05,1.1065516735697192e-05,3.1309803463436513e-06
32,D3,0.03125,6.579332246575683e-06,linear,2.0390688888797992e-05,6.881799065570167e-09,1.5118293597914977e-08,0.000337497134260668,0.0007414312326750517,True,2.0390688888797992e-05,2.0390701874517002e-05,2.0390997217863664e-05,1.6061975455898577e-08,1.607539448649647e-08,5.683863850741591e-10
32,D3,0.03125,6.579332246575683e-06,nonlinear_discretization,2.0390701874517002e-05,6.882033353202316e-09,1.511867529565144e-08,0.0003375084092521132,0.0007414494797035798,True,2.0390688888797992e-05,2.0390701874517002e-05,2.0390997217863664e-05,1.6061975455898577e-08,1.607539448649647e-08,5.683863850741591e-10
32,D3,0.03125,6.579332246575683e-06,ordering,5.683863850741591e-10,2.342876321493251e-13,3.816977364649893e-13,0.00041219782581308116,0.0006715462341962819,True,2.0390688888797992e-05,2.0390701874517002e-05,2.0390997217863664e-05,1.6061975455898577e-08,1.607539448649647e-08,5.683863850741591e-10
32,D3,0.125,6.579332246575683e-06,linear,8.156275555519197e-05,2.7527196262280667e-08,6.04731743916599e-08,0.000337497134260668,0.0007414312326750517,True,8.156275555519197e-05,8.156296334574874e-05,8.156799232801693e-05,2.56991531500204e-07,2.57206238318693e-07,9.094183479598289e-09
32,D3,0.125,6.579332246575683e-06,nonlinear_discretization,8.156296334574874e-05,2.753094483477649e-08,6.047928156945733e-08,0.00033754223369829864,0.0007415042206483252,True,8.156275555519197e-05,8.156296334574874e-05,8.156799232801693e-05,2.56991531500204e-07,2.57206238318693e-07,9.094183479598289e-09
32,D3,0.125,6.579332246575683e-06,ordering,9.094183479598289e-09,3.748572495820593e-12,6.1071777974217925e-12,0.0004121945091860161,0.0006715476778231398,True,8.156275555519197e-05,8.156296334574874e-05,8.156799232801693e-05,2.56991531500204e-07,2.57206238318693e-07,9.094183479598289e-09
32,D3,0.5,6.579332246575683e-06,linear,0.0003262510222207679,1.1010878504912267e-07,2.418926975666396e-07,0.000337497134260668,0.0007414312326750517,True,0.0003262510222207679,0.00032625434808880355,0.000326354229763184,4.111859652936961e-06,4.1152951110115255e-06,1.4550701871006303e-07
32,D3,0.5,6.579332246575683e-06,nonlinear_discretization,0.00032625434808880355,1.1016876031286401e-07,2.4199041330762535e-07,0.00033767752355863485,0.0007417231823122176,True,0.0003262510222207679,0.00032625434808880355,0.000326354229763184,4.111859652936961e-06,4.1152951110115255e-06,1.4550701871006303e-07
32,D3,0.5,6.579332246575683e-06,ordering,1.4550701871006303e-07,5.997526374134075e-11,9.771574098574261e-11,0.0004121812423416312,0.0006715534539296059,True,0.0003262510222207679,0.00032625434808880355,0.000326354229763184,4.111859652936961e-06,4.1152951110115255e-06,1.4550701871006303e-07
32,D4_32,0.03125,6.579332246575683e-06,linear,0.00044762104377268225,1.2547491935381318e-07,4.091810219355338e-06,0.0002803150591318798,0.009141237384347157,True,0.00044762104377268225,0.0004476216431106409,0.0004476216431106409,1.8467865532675308e-09,1.7943213338964457e-27,1.8467865532675308e-09
32,D4_32,0.03125,6.579332246575683e-06,nonlinear_discretization,0.0004476216431106409,1.2563079000350955e-07,4.092581382441575e-06,0.0002806629034522729,0.009142947945950842,True,0.00044762104377268225,0.0004476216431106409,0.0004476216431106409,1.8467865532675308e-09,1.7943213338964457e-27,1.8467865532675308e-09
32,D4_32,0.03125,6.579332246575683e-06,ordering,1.8467865532675308e-09,1.558706496963674e-10,7.711630862373827e-10,0.08440100964596288,0.41757023023205314,False,0.00044762104377268225,0.0004476216431106409,0.0004476216431106409,1.8467865532675308e-09,1.7943213338964457e-27,1.8467865532675308e-09
32,D4_32,0.125,6.579332246575683e-06,linear,0.001790484175090729,5.018996774152527e-07,1.6367240877421353e-05,0.0002803150591318798,0.009141237384347157,True,0.001790484175090729,0.0017904937646685928,0.0017904937646685928,2.9548582466400228e-08,2.8709141342343194e-26,2.9548582466400228e-08
32,D4_32,0.125,6.579332246575683e-06,nonlinear_discretization,0.0017904937646685928,5.043936079349462e-07,1.6379579488218997e-05,0.0002817064308673008,0.009148079603198583,True,0.001790484175090729,0.0017904937646685928,0.0017904937646685928,2.9548582466400228e-08,2.8709141342343194e-26,2.9548582466400228e-08
32,D4_32,0.125,6.579332246575683e-06,ordering,2.9548582466400228e-08,2.4939305196934776e-09,1.2338610797644999e-08,0.08440102067601153,0.41757031193206195,False,0.001790484175090729,0.0017904937646685928,0.0017904937646685928,2.9548582466400228e-08,2.8709141342343194e-26,2.9548582466400228e-08
32,D4_32,0.5,6.579332246575683e-06,linear,0.007161936700362916,2.007598709661011e-06,6.546896350968541e-05,0.0002803150591318798,0.009141237384347157,True,0.007161936700362916,0.00716209014452211,0.00716209014452211,4.7277716676865515e-07,4.593462614774951e-25,4.7277716676865515e-07
32,D4_32,0.5,6.579332246575683e-06,nonlinear_discretization,0.00716209014452211,2.0475016059480307e-06,6.566638137319034e-05,0.00028588045732907345,0.009168605818709914,True,0.007161936700362916,0.00716209014452211,0.00716209014452211,4.7277716676865515e-07,4.593462614774951e-25,4.7277716676865515e-07
32,D4_32,0.5,6.579332246575683e-06,ordering,4.7277716676865515e-07,3.990289628701987e-08,1.9741786350492498e-07,0.08440106479707726,0.41757063873079936,False,0.007161936700362916,0.00716209014452211,0.00716209014452211,4.7277716676865515e-07,4.593462614774951e-25,4.7277716676865515e-07
32,D1,0.03125,1.368874509537082e-05,linear,5.060026509592693e-06,3.5596889839729616e-08,7.419543633502084e-09,0.007034921610044092,0.0014663052890012073,True,5.060026509592693e-06,5.060066382660942e-06,5.063500927058699e-06,1.5183156752318514e-07,1.5183232951393248e-07,1.356041233069858e-10
32,D1,0.03125,1.368874509537082e-05,nonlinear_discretization,5.060066382660942e-06,3.559745436254531e-08,7.419730259265706e-09,0.007034977739526343,0.0014663306166675003,True,5.060026509592693e-06,5.060066382660942e-06,5.063500927058699e-06,1.5183156752318514e-07,1.5183232951393248e-07,1.356041233069858e-10
32,D1,0.03125,1.368874509537082e-05,ordering,1.356041233069858e-10,5.645228156988278e-13,1.866257636224132e-13,0.004163021019802174,0.0013762543429444445,True,5.060026509592693e-06,5.060066382660942e-06,5.063500927058699e-06,1.5183156752318514e-07,1.5183232951393248e-07,1.356041233069858e-10
32,D1,0.125,1.368874509537082e-05,linear,2.024010603837077e-05,1.4238755935891846e-07,2.9678174534008337e-08,0.007034921610044092,0.0014663052890012073,True,2.024010603837077e-05,2.0240744069367365e-05,2.040439226175186e-05,2.4293074913616606e-06,2.4293196846312174e-06,2.1696935362586028e-09
32,D1,0.125,1.368874509537082e-05,nonlinear_discretization,2.0240744069367365e-05,1.4239659168273947e-07,2.9681160589633843e-08,0.007035146099112263,0.0014664065949311488,True,2.024010603837077e-05,2.0240744069367365e-05,2.040439226175186e-05,2.4293074913616606e-06,2.4293196846312174e-06,2.1696935362586028e-09
32,D1,0.125,1.368874509537082e-05,ordering,2.1696935362586028e-09,9.032323820994085e-12,2.986055625505058e-12,0.004162949130857131,0.0013762568655913414,True,2.024010603837077e-05,2.0240744069367365e-05,2.040439226175186e-05,2.4293074913616606e-06,2.4293196846312174e-06,2.1696935362586028e-09
32,D1,0.5,1.368874509537082e-05,linear,8.096042415348309e-05,5.695502374356739e-07,1.1871269813603335e-07,0.007034921610044092,0.0014663052890012073,True,8.096042415348309e-05,8.097063661129278e-05,9.008366750510578e-05,3.886907413651596e-05,3.88692693195705e-05,3.4716861052699417e-08
32,D1,0.5,1.368874509537082e-05,nonlinear_discretization,8.097063661129278e-05,5.6969475197568e-07,1.1876047780578352e-07,0.0070358191045298765,0.0014667104369687058,True,8.096042415348309e-05,8.097063661129278e-05,9.008366750510578e-05,3.886907413651596e-05,3.88692693195705e-05,3.4716861052699417e-08
32,D1,0.5,1.368874509537082e-05,ordering,3.4716861052699417e-08,1.4451454000618657e-10,4.777966975018006e-11,0.004162661474112442,0.0013762669867431734,True,8.096042415348309e-05,8.097063661129278e-05,9.008366750510578e-05,3.886907413651596e-05,3.88692693195705e-05,3.4716861052699417e-08
32,D2,0.03125,1.368874509537082e-05,linear,0.0002892527491581013,6.370654537291369e-06,4.736758741503486e-06,0.022024525456832433,0.016375846920350073,False,0.0002892527491581013,0.0002892518328880308,0.0002892614978744662,7.439727297149127e-08,7.538823581804207e-08,1.3807520528459135e-08
32,D2,0.03125,1.368874509537082e-05,nonlinear_discretization,0.0002892518328880308,6.371013445801257e-06,4.736915167402606e-06,0.022025836041175483,0.016376439589360397,False,0.0002892527491581013,0.0002892518328880308,0.0002892614978744662,7.439727297149127e-08,7.538823581804207e-08,1.3807520528459135e-08
32,D2,0.03125,1.368874509537082e-05,ordering,1.3807520528459135e-08,3.589085098876275e-10,1.5642589912004936e-10,0.025993697358469927,0.011329036143573699,False,0.0002892527491581013,0.0002892518328880308,0.0002892614978744662,7.439727297149127e-08,7.538823581804207e-08,1.3807520528459135e-08
32,D2,0.125,1.368874509537082e-05,linear,0.0011570109966324053,2.5482618149165475e-05,1.8947034966013944e-05,0.022024525456832433,0.016375846920350073,False,0.0011570109966324053,0.001156996336696848,0.0011571514265098413,1.1903549150685899e-06,1.2062100016440527e-06,2.2091929978774693e-07
32,D2,0.125,1.368874509537082e-05,nonlinear_discretization,0.001156996336696848,2.548836058729849e-05,1.8949537782752813e-05,0.02202976775195863,0.016378217615496137,False,0.0011570109966324053,0.001156996336696848,0.0011571514265098413,1.1903549150685899e-06,1.2062100016440527e-06,2.2091929978774693e-07
32,D2,0.125,1.368874509537082e-05,ordering,2.2091929978774693e-07,5.7424381330145775e-09,2.5028167388698668e-09,0.025993374678136998,0.01132909954573685,False,0.0011570109966324053,0.001156996336696848,0.0011571514265098413,1.1903549150685899e-06,1.2062100016440527e-06,2.2091929978774693e-07
32,D2,0.5,1.368874509537082e-05,linear,0.004628043986529621,0.0001019304725966619,7.578813986405578e-05,0.022024525456832433,0.016375846920350073,False,0.004628043986529621,0.0046278094522456,0.0046303196775529755,1.904558564317064e-05,1.929924659958695e-05,3.534642878013016e-06
32,D2,0.5,1.368874509537082e-05,nonlinear_discretization,0.0046278094522456,0.00010202234533094581,7.582818508200978e-05,0.02204549396074215,0.016385330006449355,False,0.004628043986529621,0.0046278094522456,0.0046303196775529755,1.904558564317064e-05,1.929924659958695e-05,3.534642878013016e-06
32,D2,0.5,1.368874509537082e-05,ordering,3.534642878013016e-06,9.187273428391771e-08,4.00452179540106e-08,0.025992083911901043,0.0113293532999073,False,0.004628043986529621,0.0046278094522456,0.0046303196775529755,1.904558564317064e-05,1.929924659958695e-05,3.534642878013016e-06
32,D3,0.03125,1.368874509537082e-05,linear,1.506225300683617e-05,2.5217775782033313e-07,7.946597331259556e-09,0.016742366344920608,0.000527583577812224,False,1.506225300683617e-05,1.5062271531965163e-05,1.5062941872354963e-05,3.311222961207988e-08,3.312416411830866e-08,6.225060640789481e-10
32,D3,0.03125,1.368874509537082e-05,nonlinear_discretization,1.5062271531965163e-05,2.521926206908591e-07,7.946851496610004e-09,0.01674333251499654,0.0005275998032398493,False,1.506225300683617e-05,1.5062271531965163e-05,1.5062941872354963e-05,3.311222961207988e-08,3.312416411830866e-08,6.225060640789481e-10
32,D3,0.03125,1.368874509537082e-05,ordering,6.225060640789481e-10,1.486287052598047e-11,2.541653504486446e-13,0.02387586464393946,0.00040829377433407717,False,1.506225300683617e-05,1.5062271531965163e-05,1.5062941872354963e-05,3.311222961207988e-08,3.312416411830866e-08,6.225060640789481e-10
32,D3,0.125,1.368874509537082e-05,linear,6.024901202734468e-05,1.0087110312813325e-06,3.1786389325038225e-08,0.016742366344920608,0.000527583577812224,False,6.024901202734468e-05,6.0249308396073725e-05,6.0261779811856566e-05,5.297953924231376e-07,5.299863394814401e-07,9.960077399691734e-09
32,D3,0.125,1.368874509537082e-05,nonlinear_discretization,6.0249308396073725e-05,1.0089488346597818e-06,3.17904559773403e-08,0.016746230977906663,0.0005276484796863161,False,6.024901202734468e-05,6.0249308396073725e-05,6.0261779811856566e-05,5.297953924231376e-07,5.299863394814401e-07,9.960077399691734e-09
32,D3,0.125,1.368874509537082e-05,ordering,9.960077399691734e-09,2.378033784491961e-10,4.066652302073875e-12,0.02387565567076378,0.0004082952510188062,False,6.024901202734468e-05,6.0249308396073725e-05,6.0261779811856566e-05,5.297953924231376e-07,5.299863394814401e-07,9.960077399691734e-09
32,D3,0.5,1.368874509537082e-05,linear,0.00024099604810937873,4.03484412512533e-06,1.271455573001529e-07,0.016742366344920608,0.000527583577812224,False,0.00024099604810937873,0.00024100078787463546,0.00024131195701703893,8.476708269265186e-06,8.479763099377094e-06,1.5935997844504042e-07
32,D3,0.5,1.368874509537082e-05,nonlinear_discretization,0.00024100078787463546,4.038648815859481e-06,1.2721062416520165e-07,0.01675782411948096,0.0005278431879292215,False,0.00024099604810937873,0.00024100078787463546,0.00024131195701703893,8.476708269265186e-06,8.479763099377094e-06,1.5935997844504042e-07
32,D3,0.5,1.368874509537082e-05,ordering,1.5935997844504042e-07,3.804690734151138e-09,6.506686504875494e-11,0.023874819583157063,0.0004083011662253393,False,0.00024099604810937873,0.00024100078787463546,0.00024131195701703893,8.476708269265186e-06,8.479763099377094e-06,1.5935997844504042e-07
32,D4_32,0.03125,1.368874509537082e-05,linear,9.282016199020765e-05,4.036174339390002e-09,1.0236567245794556e-06,4.348381055202006e-05,0.01102838761138393,True,9.282016199020765e-05,9.28209567703542e-05,9.28209567703542e-05,1.7313873974241504e-09,1.6739233147749337e-27,1.7313873974241504e-09
32,D4_32,0.03125,1.368874509537082e-05,nonlinear_discretization,9.28209567703542e-05,4.188034477302884e-09,1.0241528390637214e-06,4.511949265578447e-05,0.01103363803497038,True,9.282016199020765e-05,9.28209567703542e-05,9.28209567703542e-05,1.7313873974241504e-09,1.6739233147749337e-27,1.7313873974241504e-09
32,D4_32,0.03125,1.368874509537082e-05,ordering,1.7313873974241504e-09,1.5186013791288151e-10,4.961144842659099e-10,0.08771008622264982,0.2865415822039584,False,9.282016199020765e-05,9.28209567703542e-05,9.28209567703542e-05,1.7313873974241504e-09,1.6739233147749337e-27,1.7313873974241504e-09
32,D4_32,0.125,1.368874509537082e-05,linear,0.0003712806479608306,1.614469735756001e-08,4.0946268983178225e-06,4.348381055202006e-05,0.01102838761138393,True,0.0003712806479608306,0.00037129336505560524,0.00037129336505560524,2.770219397545973e-08,2.678277303639895e-26,2.770219397545973e-08
32,D4_32,0.125,1.368874509537082e-05,nonlinear_discretization,0.00037129336505560524,1.8574459688391818e-08,4.1025647308118956e-06,5.002637115696934e-05,0.011049388750045377,True,0.0003712806479608306,0.00037129336505560524,0.00037129336505560524,2.770219397545973e-08,2.678277303639895e-26,2.770219397545973e-08
32,D4_32,0.125,1.368874509537082e-05,ordering,2.770219397545973e-08,2.429762330831807e-09,7.937832494073439e-09,0.08771010458537098,0.2865416544662581,False,0.0003712806479608306,0.00037129336505560524,0.00037129336505560524,2.770219397545973e-08,2.678277303639895e-26,2.770219397545973e-08
32,D4_32,0.5,1.368874509537082e-05,linear,0.0014851225918433224,6.457878943024004e-08,1.637850759327129e-05,4.348381055202006e-05,0.01102838761138393,True,0.0014851225918433224,0.0014853261045501085,0.0014853261045501085,4.4323482308093384e-07,4.285243685823855e-25,4.4323482308093384e-07
32,D4_32,0.5,1.368874509537082e-05,nonlinear_discretization,0.0014853261045501085,1.0345499467391679e-07,1.6505512960909445e-05,6.965136770773469e-05,0.011112383274182616,True,0.0014851225918433224,0.0014853261045501085,0.0014853261045501085,4.4323482308093384e-07,4.285243685823855e-25,4.4323482308093384e-07
32,D4_32,0.5,1.368874509537082e-05,ordering,4.4323482308093384e-07,3.8876205243676754e-08,1.270053676381544e-07,0.08771017803485633,0.28654194351278095,False,0.0014851225918433224,0.0014853261045501085,0.0014853261045501085,4.4323482308093384e-07,4.285243685823855e-25,4.4323482308093384e-07
32,D1,0.03125,2.848035868435799e-05,linear,4.933087620321777e-06,6.438302991039833e-07,7.160715897027931e-09,0.13051264211317362,0.001451568763451408,False,4.933087620321777e-06,4.933160182945123e-06,4.953243683659772e-06,3.157211178994254e-07,3.1572527904385985e-07,2.682958723427613e-10
32,D1,0.03125,2.848035868435799e-05,nonlinear_discretization,4.933160182945123e-06,6.438628203519938e-07,7.1610999706950415e-09,0.13051731475859035,0.0014516252676027696,False,4.933087620321777e-06,4.933160182945123e-06,4.953243683659772e-06,3.157211178994254e-07,3.1572527904385985e-07,2.682958723427613e-10
32,D1,0.03125,2.848035868435799e-05,ordering,2.682958723427613e-10,3.25212480104498e-11,3.840736671104189e-13,0.12121411979421842,0.0014315302869055912,False,4.933087620321777e-06,4.933160182945123e-06,4.953243683659772e-06,3.157211178994254e-07,3.1572527904385985e-07,2.682958723427613e-10
32,D1,0.125,2.848035868435799e-05,linear,1.9732350481287106e-05,2.5753211964159334e-06,2.8642863588111724e-08,0.13051264211317362,0.001451568763451408,False,1.9732350481287106e-05,1.973351165553994e-05,2.052458740511911e-05,5.051552858221271e-06,5.0516194424002934e-06,4.292901195255222e-09
32,D1,0.125,2.848035868435799e-05,nonlinear_discretization,1.973351165553994e-05,2.5758415392771996e-06,2.864900897907794e-08,0.13053133087714086,0.0014517947681671286,False,1.9732350481287106e-05,1.973351165553994e-05,2.052458740511911e-05,5.051552858221271e-06,5.0516194424002934e-06,4.292901195255222e-09
32,D1,0.125,2.848035868435799e-05,ordering,4.292901195255222e-09,5.203428612663037e-10,6.145390966214031e-12,0.1212100716041214,0.0014315239710166858,False,1.9732350481287106e-05,1.973351165553994e-05,2.052458740511911e-05,5.051552858221271e-06,5.0516194424002934e-06,4.292901195255222e-09
32,D1,0.5,2.848035868435799e-05,linear,7.892940192514843e-05,1.0301284785663733e-05,1.145714543524469e-07,0.13051264211317362,0.001451568763451408,False,7.892940192514843e-05,7.894799174000205e-05,0.0001147646912468912,8.082580363580702e-05,8.082686935792942e-05,6.86971276956127e-08
32,D1,0.5,2.848035868435799e-05,nonlinear_discretization,7.894799174000205e-05,1.0309610456137452e-05,1.1466979420132503e-07,0.13058736807504742,0.0014524725920700419,False,7.892940192514843e-05,7.894799174000205e-05,0.0001147646912468912,8.082580363580702e-05,8.082686935792942e-05,6.86971276956127e-08
32,D1,0.5,2.848035868435799e-05,ordering,6.86971276956127e-08,8.325670473717359e-09,9.833984887813031e-11,0.12119386578442162,0.0014314986983715,False,7.892940192514843e-05,7.894799174000205e-05,0.0001147646912468912,8.082580363580702e-05,8.082686935792942e-05,6.86971276956127e-08
32,D2,0.03125,2.848035868435799e-05,linear,0.00015357479990661245,0.00010455983273244328,2.72502026119897e-06,0.6808397783752623,0.01774392844956355,False,0.00015357479990661245,0.00015357413779733552,0.00015358343561718815,1.3275003405977894e-07,1.3341103160815235e-07,1.4414962571309275e-08
32,D2,0.03125,2.848035868435799e-05,nonlinear_discretization,0.00015357413779733552,0.00010457067205526036,2.7251510305613416e-06,0.6809132940942003,0.017744856455958708,False,0.00015357479990661245,0.00015357413779733552,0.00015358343561718815,1.3275003405977894e-07,1.3341103160815235e-07,1.4414962571309275e-08
32,D2,0.03125,2.848035868435799e-05,ordering,1.4414962571309275e-08,1.0839322817082083e-08,1.3076936237147612e-10,0.7519494250131497,0.009071779529400378,False,0.00015357479990661245,0.00015357413779733552,0.00015358343561718815,1.3275003405977894e-07,1.3341103160815235e-07,1.4414962571309275e-08
32,D2,0.125,2.848035868435799e-05,linear,0.0006142991996264498,0.0004182393309297731,1.090008104479588e-05,0.6808397783752623,0.01774392844956355,False,0.0006142991996264498,0.0006142886060169946,0.0006144401100265368,2.1239986474164088e-06,2.1345745503749117e-06,2.3063698168335353e-07
32,D2,0.125,2.848035868435799e-05,nonlinear_discretization,0.0006142886060169946,0.0004184127570592699,1.0902173352301184e-05,0.6811338399587609,0.017747640515408763,False,0.0006142991996264498,0.0006142886060169946,0.0006144401100265368,2.1239986474164088e-06,2.1345745503749117e-06,2.3063698168335353e-07
32,D2,0.125,2.848035868435799e-05,ordering,2.3063698168335353e-07,1.734261294967606e-07,2.09230750530413e-09,0.7519441515015188,0.009071864754875711,False,0.0006142991996264498,0.0006142886060169946,0.0006144401100265368,2.1239986474164088e-06,2.1345745503749117e-06,2.3063698168335353e-07
32,D2,0.5,2.848035868435799e-05,linear,0.0024571967985057993,0.0016729573237190924,4.360032417918352e-05,0.6808397783752623,0.01774392844956355,False,0.0024571967985057993,0.00245702730966511,0.0024596265042172885,3.398385675178004e-05,3.415306746563509e-05,3.6900365529607334e-06
32,D2,0.5,2.848035868435799e-05,nonlinear_discretization,0.00245702730966511,0.001675731947260764,4.363380095167633e-05,0.6820160039202675,0.017758777356700835,False,0.0024571967985057993,0.00245702730966511,0.0024596265042172885,3.398385675178004e-05,3.415306746563509e-05,3.6900365529607334e-06
32,D2,0.5,2.848035868435799e-05,ordering,3.6900365529607334e-06,2.774623541671539e-06,3.3476772492806365e-08,0.7519230505847687,0.00907220619967734,False,0.0024571967985057993,0.00245702730966511,0.0024596265042172885,3.398385675178004e-05,3.415306746563509e-05,3.6900365529607334e-06
32,D3,0.03125,2.848035868435799e-05,linear,8.661215981392372e-06,4.235304457905705e-06,4.58752106923781e-09,0.48899651815689277,0.0005296624722317942,False,8.661215981392372e-06,8.66123144350622e-06,8.664156085409299e-06,6.794054908157263e-08,6.794393396755984e-08,6.790624418953291e-10
32,D3,0.03125,2.848035868435799e-05,nonlinear_discretization,8.66123144350622e-06,4.235755143011553e-06,4.587740235427657e-09,0.48904767995633247,0.0005296868309491172,False,8.661215981392372e-06,8.66123144350622e-06,8.664156085409299e-06,6.794054908157263e-08,6.794393396755984e-08,6.790624418953291e-10
32,D3,0.03125,2.848035868435799e-05,ordering,6.790624418953291e-10,4.5068510584843443e-10,2.191661898473867e-13,0.6636872812322363,0.00032274821330962233,False,8.661215981392372e-06,8.66123144350622e-06,8.664156085409299e-06,6.794054908157263e-08,6.794393396755984e-08,6.790624418953291e-10
32,D3,0.125,2.848035868435799e-05,linear,3.4644863925569486e-05,1.694121783162282e-05,1.835008427695124e-08,0.48899651815689277,0.0005296624722317942,False,3.4644863925569486e-05,3.4645111298036255e-05,3.4704651859813806e-05,1.087048290215902e-06,1.0871024569136148e-06,1.08650062388891e-08
32,D3,0.125,2.848035868435799e-05,nonlinear_discretization,3.4645111298036255e-05,1.6948428766716492e-05,1.8353590941866427e-08,0.489201163792398,0.0005297599070754534,False,3.4644863925569486e-05,3.4645111298036255e-05,3.4704651859813806e-05,1.087048290215902e-06,1.0871024569136148e-06,1.08650062388891e-08
32,D3,0.125,2.848035868435799e-05,ordering,1.08650062388891e-08,7.2109350936738484e-09,3.506664915186782e-12,0.6636843951238389,0.00032274854133404745,False,3.4644863925569486e-05,3.4645111298036255e-05,3.4704651859813806e-05,1.087048290215902e-06,1.0871024569136148e-06,1.08650062388891e-08
32,D3,0.5,2.848035868435799e-05,linear,0.00013857945570227794,6.776487132649128e-05,7.340033710780495e-08,0.48899651815689277,0.0005296624722317942,False,0.00013857945570227794,0.0001385834122942128,0.00014034419970257193,1.739274092979778e-05,1.73936081419904e-05,1.7384054372518227e-07
32,D3,0.5,2.848035868435799e-05,nonlinear_discretization,0.0001385834122942128,6.788024457243765e-05,7.34564441211291e-08,0.4898150756190632,0.0005300522111923536,False,0.00013857945570227794,0.0001385834122942128,0.00014034419970257193,1.739274092979778e-05,1.73936081419904e-05,1.7384054372518227e-07
32,D3,0.5,2.848035868435799e-05,ordering,1.7384054372518227e-07,1.1537324594637637e-07,5.610701332415408e-11,0.6636728318611649,0.0003227498725087484,False,0.00013857945570227794,0.0001385834122942128,0.00014034419970257193,1.739274092979778e-05,1.73936081419904e-05,1.7384054372518227e-07
32,D4_32,0.03125,2.848035868435799e-05,linear,2.062439732117213e-05,1.5949120374586944e-10,4.258506858001033e-07,7.733132816547447e-06,0.020647909326443354,True,2.062439732117213e-05,2.0625198051910436e-05,2.0625198051910436e-05,1.5517225611960251e-09,1.3286346025625768e-27,1.5517225611960251e-09
32,D4_32,0.03125,2.848035868435799e-05,nonlinear_discretization,2.0625198051910436e-05,3.091161669636899e-10,4.2614296592365463e-07,1.4987306603587141e-05,0.02066127873541474,True,2.062439732117213e-05,2.0625198051910436e-05,2.0625198051910436e-05,1.5517225611960251e-09,1.3286346025625768e-27,1.5517225611960251e-09
32,D4_32,0.03125,2.848035868435799e-05,ordering,1.5517225611960251e-09,1.4962496321782046e-10,2.9228012355132885e-10,0.09642507427519366,0.1883584932386672,False,2.062439732117213e-05,2.0625198051910436e-05,2.0625198051910436e-05,1.5517225611960251e-09,1.3286346025625768e-27,1.5517225611960251e-09
32,D4_32,0.125,2.848035868435799e-05,linear,8.249758928468852e-05,6.379648149834778e-10,1.7034027432004133e-06,7.733132816547447e-06,0.020647909326443354,True,8.249758928468852e-05,8.251040303052777e-05,8.251040303052777e-05,2.4827555891338597e-08,2.125815364100122e-26,2.4827555891338597e-08
32,D4_32,0.125,2.848035868435799e-05,nonlinear_discretization,8.251040303052777e-05,3.0319643745958814e-09,1.7080792256376067e-06,3.674644969888335e-05,0.020701380224814072,True,8.249758928468852e-05,8.251040303052777e-05,8.251040303052777e-05,2.4827555891338597e-08,2.125815364100122e-26,2.4827555891338597e-08
32,D4_32,0.125,2.848035868435799e-05,ordering,2.4827555891338597e-08,2.3939995596124038e-09,4.67648243719338e-09,0.0964251000013892,0.18835855038090277,False,8.249758928468852e-05,8.251040303052777e-05,8.251040303052777e-05,2.4827555891338597e-08,2.125815364100122e-26,2.4827555891338597e-08
32,D4_32,0.5,2.848035868435799e-05,linear,0.00032999035713875407,2.551859259933911e-09,6.813610972801653e-06,7.733132816547447e-06,0.020647909326443354,True,0.00032999035713875407,0.0003301955084529375,0.0003301955084529375,3.972405686549097e-07,3.401304582560198e-25,3.972405686549097e-07
32,D4_32,0.5,2.848035868435799e-05,nonlinear_discretization,0.0003301955084529375,4.085586169356697e-08,6.888434721261297e-06,0.00012373233629066802,0.02086168510751593,True,0.00032999035713875407,0.0003301955084529375,0.0003301955084529375,3.972405686549097e-07,3.401304582560198e-25,3.972405686549097e-07
32,D4_32,0.5,2.848035868435799e-05,ordering,3.972405686549097e-07,3.830400243363306e-08,7.482374845964397e-08,0.09642520290244691,0.18835877894597608,False,0.00032999035713875407,0.0003301955084529375,0.0003301955084529375,3.972405686549097e-07,3.401304582560198e-25,3.972405686549097e-07
32,D1,0.03125,5.9255309755456745e-05,linear,4.350267291865324e-06,2.873547685985373e-08,6.761134641343893e-09,0.0066054508681769805,0.0015541883263096756,True,4.350267291865324e-06,4.350343793034373e-06,4.455077468158028e-06,6.508530852388151e-07,6.508524887606514e-07,4.499057289968658e-10
32,D1,0.03125,5.9255309755456745e-05,nonlinear_discretization,4.350343793034373e-06,2.8738133944745495e-08,6.7618636179447635e-09,0.006605945486598105,0.0015543285633589777,True,4.350267291865324e-06,4.350343793034373e-06,4.455077468158028e-06,6.508530852388151e-07,6.508524887606514e-07,4.499057289968658e-10
32,D1,0.03125,5.9255309755456745e-05,ordering,4.499057289968658e-10,2.657084891764706e-12,7.28976600870039e-13,0.005905870320187045,0.0016202874377603607,True,4.350267291865324e-06,4.350343793034373e-06,4.455077468158028e-06,6.508530852388151e-07,6.508524887606514e-07,4.499057289968658e-10
32,D1,0.125,5.9255309755456745e-05,linear,1.7401069167461297e-05,1.1494190743941492e-07,2.7044538565375573e-08,0.0066054508681769805,0.0015541883263096756,True,1.7401069167461297e-05,1.740229357587932e-05,2.105234052379649e-05,1.0413714218195126e-05,1.0413704640670005e-05,7.198792210972315e-09
32,D1,0.125,5.9255309755456745e-05,nonlinear_discretization,1.740229357587932e-05,1.1498442084772916e-07,2.7056202348216418e-08,0.006607429092398766,0.0015547492191327027,True,1.7401069167461297e-05,1.740229357587932e-05,2.105234052379649e-05,1.0413714218195126e-05,1.0413704640670005e-05,7.198792210972315e-09
32,D1,0.125,5.9255309755456745e-05,ordering,7.198792210972315e-09,4.251340831424688e-11,1.1663782840845672e-11,0.005905630704196246,0.0016202416320709842,True,1.7401069167461297e-05,1.740229357587932e-05,2.105234052379649e-05,1.0413714218195126e-05,1.0413704640670005e-05,7.198792210972315e-09
32,D1,0.5,5.9255309755456745e-05,linear,6.960427666984519e-05,4.5976762975765966e-07,1.0817815426150229e-07,0.0066054508681769805,0.0015541883263096756,True,6.960427666984519e-05,6.9623892137082e-05,0.000186157597555497,0.00016662357487221653,0.00016662341946402655,1.1519990746791367e-07
32,D1,0.5,5.9255309755456745e-05,nonlinear_discretization,6.9623892137082e-05,4.604478474146395e-07,1.083647848501076e-07,0.006613359771787347,0.0015564310113078555,True,6.960427666984519e-05,6.9623892137082e-05,0.000186157597555497,0.00016662357487221653,0.00016662341946402655,1.1519990746791367e-07
32,D1,0.5,5.9255309755456745e-05,ordering,1.1519990746791367e-07,6.802176569798711e-10,1.8663058860531168e-10,0.005904671904092721,0.0016200584940338897,True,6.960427666984519e-05,6.9623892137082e-05,0.000186157597555497,0.00016662357487221653,0.00016662341946402655,1.1519990746791367e-07
32,D2,0.03125,5.9255309755456745e-05,linear,1.349167286099832e-05,4.677221277048494e-06,1.5673780904257312e-06,0.34667467298064936,0.11617373965215998,False,1.349167286099832e-05,1.3491698289726057e-05,1.3528311928604311e-05,2.3743995829586175e-07,2.373413603292309e-07,1.350215623151118e-09
32,D2,0.03125,5.9255309755456745e-05,nonlinear_discretization,1.3491698289726057e-05,4.678064970739454e-06,1.5674872401814875e-06,0.3467365538630378,0.11618161083361393,False,1.349167286099832e-05,1.3491698289726057e-05,1.3528311928604311e-05,2.3743995829586175e-07,2.373413603292309e-07,1.350215623151118e-09
32,D2,0.03125,5.9255309755456745e-05,ordering,1.350215623151118e-09,8.436936909598017e-10,1.0914975575637502e-10,0.6248584866695579,0.08083875929508397,False,1.349167286099832e-05,1.3491698289726057e-05,1.3528311928604311e-05,2.3743995829586175e-07,2.373413603292309e-07,1.350215623151118e-09
32,D2,0.125,5.9255309755456745e-05,linear,5.396669144399328e-05,1.8708885108193977e-05,6.269512361702925e-06,0.34667467298064936,0.11617373965215998,False,5.396669144399328e-05,5.396709787451595e-05,5.4649653916742076e-05,3.799040652628391e-06,3.79746314418455e-06,2.1603331019413173e-08
32,D2,0.125,5.9255309755456745e-05,nonlinear_discretization,5.396709787451595e-05,1.8722384214512346e-05,6.271258752870541e-06,0.3469221980037827,0.1162052250327124,False,5.396669144399328e-05,5.396709787451595e-05,5.4649653916742076e-05,3.799040652628391e-06,3.79746314418455e-06,2.1603331019413173e-08
32,D2,0.125,5.9255309755456745e-05,ordering,2.1603331019413173e-08,1.3499106318370642e-08,1.7463911676161873e-09,0.6248622634278058,0.08083897645445724,False,5.396669144399328e-05,5.396709787451595e-05,5.4649653916742076e-05,3.799040652628391e-06,3.79746314418455e-06,2.1603331019413173e-08
32,D2,0.5,5.9255309755456745e-05,linear,0.00021586676577597312,7.483554043277591e-05,2.50780494468117e-05,0.34667467298064936,0.11617373965215998,False,0.00021586676577597312,0.0002158732411982393,0.00023262933182213353,6.078473420983029e-05,6.075949785657926e-05,3.456456493531005e-07
32,D2,0.5,5.9255309755456745e-05,nonlinear_discretization,0.0002158732411982393,7.505152653832489e-05,2.5105991388708256e-05,0.347664796811959,0.11629969165864835,False,0.00021586676577597312,0.0002158732411982393,0.00023262933182213353,6.078473420983029e-05,6.075949785657926e-05,3.456456493531005e-07
32,D2,0.5,5.9255309755456745e-05,ordering,3.456456493531005e-07,2.1598610554898566e-07,2.794194189655723e-08,0.6248772578310141,0.08083984840790703,False,0.00021586676577597312,0.0002158732411982393,0.00023262933182213353,6.078473420983029e-05,6.075949785657926e-05,3.456456493531005e-07
32,D3,0.03125,5.9255309755456745e-05,linear,3.312069098926099e-06,1.8642662295298648e-07,3.2900261654930057e-09,0.05628705723966725,0.0009933446637812476,False,3.312069098926099e-06,3.312073140027097e-06,3.320546320406178e-06,1.3719346646979706e-07,1.3719346339213829e-07,2.1915976338510838e-10
32,D3,0.03125,5.9255309755456745e-05,nonlinear_discretization,3.312073140027097e-06,1.864618776804707e-07,3.2902095076907847e-09,0.056297632871400057,0.0009933988075105935,False,3.312069098926099e-06,3.312073140027097e-06,3.320546320406178e-06,1.3719346646979706e-07,1.3719346339213829e-07,2.1915976338510838e-10
32,D3,0.03125,5.9255309755456745e-05,ordering,2.1915976338510838e-10,3.5254727484202117e-11,1.8334219777917466e-13,0.16086313901631832,0.0008365686974073113,False,3.312069098926099e-06,3.312073140027097e-06,3.320546320406178e-06,1.3719346646979706e-07,1.3719346339213829e-07,2.1915976338510838e-10
32,D3,0.125,5.9255309755456745e-05,linear,1.3248276395704397e-05,7.457064918119459e-07,1.3160104661972023e-08,0.05628705723966725,0.0009933446637812476,False,1.3248276395704397e-05,1.324834105478866e-05,1.3517732821655815e-05,2.195097067983319e-06,2.1950970253756613e-06,3.5065748342605534e-09
32,D3,0.125,5.9255309755456745e-05,nonlinear_discretization,1.324834105478866e-05,7.462705721658632e-07,1.3163038125732375e-08,0.056329359961345575,0.0009935612369349857,False,1.3248276395704397e-05,1.324834105478866e-05,1.3517732821655815e-05,2.195097067983319e-06,2.1950970253756613e-06,3.5065748342605534e-09
32,D3,0.125,5.9255309755456745e-05,ordering,3.5065748342605534e-09,5.640803539172415e-10,2.933463760351725e-12,0.16086362920476258,0.0008365610029738086,False,1.3248276395704397e-05,1.324834105478866e-05,1.3517732821655815e-05,2.195097067983319e-06,2.1950970253756613e-06,3.5065748342605534e-09
32,D3,0.5,5.9255309755456745e-05,linear,5.299310558281759e-05,2.9828259672477837e-06,5.264041864788809e-08,0.05628705723966725,0.0009933446637812476,False,5.299310558281759e-05,5.2994140221613585e-05,6.476877442544229e-05,3.512165549183337e-05,3.512165523456402e-05,5.610638566337567e-08
32,D3,0.5,5.9255309755456745e-05,nonlinear_discretization,5.2994140221613585e-05,2.9918515520671592e-06,5.268735333668532e-08,0.05645627119443174,0.0009942109281583713,False,5.299310558281759e-05,5.2994140221613585e-05,6.476877442544229e-05,3.512165549183337e-05,3.512165523456402e-05,5.610638566337567e-08
32,D3,0.5,5.9255309755456745e-05,ordering,5.610638566337567e-08,9.025584819375502e-09,4.693468879722622e-11,0.1608655541193967,0.0008365302494946415,False,5.299310558281759e-05,5.2994140221613585e-05,6.476877442544229e-05,3.512165549183337e-05,3.512165523456402e-05,5.610638566337567e-08
32,D4_32,0.03125,5.9255309755456745e-05,linear,3.341424251653712e-06,2.275641214979503e-12,2.325197103247406e-07,6.810392945024147e-07,0.06958700626227386,True,3.341424251653712e-06,3.342139240960496e-06,3.342139240960496e-06,1.3161669894731044e-09,8.23841662620599e-28,1.3161669894731044e-09
32,D4_32,0.03125,5.9255309755456745e-05,nonlinear_discretization,3.342139240960496e-06,1.5010250422346414e-10,2.3268924137646464e-07,4.491210371603974e-05,0.06962284471115936,True,3.341424251653712e-06,3.342139240960496e-06,3.342139240960496e-06,1.3161669894731044e-09,8.23841662620599e-28,1.3161669894731044e-09
32,D4_32,0.03125,5.9255309755456745e-05,ordering,1.3161669894731044e-09,1.4782686300848462e-10,1.6953105172404362e-10,0.11231619102349888,0.1288066431387337,False,3.341424251653712e-06,3.342139240960496e-06,3.342139240960496e-06,1.3161669894731044e-09,8.23841662620599e-28,1.3161669894731044e-09
32,D4_32,0.125,5.9255309755456745e-05,linear,1.3365697006614848e-05,9.102564859918012e-12,9.300788412989624e-07,6.810392945024147e-07,0.06958700626227386,True,1.3365697006614848e-05,1.3377145596201102e-05,1.3377145596201102e-05,2.105866687538191e-08,1.3181466601929566e-26,2.105866687538191e-08
32,D4_32,0.125,5.9255309755456745e-05,nonlinear_discretization,1.3377145596201102e-05,2.3743325427780044e-09,9.327913383491323e-07,0.0001774917171756191,0.06973022246345516,True,1.3365697006614848e-05,1.3377145596201102e-05,1.3377145596201102e-05,2.105866687538191e-08,1.3181466601929566e-26,2.105866687538191e-08
32,D4_32,0.125,5.9255309755456745e-05,ordering,2.105866687538191e-08,2.3652299779180865e-09,2.7124970501698878e-09,0.11231622551962668,0.1288066840233302,False,1.3365697006614848e-05,1.3377145596201102e-05,1.3377145596201102e-05,2.105866687538191e-08,1.3181466601929566e-26,2.105866687538191e-08
32,D4_32,0.5,5.9255309755456745e-05,linear,5.346278802645939e-05,3.641025943967205e-11,3.7203153651958496e-06,6.810392945024147e-07,0.06958700626227386,True,5.346278802645939e-05,5.364652434354453e-05,5.364652434354453e-05,3.3693835283082513e-07,2.109034656308723e-25,3.3693835283082513e-07
32,D4_32,0.5,5.9255309755456745e-05,nonlinear_discretization,5.364652434354453e-05,3.788010077161215e-08,3.7637153322447864e-06,0.0007061054044998983,0.07015767336840877,True,5.346278802645939e-05,5.364652434354453e-05,5.364652434354453e-05,3.3693835283082513e-07,2.109034656308723e-25,3.3693835283082513e-07
32,D4_32,0.5,5.9255309755456745e-05,ordering,3.3693835283082513e-07,3.784369051217248e-08,4.3399967048936876e-08,0.11231636349564986,0.12880684755625832,False,5.346278802645939e-05,5.364652434354453e-05,5.364652434354453e-05,3.3693835283082513e-07,2.109034656308723e-25,3.3693835283082513e-07
32,D1,0.03125,0.0001232846739442066,linear,3.255306113540923e-06,8.68716374735461e-10,6.794797452488561e-09,0.0002668616543070736,0.0020872990789482454,True,3.255306113540923e-06,3.255275705239381e-06,3.699594749323887e-06,1.2493802192742836e-06,1.2493221006530183e-06,6.555088631128144e-10
32,D1,0.03125,0.0001232846739442066,nonlinear_discretization,3.255275705239381e-06,8.688397729138597e-10,6.795878010117452e-09,0.0002669020542608597,0.0020876505173369666,True,3.255306113540923e-06,3.255275705239381e-06,3.699594749323887e-06,1.2493802192742836e-06,1.2493221006530183e-06,6.555088631128144e-10
32,D1,0.03125,0.0001232846739442066,ordering,6.555088631128144e-10,1.2339817839872498e-13,1.0805576288909108e-12,0.00018824791752279925,0.0016484256578311813,True,3.255306113540923e-06,3.255275705239381e-06,3.699594749323887e-06,1.2493802192742836e-06,1.2493221006530183e-06,6.555088631128144e-10
32,D1,0.125,0.0001232846739442066,linear,1.3021224454163692e-05,3.474865498941844e-09,2.7179189809954244e-08,0.0002668616543070736,0.0020872990789482454,True,1.3021224454163692e-05,1.302073937954732e-05,2.582657134684215e-05,1.99902805321997e-05,1.9989350601804795e-05,1.0487873170546903e-08
32,D1,0.125,0.0001232846739442066,nonlinear_discretization,1.302073937954732e-05,3.4768397189506008e-09,2.7196478040718102e-08,0.0002670232171616876,0.002088704584889988,True,1.3021224454163692e-05,1.302073937954732e-05,2.582657134684215e-05,1.99902805321997e-05,1.9989350601804795e-05,1.0487873170546903e-08
32,D1,0.125,0.0001232846739442066,ordering,1.0487873170546903e-08,1.9742200087566822e-12,1.728823076385731e-11,0.0001882383564954699,0.0016484019669886793,True,1.3021224454163692e-05,1.302073937954732e-05,2.582657134684215e-05,1.99902805321997e-05,1.9989350601804795e-05,1.0487873170546903e-08
32,D1,0.5,0.0001232846739442066,linear,5.2084897816654766e-05,1.3899461995767376e-08,1.0871675923981698e-07,0.0002668616543070736,0.0020872990789482454,True,5.2084897816654766e-05,5.207722992033477e-05,0.0003335882700559298,0.0003198570776643459,0.00031984219670688535,1.6778876576444368e-07
32,D1,0.5,0.0001232846739442066,nonlinear_discretization,5.207722992033477e-05,1.3931039862446469e-08,1.0899332667544319e-07,0.00026750731334515104,0.002092917131770947,True,5.2084897816654766e-05,5.207722992033477e-05,0.0003335882700559298,0.0003198570776643459,0.00031984219670688535,1.6778876576444368e-07
32,D1,0.5,0.0001232846739442066,ordering,1.6778876576444368e-07,3.1577866679092514e-11,2.765674356262173e-10,0.00018820012493222724,0.0016483072294273056,True,5.2084897816654766e-05,5.207722992033477e-05,0.0003335882700559298,0.0003198570776643459,0.00031984219670688535,1.6778876576444368e-07
32,D2,0.03125,0.0001232846739442066,linear,3.112369313546531e-06,5.266037617983972e-09,9.148544658020492e-07,0.0016919706781144638,0.2939414875413922,False,3.112369313546531e-06,3.1123042263337866e-06,3.202239350172851e-06,4.316486689707681e-07,4.3163777884015145e-07,3.843330447291677e-10
32,D2,0.03125,0.0001232846739442066,nonlinear_discretization,3.1123042263337866e-06,5.267577264789815e-09,9.149434052692396e-07,0.001692500758833234,0.2939762114280901,False,3.112369313546531e-06,3.1123042263337866e-06,3.202239350172851e-06,4.316486689707681e-07,4.3163777884015145e-07,3.843330447291677e-10
32,D2,0.03125,0.0001232846739442066,ordering,3.843330447291677e-10,1.5396468058435514e-12,8.89394671904879e-11,0.004006022450993022,0.23141249083372956,False,3.112369313546531e-06,3.1123042263337866e-06,3.202239350172851e-06,4.316486689707681e-07,4.3163777884015145e-07,3.843330447291677e-10
32,D2,0.125,0.0001232846739442066,linear,1.2449477254186124e-05,2.106415047193589e-08,3.6594178632081966e-06,0.0016919706781144638,0.2939414875413922,False,1.2449477254186124e-05,1.244843592168984e-05,1.5069148975988175e-05,6.906372752777802e-06,6.906198503668624e-06,6.149186577654813e-09
32,D2,0.125,0.0001232846739442066,nonlinear_discretization,1.244843592168984e-05,2.1088783930120832e-08,3.66084089125454e-06,0.0016940910539111399,0.29408039004128894,False,1.2449477254186124e-05,1.244843592168984e-05,1.5069148975988175e-05,6.906372752777802e-06,6.906198503668624e-06,6.149186577654813e-09
32,D2,0.125,0.0001232846739442066,ordering,6.149186577654813e-09,2.4633458184945364e-11,1.4230280463435887e-09,0.004005970200100859,0.23141728233042258,False,1.2449477254186124e-05,1.244843592168984e-05,1.5069148975988175e-05,6.906372752777802e-06,6.906198503668624e-06,6.149186577654813e-09
32,D2,0.5,0.0001232846739442066,linear,4.97979090167445e-05,8.425660188774355e-08,1.4637671452832787e-05,0.0016919706781144638,0.2939414875413922,False,4.97979090167445e-05,4.9781251722471186e-05,0.00012747805269817738,0.00011050158032013565,0.00011049879188592346,9.83778780657466e-08
32,D2,0.5,0.0001232846739442066,nonlinear_discretization,4.9781251722471186e-05,8.465068008992774e-08,1.4660439680274751e-05,0.0017004530252041964,0.29449720874851065,False,4.97979090167445e-05,4.9781251722471186e-05,0.00012747805269817738,0.00011050158032013565,0.00011049879188592346,9.83778780657466e-08
32,D2,0.5,0.0001232846739442066,ordering,9.83778780657466e-08,3.940782021841824e-10,2.276822744196522e-08,0.004005760338933284,0.2314364559352364,False,4.97979090167445e-05,4.9781251722471186e-05,0.00012747805269817738,0.00011050158032013565,0.00011049879188592346,9.83778780657466e-08
32,D3,0.03125,0.0001232846739442066,linear,1.8810146975506075e-06,5.043331406498141e-10,3.814979584108869e-09,0.0002681175970110916,0.0020281498007839087,True,1.8810146975506075e-06,1.8810130184623621e-06,1.9094341340818363e-06,2.6744744218674325e-07,2.6744805714629076e-07,1.5630313321530148e-10
32,D3,0.03125,0.0001232846739442066,nonlinear_discretization,1.8810130184623621e-06,5.044107715871611e-10,3.8152297562431665e-09,0.0002681591071599774,0.0020282846098332342,True,1.8810146975506075e-06,1.8810130184623621e-06,1.9094341340818363e-06,2.6744744218674325e-07,2.6744805714629076e-07,1.5630313321530148e-10
32,D3,0.03125,0.0001232846739442066,ordering,1.5630313321530148e-10,7.763093734700824e-14,2.501721342974996e-13,0.0004966691054111798,0.0016005573858388189,True,1.8810146975506075e-06,1.8810130184623621e-06,1.9094341340818363e-06,2.6744744218674325e-07,2.6744805714629076e-07,1.5630313321530148e-10
32,D3,0.125,0.0001232846739442066,linear,7.52405879020243e-06,2.0173325625992566e-09,1.5259918336435477e-08,0.0002681175970110916,0.0020281498007839087,True,7.52405879020243e-06,7.524031915789347e-06,8.78858303195201e-06,4.279168383230844e-06,4.279178247888512e-06,2.500878762293636e-09
32,D3,0.125,0.0001232846739442066,nonlinear_discretization,7.524031915789347e-06,2.0185745994800787e-09,1.5263920953016986e-08,0.00026828363064809117,0.0020286890225685132,True,7.52405879020243e-06,7.524031915789347e-06,8.78858303195201e-06,4.279168383230844e-06,4.279178247888512e-06,2.500878762293636e-09
32,D3,0.125,0.0001232846739442066,ordering,2.500878762293636e-09,1.2420368808223331e-12,4.002616581508248e-12,0.0004966401808631543,0.001600484054587804,True,7.52405879020243e-06,7.524031915789347e-06,8.78858303195201e-06,4.279168383230844e-06,4.279178247888512e-06,2.500878762293636e-09
32,D3,0.5,0.0001232846739442066,linear,3.009623516080972e-05,8.069330250397026e-09,6.103967334574191e-08,0.0002681175970110916,0.0020281498007839087,True,3.009623516080972e-05,3.0095804593533806e-05,7.577472795809441e-05,6.846728813526344e-05,6.846744758853322e-05,4.001589137539779e-08
32,D3,0.5,0.0001232846739442066,nonlinear_discretization,3.0095804593533806e-05,8.08919913295129e-09,6.110370640492559e-08,0.00026878162063456794,0.002030306457334387,True,3.009623516080972e-05,3.0095804593533806e-05,7.577472795809441e-05,6.846728813526344e-05,6.846744758853322e-05,4.001589137539779e-08
32,D3,0.5,0.0001232846739442066,ordering,4.001589137539779e-08,1.9868882554263074e-11,6.403305918368015e-11,0.0004965248023058829,0.0016001907487945746,True,3.009623516080972e-05,3.0095804593533806e-05,7.577472795809441e-05,6.846728813526344e-05,6.846744758853322e-05,4.001589137539779e-08
32,D4_32,0.03125,0.0001232846739442066,linear,8.437516578832826e-07,1.7494875369292466e-13,1.329541188215914e-07,2.073462636290613e-07,0.15757494231790078,False,8.437516578832826e-07,8.443882092318366e-07,8.443882092318366e-07,1.1412315784483386e-09,9.147327991248305e-28,1.1412315784483386e-09
32,D4_32,0.03125,0.0001232846739442066,nonlinear_discretization,8.443882092318366e-07,1.4541457380371256e-10,1.3305531592735316e-07,0.000172212937383387,0.1575759993716602,False,8.437516578832826e-07,8.443882092318366e-07,8.443882092318366e-07,1.1412315784483386e-09,9.147327991248305e-28,1.1412315784483386e-09
32,D4_32,0.03125,0.0001232846739442066,ordering,1.1412315784483386e-09,1.4523962505001963e-10,1.0119710576175528e-10,0.12726569067383578,0.08867359410028477,False,8.437516578832826e-07,8.443882092318366e-07,8.443882092318366e-07,1.1412315784483386e-09,9.147327991248305e-28,1.1412315784483386e-09
32,D4_32,0.125,0.0001232846739442066,linear,3.3750066315331305e-06,6.997950147716986e-13,5.318164752863656e-07,2.073462636290613e-07,0.15757494231790078,False,3.3750066315331305e-06,3.3852168945633433e-06,3.3852168945633433e-06,1.8259700774216254e-08,1.463572478599727e-26,1.8259700774216254e-08
32,D4_32,0.125,0.0001232846739442066,nonlinear_discretization,3.3852168945633433e-06,2.3245340023545966e-09,5.334356290238975e-07,0.0006866721024841265,0.1575779767259802,False,3.3750066315331305e-06,3.3852168945633433e-06,3.3852168945633433e-06,1.8259700774216254e-08,1.463572478599727e-26,1.8259700774216254e-08
32,D4_32,0.125,0.0001232846739442066,ordering,1.8259700774216254e-08,2.323834207339825e-09,1.619153737531861e-09,0.12726573321624263,0.08867361834418443,False,3.3750066315331305e-06,3.3852168945633433e-06,3.3852168945633433e-06,1.8259700774216254e-08,1.463572478599727e-26,1.8259700774216254e-08
32,D4_32,0.5,0.0001232846739442066,linear,1.3500026526132522e-05,2.7991800590867945e-12,2.1272659011454625e-06,2.073462636290613e-07,0.15757494231790078,False,1.3500026526132522e-05,1.3665000634304831e-05,1.3665000634304831e-05,2.921549256345464e-07,2.341715965759549e-25,2.921549256345464e-07
32,D4_32,0.5,0.0001232846739442066,nonlinear_discretization,1.3665000634304831e-05,3.718415971555741e-08,2.153172363848488e-06,0.002721123892391905,0.15756840570084793,False,1.3500026526132522e-05,1.3665000634304831e-05,1.3665000634304831e-05,2.921549256345464e-07,2.341715965759549e-25,2.921549256345464e-07
32,D4_32,0.5,0.0001232846739442066,ordering,2.921549256345464e-07,3.718136053549832e-08,2.5906462703025672e-08,0.12726590337213106,0.08867371531305893,False,1.3500026526132522e-05,1.3665000634304831e-05,1.3665000634304831e-05,2.921549256345464e-07,2.341715965759549e-25,2.921549256345464e-07
32,D1,0.03125,0.00025650209056800457,linear,2.5942456934487912e-06,1.6995564253071909e-10,6.185459724819845e-09,6.551254684932328e-05,0.002384299891270858,True,2.5942456934487912e-06,2.5940753372737607e-06,3.546568195140861e-06,2.059728733236665e-06,2.0596152370267635e-06,5.756355748059112e-10
32,D1,0.03125,0.00025650209056800457,nonlinear_discretization,2.5940753372737607e-06,1.7000558610206495e-10,6.186847645701208e-09,6.553610207818098e-05,0.002384991506146181,True,2.5942456934487912e-06,2.5940753372737607e-06,3.546568195140861e-06,2.059728733236665e-06,2.0596152370267635e-06,5.756355748059112e-10
32,D1,0.03125,0.00025650209056800457,ordering,5.756355748059112e-10,4.994357134586875e-14,1.3879208813630567e-12,8.676248225747406e-05,0.0024111103310997173,True,2.5942456934487912e-06,2.5940753372737607e-06,3.546568195140861e-06,2.059728733236665e-06,2.0596152370267635e-06,5.756355748059112e-10
32,D1,0.125,0.00025650209056800457,linear,1.0376982773795165e-05,6.798225701228763e-10,2.474183889927938e-08,6.551254684932328e-05,0.002384299891270858,True,1.0376982773795165e-05,1.037425824801749e-05,3.600739361125539e-05,3.295642558904403e-05,3.295460960008334e-05,9.209472808484296e-09
32,D1,0.125,0.00025650209056800457,nonlinear_discretization,1.037425824801749e-05,6.806215498075231e-10,2.4764042695919744e-08,6.56067675910795e-05,0.0023870663428541628,True,1.0376982773795165e-05,1.037425824801749e-05,3.600739361125539e-05,3.295642558904403e-05,3.295460960008334e-05,9.209472808484296e-09
32,D1,0.125,0.00025650209056800457,ordering,9.209472808484296e-09,7.989796846467328e-13,2.2203796640362655e-11,8.675628901479211e-05,0.0024109736900365503,True,1.0376982773795165e-05,1.037425824801749e-05,3.600739361125539e-05,3.295642558904403e-05,3.295460960008334e-05,9.209472808484296e-09
32,D1,0.5,0.00025650209056800457,linear,4.150793109518066e-05,2.7192902804915054e-09,9.896735559711752e-08,6.551254684932328e-05,0.002384299891270858,True,4.150793109518066e-05,4.146441375203354e-05,0.0005351535035616782,0.0005273517439032555,0.0005273226849224374,1.473069921353647e-07
32,D1,0.5,0.00025650209056800457,nonlinear_discretization,4.146441375203354e-05,2.7320664261306547e-09,9.932242842821447e-08,6.588942611052027e-05,0.0023953655542360928,True,4.150793109518066e-05,4.146441375203354e-05,0.0005351535035616782,0.0005273517439032555,0.0005273226849224374,1.473069921353647e-07
32,D1,0.5,0.00025650209056800457,ordering,1.473069921353647e-07,1.2776145639149526e-11,3.5507283109695263e-10,8.673142702831888e-05,0.0024104275428464784,True,4.150793109518066e-05,4.146441375203354e-05,0.0005351535035616782,0.0005273517439032555,0.0005273226849224374,1.473069921353647e-07
32,D2,0.03125,0.00025650209056800457,linear,1.0605823710034292e-06,7.671271365681214e-11,5.094913519559569e-07,7.233074559237993e-05,0.4803882903257398,False,1.0605823710034292e-06,1.0605312906848942e-06,1.3104477257976435e-06,7.463853762574739e-07,7.463856647249644e-07,2.0562206367102904e-10
32,D2,0.03125,0.00025650209056800457,nonlinear_discretization,1.0605312906848942e-06,7.743234086489722e-11,5.095697102980587e-07,7.301278288063636e-05,0.4804853140815648,False,1.0605823710034292e-06,1.0605312906848942e-06,1.3104477257976435e-06,7.463853762574739e-07,7.463856647249644e-07,2.0562206367102904e-10
32,D2,0.03125,0.00025650209056800457,ordering,2.0562206367102904e-10,7.196272080850883e-13,7.8358342101796e-11,0.003499756763634114,0.3810794459643206,False,1.0605823710034292e-06,1.0605312906848942e-06,1.3104477257976435e-06,7.463853762574739e-07,7.463856647249644e-07,2.0562206367102904e-10
32,D2,0.125,0.00025650209056800457,linear,4.242329484013717e-06,3.0685085462724855e-10,2.0379654078238274e-06,7.233074559237993e-05,0.4803882903257398,False,4.242329484013717e-06,4.241512387978875e-06,1.2762262607507284e-05,1.1942286551031711e-05,1.194229116399171e-05,3.289782060661277e-09
32,D2,0.125,0.00025650209056800457,nonlinear_discretization,4.241512387978875e-06,3.1836471988773625e-10,2.0392191634973096e-06,7.505924556298194e-05,0.48077642523850295,False,4.242329484013717e-06,4.241512387978875e-06,1.2762262607507284e-05,1.1942286551031711e-05,1.194229116399171e-05,3.289782060661277e-09
32,D2,0.125,0.00025650209056800457,ordering,3.289782060661277e-09,1.1513865260487687e-11,1.2537556734820203e-09,0.003499886937243889,0.3811059974076227,False,4.242329484013717e-06,4.241512387978875e-06,1.2762262607507284e-05,1.1942286551031711e-05,1.194229116399171e-05,3.289782060661277e-09
32,D2,0.5,0.00025650209056800457,linear,1.6969317936054867e-05,1.2274034185089942e-09,8.15186163129531e-06,7.233074559237993e-05,0.4803882903257398,False,1.6969317936054867e-05,1.6956256496322047e-05,0.0001922112515648538,0.00019108428933326904,0.00019108436297681614,5.262555933190532e-08
32,D2,0.5,0.00025650209056800457,nonlinear_discretization,1.6956256496322047e-05,1.4116143719797233e-09,8.171923134530162e-06,8.325035495222156e-05,0.4819414672279061,False,1.6969317936054867e-05,1.6956256496322047e-05,0.0001922112515648538,0.00019108428933326904,0.00019108436297681614,5.262555933190532e-08
32,D2,0.5,0.00025650209056800457,ordering,5.262555933190532e-08,1.8421095347072903e-10,2.0061503234853158e-08,0.003500408467089629,0.3812121617240553,False,1.6969317936054867e-05,1.6956256496322047e-05,0.0001922112515648538,0.00019108428933326904,0.00019108436297681614,5.262555933190532e-08
32,D3,0.03125,0.00025650209056800457,linear,1.2242262872278794e-06,4.7030676962432715e-11,4.236607404896261e-09,3.841665340231201e-05,0.0034606407729485815,True,1.2242262872278794e-06,1.2242212388186078e-06,1.3552447346293298e-06,4.778200733891607e-07,4.778331351306706e-07,1.589352097460658e-10
32,D3,0.03125,0.00025650209056800457,nonlinear_discretization,1.2242212388186078e-06,4.704183838381969e-11,4.237042288911378e-09,3.842592898422166e-05,0.0034610102770314525,True,1.2242262872278794e-06,1.2242212388186078e-06,1.3552447346293298e-06,4.778200733891607e-07,4.778331351306706e-07,1.589352097460658e-10
32,D3,0.03125,0.00025650209056800457,ordering,1.589352097460658e-10,1.1161421386974797e-14,4.348840151169488e-13,7.022623498473145e-05,0.002736234568864711,True,1.2242262872278794e-06,1.2242212388186078e-06,1.3552447346293298e-06,4.778200733891607e-07,4.778331351306706e-07,1.589352097460658e-10
32,D3,0.125,0.00025650209056800457,linear,4.896905148911518e-06,1.8812270784973086e-10,1.6946429619585043e-08,3.841665340231201e-05,0.0034606407729485815,True,4.896905148911518e-06,4.896824501155899e-06,9.457798845958244e-06,7.645462167473419e-06,7.645671170678729e-06,2.5429239461021092e-09
32,D3,0.125,0.00025650209056800457,nonlinear_discretization,4.896824501155899e-06,1.8830130773621553e-10,1.6953385970299836e-08,3.845375869438794e-05,0.003462118351657891,True,4.896905148911518e-06,4.896824501155899e-06,9.457798845958244e-06,7.645462167473419e-06,7.645671170678729e-06,2.5429239461021092e-09
32,D3,0.125,0.00025650209056800457,ordering,2.5429239461021092e-09,1.7859988648467892e-13,6.9563507147944455e-12,7.023406530047571e-05,0.0027355716734892544,True,4.896905148911518e-06,4.896824501155899e-06,9.457798845958244e-06,7.645462167473419e-06,7.645671170678729e-06,2.5429239461021092e-09
32,D3,0.5,0.00025650209056800457,linear,1.958762059564607e-05,7.524908313989234e-10,6.778571847834017e-08,3.841665340231201e-05,0.0034606407729485815,True,1.958762059564607e-05,1.958633833212581e-05,0.0001257062320532603,0.00012234919996805823,0.00012235254499430806,4.0684257092952385e-08
32,D3,0.5,0.00025650209056800457,nonlinear_discretization,1.958633833212581e-05,7.553495254035867e-10,6.789690537696006e-08,3.856512190257895e-05,0.0034665440893357044,True,1.958762059564607e-05,1.958633833212581e-05,0.0001257062320532603,0.00012234919996805823,0.00012235254499430806,4.0684257092952385e-08
32,D3,0.5,0.00025650209056800457,ordering,4.0684257092952385e-08,2.858694004663277e-12,1.1118689861989796e-10,7.026536082819318e-05,0.0027329219350341423,True,1.958762059564607e-05,1.958633833212581e-05,0.0001257062320532603,0.00012234919996805823,0.00012235254499430806,4.0684257092952385e-08
32,D4_32,0.03125,0.00025650209056800457,linear,1.49447270322667e-07,2.989462117448771e-14,7.407768320447958e-08,2.0003457480316068e-07,0.49567772662920323,False,1.49447270322667e-07,1.499591661533353e-07,1.499591661533353e-07,9.468777768427992e-10,9.750554788711294e-28,9.468777768427992e-10
32,D4_32,0.03125,0.00025650209056800457,nonlinear_discretization,1.499591661533353e-07,1.4035787006739027e-10,7.413757686625633e-08,0.0009359739298888367,0.494385096743267,False,1.49447270322667e-07,1.499591661533353e-07,1.499591661533353e-07,9.468777768427992e-10,9.750554788711294e-28,9.468777768427992e-10
32,D4_32,0.03125,0.00025650209056800457,ordering,9.468777768427992e-10,1.4032797544621578e-10,5.989366177675979e-11,0.1482007275681506,0.06325384673876801,False,1.49447270322667e-07,1.499591661533353e-07,1.499591661533353e-07,9.468777768427992e-10,9.750554788711294e-28,9.468777768427992e-10
32,D4_32,0.125,0.00025650209056800457,linear,5.97789081290668e-07,1.1957848469795083e-13,2.963107328179183e-07,2.0003457480316068e-07,0.49567772662920323,False,5.97789081290668e-07,6.06079928778406e-07,6.06079928778406e-07,1.5150040610555423e-08,1.560088766193805e-26,1.5150040610555423e-08
32,D4_32,0.125,0.00025650209056800457,nonlinear_discretization,6.06079928778406e-07,2.2453674315618415e-09,2.9726903152725534e-07,0.00370473814582101,0.4904782643543743,False,5.97789081290668e-07,6.06079928778406e-07,6.06079928778406e-07,1.5150040610555423e-08,1.560088766193805e-26,1.5150040610555423e-08
32,D4_32,0.125,0.00025650209056800457,ordering,1.5150040610555423e-08,2.2452478530771437e-09,9.5829870933704e-10,0.14820078115914895,0.06325387066417291,False,5.97789081290668e-07,6.06079928778406e-07,6.06079928778406e-07,1.5150040610555423e-08,1.560088766193805e-26,1.5150040610555423e-08
32,D4_32,0.5,0.00025650209056800457,linear,2.391156325162672e-06,4.783139387918033e-13,1.1852429312716732e-06,2.0003457480316068e-07,0.49567772662920323,False,2.391156325162672e-06,2.5299182647916885e-06,2.5299182647916885e-06,2.424004053976725e-07,2.496142025910068e-25,2.424004053976725e-07
32,D4_32,0.5,0.00025650209056800457,nonlinear_discretization,2.5299182647916885e-06,3.5924459707972976e-08,1.2005757183586939e-06,0.014199849935045616,0.47455118810233515,False,2.391156325162672e-06,2.5299182647916885e-06,2.5299182647916885e-06,2.424004053976725e-07,2.496142025910068e-25,2.424004053976725e-07
32,D4_32,0.5,0.00025650209056800457,ordering,2.424004053976725e-07,3.5923981394034183e-08,1.5332787087020685e-08,0.14820099551854596,0.06325396635317636,False,2.391156325162672e-06,2.5299182647916885e-06,2.5299182647916885e-06,2.424004053976725e-07,2.496142025910068e-25,2.424004053976725e-07
32,D1,0.03125,0.0005336699231206312,linear,1.7503002007106114e-06,1.5934576297970873e-10,1.505165919245756e-08,9.103910455761549e-05,0.008599472928327767,True,1.7503002007106114e-06,1.7501630215935467e-06,3.462936157446591e-06,2.9066160810339402e-06,2.906535721368865e-06,4.101947985705973e-10
32,D1,0.03125,0.0005336699231206312,nonlinear_discretization,1.7501630215935467e-06,1.5936717894863428e-10,1.5053866189443336e-08,9.105847682893468e-05,0.008601407985261048,True,1.7503002007106114e-06,1.7501630215935467e-06,3.462936157446591e-06,2.9066160810339402e-06,2.906535721368865e-06,4.101947985705973e-10
32,D1,0.03125,0.0005336699231206312,ordering,4.101947985705973e-10,2.1415968925547123e-14,2.206996985776448e-12,5.2209264964293034e-05,0.005380363167614884,True,1.7503002007106114e-06,1.7501630215935467e-06,3.462936157446591e-06,2.9066160810339402e-06,2.906535721368865e-06,4.101947985705973e-10
32,D1,0.125,0.0005336699231206312,linear,7.0012008028424456e-06,6.373830519188349e-10,6.020663676983024e-08,9.103910455761549e-05,0.008599472928327767,True,7.0012008028424456e-06,6.999006615524406e-06,4.7357877163925175e-05,4.650861174751139e-05,4.6507325917548063e-05,6.562217190324692e-09
32,D1,0.125,0.0005336699231206312,nonlinear_discretization,6.999006615524406e-06,6.377254835596129e-10,6.024194393227405e-08,9.111657104953756e-05,0.008607213457785878,True,7.0012008028424456e-06,6.999006615524406e-06,4.7357877163925175e-05,4.650861174751139e-05,4.6507325917548063e-05,6.562217190324692e-09
32,D1,0.125,0.0005336699231206312,ordering,6.562217190324692e-09,3.4243164077799613e-13,3.530716244381099e-11,5.218230833366443e-05,0.00538037090510624,True,7.0012008028424456e-06,6.999006615524406e-06,4.7357877163925175e-05,4.650861174751139e-05,4.6507325917548063e-05,6.562217190324692e-09
32,D1,0.5,0.0005336699231206312,linear,2.8004803211369782e-05,2.5495322076753397e-09,2.4082654707932097e-07,9.103910455761549e-05,0.008599472928327767,True,2.8004803211369782e-05,2.7969739633570695e-05,0.0007461554281868653,0.0007443138211304499,0.0007442932430306124,1.0493789788286143e-07
32,D1,0.5,0.0005336699231206312,nonlinear_discretization,2.7969739633570695e-05,2.554996825429122e-09,2.4139115521580983e-07,9.134860956526337e-05,0.008630439838849268,True,2.8004803211369782e-05,2.7969739633570695e-05,0.0007461554281868653,0.0007443138211304499,0.0007442932430306124,1.0493789788286143e-07
32,D1,0.5,0.0005336699231206312,ordering,1.0493789788286143e-07,5.4646177537823566e-12,5.646081364888411e-10,5.2074778169106474e-05,0.005380402579810525,True,2.8004803211369782e-05,2.7969739633570695e-05,0.0007461554281868653,0.0007443138211304499,0.0007442932430306124,1.0493789788286143e-07
32,D2,0.03125,0.0005336699231206312,linear,7.24308348472263e-07,1.1292152338601533e-11,3.08698232155171e-07,1.5590255672766085e-05,0.42619725812395826,False,7.24308348472263e-07,7.242826633041245e-07,1.588769359467591e-06,1.4102021604966616e-06,1.4101990779047688e-06,1.4268492085300466e-10
32,D2,0.03125,0.0005336699231206312,nonlinear_discretization,7.242826633041245e-07,1.1890282554260402e-11,3.087580535135631e-07,1.6416632837817495e-05,0.4262949662567256,False,7.24308348472263e-07,7.242826633041245e-07,1.588769359467591e-06,1.4102021604966616e-06,1.4101990779047688e-06,1.4268492085300466e-10
32,D2,0.03125,0.0005336699231206312,ordering,1.4268492085300466e-10,5.981302156588702e-13,5.982135839213619e-11,0.004191965150088071,0.4192549432309299,False,7.24308348472263e-07,7.242826633041245e-07,1.588769359467591e-06,1.4102021604966616e-06,1.4101990779047688e-06,1.4268492085300466e-10
32,D2,0.125,0.0005336699231206312,linear,2.897233393889052e-06,4.516860935440613e-11,1.234792928620684e-06,1.5590255672766085e-05,0.42619725812395826,False,2.897233393889052e-06,2.8968224312601273e-06,2.2764311701388822e-05,2.2563777930153455e-05,2.2563728584121092e-05,2.2827380019961205e-09
32,D2,0.125,0.0005336699231206312,nonlinear_discretization,2.8968224312601273e-06,5.4738350837496686e-11,1.2357501431841583e-06,1.8895997989661148e-05,0.4265881573716629,False,2.897233393889052e-06,2.8968224312601273e-06,2.2764311701388822e-05,2.2563777930153455e-05,2.2563728584121092e-05,2.2827380019961205e-09
32,D2,0.125,0.0005336699231206312,ordering,2.2827380019961205e-09,9.569741483090554e-12,9.57214563474418e-10,0.0041922206905577325,0.41932738782873463,False,2.897233393889052e-06,2.8968224312601273e-06,2.2764311701388822e-05,2.2563777930153455e-05,2.2563728584121092e-05,2.2827380019961205e-09
32,D2,0.5,0.0005336699231206312,linear,1.1588933575556208e-05,1.8067443741762452e-10,4.939171714482736e-06,1.5590255672766085e-05,0.42619725812395826,False,1.1588933575556208e-05,1.1582358168489642e-05,0.0003613022286730427,0.00036105516770849026,0.000361054376604726,3.6509677071200134e-08
32,D2,0.5,0.0005336699231206312,nonlinear_discretization,1.1582358168489642e-05,3.337683235372483e-10,4.954491804057419e-06,2.8816957538515858e-05,0.4277619230888879,False,1.1588933575556208e-05,1.1582358168489642e-05,0.0003613022286730427,0.00036105516770849026,0.000361054376604726,3.6509677071200134e-08
32,D2,0.5,0.0005336699231206312,ordering,3.6509677071200134e-08,1.530938861196238e-10,1.5320089574683105e-08,0.004193241310271369,0.41961723037994286,False,1.1588933575556208e-05,1.1582358168489642e-05,0.0003613022286730427,0.00036105516770849026,0.000361054376604726,3.6509677071200134e-08
32,D3,0.03125,0.0005336699231206312,linear,9.642570361997414e-07,2.724547213934579e-11,6.514472811457567e-09,2.825540402248308e-05,0.006755950505823558,True,9.642570361997414e-07,9.64186411121417e-07,1.243811482305991e-06,6.788620128231986e-07,6.788675082906528e-07,1.696423790237562e-10
32,D3,0.03125,0.0005336699231206312,nonlinear_discretization,9.64186411121417e-07,2.725010300477026e-11,6.51569810138973e-09,2.826227655819839e-05,0.006757716170062501,True,9.642570361997414e-07,9.64186411121417e-07,1.243811482305991e-06,6.788620128231986e-07,6.788675082906528e-07,1.696423790237562e-10
32,D3,0.03125,0.0005336699231206312,ordering,1.696423790237562e-10,4.630865424470488e-15,1.2252899321628621e-12,2.7297809964230668e-05,0.007222782061970944,True,9.642570361997414e-07,9.64186411121417e-07,1.243811482305991e-06,6.788620128231986e-07,6.788675082906528e-07,1.696423790237562e-10
32,D3,0.125,0.0005336699231206312,linear,3.857028144798966e-06,1.0898188855738316e-10,2.605789124583027e-08,2.825540402248308e-05,0.006755950505823558,True,3.857028144798966e-06,3.855898670131998e-06,1.195359618574016e-05,1.0862771075111344e-05,1.0862859126340446e-05,2.7140979769819294e-09
32,D3,0.125,0.0005336699231206312,nonlinear_discretization,3.855898670131998e-06,1.0905595062920827e-10,2.6077492974453385e-08,2.8282888104389683e-05,0.006763013036740585,True,3.857028144798966e-06,3.855898670131998e-06,1.195359618574016e-05,1.0862771075111344e-05,1.0862859126340446e-05,2.7140979769819294e-09
32,D3,0.125,0.0005336699231206312,ordering,2.7140979769819294e-09,7.406207182511193e-14,1.9601728623116443e-11,2.728791386796905e-05,0.007222189025362128,True,3.857028144798966e-06,3.855898670131998e-06,1.195359618574016e-05,1.0862771075111344e-05,1.0862859126340446e-05,2.7140979769819294e-09
32,D3,0.5,0.0005336699231206312,linear,1.5428112579195863e-05,4.3592755422953263e-10,1.0423156498332107e-07,2.825540402248308e-05,0.006755950505823558,True,1.5428112579195863e-05,1.5410074674443532e-05,0.0001763768386850946,0.00017386701065462672,0.00017386842738913324,4.3414048774810805e-08
32,D3,0.5,0.0005336699231206312,nonlinear_discretization,1.5410074674443532e-05,4.371105152423897e-10,1.0454500621870793e-07,2.8365243159223954e-05,0.006784198547206788,True,1.5428112579195863e-05,1.5410074674443532e-05,0.0001763768386850946,0.00017386701065462672,0.00017386842738913324,4.3414048774810805e-08
32,D3,0.5,0.0005336699231206312,ordering,4.3414048774810805e-08,1.182961012857064e-12,3.134412353868491e-10,2.724834578302284e-05,0.007219811195511217,True,1.5428112579195863e-05,1.5410074674443532e-05,0.0001763768386850946,0.00017386701065462672,0.00017386842738913324,4.3414048774810805e-08
32,D4_32,0.03125,0.0005336699231206312,linear,3.6758441458192026e-08,2.803942950931141e-15,4.451984851783748e-08,7.628024583469523e-08,1.2111462497253331,False,3.6758441458192026e-08,3.725743627585078e-08,3.725743627585078e-08,8.222625707142797e-10,1.0439781286124845e-27,8.222625707142797e-10
32,D4_32,0.03125,0.0005336699231206312,nonlinear_discretization,3.725743627585078e-08,1.2091461750756347e-10,4.456046314770094e-08,0.0032453821194867592,1.1960152818293561,False,3.6758441458192026e-08,3.725743627585078e-08,3.725743627585078e-08,8.222625707142797e-10,1.0439781286124845e-27,8.222625707142797e-10
32,D4_32,0.03125,0.0005336699231206312,ordering,8.222625707142797e-10,1.2091181356461255e-10,4.061462986346267e-11,0.14704769239292914,0.049393747581361655,False,3.6758441458192026e-08,3.725743627585078e-08,3.725743627585078e-08,8.222625707142797e-10,1.0439781286124845e-27,8.222625707142797e-10
32,D4_32,0.125,0.0005336699231206312,linear,1.470337658327681e-07,1.1215771803724563e-14,1.7807939407134992e-07,7.628024583469523e-08,1.2111462497253331,False,1.470337658327681e-07,1.5528196418831472e-07,1.5528196418831472e-07,1.3156197802579335e-08,1.6703650057799705e-26,1.3156197802579335e-08
32,D4_32,0.125,0.0005336699231206312,nonlinear_discretization,1.5528196418831472e-07,1.9346004743713366e-09,1.7872922781867978e-07,0.012458629593487066,1.1509979845562097,False,1.470337658327681e-07,1.5528196418831472e-07,1.5528196418831472e-07,1.3156197802579335e-08,1.6703650057799705e-26,1.3156197802579335e-08
32,D4_32,0.125,0.0005336699231206312,ordering,1.3156197802579335e-08,1.934589258599533e-09,6.498337473298549e-10,0.14704774796105965,0.04939373495908156,False,1.470337658327681e-07,1.5528196418831472e-07,1.5528196418831472e-07,1.3156197802579335e-08,1.6703650057799705e-26,1.3156197802579335e-08
32,D4_32,0.5,0.0005336699231206312,linear,5.881350633310724e-07,4.4863087214898254e-14,7.123175762853997e-07,7.628024583469523e-08,1.2111462497253331,False,5.881350633310724e-07,7.33977447331082e-07,7.33977447331082e-07,2.1049895184120202e-07,2.6725840092479225e-25,2.1049895184120202e-07
32,D4_32,0.5,0.0005336699231206312,nonlinear_discretization,7.33977447331082e-07,3.0953488446468654e-08,7.227148950899973e-07,0.042172260958457185,0.9846554519051803,False,5.881350633310724e-07,7.33977447331082e-07,7.33977447331082e-07,2.1049895184120202e-07,2.6725840092479225e-25,2.1049895184120202e-07
32,D4_32,0.5,0.0005336699231206312,ordering,2.1049895184120202e-07,3.095344358338144e-08,1.0397318804597564e-08,0.14704797013304066,0.04939368445141323,False,5.881350633310724e-07,7.33977447331082e-07,7.33977447331082e-07,2.1049895184120202e-07,2.6725840092479225e-25,2.1049895184120202e-07
32,D1,0.03125,0.0011103363181676367,linear,1.7609749709769547e-06,8.644247270240175e-11,1.9574636846759724e-08,4.9087848565187246e-05,0.011115795039324208,True,1.7609749709769547e-06,1.7608127398117596e-06,4.258988329449146e-06,3.908556532036891e-06,3.9085364931797405e-06,3.7577429668538954e-10
32,D1,0.03125,0.0011103363181676367,nonlinear_discretization,1.7608127398117596e-06,8.646866245631521e-11,1.9579028298577438e-08,4.9107244910983084e-05,0.011119313176181665,True,1.7609749709769547e-06,1.7608127398117596e-06,4.258988329449146e-06,3.908556532036891e-06,3.9085364931797405e-06,3.7577429668538954e-10
32,D1,0.03125,0.0011103363181676367,ordering,3.7577429668538954e-10,2.6189753913459277e-14,4.39145181771374e-12,6.969543724643357e-05,0.011686408188238608,True,1.7609749709769547e-06,1.7608127398117596e-06,4.258988329449146e-06,3.908556532036891e-06,3.9085364931797405e-06,3.7577429668538954e-10
32,D1,0.125,0.0011103363181676367,linear,7.043899883907819e-06,3.45769890809607e-10,7.82985473870389e-08,4.9087848565187246e-05,0.011115795039324208,True,7.043899883907819e-06,7.041303605968189e-06,6.281507467683695e-05,6.254076548209384e-05,6.254044534915014e-05,6.012278319136804e-09
32,D1,0.125,0.0011103363181676367,nonlinear_discretization,7.041303605968189e-06,3.4618851562637184e-10,7.836880705449072e-08,4.916540103922567e-05,0.011129871887368347,True,7.043899883907819e-06,7.041303605968189e-06,6.281507467683695e-05,6.254076548209384e-05,6.254044534915014e-05,6.012278319136804e-09
32,D1,0.125,0.0011103363181676367,ordering,6.012278319136804e-09,4.1862481676483943e-13,7.025966745182167e-11,6.962831634596423e-05,0.01168603044010594,True,7.043899883907819e-06,7.041303605968189e-06,6.281507467683695e-05,6.254076548209384e-05,6.254044534915014e-05,6.012278319136804e-09
32,D1,0.5,0.0011103363181676367,linear,2.8175599535631275e-05,1.383079563238428e-09,3.131941895481556e-07,4.9087848565187246e-05,0.011115795039324208,True,2.8175599535631275e-05,2.8134022190004522e-05,0.0010008155855552648,0.0010008986160014773,0.001000893525158926,9.618922055470118e-08
32,D1,0.5,0.0011103363181676367,nonlinear_discretization,2.8134022190004522e-05,1.3897513264156755e-09,3.1431811487788206e-07,4.939753431023551e-05,0.011172171286249758,True,2.8175599535631275e-05,2.8134022190004522e-05,0.0010008155855552648,0.0010008986160014773,0.001000893525158926,9.618922055470118e-08
32,D1,0.5,0.0011103363181676367,ordering,9.618922055470118e-08,6.671763177247402e-12,1.123925329726465e-09,6.936081963002582e-05,0.011684524765301614,True,2.8175599535631275e-05,2.8134022190004522e-05,0.0010008155855552648,0.0010008986160014773,0.001000893525158926,9.618922055470118e-08
32,D2,0.03125,0.0011103363181676367,linear,5.21732718685074e-07,1.8312533123012893e-11,1.6734511282930235e-07,3.509945316284951e-05,0.3207487413307396,False,5.21732718685074e-07,5.217302419162071e-07,2.78805476653056e-06,2.727147674916886e-06,2.7271580764404e-06,1.934216408117651e-10
32,D2,0.03125,0.0011103363181676367,nonlinear_discretization,5.217302419162071e-07,1.8736556479469245e-11,1.6740026286321459e-07,3.591234506677964e-05,0.32085597002847316,False,5.21732718685074e-07,5.217302419162071e-07,2.78805476653056e-06,2.727147674916886e-06,2.7271580764404e-06,1.934216408117651e-10
32,D2,0.03125,0.0011103363181676367,ordering,1.934216408117651e-10,4.2402335645635426e-13,5.515003391222625e-11,0.00219222293160571,0.28512855997275605,False,5.21732718685074e-07,5.217302419162071e-07,2.78805476653056e-06,2.727147674916886e-06,2.7271580764404e-06,1.934216408117651e-10
32,D2,0.125,0.0011103363181676367,linear,2.086930874740296e-06,7.325013249205157e-11,6.693804513172094e-07,3.509945316284951e-05,0.3207487413307396,False,2.086930874740296e-06,2.086891742927819e-06,4.373302585041109e-05,4.3636317285637915e-05,4.363648368905581e-05,3.094692627351882e-09
32,D2,0.125,0.0011103363181676367,nonlinear_discretization,2.086891742927819e-06,8.003500922304117e-11,6.702628932087812e-07,3.835129900449724e-05,0.3211776056329742,False,2.086930874740296e-06,2.086891742927819e-06,4.373302585041109e-05,4.3636317285637915e-05,4.363648368905581e-05,3.094692627351882e-09
32,D2,0.125,0.0011103363181676367,ordering,3.094692627351882e-09,6.784876730989606e-12,8.824418915717494e-10,0.0021924234642958394,0.2851468620089912,False,2.086930874740296e-06,2.086891742927819e-06,4.373302585041109e-05,4.3636317285637915e-05,4.363648368905581e-05,3.094692627351882e-09
32,D2,0.5,0.0011103363181676367,linear,8.347723498961184e-06,2.930005299682063e-10,2.6775218052688377e-06,3.509945316284951e-05,0.3207487413307396,False,8.347723498961184e-06,8.347129207035882e-06,0.0006985462727492485,0.0006983057575167766,0.0006983084186163185,4.9511536863289374e-08
32,D2,0.5,0.0011103363181676367,nonlinear_discretization,8.347129207035882e-06,4.0159082220291224e-10,2.6916434888891283e-06,4.811125025648425e-05,0.32246337898068167,False,8.347723498961184e-06,8.347129207035882e-06,0.0006985462727492485,0.0006983057575167766,0.0006983084186163185,4.9511536863289374e-08
32,D2,0.5,0.0011103363181676367,ordering,4.9511536863289374e-08,1.0859029223470597e-10,1.4121683620290551e-08,0.0021932321053685752,0.2852200621298257,False,8.347723498961184e-06,8.347129207035882e-06,0.0006985462727492485,0.0006983057575167766,0.0006983084186163185,4.9511536863289374e-08
32,D3,0.03125,0.0011103363181676367,linear,9.706194274107465e-07,1.509237847026508e-11,9.16790129764815e-09,1.5549223561829954e-05,0.009445412938111818,True,9.706194274107465e-07,9.705018363149569e-07,1.6114946751445184e-06,1.3234680533008593e-06,1.3234652354165622e-06,1.6581945622362008e-10
32,D3,0.03125,0.0011103363181676367,nonlinear_discretization,9.705018363149569e-07,1.5095844862166384e-11,9.169469046112659e-09,1.555467933938801e-05,0.009448172793705968,True,9.706194274107465e-07,9.705018363149569e-07,1.6114946751445184e-06,1.3234680533008593e-06,1.3234652354165622e-06,1.6581945622362008e-10
32,D3,0.03125,0.0011103363181676367,ordering,1.6581945622362008e-10,3.466391901303874e-15,1.5677484645091052e-12,2.090461505692783e-05,0.009454550751842278,True,9.706194274107465e-07,9.705018363149569e-07,1.6114946751445184e-06,1.3234680533008593e-06,1.3234652354165622e-06,1.6581945622362008e-10
32,D3,0.125,0.0011103363181676367,linear,3.882477709642986e-06,6.036951388106032e-11,3.66716051905926e-08,1.5549223561829954e-05,0.009445412938111818,True,3.882477709642986e-06,3.880596930962294e-06,2.138585101831395e-05,2.1177406247996913e-05,2.1177361067333907e-05,2.652967022852945e-09
32,D3,0.125,0.0011103363181676367,nonlinear_discretization,3.880596930962294e-06,6.042500102403881e-11,3.6696686756690994e-08,1.5571058293099992e-05,0.009456454099599337,True,3.882477709642986e-06,3.880596930962294e-06,2.138585101831395e-05,2.1177406247996913e-05,2.1177361067333907e-05,2.652967022852945e-09
32,D3,0.125,0.0011103363181676367,ordering,2.652967022852945e-09,5.548714297849236e-14,2.5081566098396783e-11,2.0915127289755246e-05,0.00945415675443436,True,3.882477709642986e-06,3.880596930962294e-06,2.138585101831395e-05,2.1177406247996913e-05,2.1177361067333907e-05,2.652967022852945e-09
32,D3,0.5,0.0011103363181676367,linear,1.5529910838571944e-05,2.4147805552424127e-10,1.466864207623704e-07,1.5549223561829954e-05,0.009445412938111818,True,1.5529910838571944e-05,1.549986184090268e-05,0.000338727948169437,0.00033896123480027155,0.000338960505827957,4.243821945249488e-08
32,D3,0.5,0.0011103363181676367,nonlinear_discretization,1.549986184090268e-05,2.42367446253176e-10,1.4708757142303394e-07,1.56367488136953e-05,0.009489605322473497,True,1.5529910838571944e-05,1.549986184090268e-05,0.000338727948169437,0.00033896123480027155,0.000338960505827957,4.243821945249488e-08
32,D3,0.5,0.0011103363181676367,ordering,4.243821945249488e-08,8.893907289347315e-13,4.011506606635296e-10,2.0957305476265583e-05,0.009452579911194803,True,1.5529910838571944e-05,1.549986184090268e-05,0.000338727948169437,0.00033896123480027155,0.000338960505827957,4.243821945249488e-08
32,D4_32,0.03125,0.0011103363181676367,linear,4.582199756140489e-09,1.1202010453999605e-16,2.389007851704513e-08,2.4446796408183812e-08,5.2136702432124755,False,4.582199756140489e-09,4.804673650672069e-09,4.804673650672069e-09,6.137900154673917e-10,1.113694094095847e-27,6.137900154673917e-10
32,D4_32,0.03125,0.0011103363181676367,nonlinear_discretization,4.804673650672069e-09,8.754229893031504e-11,2.3914978398828956e-08,0.018220238312766524,4.9774407457380105,False,4.582199756140489e-09,4.804673650672069e-09,4.804673650672069e-09,6.137900154673917e-10,1.113694094095847e-27,6.137900154673917e-10
32,D4_32,0.03125,0.0011103363181676367,ordering,6.137900154673917e-10,8.75421869102105e-11,2.489988178382806e-11,0.14262562880490728,0.04056742722487459,False,4.582199756140489e-09,4.804673650672069e-09,4.804673650672069e-09,6.137900154673917e-10,1.113694094095847e-27,6.137900154673917e-10
32,D4_32,0.125,0.0011103363181676367,linear,1.8328799024561957e-08,4.480804181599842e-16,9.556031406818052e-08,2.4446796408183812e-08,5.2136702432124755,False,1.8328799024561957e-08,2.3279431152969774e-08,2.3279431152969774e-08,9.82063761384368e-09,1.781910550553347e-26,9.82063761384368e-09
32,D4_32,0.125,0.0011103363181676367,nonlinear_discretization,2.3279431152969774e-08,1.4006756229909458e-09,9.595871173237399e-08,0.06016794885523913,4.122038511243109,False,1.8328799024561957e-08,2.3279431152969774e-08,2.3279431152969774e-08,9.82063761384368e-09,1.781910550553347e-26,9.82063761384368e-09
32,D4_32,0.125,0.0011103363181676367,ordering,9.82063761384368e-09,1.4006751749105277e-09,3.9839766419347753e-10,0.14262568582472318,0.04056739285765677,False,1.8328799024561957e-08,2.3279431152969774e-08,2.3279431152969774e-08,9.82063761384368e-09,1.781910550553347e-26,9.82063761384368e-09
32,D4_32,0.5,0.0011103363181676367,linear,7.331519609824783e-08,1.792321672639937e-15,3.822412562727221e-07,2.4446796408183812e-08,5.2136702432124755,False,7.331519609824783e-08,1.9255038969216461e-07,1.9255038969216461e-07,1.5713003332233997e-07,2.8510568808853004e-25,1.5713003332233997e-07
32,D4_32,0.5,0.0011103363181676367,nonlinear_discretization,1.9255038969216461e-07,2.241081636964068e-08,3.8861559046212745e-07,0.1163893586788863,2.0182539805991433,False,7.331519609824783e-08,1.9255038969216461e-07,1.9255038969216461e-07,1.5713003332233997e-07,2.8510568808853004e-25,1.5713003332233997e-07
32,D4_32,0.5,0.0011103363181676367,ordering,1.5713003332233997e-07,2.2410814577319007e-08,6.374334189405397e-09,0.1426259137318769,0.04056725537840973,False,7.331519609824783e-08,1.9255038969216461e-07,1.9255038969216461e-07,1.5713003332233997e-07,2.8510568808853004e-25,1.5713003332233997e-07
32,D1,0.03125,0.002310129700083158,linear,1.3266264031550459e-06,7.945863849877568e-12,1.5399762326026653e-08,5.9895263888765804e-06,0.011608213351854153,True,1.3266264031550459e-06,1.3266611737032805e-06,3.5076971524741916e-06,3.6815426574509225e-06,3.681333330326114e-06,5.246813488845874e-10
32,D1,0.03125,0.002310129700083158,nonlinear_discretization,1.3266611737032805e-06,7.960588162473902e-12,1.5405966696771723e-08,6.000468183034622e-06,0.011612585792171079,True,1.3266264031550459e-06,1.3266611737032805e-06,3.5076971524741916e-06,3.6815426574509225e-06,3.681333330326114e-06,5.246813488845874e-10
32,D1,0.03125,0.002310129700083158,ordering,5.246813488845874e-10,1.4724312596334478e-14,6.20437074506887e-12,2.806334287970534e-05,0.011825026291212092,True,1.3266264031550459e-06,1.3266611737032805e-06,3.5076971524741916e-06,3.6815426574509225e-06,3.681333330326114e-06,5.246813488845874e-10
32,D1,0.125,0.002310129700083158,linear,5.3065056126201835e-06,3.1783455399510274e-11,6.159904930410661e-08,5.9895263888765804e-06,0.011608213351854153,True,5.3065056126201835e-06,5.307061780597471e-06,5.751833903272163e-05,5.893209341250641e-05,5.892874302083785e-05,8.393569659053202e-09
32,D1,0.125,0.002310129700083158,nonlinear_discretization,5.307061780597471e-06,3.2018669232489416e-11,6.169829881105124e-08,6.033219614957025e-06,0.011625698241655897,True,5.3065056126201835e-06,5.307061780597471e-06,5.751833903272163e-05,5.893209341250641e-05,5.892874302083785e-05,8.393569659053202e-09
32,D1,0.125,0.002310129700083158,ordering,8.393569659053202e-09,2.3521383297914095e-13,9.924950694461769e-11,2.8023098935676572e-05,0.011824469323080958,True,5.3065056126201835e-06,5.307061780597471e-06,5.751833903272163e-05,5.893209341250641e-05,5.892874302083785e-05,8.393569659053202e-09
32,D1,0.5,0.002310129700083158,linear,2.1226022450480734e-05,1.271338215980411e-10,2.4639619721642645e-07,5.9895263888765804e-06,0.011608213351854153,True,2.1226022450480734e-05,2.123491036785134e-05,0.0009383325435439263,0.0009446686184287125,0.0009446149387166288,1.3421153241928852e-07
32,D1,0.5,0.002310129700083158,nonlinear_discretization,2.123491036785134e-05,1.3087342269556706e-10,2.479828757789756e-07,6.163125740982796e-06,0.011678074994581096,True,2.1226022450480734e-05,2.123491036785134e-05,0.0009383325435439263,0.0009446686184287125,0.0009446149387166288,1.3421153241928852e-07
32,D1,0.5,0.002310129700083158,ordering,1.3421153241928852e-07,3.739601097525955e-12,1.5866785625491768e-09,2.7863485574720326e-05,0.011822222233423689,True,2.1226022450480734e-05,2.123491036785134e-05,0.0009383325435439263,0.0009446686184287125,0.0009446149387166288,1.3421153241928852e-07
32,D2,0.03125,0.002310129700083158,linear,2.5958034896732136e-07,1.5064982822670276e-12,9.672478938144558e-08,5.803591405359737e-06,0.3726198449391186,False,2.5958034896732136e-07,2.596551550087283e-07,4.389016752741457e-06,4.446720375484927e-06,4.446615553342587e-06,2.099336439932757e-10
32,D2,0.03125,0.002310129700083158,nonlinear_discretization,2.596551550087283e-07,1.8829002797613127e-12,9.677225620792153e-08,7.251542068163519e-06,0.3726953012146766,False,2.5958034896732136e-07,2.596551550087283e-07,4.389016752741457e-06,4.446720375484927e-06,4.446615553342587e-06,2.099336439932757e-10
32,D2,0.03125,0.002310129700083158,ordering,2.099336439932757e-10,3.764019974942853e-13,4.7466826475948895e-11,0.0017929570045777973,0.2261039515775246,False,2.5958034896732136e-07,2.596551550087283e-07,4.389016752741457e-06,4.446720375484927e-06,4.446615553342587e-06,2.099336439932757e-10
32,D2,0.125,0.002310129700083158,linear,1.0383213958692854e-06,6.02599312906811e-12,3.868991575257823e-07,5.803591405359737e-06,0.3726198449391186,False,1.0383213958692854e-06,1.0395190571349395e-06,7.091704487671943e-05,7.116991769017066e-05,7.11682405447759e-05,3.357555005777915e-09
32,D2,0.125,0.002310129700083158,nonlinear_discretization,1.0395190571349395e-06,1.2050129979404854e-11,3.876588463774615e-07,1.159202411605296e-05,0.37292134638291646,False,1.0383213958692854e-06,1.0395190571349395e-06,7.091704487671943e-05,7.116991769017066e-05,7.11682405447759e-05,3.357555005777915e-09
32,D2,0.125,0.002310129700083158,ordering,3.357555005777915e-09,6.024136850336744e-12,7.596888516791678e-10,0.0017942034724583778,0.22626251852072182,False,1.0383213958692854e-06,1.0395190571349395e-06,7.091704487671943e-05,7.116991769017066e-05,7.11682405447759e-05,3.357555005777915e-09
32,D2,0.5,0.002310129700083158,linear,4.153285583477142e-06,2.410397251627244e-11,1.5475966301031293e-06,5.803591405359737e-06,0.3726198449391186,False,4.153285583477142e-06,4.172495394300714e-06,0.0011391101867377102,0.0011401490880181332,0.001140122254606887,5.3632840368382884e-08
32,D2,0.5,0.002310129700083158,nonlinear_discretization,4.172495394300714e-06,1.2059877447598305e-10,1.5597656221911903e-06,2.8903273240447688e-05,0.3738208133966312,False,4.153285583477142e-06,4.172495394300714e-06,0.0011391101867377102,0.0011401490880181332,0.001140122254606887,5.3632840368382884e-08
32,D2,0.5,0.002310129700083158,ordering,5.3632840368382884e-08,9.64948019597106e-11,1.2168992088061056e-08,0.0017991738139715473,0.22689441775742317,False,4.153285583477142e-06,4.172495394300714e-06,0.0011391101867377102,0.0011401490880181332,0.001140122254606887,5.3632840368382884e-08
32,D3,0.03125,0.002310129700083158,linear,9.622840390283067e-07,9.3580611519511e-12,9.727785517023144e-09,9.724842949074231e-06,0.010109058367886939,True,9.622840390283067e-07,9.621820144937288e-07,2.83640688395978e-06,2.846771969967878e-06,2.846600827401589e-06,2.2475936730736906e-10
32,D3,0.03125,0.002310129700083158,nonlinear_discretization,9.621820144937288e-07,9.361037912539593e-12,9.730003559107203e-09,9.72896787876989e-06,0.010112435498211675,True,9.622840390283067e-07,9.621820144937288e-07,2.83640688395978e-06,2.846771969967878e-06,2.846600827401589e-06,2.2475936730736906e-10
32,D3,0.03125,0.002310129700083158,ordering,2.2475936730736906e-10,2.9767605884922302e-15,2.2180420840575507e-12,1.324421146114622e-05,0.009868518988239868,True,9.622840390283067e-07,9.621820144937288e-07,2.83640688395978e-06,2.846771969967878e-06,2.846600827401589e-06,2.2475936730736906e-10
32,D3,0.125,0.002310129700083158,linear,3.849136156113227e-06,3.74322446078044e-11,3.891114206809258e-08,9.724842949074231e-06,0.010109058367886939,True,3.849136156113227e-06,3.8475047715836435e-06,4.5026241421721216e-05,4.555959108742351e-05,4.555685260436212e-05,3.5956547585707434e-09
32,D3,0.125,0.002310129700083158,nonlinear_discretization,3.8475047715836435e-06,3.7479787082404485e-11,3.8946625565984405e-08,9.741323093142703e-06,0.010122567190463514,True,3.849136156113227e-06,3.8475047715836435e-06,4.5026241421721216e-05,4.555959108742351e-05,4.555685260436212e-05,3.5956547585707434e-09
32,D3,0.125,0.002310129700083158,ordering,3.5956547585707434e-09,4.754247460008139e-14,3.548349789183109e-11,1.3222202294799659e-05,0.009868438511025352,True,3.849136156113227e-06,3.8475047715836435e-06,4.5026241421721216e-05,4.555959108742351e-05,4.555685260436212e-05,3.5956547585707434e-09
32,D3,0.5,0.002310129700083158,linear,1.5396544624452907e-05,1.497289784312176e-10,1.556445682723703e-07,9.724842949074231e-06,0.010109058367886939,True,1.5396544624452907e-05,1.5370506835292245e-05,0.0007270447109539734,0.0007296725361531201,0.0007296287075783752,5.749887697464565e-08
32,D3,0.5,0.002310129700083158,nonlinear_discretization,1.5370506835292245e-05,1.504841822947321e-10,1.5621197413412352e-07,9.790450237412155e-06,0.010163098446138741,True,1.5396544624452907e-05,1.5370506835292245e-05,0.0007270447109539734,0.0007296725361531201,0.0007296287075783752,5.749887697464565e-08
32,D3,0.5,0.002310129700083158,ordering,5.749887697464565e-08,7.552038635145032e-13,5.674058617532215e-10,1.3134236758180742e-05,0.009868120763531107,True,1.5396544624452907e-05,1.5370506835292245e-05,0.0007270447109539734,0.0007296725361531201,0.0007296287075783752,5.749887697464565e-08
32,D4_32,0.03125,0.002310129700083158,linear,1.6066227064953227e-09,5.782082230890502e-17,1.3631241589504397e-08,3.598904837778312e-08,8.484407405917665,False,1.6066227064953227e-09,1.991914635330521e-09,1.991914635330521e-09,5.770086935615721e-10,9.70736618147061e-28,5.770086935615721e-10
32,D4_32,0.03125,0.002310129700083158,nonlinear_discretization,1.991914635330521e-09,5.562794303291532e-11,1.3653288003373271e-08,0.027926870984451048,6.854353977427231,False,1.6066227064953227e-09,1.991914635330521e-09,1.991914635330521e-09,5.770086935615721e-10,9.70736618147061e-28,5.770086935615721e-10
32,D4_32,0.03125,0.002310129700083158,ordering,5.770086935615721e-10,5.562788521209301e-11,2.2046413868874084e-11,0.09640736063911141,0.038208113872241906,False,1.6066227064953227e-09,1.991914635330521e-09,1.991914635330521e-09,5.770086935615721e-10,9.70736618147061e-28,5.770086935615721e-10
32,D4_32,0.125,0.002310129700083158,linear,6.426490825981291e-09,2.312832892356201e-16,5.452496635801759e-08,3.598904837778312e-08,8.484407405917665,False,6.426490825981291e-09,1.392692383252282e-08,1.392692383252282e-08,9.232136612065003e-09,1.5531785890352877e-26,9.232136612065003e-09
32,D4_32,0.125,0.002310129700083158,nonlinear_discretization,1.392692383252282e-08,8.90046514199079e-10,5.487770841772193e-08,0.0639083350280555,3.9404041465042607,False,6.426490825981291e-09,1.392692383252282e-08,1.392692383252282e-08,9.232136612065003e-09,1.5531785890352877e-26,9.232136612065003e-09
32,D4_32,0.125,0.002310129700083158,ordering,9.232136612065003e-09,8.900462829157898e-10,3.5274205970434444e-10,0.09640739953443,0.03820806326060687,False,6.426490825981291e-09,1.392692383252282e-08,1.392692383252282e-08,9.232136612065003e-09,1.5531785890352877e-26,9.232136612065003e-09
32,D4_32,0.5,0.002310129700083158,linear,2.5705963303925162e-08,9.251331569424804e-16,2.1809986543207036e-07,3.598904837778312e-08,8.484407405917665,False,2.5705963303925162e-08,1.636934893617708e-07,1.636934893617708e-07,1.4771402682527578e-07,2.485085742456393e-25,1.4771402682527578e-07
32,D4_32,0.5,0.002310129700083158,nonlinear_discretization,1.636934893617708e-07,1.4240749102637817e-08,2.237437024081574e-07,0.08699642947414389,1.3668454578158122,False,2.5705963303925162e-08,1.636934893617708e-07,1.636934893617708e-07,1.4771402682527578e-07,2.485085742456393e-25,1.4771402682527578e-07
32,D4_32,0.5,0.002310129700083158,ordering,1.4771402682527578e-07,1.424074817750466e-08,5.643836976087044e-09,0.09640755508174857,0.038207860806359864,False,2.5705963303925162e-08,1.636934893617708e-07,1.636934893617708e-07,1.4771402682527578e-07,2.485085742456393e-25,1.4771402682527578e-07
32,D1,0.03125,0.004806380863064389,linear,8.272388587294496e-07,4.918504727515906e-12,9.714603402703642e-09,5.945688691498611e-06,0.01174340796517252,True,8.272388587294496e-07,8.272317598212006e-07,4.446470804308632e-06,4.119996415561645e-06,4.120094376784517e-06,5.707883392243603e-10
32,D1,0.03125,0.004806380863064389,nonlinear_discretization,8.272317598212006e-07,4.918955013288297e-12,9.721186501812697e-09,5.946284043000827e-06,0.011751466727914136,True,8.272388587294496e-07,8.272317598212006e-07,4.446470804308632e-06,4.119996415561645e-06,4.120094376784517e-06,5.707883392243603e-10
32,D1,0.03125,0.004806380863064389,ordering,5.707883392243603e-10,4.502857723918425e-16,6.58309910905378e-12,7.888839723035201e-07,0.011533345474435411,True,8.272388587294496e-07,8.272317598212006e-07,4.446470804308632e-06,4.119996415561645e-06,4.120094376784517e-06,5.707883392243603e-10
32,D1,0.125,0.004806380863064389,linear,3.3089554349177982e-06,1.9674018910063623e-11,3.885841361081457e-08,5.945688691498611e-06,0.01174340796517252,True,3.3089554349177982e-06,3.3088424734056464e-06,6.70379027423437e-05,6.593671712015254e-05,6.59382845126317e-05,9.133248012177516e-09
32,D1,0.125,0.004806380863064389,nonlinear_discretization,3.3088424734056464e-06,1.9681244402334773e-11,3.8963755278244105e-08,5.948075364880617e-06,0.011775645287259754,True,3.3089554349177982e-06,3.3088424734056464e-06,6.70379027423437e-05,6.593671712015254e-05,6.59382845126317e-05,9.133248012177516e-09
32,D1,0.125,0.004806380863064389,ordering,9.133248012177516e-09,7.225492271151545e-15,1.0534166742953533e-10,7.91119682890213e-07,0.011533866953911849,True,3.3089554349177982e-06,3.3088424734056464e-06,6.70379027423437e-05,6.593671712015254e-05,6.59382845126317e-05,9.133248012177516e-09
32,D1,0.5,0.004806380863064389,linear,1.3235821739671193e-05,7.869607564025449e-11,1.5543365444325827e-07,5.945688691498611e-06,0.01174340796517252,True,1.3235821739671193e-05,1.3234053590794929e-05,0.001060274802764972,0.0010560601665316886,0.0010560852458296962,1.461720453831185e-07
32,D1,0.5,0.004806380863064389,nonlinear_discretization,1.3234053590794929e-05,7.881290355358482e-11,1.5711988751904647e-07,5.955310896459107e-06,0.011872393174252573,True,1.3235821739671193e-05,1.3234053590794929e-05,0.001060274802764972,0.0010560601665316886,0.0010560852458296962,1.461720453831185e-07
32,D1,0.5,0.004806380863064389,ordering,1.461720453831185e-07,1.1682791333033325e-13,1.6862330757881933e-09,7.992493573181249e-07,0.011535947734524465,True,1.3235821739671193e-05,1.3234053590794929e-05,0.001060274802764972,0.0010560601665316886,0.0010560852458296962,1.461720453831185e-07
32,D2,0.03125,0.004806380863064389,linear,3.3099882778887267e-07,3.6758120475473384e-13,5.393029983334843e-08,1.1105211677341504e-06,0.1629319964472739,False,3.3099882778887267e-07,3.3059886595064294e-07,5.2677169981452065e-06,5.330900625637617e-06,5.33088777670234e-06,4.3910530207691413e-10
32,D2,0.03125,0.004806380863064389,nonlinear_discretization,3.3059886595064294e-07,6.038055513743607e-13,5.396724048983606e-08,1.8263993424118593e-06,0.16324085182401427,False,3.3099882778887267e-07,3.3059886595064294e-07,5.2677169981452065e-06,5.330900625637617e-06,5.33088777670234e-06,4.3910530207691413e-10
32,D2,0.03125,0.004806380863064389,ordering,4.3910530207691413e-10,2.3622434661962683e-13,3.69406564876326e-11,0.00053796742034841,0.08412710188856257,True,3.3099882778887267e-07,3.3059886595064294e-07,5.2677169981452065e-06,5.330900625637617e-06,5.33088777670234e-06,4.3910530207691413e-10
32,D2,0.125,0.004806380863064389,linear,1.3239953111554907e-06,1.4703248190189354e-12,2.1572119933339371e-07,1.1105211677341504e-06,0.1629319964472739,False,1.3239953111554907e-06,1.3176015350193378e-06,8.504979209838128e-05,8.53324753641643e-05,8.533227208273987e-05,7.022642113544624e-09
32,D2,0.125,0.004806380863064389,nonlinear_discretization,1.3176015350193378e-06,5.250865330745465e-12,2.1631244120203398e-07,3.9851694091024265e-06,0.16417136399196686,False,1.3239953111554907e-06,1.3176015350193378e-06,8.504979209838128e-05,8.53324753641643e-05,8.533227208273987e-05,7.022642113544624e-09
32,D2,0.125,0.004806380863064389,ordering,7.022642113544624e-09,3.78054051172653e-12,5.912418686402738e-10,0.0005383359212389554,0.08419080156454806,True,1.3239953111554907e-06,1.3176015350193378e-06,8.504979209838128e-05,8.53324753641643e-05,8.533227208273987e-05,7.022642113544624e-09
32,D2,0.5,0.004806380863064389,linear,5.295981244621963e-06,5.8812992760757415e-12,8.628847973335749e-07,1.1105211677341504e-06,0.1629319964472739,False,5.295981244621963e-06,5.1940452414266664e-06,0.0013666027076671833,0.00136776523019878,0.0013677621250707352,1.1216528272498138e-07
32,D2,0.5,0.004806380863064389,nonlinear_discretization,5.1940452414266664e-06,6.643194212350717e-11,8.723567378645567e-07,1.2790019923904258e-05,0.1679532420909263,False,5.295981244621963e-06,5.1940452414266664e-06,0.0013666027076671833,0.00136776523019878,0.0013677621250707352,1.1216528272498138e-07
32,D2,0.5,0.004806380863064389,ordering,1.1216528272498138e-07,6.055064284743142e-11,9.47194053098179e-09,0.0005398340857027558,0.0844462769661633,True,5.295981244621963e-06,5.1940452414266664e-06,0.0013666027076671833,0.00136776523019878,0.0013677621250707352,1.1216528272498138e-07
32,D3,0.03125,0.004806380863064389,linear,8.526655872282686e-07,1.9317819961858335e-12,8.88534852813026e-09,2.2655798769426268e-06,0.010420672138315755,True,8.526655872282686e-07,8.525005745972832e-07,3.871166414722201e-06,4.344152887028638e-06,4.343968868661238e-06,3.4362310073680033e-10
32,D3,0.03125,0.004806380863064389,nonlinear_discretization,8.525005745972832e-07,1.9323213346020014e-12,8.888992786244172e-09,2.26665106415303e-06,0.010426963982333132,True,8.526655872282686e-07,8.525005745972832e-07,3.871166414722201e-06,4.344152887028638e-06,4.343968868661238e-06,3.4362310073680033e-10
32,D3,0.03125,0.004806380863064389,ordering,3.4362310073680033e-10,5.393384161678264e-16,3.644258113911194e-12,1.5695639059521063e-06,0.010605393252366143,True,8.526655872282686e-07,8.525005745972832e-07,3.871166414722201e-06,4.344152887028638e-06,4.343968868661238e-06,3.4362310073680033e-10
32,D3,0.125,0.004806380863064389,linear,3.4106623489130744e-06,7.727127984743334e-12,3.554139411252104e-08,2.2655798769426268e-06,0.010420672138315755,True,3.4106623489130744e-06,3.4080252612848126e-06,6.745977816139489e-05,6.953237788013133e-05,6.952943436560542e-05,5.497210104768464e-09
32,D3,0.125,0.004806380863064389,nonlinear_discretization,3.4080252612848126e-06,7.735752654224023e-12,3.5599693877066326e-08,2.2698636486361238e-06,0.01044584213664114,True,3.4106623489130744e-06,3.4080252612848126e-06,6.745977816139489e-05,6.953237788013133e-05,6.952943436560542e-05,5.497210104768464e-09
32,D3,0.125,0.004806380863064389,ordering,5.497210104768464e-09,8.624669480690153e-15,5.829976454528386e-11,1.5689175629668632e-06,0.010605336786147702,True,3.4106623489130744e-06,3.4080252612848126e-06,6.745977816139489e-05,6.953237788013133e-05,6.952943436560542e-05,5.497210104768464e-09
32,D3,0.5,0.004806380863064389,linear,1.3642649395652298e-05,3.0908511938973335e-11,1.4216557645008417e-07,2.2655798769426268e-06,0.010420672138315755,True,1.3642649395652298e-05,1.3600655372699674e-05,0.001105704540562405,0.0011141817545355104,0.0011141347080813315,8.790578469221056e-08
32,D3,0.5,0.004806380863064389,nonlinear_discretization,1.3600655372699674e-05,3.1046112126585533e-11,1.4309782523926272e-07,2.2826923612007535e-06,0.01052139189751842,True,1.3642649395652298e-05,1.3600655372699674e-05,0.001105704540562405,0.0011141817545355104,0.0011141347080813315,8.790578469221056e-08
32,D3,0.5,0.004806380863064389,ordering,8.790578469221056e-08,1.376001876121982e-13,9.322487891785629e-10,1.565314365760859e-06,0.010605090352616699,True,1.3642649395652298e-05,1.3600655372699674e-05,0.001105704540562405,0.0011141817545355104,0.0011141347080813315,8.790578469221056e-08
32,D4_32,0.03125,0.004806380863064389,linear,3.1595649947878676e-10,4.318051574636401e-18,7.610900118163398e-09,1.3666601515587161e-08,24.08844296831562,False,3.1595649947878676e-10,7.662236772591683e-10,7.662236772591683e-10,4.541969632339434e-10,1.2044340563787215e-27,4.541969632339434e-10
32,D4_32,0.03125,0.004806380863064389,nonlinear_discretization,7.662236772591683e-10,3.342987052026126e-11,7.62333549609585e-09,0.043629388535527995,9.94922986896596,False,3.1595649947878676e-10,7.662236772591683e-10,7.662236772591683e-10,4.541969632339434e-10,1.2044340563787215e-27,4.541969632339434e-10
32,D4_32,0.03125,0.004806380863064389,ordering,4.541969632339434e-10,3.3429866202209685e-11,1.2435377932453273e-11,0.07360213499488096,0.027378822271095147,False,3.1595649947878676e-10,7.662236772591683e-10,7.662236772591683e-10,4.541969632339434e-10,1.2044340563787215e-27,4.541969632339434e-10
32,D4_32,0.125,0.004806380863064389,linear,1.263825997915147e-09,1.7272206298545605e-17,3.044360047265359e-08,1.3666601515587161e-08,24.08844296831562,False,1.263825997915147e-09,8.508297955088404e-09,8.508297955088404e-09,7.267149471906016e-09,1.9270944902059418e-26,7.267149471906016e-09
32,D4_32,0.125,0.004806380863064389,nonlinear_discretization,8.508297955088404e-09,5.348779486118792e-10,3.06425659807524e-08,0.06286544634840796,3.6014918779879537,False,1.263825997915147e-09,8.508297955088404e-09,8.508297955088404e-09,7.267149471906016e-09,1.9270944902059418e-26,7.267149471906016e-09
32,D4_32,0.125,0.004806380863064389,ordering,7.267149471906016e-09,5.34877931339673e-10,1.9896550809880849e-10,0.07360216456362305,0.027378755434711615,False,1.263825997915147e-09,8.508297955088404e-09,8.508297955088404e-09,7.267149471906016e-09,1.9270944902059418e-26,7.267149471906016e-09
32,D4_32,0.5,0.004806380863064389,linear,5.055303991660588e-09,6.908882519418242e-17,1.2177440189061437e-07,1.3666601515587161e-08,24.08844296831562,False,5.055303991660588e-09,1.2122761573430613e-07,1.2122761573430613e-07,1.1627426752675719e-07,3.0833511843294215e-25,1.1627426752675719e-07
32,D4_32,0.5,0.004806380863064389,nonlinear_discretization,1.2122761573430613e-07,8.55805159885107e-09,1.2495781554343343e-07,0.07059490155780761,1.0307702150746143,False,5.055303991660588e-09,1.2122761573430613e-07,1.2122761573430613e-07,1.1627426752675719e-07,3.0833511843294215e-25,1.1627426752675719e-07
32,D4_32,0.5,0.004806380863064389,ordering,1.1627426752675719e-07,8.558051529762246e-09,3.1834136528190756e-09,0.07360228287650021,0.02737848812581429,False,5.055303991660588e-09,1.2122761573430613e-07,1.2122761573430613e-07,1.1627426752675719e-07,3.0833511843294215e-25,1.1627426752675719e-07
32,D1,0.03125,0.01,linear,6.37085137080016e-07,9.119403486572713e-15,7.467151802396809e-09,1.4314261871451167e-08,0.011720806792984336,True,6.37085137080016e-07,6.369569746610363e-07,5.2564723120272075e-06,5.11720014744325e-06,5.116878503289609e-06,3.882560412806013e-10
32,D1,0.03125,0.01,nonlinear_discretization,6.369569746610363e-07,9.303981351872953e-15,7.471432903293623e-09,1.4606922793842034e-08,0.011729886319668027,True,6.37085137080016e-07,6.369569746610363e-07,5.2564723120272075e-06,5.11720014744325e-06,5.116878503289609e-06,3.882560412806013e-10
32,D1,0.03125,0.01,ordering,3.882560412806013e-10,1.8457786530024029e-16,4.2811008968134096e-12,4.7540242951903416e-07,0.011026488815712625,True,6.37085137080016e-07,6.369569746610363e-07,5.2564723120272075e-06,5.11720014744325e-06,5.116878503289609e-06,3.882560412806013e-10
32,D1,0.125,0.01,linear,2.548340548320064e-06,3.6477613946290853e-14,2.9868607209587237e-08,1.4314261871451167e-08,0.011720806792984336,True,2.548340548320064e-06,2.5462850583688175e-06,8.23830070646301e-05,8.19390949242149e-05,8.19339504760522e-05,6.215287894471916e-09
32,D1,0.125,0.01,nonlinear_discretization,2.5462850583688175e-06,3.9436874671608194e-14,2.993714507450987e-08,1.548800459005637e-08,0.01175718522799171,True,2.548340548320064e-06,2.5462850583688175e-06,8.23830070646301e-05,8.19390949242149e-05,8.19339504760522e-05,6.215287894471916e-09
32,D1,0.125,0.01,ordering,6.215287894471916e-09,2.959260725317338e-15,6.853786492263608e-11,4.761260903053908e-07,0.0110273033343469,True,2.548340548320064e-06,2.5462850583688175e-06,8.23830070646301e-05,8.19390949242149e-05,8.19339504760522e-05,6.215287894471916e-09
32,D1,0.5,0.01,linear,1.0193362193280256e-05,1.4591045578516341e-13,1.1947442883834895e-07,1.4314261871451167e-08,0.011720806792984336,True,1.0193362193280256e-05,1.0160158836638723e-05,0.00131677248834403,0.0013151209382621892,0.0013150387480024305,9.96502182295122e-08
32,D1,0.5,0.01,nonlinear_discretization,1.0160158836638723e-05,1.9355700609766046e-13,1.2057362807829184e-07,1.90505885990356e-08,0.011867297550850212,True,1.0193362193280256e-05,1.0160158836638723e-05,0.00131677248834403,0.0013151209382621892,0.0013150387480024305,9.96502182295122e-08
32,D1,0.5,0.01,ordering,9.96502182295122e-08,4.764655031249703e-14,1.0991992399429053e-09,4.781379424855702e-07,0.011030575341152326,True,1.0193362193280256e-05,1.0160158836638723e-05,0.00131677248834403,0.0013151209382621892,0.0013150387480024305,9.96502182295122e-08
32,D2,0.03125,0.01,linear,7.4135959966429e-07,5.4304992024638666e-14,4.140608991942587e-08,7.325054136916768e-08,0.05585155967249334,True,7.4135959966429e-07,7.409352568547483e-07,7.310523038210842e-06,7.543544247659197e-06,7.543183262907849e-06,4.931587483416837e-10
32,D2,0.03125,0.01,nonlinear_discretization,7.409352568547483e-07,2.486328227093745e-13,4.141388029938078e-08,3.355661920648973e-07,0.05589406080523374,True,7.4135959966429e-07,7.409352568547483e-07,7.310523038210842e-06,7.543544247659197e-06,7.543183262907849e-06,4.931587483416837e-10
32,D2,0.03125,0.01,ordering,4.931587483416837e-10,1.9432783068473585e-13,7.790379954914806e-12,0.00039404721367752426,0.01579690106098911,True,7.4135959966429e-07,7.409352568547483e-07,7.310523038210842e-06,7.543544247659197e-06,7.543183262907849e-06,4.931587483416837e-10
32,D2,0.125,0.01,linear,2.96543839865716e-06,2.1721996809855467e-13,1.6562435967770347e-07,7.325054136916768e-08,0.05585155967249334,True,2.96543839865716e-06,2.9586409301603615e-06,0.00011974580969546209,0.00012077816342847952,0.00012077238925564263,7.895854171136365e-09
32,D2,0.125,0.01,nonlinear_discretization,2.9586409301603615e-06,3.3294985347447925e-12,1.6574942112061035e-07,1.12534728388427e-06,0.056022148355673075,True,2.96543839865716e-06,2.9586409301603615e-06,0.00011974580969546209,0.00012077816342847952,0.00012077238925564263,7.895854171136365e-09
32,D2,0.125,0.01,ordering,7.895854171136365e-09,3.1122785666462377e-12,1.2506144290687727e-10,0.00039416616609046635,0.015838874451866748,True,2.96543839865716e-06,2.9586409301603615e-06,0.00011974580969546209,0.00012077816342847952,0.00012077238925564263,7.895854171136365e-09
32,D2,0.5,0.01,linear,1.186175359462864e-05,8.688798723942187e-13,6.624974387108139e-07,7.325054136916768e-08,0.05585155967249334,True,1.186175359462864e-05,1.1752482721538311e-05,0.0019334166438402934,0.0019376575336434963,0.0019375652487962087,1.2667420562079978e-07
32,D2,0.5,0.01,nonlinear_discretization,1.1752482721538311e-05,5.085865734278795e-11,6.645253226832688e-07,4.3274819923437365e-06,0.056543399248349405,True,1.186175359462864e-05,1.1752482721538311e-05,0.0019334166438402934,0.0019376575336434963,0.0019375652487962087,1.2667420562079978e-07
32,D2,0.5,0.01,ordering,1.2667420562079978e-07,4.998977747039373e-11,2.0278839724549103e-09,0.00039463265015482723,0.016008657504633553,True,1.186175359462864e-05,1.1752482721538311e-05,0.0019334166438402934,0.0019376575336434963,0.0019375652487962087,1.2667420562079978e-07
32,D3,0.03125,0.01,linear,9.099934346801442e-07,3.9716820467292244e-14,1.0060867765931133e-08,4.3645172540450695e-08,0.011055978408753522,True,9.099934346801442e-07,9.096616803362764e-07,5.541798438731642e-06,6.158424713953932e-06,6.158094338007643e-06,3.604517540255643e-10
32,D3,0.03125,0.01,nonlinear_discretization,9.096616803362764e-07,4.0034282266099684e-14,1.0065046266350333e-08,4.401007883645284e-08,0.011064603999400709,True,9.099934346801442e-07,9.096616803362764e-07,5.541798438731642e-06,6.158424713953932e-06,6.158094338007643e-06,3.604517540255643e-10
32,D3,0.03125,0.01,ordering,3.604517540255643e-10,3.174617988074384e-16,4.178500419200182e-12,8.807331224275942e-07,0.011592398629037689,True,9.099934346801442e-07,9.096616803362764e-07,5.541798438731642e-06,6.158424713953932e-06,6.158094338007643e-06,3.604517540255643e-10
32,D3,0.125,0.01,linear,3.639973738720577e-06,1.5886728186916898e-13,4.024347106372453e-08,4.3645172540450695e-08,0.011055978408753522,True,3.639973738720577e-06,3.63466090512742e-06,9.602480734996012e-05,9.860400213647557e-05,9.859871410680335e-05,5.771147389906362e-09
32,D3,0.125,0.01,nonlinear_discretization,3.63466090512742e-06,1.6395237228756206e-13,4.0310372662386813e-08,4.510802426060551e-08,0.011090545642241599,True,3.639973738720577e-06,3.63466090512742e-06,9.602480734996012e-05,9.860400213647557e-05,9.859871410680335e-05,5.771147389906362e-09
32,D3,0.125,0.01,ordering,5.771147389906362e-09,5.0850904183930894e-15,6.690159866227885e-11,8.811229509207866e-07,0.011592425932369808,True,3.639973738720577e-06,3.63466090512742e-06,9.602480734996012e-05,9.860400213647557e-05,9.859871410680335e-05,5.771147389906362e-09
32,D3,0.5,0.01,linear,1.4559894954882308e-05,6.354691274766759e-13,1.6097388425489813e-07,4.3645172540450695e-08,0.011055978408753522,True,1.4559894954882308e-05,1.4474584586133918e-05,0.0015716659273319288,0.0015820951077074508,0.0015820103701687553,9.258989623452168e-08
32,D3,0.5,0.01,nonlinear_discretization,1.4474584586133918e-05,7.17056762034758e-13,1.6204723370824477e-07,4.953902184672506e-08,0.011195294258287705,True,1.4559894954882308e-05,1.4474584586133918e-05,0.0015716659273319288,0.0015820951077074508,0.0015820103701687553,9.258989623452168e-08
32,D3,0.5,0.01,ordering,9.258989623452168e-08,8.158763455808205e-14,1.073349453346647e-09,8.811721135471206e-07,0.011592511677817973,True,1.4559894954882308e-05,1.4474584586133918e-05,0.0015716659273319288,0.0015820951077074508,0.0015820103701687553,9.258989623452168e-08
32,D4_32,0.03125,0.01,linear,2.373174579792526e-10,2.8755472735989102e-18,5.478674752604634e-09,1.21168804776693e-08,23.085847957648383,False,2.373174579792526e-10,5.30297746934802e-10,5.30297746934802e-10,2.930504808799264e-10,1.2465962051293895e-27,2.930504808799264e-10
32,D4_32,0.03125,0.01,nonlinear_discretization,5.30297746934802e-10,1.9372115589648384e-11,5.4834075388923295e-09,0.0365306390638505,10.340242949526415,False,2.373174579792526e-10,5.30297746934802e-10,5.30297746934802e-10,2.930504808799264e-10,1.2465962051293895e-27,2.930504808799264e-10
32,D4_32,0.03125,0.01,ordering,2.930504808799264e-10,1.937211271410111e-11,4.7327862876951435e-12,0.06610503642899183,0.016150071733321402,False,2.373174579792526e-10,5.30297746934802e-10,5.30297746934802e-10,2.930504808799264e-10,1.2465962051293895e-27,2.930504808799264e-10
32,D4_32,0.125,0.01,linear,9.492698319170103e-10,1.1502189094395641e-17,2.1914699010418536e-08,1.21168804776693e-08,23.085847957648383,False,9.492698319170103e-10,5.637653707993382e-09,5.637653707993382e-09,4.688806448209417e-09,1.9945539282069933e-26,4.688806448209417e-09
32,D4_32,0.125,0.01,nonlinear_discretization,5.637653707993382e-09,3.0995385675249014e-10,2.1990423175404495e-08,0.05497922944664376,3.900633900983531,False,9.492698319170103e-10,5.637653707993382e-09,5.637653707993382e-09,4.688806448209417e-09,1.9945539282069933e-26,4.688806448209417e-09
32,D4_32,0.125,0.01,ordering,4.688806448209417e-09,3.0995384525030104e-10,7.57241649859578e-11,0.06610506291396771,0.016149987384289598,False,9.492698319170103e-10,5.637653707993382e-09,5.637653707993382e-09,4.688806448209417e-09,1.9945539282069933e-26,4.688806448209417e-09
32,D4_32,0.5,0.01,linear,3.797079327668041e-09,4.6008756377582563e-17,8.765879604167415e-08,1.21168804776693e-08,23.085847957648383,False,3.797079327668041e-09,7.881596837117017e-08,7.881596837117017e-08,7.502082357348626e-08,3.191286285130992e-25,7.502082357348626e-08
32,D4_32,0.5,0.01,nonlinear_discretization,7.881596837117017e-08,4.959264262349652e-09,8.88703560891046e-08,0.06292207486425663,1.1275679018569567,False,3.797079327668041e-09,7.881596837117017e-08,7.881596837117017e-08,7.502082357348626e-08,3.191286285130992e-25,7.502082357348626e-08
32,D4_32,0.5,0.01,ordering,7.502082357348626e-08,4.959264216340895e-09,1.211560047430466e-09,0.06610516893996869,0.016149650053410684,False,3.797079327668041e-09,7.881596837117017e-08,7.881596837117017e-08,7.502082357348626e-08,3.191286285130992e-25,7.502082357348626e-08


==> anc/B3_W_scheme_seven_data/m0_records/M0_run_02/pilot_runs.json <==
[
  {
    "N": 16,
    "seconds": 1.0296688999515027,
    "steps": 636,
    "picard_iterations": 1951,
    "max_picard_iterations": 4,
    "max_relative_update": 2.954650010374753e-11,
    "LU_factorizations": 1080,
    "halves": 1,
    "columns_v": 5,
    "columns_w": 20,
    "memory": {
      "global_ok": true,
      "process_ok": true,
      "available_physical_bytes": 15081185280,
      "available_commit_bytes": 10815692800,
      "total_physical_bytes": 34090024960,
      "peak_working_set_bytes": 85164032,
      "private_bytes": 128688128,
      "peak_commit_bytes": 128688128
    }
  },
  {
    "N": 16,
    "seconds": 1.7836456999648362,
    "steps": 1272,
    "picard_iterations": 3789,
    "max_picard_iterations": 4,
    "max_relative_update": 2.9995942408855204e-11,
    "LU_factorizations": 1080,
    "halves": 2,
    "columns_v": 5,
    "columns_w": 20,
    "memory": {
      "global_ok": true,
      "process_ok": true,
      "available_physical_bytes": 14320312320,
      "available_commit_bytes": 9322311680,
      "total_physical_bytes": 34090024960,
      "peak_working_set_bytes": 85676032,
      "private_bytes": 128827392,
      "peak_commit_bytes": 128827392
    }
  },
  {
    "N": 32,
    "seconds": 1.5526183999609202,
    "steps": 636,
    "picard_iterations": 1983,
    "max_picard_iterations": 4,
    "max_relative_update": 2.921690852879574e-11,
    "LU_factorizations": 1080,
    "halves": 1,
    "columns_v": 5,
    "columns_w": 20,
    "memory": {
      "global_ok": true,
      "process_ok": true,
      "available_physical_bytes": 14225670144,
      "available_commit_bytes": 9246466048,
      "total_physical_bytes": 34090024960,
      "peak_working_set_bytes": 87093248,
      "private_bytes": 130101248,
      "peak_commit_bytes": 130101248
    }
  },
  {
    "N": 32,
    "seconds": 2.308279199991375,
    "steps": 1272,
    "picard_iterations": 3765,
    "max_picard_iterations": 4,
    "max_relative_update": 2.985519563839309e-11,
    "LU_factorizations": 1080,
    "halves": 2,
    "columns_v": 5,
    "columns_w": 20,
    "memory": {
      "global_ok": true,
      "process_ok": true,
      "available_physical_bytes": 14165807104,
      "available_commit_bytes": 9184350208,
      "total_physical_bytes": 34090024960,
      "peak_working_set_bytes": 87695360,
      "private_bytes": 130707456,
      "peak_commit_bytes": 130707456
    }
  },
  {
    "N": 256,
    "seconds": 5.149508600123227,
    "steps": 636,
    "picard_iterations": 1999,
    "max_picard_iterations": 4,
    "max_relative_update": 2.9460584875364906e-11,
    "LU_factorizations": 1080,
    "halves": 1,
    "columns_v": 5,
    "columns_w": 20,
    "memory": {
      "global_ok": true,
      "process_ok": true,
      "available_physical_bytes": 14050410496,
      "available_commit_bytes": 9140625408,
      "total_physical_bytes": 34090024960,
      "peak_working_set_bytes": 95617024,
      "private_bytes": 133935104,
      "peak_commit_bytes": 144707584
    }
  },
  {
    "N": 256,
    "seconds": 8.298186700092629,
    "steps": 1272,
    "picard_iterations": 3804,
    "max_picard_iterations": 4,
    "max_relative_update": 2.95228077446579e-11,
    "LU_factorizations": 1080,
    "halves": 2,
    "columns_v": 5,
    "columns_w": 20,
    "memory": {
      "global_ok": true,
      "process_ok": true,
      "available_physical_bytes": 15641509888,
      "available_commit_bytes": 12829933568,
      "total_physical_bytes": 34090024960,
      "peak_working_set_bytes": 99557376,
      "private_bytes": 142336000,
      "peak_commit_bytes": 151568384
    }
  },
  {
    "N": 512,
    "seconds": 9.617475700099021,
    "steps": 636,
    "picard_iterations": 2043,
    "max_picard_iterations": 4,
    "max_relative_update": 2.916133518289159e-11,
    "LU_factorizations": 1080,
    "halves": 1,
    "columns_v": 5,
    "columns_w": 20,
    "memory": {
      "global_ok": true,
      "process_ok": true,
      "available_physical_bytes": 15626719232,
      "available_commit_bytes": 12835532800,
      "total_physical_bytes": 34090024960,
      "peak_working_set_bytes": 107241472,
      "private_bytes": 149921792,
      "peak_commit_bytes": 169910272
    }
  },
  {
    "N": 512,
    "seconds": 20.248647399945185,
    "steps": 1272,
    "picard_iterations": 3881,
    "max_picard_iterations": 4,
    "max_relative_update": 2.976971955449308e-11,
    "LU_factorizations": 1080,
    "halves": 2,
    "columns_v": 5,
    "columns_w": 20,
    "memory": {
      "global_ok": true,
      "process_ok": true,
      "available_physical_bytes": 15577468928,
      "available_commit_bytes": 12736724992,
      "total_physical_bytes": 34090024960,
      "peak_working_set_bytes": 112447488,
      "private_bytes": 160866304,
      "peak_commit_bytes": 180494336
    }
  }
]

==> anc/B3_W_scheme_seven_data/m0_records/M0_run_02/pilot_summary.json <==
{
  "rows": [
    {
      "profile": "D1",
      "quantity": "linear",
      "accepted": 132,
      "total": 138,
      "largest_time_ratio": 0.13051264211317362,
      "largest_reference_ratio": 0.01174340796517252
    },
    {
      "profile": "D1",
      "quantity": "nonlinear_discretization",
      "accepted": 132,
      "total": 138,
      "largest_time_ratio": 0.13058736807504742,
      "largest_reference_ratio": 0.011872393174252573
    },
    {
      "profile": "D1",
      "quantity": "ordering",
      "accepted": 130,
      "total": 138,
      "largest_time_ratio": 0.12121411979421842,
      "largest_reference_ratio": 0.011825026291212092
    },
    {
      "profile": "D2",
      "quantity": "linear",
      "accepted": 48,
      "total": 138,
      "largest_time_ratio": 0.6808397783752623,
      "largest_reference_ratio": 0.4803882903257398
    },
    {
      "profile": "D2",
      "quantity": "nonlinear_discretization",
      "accepted": 48,
      "total": 138,
      "largest_time_ratio": 0.6820160039202675,
      "largest_reference_ratio": 0.4819414672279061
    },
    {
      "profile": "D2",
      "quantity": "ordering",
      "accepted": 48,
      "total": 138,
      "largest_time_ratio": 0.8746585351897983,
      "largest_reference_ratio": 0.8398090649231945
    },
    {
      "profile": "D3",
      "quantity": "linear",
      "accepted": 90,
      "total": 138,
      "largest_time_ratio": 0.48899651815689277,
      "largest_reference_ratio": 0.10970541669303804
    },
    {
      "profile": "D3",
      "quantity": "nonlinear_discretization",
      "accepted": 90,
      "total": 138,
      "largest_time_ratio": 0.4898150756190632,
      "largest_reference_ratio": 0.10970615808181738
    },
    {
      "profile": "D3",
      "quantity": "ordering",
      "accepted": 66,
      "total": 138,
      "largest_time_ratio": 0.9045254014687699,
      "largest_reference_ratio": 0.33585318177050066
    },
    {
      "profile": "D4_16",
      "quantity": "linear",
      "accepted": 33,
      "total": 69,
      "largest_time_ratio": 0.16489706693012415,
      "largest_reference_ratio": 2.7974779668653613
    },
    {
      "profile": "D4_16",
      "quantity": "nonlinear_discretization",
      "accepted": 35,
      "total": 69,
      "largest_time_ratio": 0.16489767833608096,
      "largest_reference_ratio": 1.4327028829635144
    },
    {
      "profile": "D4_16",
      "quantity": "ordering",
      "accepted": 6,
      "total": 69,
      "largest_time_ratio": 0.14589731039233125,
      "largest_reference_ratio": 0.6425992079211633
    },
    {
      "profile": "D4_32",
      "quantity": "linear",
      "accepted": 15,
      "total": 69,
      "largest_time_ratio": 0.3519597328491643,
      "largest_reference_ratio": 24.08844296831562
    },
    {
      "profile": "D4_32",
      "quantity": "nonlinear_discretization",
      "accepted": 15,
      "total": 69,
      "largest_time_ratio": 0.3519600799586361,
      "largest_reference_ratio": 10.340242949526415
    },
    {
      "profile": "D4_32",
      "quantity": "ordering",
      "accepted": 0,
      "total": 69,
      "largest_time_ratio": 0.2265154024132053,
      "largest_reference_ratio": 1.5314074627118084
    }
  ],
  "amplitude_scaling": [
    {
      "N": 16,
      "profile": "D1",
      "t": 1e-09,
      "ordering_amplitude_slope": 2.000000000224916
    },
    {
      "N": 16,
      "profile": "D1",
      "t": 2.0805675382171716e-09,
      "ordering_amplitude_slope": 2.00000000046743
    },
    {
      "N": 16,
      "profile": "D1",
      "t": 4.328761281083061e-09,
      "ordering_amplitude_slope": 2.000000000970266
    },
    {
      "N": 16,
      "profile": "D1",
      "t": 9.006280202112794e-09,
      "ordering_amplitude_slope": 2.000000002008969
    },
    {
      "N": 16,
      "profile": "D1",
      "t": 1.873817422860383e-08,
      "ordering_amplitude_slope": 2.0000000041376773
    },
    {
      "N": 16,
      "profile": "D1",
      "t": 3.898603702549072e-08,
      "ordering_amplitude_slope": 2.0000000084268748
    },
    {
      "N": 16,
      "profile": "D1",
      "t": 8.111308307896873e-08,
      "ordering_amplitude_slope": 2.0000000167514127
    },
    {
      "N": 16,
      "profile": "D1",
      "t": 1.6876124757881452e-07,
      "ordering_amplitude_slope": 2.000000031547919
    },
    {
      "N": 16,
      "profile": "D1",
      "t": 3.5111917342151277e-07,
      "ordering_amplitude_slope": 2.000000052450577
    },
    {
      "N": 16,
      "profile": "D1",
      "t": 7.305271542664449e-07,
      "ordering_amplitude_slope": 2.0000000679570227
    },
    {
      "N": 16,
      "profile": "D1",
      "t": 1.519911082952933e-06,
      "ordering_amplitude_slope": 2.0000002754385395
    },
    {
      "N": 16,
      "profile": "D1",
      "t": 3.162277660168379e-06,
      "ordering_amplitude_slope": 2.0000013985452973
    },
    {
      "N": 16,
      "profile": "D1",
      "t": 6.579332246575683e-06,
      "ordering_amplitude_slope": 1.9999861344930485
    },
    {
      "N": 16,
      "profile": "D1",
      "t": 1.368874509537082e-05,
      "ordering_amplitude_slope": 2.000022807696369
    },
    {
      "N": 16,
      "profile": "D1",
      "t": 2.848035868435799e-05,
      "ordering_amplitude_slope": 2.000136796246305
    },
    {
      "N": 16,
      "profile": "D1",
      "t": 5.9255309755456745e-05,
      "ordering_amplitude_slope": 2.000070543058745
    },
    {
      "N": 16,
      "profile": "D1",
      "t": 0.0001232846739442066,
      "ordering_amplitude_slope": 1.9999852295739151
    },
    {
      "N": 16,
      "profile": "D1",
      "t": 0.0005336699231206312,
      "ordering_amplitude_slope": 1.9997721265531745
    },
    {
      "N": 16,
      "profile": "D1",
      "t": 0.0011103363181676367,
      "ordering_amplitude_slope": 1.9999915172119467
    },
    {
      "N": 16,
      "profile": "D1",
      "t": 0.002310129700083158,
      "ordering_amplitude_slope": 1.9999702454088284
    },
    {
      "N": 16,
      "profile": "D1",
      "t": 0.004806380863064389,
      "ordering_amplitude_slope": 1.999884882166335
    },
    {
      "N": 16,
      "profile": "D1",
      "t": 0.01,
      "ordering_amplitude_slope": 2.000609703593595
    },
    {
      "N": 16,
      "profile": "D2",
      "t": 1.519911082952933e-06,
      "ordering_amplitude_slope": 1.9999984479816921
    },
    {
      "N": 16,
      "profile": "D2",
      "t": 3.162277660168379e-06,
      "ordering_amplitude_slope": 1.9999978198201773
    },
    {
      "N": 16,
      "profile": "D2",
      "t": 6.579332246575683e-06,
      "ordering_amplitude_slope": 1.9999966046393072
    },
    {
      "N": 16,
      "profile": "D2",
      "t": 1.368874509537082e-05,
      "ordering_amplitude_slope": 1.9999938459747966
    },
    {
      "N": 16,
      "profile": "D2",
      "t": 2.848035868435799e-05,
      "ordering_amplitude_slope": 1.999985971095342
    },
    {
      "N": 16,
      "profile": "D2",
      "t": 5.9255309755456745e-05,
      "ordering_amplitude_slope": 1.999972677689841
    },
    {
      "N": 16,
      "profile": "D2",
      "t": 0.0005336699231206312,
      "ordering_amplitude_slope": 2.000145380473423
    },
    {
      "N": 16,
      "profile": "D2",
      "t": 0.0011103363181676367,
      "ordering_amplitude_slope": 2.0001186266943476
    },
    {
      "N": 16,
      "profile": "D2",
      "t": 0.002310129700083158,
      "ordering_amplitude_slope": 2.0004739362005606
    },
    {
      "N": 16,
      "profile": "D2",
      "t": 0.004806380863064389,
      "ordering_amplitude_slope": 2.000554128250457
    },
    {
      "N": 16,
      "profile": "D2",
      "t": 0.01,
      "ordering_amplitude_slope": 2.006857965703947
    },
    {
      "N": 16,
      "profile": "D3",
      "t": 7.305271542664449e-07,
      "ordering_amplitude_slope": 2.0000006786569178
    },
    {
      "N": 16,
      "profile": "D3",
      "t": 1.519911082952933e-06,
      "ordering_amplitude_slope": 2.000002047576583
    },
    {
      "N": 16,
      "profile": "D3",
      "t": 3.162277660168379e-06,
      "ordering_amplitude_slope": 1.999998685369904
    },
    {
      "N": 16,
      "profile": "D3",
      "t": 6.579332246575683e-06,
      "ordering_amplitude_slope": 2.0000005721861775
    },
    {
      "N": 16,
      "profile": "D3",
      "t": 1.368874509537082e-05,
      "ordering_amplitude_slope": 2.000004169357714
    },
    {
      "N": 16,
      "profile": "D3",
      "t": 2.848035868435799e-05,
      "ordering_amplitude_slope": 2.0000033727662236
    },
    {
      "N": 16,
      "profile": "D3",
      "t": 5.9255309755456745e-05,
      "ordering_amplitude_slope": 1.9999922130824959
    },
    {
      "N": 16,
      "profile": "D3",
      "t": 0.0005336699231206312,
      "ordering_amplitude_slope": 1.999718761875638
    },
    {
      "N": 16,
      "profile": "D3",
      "t": 0.0011103363181676367,
      "ordering_amplitude_slope": 1.9997675203748615
    },
    {
      "N": 16,
      "profile": "D3",
      "t": 0.002310129700083158,
      "ordering_amplitude_slope": 1.9996544256649
    },
    {
      "N": 16,
      "profile": "D3",
      "t": 0.004806380863064389,
      "ordering_amplitude_slope": 1.9996086292578978
    },
    {
      "N": 16,
      "profile": "D3",
      "t": 0.01,
      "ordering_amplitude_slope": 2.00091627864982
    },
    {
      "N": 16,
      "profile": "D4_16",
      "t": 0.004806380863064389,
      "ordering_amplitude_slope": 1.9999986777105314
    },
    {
      "N": 16,
      "profile": "D4_16",
      "t": 0.01,
      "ordering_amplitude_slope": 1.9999986755193635
    },
    {
      "N": 32,
      "profile": "D1",
      "t": 4.328761281083061e-09,
      "ordering_amplitude_slope": 2.0000000014633845
    },
    {
      "N": 32,
      "profile": "D1",
      "t": 9.006280202112794e-09,
      "ordering_amplitude_slope": 2.000000003397662
    },
    {
      "N": 32,
      "profile": "D1",
      "t": 1.873817422860383e-08,
      "ordering_amplitude_slope": 2.00000000859456
    },
    {
      "N": 32,
      "profile": "D1",
      "t": 3.898603702549072e-08,
      "ordering_amplitude_slope": 2.0000000244522522
    },
    {
      "N": 32,
      "profile": "D1",
      "t": 8.111308307896873e-08,
      "ordering_amplitude_slope": 2.0000000788284713
    },
    {
      "N": 32,
      "profile": "D1",
      "t": 1.6876124757881452e-07,
      "ordering_amplitude_slope": 2.000000276798627
    },
    {
      "N": 32,
      "profile": "D1",
      "t": 3.5111917342151277e-07,
      "ordering_amplitude_slope": 2.0000009061167052
    },
    {
      "N": 32,
      "profile": "D1",
      "t": 7.305271542664449e-07,
      "ordering_amplitude_slope": 2.0000008709249855
    },
    {
      "N": 32,
      "profile": "D1",
      "t": 1.519911082952933e-06,
      "ordering_amplitude_slope": 2.0000015535976434
    },
    {
      "N": 32,
      "profile": "D1",
      "t": 3.162277660168379e-06,
      "ordering_amplitude_slope": 1.999990756273035
    },
    {
      "N": 32,
      "profile": "D1",
      "t": 6.579332246575683e-06,
      "ordering_amplitude_slope": 1.999995144855095
    },
    {
      "N": 32,
      "profile": "D1",
      "t": 1.368874509537082e-05,
      "ordering_amplitude_slope": 2.000022913541508
    },
    {
      "N": 32,
      "profile": "D1",
      "t": 5.9255309755456745e-05,
      "ordering_amplitude_slope": 2.000075276160681
    },
    {
      "N": 32,
      "profile": "D1",
      "t": 0.0001232846739442066,
      "ordering_amplitude_slope": 1.9999537803361682
    },
    {
      "N": 32,
      "profile": "D1",
      "t": 0.00025650209056800457,
      "ordering_amplitude_slope": 1.9998636103798197
    },
    {
      "N": 32,
      "profile": "D1",
      "t": 0.0005336699231206312,
      "ordering_amplitude_slope": 1.9997527204904062
    },
    {
      "N": 32,
      "profile": "D1",
      "t": 0.0011103363181676367,
      "ordering_amplitude_slope": 1.9999662571916077
    },
    {
      "N": 32,
      "profile": "D1",
      "t": 0.002310129700083158,
      "ordering_amplitude_slope": 1.9997128553938464
    },
    {
      "N": 32,
      "profile": "D1",
      "t": 0.004806380863064389,
      "ordering_amplitude_slope": 2.000123963182197
    },
    {
      "N": 32,
      "profile": "D1",
      "t": 0.01,
      "ordering_amplitude_slope": 2.0009301952740652
    },
    {
      "N": 32,
      "profile": "D2",
      "t": 1.519911082952933e-06,
      "ordering_amplitude_slope": 1.999998902897905
    },
    {
      "N": 32,
      "profile": "D2",
      "t": 3.162277660168379e-06,
      "ordering_amplitude_slope": 1.9999985672579124
    },
    {
      "N": 32,
      "profile": "D2",
      "t": 6.579332246575683e-06,
      "ordering_amplitude_slope": 1.9999971246268635
    },
    {
      "N": 32,
      "profile": "D2",
      "t": 0.004806380863064389,
      "ordering_amplitude_slope": 1.9992108833996234
    },
    {
      "N": 32,
      "profile": "D2",
      "t": 0.01,
      "ordering_amplitude_slope": 2.0012137349674552
    },
    {
      "N": 32,
      "profile": "D3",
      "t": 1.519911082952933e-06,
      "ordering_amplitude_slope": 2.0000005153208793
    },
    {
      "N": 32,
      "profile": "D3",
      "t": 3.162277660168379e-06,
      "ordering_amplitude_slope": 2.000000597145713
    },
    {
      "N": 32,
      "profile": "D3",
      "t": 6.579332246575683e-06,
      "ordering_amplitude_slope": 2.0000002581137406
    },
    {
      "N": 32,
      "profile": "D3",
      "t": 0.0001232846739442066,
      "ordering_amplitude_slope": 2.000020634403792
    },
    {
      "N": 32,
      "profile": "D3",
      "t": 0.00025650209056800457,
      "ordering_amplitude_slope": 1.999972017201639
    },
    {
      "N": 32,
      "profile": "D3",
      "t": 0.0005336699231206312,
      "ordering_amplitude_slope": 1.999880385884894
    },
    {
      "N": 32,
      "profile": "D3",
      "t": 0.0011103363181676367,
      "ordering_amplitude_slope": 1.999901755907645
    },
    {
      "N": 32,
      "profile": "D3",
      "t": 0.002310129700083158,
      "ordering_amplitude_slope": 1.9997521810482672
    },
    {
      "N": 32,
      "profile": "D3",
      "t": 0.004806380863064389,
      "ordering_amplitude_slope": 1.9997468169821786
    },
    {
      "N": 32,
      "profile": "D3",
      "t": 0.01,
      "ordering_amplitude_slope": 2.001226197447486
    }
  ],
  "max_allocation_identity_H": 3.625818677269309e-17,
  "max_ordering_identity_H": 3.625801674062236e-17,
  "total_solver_seconds": 49.988030600128695,
  "note": "M0 finite-reference pilot; refinement differences are empirical indicators, not certified error bounds."
}

==> anc/B3_W_scheme_seven_data/m0_records/M0_run_02/sparse_benchmarks.json <==
[
  {
    "N": 128,
    "dimension": 255,
    "assembly_seconds": 0.01057699997909367,
    "steps": 24,
    "seconds": 0.11136350012384355,
    "seconds_per_step": 0.004640145838493481,
    "picard_iterations": 72,
    "sparse_core_bytes": 157140,
    "two_stage_LUs_bytes": 69312,
    "memory": {
      "global_ok": true,
      "process_ok": true,
      "available_physical_bytes": 15585198080,
      "available_commit_bytes": 12760104960,
      "total_physical_bytes": 34090024960,
      "peak_working_set_bytes": 112447488,
      "private_bytes": 132993024,
      "peak_commit_bytes": 180494336
    }
  },
  {
    "N": 512,
    "dimension": 1023,
    "assembly_seconds": 0.013210400007665157,
    "steps": 24,
    "seconds": 0.20824670000001788,
    "seconds_per_step": 0.008676945833334079,
    "picard_iterations": 72,
    "sparse_core_bytes": 631764,
    "two_stage_LUs_bytes": 278208,
    "memory": {
      "global_ok": true,
      "process_ok": true,
      "available_physical_bytes": 15608385536,
      "available_commit_bytes": 12770463744,
      "total_physical_bytes": 34090024960,
      "peak_working_set_bytes": 112447488,
      "private_bytes": 147345408,
      "peak_commit_bytes": 180494336
    }
  },
  {
    "N": 2048,
    "dimension": 4095,
    "assembly_seconds": 0.018477699952200055,
    "steps": 24,
    "seconds": 0.9043228002265096,
    "seconds_per_step": 0.03768011667610457,
    "picard_iterations": 72,
    "sparse_core_bytes": 2530260,
    "two_stage_LUs_bytes": 984624,
    "memory": {
      "global_ok": true,
      "process_ok": true,
      "available_physical_bytes": 15693971456,
      "available_commit_bytes": 12804509696,
      "total_physical_bytes": 34090024960,
      "peak_working_set_bytes": 112447488,
      "private_bytes": 197971968,
      "peak_commit_bytes": 233328640
    }
  }
]

==> anc/B3_W_scheme_seven_data/m0_records/M0_run_02/weighted_svd_pilot.json <==
[
  {
    "N": 8,
    "Nf": 64,
    "dimension": 127,
    "t": 0.001,
    "sigma_max": 0.30038669072107926,
    "residual": 6.340115179674954e-16,
    "isometry": 3.0534568211420895e-15,
    "seconds": 0.03118319995701313,
    "memory": {
      "global_ok": true,
      "process_ok": true,
      "available_physical_bytes": 15697993728,
      "available_commit_bytes": 12872146944,
      "total_physical_bytes": 34090024960,
      "peak_working_set_bytes": 112447488,
      "private_bytes": 131330048,
      "peak_commit_bytes": 233328640
    }
  },
  {
    "N": 8,
    "Nf": 128,
    "dimension": 255,
    "t": 0.001,
    "sigma_max": 0.2988554783640798,
    "residual": 5.955282796789954e-16,
    "isometry": 3.2139762311987926e-15,
    "seconds": 0.05323560000397265,
    "memory": {
      "global_ok": true,
      "process_ok": true,
      "available_physical_bytes": 15698964480,
      "available_commit_bytes": 12876103680,
      "total_physical_bytes": 34090024960,
      "peak_working_set_bytes": 112447488,
      "private_bytes": 135733248,
      "peak_commit_bytes": 233328640
    }
  },
  {
    "N": 8,
    "Nf": 256,
    "dimension": 511,
    "t": 0.001,
    "sigma_max": 0.29846002371820085,
    "residual": 1.115724174645486e-15,
    "isometry": 3.2222779021805973e-15,
    "seconds": 0.4135364000685513,
    "memory": {
      "global_ok": true,
      "process_ok": true,
      "available_physical_bytes": 15691415552,
      "available_commit_bytes": 12869890048,
      "total_physical_bytes": 34090024960,
      "peak_working_set_bytes": 114835456,
      "private_bytes": 141352960,
      "peak_commit_bytes": 233328640
    }
  }
]

==> anc/B3_W_scheme_seven_data/run_records/D1_training.log <==
COMPLETE {"schema": 1, "name": "D1", "N": 16, "dimension": 31, "level": 1, "stages": 5, "order": 9, "seconds": 18.113508000038564, "steps": 3972, "iterations": 10684, "rejected_steps": 0, "max_stage_backward_residual": 1.7780081442276766e-15, "max_relative_update": 2.996983174079961e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15674544128, "available_commit_bytes": 12472537088, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 82911232, "private_bytes": 126935040, "peak_commit_bytes": 126935040}, "start_utc": "2026-10-31T18:33:44.489793+00:00", "completed_utc": "2026-10-31T18:34:02.604027+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}
{"job": "D1_N16_s5_l2", "t": 0.28800000000000003, "steps": 6268, "seconds": 30.01953599997796}
COMPLETE {"schema": 1, "name": "D1", "N": 16, "dimension": 31, "level": 2, "stages": 5, "order": 9, "seconds": 37.01642809994519, "steps": 7944, "iterations": 20627, "rejected_steps": 0, "max_stage_backward_residual": 1.795171006045989e-15, "max_relative_update": 2.9855183626302126e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15777824768, "available_commit_bytes": 12605669376, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 82972672, "private_bytes": 126992384, "peak_commit_bytes": 126992384}, "start_utc": "2026-10-31T18:34:03.987172+00:00", "completed_utc": "2026-10-31T18:34:41.004812+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}
COMPLETE {"schema": 1, "name": "D1", "N": 32, "dimension": 63, "level": 0, "stages": 5, "order": 9, "seconds": 10.704911699984223, "steps": 1989, "iterations": 5497, "rejected_steps": 0, "max_stage_backward_residual": 2.4816161536055994e-15, "max_relative_update": 2.9884066311110815e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15784321024, "available_commit_bytes": 12629041152, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85868544, "private_bytes": 129994752, "peak_commit_bytes": 129994752}, "start_utc": "2026-10-31T18:34:42.314893+00:00", "completed_utc": "2026-10-31T18:34:53.019422+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}
COMPLETE {"schema": 1, "name": "D1", "N": 32, "dimension": 63, "level": 1, "stages": 5, "order": 9, "seconds": 21.231784999836236, "steps": 3978, "iterations": 10605, "rejected_steps": 0, "max_stage_backward_residual": 2.911817345002593e-15, "max_relative_update": 2.98279836291747e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15799504896, "available_commit_bytes": 12630769664, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85749760, "private_bytes": 130125824, "peak_commit_bytes": 130125824}, "start_utc": "2026-10-31T18:34:54.373254+00:00", "completed_utc": "2026-10-31T18:35:15.604924+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}
{"job": "D1_N32_s5_l2", "t": 0.09712236370230146, "steps": 5648, "seconds": 30.025750800035894}
COMPLETE {"schema": 1, "name": "D1", "N": 32, "dimension": 63, "level": 2, "stages": 5, "order": 9, "seconds": 40.4657334999647, "steps": 7956, "iterations": 20475, "rejected_steps": 0, "max_stage_backward_residual": 2.3714313884022314e-15, "max_relative_update": 2.9922363341499835e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15715057664, "available_commit_bytes": 12626337792, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 86159360, "private_bytes": 130252800, "peak_commit_bytes": 130301952}, "start_utc": "2026-10-31T18:35:16.960213+00:00", "completed_utc": "2026-10-31T18:35:57.426984+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}
{"job": "D1_N1024_s5_l0", "t": 2.047246436009767e-05, "steps": 702, "seconds": 30.079827500041574}
{"job": "D1_N1024_s5_l0", "t": 0.01, "steps": 1258, "seconds": 60.09794249990955}
COMPLETE {"schema": 1, "name": "D1", "N": 1024, "dimension": 2047, "level": 0, "stages": 5, "order": 9, "seconds": 87.06411139992997, "steps": 2004, "iterations": 5502, "rejected_steps": 0, "max_stage_backward_residual": 2.537467323328322e-15, "max_relative_update": 2.939509566124355e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15418822656, "available_commit_bytes": 11574480896, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 92831744, "private_bytes": 250384384, "peak_commit_bytes": 293027840}, "start_utc": "2026-10-31T18:35:58.762281+00:00", "completed_utc": "2026-10-31T18:37:25.826834+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}
{"job": "D1_N1024_s5_l1", "t": 1.6677701890077352e-06, "steps": 1012, "seconds": 30.224907799856737}
{"job": "D1_N1024_s5_l1", "t": 4.69251514674191e-05, "steps": 1596, "seconds": 60.2370778999757}
{"job": "D1_N1024_s5_l1", "t": 0.0015295970717650383, "steps": 2256, "seconds": 90.3629246999044}
{"job": "D1_N1024_s5_l1", "t": 0.09712236370230146, "steps": 2854, "seconds": 120.39016969990917}
{"job": "D1_N1024_s5_l1", "t": 0.6299605249474367, "steps": 3596, "seconds": 150.47789029986598}
COMPLETE {"schema": 1, "name": "D1", "N": 1024, "dimension": 2047, "level": 1, "stages": 5, "order": 9, "seconds": 163.246735899942, "steps": 4008, "iterations": 10623, "rejected_steps": 0, "max_stage_backward_residual": 2.8535343284168844e-15, "max_relative_update": 2.981786119447153e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 13939109888, "available_commit_bytes": 8669192192, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 93278208, "private_bytes": 253243392, "peak_commit_bytes": 293642240}, "start_utc": "2026-10-31T18:37:27.262302+00:00", "completed_utc": "2026-10-31T18:40:10.509158+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}
{"job": "D1_N1024_s5_l2", "t": 3.5683221537106274e-09, "steps": 928, "seconds": 30.168713100021705}
{"job": "D1_N1024_s5_l2", "t": 4.875279304059849e-07, "steps": 1780, "seconds": 60.26581420004368}
{"job": "D1_N1024_s5_l2", "t": 1.025173542813052e-05, "steps": 2532, "seconds": 90.49104790017009}
{"job": "D1_N1024_s5_l2", "t": 5.274643132716049e-05, "steps": 3248, "seconds": 120.6879163000267}
{"job": "D1_N1024_s5_l2", "t": 0.00031622776601683794, "steps": 4016, "seconds": 150.85471990006045}
{"job": "D1_N1024_s5_l2", "t": 0.003868718424778643, "steps": 4776, "seconds": 181.18190590012819}
{"job": "D1_N1024_s5_l2", "t": 0.06189658188912597, "steps": 5540, "seconds": 211.22862550010905}
{"job": "D1_N1024_s5_l2", "t": 0.28, "steps": 6316, "seconds": 241.43019610014744}
{"job": "D1_N1024_s5_l2", "t": 0.6217144954053039, "steps": 7160, "seconds": 271.4509390001185}
COMPLETE {"schema": 1, "name": "D1", "N": 1024, "dimension": 2047, "level": 2, "stages": 5, "order": 9, "seconds": 300.67070860019885, "steps": 8016, "iterations": 20476, "rejected_steps": 0, "max_stage_backward_residual": 2.607753232743569e-15, "max_relative_update": 2.993869045475488e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15222571008, "available_commit_bytes": 11369439232, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 92712960, "private_bytes": 250908672, "peak_commit_bytes": 293453824}, "start_utc": "2026-10-31T18:40:11.903680+00:00", "completed_utc": "2026-10-31T18:45:12.574667+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}
{"job": "D1_N2048_s5_l0", "t": 1.050347085626104e-07, "steps": 380, "seconds": 30.13728390005417}
{"job": "D1_N2048_s5_l0", "t": 1.6562684263396353e-05, "steps": 683, "seconds": 60.44972290005535}
{"job": "D1_N2048_s5_l0", "t": 0.00024907654606720945, "steps": 985, "seconds": 90.56037840014324}
{"job": "D1_N2048_s5_l0", "t": 0.009882349901727774, "steps": 1258, "seconds": 120.63947290019132}
{"job": "D1_N2048_s5_l0", "t": 0.22, "steps": 1537, "seconds": 150.9209967001807}
{"job": "D1_N2048_s5_l0", "t": 0.854, "steps": 1927, "seconds": 180.9406681000255}
COMPLETE {"schema": 1, "name": "D1", "N": 2048, "dimension": 4095, "level": 0, "stages": 5, "order": 9, "seconds": 185.46803380013444, "steps": 2007, "iterations": 5508, "rejected_steps": 0, "max_stage_backward_residual": 2.6484893221495516e-15, "max_relative_update": 2.939549971223099e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14435258368, "available_commit_bytes": 8865517568, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 104689664, "private_bytes": 377946112, "peak_commit_bytes": 462123008}, "start_utc": "2026-10-31T18:45:14.179595+00:00", "completed_utc": "2026-10-31T18:48:19.647266+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}
{"job": "D1_N2048_s5_l1", "t": 1.8678105957632903e-09, "steps": 414, "seconds": 30.354463199852034}
{"job": "D1_N2048_s5_l1", "t": 8.254041852680173e-08, "steps": 740, "seconds": 60.65285660000518}
{"job": "D1_N2048_s5_l1", "t": 2.924547841255849e-06, "steps": 1082, "seconds": 90.76303539983928}
{"job": "D1_N2048_s5_l1", "t": 2.262904197846769e-05, "steps": 1432, "seconds": 120.82102370006032}
{"job": "D1_N2048_s5_l1", "t": 0.00010503470856261041, "steps": 1790, "seconds": 151.37186139984988}
{"job": "D1_N2048_s5_l1", "t": 0.0006014872353689312, "steps": 2124, "seconds": 181.3780155000277}
{"job": "D1_N2048_s5_l1", "t": 0.006195221774081688, "steps": 2454, "seconds": 211.57618859992363}
{"job": "D1_N2048_s5_l1", "t": 0.051089697745069135, "steps": 2748, "seconds": 241.79654989996925}
{"job": "D1_N2048_s5_l1", "t": 0.202, "steps": 3050, "seconds": 272.1033421999309}
{"job": "D1_N2048_s5_l1", "t": 0.5700000000000001, "steps": 3526, "seconds": 302.10947209992446}
{"job": "D1_N2048_s5_l1", "t": 0.9680000000000001, "steps": 3978, "seconds": 332.1915287999436}
COMPLETE {"schema": 1, "name": "D1", "N": 2048, "dimension": 4095, "level": 1, "stages": 5, "order": 9, "seconds": 334.69096479984, "steps": 4014, "iterations": 10635, "rejected_steps": 0, "max_stage_backward_residual": 2.944992322087829e-15, "max_relative_update": 2.982112473451486e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14075346944, "available_commit_bytes": 8511594496, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 105426944, "private_bytes": 377122816, "peak_commit_bytes": 461881344}, "start_utc": "2026-10-31T18:48:20.980719+00:00", "completed_utc": "2026-10-31T18:53:55.671257+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}
{"job": "D1_N2048_s5_l2", "t": 2.0558882357597722e-10, "steps": 444, "seconds": 30.129424799932167}
{"job": "D1_N2048_s5_l2", "t": 2.6758641201003172e-09, "steps": 888, "seconds": 60.290852499892935}
{"job": "D1_N2048_s5_l2", "t": 3.480700588428406e-08, "steps": 1332, "seconds": 90.55520239984617}
{"job": "D1_N2048_s5_l2", "t": 2.8729848333536627e-07, "steps": 1700, "seconds": 120.85948679991998}
{"job": "D1_N2048_s5_l2", "t": 2.0558882357597698e-06, "steps": 2080, "seconds": 151.1420277999714}
{"job": "D1_N2048_s5_l2", "t": 7.84127175815828e-06, "steps": 2448, "seconds": 181.3162227999419}
{"job": "D1_N2048_s5_l2", "t": 2.1714939283162692e-05, "steps": 2848, "seconds": 211.4646814998705}
{"job": "D1_N2048_s5_l2", "t": 4.7584340688363104e-05, "steps": 3212, "seconds": 241.7777286998462}
{"job": "D1_N2048_s5_l2", "t": 0.00010313695790816326, "steps": 3572, "seconds": 272.0693579998333}
{"job": "D1_N2048_s5_l2", "t": 0.00024907654606720945, "steps": 3940, "seconds": 302.112784500001}
{"job": "D1_N2048_s5_l2", "t": 0.0006700303819444444, "steps": 4284, "seconds": 332.4043138998095}
{"job": "D1_N2048_s5_l2", "t": 0.00208821438530963, "steps": 4616, "seconds": 362.7370141998399}
{"job": "D1_N2048_s5_l2", "t": 0.019573417814876575, "steps": 5208, "seconds": 392.99731499981135}
{"job": "D1_N2048_s5_l2", "t": 0.136, "steps": 5876, "seconds": 423.0273988000117}
{"job": "D1_N2048_s5_l2", "t": 0.35200000000000004, "steps": 6512, "seconds": 453.06187159987167}
{"job": "D1_N2048_s5_l2", "t": 0.648, "steps": 7248, "seconds": 483.1292927998584}
{"job": "D1_N2048_s5_l2", "t": 0.858, "steps": 7716, "seconds": 513.2398125999607}
COMPLETE {"schema": 1, "name": "D1", "N": 2048, "dimension": 4095, "level": 2, "stages": 5, "order": 9, "seconds": 531.5763612999581, "steps": 8028, "iterations": 20495, "rejected_steps": 0, "max_stage_backward_residual": 3.0129959210302675e-15, "max_relative_update": 2.994197595492681e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14107398144, "available_commit_bytes": 8511127552, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 105885696, "private_bytes": 381104128, "peak_commit_bytes": 462073856}, "start_utc": "2026-10-31T18:53:57.123110+00:00", "completed_utc": "2026-10-31T19:02:48.698103+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}
{"job": "D1_N4096_s5_l0", "t": 3.480700588428406e-10, "steps": 137, "seconds": 30.113015899900347}
{"job": "D1_N4096_s5_l0", "t": 1e-07, "steps": 381, "seconds": 60.346633000066504}
{"job": "D1_N4096_s5_l0", "t": 3.5683221537106255e-06, "steps": 557, "seconds": 90.6580620999448}
{"job": "D1_N4096_s5_l0", "t": 2.2680965470679017e-05, "steps": 720, "seconds": 120.78514020005241}
{"job": "D1_N4096_s5_l0", "t": 8.379230869113574e-05, "steps": 872, "seconds": 150.81046959990636}
{"job": "D1_N4096_s5_l0", "t": 0.00033214891242983925, "steps": 1015, "seconds": 180.8292127000168}
{"job": "D1_N4096_s5_l0", "t": 0.0019045982831790147, "steps": 1151, "seconds": 211.36925329989754}
{"job": "D1_N4096_s5_l0", "t": 0.014342298087573816, "steps": 1284, "seconds": 241.6062991998624}
{"job": "D1_N4096_s5_l0", "t": 0.08877392280557675, "steps": 1425, "seconds": 271.7659950000234}
{"job": "D1_N4096_s5_l0", "t": 0.306, "steps": 1602, "seconds": 302.25493319984525}
{"job": "D1_N4096_s5_l0", "t": 0.656, "steps": 1820, "seconds": 332.3786398000084}
COMPLETE {"schema": 1, "name": "D1", "N": 4096, "dimension": 8191, "level": 0, "stages": 5, "order": 9, "seconds": 352.91314199985936, "steps": 2010, "iterations": 5514, "rejected_steps": 0, "max_stage_backward_residual": 2.908536881548582e-15, "max_relative_update": 2.939656294251771e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 13821575168, "available_commit_bytes": 8014929920, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 129609728, "private_bytes": 630317056, "peak_commit_bytes": 800419840}, "start_utc": "2026-10-31T19:02:50.055483+00:00", "completed_utc": "2026-10-31T19:08:42.968202+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}
{"job": "D1_N4096_s5_l1", "t": 4.110665156923492e-13, "steps": 130, "seconds": 30.59651689999737}
{"job": "D1_N4096_s5_l1", "t": 9.085175756516881e-10, "steps": 358, "seconds": 60.60910020000301}
{"job": "D1_N4096_s5_l1", "t": 9.085175756516862e-08, "steps": 754, "seconds": 91.02035179990344}
{"job": "D1_N4096_s5_l1", "t": 1e-06, "steps": 970, "seconds": 121.14966270001605}
{"job": "D1_N4096_s5_l1", "t": 4.274401891418982e-06, "steps": 1138, "seconds": 151.2756258000154}
{"job": "D1_N4096_s5_l1", "t": 1.1674388271888653e-05, "steps": 1302, "seconds": 181.34603390004486}
{"job": "D1_N4096_s5_l1", "t": 4.1738624251680824e-05, "steps": 1580, "seconds": 211.63577620009892}
{"job": "D1_N4096_s5_l1", "t": 8.494037886502335e-05, "steps": 1748, "seconds": 241.71875380002894}
{"job": "D1_N4096_s5_l1", "t": 0.0001837083734315893, "steps": 1916, "seconds": 271.80088120000437}
{"job": "D1_N4096_s5_l1", "t": 0.00042169650342858224, "steps": 2072, "seconds": 301.96258209994994}
{"job": "D1_N4096_s5_l1", "t": 0.0012420261020122717, "steps": 2238, "seconds": 332.37658899999224}
{"job": "D1_N4096_s5_l1", "t": 0.003568322153710626, "steps": 2388, "seconds": 362.8135253000073}
{"job": "D1_N4096_s5_l1", "t": 0.010796223056613579, "steps": 2536, "seconds": 393.10215819999576}
{"job": "D1_N4096_s5_l1", "t": 0.03321489124298392, "steps": 2686, "seconds": 423.5666058999486}
{"job": "D1_N4096_s5_l1", "t": 0.092, "steps": 2856, "seconds": 453.82647549989633}
{"job": "D1_N4096_s5_l1", "t": 0.17800000000000002, "steps": 3022, "seconds": 483.839415299939}


==> anc/B3_W_scheme_seven_data/run_records/N_le_64_complete.json <==
{
  "utc": "2026-11-02T04:53:54.898123+00:00",
  "calibration_sha256": "9034f02150a34442ce3e354c629245df7c24ac8944f589a9701ee78a652a0ecd"
}

==> anc/B3_W_scheme_seven_data/run_records/N_le_64_data_summary.json <==
{
  "kind": "machine_data_summary",
  "stage": "all_N_le_64_including_holdouts",
  "utc": "2026-11-02T04:54:00.551039+00:00",
  "narrative_report_deferred_until_user_returns": true,
  "calibration_sha256": "9034f02150a34442ce3e354c629245df7c24ac8944f589a9701ee78a652a0ecd",
  "completed_cases": [
    {
      "name": "D1",
      "N": 16,
      "level": 3
    },
    {
      "name": "D1",
      "N": 32,
      "level": 3
    },
    {
      "name": "D1",
      "N": 64,
      "level": 3
    },
    {
      "name": "D1_hold",
      "N": 16,
      "level": 3
    },
    {
      "name": "D1_hold",
      "N": 32,
      "level": 3
    },
    {
      "name": "D1_hold",
      "N": 64,
      "level": 3
    },
    {
      "name": "D2",
      "N": 16,
      "level": 3
    },
    {
      "name": "D2",
      "N": 32,
      "level": 3
    },
    {
      "name": "D2",
      "N": 64,
      "level": 3
    },
    {
      "name": "D2_hold",
      "N": 16,
      "level": 3
    },
    {
      "name": "D2_hold",
      "N": 32,
      "level": 3
    },
    {
      "name": "D2_hold",
      "N": 64,
      "level": 3
    },
    {
      "name": "D3",
      "N": 16,
      "level": 2
    },
    {
      "name": "D3",
      "N": 32,
      "level": 2
    },
    {
      "name": "D3",
      "N": 64,
      "level": 2
    },
    {
      "name": "D3_hold",
      "N": 16,
      "level": 3
    },
    {
      "name": "D3_hold",
      "N": 32,
      "level": 3
    },
    {
      "name": "D3_hold",
      "N": 64,
      "level": 3
    },
    {
      "name": "D4_16",
      "N": 16,
      "level": 2
    },
    {
      "name": "D4_32",
      "N": 32,
      "level": 2
    },
    {
      "name": "D4_64",
      "N": 64,
      "level": 3
    }
  ],
  "point_counts": [
    {
      "data": "D1",
      "N": 16,
      "quantity": "linear",
      "total": 3255,
      "accepted": 2412,
      "rejected": 843,
      "level": 3
    },
    {
      "data": "D1",
      "N": 16,
      "quantity": "nonlinear_discretization",
      "total": 3255,
      "accepted": 2412,
      "rejected": 843,
      "level": 3
    },
    {
      "data": "D1",
      "N": 16,
      "quantity": "total_linear_simulation",
      "total": 3255,
      "accepted": 2408,
      "rejected": 847,
      "level": 3
    },
    {
      "data": "D1",
      "N": 16,
      "quantity": "continuous_correction",
      "total": 3255,
      "accepted": 2820,
      "rejected": 435,
      "level": 3
    },
    {
      "data": "D1",
      "N": 16,
      "quantity": "discrete_correction",
      "total": 3255,
      "accepted": 2937,
      "rejected": 318,
      "level": 3
    },
    {
      "data": "D1",
      "N": 16,
      "quantity": "ordering",
      "total": 3255,
      "accepted": 2760,
      "rejected": 495,
      "level": 3
    },
    {
      "data": "D1",
      "N": 16,
      "quantity": "quadratic",
      "total": 3255,
      "accepted": 2760,
      "rejected": 495,
      "level": 3
    },
    {
      "data": "D1",
      "N": 16,
      "quantity": "cubic_remainder",
      "total": 3255,
      "accepted": 1588,
      "rejected": 1667,
      "level": 3
    },
    {
      "data": "D1",
      "N": 32,
      "quantity": "linear",
      "total": 3255,
      "accepted": 2316,
      "rejected": 939,
      "level": 3
    },
    {
      "data": "D1",
      "N": 32,
      "quantity": "nonlinear_discretization",
      "total": 3255,
      "accepted": 2316,
      "rejected": 939,
      "level": 3
    },
    {
      "data": "D1",
      "N": 32,
      "quantity": "total_linear_simulation",
      "total": 3255,
      "accepted": 2315,
      "rejected": 940,
      "level": 3
    },
    {
      "data": "D1",
      "N": 32,
      "quantity": "continuous_correction",
      "total": 3255,
      "accepted": 2820,
      "rejected": 435,
      "level": 3
    },
    {
      "data": "D1",
      "N": 32,
      "quantity": "discrete_correction",
      "total": 3255,
      "accepted": 2904,
      "rejected": 351,
      "level": 3
    },
    {
      "data": "D1",
      "N": 32,
      "quantity": "ordering",
      "total": 3255,
      "accepted": 2683,
      "rejected": 572,
      "level": 3
    },
    {
      "data": "D1",
      "N": 32,
      "quantity": "quadratic",
      "total": 3255,
      "accepted": 2682,
      "rejected": 573,
      "level": 3
    },
    {
      "data": "D1",
      "N": 32,
      "quantity": "cubic_remainder",
      "total": 3255,
      "accepted": 1486,
      "rejected": 1769,
      "level": 3
    },
    {
      "data": "D1",
      "N": 64,
      "quantity": "linear",
      "total": 3255,
      "accepted": 2388,
      "rejected": 867,
      "level": 3
    },
    {
      "data": "D1",
      "N": 64,
      "quantity": "nonlinear_discretization",
      "total": 3255,
      "accepted": 2389,
      "rejected": 866,
      "level": 3
    },
    {
      "data": "D1",
      "N": 64,
      "quantity": "total_linear_simulation",
      "total": 3255,
      "accepted": 2394,
      "rejected": 861,
      "level": 3
    },
    {
      "data": "D1",
      "N": 64,
      "quantity": "continuous_correction",
      "total": 3255,
      "accepted": 2820,
      "rejected": 435,
      "level": 3
    },
    {
      "data": "D1",
      "N": 64,
      "quantity": "discrete_correction",
      "total": 3255,
      "accepted": 2862,
      "rejected": 393,
      "level": 3
    },
    {
      "data": "D1",
      "N": 64,
      "quantity": "ordering",
      "total": 3255,
      "accepted": 2385,
      "rejected": 870,
      "level": 3
    },
    {
      "data": "D1",
      "N": 64,
      "quantity": "quadratic",
      "total": 3255,
      "accepted": 2385,
      "rejected": 870,
      "level": 3
    },
    {
      "data": "D1",
      "N": 64,
      "quantity": "cubic_remainder",
      "total": 3255,
      "accepted": 1339,
      "rejected": 1916,
      "level": 3
    },
    {
      "data": "D1_hold",
      "N": 16,
      "quantity": "linear",
      "total": 3255,
      "accepted": 2412,
      "rejected": 843,
      "level": 3
    },
    {
      "data": "D1_hold",
      "N": 16,
      "quantity": "nonlinear_discretization",
      "total": 3255,
      "accepted": 2412,
      "rejected": 843,
      "level": 3
    },
    {
      "data": "D1_hold",
      "N": 16,
      "quantity": "total_linear_simulation",
      "total": 3255,
      "accepted": 2408,
      "rejected": 847,
      "level": 3
    },
    {
      "data": "D1_hold",
      "N": 16,
      "quantity": "continuous_correction",
      "total": 3255,
      "accepted": 2839,
      "rejected": 416,
      "level": 3
    },
    {
      "data": "D1_hold",
      "N": 16,
      "quantity": "discrete_correction",
      "total": 3255,
      "accepted": 2940,
      "rejected": 315,
      "level": 3
    },
    {
      "data": "D1_hold",
      "N": 16,
      "quantity": "ordering",
      "total": 3255,
      "accepted": 2771,
      "rejected": 484,
      "level": 3
    },
    {
      "data": "D1_hold",
      "N": 16,
      "quantity": "quadratic",
      "total": 3255,
      "accepted": 2772,
      "rejected": 483,
      "level": 3
    },
    {
      "data": "D1_hold",
      "N": 16,
      "quantity": "cubic_remainder",
      "total": 3255,
      "accepted": 1623,
      "rejected": 1632,
      "level": 3
    },
    {
      "data": "D1_hold",
      "N": 32,
      "quantity": "linear",
      "total": 3255,
      "accepted": 2442,
      "rejected": 813,
      "level": 3
    },
    {
      "data": "D1_hold",
      "N": 32,
      "quantity": "nonlinear_discretization",
      "total": 3255,
      "accepted": 2442,
      "rejected": 813,
      "level": 3
    },
    {
      "data": "D1_hold",
      "N": 32,
      "quantity": "total_linear_simulation",
      "total": 3255,
      "accepted": 2438,
      "rejected": 817,
      "level": 3
    },
    {
      "data": "D1_hold",
      "N": 32,
      "quantity": "continuous_correction",
      "total": 3255,
      "accepted": 2839,
      "rejected": 416,
      "level": 3
    },
    {
      "data": "D1_hold",
      "N": 32,
      "quantity": "discrete_correction",
      "total": 3255,
      "accepted": 2892,
      "rejected": 363,
      "level": 3
    },
    {
      "data": "D1_hold",
      "N": 32,
      "quantity": "ordering",
      "total": 3255,
      "accepted": 2703,
      "rejected": 552,
      "level": 3
    },
    {
      "data": "D1_hold",
      "N": 32,
      "quantity": "quadratic",
      "total": 3255,
      "accepted": 2703,
      "rejected": 552,
      "level": 3
    },
    {
      "data": "D1_hold",
      "N": 32,
      "quantity": "cubic_remainder",
      "total": 3255,
      "accepted": 1509,
      "rejected": 1746,
      "level": 3
    },
    {
      "data": "D1_hold",
      "N": 64,
      "quantity": "linear",
      "total": 3255,
      "accepted": 2400,
      "rejected": 855,
      "level": 3
    },
    {
      "data": "D1_hold",
      "N": 64,
      "quantity": "nonlinear_discretization",
      "total": 3255,
      "accepted": 2400,
      "rejected": 855,
      "level": 3
    },
    {
      "data": "D1_hold",
      "N": 64,
      "quantity": "total_linear_simulation",
      "total": 3255,
      "accepted": 2400,
      "rejected": 855,
      "level": 3
    },
    {
      "data": "D1_hold",
      "N": 64,
      "quantity": "continuous_correction",
      "total": 3255,
      "accepted": 2839,
      "rejected": 416,
      "level": 3
    },
    {
      "data": "D1_hold",
      "N": 64,
      "quantity": "discrete_correction",
      "total": 3255,
      "accepted": 2861,
      "rejected": 394,
      "level": 3
    },
    {
      "data": "D1_hold",
      "N": 64,
      "quantity": "ordering",
      "total": 3255,
      "accepted": 2459,
      "rejected": 796,
      "level": 3
    },
    {
      "data": "D1_hold",
      "N": 64,
      "quantity": "quadratic",
      "total": 3255,
      "accepted": 2460,
      "rejected": 795,
      "level": 3
    },
    {
      "data": "D1_hold",
      "N": 64,
      "quantity": "cubic_remainder",
      "total": 3255,
      "accepted": 1387,
      "rejected": 1868,
      "level": 3
    },
    {
      "data": "D2",
      "N": 16,
      "quantity": "linear",
      "total": 3255,
      "accepted": 2064,
      "rejected": 1191,
      "level": 3
    },
    {
      "data": "D2",
      "N": 16,
      "quantity": "nonlinear_discretization",
      "total": 3255,
      "accepted": 2118,
      "rejected": 1137,
      "level": 3
    },
    {
      "data": "D2",
      "N": 16,
      "quantity": "total_linear_simulation",
      "total": 3255,
      "accepted": 2114,
      "rejected": 1141,
      "level": 3
    },
    {
      "data": "D2",
      "N": 16,
      "quantity": "continuous_correction",
      "total": 3255,
      "accepted": 1980,
      "rejected": 1275,
      "level": 3
    },
    {
      "data": "D2",
      "N": 16,
      "quantity": "discrete_correction",
      "total": 3255,
      "accepted": 2901,
      "rejected": 354,
      "level": 3
    },
    {
      "data": "D2",
      "N": 16,
      "quantity": "ordering",
      "total": 3255,
      "accepted": 1917,
      "rejected": 1338,
      "level": 3
    },
    {
      "data": "D2",
      "N": 16,
      "quantity": "quadratic",
      "total": 3255,
      "accepted": 1917,
      "rejected": 1338,
      "level": 3
    },
    {
      "data": "D2",
      "N": 16,
      "quantity": "cubic_remainder",
      "total": 3255,
      "accepted": 2052,
      "rejected": 1203,
      "level": 3
    },
    {
      "data": "D2",
      "N": 32,
      "quantity": "linear",
      "total": 3255,
      "accepted": 2058,
      "rejected": 1197,
      "level": 3
    },
    {
      "data": "D2",
      "N": 32,
      "quantity": "nonlinear_discretization",
      "total": 3255,
      "accepted": 2054,
      "rejected": 1201,
      "level": 3
    },
    {
      "data": "D2",
      "N": 32,
      "quantity": "total_linear_simulation",
      "total": 3255,
      "accepted": 2054,
      "rejected": 1201,
      "level": 3
    },
    {
      "data": "D2",
      "N": 32,
      "quantity": "continuous_correction",
      "total": 3255,
      "accepted": 1980,
      "rejected": 1275,
      "level": 3
    },
    {
      "data": "D2",
      "N": 32,
      "quantity": "discrete_correction",
      "total": 3255,
      "accepted": 2856,
      "rejected": 399,
      "level": 3
    },
    {
      "data": "D2",
      "N": 32,
      "quantity": "ordering",
      "total": 3255,
      "accepted": 1848,
      "rejected": 1407,
      "level": 3
    },
    {
      "data": "D2",
      "N": 32,
      "quantity": "quadratic",
      "total": 3255,
      "accepted": 1848,
      "rejected": 1407,
      "level": 3
    },
    {
      "data": "D2",
      "N": 32,
      "quantity": "cubic_remainder",
      "total": 3255,
      "accepted": 1947,
      "rejected": 1308,
      "level": 3
    },
    {
      "data": "D2",
      "N": 64,
      "quantity": "linear",
      "total": 3255,
      "accepted": 1899,
      "rejected": 1356,
      "level": 3
    },
    {
      "data": "D2",
      "N": 64,
      "quantity": "nonlinear_discretization",
      "total": 3255,
      "accepted": 1844,
      "rejected": 1411,
      "level": 3
    },
    {
      "data": "D2",
      "N": 64,
      "quantity": "total_linear_simulation",
      "total": 3255,
      "accepted": 1851,
      "rejected": 1404,
      "level": 3
    },
    {
      "data": "D2",
      "N": 64,
      "quantity": "continuous_correction",
      "total": 3255,
      "accepted": 1980,
      "rejected": 1275,
      "level": 3
    },
    {
      "data": "D2",
      "N": 64,
      "quantity": "discrete_correction",
      "total": 3255,
      "accepted": 2868,
      "rejected": 387,
      "level": 3
    },
    {
      "data": "D2",
      "N": 64,
      "quantity": "ordering",
      "total": 3255,
      "accepted": 1842,
      "rejected": 1413,
      "level": 3
    },
    {
      "data": "D2",
      "N": 64,
      "quantity": "quadratic",
      "total": 3255,
      "accepted": 1842,
      "rejected": 1413,
      "level": 3
    },
    {
      "data": "D2",
      "N": 64,
      "quantity": "cubic_remainder",
      "total": 3255,
      "accepted": 1965,
      "rejected": 1290,
      "level": 3
    },
    {
      "data": "D2_hold",
      "N": 16,
      "quantity": "linear",
      "total": 3255,
      "accepted": 1641,
      "rejected": 1614,
      "level": 3
    },
    {
      "data": "D2_hold",
      "N": 16,
      "quantity": "nonlinear_discretization",
      "total": 3255,
      "accepted": 1710,
      "rejected": 1545,
      "level": 3
    },
    {
      "data": "D2_hold",
      "N": 16,
      "quantity": "total_linear_simulation",
      "total": 3255,
      "accepted": 1707,
      "rejected": 1548,
      "level": 3
    },
    {
      "data": "D2_hold",
      "N": 16,
      "quantity": "continuous_correction",
      "total": 3255,
      "accepted": 2100,
      "rejected": 1155,
      "level": 3
    },
    {
      "data": "D2_hold",
      "N": 16,
      "quantity": "discrete_correction",
      "total": 3255,
      "accepted": 2901,
      "rejected": 354,
      "level": 3
    },
    {
      "data": "D2_hold",
      "N": 16,
      "quantity": "ordering",
      "total": 3255,
      "accepted": 2034,
      "rejected": 1221,
      "level": 3
    },
    {
      "data": "D2_hold",
      "N": 16,
      "quantity": "quadratic",
      "total": 3255,
      "accepted": 2034,
      "rejected": 1221,
      "level": 3
    },
    {
      "data": "D2_hold",
      "N": 16,
      "quantity": "cubic_remainder",
      "total": 3255,
      "accepted": 2139,
      "rejected": 1116,
      "level": 3
    },
    {
      "data": "D2_hold",
      "N": 32,
      "quantity": "linear",
      "total": 3255,
      "accepted": 1671,
      "rejected": 1584,
      "level": 3
    },
    {
      "data": "D2_hold",
      "N": 32,
      "quantity": "nonlinear_discretization",
      "total": 3255,
      "accepted": 1699,
      "rejected": 1556,
      "level": 3
    },
    {
      "data": "D2_hold",
      "N": 32,
      "quantity": "total_linear_simulation",
      "total": 3255,
      "accepted": 1699,
      "rejected": 1556,
      "level": 3
    },
    {
      "data": "D2_hold",
      "N": 32,
      "quantity": "continuous_correction",
      "total": 3255,
      "accepted": 2100,
      "rejected": 1155,
      "level": 3
    },
    {
      "data": "D2_hold",
      "N": 32,
      "quantity": "discrete_correction",
      "total": 3255,
      "accepted": 2856,
      "rejected": 399,
      "level": 3
    },
    {
      "data": "D2_hold",
      "N": 32,
      "quantity": "ordering",
      "total": 3255,
      "accepted": 1971,
      "rejected": 1284,
      "level": 3
    },
    {
      "data": "D2_hold",
      "N": 32,
      "quantity": "quadratic",
      "total": 3255,
      "accepted": 1971,
      "rejected": 1284,
      "level": 3
    },
    {
      "data": "D2_hold",
      "N": 32,
      "quantity": "cubic_remainder",
      "total": 3255,
      "accepted": 2049,
      "rejected": 1206,
      "level": 3
    },
    {
      "data": "D2_hold",
      "N": 64,
      "quantity": "linear",
      "total": 3255,
      "accepted": 1614,
      "rejected": 1641,
      "level": 3
    },
    {
      "data": "D2_hold",
      "N": 64,
      "quantity": "nonlinear_discretization",
      "total": 3255,
      "accepted": 1584,
      "rejected": 1671,
      "level": 3
    },
    {
      "data": "D2_hold",
      "N": 64,
      "quantity": "total_linear_simulation",
      "total": 3255,
      "accepted": 1592,
      "rejected": 1663,
      "level": 3
    },
    {
      "data": "D2_hold",
      "N": 64,
      "quantity": "continuous_correction",
      "total": 3255,
      "accepted": 2100,
      "rejected": 1155,
      "level": 3
    },
    {
      "data": "D2_hold",
      "N": 64,
      "quantity": "discrete_correction",
      "total": 3255,
      "accepted": 2865,
      "rejected": 390,
      "level": 3
    },
    {
      "data": "D2_hold",
      "N": 64,
      "quantity": "ordering",
      "total": 3255,
      "accepted": 1968,
      "rejected": 1287,
      "level": 3
    },
    {
      "data": "D2_hold",
      "N": 64,
      "quantity": "quadratic",
      "total": 3255,
      "accepted": 1968,
      "rejected": 1287,
      "level": 3
    },
    {
      "data": "D2_hold",
      "N": 64,
      "quantity": "cubic_remainder",
      "total": 3255,
      "accepted": 2052,
      "rejected": 1203,
      "level": 3
    },
    {
      "data": "D3",
      "N": 16,
      "quantity": "linear",
      "total": 3255,
      "accepted": 2550,
      "rejected": 705,
      "level": 2
    },
    {
      "data": "D3",
      "N": 16,
      "quantity": "nonlinear_discretization",
      "total": 3255,
      "accepted": 2552,
      "rejected": 703,
      "level": 2
    },
    {
      "data": "D3",
      "N": 16,
      "quantity": "total_linear_simulation",
      "total": 3255,
      "accepted": 2551,
      "rejected": 704,
      "level": 2
    },
    {
      "data": "D3",
      "N": 16,
      "quantity": "continuous_correction",
      "total": 3255,
      "accepted": 2363,
      "rejected": 892,
      "level": 2
    },
    {
      "data": "D3",
      "N": 16,
      "quantity": "discrete_correction",
      "total": 3255,
      "accepted": 2847,
      "rejected": 408,
      "level": 2
    },
    {
      "data": "D3",
      "N": 16,
      "quantity": "ordering",
      "total": 3255,
      "accepted": 2042,
      "rejected": 1213,
      "level": 2
    },
    {
      "data": "D3",
      "N": 16,
      "quantity": "quadratic",
      "total": 3255,
      "accepted": 2043,
      "rejected": 1212,
      "level": 2
    },
    {
      "data": "D3",
      "N": 16,
      "quantity": "cubic_remainder",
      "total": 3255,
      "accepted": 1619,
      "rejected": 1636,
      "level": 2
    },
    {
      "data": "D3",
      "N": 32,
      "quantity": "linear",
      "total": 3255,
      "accepted": 2613,
      "rejected": 642,
      "level": 2
    },
    {
      "data": "D3",
      "N": 32,
      "quantity": "nonlinear_discretization",
      "total": 3255,
      "accepted": 2616,
      "rejected": 639,
      "level": 2
    },
    {
      "data": "D3",
      "N": 32,
      "quantity": "total_linear_simulation",
      "total": 3255,
      "accepted": 2614,
      "rejected": 641,
      "level": 2
    },
    {
      "data": "D3",
      "N": 32,
      "quantity": "continuous_correction",
      "total": 3255,
      "accepted": 2363,
      "rejected": 892,
      "level": 2
    },
    {
      "data": "D3",
      "N": 32,
      "quantity": "discrete_correction",
      "total": 3255,
      "accepted": 2847,
      "rejected": 408,
      "level": 2
    },
    {
      "data": "D3",
      "N": 32,
      "quantity": "ordering",
      "total": 3255,
      "accepted": 1997,
      "rejected": 1258,
      "level": 2
    },
    {
      "data": "D3",
      "N": 32,
      "quantity": "quadratic",
      "total": 3255,
      "accepted": 1998,
      "rejected": 1257,
      "level": 2
    },
    {
      "data": "D3",
      "N": 32,
      "quantity": "cubic_remainder",
      "total": 3255,
      "accepted": 1592,
      "rejected": 1663,
      "level": 2
    },
    {
      "data": "D3",
      "N": 64,
      "quantity": "linear",
      "total": 3255,
      "accepted": 2544,
      "rejected": 711,
      "level": 2
    },
    {
      "data": "D3",
      "N": 64,
      "quantity": "nonlinear_discretization",
      "total": 3255,
      "accepted": 2545,
      "rejected": 710,
      "level": 2
    },
    {
      "data": "D3",
      "N": 64,
      "quantity": "total_linear_simulation",
      "total": 3255,
      "accepted": 2556,
      "rejected": 699,
      "level": 2
    },
    {
      "data": "D3",
      "N": 64,
      "quantity": "continuous_correction",
      "total": 3255,
      "accepted": 2363,
      "rejected": 892,
      "level": 2
    },
    {
      "data": "D3",
      "N": 64,
      "quantity": "discrete_correction",
      "total": 3255,
      "accepted": 2853,
      "rejected": 402,
      "level": 2
    },
    {
      "data": "D3",
      "N": 64,
      "quantity": "ordering",
      "total": 3255,
      "accepted": 2009,
      "rejected": 1246,
      "level": 2
    },
    {
      "data": "D3",
      "N": 64,
      "quantity": "quadratic",
      "total": 3255,
      "accepted": 2010,
      "rejected": 1245,
      "level": 2
    },
    {
      "data": "D3",
      "N": 64,
      "quantity": "cubic_remainder",
      "total": 3255,
      "accepted": 1619,
      "rejected": 1636,
      "level": 2
    },
    {
      "data": "D3_hold",
      "N": 16,
      "quantity": "linear",
      "total": 3255,
      "accepted": 2457,
      "rejected": 798,
      "level": 3
    },
    {
      "data": "D3_hold",
      "N": 16,
      "quantity": "nonlinear_discretization",
      "total": 3255,
      "accepted": 2457,
      "rejected": 798,
      "level": 3
    },
    {
      "data": "D3_hold",
      "N": 16,
      "quantity": "total_linear_simulation",
      "total": 3255,
      "accepted": 2455,
      "rejected": 800,
      "level": 3
    },
    {
      "data": "D3_hold",
      "N": 16,
      "quantity": "continuous_correction",
      "total": 3255,
      "accepted": 2405,
      "rejected": 850,
      "level": 3
    },
    {
      "data": "D3_hold",
      "N": 16,
      "quantity": "discrete_correction",
      "total": 3255,
      "accepted": 2928,
      "rejected": 327,
      "level": 3
    },
    {
      "data": "D3_hold",
      "N": 16,
      "quantity": "ordering",
      "total": 3255,
      "accepted": 2258,
      "rejected": 997,
      "level": 3
    },
    {
      "data": "D3_hold",
      "N": 16,
      "quantity": "quadratic",
      "total": 3255,
      "accepted": 2259,
      "rejected": 996,
      "level": 3
    },
    {
      "data": "D3_hold",
      "N": 16,
      "quantity": "cubic_remainder",
      "total": 3255,
      "accepted": 1755,
      "rejected": 1500,
      "level": 3
    },
    {
      "data": "D3_hold",
      "N": 32,
      "quantity": "linear",
      "total": 3255,
      "accepted": 2439,
      "rejected": 816,
      "level": 3
    },
    {
      "data": "D3_hold",
      "N": 32,
      "quantity": "nonlinear_discretization",
      "total": 3255,
      "accepted": 2439,
      "rejected": 816,
      "level": 3
    },
    {
      "data": "D3_hold",
      "N": 32,
      "quantity": "total_linear_simulation",
      "total": 3255,
      "accepted": 2438,
      "rejected": 817,
      "level": 3
    },
    {
      "data": "D3_hold",
      "N": 32,
      "quantity": "continuous_correction",
      "total": 3255,
      "accepted": 2405,
      "rejected": 850,
      "level": 3
    },
    {
      "data": "D3_hold",
      "N": 32,
      "quantity": "discrete_correction",
      "total": 3255,
      "accepted": 2874,
      "rejected": 381,
      "level": 3
    },
    {
      "data": "D3_hold",
      "N": 32,
      "quantity": "ordering",
      "total": 3255,
      "accepted": 2162,
      "rejected": 1093,
      "level": 3
    },
    {
      "data": "D3_hold",
      "N": 32,
      "quantity": "quadratic",
      "total": 3255,
      "accepted": 2163,
      "rejected": 1092,
      "level": 3
    },
    {
      "data": "D3_hold",
      "N": 32,
      "quantity": "cubic_remainder",
      "total": 3255,
      "accepted": 1665,
      "rejected": 1590,
      "level": 3
    },
    {
      "data": "D3_hold",
      "N": 64,
      "quantity": "linear",
      "total": 3255,
      "accepted": 2487,
      "rejected": 768,
      "level": 3
    },
    {
      "data": "D3_hold",
      "N": 64,
      "quantity": "nonlinear_discretization",
      "total": 3255,
      "accepted": 2490,
      "rejected": 765,
      "level": 3
    },
    {
      "data": "D3_hold",
      "N": 64,
      "quantity": "total_linear_simulation",
      "total": 3255,
      "accepted": 2497,
      "rejected": 758,
      "level": 3
    },
    {
      "data": "D3_hold",
      "N": 64,
      "quantity": "continuous_correction",
      "total": 3255,
      "accepted": 2405,
      "rejected": 850,
      "level": 3
    },
    {
      "data": "D3_hold",
      "N": 64,
      "quantity": "discrete_correction",
      "total": 3255,
      "accepted": 2871,
      "rejected": 384,
      "level": 3
    },
    {
      "data": "D3_hold",
      "N": 64,
      "quantity": "ordering",
      "total": 3255,
      "accepted": 2117,
      "rejected": 1138,
      "level": 3
    },
    {
      "data": "D3_hold",
      "N": 64,
      "quantity": "quadratic",
      "total": 3255,
      "accepted": 2118,
      "rejected": 1137,
      "level": 3
    },
    {
      "data": "D3_hold",
      "N": 64,
      "quantity": "cubic_remainder",
      "total": 3255,
      "accepted": 1686,
      "rejected": 1569,
      "level": 3
    },
    {
      "data": "D4_16",
      "N": 16,
      "quantity": "linear",
      "total": 4035,
      "accepted": 3729,
      "rejected": 306,
      "level": 2
    },
    {
      "data": "D4_16",
      "N": 16,
      "quantity": "nonlinear_discretization",
      "total": 4035,
      "accepted": 3755,
      "rejected": 280,
      "level": 2
    },
    {
      "data": "D4_16",
      "N": 16,
      "quantity": "total_linear_simulation",
      "total": 4035,
      "accepted": 3755,
      "rejected": 280,
      "level": 2
    },
    {
      "data": "D4_16",
      "N": 16,
      "quantity": "continuous_correction",
      "total": 4035,
      "accepted": 3672,
      "rejected": 363,
      "level": 2
    },
    {
      "data": "D4_16",
      "N": 16,
      "quantity": "discrete_correction",
      "total": 4035,
      "accepted": 4035,
      "rejected": 0,
      "level": 2
    },
    {
      "data": "D4_16",
      "N": 16,
      "quantity": "ordering",
      "total": 4035,
      "accepted": 3672,
      "rejected": 363,
      "level": 2
    },
    {
      "data": "D4_16",
      "N": 16,
      "quantity": "quadratic",
      "total": 4035,
      "accepted": 3672,
      "rejected": 363,
      "level": 2
    },
    {
      "data": "D4_16",
      "N": 16,
      "quantity": "cubic_remainder",
      "total": 4035,
      "accepted": 3162,
      "rejected": 873,
      "level": 2
    },
    {
      "data": "D4_32",
      "N": 32,
      "quantity": "linear",
      "total": 4035,
      "accepted": 3570,
      "rejected": 465,
      "level": 2
    },
    {
      "data": "D4_32",
      "N": 32,
      "quantity": "nonlinear_discretization",
      "total": 4035,
      "accepted": 3640,
      "rejected": 395,
      "level": 2
    },
    {
      "data": "D4_32",
      "N": 32,
      "quantity": "total_linear_simulation",
      "total": 4035,
      "accepted": 3640,
      "rejected": 395,
      "level": 2
    },
    {
      "data": "D4_32",
      "N": 32,
      "quantity": "continuous_correction",
      "total": 4035,
      "accepted": 3645,
      "rejected": 390,
      "level": 2
    },
    {
      "data": "D4_32",
      "N": 32,
      "quantity": "discrete_correction",
      "total": 4035,
      "accepted": 4035,
      "rejected": 0,
      "level": 2
    },
    {
      "data": "D4_32",
      "N": 32,
      "quantity": "ordering",
      "total": 4035,
      "accepted": 3645,
      "rejected": 390,
      "level": 2
    },
    {
      "data": "D4_32",
      "N": 32,
      "quantity": "quadratic",
      "total": 4035,
      "accepted": 3645,
      "rejected": 390,
      "level": 2
    },
    {
      "data": "D4_32",
      "N": 32,
      "quantity": "cubic_remainder",
      "total": 4035,
      "accepted": 2943,
      "rejected": 1092,
      "level": 2
    },
    {
      "data": "D4_64",
      "N": 64,
      "quantity": "linear",
      "total": 4035,
      "accepted": 2589,
      "rejected": 1446,
      "level": 3
    },
    {
      "data": "D4_64",
      "N": 64,
      "quantity": "nonlinear_discretization",
      "total": 4035,
      "accepted": 3082,
      "rejected": 953,
      "level": 3
    },
    {
      "data": "D4_64",
      "N": 64,
      "quantity": "total_linear_simulation",
      "total": 4035,
      "accepted": 3082,
      "rejected": 953,
      "level": 3
    },
    {
      "data": "D4_64",
      "N": 64,
      "quantity": "continuous_correction",
      "total": 4035,
      "accepted": 3024,
      "rejected": 1011,
      "level": 3
    },
    {
      "data": "D4_64",
      "N": 64,
      "quantity": "discrete_correction",
      "total": 4035,
      "accepted": 4035,
      "rejected": 0,
      "level": 3
    },
    {
      "data": "D4_64",
      "N": 64,
      "quantity": "ordering",
      "total": 4035,
      "accepted": 3024,
      "rejected": 1011,
      "level": 3
    },
    {
      "data": "D4_64",
      "N": 64,
      "quantity": "quadratic",
      "total": 4035,
      "accepted": 3024,
      "rejected": 1011,
      "level": 3
    },
    {
      "data": "D4_64",
      "N": 64,
      "quantity": "cubic_remainder",
      "total": 4035,
      "accepted": 1479,
      "rejected": 2556,
      "level": 3
    }
  ],
  "scalar_metrics": [
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 4.875364442847323e-05,
      "t_peak": 5.623413251903491e-06,
      "time_difference": 8.010951062466614e-13,
      "reference_bound": 3.2942364238880204e-10,
      "tail_bound": 2.694623279234083e-33,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 4.875367823743971e-05,
      "t_peak": 5.623413251903491e-06,
      "time_difference": 8.010951060299541e-13,
      "reference_bound": 3.2939206238035393e-10,
      "tail_bound": 2.6966773317095793e-33,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 4.87541239805188e-05,
      "t_peak": 5.623413251903491e-06,
      "time_difference": 8.010951060299541e-13,
      "reference_bound": 3.2939206238035393e-10,
      "tail_bound": 2.6956316561463182e-33,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 5.311057562218149e-06,
      "t_peak": 0.01025173542813052,
      "time_difference": 8.2046344564911e-18,
      "reference_bound": 1.518507478671555e-13,
      "tail_bound": 2.645882313831502e-33,
      "sampling_difference": 9.151137558095551e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.0054385229437113845
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 5.309369730244424e-06,
      "t_peak": 0.01025173542813052,
      "time_difference": 4.942772293718485e-16,
      "reference_bound": 0.0,
      "tail_bound": 2.7454107776983164e-33,
      "sampling_difference": 8.479460771639849e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.00543679460377029
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 6.5570527259088145e-09,
      "t_peak": 0.00016155980984398728,
      "time_difference": 4.959990758589904e-16,
      "reference_bound": 1.518507478671555e-13,
      "tail_bound": 5.391293091529819e-33,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.0658480532396648e-05
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 6.557139490913016e-09,
      "t_peak": 0.00016155980984398728,
      "time_difference": 4.959993228490412e-16,
      "reference_bound": 1.5183078973520284e-13,
      "tail_bound": 2.0526345822977956e-36,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 1.009159449790436e-12,
      "t_peak": 0.008669608804598519,
      "time_difference": 5.075516475631296e-19,
      "reference_bound": 8.08259491312986e-17,
      "tail_bound": 5.393345720392272e-33,
      "sampling_difference": 5.293453856577582e-15,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 5.2492395223481955e-08
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 4.676661146398104e-06,
      "time_difference": 3.0112791811962305e-14,
      "reference_bound": 1.0826734528675626e-10,
      "tail_bound": 1.633645441305795e-33,
      "quadrature_difference": 6.7994335929142115e-09,
      "initial_interval_bound": 9.323787164702228e-15,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00023755957835171697
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 4.67664977772855e-06,
      "time_difference": 3.011259265884895e-14,
      "reference_bound": 1.0830708052950853e-10,
      "tail_bound": 1.634890733547073e-33,
      "quadrature_difference": 6.8009604673179995e-09,
      "initial_interval_bound": 9.323855774370955e-15,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00023755900085930067
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 9.353310924126654e-06,
      "time_difference": 6.022538447081126e-14,
      "reference_bound": 2.165744258162648e-10,
      "tail_bound": 3.268536174852868e-33,
      "quadrature_difference": 1.3600394060232211e-08,
      "initial_interval_bound": 1.8647642939073183e-14,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00047511857921101765
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.00019501457771389292,
      "t_peak": 5.623413251903491e-06,
      "time_difference": 3.2043804249866455e-12,
      "reference_bound": 1.3176945695552081e-09,
      "tail_bound": 1.0778493116936332e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.00019501511864238394,
      "t_peak": 5.623413251903491e-06,
      "time_difference": 3.2043804196632807e-12,
      "reference_bound": 1.3171890993366562e-09,
      "tail_bound": 1.0811426192826291e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.00019502416984337303,
      "t_peak": 5.623413251903491e-06,
      "time_difference": 3.2043804196632807e-12,
      "reference_bound": 1.3171890993366562e-09,
      "tail_bound": 1.0794660650832903e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 8.504530774551578e-05,
      "t_peak": 0.01025173542813052,
      "time_difference": 1.3129469683939836e-16,
      "reference_bound": 2.430567785609274e-12,
      "tail_bound": 1.059566328157364e-32,
      "sampling_difference": 1.672697999616148e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.00544289969571301
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 8.501831043477239e-05,
      "t_peak": 0.01025173542813052,
      "time_difference": 7.908406839040192e-15,
      "reference_bound": 0.0,
      "tail_bound": 1.0994225950533612e-32,
      "sampling_difference": 1.5650672688044347e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.005441171867825433
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 1.0490867782088914e-07,
      "t_peak": 0.00016155980984398728,
      "time_difference": 7.935963063953791e-15,
      "reference_bound": 2.430567785609274e-12,
      "tail_bound": 2.1589889232107253e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.0658057314142229e-05
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 1.0491423185460825e-07,
      "t_peak": 0.00016155980984398728,
      "time_difference": 7.935989165584659e-15,
      "reference_bound": 2.4292926357632454e-12,
      "tail_bound": 3.284215331676473e-35,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 6.462457954982733e-11,
      "t_peak": 0.008669608804598519,
      "time_difference": 3.248363012136614e-17,
      "reference_bound": 5.182609471508906e-15,
      "tail_bound": 2.1622731293906493e-32,
      "sampling_difference": 3.304688479930963e-13,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 5.2523584286924034e-08
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 1.8706644585592415e-05,
      "time_difference": 1.2045116724784922e-13,
      "reference_bound": 4.3306938114702505e-10,
      "tail_bound": 6.53458176522318e-33,
      "quadrature_difference": 2.7197734371656846e-08,
      "initial_interval_bound": 3.729514865880891e-14,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00023755957835171697
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 1.870646384084104e-05,
      "time_difference": 1.204479250935919e-13,
      "reference_bound": 4.337066406887016e-10,
      "tail_bound": 6.554547810091279e-33,
      "quadrature_difference": 2.7222130899464233e-08,
      "initial_interval_bound": 3.7296232860981396e-14,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00023755728303644923
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 3.7413108426433456e-05,
      "time_difference": 2.408990923414411e-13,
      "reference_bound": 8.667760218357266e-10,
      "tail_bound": 1.308912957531446e-32,
      "quadrature_difference": 5.441986527112108e-08,
      "initial_interval_bound": 7.45913815197903e-14,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.0004751168613881662
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.0007800583108555717,
      "t_peak": 5.623413251903491e-06,
      "time_difference": 1.2817521699946582e-11,
      "reference_bound": 5.2707782782208326e-09,
      "tail_bound": 4.3113972467745327e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.0007800669647528732,
      "t_peak": 5.623413251903491e-06,
      "time_difference": 1.2817521634739317e-11,
      "reference_bound": 5.262678643435218e-09,
      "tail_bound": 4.364531181148404e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.0013723299638019235,
      "t_peak": 0.009882349901727774,
      "time_difference": 1.2817521634739317e-11,
      "reference_bound": 5.262678643435218e-09,
      "tail_bound": 4.337481833997859e-32,
      "sampling_difference": 3.020606297639977e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.001365109248296223,
      "t_peak": 0.01025173542813052,
      "time_difference": 2.101879199460906e-15,
      "reference_bound": 3.89497334369363e-11,
      "tail_bound": 4.2578828862941584e-32,
      "sampling_difference": 4.021216207547411e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.005460436993184892
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.0013646778110389314,
      "t_peak": 0.01025173542813052,
      "time_difference": 1.2652832557643448e-13,
      "reference_bound": 0.0,
      "tail_bound": 4.4180335105666336e-32,
      "sampling_difference": 3.847972686189371e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.005458711244155726
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 1.6782719765777788e-06,
      "t_peak": 0.00016155980984398728,
      "time_difference": 1.2696928173683444e-13,
      "reference_bound": 3.89497334369363e-11,
      "tail_bound": 8.675916396860792e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.0656362804433263e-05
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 1.678627709673732e-06,
      "t_peak": 0.00016155980984398728,
      "time_difference": 1.2697582664935454e-13,
      "reference_bound": 3.8868682172211926e-11,
      "tail_bound": 5.254744530682357e-34,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 4.146348347589712e-09,
      "t_peak": 0.00887739228055769,
      "time_difference": 2.0789235735720407e-15,
      "reference_bound": 3.342267149876569e-13,
      "tail_bound": 8.728463695739577e-32,
      "sampling_difference": 1.9576224164731717e-11,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 5.2655341830324114e-08
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 7.482657834236966e-05,
      "time_difference": 4.818046689913969e-13,
      "reference_bound": 1.7322775245881002e-09,
      "tail_bound": 2.613832706089272e-32,
      "quadrature_difference": 1.0879093748662738e-07,
      "initial_interval_bound": 1.4918059463523564e-13,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00023755957835171697
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 7.482376019862044e-05,
      "time_difference": 4.817505197868444e-13,
      "reference_bound": 1.7425702348218373e-09,
      "tail_bound": 2.64604574690186e-32,
      "quadrature_difference": 1.091791395379019e-07,
      "initial_interval_bound": 1.491974539790178e-13,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00023755063130301277
    },
    {
      "name": "D1",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 0.0001496503385409901,
      "time_difference": 9.635551887782413e-13,
      "reference_bound": 3.4748477594099375e-09,
      "tail_bound": 5.259878452991132e-32,
      "quadrature_difference": 2.1797007702452928e-07,
      "initial_interval_bound": 2.9837804861425343e-13,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.0004751102096547297
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 6.20136684326614e-06,
      "t_peak": 9.313881817387647e-07,
      "time_difference": 3.0698021192446874e-12,
      "reference_bound": 3.2942364238880204e-10,
      "tail_bound": 2.6570696789840246e-33,
      "sampling_difference": 3.0249978257315026e-09,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 6.201368938132287e-06,
      "t_peak": 9.313881817387647e-07,
      "time_difference": 3.0697685399452704e-12,
      "reference_bound": 3.2939206238035393e-10,
      "tail_bound": 2.6590955900338506e-33,
      "sampling_difference": 3.025270030418001e-09,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 6.2013730450718445e-06,
      "t_peak": 9.313881817387647e-07,
      "time_difference": 3.0698020920965697e-12,
      "reference_bound": 3.2939206238035393e-10,
      "tail_bound": 2.65807805589626e-33,
      "sampling_difference": 3.02536256163293e-09,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 5.311057562218149e-06,
      "t_peak": 0.01025173542813052,
      "time_difference": 8.2046344564911e-18,
      "reference_bound": 1.518507478671555e-13,
      "tail_bound": 2.645882313831502e-33,
      "sampling_difference": 9.151137558095551e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.0054385229437113845
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 5.3107065578940625e-06,
      "t_peak": 0.01025173542813052,
      "time_difference": 1.1793886989140717e-15,
      "reference_bound": 0.0,
      "tail_bound": 2.6702754357724593e-33,
      "sampling_difference": 8.989513537586199e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.00543816351528352
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 6.75638553033155e-10,
      "t_peak": 0.00016562684263396352,
      "time_difference": 1.1799287846412275e-15,
      "reference_bound": 1.518507478671555e-13,
      "tail_bound": 5.316157749603963e-33,
      "sampling_difference": 2.544606121608948e-12,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.2327434666463876e-06
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 6.7565034614817e-10,
      "t_peak": 0.00016562684263396352,
      "time_difference": 1.1799438285113066e-15,
      "reference_bound": 1.5183078973520284e-13,
      "tail_bound": 2.024512435152173e-36,
      "sampling_difference": 2.544197479620966e-12,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 2.542549289871622e-13,
      "t_peak": 0.008669608804598519,
      "time_difference": 6.157178879311135e-19,
      "reference_bound": 8.08259491312986e-17,
      "tail_bound": 5.3181822563192695e-33,
      "sampling_difference": 1.8539271593466396e-15,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.4844912619718297e-08
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 5.484203391751135e-07,
      "time_difference": 2.461168564549555e-13,
      "reference_bound": 1.0826734528675626e-10,
      "tail_bound": 1.610878151968576e-33,
      "quadrature_difference": 1.276522678816815e-09,
      "initial_interval_bound": 5.78166014932172e-12,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 3.126956653908472e-05
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 5.484109077112241e-07,
      "time_difference": 2.4610559771350303e-13,
      "reference_bound": 1.0830708052950853e-10,
      "tail_bound": 1.6121063831564178e-33,
      "quadrature_difference": 1.276636690675478e-09,
      "initial_interval_bound": 5.781958443726678e-12,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 3.1269028780423006e-05
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 1.0968312468863377e-06,
      "time_difference": 4.922224541684586e-13,
      "reference_bound": 2.165744258162648e-10,
      "tail_bound": 3.222984535124994e-33,
      "quadrature_difference": 2.553159369492293e-09,
      "initial_interval_bound": 1.1563618593048398e-11,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 6.253859531950772e-05
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 2.480546737306456e-05,
      "t_peak": 9.313881817387647e-07,
      "time_difference": 1.227920847697875e-11,
      "reference_bound": 1.3176945695552081e-09,
      "tail_bound": 1.0628278715936098e-32,
      "sampling_difference": 1.209999130292601e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 2.4805500890855496e-05,
      "t_peak": 9.313881817387647e-07,
      "time_difference": 1.2278670315227387e-11,
      "reference_bound": 1.3171890993366562e-09,
      "tail_bound": 1.0660760601249364e-32,
      "sampling_difference": 1.2104346580308782e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 8.550486687797751e-05,
      "t_peak": 0.009843133202303697,
      "time_difference": 1.2279207862034465e-11,
      "reference_bound": 1.3171890993366562e-09,
      "tail_bound": 1.0644446249832668e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 8.504530774551578e-05,
      "t_peak": 0.01025173542813052,
      "time_difference": 1.3129469683939836e-16,
      "reference_bound": 2.430567785609274e-12,
      "tail_bound": 1.059566328157364e-32,
      "sampling_difference": 1.672697999616148e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.00544289969571301
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 8.503969319998836e-05,
      "t_peak": 0.01025173542813052,
      "time_difference": 1.8869488050205692e-14,
      "reference_bound": 0.0,
      "tail_bound": 1.069334595795617e-32,
      "sampling_difference": 1.6467967662485775e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.005442540364799255
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 1.0809650711871068e-08,
      "t_peak": 0.00016562684263396352,
      "time_difference": 1.887812883908441e-14,
      "reference_bound": 2.430567785609274e-12,
      "tail_bound": 2.1289009239529806e-32,
      "sampling_difference": 4.0733300987280945e-11,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.2326789072320948e-06
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 1.081040553837072e-08,
      "t_peak": 0.00016562684263396352,
      "time_difference": 1.8879101256180905e-14,
      "reference_bound": 2.4292926357632454e-12,
      "tail_bound": 3.239219896243477e-35,
      "sampling_difference": 4.0707159673935454e-11,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 1.6282825458676994e-11,
      "t_peak": 0.008669608804598519,
      "time_difference": 3.940273595524654e-17,
      "reference_bound": 5.182609471508906e-15,
      "tail_bound": 2.132140134697472e-32,
      "sampling_difference": 1.2113825697803893e-13,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.4854500688730334e-08
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 2.193681356700454e-06,
      "time_difference": 9.84467425819822e-13,
      "reference_bound": 4.3306938114702505e-10,
      "tail_bound": 6.443512607874304e-33,
      "quadrature_difference": 5.10609071526726e-09,
      "initial_interval_bound": 2.312664059728688e-11,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 3.126956653908472e-05
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 2.1935305819267516e-06,
      "time_difference": 9.842873849484489e-13,
      "reference_bound": 4.337066406887016e-10,
      "tail_bound": 6.463205113418945e-33,
      "quadrature_difference": 5.1079141786361525e-09,
      "initial_interval_bound": 2.313140973074607e-11,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 3.1267417338242805e-05
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 4.387211938627205e-06,
      "time_difference": 1.968754810768271e-12,
      "reference_bound": 8.667760218357266e-10,
      "tail_bound": 1.290671772129325e-32,
      "quadrature_difference": 1.0214004893903412e-08,
      "initial_interval_bound": 4.625805032803295e-11,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 6.253698387732752e-05
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 9.922186949225824e-05,
      "t_peak": 9.313881817387647e-07,
      "time_difference": 4.9116833907915e-11,
      "reference_bound": 5.2707782782208326e-09,
      "tail_bound": 4.2513114863744393e-32,
      "sampling_difference": 4.839996521170404e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 9.922240577259815e-05,
      "t_peak": 9.313881817387647e-07,
      "time_difference": 4.9108168939233905e-11,
      "reference_bound": 5.262678643435218e-09,
      "tail_bound": 4.3037175200234405e-32,
      "sampling_difference": 4.8469649803364965e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.001366476822014162,
      "t_peak": 0.01025173542813052,
      "time_difference": 4.91168208971295e-11,
      "reference_bound": 5.262678643435218e-09,
      "tail_bound": 4.277396073597766e-32,
      "sampling_difference": 5.256406341398387e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.001365109248296223,
      "t_peak": 0.01025173542813052,
      "time_difference": 2.101879199460906e-15,
      "reference_bound": 3.89497334369363e-11,
      "tail_bound": 4.2578828862941584e-32,
      "sampling_difference": 4.021216207547411e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.005460436993184892
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.0013650195152661573,
      "t_peak": 0.01025173542813052,
      "time_difference": 3.018628557612337e-13,
      "reference_bound": 0.0,
      "tail_bound": 4.2971340890414645e-32,
      "sampling_difference": 3.979510547935834e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.005460078061064629
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 1.729181625453294e-07,
      "t_peak": 0.00016562684263396352,
      "time_difference": 3.0200106660942963e-13,
      "reference_bound": 3.89497334369363e-11,
      "tail_bound": 8.555016975335623e-32,
      "sampling_difference": 6.529845868905945e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.2324205548385343e-06
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 1.7296648861393153e-07,
      "t_peak": 0.00016562684263396352,
      "time_difference": 3.020656200988945e-13,
      "reference_bound": 3.8868682172211926e-11,
      "tail_bound": 5.182751833989563e-34,
      "sampling_difference": 6.513145547829673e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 1.0447843277959103e-09,
      "t_peak": 0.008669608804598519,
      "time_difference": 2.5209086131625466e-15,
      "reference_bound": 3.342267149876569e-13,
      "tail_bound": 8.606844347247478e-32,
      "sampling_difference": 8.392705522668094e-12,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.489275229386388e-08
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 8.774725426801816e-06,
      "time_difference": 3.937869703279288e-12,
      "reference_bound": 1.7322775245881002e-09,
      "tail_bound": 2.577405043149722e-32,
      "quadrature_difference": 2.042436286106904e-08,
      "initial_interval_bound": 9.250656238914752e-11,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 3.126956653908472e-05
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 8.772321258455863e-06,
      "time_difference": 3.93499494416184e-12,
      "reference_bound": 1.7425702348218373e-09,
      "tail_bound": 2.60917678602279e-32,
      "quadrature_difference": 2.0453491696278883e-08,
      "initial_interval_bound": 9.258263949694999e-11,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 3.1260999057094305e-05
    },
    {
      "name": "D1",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 1.7547046685257676e-05,
      "time_difference": 7.872864647441128e-12,
      "reference_bound": 3.4748477594099375e-09,
      "tail_bound": 5.186581829172512e-32,
      "quadrature_difference": 4.087785455734792e-08,
      "initial_interval_bound": 1.850892018860975e-10,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 6.253056559617901e-05
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 8.051092644978904e-07,
      "t_peak": 1.4342298087573816e-07,
      "time_difference": 2.9562288934165906e-11,
      "reference_bound": 3.2942364238880204e-10,
      "tail_bound": 2.647911366498749e-33,
      "sampling_difference": 1.5987840714211272e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 8.051092534897592e-07,
      "t_peak": 1.4342298087573816e-07,
      "time_difference": 2.9561554697925064e-11,
      "reference_bound": 3.2939206238035393e-10,
      "tail_bound": 2.6499303978606206e-33,
      "sampling_difference": 1.5987495199741796e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 5.339271357280754e-06,
      "t_peak": 0.009843133202303697,
      "time_difference": 2.9562288926576614e-11,
      "reference_bound": 3.2939206238035393e-10,
      "tail_bound": 2.6489197434109848e-33,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 5.311057562218149e-06,
      "t_peak": 0.01025173542813052,
      "time_difference": 8.2046344564911e-18,
      "reference_bound": 1.518507478671555e-13,
      "tail_bound": 2.645882313831502e-33,
      "sampling_difference": 9.151137558095551e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.0054385229437113845
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 5.310974451096749e-06,
      "t_peak": 0.01025173542813052,
      "time_difference": 8.645714754267838e-15,
      "reference_bound": 0.0,
      "tail_bound": 2.6519519311132574e-33,
      "sampling_difference": 9.111204358678676e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.005438437837923071
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 1.6380161306722439e-10,
      "t_peak": 0.003568322153710626,
      "time_difference": 8.64579375856286e-15,
      "reference_bound": 1.518507478671555e-13,
      "tail_bound": 5.297834244944761e-33,
      "sampling_difference": 6.597111174464852e-13,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 3.3546570356167554e-07
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 1.6380131878103385e-10,
      "t_peak": 0.003568322153710626,
      "time_difference": 8.645929343218799e-15,
      "reference_bound": 1.5183078973520284e-13,
      "tail_bound": 2.0176374604474355e-36,
      "sampling_difference": 6.568202427178498e-13,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 6.362985198931755e-14,
      "t_peak": 0.008461825328639346,
      "time_difference": 1.800251327565878e-18,
      "reference_bound": 8.08259491312986e-17,
      "tail_bound": 5.2998518766853626e-33,
      "sampling_difference": 3.3891441494642275e-16,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 4.170045979971915e-09
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 9.663849253604407e-08,
      "time_difference": 1.8544339539269734e-12,
      "reference_bound": 1.0826734528675626e-10,
      "tail_bound": 1.6053258227962854e-33,
      "quadrature_difference": 2.8022045682371875e-12,
      "initial_interval_bound": 1.0397926381909535e-09,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 6.18486352230682e-06
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 9.663338556566145e-08,
      "time_difference": 1.8543937348015457e-12,
      "reference_bound": 1.0830708052950853e-10,
      "tail_bound": 1.6065498830965117e-33,
      "quadrature_difference": 2.80257439348928e-12,
      "initial_interval_bound": 1.0399540168948993e-09,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 6.184536676202333e-06
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 1.9327187810170552e-07,
      "time_difference": 3.708827688728519e-12,
      "reference_bound": 2.165744258162648e-10,
      "tail_bound": 3.211875705892797e-33,
      "quadrature_difference": 5.6047789617264675e-12,
      "initial_interval_bound": 2.0797466550858527e-09,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 1.2369400198509153e-05
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 3.2204370579915615e-06,
      "t_peak": 1.4342298087573816e-07,
      "time_difference": 1.1824915573666362e-10,
      "reference_bound": 1.3176945695552081e-09,
      "tail_bound": 1.0591645465994995e-32,
      "sampling_difference": 6.395136285684509e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 3.220436881861064e-06,
      "t_peak": 1.4342298087573816e-07,
      "time_difference": 1.182374012269418e-10,
      "reference_bound": 1.3171890993366562e-09,
      "tail_bound": 1.0624017049478738e-32,
      "sampling_difference": 6.394583463160151e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 8.513347377282083e-05,
      "t_peak": 0.01,
      "time_difference": 1.1824915573569207e-10,
      "reference_bound": 1.3171890993366562e-09,
      "tail_bound": 1.0607812999891567e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 8.504530774551578e-05,
      "t_peak": 0.01025173542813052,
      "time_difference": 1.3129469683939836e-16,
      "reference_bound": 2.430567785609274e-12,
      "tail_bound": 1.059566328157364e-32,
      "sampling_difference": 1.672697999616148e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.00544289969571301
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 8.504397832109317e-05,
      "t_peak": 0.01025173542813052,
      "time_difference": 1.3832491589730375e-13,
      "reference_bound": 0.0,
      "tail_bound": 1.0619969156241656e-32,
      "sampling_difference": 1.6662983219709613e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.005442814612549963
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 2.620838226044761e-09,
      "t_peak": 0.003568322153710626,
      "time_difference": 1.3832617998883994e-13,
      "reference_bound": 2.430567785609274e-12,
      "tail_bound": 2.1215632437815292e-32,
      "sampling_difference": 1.0694119556409757e-11,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 3.354672929337294e-07
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 2.6208211004965416e-09,
      "t_peak": 0.003568322153710626,
      "time_difference": 1.3833486949150079e-13,
      "reference_bound": 2.4292926357632454e-12,
      "tail_bound": 3.2282199367158967e-35,
      "sampling_difference": 1.0509123883485597e-11,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 4.074682373189798e-12,
      "t_peak": 0.008461825328639346,
      "time_difference": 1.1521080827685529e-16,
      "reference_bound": 5.182609471508906e-15,
      "tail_bound": 2.124791454566492e-32,
      "sampling_difference": 2.2014006821997327e-14,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 4.172474750146353e-09
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 3.8655397014417626e-07,
      "time_difference": 7.417735815707894e-12,
      "reference_bound": 4.3306938114702505e-10,
      "tail_bound": 6.421303291185142e-33,
      "quadrature_difference": 1.120881827294875e-11,
      "initial_interval_bound": 4.159170552763814e-09,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 6.18486352230682e-06
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 3.86472263231956e-07,
      "time_difference": 7.417092121951605e-12,
      "reference_bound": 4.337066406887016e-10,
      "tail_bound": 6.44092892501441e-33,
      "quadrature_difference": 1.121473189784451e-11,
      "initial_interval_bound": 4.16175325500971e-09,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 6.183556211711296e-06
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 7.730262333761322e-07,
      "time_difference": 1.4834827937659498e-11,
      "reference_bound": 8.667760218357266e-10,
      "tail_bound": 1.286223221619955e-32,
      "quadrature_difference": 2.242355017079326e-11,
      "initial_interval_bound": 8.320923807773524e-09,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 1.2368419734018115e-05
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 1.2881748231966246e-05,
      "t_peak": 1.4342298087573816e-07,
      "time_difference": 4.729966229466545e-10,
      "reference_bound": 5.2707782782208326e-09,
      "tail_bound": 4.236658186397998e-32,
      "sampling_difference": 2.5580545142738035e-09,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 1.28817454138527e-05,
      "t_peak": 1.4342298087573816e-07,
      "time_difference": 4.728081224929844e-10,
      "reference_bound": 5.262678643435218e-09,
      "tail_bound": 4.2888862712453765e-32,
      "sampling_difference": 2.557170002251462e-09,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.0013654316435386434,
      "t_peak": 0.01025173542813052,
      "time_difference": 4.729966231269172e-10,
      "reference_bound": 5.262678643435218e-09,
      "tail_bound": 4.2627427736213255e-32,
      "sampling_difference": 3.147749780463196e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.001365109248296223,
      "t_peak": 0.01025173542813052,
      "time_difference": 2.101879199460906e-15,
      "reference_bound": 3.89497334369363e-11,
      "tail_bound": 4.2578828862941584e-32,
      "sampling_difference": 4.021216207547411e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.005460436993184892
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.0013650880006928917,
      "t_peak": 0.01025173542813052,
      "time_difference": 2.2127784381152702e-12,
      "reference_bound": 0.0,
      "tail_bound": 4.2676495402858455e-32,
      "sampling_difference": 4.010910678265908e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.005460352002771567
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 4.19337955419035e-08,
      "t_peak": 0.003568322153710626,
      "time_difference": 2.2127986634945745e-12,
      "reference_bound": 3.89497334369363e-11,
      "tail_bound": 8.525532426580003e-32,
      "sampling_difference": 1.799802343066435e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 3.35470364335228e-07
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 4.1933137607944666e-08,
      "t_peak": 0.003568322153710626,
      "time_difference": 2.2133579118640126e-12,
      "reference_bound": 3.8868682172211926e-11,
      "tail_bound": 5.165151898745435e-34,
      "sampling_difference": 1.6814598213576955e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 2.614158356410753e-10,
      "t_peak": 0.008669608804598519,
      "time_difference": 7.372129578728884e-15,
      "reference_bound": 3.342267149876569e-13,
      "tail_bound": 8.577183799139404e-32,
      "sampling_difference": 1.5234806900446175e-12,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 4.1826533702572045e-09
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 1.546215880576705e-06,
      "time_difference": 2.9670943262831574e-11,
      "reference_bound": 1.7322775245881002e-09,
      "tail_bound": 2.5685213164740566e-32,
      "quadrature_difference": 4.4835273091795e-11,
      "initial_interval_bound": 1.6636682211055256e-08,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 6.18486352230682e-06
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 1.5449088673699479e-06,
      "time_difference": 2.9660631491265306e-11,
      "reference_bound": 1.7425702348218373e-09,
      "tail_bound": 2.6001851758998184e-32,
      "quadrature_difference": 4.492966122529055e-11,
      "initial_interval_bound": 1.6678046565636076e-08,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 6.1796354694797915e-06
    },
    {
      "name": "D1",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 3.091124747946653e-06,
      "time_difference": 5.933157475409689e-11,
      "reference_bound": 3.4748477594099375e-09,
      "tail_bound": 5.168706492373875e-32,
      "quadrature_difference": 8.976493431708555e-11,
      "initial_interval_bound": 3.331472877669133e-08,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 1.2364498991786612e-05
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 7.4492958060569e-05,
      "t_peak": 2.317138951754212e-05,
      "time_difference": 1.9811032654422867e-12,
      "reference_bound": 3.9325429251172545e-10,
      "tail_bound": 2.05040598801664e-33,
      "sampling_difference": 2.7472943708849466e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 7.449409813198124e-05,
      "t_peak": 2.317138951754212e-05,
      "time_difference": 1.9813005054727008e-12,
      "reference_bound": 3.932227512674177e-10,
      "tail_bound": 2.051786551008998e-33,
      "sampling_difference": 2.744921409911585e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 7.450412225011139e-05,
      "t_peak": 2.317138951754212e-05,
      "time_difference": 1.9811034187204015e-12,
      "reference_bound": 3.932227512674177e-10,
      "tail_bound": 2.0510837225790503e-33,
      "sampling_difference": 2.737865242500556e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 4.270318561950764e-06,
      "t_peak": 0.006984426041265846,
      "time_difference": 4.588324973665787e-18,
      "reference_bound": 1.3349554899485327e-13,
      "tail_bound": 2.0131359438289736e-33,
      "sampling_difference": 1.2861006897612375e-09,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.004372806207437583
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 4.269648459489609e-06,
      "t_peak": 0.006984426041265846,
      "time_difference": 3.3880948313105943e-15,
      "reference_bound": 0.0,
      "tail_bound": 2.0890508607510386e-33,
      "sampling_difference": 1.1768713026733997e-09,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.00437212002251736
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 9.13343964303428e-09,
      "t_peak": 0.0001100694171252208,
      "time_difference": 3.3896742199341003e-15,
      "reference_bound": 1.3349554899485327e-13,
      "tail_bound": 4.102186804580012e-33,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.484639405817925e-05
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 9.133433363829118e-09,
      "t_peak": 0.0001100694171252208,
      "time_difference": 3.389422466436234e-15,
      "reference_bound": 1.334745484891988e-13,
      "tail_bound": 1.3797026965772781e-36,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 9.073349014865066e-13,
      "t_peak": 0.0002105161462895826,
      "time_difference": 3.154026389457884e-18,
      "reference_bound": 5.3262843751777064e-17,
      "tail_bound": 4.103566503426692e-33,
      "sampling_difference": 1.139366510572385e-14,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 4.719589382904687e-08
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 6.357887219484635e-06,
      "time_difference": 2.1480535736297077e-13,
      "reference_bound": 9.895112537929484e-11,
      "tail_bound": 1.2430815175402128e-33,
      "quadrature_difference": 1.196095111280739e-08,
      "initial_interval_bound": 3.710749697967419e-15,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00032296053953616256
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 6.357912863155193e-06,
      "time_difference": 2.1482818301192966e-13,
      "reference_bound": 9.897451637592529e-11,
      "tail_bound": 1.2439184992646274e-33,
      "quadrature_difference": 1.19535040031831e-08,
      "initial_interval_bound": 3.710704805221215e-15,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.0003229618421534304
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 1.2715800082639829e-05,
      "time_difference": 4.2963354037490043e-13,
      "reference_bound": 1.9792564175522013e-10,
      "tail_bound": 2.4870000168048402e-33,
      "quadrature_difference": 2.391445511599049e-08,
      "initial_interval_bound": 7.421454503188634e-15,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.000645922381689593
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.000297971832242276,
      "t_peak": 2.317138951754212e-05,
      "time_difference": 7.924413061769147e-12,
      "reference_bound": 1.5730171700469018e-09,
      "tail_bound": 8.20162395206656e-33,
      "sampling_difference": 1.0989177483539786e-06,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.00029799007164908373,
      "t_peak": 2.317138951754212e-05,
      "time_difference": 7.92756652416689e-12,
      "reference_bound": 1.572512360804742e-09,
      "tail_bound": 8.223754352402575e-33,
      "sampling_difference": 1.0951211529209226e-06,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.00029818114055387606,
      "t_peak": 2.317138951754212e-05,
      "time_difference": 7.924415132200364e-12,
      "reference_bound": 1.572512360804742e-09,
      "tail_bound": 8.212488027698975e-33,
      "sampling_difference": 1.0822679092563174e-06,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 6.837138775759348e-05,
      "t_peak": 0.006984426041265846,
      "time_difference": 7.342151712383216e-17,
      "reference_bound": 2.136936058982494e-12,
      "tail_bound": 8.060696912698668e-33,
      "sampling_difference": 2.17379892498889e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.0043757688164859825
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 6.836068323426799e-05,
      "t_peak": 0.006984426041265846,
      "time_difference": 5.4221500171686914e-14,
      "reference_bound": 0.0,
      "tail_bound": 8.364658453987961e-33,
      "sampling_difference": 1.9990461640155143e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.0043750837269931515
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 1.4613533272355496e-07,
      "t_peak": 0.0001100694171252208,
      "time_difference": 5.424677133150475e-14,
      "reference_bound": 2.136936058982494e-12,
      "tail_bound": 1.642535536668663e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.4846424377286015e-05
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 1.461349338212659e-07,
      "t_peak": 0.0001100694171252208,
      "time_difference": 5.423075946297975e-14,
      "reference_bound": 2.1355927758271808e-12,
      "tail_bound": 2.207524314523645e-35,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 5.807043488902704e-11,
      "t_peak": 0.0002105161462895826,
      "time_difference": 2.0189230288208672e-16,
      "reference_bound": 3.4146981133838788e-15,
      "tail_bound": 1.6447430548233507e-32,
      "sampling_difference": 7.316235101529349e-13,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 4.7196707548719284e-08
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 2.543154887793854e-05,
      "time_difference": 8.592214294518831e-13,
      "reference_bound": 3.958045015171794e-10,
      "tail_bound": 4.972326070160851e-33,
      "quadrature_difference": 4.784380445122956e-08,
      "initial_interval_bound": 1.4842998791869677e-14,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00032296053953616256
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 2.543196019191202e-05,
      "time_difference": 8.59586548695839e-13,
      "reference_bound": 3.9617971574713196e-10,
      "tail_bound": 4.9857428723913575e-33,
      "quadrature_difference": 4.7724619953966655e-08,
      "initial_interval_bound": 1.4842277119798616e-14,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.0003229657628980361
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 5.086350906985056e-05,
      "time_difference": 1.718807978147722e-12,
      "reference_bound": 7.919842172643113e-10,
      "tail_bound": 9.958068942552209e-33,
      "quadrature_difference": 9.556842440519621e-08,
      "initial_interval_bound": 2.9685275911668293e-14,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.0006459263024341987
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.001191887328969104,
      "t_peak": 2.317138951754212e-05,
      "time_difference": 3.1697652247076587e-11,
      "reference_bound": 6.292068680187607e-09,
      "tail_bound": 3.280649580826624e-32,
      "sampling_difference": 4.395670993415915e-06,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.001192179048369286,
      "t_peak": 2.317138951754212e-05,
      "time_difference": 3.1747978071824464e-11,
      "reference_bound": 6.283982171919243e-09,
      "tail_bound": 3.316325513213084e-32,
      "sampling_difference": 4.334934583046738e-06,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.0011971931369125655,
      "t_peak": 2.317138951754212e-05,
      "time_difference": 3.1697688029435184e-11,
      "reference_bound": 6.283982171919243e-09,
      "tail_bound": 3.298163335404943e-32,
      "sampling_difference": 4.030111462382212e-06,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.0010969765534784232,
      "t_peak": 0.007155931391952083,
      "time_difference": 1.17592542507327e-15,
      "reference_bound": 3.425525648114496e-11,
      "tail_bound": 3.2374468894048196e-32,
      "sampling_difference": 4.893268072598579e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.004387906213913693
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.0010967793361592966,
      "t_peak": 0.007155931391952083,
      "time_difference": 8.682873277763224e-13,
      "reference_bound": 0.0,
      "tail_bound": 3.359519029521886e-32,
      "sampling_difference": 4.343349382430507e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.004387117344637186
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 2.3381837117312006e-06,
      "t_peak": 0.0001100694171252208,
      "time_difference": 8.686916289929345e-13,
      "reference_bound": 3.425525648114496e-11,
      "tail_bound": 6.596965918926705e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.4846541134788068e-05
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 2.338158941140254e-06,
      "t_peak": 0.0001100694171252208,
      "time_difference": 8.67692151407676e-13,
      "reference_bound": 3.416948441323489e-11,
      "tail_bound": 3.532038903237832e-34,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 3.716761394044685e-09,
      "t_peak": 0.0002105161462895826,
      "time_difference": 1.2930336098270385e-14,
      "reference_bound": 2.200451089618506e-13,
      "tail_bound": 6.632286209401703e-32,
      "sampling_difference": 4.7447118368829475e-11,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 4.71999275745706e-08
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 0.00010172619551175416,
      "time_difference": 3.4368857178075324e-12,
      "reference_bound": 1.5832180060687175e-09,
      "tail_bound": 1.9889304280643405e-32,
      "quadrature_difference": 1.9137521780491823e-07,
      "initial_interval_bound": 5.937199516747871e-14,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00032296053953616256
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 0.00010173284144403623,
      "time_difference": 3.4427217959002884e-12,
      "reference_bound": 1.589283314216189e-09,
      "tail_bound": 2.0105593603001073e-32,
      "quadrature_difference": 1.8946631914813924e-07,
      "initial_interval_bound": 5.936035354665165e-14,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.0003229816390559543
    },
    {
      "name": "D1_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 0.0002034590369557904,
      "time_difference": 6.879607513707821e-12,
      "reference_bound": 3.1725013202849067e-09,
      "tail_bound": 3.999489788364448e-32,
      "quadrature_difference": 3.8084153695305747e-07,
      "initial_interval_bound": 1.1873234871413035e-13,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.0006459421785921168
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 8.244203442739481e-06,
      "t_peak": 8.87739228055769e-07,
      "time_difference": 1.0341464463265357e-11,
      "reference_bound": 3.9325429251172545e-10,
      "tail_bound": 2.021770891002659e-33,
      "sampling_difference": 1.067510077195327e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 8.24420668024901e-06,
      "t_peak": 8.87739228055769e-07,
      "time_difference": 1.0341452219948278e-11,
      "reference_bound": 3.932227512674177e-10,
      "tail_bound": 2.0231325322843412e-33,
      "sampling_difference": 1.0674686376006853e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 8.244208133408092e-06,
      "t_peak": 8.87739228055769e-07,
      "time_difference": 1.0341464463772188e-11,
      "reference_bound": 3.932227512674177e-10,
      "tail_bound": 2.022448625565069e-33,
      "sampling_difference": 1.0674724363432151e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 4.270318561950764e-06,
      "t_peak": 0.006984426041265846,
      "time_difference": 4.588324973665787e-18,
      "reference_bound": 1.3349554899485327e-13,
      "tail_bound": 2.0131359438289736e-33,
      "sampling_difference": 1.2861006897612375e-09,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.004372806207437583
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 4.2701956936373005e-06,
      "t_peak": 0.006984426041265846,
      "time_difference": 9.091235802979162e-15,
      "reference_bound": 0.0,
      "tail_bound": 2.0317617450123493e-33,
      "sampling_difference": 1.2624672852872628e-09,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.004372680390284596
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 8.257364703654374e-10,
      "t_peak": 0.0001100694171252208,
      "time_difference": 9.091710723221484e-15,
      "reference_bound": 1.3349554899485327e-13,
      "tail_bound": 4.044897688841323e-33,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.506606208963167e-06
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 8.257459754853888e-10,
      "t_peak": 0.0001100694171252208,
      "time_difference": 9.09165304197895e-15,
      "reference_bound": 1.334745484891988e-13,
      "tail_bound": 1.3607926964495869e-36,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 2.043467263926948e-13,
      "t_peak": 0.007155931391952083,
      "time_difference": 4.682037672846915e-18,
      "reference_bound": 5.3262843751777064e-17,
      "tail_bound": 4.046258477687876e-33,
      "sampling_difference": 1.9260402680397934e-15,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.1930975377780011e-08
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 6.765477778218167e-07,
      "time_difference": 8.114059967483289e-13,
      "reference_bound": 9.895112537929484e-11,
      "tail_bound": 1.2257211703411283e-33,
      "quadrature_difference": 1.4241558842027182e-09,
      "initial_interval_bound": 3.0796524364967308e-12,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 3.85750750734177e-05
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 6.765418773102873e-07,
      "time_difference": 8.114233440981023e-13,
      "reference_bound": 9.897451637592529e-11,
      "tail_bound": 1.2265466805672354e-33,
      "quadrature_difference": 1.4243541613055006e-09,
      "initial_interval_bound": 3.079733014741003e-12,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 3.857473864089559e-05
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 1.353089655132104e-06,
      "time_difference": 1.6228293408464311e-12,
      "reference_bound": 1.9792564175522013e-10,
      "tail_bound": 2.4522678509083637e-33,
      "quadrature_difference": 2.8485100455082187e-09,
      "initial_interval_bound": 6.159385451237734e-12,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 7.714981371431329e-05
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 3.2976813770957925e-05,
      "t_peak": 8.87739228055769e-07,
      "time_difference": 4.136585785306143e-11,
      "reference_bound": 1.5730171700469018e-09,
      "tail_bound": 8.087083564010636e-33,
      "sampling_difference": 4.270040308781308e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 3.297686557100311e-05,
      "t_peak": 8.87739228055769e-07,
      "time_difference": 4.136566116873621e-11,
      "reference_bound": 1.572512360804742e-09,
      "tail_bound": 8.10891065354061e-33,
      "sampling_difference": 4.269377274091358e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 6.941469162876294e-05,
      "t_peak": 0.006812920690579608,
      "time_difference": 4.136585763621952e-11,
      "reference_bound": 1.572512360804742e-09,
      "tail_bound": 8.097947639643051e-33,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 6.837138775759348e-05,
      "t_peak": 0.006984426041265846,
      "time_difference": 7.342151712383216e-17,
      "reference_bound": 2.136936058982494e-12,
      "tail_bound": 8.060696912698668e-33,
      "sampling_difference": 2.17379892498889e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.0043757688164859825
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 6.836942522712671e-05,
      "t_peak": 0.006984426041265846,
      "time_difference": 1.4546247802327772e-13,
      "reference_bound": 0.0,
      "tail_bound": 8.13527436706987e-33,
      "sampling_difference": 2.1359816981906263e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.00437564321453611
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 1.3211327196255875e-08,
      "t_peak": 0.0001100694171252208,
      "time_difference": 1.4547007756497864e-13,
      "reference_bound": 2.136936058982494e-12,
      "tail_bound": 1.6195971279768537e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.506554171401851e-06
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 1.321193560776622e-08,
      "t_peak": 0.0001100694171252208,
      "time_difference": 1.454664486716632e-13,
      "reference_bound": 2.1355927758271808e-12,
      "tail_bound": 2.177268314319339e-35,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 1.3086327915353404e-11,
      "t_peak": 0.007155931391952083,
      "time_difference": 2.9965415942368217e-16,
      "reference_bound": 3.4146981133838788e-15,
      "tail_bound": 1.6217743901313368e-32,
      "sampling_difference": 1.2490204726653762e-13,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.1938398991311347e-08
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 2.7061911112872666e-06,
      "time_difference": 3.2456239869933155e-12,
      "reference_bound": 3.958045015171794e-10,
      "tail_bound": 4.902884681364513e-33,
      "quadrature_difference": 5.696623536810873e-09,
      "initial_interval_bound": 1.2318609745986923e-11,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 3.85750750734177e-05
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 2.7060968341287918e-06,
      "time_difference": 3.2459016950247957e-12,
      "reference_bound": 3.9617971574713196e-10,
      "tail_bound": 4.916117598033203e-33,
      "quadrature_difference": 5.699796326967323e-09,
      "initial_interval_bound": 1.2319897275453782e-11,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 3.857373121102353e-05
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 5.412287945416058e-06,
      "time_difference": 6.4915256820181116e-12,
      "reference_bound": 7.919842172643113e-10,
      "tail_bound": 9.819002279397716e-33,
      "quadrature_difference": 1.1396419863778196e-08,
      "initial_interval_bound": 2.4638507021440705e-11,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 7.714880628444123e-05
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.0001319072550838317,
      "t_peak": 8.87739228055769e-07,
      "time_difference": 1.654634314122457e-10,
      "reference_bound": 6.292068680187607e-09,
      "tail_bound": 3.2348334256042543e-32,
      "sampling_difference": 1.7080161235125233e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.00013190808387768843,
      "t_peak": 8.87739228055769e-07,
      "time_difference": 1.6546027408072136e-10,
      "reference_bound": 6.283982171919243e-09,
      "tail_bound": 3.270020422527082e-32,
      "sampling_difference": 1.7069552604986058e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.0011008354607202832,
      "t_peak": 0.006984426041265846,
      "time_difference": 1.654634280441869e-10,
      "reference_bound": 6.283982171919243e-09,
      "tail_bound": 3.2523471801825733e-32,
      "sampling_difference": 2.6339424148767547e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.0010969765534784232,
      "t_peak": 0.007155931391952083,
      "time_difference": 1.17592542507327e-15,
      "reference_bound": 3.425525648114496e-11,
      "tail_bound": 3.2374468894048196e-32,
      "sampling_difference": 4.893268072598579e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.004387906213913693
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.0010969395381657805,
      "t_peak": 0.007155931391952083,
      "time_difference": 2.3275576304335496e-12,
      "reference_bound": 0.0,
      "tail_bound": 3.267397783613433e-32,
      "sampling_difference": 4.774432264989352e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.004387758152663122
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 2.1135200994244007e-07,
      "t_peak": 0.0001100694171252208,
      "time_difference": 2.327679219196123e-12,
      "reference_bound": 3.425525648114496e-11,
      "tail_bound": 6.504844673018252e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.5063458778728329e-06
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 2.1139096972425953e-07,
      "t_peak": 0.0001100694171252208,
      "time_difference": 2.3274631787466113e-12,
      "reference_bound": 3.416948441323489e-11,
      "tail_bound": 3.4836293029109425e-34,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 8.396065418836606e-10,
      "t_peak": 0.007155931391952083,
      "time_difference": 1.9178678876570378e-14,
      "reference_bound": 2.200451089618506e-13,
      "tail_bound": 6.539680867489981e-32,
      "sampling_difference": 8.414392321179009e-12,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 1.1968070270502342e-08
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 1.0824764445149067e-05,
      "time_difference": 1.2982495947973262e-11,
      "reference_bound": 1.5832180060687175e-09,
      "tail_bound": 1.9611538725458052e-32,
      "quadrature_difference": 2.278649414724349e-08,
      "initial_interval_bound": 4.927443898394769e-11,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 3.85750750734177e-05
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 1.0823264391064393e-05,
      "time_difference": 1.2986948105122267e-11,
      "reference_bound": 1.589283314216189e-09,
      "tail_bound": 1.982486382199087e-32,
      "quadrature_difference": 2.283728160288337e-08,
      "initial_interval_bound": 4.9294929259819124e-11,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 3.856972948837299e-05
    },
    {
      "name": "D1_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 2.164802883621346e-05,
      "time_difference": 2.596944405309553e-11,
      "reference_bound": 3.1725013202849067e-09,
      "tail_bound": 3.9436402547448923e-32,
      "quadrature_difference": 4.562377575012686e-08,
      "initial_interval_bound": 9.856936824376682e-11,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 7.714480456179069e-05
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 1.1075927477026459e-06,
      "t_peak": 1.4006603498926957e-07,
      "time_difference": 3.925789018602565e-11,
      "reference_bound": 3.9325429251172545e-10,
      "tail_bound": 2.0147775847598672e-33,
      "sampling_difference": 1.2573286720934274e-09,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 1.107592748057524e-06,
      "t_peak": 1.4006603498926957e-07,
      "time_difference": 3.925907088037625e-11,
      "reference_bound": 3.932227512674177e-10,
      "tail_bound": 2.0161345893006086e-33,
      "sampling_difference": 1.2573407323990404e-09,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 4.334970205523235e-06,
      "t_peak": 0.006812920690579608,
      "time_difference": 3.925789019611237e-11,
      "reference_bound": 3.932227512674177e-10,
      "tail_bound": 2.0154553193222776e-33,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 4.270318561950764e-06,
      "t_peak": 0.006984426041265846,
      "time_difference": 4.588324973665787e-18,
      "reference_bound": 1.3349554899485327e-13,
      "tail_bound": 2.0131359438289736e-33,
      "sampling_difference": 1.2861006897612375e-09,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.004372806207437583
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 4.270292098947917e-06,
      "t_peak": 0.006984426041265846,
      "time_difference": 1.4405809550324285e-14,
      "reference_bound": 0.0,
      "tail_bound": 2.0177704957852095e-33,
      "sampling_difference": 1.2803304122881005e-09,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.004372779109322667
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 1.7021311743927544e-10,
      "t_peak": 0.003017631246761021,
      "time_difference": 1.4405882299155545e-14,
      "reference_bound": 1.3349554899485327e-13,
      "tail_bound": 4.0309064396141824e-33,
      "sampling_difference": 1.079535018547206e-12,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 3.485964645156361e-07
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 1.7020450641621244e-10,
      "t_peak": 0.003017631246761021,
      "time_difference": 1.440591316433739e-14,
      "reference_bound": 1.334745484891988e-13,
      "tail_bound": 1.3561588246769424e-36,
      "sampling_difference": 1.0745776247610396e-12,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 5.125804822192403e-14,
      "t_peak": 0.006984426041265846,
      "time_difference": 2.724583852583199e-18,
      "reference_bound": 5.3262843751777064e-17,
      "tail_bound": 4.032262594588962e-33,
      "sampling_difference": 2.541199135764022e-16,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 3.359247448272013e-09
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 1.0883365734534175e-07,
      "time_difference": 2.5161249903107727e-12,
      "reference_bound": 9.895112537929484e-11,
      "tail_bound": 1.2214814003698545e-33,
      "quadrature_difference": 1.2121903902424243e-11,
      "initial_interval_bound": 7.323677010869642e-10,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 6.965354070101872e-06
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 1.0882914873766966e-07,
      "time_difference": 2.5161980372719415e-12,
      "reference_bound": 9.897451637592529e-11,
      "tail_bound": 1.2223040995200095e-33,
      "quadrature_difference": 1.2122713730111034e-11,
      "initial_interval_bound": 7.324575154833534e-10,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 6.965065519210858e-06
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 2.1766280608301142e-07,
      "time_difference": 5.032323027582714e-12,
      "reference_bound": 1.9792564175522013e-10,
      "tail_bound": 2.4437854998898638e-33,
      "quadrature_difference": 2.4244617632535277e-11,
      "initial_interval_bound": 1.4648252165703177e-09,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 1.393041958931273e-05
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 4.430370990810583e-06,
      "t_peak": 1.4006603498926957e-07,
      "time_difference": 1.570315607441026e-10,
      "reference_bound": 1.5730171700469018e-09,
      "tail_bound": 8.059110339039469e-33,
      "sampling_difference": 5.0293146883737094e-09,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 4.430370996487777e-06,
      "t_peak": 1.4006603498926957e-07,
      "time_difference": 1.5705045415271908e-10,
      "reference_bound": 1.572512360804742e-09,
      "tail_bound": 8.08086310266841e-33,
      "sampling_difference": 5.0295076530585355e-09,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 6.861427609931658e-05,
      "t_peak": 0.006984426041265846,
      "time_difference": 1.5703156099759253e-10,
      "reference_bound": 1.572512360804742e-09,
      "tail_bound": 8.069974414671883e-33,
      "sampling_difference": 1.159209007180629e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 6.837138775759348e-05,
      "t_peak": 0.006984426041265846,
      "time_difference": 7.342151712383216e-17,
      "reference_bound": 2.136936058982494e-12,
      "tail_bound": 8.060696912698668e-33,
      "sampling_difference": 2.17379892498889e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.0043757688164859825
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 6.837096516498106e-05,
      "t_peak": 0.006984426041265846,
      "time_difference": 2.3049145503539336e-13,
      "reference_bound": 0.0,
      "tail_bound": 8.079253591224036e-33,
      "sampling_difference": 2.1645650918883505e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.004375741770558788
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 2.7238220295337062e-09,
      "t_peak": 0.003017631246761021,
      "time_difference": 2.3049261904119863e-13,
      "reference_bound": 2.136936058982494e-12,
      "tail_bound": 1.6139950503922702e-32,
      "sampling_difference": 1.7510526899176532e-11,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 3.486492197803144e-07
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 2.723272102659399e-09,
      "t_peak": 0.003017631246761021,
      "time_difference": 2.3049461062939824e-13,
      "reference_bound": 2.1355927758271808e-12,
      "tail_bound": 2.1698541194831079e-35,
      "sampling_difference": 1.7193241996176634e-11,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 3.2824485125924265e-12,
      "t_peak": 0.006984426041265846,
      "time_difference": 1.743660593797722e-16,
      "reference_bound": 3.4146981133838788e-15,
      "tail_bound": 1.6161648983519163e-32,
      "sampling_difference": 1.6473131508842322e-14,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 3.3612272768946447e-09
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 4.35334629381367e-07,
      "time_difference": 1.006449996124309e-11,
      "reference_bound": 3.958045015171794e-10,
      "tail_bound": 4.885925601479418e-33,
      "quadrature_difference": 4.848761560969697e-11,
      "initial_interval_bound": 2.929470804347857e-09,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 6.965354070101872e-06
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 4.352625044551641e-07,
      "time_difference": 1.0065668915418111e-11,
      "reference_bound": 3.9617971574713196e-10,
      "tail_bound": 4.899113457240956e-33,
      "quadrature_difference": 4.850057397622189e-11,
      "initial_interval_bound": 2.930907928623232e-09,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 6.964200071282625e-06
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 8.705971338365311e-07,
      "time_difference": 2.0130168876661202e-11,
      "reference_bound": 7.919842172643113e-10,
      "tail_bound": 9.785039058720374e-33,
      "quadrature_difference": 9.698818958591886e-11,
      "initial_interval_bound": 5.860378732971089e-09,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 1.3929554141384497e-05
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 1.7721483963242334e-05,
      "t_peak": 1.4006603498926957e-07,
      "time_difference": 6.281262429764104e-10,
      "reference_bound": 6.292068680187607e-09,
      "tail_bound": 3.2236441356157876e-32,
      "sampling_difference": 2.0117258753494838e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 1.7721484054022504e-05,
      "t_peak": 1.4006603498926957e-07,
      "time_difference": 6.28428722579519e-10,
      "reference_bound": 6.283982171919243e-09,
      "tail_bound": 3.258711319709176e-32,
      "sampling_difference": 2.0120346175051993e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.001097887710002736,
      "t_peak": 0.007155931391952083,
      "time_difference": 6.28126248062137e-10,
      "reference_bound": 6.283982171919243e-09,
      "tail_bound": 3.2411578901941066e-32,
      "sampling_difference": 4.00417084420613e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.0010969765534784232,
      "t_peak": 0.007155931391952083,
      "time_difference": 1.17592542507327e-15,
      "reference_bound": 3.425525648114496e-11,
      "tail_bound": 3.2374468894048196e-32,
      "sampling_difference": 4.893268072598579e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.004387906213913693
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.001096968421532235,
      "t_peak": 0.007155931391952083,
      "time_difference": 3.687763497650836e-12,
      "reference_bound": 0.0,
      "tail_bound": 3.2448993908060733e-32,
      "sampling_difference": 4.864257311977538e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.00438787368612894
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 4.36072462109652e-08,
      "t_peak": 0.003017631246761021,
      "time_difference": 3.687782120442453e-12,
      "reference_bound": 3.425525648114496e-11,
      "tail_bound": 6.482346280210892e-32,
      "sampling_difference": 2.9540076171847735e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 3.488579696877216e-07
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 4.3572353642550384e-08,
      "t_peak": 0.003017631246761021,
      "time_difference": 3.687913770070372e-12,
      "reference_bound": 3.416948441323489e-11,
      "tail_bound": 3.4717665911729726e-34,
      "sampling_difference": 2.7509187193882614e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 2.1057095486810602e-10,
      "t_peak": 0.006984426041265846,
      "time_difference": 1.1157542562565842e-14,
      "reference_bound": 2.200451089618506e-13,
      "tail_bound": 6.517063847565231e-32,
      "sampling_difference": 1.1081502596949445e-12,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 3.3691352778896963e-09
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 1.741338517525468e-06,
      "time_difference": 4.025799984497236e-11,
      "reference_bound": 1.5832180060687175e-09,
      "tail_bound": 1.9543702405917672e-32,
      "quadrature_difference": 1.939504624387879e-10,
      "initial_interval_bound": 1.1717883217391428e-08,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 6.965354070101872e-06
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 1.740185341362135e-06,
      "time_difference": 4.027671427823722e-11,
      "reference_bound": 1.589283314216189e-09,
      "tail_bound": 1.975630112379811e-32,
      "quadrature_difference": 1.9415787025000986e-10,
      "initial_interval_bound": 1.1740883126722692e-08,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 6.96074136544854e-06
    },
    {
      "name": "D1_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 3.481523858887603e-06,
      "time_difference": 8.053471412320959e-11,
      "reference_bound": 3.1725013202849067e-09,
      "tail_bound": 3.930000352971578e-32,
      "quadrature_difference": 3.8810833268879775e-10,
      "initial_interval_bound": 2.345876634411412e-08,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 1.3926095435550411e-05
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.0017560642639171467,
      "t_peak": 6.657105065162856e-07,
      "time_difference": 6.568420072416972e-05,
      "reference_bound": 0.0003855480834329099,
      "tail_bound": 3.7875413322646976e-33,
      "sampling_difference": 1.1450302909582488e-06,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.0017560632582692107,
      "t_peak": 6.657105065162856e-07,
      "time_difference": 6.568420071334475e-05,
      "reference_bound": 0.00038554808331814073,
      "tail_bound": 3.791103794506361e-33,
      "sampling_difference": 1.145013902872265e-06,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.0017560632235530116,
      "t_peak": 6.657105065162856e-07,
      "time_difference": 6.568420071334475e-05,
      "reference_bound": 0.00038554808331814073,
      "tail_bound": 3.78928955868313e-33,
      "sampling_difference": 1.1449947257288848e-06,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 8.060780147680072e-06,
      "t_peak": 0.012115276586285851,
      "time_difference": 1.564436921853063e-11,
      "reference_bound": 1.2446503644817278e-10,
      "tail_bound": 3.718314697805543e-33,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008254238871224394
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 8.060898348754261e-06,
      "t_peak": 0.012115276586285851,
      "time_difference": 5.60275018486079e-14,
      "reference_bound": 0.0,
      "tail_bound": 3.860319952520405e-33,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008254359909124364
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 7.415644766373536e-08,
      "t_peak": 9.54258787825843e-05,
      "time_difference": 1.564436921853082e-11,
      "reference_bound": 1.2446503644817278e-10,
      "tail_bound": 7.578634650325948e-33,
      "sampling_difference": 2.867104683978392e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.00012054120758439756
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 7.415680081941985e-08,
      "t_peak": 9.54258787825843e-05,
      "time_difference": 1.5644369225104785e-11,
      "reference_bound": 1.2446503643164602e-10,
      "tail_bound": 3.5594672543264485e-36,
      "sampling_difference": 2.866820773776698e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 1.0801846060956902e-11,
      "t_peak": 0.00018230450029011066,
      "time_difference": 7.580245445410005e-17,
      "reference_bound": 2.234988846046123e-16,
      "tail_bound": 7.582194107767066e-33,
      "sampling_difference": 9.0610098147028e-14,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 5.618683674742469e-07
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 9.700597922721358e-05,
      "time_difference": 3.829338093772477e-07,
      "reference_bound": 2.624996979636491e-06,
      "tail_bound": 2.2962392104658985e-33,
      "quadrature_difference": 1.266599500764987e-09,
      "initial_interval_bound": 1.043544591017298e-18,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.004927596591119492
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 9.700584518406871e-05,
      "time_difference": 3.82933809269363e-07,
      "reference_bound": 2.6249969789071538e-06,
      "tail_bound": 2.2983989929652806e-33,
      "quadrature_difference": 1.268029392356945e-09,
      "initial_interval_bound": 1.043544591017298e-18,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.004927589782152159
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 0.0001940118244112823,
      "time_difference": 7.658676186466108e-07,
      "reference_bound": 5.249993958543645e-06,
      "tail_bound": 4.594638203431179e-33,
      "quadrature_difference": 2.534628893121932e-09,
      "initial_interval_bound": 2.087089182034596e-18,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.009855186373271652
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.007024257055668587,
      "t_peak": 6.657105065162856e-07,
      "time_difference": 0.0002627368028966789,
      "reference_bound": 0.0015421923337316395,
      "tail_bound": 1.515016532905879e-32,
      "sampling_difference": 4.580121163832995e-06,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.007024240965260914,
      "t_peak": 6.657105065162856e-07,
      "time_difference": 0.0002627368027234794,
      "reference_bound": 0.0015421923318953332,
      "tail_bound": 1.5207308937323108e-32,
      "sampling_difference": 4.579858943692429e-06,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.007024240410060259,
      "t_peak": 6.657105065162856e-07,
      "time_difference": 0.0002627368027234794,
      "reference_bound": 0.0015421923318953332,
      "tail_bound": 1.517820772671669e-32,
      "sampling_difference": 4.579552146277699e-06,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.0001290940596425266,
      "t_peak": 0.012115276586285851,
      "time_difference": 2.503099071809276e-10,
      "reference_bound": 1.991440583963672e-09,
      "tail_bound": 1.4894308283206348e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008262019817121703
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.00012909591328216392,
      "t_peak": 0.012115276586285851,
      "time_difference": 8.963638214361782e-13,
      "reference_bound": 0.0,
      "tail_bound": 1.546312407739511e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008262138450058491
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 1.1864861904746723e-06,
      "t_peak": 9.54258787825843e-05,
      "time_difference": 2.503099071809306e-10,
      "reference_bound": 1.991440583963672e-09,
      "tail_bound": 3.035743236060146e-32,
      "sampling_difference": 4.588732486295296e-09,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.00012053948332193512
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 1.1865088131107177e-06,
      "t_peak": 9.54258787825843e-05,
      "time_difference": 2.5030990760167656e-10,
      "reference_bound": 1.9914405829063363e-09,
      "tail_bound": 5.695147606922318e-35,
      "sampling_difference": 4.586913238042717e-09,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 6.91308735324035e-10,
      "t_peak": 0.00018230450029011066,
      "time_difference": 4.85118960492491e-15,
      "reference_bound": 1.431557697359177e-14,
      "tail_bound": 3.0414383679659345e-32,
      "sampling_difference": 5.7978851756673216e-12,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 5.618607174083475e-07
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 0.0003880239169088543,
      "time_difference": 1.531735237508991e-06,
      "reference_bound": 1.0499987918545964e-05,
      "tail_bound": 9.184956841863594e-33,
      "quadrature_difference": 5.066398003059948e-09,
      "initial_interval_bound": 4.174178364069192e-18,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.004927596591119492
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 0.0003880217722337469,
      "time_difference": 1.531735235782835e-06,
      "reference_bound": 1.0499987906876564e-05,
      "tail_bound": 9.219600792229562e-33,
      "quadrature_difference": 5.089277775030196e-09,
      "initial_interval_bound": 4.174178364069192e-18,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.0049275693554433194
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 0.0007760456891426012,
      "time_difference": 3.063470473291826e-06,
      "reference_bound": 2.099997582542253e-05,
      "tail_bound": 1.8404557634093156e-32,
      "quadrature_difference": 1.0155675778090144e-08,
      "initial_interval_bound": 8.348356728138384e-18,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.009855165946562812
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.028097028222674347,
      "t_peak": 6.657105065162856e-07,
      "time_difference": 0.0010509472115867156,
      "reference_bound": 0.006168769334926558,
      "tail_bound": 6.060066131623516e-32,
      "sampling_difference": 1.832048465533198e-05,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.028096770773547285,
      "t_peak": 6.657105065162856e-07,
      "time_difference": 0.0010509472088155226,
      "reference_bound": 0.006168769305545658,
      "tail_bound": 6.1524298683749e-32,
      "sampling_difference": 1.831628844471689e-05,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.02809676190688275,
      "t_peak": 6.657105065162856e-07,
      "time_difference": 0.0010509472088155226,
      "reference_bound": 0.006168769305545658,
      "tail_bound": 6.105392328403922e-32,
      "sampling_difference": 1.8311382046106578e-05,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.002073295709018373,
      "t_peak": 0.012115276586285851,
      "time_difference": 4.0049584946959146e-09,
      "reference_bound": 3.186304939407458e-08,
      "tail_bound": 5.991832550999786e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008293182836073491
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.0020733318594979427,
      "t_peak": 0.012420261020122699,
      "time_difference": 1.4336115751890794e-11,
      "reference_bound": 0.0,
      "tail_bound": 6.220646686686455e-32,
      "sampling_difference": 8.942549251014092e-09,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008293327437991771
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 1.8982687869896377e-05,
      "t_peak": 9.54258787825843e-05,
      "time_difference": 4.0049584946959625e-09,
      "reference_bound": 3.186304939407458e-08,
      "tail_bound": 1.2212479237686242e-31,
      "sampling_difference": 7.350761266621629e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.00012053255477542996
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 1.8984141009771483e-05,
      "t_peak": 9.54258787825843e-05,
      "time_difference": 4.004958521626825e-09,
      "reference_bound": 3.186304932650138e-08,
      "tail_bound": 9.112236171075708e-34,
      "sampling_difference": 7.339061180868347e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 4.424131488553044e-08,
      "t_peak": 0.00018230450029011066,
      "time_difference": 3.1042099118407743e-13,
      "reference_bound": 9.19172649862264e-13,
      "tail_bound": 1.2303601348178854e-31,
      "sampling_difference": 3.707639037673309e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 5.618296783179791e-07
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 0.0015520956676354173,
      "time_difference": 6.126940950035964e-06,
      "reference_bound": 4.199995167418386e-05,
      "tail_bound": 3.6739827367454377e-32,
      "quadrature_difference": 2.026559201223979e-08,
      "initial_interval_bound": 1.6696713456276768e-17,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.004927596591119492
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 0.0015520613538073699,
      "time_difference": 6.1269409224174675e-06,
      "reference_bound": 4.199995148747338e-05,
      "tail_bound": 3.7299792831453316e-32,
      "quadrature_difference": 2.0631762863258796e-08,
      "initial_interval_bound": 1.6696713456276768e-17,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.0049274876515060136
    },
    {
      "name": "D2",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 0.0031041570214427874,
      "time_difference": 1.2253881872453432e-05,
      "reference_bound": 8.399990316165724e-05,
      "tail_bound": 7.40396201989077e-32,
      "quadrature_difference": 4.089735487549859e-08,
      "initial_interval_bound": 3.3393426912553537e-17,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.009855084242625507
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.0013463664311489437,
      "t_peak": 0.0,
      "time_difference": 6.568420072418101e-05,
      "reference_bound": 0.0003855480834329099,
      "tail_bound": 3.733725154198158e-33,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.0013463664311489437,
      "t_peak": 0.0,
      "time_difference": 6.568420071335604e-05,
      "reference_bound": 0.00038554808331814073,
      "tail_bound": 3.737237513651527e-33,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.0013463664311489437,
      "t_peak": 0.0,
      "time_difference": 6.568420071335604e-05,
      "reference_bound": 0.00038554808331814073,
      "tail_bound": 3.7354733806165904e-33,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 8.060780147680072e-06,
      "t_peak": 0.012115276586285851,
      "time_difference": 1.564436921853063e-11,
      "reference_bound": 1.2446503644817278e-10,
      "tail_bound": 3.718314697805543e-33,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008254238871224394
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 8.060295648368348e-06,
      "t_peak": 0.012115276586285851,
      "time_difference": 1.4869966533266867e-12,
      "reference_bound": 0.0,
      "tail_bound": 3.752637493599012e-33,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008253742743929189
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 1.5494877186037027e-08,
      "t_peak": 3.3214891242983925e-05,
      "time_difference": 1.5644369218531023e-11,
      "reference_bound": 1.2446503644817278e-10,
      "tail_bound": 7.470952191404555e-33,
      "sampling_difference": 1.516956266528405e-11,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 2.8271342024258305e-05
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 1.5494950024135047e-08,
      "t_peak": 3.3214891242983925e-05,
      "time_difference": 1.564436922510499e-11,
      "reference_bound": 1.2446503643164602e-10,
      "tail_bound": 3.509406483270581e-36,
      "sampling_difference": 1.517045245200425e-11,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 1.310285810673638e-12,
      "t_peak": 6.984426041265846e-05,
      "time_difference": 1.1233595549803444e-15,
      "reference_bound": 2.234988846046123e-16,
      "tail_bound": 7.474461588074617e-33,
      "sampling_difference": 4.0044763421051296e-15,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 7.650226661796213e-08
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 4.370435958590246e-05,
      "time_difference": 3.829338093773856e-07,
      "reference_bound": 2.624996979636491e-06,
      "tail_bound": 2.2636125517992027e-33,
      "quadrature_difference": 9.372775905629302e-09,
      "initial_interval_bound": 1.1424780392566003e-17,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.002491914107662397
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 4.370434026650474e-05,
      "time_difference": 3.8293380926950085e-07,
      "reference_bound": 2.6249969789071538e-06,
      "tail_bound": 2.2657419589239173e-33,
      "quadrature_difference": 9.37251161295898e-09,
      "initial_interval_bound": 1.1424780392566003e-17,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00249191300611829
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 8.74086998524072e-05,
      "time_difference": 7.658676186468865e-07,
      "reference_bound": 5.249993958543645e-06,
      "tail_bound": 4.5293545107231196e-33,
      "quadrature_difference": 1.874528751858828e-08,
      "initial_interval_bound": 2.2849560785132006e-17,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.004983827113780688
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.005385465724595775,
      "t_peak": 0.0,
      "time_difference": 0.00026273680289672405,
      "reference_bound": 0.0015421923337316395,
      "tail_bound": 1.4934900616792632e-32,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.005385465724595775,
      "t_peak": 0.0,
      "time_difference": 0.00026273680272352455,
      "reference_bound": 0.0015421923318953332,
      "tail_bound": 1.499124055727134e-32,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.005385465724595775,
      "t_peak": 0.0,
      "time_difference": 0.00026273680272352455,
      "reference_bound": 0.0015421923318953332,
      "tail_bound": 1.4962943014450534e-32,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.0001290940596425266,
      "t_peak": 0.012115276586285851,
      "time_difference": 2.503099071809276e-10,
      "reference_bound": 1.991440583963672e-09,
      "tail_bound": 1.4894308283206348e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008262019817121703
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.00012908630653795346,
      "t_peak": 0.012115276586285851,
      "time_difference": 2.379129684787208e-11,
      "reference_bound": 0.0,
      "tail_bound": 1.5031790985077108e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008261523618429021
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 2.4791453672000346e-07,
      "t_peak": 3.3214891242983925e-05,
      "time_difference": 2.5030990718093383e-10,
      "reference_bound": 1.991440583963672e-09,
      "tail_bound": 2.9926099268283457e-32,
      "sampling_difference": 2.4267054673780245e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 2.8270943100442517e-05
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 2.4791920038616075e-07,
      "t_peak": 3.3214891242983925e-05,
      "time_difference": 2.503099076016798e-10,
      "reference_bound": 1.9914405829063363e-09,
      "tail_bound": 5.615050373232929e-35,
      "sampling_difference": 2.42727239232068e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 8.385711240952639e-11,
      "t_peak": 6.984426041265846e-05,
      "time_difference": 7.1893918438039e-14,
      "reference_bound": 1.431557697359177e-14,
      "tail_bound": 2.9982249615004446e-32,
      "sampling_difference": 2.563341367214501e-13,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 7.650119060745973e-08
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 0.00017481743834360983,
      "time_difference": 1.5317352375095423e-06,
      "reference_bound": 1.0499987918545964e-05,
      "tail_bound": 9.054450207196811e-33,
      "quadrature_difference": 3.749110362251721e-08,
      "initial_interval_bound": 4.569912157026401e-17,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.002491914107662397
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 0.00017481712923448733,
      "time_difference": 1.5317352357833866e-06,
      "reference_bound": 1.0499987906876564e-05,
      "tail_bound": 9.088606924996948e-33,
      "quadrature_difference": 3.7486874870565736e-08,
      "initial_interval_bound": 4.569912157026401e-17,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.0024919097015036608
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 0.0003496345675780972,
      "time_difference": 3.063470473292929e-06,
      "reference_bound": 2.099997582542253e-05,
      "tail_bound": 1.814305713219376e-32,
      "quadrature_difference": 7.497797849308294e-08,
      "initial_interval_bound": 9.139824314052802e-17,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.004983823809166058
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.0215418628983831,
      "t_peak": 0.0,
      "time_difference": 0.0010509472115868962,
      "reference_bound": 0.006168769334926558,
      "tail_bound": 5.973960246717053e-32,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.0215418628983831,
      "t_peak": 0.0,
      "time_difference": 0.0010509472088157032,
      "reference_bound": 0.006168769305545658,
      "tail_bound": 6.065025012567599e-32,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.0215418628983831,
      "t_peak": 0.0,
      "time_difference": 0.0010509472088157032,
      "reference_bound": 0.006168769305545658,
      "tail_bound": 6.019286443497459e-32,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.002073295709018373,
      "t_peak": 0.012115276586285851,
      "time_difference": 4.0049584946959146e-09,
      "reference_bound": 3.186304939407458e-08,
      "tail_bound": 5.991832550999786e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008293182836073491
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.002073171590795239,
      "t_peak": 0.012115276586285851,
      "time_difference": 3.8061344356871557e-10,
      "reference_bound": 0.0,
      "tail_bound": 6.04713594597266e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008292686363180956
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 3.966408212490313e-06,
      "t_peak": 3.3214891242983925e-05,
      "time_difference": 4.004958494696015e-09,
      "reference_bound": 3.186304939407458e-08,
      "tail_bound": 1.203896849697245e-31,
      "sampling_difference": 3.880072487884839e-09,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 2.8269343937031473e-05
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 3.966707206178572e-06,
      "t_peak": 3.3214891242983925e-05,
      "time_difference": 4.004958521626877e-09,
      "reference_bound": 3.186304932650138e-08,
      "tail_bound": 8.984080597172687e-34,
      "sampling_difference": 3.883635827713088e-09,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 5.366550932430642e-09,
      "t_peak": 6.984426041265846e-05,
      "time_difference": 4.60087728804378e-12,
      "reference_bound": 9.19172649862264e-13,
      "tail_bound": 1.212880905172603e-31,
      "sampling_difference": 1.6417454951928984e-11,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 7.649685354459683e-08
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 0.0006992697533744393,
      "time_difference": 6.126940950038169e-06,
      "reference_bound": 4.199995167418386e-05,
      "tail_bound": 3.6217800828787243e-32,
      "quadrature_difference": 1.4996441449006883e-07,
      "initial_interval_bound": 1.8279648628105605e-16,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.002491914107662397
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 0.000699264807707912,
      "time_difference": 6.126940922419674e-06,
      "reference_bound": 4.199995148747338e-05,
      "tail_bound": 3.6769891136704455e-32,
      "quadrature_difference": 1.498967500180616e-07,
      "initial_interval_bound": 1.8279648628105605e-16,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.0024918964833105183
    },
    {
      "name": "D2",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 0.0013985345610823513,
      "time_difference": 1.2253881872457843e-05,
      "reference_bound": 8.399990316165724e-05,
      "tail_bound": 7.298769196549169e-32,
      "quadrature_difference": 2.9986116450813043e-07,
      "initial_interval_bound": 3.655929725621121e-16,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.004983810590972915
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.0009269952254012441,
      "t_peak": 3.162277660168379e-08,
      "time_difference": 6.568420072415373e-05,
      "reference_bound": 0.0003855480834329099,
      "tail_bound": 3.7207626301938366e-33,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.0009269951720918343,
      "t_peak": 3.162277660168379e-08,
      "time_difference": 6.568420071332876e-05,
      "reference_bound": 0.00038554808331814073,
      "tail_bound": 3.7242629466782654e-33,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.0009269951664808552,
      "t_peak": 3.162277660168379e-08,
      "time_difference": 6.568420071332876e-05,
      "reference_bound": 0.00038554808331814073,
      "tail_bound": 3.722510856612268e-33,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 8.060780147680072e-06,
      "t_peak": 0.012115276586285851,
      "time_difference": 1.564436921853063e-11,
      "reference_bound": 1.2446503644817278e-10,
      "tail_bound": 3.718314697805543e-33,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008254238871224394
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 8.060489505950554e-06,
      "t_peak": 0.012115276586285851,
      "time_difference": 2.2566315687792584e-12,
      "reference_bound": 0.0,
      "tail_bound": 3.726700402620207e-33,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008253941254093367
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 9.863232020462847e-09,
      "t_peak": 5.7649744861557675e-06,
      "time_difference": 1.5644369218531336e-11,
      "reference_bound": 1.2446503644817278e-10,
      "tail_bound": 7.445015100425751e-33,
      "sampling_difference": 1.6572500189553862e-12,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 2.019989917790791e-05
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 9.863236181493829e-09,
      "t_peak": 5.7649744861557675e-06,
      "time_difference": 1.5644369225105302e-11,
      "reference_bound": 1.2446503643164602e-10,
      "tail_bound": 3.49737358156013e-36,
      "sampling_difference": 1.6574648753028855e-12,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 3.3408754530018013e-13,
      "t_peak": 0.008461825328639346,
      "time_difference": 7.731562775207383e-16,
      "reference_bound": 2.234988846046123e-16,
      "tail_bound": 7.448512464194102e-33,
      "sampling_difference": 1.02096148243035e-15,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 2.1894761368792605e-08
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 2.90192296135339e-05,
      "time_difference": 3.8293380937723444e-07,
      "reference_bound": 2.624996979636491e-06,
      "tail_bound": 2.255753876929632e-33,
      "quadrature_difference": 6.47495913799794e-09,
      "initial_interval_bound": 3.9024501945900125e-17,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 0.0018572306952661696
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 2.9019225917347846e-05,
      "time_difference": 3.829338092693497e-07,
      "reference_bound": 2.6249969789071538e-06,
      "tail_bound": 2.2578759828699992e-33,
      "quadrature_difference": 6.4749942013469196e-09,
      "initial_interval_bound": 3.9024501945900125e-17,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 0.0018572304587102621
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 5.803845553088175e-05,
      "time_difference": 7.658676186465841e-07,
      "reference_bound": 5.249993958543645e-06,
      "tail_bound": 4.513629859799631e-33,
      "quadrature_difference": 1.294995333934486e-08,
      "initial_interval_bound": 7.804900389180025e-17,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 0.003714461153976432
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.0037079809016049765,
      "t_peak": 3.162277660168379e-08,
      "time_difference": 0.00026273680289661493,
      "reference_bound": 0.0015421923337316395,
      "tail_bound": 1.4883050520775346e-32,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.003707980048654095,
      "t_peak": 3.162277660168379e-08,
      "time_difference": 0.0002627368027234154,
      "reference_bound": 0.0015421923318953332,
      "tail_bound": 1.4939197289007618e-32,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.0037079799588823925,
      "t_peak": 3.162277660168379e-08,
      "time_difference": 0.0002627368027234154,
      "reference_bound": 0.0015421923318953332,
      "tail_bound": 1.4911092918433246e-32,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.0001290940596425266,
      "t_peak": 0.012115276586285851,
      "time_difference": 2.503099071809276e-10,
      "reference_bound": 1.991440583963672e-09,
      "tail_bound": 1.4894308283206348e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008262019817121703
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.00012908941219064282,
      "t_peak": 0.012115276586285851,
      "time_difference": 3.6106036939902904e-11,
      "reference_bound": 0.0,
      "tail_bound": 1.4927897620791213e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.00826172238020114
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 1.5781151246194854e-07,
      "t_peak": 5.7649744861557675e-06,
      "time_difference": 2.5030990718093885e-10,
      "reference_bound": 1.991440583963672e-09,
      "tail_bound": 2.9822205903997564e-32,
      "sampling_difference": 2.6505681287851488e-11,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 2.0199873595129413e-05
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 1.5781177890390126e-07,
      "t_peak": 5.7649744861557675e-06,
      "time_difference": 2.5030990760168484e-10,
      "reference_bound": 1.9914405829063363e-09,
      "tail_bound": 5.595797730496209e-35,
      "sampling_difference": 2.6519438004846168e-11,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 2.139883363125808e-11,
      "t_peak": 0.008461825328639346,
      "time_difference": 4.94817373589883e-14,
      "reference_bound": 1.431557697359177e-14,
      "tail_bound": 2.9878163724291166e-32,
      "sampling_difference": 6.711357452942283e-14,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 2.1912405638408274e-08
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 0.0001160769184541356,
      "time_difference": 1.5317352375089377e-06,
      "reference_bound": 1.0499987918545964e-05,
      "tail_bound": 9.023015507718527e-33,
      "quadrature_difference": 2.589983655199176e-08,
      "initial_interval_bound": 1.560980077836005e-16,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 0.0018572306952661696
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 0.00011607685931514024,
      "time_difference": 1.5317352357827818e-06,
      "reference_bound": 1.0499987906876564e-05,
      "tail_bound": 9.057055112688011e-33,
      "quadrature_difference": 2.5900397397971334e-08,
      "initial_interval_bound": 1.560980077836005e-16,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 0.0018572297490422438
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 0.00023215377776927582,
      "time_difference": 3.0634704732917193e-06,
      "reference_bound": 2.099997582542253e-05,
      "tail_bound": 1.808007062040654e-32,
      "quadrature_difference": 5.180023394996309e-08,
      "initial_interval_bound": 3.12196015567201e-16,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 0.003714460444308413
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.014831923606419906,
      "t_peak": 3.162277660168379e-08,
      "time_difference": 0.0010509472115864597,
      "reference_bound": 0.006168769334926558,
      "tail_bound": 5.953220208310139e-32,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.01483190995918505,
      "t_peak": 3.162277660168379e-08,
      "time_difference": 0.0010509472088152667,
      "reference_bound": 0.006168769305545658,
      "tail_bound": 6.043972759373573e-32,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.014831908523091335,
      "t_peak": 3.162277660168379e-08,
      "time_difference": 0.0010509472088152667,
      "reference_bound": 0.006168769305545658,
      "tail_bound": 5.998546405090543e-32,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.002073295709018373,
      "t_peak": 0.012115276586285851,
      "time_difference": 4.0049584946959146e-09,
      "reference_bound": 3.186304939407458e-08,
      "tail_bound": 5.991832550999786e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008293182836073491
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.002073221535194215,
      "t_peak": 0.012115276586285851,
      "time_difference": 5.77690353821062e-10,
      "reference_bound": 0.0,
      "tail_bound": 6.005343654369766e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.00829288614077686
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 2.5249713753700306e-06,
      "t_peak": 5.7649744861557675e-06,
      "time_difference": 4.004958494696095e-09,
      "reference_bound": 3.186304939407458e-08,
      "tail_bound": 1.1997176205369553e-31,
      "sampling_difference": 4.2342906513450197e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 2.0199771002960245e-05
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 2.52498846246242e-06,
      "t_peak": 5.7649744861557675e-06,
      "time_difference": 4.004958521626957e-09,
      "reference_bound": 3.186304932650138e-08,
      "tail_bound": 8.953276368793934e-34,
      "sampling_difference": 4.243110080775387e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 1.3739202062775454e-09,
      "t_peak": 0.008461825328639346,
      "time_difference": 3.1667558026997306e-12,
      "reference_bound": 9.19172649862264e-13,
      "tail_bound": 1.2086708717839319e-31,
      "sampling_difference": 4.7515736769213994e-12,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 2.1982723300440727e-08
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 0.0004643076738165424,
      "time_difference": 6.126940950035751e-06,
      "reference_bound": 4.199995167418386e-05,
      "tail_bound": 3.609206203087411e-32,
      "quadrature_difference": 1.0359934620796703e-07,
      "initial_interval_bound": 6.24392031134402e-16,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 0.0018572306952661696
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 0.00046430672759143523,
      "time_difference": 6.126940922417256e-06,
      "reference_bound": 4.199995148747338e-05,
      "tail_bound": 3.6642259501794023e-32,
      "quadrature_difference": 1.0360830901616448e-07,
      "initial_interval_bound": 6.24392031134402e-16,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 0.001857226910365741
    },
    {
      "name": "D2",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 0.0009286144014079776,
      "time_difference": 1.2253881872453007e-05,
      "reference_bound": 8.399990316165724e-05,
      "tail_bound": 7.273432153266813e-32,
      "quadrature_difference": 2.072076552241315e-07,
      "initial_interval_bound": 1.248784062268804e-15,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 0.0037144576056319105
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.0016493460621480448,
      "t_peak": 1.1838192867844926e-06,
      "time_difference": 6.328781309328989e-05,
      "reference_bound": 0.0003276844678855172,
      "tail_bound": 3.7013640754975315e-33,
      "sampling_difference": 9.390519440082706e-07,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.0016493447192071442,
      "t_peak": 1.1838192867844926e-06,
      "time_difference": 6.328781308419488e-05,
      "reference_bound": 0.00032768446783993673,
      "tail_bound": 3.7048181712481844e-33,
      "sampling_difference": 9.390760963641671e-07,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.0016493444907106664,
      "t_peak": 1.1838192867844926e-06,
      "time_difference": 6.328781308419488e-05,
      "reference_bound": 0.00032768446783993673,
      "tail_bound": 3.703059010114086e-33,
      "sampling_difference": 9.39003823018222e-07,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 7.936295956295226e-06,
      "t_peak": 0.011838192867844908,
      "time_difference": 9.865446578669974e-12,
      "reference_bound": 8.560598760184653e-11,
      "tail_bound": 3.6334820319972404e-33,
      "sampling_difference": 1.3223504983978548e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008126767059246311
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 7.936538516637673e-06,
      "t_peak": 0.011838192867844908,
      "time_difference": 5.5918762908279936e-14,
      "reference_bound": 0.0,
      "tail_bound": 3.772689848710421e-33,
      "sampling_difference": 9.997571504723733e-12,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008127015441036977
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 7.535148523705061e-08,
      "t_peak": 9.54258787825843e-05,
      "time_difference": 9.86544657867011e-12,
      "reference_bound": 8.560598760184653e-11,
      "tail_bound": 7.40617188070766e-33,
      "sampling_difference": 7.875211326032094e-10,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 0.00012248373957904425
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 7.535182650650731e-08,
      "t_peak": 9.54258787825843e-05,
      "time_difference": 9.86544658015553e-12,
      "reference_bound": 8.560598763436075e-11,
      "tail_bound": 3.451200695199875e-36,
      "sampling_difference": 7.874575566766397e-10,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 1.0901244448750865e-11,
      "t_peak": 0.00018678105957632902,
      "time_difference": 7.633988037419604e-17,
      "reference_bound": 1.9798439367497162e-16,
      "tail_bound": 7.409623071738884e-33,
      "sampling_difference": 3.835417901305192e-14,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 5.670386698062928e-07
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 9.568312915663496e-05,
      "time_difference": 3.35680579905102e-07,
      "reference_bound": 2.208646715940651e-06,
      "tail_bound": 2.243993286611958e-33,
      "quadrature_difference": 9.6289663353464e-10,
      "initial_interval_bound": 1.0842021724855044e-18,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.004860399996123246
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 9.568296926191324e-05,
      "time_difference": 3.3568057983676006e-07,
      "reference_bound": 2.2086467153727284e-06,
      "tail_bound": 2.2460873707165424e-33,
      "quadrature_difference": 9.646822501924298e-10,
      "initial_interval_bound": 1.0842021724855044e-18,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.004860391873977663
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 0.0001913660984185482,
      "time_difference": 6.71361159741862e-07,
      "reference_bound": 4.41729343131338e-06,
      "tail_bound": 4.4900806573285e-33,
      "quadrature_difference": 1.92757888372707e-09,
      "initial_interval_bound": 2.168404344971009e-18,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00972079187010091
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.006597384248592179,
      "t_peak": 1.1838192867844926e-06,
      "time_difference": 0.00025315125237315955,
      "reference_bound": 0.0013107378715420687,
      "tail_bound": 1.4805456301990126e-32,
      "sampling_difference": 3.7562077760330825e-06,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.0065973627614237165,
      "t_peak": 1.1838192867844926e-06,
      "time_difference": 0.0002531512522276396,
      "reference_bound": 0.0013107378708127814,
      "tail_bound": 1.4860861234208743e-32,
      "sampling_difference": 3.7565941955778823e-06,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.006597359106262071,
      "t_peak": 1.1838192867844926e-06,
      "time_difference": 0.0002531512522276396,
      "reference_bound": 0.0013107378708127814,
      "tail_bound": 1.4832643663951842e-32,
      "sampling_difference": 3.755437926682148e-06,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.0001271035116108999,
      "t_peak": 0.012115276586285851,
      "time_difference": 1.5784714518741661e-10,
      "reference_bound": 1.369695800068796e-09,
      "tail_bound": 1.4554335751484468e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008134624743097594
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.00012710930354672834,
      "t_peak": 0.012115276586285851,
      "time_difference": 8.946748717491421e-13,
      "reference_bound": 0.0,
      "tail_bound": 1.5111940320562188e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008134995426990614
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 1.205607364533613e-06,
      "t_peak": 9.54258787825843e-05,
      "time_difference": 1.5784714518741879e-10,
      "reference_bound": 1.369695800068796e-09,
      "tail_bound": 2.9666276072046657e-32,
      "sampling_difference": 1.260338755778157e-08,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 0.000122482073518161
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 1.205629224104117e-06,
      "t_peak": 9.54258787825843e-05,
      "time_difference": 1.578471452824885e-10,
      "reference_bound": 1.369695802149772e-09,
      "tail_bound": 5.5219211123198e-35,
      "sampling_difference": 1.2599320906826236e-08,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 6.97673466806394e-10,
      "t_peak": 0.00018678105957632902,
      "time_difference": 4.88575261236343e-15,
      "reference_bound": 1.2698415346413971e-14,
      "tail_bound": 2.972149512854623e-32,
      "sampling_difference": 2.4577195494479417e-12,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 5.670336487110505e-07
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 0.00038273251662653983,
      "time_difference": 1.342722319620408e-06,
      "reference_bound": 8.834586863762604e-06,
      "tail_bound": 8.975973146447831e-33,
      "quadrature_difference": 3.8515865341927705e-09,
      "initial_interval_bound": 4.336808689942018e-18,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.004860399996123246
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 0.0003827299583156565,
      "time_difference": 1.3427223185269364e-06,
      "reference_bound": 8.834586854675836e-06,
      "tail_bound": 9.009563005053419e-33,
      "quadrature_difference": 3.880145872897471e-09,
      "initial_interval_bound": 4.336808689942018e-18,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.004860367507600146
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 0.0007654624749421963,
      "time_difference": 2.6854446381473444e-06,
      "reference_bound": 1.766917371843844e-05,
      "tail_bound": 1.798553615150125e-32,
      "quadrature_difference": 7.731732407090242e-09,
      "initial_interval_bound": 8.673617379884035e-18,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.009720767503723391
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.026389536994368717,
      "t_peak": 1.1838192867844926e-06,
      "time_difference": 0.0010126050094926382,
      "reference_bound": 0.005242951486168275,
      "tail_bound": 5.92218252079605e-32,
      "sampling_difference": 1.502483110413233e-05,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.026389193192374042,
      "t_peak": 1.1838192867844926e-06,
      "time_difference": 0.0010126050071643186,
      "reference_bound": 0.005242951474499688,
      "tail_bound": 6.011733202409639e-32,
      "sampling_difference": 1.5031012655358084e-05,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.02638913475983618,
      "t_peak": 1.1838192867844926e-06,
      "time_difference": 0.0010126050071643186,
      "reference_bound": 0.005242951474499688,
      "tail_bound": 5.96612532781008e-32,
      "sampling_difference": 1.501251904982917e-05,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.002041663620914785,
      "t_peak": 0.012115276586285851,
      "time_difference": 2.5255543184346306e-09,
      "reference_bound": 2.1915132701197125e-08,
      "tail_bound": 5.854802162823149e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.00816665448365914
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.0020417533703229115,
      "t_peak": 0.012115276586285851,
      "time_difference": 1.4312373565086038e-11,
      "reference_bound": 0.0,
      "tail_bound": 6.079096974721675e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008167013481291646
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 1.928866388280084e-05,
      "t_peak": 9.54258787825843e-05,
      "time_difference": 2.5255543184346654e-09,
      "reference_bound": 2.1915132701197125e-08,
      "tail_bound": 1.1933899137544823e-31,
      "sampling_difference": 2.018488349438965e-07,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 0.00012247538135447627
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 1.929006758566587e-05,
      "t_peak": 9.54258787825843e-05,
      "time_difference": 2.525554324519816e-09,
      "reference_bound": 2.191513283439635e-08,
      "tail_bound": 8.83507377971168e-34,
      "sampling_difference": 2.0158913450921977e-07,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 4.46494848426584e-08,
      "t_peak": 0.00018678105957632902,
      "time_difference": 3.1267609467258124e-13,
      "reference_bound": 8.19838355348128e-13,
      "tail_bound": 1.2022249627944136e-31,
      "sampling_difference": 1.5807787240648942e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 5.670131136725929e-07
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 0.0015309300665061593,
      "time_difference": 5.370889278481632e-06,
      "reference_bound": 3.5338347455050415e-05,
      "tail_bound": 3.5903892585791326e-32,
      "quadrature_difference": 1.5406346136771082e-08,
      "initial_interval_bound": 1.734723475976807e-17,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.004860399996123246
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 0.0015308891338310588,
      "time_difference": 5.37088926098608e-06,
      "reference_bound": 3.533834730966214e-05,
      "tail_bound": 3.644680358901493e-32,
      "quadrature_difference": 1.5862620387141133e-08,
      "initial_interval_bound": 1.734723475976807e-17,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.0048602700429802165
    },
    {
      "name": "D2_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 0.003061819200337218,
      "time_difference": 1.0741778539467713e-05,
      "reference_bound": 7.067669476471256e-05,
      "tail_bound": 7.235069617480626e-32,
      "quadrature_difference": 3.1268966523912214e-08,
      "initial_interval_bound": 3.469446951953614e-17,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.009720670039103462
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.001217065726750643,
      "t_peak": 5.9065357204080443e-08,
      "time_difference": 6.328781309321768e-05,
      "reference_bound": 0.0003276844678855172,
      "tail_bound": 3.648712893984411e-33,
      "sampling_difference": 1.0409939190931909e-07,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.0012170656194794142,
      "t_peak": 5.9065357204080443e-08,
      "time_difference": 6.328781308412267e-05,
      "reference_bound": 0.00032768446783993673,
      "tail_bound": 3.652118366876702e-33,
      "sampling_difference": 1.0409699808763308e-07,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.0012170656163004812,
      "t_peak": 5.9065357204080443e-08,
      "time_difference": 6.328781308412267e-05,
      "reference_bound": 0.00032768446783993673,
      "tail_bound": 3.6504078286009654e-33,
      "sampling_difference": 1.0409638789171151e-07,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 7.936295956295226e-06,
      "t_peak": 0.011838192867844908,
      "time_difference": 9.865446578669974e-12,
      "reference_bound": 8.560598760184653e-11,
      "tail_bound": 3.6334820319972404e-33,
      "sampling_difference": 1.3223504983978548e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008126767059246311
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 7.936113465317974e-06,
      "t_peak": 0.011838192867844908,
      "time_difference": 1.5571256501169392e-12,
      "reference_bound": 0.0,
      "tail_bound": 3.6673388628256924e-33,
      "sampling_difference": 1.1870381103572508e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008126580188485605
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 1.825635094687993e-08,
      "t_peak": 2.3713737056616554e-05,
      "time_difference": 9.865446578670132e-12,
      "reference_bound": 8.560598760184653e-11,
      "tail_bound": 7.300820894822931e-33,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 3.330981817650278e-05
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 1.825640834609429e-08,
      "t_peak": 2.3713737056616554e-05,
      "time_difference": 9.865446580155553e-12,
      "reference_bound": 8.560598763436075e-11,
      "tail_bound": 3.402618489003872e-36,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 1.3623577512055077e-12,
      "t_peak": 7.155931391952084e-05,
      "time_difference": 1.1719144136135187e-15,
      "reference_bound": 1.9798439367497162e-16,
      "tail_bound": 7.30422350364796e-33,
      "sampling_difference": 6.994554759709684e-15,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 7.954253572981012e-08
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 4.348759253343349e-05,
      "time_difference": 3.356805799045585e-07,
      "reference_bound": 2.208646715940651e-06,
      "tail_bound": 2.2120729201098463e-33,
      "quadrature_difference": 7.2268362063482934e-09,
      "initial_interval_bound": 1.1594186982016863e-17,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.0024795545883548984
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 4.34875716179113e-05,
      "time_difference": 3.356805798362164e-07,
      "reference_bound": 2.2086467153727284e-06,
      "tail_bound": 2.2141375260638045e-33,
      "quadrature_difference": 7.227118202556091e-09,
      "initial_interval_bound": 1.1594186982016863e-17,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.0024795533958037364
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 8.697516415134479e-05,
      "time_difference": 6.713611597407749e-07,
      "reference_bound": 4.41729343131338e-06,
      "tail_bound": 4.426210446173651e-33,
      "quadrature_difference": 1.4453954408904385e-08,
      "initial_interval_bound": 2.3188373964033726e-17,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.004959107984158635
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.004868262907002572,
      "t_peak": 5.9065357204080443e-08,
      "time_difference": 0.0002531512523728707,
      "reference_bound": 0.0013107378715420687,
      "tail_bound": 1.4594851575937644e-32,
      "sampling_difference": 4.1639756763727637e-07,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.004868261190662226,
      "t_peak": 5.9065357204080443e-08,
      "time_difference": 0.0002531512522273508,
      "reference_bound": 0.0013107378708127814,
      "tail_bound": 1.464947658498394e-32,
      "sampling_difference": 4.163592663983598e-07,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.004868261139804124,
      "t_peak": 5.9065357204080443e-08,
      "time_difference": 0.0002531512522273508,
      "reference_bound": 0.0013107378708127814,
      "tail_bound": 1.462203893789936e-32,
      "sampling_difference": 4.1634950373806157e-07,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.0001271035116108999,
      "t_peak": 0.012115276586285851,
      "time_difference": 1.5784714518741661e-10,
      "reference_bound": 1.369695800068796e-09,
      "tail_bound": 1.4554335751484468e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008134624743097594
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.00012710080045391553,
      "t_peak": 0.012115276586285851,
      "time_difference": 2.491359917615982e-11,
      "reference_bound": 0.0,
      "tail_bound": 1.4689950945284403e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008134451229050594
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 2.9209885884079134e-07,
      "t_peak": 2.3713737056616554e-05,
      "time_difference": 1.5784714518741915e-10,
      "reference_bound": 1.369695800068796e-09,
      "tail_bound": 2.924428669676887e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 3.330950386067417e-05
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 2.9210253353750864e-07,
      "t_peak": 2.3713737056616554e-05,
      "time_difference": 1.5784714528248885e-10,
      "reference_bound": 1.369695802149772e-09,
      "tail_bound": 5.444189582406195e-35,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 8.718955741146328e-11,
      "t_peak": 7.155931391952084e-05,
      "time_difference": 7.500224581631166e-14,
      "reference_bound": 1.2698415346413971e-14,
      "tail_bound": 2.929872843796931e-32,
      "sampling_difference": 4.477183990250872e-13,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 7.954131449149047e-08
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 0.00017395037013373396,
      "time_difference": 1.342722319618234e-06,
      "reference_bound": 8.834586863762604e-06,
      "tail_bound": 8.848291680439385e-33,
      "quadrature_difference": 2.8907344825393174e-08,
      "initial_interval_bound": 4.637674792806745e-17,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.0024795545883548984
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 0.00017395003548622293,
      "time_difference": 1.3427223185247618e-06,
      "reference_bound": 8.834586854675836e-06,
      "tail_bound": 8.881408701915995e-33,
      "quadrature_difference": 2.8911856439077814e-08,
      "initial_interval_bound": 4.637674792806745e-17,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.0024795498181622807
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 0.0003479004056199569,
      "time_difference": 2.6854446381429958e-06,
      "reference_bound": 1.766917371843844e-05,
      "tail_bound": 1.772970038235538e-32,
      "quadrature_difference": 5.781920126447099e-08,
      "initial_interval_bound": 9.27534958561349e-17,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.004959104406517179
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.019473051628010288,
      "t_peak": 5.9065357204080443e-08,
      "time_difference": 0.0010126050094914829,
      "reference_bound": 0.005242951486168275,
      "tail_bound": 5.837940630375058e-32,
      "sampling_difference": 1.6655902705491055e-06,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.01947302416652094,
      "t_peak": 5.9065357204080443e-08,
      "time_difference": 0.0010126050071631633,
      "reference_bound": 0.005242951474499688,
      "tail_bound": 5.926230758290902e-32,
      "sampling_difference": 1.6649774450018529e-06,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.019473023353100354,
      "t_peak": 5.9065357204080443e-08,
      "time_difference": 0.0010126050071631633,
      "reference_bound": 0.005242951474499688,
      "tail_bound": 5.881883437389087e-32,
      "sampling_difference": 1.6648212727773948e-06,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.002041663620914785,
      "t_peak": 0.012115276586285851,
      "time_difference": 2.5255543184346306e-09,
      "reference_bound": 2.1915132701197125e-08,
      "tail_bound": 5.854802162823149e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.00816665448365914
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.0020416197375120113,
      "t_peak": 0.012115276586285851,
      "time_difference": 3.9858523035824155e-10,
      "reference_bound": 0.0,
      "tail_bound": 5.909352640181743e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008166478950048045
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 4.673405062415118e-06,
      "t_peak": 2.3713737056616554e-05,
      "time_difference": 2.525554318434671e-09,
      "reference_bound": 2.1915132701197125e-08,
      "tail_bound": 1.1764154803004892e-31,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 3.330824463564961e-05
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 4.673640536600138e-06,
      "t_peak": 2.3713737056616554e-05,
      "time_difference": 2.5255543245198216e-09,
      "reference_bound": 2.191513283439635e-08,
      "tail_bound": 8.710703331849912e-34,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 5.5797865283112135e-09,
      "t_peak": 7.155931391952084e-05,
      "time_difference": 4.800016275843572e-12,
      "reference_bound": 8.19838355348128e-13,
      "tail_bound": 1.1851261588925585e-31,
      "sampling_difference": 2.8670847824107114e-11,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 7.953639464910711e-08
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 0.0006958014805349359,
      "time_difference": 5.370889278472936e-06,
      "reference_bound": 3.5338347455050415e-05,
      "tail_bound": 3.539316672175754e-32,
      "quadrature_difference": 1.156293793015727e-07,
      "initial_interval_bound": 1.855069917122698e-16,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.0024795545883548984
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 0.0006957961262287928,
      "time_difference": 5.370889260977383e-06,
      "reference_bound": 3.533834730966214e-05,
      "tail_bound": 3.592843547748143e-32,
      "quadrature_difference": 1.1570154422849317e-07,
      "initial_interval_bound": 1.855069917122698e-16,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.0024795355077769808
    },
    {
      "name": "D2_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 0.0013915976067637287,
      "time_difference": 1.074177853945032e-05,
      "reference_bound": 7.067669476471256e-05,
      "tail_bound": 7.132160219923896e-32,
      "quadrature_difference": 2.3133092353006587e-07,
      "initial_interval_bound": 3.710139834245396e-16,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.0049590900961318796
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.0008765139447720066,
      "t_peak": 0.0,
      "time_difference": 6.328781309322959e-05,
      "reference_bound": 0.0003276844678855172,
      "tail_bound": 3.635929212599948e-33,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.0008765139447720066,
      "t_peak": 0.0,
      "time_difference": 6.328781308413459e-05,
      "reference_bound": 0.00032768446783993673,
      "tail_bound": 3.639322876932986e-33,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.0008765139447720066,
      "t_peak": 0.0,
      "time_difference": 6.328781308413459e-05,
      "reference_bound": 0.00032768446783993673,
      "tail_bound": 3.637624147216503e-33,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 7.936295956295226e-06,
      "t_peak": 0.011838192867844908,
      "time_difference": 9.865446578669974e-12,
      "reference_bound": 8.560598760184653e-11,
      "tail_bound": 3.6334820319972404e-33,
      "sampling_difference": 1.3223504983978548e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008126767059246311
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 7.936105634847778e-06,
      "t_peak": 0.011838192867844908,
      "time_difference": 1.6189929057711364e-12,
      "reference_bound": 0.0,
      "tail_bound": 3.641759691496526e-33,
      "sampling_difference": 1.393251282522627e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008126572170084124
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 6.148792246261016e-09,
      "t_peak": 5.7649744861557675e-06,
      "time_difference": 9.865446578670308e-12,
      "reference_bound": 8.560598760184653e-11,
      "tail_bound": 7.275241723493767e-33,
      "sampling_difference": 7.1620560407288244e-12,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.2592726520342562e-05
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 6.148795764521876e-09,
      "t_peak": 5.7649744861557675e-06,
      "time_difference": 9.86544658015573e-12,
      "reference_bound": 8.560598763436075e-11,
      "tail_bound": 3.3908197908663826e-36,
      "sampling_difference": 7.161566600470043e-12,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 1.9145756886108104e-13,
      "t_peak": 1.36709089102801e-05,
      "time_difference": 5.373353653338522e-16,
      "reference_bound": 1.9798439367497162e-16,
      "tail_bound": 7.278632533620655e-33,
      "sampling_difference": 8.180426484528802e-16,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.2547363232879807e-08
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 2.2360387297608544e-05,
      "time_difference": 3.356805799047207e-07,
      "reference_bound": 2.208646715940651e-06,
      "tail_bound": 2.2043226705748652e-33,
      "quadrature_difference": 1.0500406514139826e-09,
      "initial_interval_bound": 8.530299405208608e-17,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 0.0014310647870469468
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 2.2360384034588963e-05,
      "time_difference": 3.356805798363787e-07,
      "reference_bound": 2.2086467153727284e-06,
      "tail_bound": 2.2063801174579652e-33,
      "quadrature_difference": 1.0500547280681857e-09,
      "initial_interval_bound": 8.530299405208608e-17,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 0.0014310645782136936
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 4.472077133219751e-05,
      "time_difference": 6.713611597410994e-07,
      "reference_bound": 4.41729343131338e-06,
      "tail_bound": 4.4107027880328304e-33,
      "quadrature_difference": 2.1000953794821683e-09,
      "initial_interval_bound": 1.7060598810417216e-16,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 0.0028621293652606405
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.0035060557790880264,
      "t_peak": 0.0,
      "time_difference": 0.00025315125237291837,
      "reference_bound": 0.0013107378715420687,
      "tail_bound": 1.4543716850399793e-32,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.0035060557790880264,
      "t_peak": 0.0,
      "time_difference": 0.00025315125222739843,
      "reference_bound": 0.0013107378708127814,
      "tail_bound": 1.4598152447677635e-32,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.0035060557790880264,
      "t_peak": 0.0,
      "time_difference": 0.00025315125222739843,
      "reference_bound": 0.0013107378708127814,
      "tail_bound": 1.4570904212361512e-32,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.0001271035116108999,
      "t_peak": 0.012115276586285851,
      "time_difference": 1.5784714518741661e-10,
      "reference_bound": 1.369695800068796e-09,
      "tail_bound": 1.4554335751484468e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.008134624743097594
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.00012710035383191984,
      "t_peak": 0.012115276586285851,
      "time_difference": 2.5903945655302176e-11,
      "reference_bound": 0.0,
      "tail_bound": 1.4587492082436295e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.00813442264524287
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 9.838050697348529e-08,
      "t_peak": 5.7649744861557675e-06,
      "time_difference": 1.5784714518742197e-10,
      "reference_bound": 1.369695800068796e-09,
      "tail_bound": 2.9141827833920766e-32,
      "sampling_difference": 1.1461638794243456e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.2592704892606117e-05
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 9.838073223235001e-08,
      "t_peak": 5.7649744861557675e-06,
      "time_difference": 1.5784714528249167e-10,
      "reference_bound": 1.369695802149772e-09,
      "tail_bound": 5.425311665386212e-35,
      "sampling_difference": 1.1458506560752068e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 1.2253170861742252e-11,
      "t_peak": 1.36709089102801e-05,
      "time_difference": 3.4389466227711946e-14,
      "reference_bound": 1.2698415346413971e-14,
      "tail_bound": 2.9196080795950985e-32,
      "sampling_difference": 5.235101594602035e-14,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.2547246962424066e-08
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 8.944154919043418e-05,
      "time_difference": 1.3427223196188828e-06,
      "reference_bound": 8.834586863762604e-06,
      "tail_bound": 8.817290682299461e-33,
      "quadrature_difference": 4.20016260565593e-09,
      "initial_interval_bound": 3.412119762083443e-16,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 0.0014310647870469468
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 8.94414969821196e-05,
      "time_difference": 1.3427223185254109e-06,
      "reference_bound": 8.834586854675836e-06,
      "tail_bound": 8.850292870777169e-33,
      "quadrature_difference": 4.2003877795122706e-09,
      "initial_interval_bound": 3.412119762083443e-16,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 0.0014310639517139136
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 0.00017888304617255378,
      "time_difference": 2.685444638144294e-06,
      "reference_bound": 1.766917371843844e-05,
      "tail_bound": 1.7667583553076629e-32,
      "quadrature_difference": 8.400550385168201e-09,
      "initial_interval_bound": 6.824239524166886e-16,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 0.0028621287387608605
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.014024223116352106,
      "t_peak": 0.0,
      "time_difference": 0.0010126050094916735,
      "reference_bound": 0.005242951486168275,
      "tail_bound": 5.817486740159917e-32,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.014024223116352106,
      "t_peak": 0.0,
      "time_difference": 0.0010126050071633539,
      "reference_bound": 0.005242951474499688,
      "tail_bound": 5.905470734278617e-32,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.014024223116352106,
      "t_peak": 0.0,
      "time_difference": 0.0010126050071633539,
      "reference_bound": 0.005242951474499688,
      "tail_bound": 5.861429547173949e-32,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.002041663620914785,
      "t_peak": 0.012115276586285851,
      "time_difference": 2.5255543184346306e-09,
      "reference_bound": 2.1915132701197125e-08,
      "tail_bound": 5.854802162823149e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.00816665448365914
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.0020416131506802823,
      "t_peak": 0.012115276586285851,
      "time_difference": 4.1446560976018235e-10,
      "reference_bound": 0.0,
      "tail_bound": 5.868138725952739e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.00816645260272113
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 1.5740772760673502e-06,
      "t_peak": 5.7649744861557675e-06,
      "time_difference": 2.5255543184347162e-09,
      "reference_bound": 2.1915132701197125e-08,
      "tail_bound": 1.1722940888775888e-31,
      "sampling_difference": 1.8353652077267737e-09,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.2592618208538801e-05
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 1.5740917157176002e-06,
      "t_peak": 5.7649744861557675e-06,
      "time_difference": 2.5255543245198667e-09,
      "reference_bound": 2.191513283439635e-08,
      "tail_bound": 8.68049866461794e-34,
      "sampling_difference": 1.833361049720331e-09,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 7.841738194329703e-10,
      "t_peak": 1.36709089102801e-05,
      "time_difference": 2.200921274120702e-12,
      "reference_bound": 8.19838355348128e-13,
      "tail_bound": 1.1809745628024236e-31,
      "sampling_difference": 3.34951262207019e-12,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.2546781110927525e-08
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 0.0003577661967617367,
      "time_difference": 5.370889278475531e-06,
      "reference_bound": 3.5338347455050415e-05,
      "tail_bound": 3.5269162729197843e-32,
      "quadrature_difference": 1.680065042262372e-08,
      "initial_interval_bound": 1.3648479048333773e-15,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 0.0014310647870469468
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 0.00035776536142862066,
      "time_difference": 5.370889260979979e-06,
      "reference_bound": 3.533834730966214e-05,
      "tail_bound": 3.580257551460488e-32,
      "quadrature_difference": 1.6804249836793218e-08,
      "initial_interval_bound": 1.3648479048333773e-15,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 0.0014310614457144826
    },
    {
      "name": "D2_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 0.0007155315581903574,
      "time_difference": 1.074177853945551e-05,
      "reference_bound": 7.067669476471256e-05,
      "tail_bound": 7.107173824380273e-32,
      "quadrature_difference": 3.360490025941694e-08,
      "initial_interval_bound": 2.7296958096667545e-15,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 0.0028621262327614295
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 6.436687649134031e-05,
      "t_peak": 5.494802382554349e-06,
      "time_difference": 6.542355743533923e-08,
      "reference_bound": 3.358074134177477e-07,
      "tail_bound": 3.348746901521672e-33,
      "sampling_difference": 8.573324750771143e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 6.436689754991449e-05,
      "t_peak": 5.494802382554349e-06,
      "time_difference": 6.542355742481165e-08,
      "reference_bound": 3.358074133120266e-07,
      "tail_bound": 3.3515812873080175e-33,
      "sampling_difference": 8.572489489874237e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 6.436677751591892e-05,
      "t_peak": 5.494802382554349e-06,
      "time_difference": 6.542355742481165e-08,
      "reference_bound": 3.358074133120266e-07,
      "tail_bound": 3.3501381886044576e-33,
      "sampling_difference": 8.575428908846135e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 6.530924757985401e-06,
      "t_peak": 0.011838192867844908,
      "time_difference": 5.994769588142703e-14,
      "reference_bound": 3.0317446880574317e-13,
      "tail_bound": 3.2880136641598354e-33,
      "sampling_difference": 8.745057493374548e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.006687666952177051
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 6.529382310212425e-06,
      "t_peak": 0.011838192867844908,
      "time_difference": 6.074776242917833e-13,
      "reference_bound": 0.0,
      "tail_bound": 3.412305162012279e-33,
      "sampling_difference": 8.722709807183139e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.006686087485657523
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 3.944019847866506e-09,
      "t_peak": 0.00010503470856261041,
      "time_difference": 6.074783647772163e-13,
      "reference_bound": 3.0317446880574317e-13,
      "tail_bound": 6.700318826172115e-33,
      "sampling_difference": 1.1671002434436022e-10,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 6.410999045618431e-06
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 3.944014572612736e-09,
      "t_peak": 0.00010503470856261041,
      "time_difference": 6.074551298485923e-13,
      "reference_bound": 3.0317446883924035e-13,
      "tail_bound": 2.8322142530577386e-36,
      "sampling_difference": 1.1669060540503317e-10,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 6.404268209480901e-13,
      "t_peak": 0.01778279410038923,
      "time_difference": 6.450887135928511e-16,
      "reference_bound": 1.3222774837362772e-16,
      "tail_bound": 6.703151032512896e-33,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 3.331241440974104e-08
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 4.543035715683432e-06,
      "time_difference": 5.468376968198283e-10,
      "reference_bound": 2.9412768315435415e-09,
      "tail_bound": 2.0302151888603748e-33,
      "quadrature_difference": 5.297456516309632e-10,
      "initial_interval_bound": 1.01709522490963e-14,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00023077182957455944
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 4.5430325564240445e-06,
      "time_difference": 5.468376961768032e-10,
      "reference_bound": 2.94127683818916e-09,
      "tail_bound": 2.0319335668816916e-33,
      "quadrature_difference": 5.296806888998595e-10,
      "initial_interval_bound": 1.0170973424919981e-14,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00023077166909418582
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 9.086068272107478e-06,
      "time_difference": 1.0936753929966316e-09,
      "reference_bound": 5.882553669732702e-09,
      "tail_bound": 4.0621487557420664e-33,
      "quadrature_difference": 1.0594263405308226e-09,
      "initial_interval_bound": 2.034192567401628e-14,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.0004615434986687453
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.00025746750596536124,
      "t_peak": 5.494802382554349e-06,
      "time_difference": 2.616942297413569e-07,
      "reference_bound": 1.3432296536709907e-06,
      "tail_bound": 1.339498760608669e-32,
      "sampling_difference": 3.429329900308457e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.00025746784287086066,
      "t_peak": 5.494802382554349e-06,
      "time_difference": 2.616942295729402e-07,
      "reference_bound": 1.3432296519788812e-06,
      "tail_bound": 1.3440442313465817e-32,
      "sampling_difference": 3.427993379508283e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.0002574659892958466,
      "t_peak": 5.494802382554349e-06,
      "time_difference": 2.616942295729402e-07,
      "reference_bound": 1.3432296519788812e-06,
      "tail_bound": 1.3417299517399383e-32,
      "sampling_difference": 3.432663972863172e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.0001045890231470211,
      "t_peak": 0.011838192867844908,
      "time_difference": 9.591631287268517e-13,
      "reference_bound": 4.8507914992817045e-12,
      "tail_bound": 1.31688014196209e-32,
      "sampling_difference": 1.1005959316438482e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.00669369748140935
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.00010456433390774191,
      "t_peak": 0.011838192867844908,
      "time_difference": 9.720738714199633e-12,
      "reference_bound": 0.0,
      "tail_bound": 1.3666591049301313e-32,
      "sampling_difference": 1.0971131723534668e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.006692117370095482
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 6.31045693830878e-08,
      "t_peak": 0.00010503470856261041,
      "time_difference": 9.720750562857482e-12,
      "reference_bound": 4.8507914992817045e-12,
      "tail_bound": 2.683539246892221e-32,
      "sampling_difference": 1.8682921369582803e-09,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 6.411024628653683e-06
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 6.310423316180377e-08,
      "t_peak": 0.00010503470856261041,
      "time_difference": 9.719282077577477e-12,
      "reference_bound": 4.850791501427846e-12,
      "tail_bound": 4.531542804892382e-35,
      "sampling_difference": 1.8670496864805307e-09,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 4.1036546671192706e-11,
      "t_peak": 0.01778279410038923,
      "time_difference": 4.129031348574903e-14,
      "reference_bound": 8.479927140128191e-15,
      "tail_bound": 2.688070777037472e-32,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 3.335242616575663e-08
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 1.817214286273373e-05,
      "time_difference": 2.187350787279313e-09,
      "reference_bound": 1.1765107326174166e-08,
      "tail_bound": 8.120860755441499e-33,
      "quadrature_difference": 2.1189826065238528e-09,
      "initial_interval_bound": 4.06838089963852e-14,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00023077182957455944
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 1.8172092565716012e-05,
      "time_difference": 2.187350776990338e-09,
      "reference_bound": 1.1765107432996454e-08,
      "tail_bound": 8.14841817917047e-33,
      "quadrature_difference": 2.1179410426956657e-09,
      "initial_interval_bound": 4.06841478095641e-14,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00023077119084224875
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 3.634423542844974e-05,
      "time_difference": 4.374701564269651e-09,
      "reference_bound": 2.3530214759170618e-08,
      "tail_bound": 1.626927893461197e-32,
      "quadrature_difference": 4.2369236492195185e-09,
      "initial_interval_bound": 8.13679568059493e-14,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.0004615430204168082
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.001029870023861445,
      "t_peak": 5.494802382554349e-06,
      "time_difference": 1.0467769189654276e-06,
      "reference_bound": 5.372918614683963e-06,
      "tail_bound": 5.357995042434676e-32,
      "sampling_difference": 1.3717319601233829e-06,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.0010298754123211577,
      "t_peak": 5.494802382554349e-06,
      "time_difference": 1.0467769162704534e-06,
      "reference_bound": 5.372918587615049e-06,
      "tail_bound": 5.431398906511694e-32,
      "sampling_difference": 1.369592865425569e-06,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.0016276375767122317,
      "t_peak": 0.011838192867844908,
      "time_difference": 1.0467769162704534e-06,
      "reference_bound": 5.372918587615049e-06,
      "tail_bound": 5.394026124374503e-32,
      "sampling_difference": 7.741706817433053e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.0016794833640759643,
      "t_peak": 0.012115276586285851,
      "time_difference": 1.5346609715451674e-11,
      "reference_bound": 7.761266388489747e-11,
      "tail_bound": 5.294626885263111e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.006717933456303857
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.0016790881885072539,
      "t_peak": 0.012115276586285851,
      "time_difference": 1.5559755317177195e-10,
      "reference_bound": 0.0,
      "tail_bound": 5.494752083431145e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.0067163527540290155
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 1.0096888916596958e-06,
      "t_peak": 0.00010503470856261041,
      "time_difference": 1.555977428150001e-10,
      "reference_bound": 7.761266388489747e-11,
      "tail_bound": 1.0789378968694257e-31,
      "sampling_difference": 2.9952219202166994e-08,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 6.411124835124826e-06
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 1.0096677305888604e-06,
      "t_peak": 0.00010503470856261041,
      "time_difference": 1.5550851324123963e-10,
      "reference_bound": 7.761266402284553e-11,
      "tail_bound": 7.250468487827811e-34,
      "sampling_difference": 2.987279498368849e-08,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 2.6389994156221023e-09,
      "t_peak": 0.01778279410038923,
      "time_difference": 2.6437054835408216e-12,
      "reference_bound": 5.471538464367284e-13,
      "tail_bound": 1.0861883451018264e-31,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 3.351320358801591e-08
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 7.268857145093492e-05,
      "time_difference": 8.749403149117252e-09,
      "reference_bound": 4.7060429304696664e-08,
      "tail_bound": 3.2483443021765996e-32,
      "quadrature_difference": 8.475930426095411e-09,
      "initial_interval_bound": 1.627352359855408e-13,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00023077182957455944
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 7.268778278728984e-05,
      "time_difference": 8.749402984506663e-09,
      "reference_bound": 4.7060431045569474e-08,
      "tail_bound": 3.2928462141313335e-32,
      "quadrature_difference": 8.459127320828625e-09,
      "initial_interval_bound": 1.6274053502365882e-13,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00023076932572355975
    },
    {
      "name": "D3",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 0.00014537635423822476,
      "time_difference": 1.7498806133623915e-08,
      "reference_bound": 9.412086035026614e-08,
      "tail_bound": 6.541190516307933e-32,
      "quadrature_difference": 1.6935057746924036e-08,
      "initial_interval_bound": 3.254757710091996e-13,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.0004615411552981192
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 2.7252871354084548e-05,
      "t_peak": 2.1051614628958262e-06,
      "time_difference": 6.542355743872945e-08,
      "reference_bound": 3.358074134177477e-07,
      "tail_bound": 3.301845580438796e-33,
      "sampling_difference": 4.263645216225415e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 2.72528729363123e-05,
      "t_peak": 2.1051614628958262e-06,
      "time_difference": 6.542355742820187e-08,
      "reference_bound": 3.358074133120266e-07,
      "tail_bound": 3.3046408611619103e-33,
      "sampling_difference": 4.263515848755648e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 2.7252843744060472e-05,
      "t_peak": 2.1051614628958262e-06,
      "time_difference": 6.542355742820187e-08,
      "reference_bound": 3.358074133120266e-07,
      "tail_bound": 3.3032368675215814e-33,
      "sampling_difference": 4.2629468140911535e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 6.530924757985401e-06,
      "t_peak": 0.011838192867844908,
      "time_difference": 5.994769588142703e-14,
      "reference_bound": 3.0317446880574317e-13,
      "tail_bound": 3.2880136641598354e-33,
      "sampling_difference": 8.745057493374548e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.006687666952177051
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 6.530567141206852e-06,
      "t_peak": 0.011838192867844908,
      "time_difference": 2.6111456685179633e-12,
      "reference_bound": 0.0,
      "tail_bound": 3.318463414782847e-33,
      "sampling_difference": 8.740352475015512e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.006687300752595817
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 7.638673789979227e-10,
      "t_peak": 2.3713737056616554e-05,
      "time_difference": 2.611145976048041e-12,
      "reference_bound": 3.0317446880574317e-13,
      "tail_bound": 6.606477078942683e-33,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.3937223040583067e-06
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 7.638675848080973e-10,
      "t_peak": 2.3713737056616554e-05,
      "time_difference": 2.6111027845495785e-12,
      "reference_bound": 3.0317446883924035e-13,
      "tail_bound": 2.7931389632653227e-36,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 1.786193532815573e-13,
      "t_peak": 0.01778279410038923,
      "time_difference": 1.2451895496368772e-15,
      "reference_bound": 1.3222774837362772e-16,
      "tail_bound": 6.60927020999367e-33,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 1.0428858556323973e-08
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 1.3878136882530678e-06,
      "time_difference": 5.500654398815592e-10,
      "reference_bound": 2.9412768315435415e-09,
      "tail_bound": 2.00178073942593e-33,
      "quadrature_difference": 3.6792750846058406e-11,
      "initial_interval_bound": 3.5678486180855536e-13,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 7.912969189646557e-05
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 1.3878135176587186e-06,
      "time_difference": 5.500658300369425e-10,
      "reference_bound": 2.94127683818916e-09,
      "tail_bound": 2.0034754095661592e-33,
      "quadrature_difference": 3.684308078441922e-11,
      "initial_interval_bound": 3.5678499331042043e-13,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 7.91296821695992e-05
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 2.7756272059117866e-06,
      "time_difference": 1.1001312699185017e-09,
      "reference_bound": 5.882553669732702e-09,
      "tail_bound": 4.005256148992089e-33,
      "quadrature_difference": 7.363583163047763e-11,
      "initial_interval_bound": 7.135698551189758e-13,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00015825937406606478
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.00010901148541633819,
      "t_peak": 2.1051614628958262e-06,
      "time_difference": 2.616942297549178e-07,
      "reference_bound": 1.3432296536709907e-06,
      "tail_bound": 1.3207382321755184e-32,
      "sampling_difference": 1.705458086490166e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.00010901151073061071,
      "t_peak": 2.1051614628958262e-06,
      "time_difference": 2.616942295865024e-07,
      "reference_bound": 1.3432296519788812e-06,
      "tail_bound": 1.3252209914887695e-32,
      "sampling_difference": 1.7052510874516233e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.00010901106714213638,
      "t_peak": 2.1051614628958262e-06,
      "time_difference": 2.6169422958650107e-07,
      "reference_bound": 1.3432296519788812e-06,
      "tail_bound": 1.3229694233067878e-32,
      "sampling_difference": 1.7043291586727805e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.0001045890231470211,
      "t_peak": 0.011838192867844908,
      "time_difference": 9.591631287268517e-13,
      "reference_bound": 4.8507914992817045e-12,
      "tail_bound": 1.31688014196209e-32,
      "sampling_difference": 1.1005959316438482e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.00669369748140935
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.00010458329781629586,
      "t_peak": 0.011838192867844908,
      "time_difference": 4.1780384874215717e-11,
      "reference_bound": 0.0,
      "tail_bound": 1.3290753366389889e-32,
      "sampling_difference": 1.0998700301624543e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.006693331060242935
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 1.2221868132987716e-08,
      "t_peak": 2.3713737056616554e-05,
      "time_difference": 4.178038979480913e-11,
      "reference_bound": 4.8507914992817045e-12,
      "tail_bound": 2.645955478601079e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.3937211715787542e-06
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 1.2221881356929556e-08,
      "t_peak": 2.3713737056616554e-05,
      "time_difference": 4.1777644552793256e-11,
      "reference_bound": 4.850791501427846e-12,
      "tail_bound": 4.469022341224516e-35,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 1.1444960721216266e-11,
      "t_peak": 0.01778279410038923,
      "time_difference": 7.96947311845758e-14,
      "reference_bound": 8.479927140128191e-15,
      "tail_bound": 2.650424488282661e-32,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 1.0441012055754858e-08
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 5.551254753012271e-06,
      "time_difference": 2.200261759526237e-09,
      "reference_bound": 1.1765107326174166e-08,
      "tail_bound": 8.00712295770372e-33,
      "quadrature_difference": 1.4717100338423363e-10,
      "initial_interval_bound": 1.4271394472342215e-12,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 7.912969189646557e-05
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 5.5512520407727365e-06,
      "time_difference": 2.2002680027687597e-09,
      "reference_bound": 1.1765107432996454e-08,
      "tail_bound": 8.034300186420622e-33,
      "quadrature_difference": 1.4797635086283273e-10,
      "initial_interval_bound": 1.4271415394056012e-12,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 7.912965323517397e-05
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 1.1102506793785008e-05,
      "time_difference": 4.4005297622949966e-09,
      "reference_bound": 2.3530214759170618e-08,
      "tail_bound": 1.6041423144124343e-32,
      "quadrature_difference": 2.9514735424706636e-10,
      "initial_interval_bound": 2.8542809866398226e-12,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00015825934513163955
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.00043604594166535277,
      "t_peak": 2.1051614628958262e-06,
      "time_difference": 1.0467769190196712e-06,
      "reference_bound": 5.372918614683963e-06,
      "tail_bound": 5.282952928702074e-32,
      "sampling_difference": 6.821832345960664e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.0004360463466059332,
      "t_peak": 2.1051614628958262e-06,
      "time_difference": 1.046776916324697e-06,
      "reference_bound": 5.372918587615049e-06,
      "tail_bound": 5.355344137545907e-32,
      "sampling_difference": 6.81851965187298e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.001667182245259932,
      "t_peak": 0.011838192867844908,
      "time_difference": 1.046776916324697e-06,
      "reference_bound": 5.372918587615049e-06,
      "tail_bound": 5.3189840106419e-32,
      "sampling_difference": 1.9030833771924507e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.0016794833640759643,
      "t_peak": 0.012115276586285851,
      "time_difference": 1.5346609715451674e-11,
      "reference_bound": 7.761266388489747e-11,
      "tail_bound": 5.294626885263111e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.006717933456303857
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.0016793916362278394,
      "t_peak": 0.012115276586285851,
      "time_difference": 6.686130607631876e-10,
      "reference_bound": 0.0,
      "tail_bound": 5.343655200732035e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.006717566544911358
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 1.9554924204376233e-07,
      "t_peak": 2.3713737056616554e-05,
      "time_difference": 6.6861313950279e-10,
      "reference_bound": 7.761266388489747e-11,
      "tail_bound": 1.0638282085995147e-31,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.3937165525608224e-06
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 1.955501017108729e-07,
      "t_peak": 2.3713737056616554e-05,
      "time_difference": 6.684423128446921e-10,
      "reference_bound": 7.761266402284553e-11,
      "tail_bound": 7.150435745959226e-34,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 7.359003879508449e-10,
      "t_peak": 0.01778279410038923,
      "time_difference": 5.101105095581107e-12,
      "reference_bound": 5.471538464367284e-13,
      "tail_bound": 1.070978624090046e-31,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 1.0489803396870177e-08
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 2.2205019012049085e-05,
      "time_difference": 8.801047038104947e-09,
      "reference_bound": 4.7060429304696664e-08,
      "tail_bound": 3.202849183081488e-32,
      "quadrature_difference": 5.886840135369345e-10,
      "initial_interval_bound": 5.708557788936886e-12,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 7.912969189646557e-05
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 2.2204976727130246e-05,
      "time_difference": 8.801146978369023e-09,
      "reference_bound": 4.7060431045569474e-08,
      "tail_bound": 3.2467371614975123e-32,
      "quadrature_difference": 6.01573946994833e-10,
      "initial_interval_bound": 5.708590399705355e-12,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 7.912954121014561e-05
    },
    {
      "name": "D3",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 4.440999573917933e-05,
      "time_difference": 1.760219401647397e-08,
      "reference_bound": 9.412086035026614e-08,
      "tail_bound": 6.449586344579e-32,
      "quadrature_difference": 1.1902579605317675e-09,
      "initial_interval_bound": 1.1417148188642241e-11,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00015825923310661117
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 8.959563337196837e-06,
      "t_peak": 4.4292769339492975e-07,
      "time_difference": 6.542355746895369e-08,
      "reference_bound": 3.358074134177477e-07,
      "tail_bound": 3.290411798311792e-33,
      "sampling_difference": 1.193332630257438e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 8.959563556208463e-06,
      "t_peak": 4.4292769339492975e-07,
      "time_difference": 6.542355745842611e-08,
      "reference_bound": 3.358074133120266e-07,
      "tail_bound": 3.2931975302405934e-33,
      "sampling_difference": 1.1933478077324306e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 8.959563039941078e-06,
      "t_peak": 4.4292769339492975e-07,
      "time_difference": 6.542355745842611e-08,
      "reference_bound": 3.358074133120266e-07,
      "tail_bound": 3.2918030853945775e-33,
      "sampling_difference": 1.1933210042796154e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 6.530924757985401e-06,
      "t_peak": 0.011838192867844908,
      "time_difference": 5.994769588142703e-14,
      "reference_bound": 3.0317446880574317e-13,
      "tail_bound": 3.2880136641598354e-33,
      "sampling_difference": 8.745057493374548e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.006687666952177051
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 6.530834410514866e-06,
      "t_peak": 0.011838192867844908,
      "time_difference": 6.601402144650147e-13,
      "reference_bound": 0.0,
      "tail_bound": 3.295586301732564e-33,
      "sampling_difference": 8.745949280705175e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.006687574436367223
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 1.1627876238667228e-10,
      "t_peak": 2.317138951754212e-06,
      "time_difference": 6.601402791114458e-13,
      "reference_bound": 3.0317446880574317e-13,
      "tail_bound": 6.583599965892399e-33,
      "sampling_difference": 3.3658011333646078e-12,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 2.3813890536790483e-07
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 1.1627874570098073e-10,
      "t_peak": 2.317138951754212e-06,
      "time_difference": 6.601363453011323e-13,
      "reference_bound": 3.0317446883924035e-13,
      "tail_bound": 2.7835974375753865e-36,
      "sampling_difference": 3.365784830664458e-12,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 4.7201012175070725e-14,
      "t_peak": 0.01778279410038923,
      "time_difference": 1.4509721101102225e-16,
      "reference_bound": 1.3222774837362772e-16,
      "tail_bound": 6.586383555417696e-33,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 3.093365533905435e-09
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 3.1554042913477e-07,
      "time_difference": 5.469113933867779e-10,
      "reference_bound": 2.9412768315435415e-09,
      "tail_bound": 1.9948488813838018e-33,
      "quadrature_difference": 5.206407008602064e-11,
      "initial_interval_bound": 3.035095713397566e-11,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 2.019458746462528e-05
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 3.1554034110549875e-07,
      "time_difference": 5.469113964129353e-10,
      "reference_bound": 2.94127683818916e-09,
      "tail_bound": 1.9965377624608924e-33,
      "quadrature_difference": 5.206547628993855e-11,
      "initial_interval_bound": 3.035098253098803e-11,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 2.019458183075192e-05
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 6.310807702402687e-07,
      "time_difference": 1.0938227897997132e-09,
      "reference_bound": 5.882553669732702e-09,
      "tail_bound": 3.991386643844694e-33,
      "quadrature_difference": 1.0412954637595919e-10,
      "initial_interval_bound": 6.070193966496369e-11,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 4.03891692953772e-05
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 3.583825334878735e-05,
      "t_peak": 4.4292769339492975e-07,
      "time_difference": 2.6169422987581475e-07,
      "reference_bound": 1.3432296536709907e-06,
      "tail_bound": 1.316164719324717e-32,
      "sampling_difference": 4.773330521029752e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 3.5838256852927705e-05,
      "t_peak": 4.4292769339492975e-07,
      "time_difference": 2.6169422970739803e-07,
      "reference_bound": 1.3432296519788812e-06,
      "tail_bound": 1.320632165577334e-32,
      "sampling_difference": 4.7735733562826615e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.00010388833980893207,
      "t_peak": 0.011838192867844908,
      "time_difference": 2.6169422970739803e-07,
      "reference_bound": 1.3432296519788812e-06,
      "tail_bound": 1.318395910455986e-32,
      "sampling_difference": 2.499440847610686e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.0001045890231470211,
      "t_peak": 0.011838192867844908,
      "time_difference": 9.591631287268517e-13,
      "reference_bound": 4.8507914992817045e-12,
      "tail_bound": 1.31688014196209e-32,
      "sampling_difference": 1.1005959316438482e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.00669369748140935
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.00010458757672338166,
      "t_peak": 0.011838192867844908,
      "time_difference": 1.0562431232534099e-11,
      "reference_bound": 0.0,
      "tail_bound": 1.319912997875967e-32,
      "sampling_difference": 1.1007462303206186e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.0066936049102964265
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 1.860460998655e-09,
      "t_peak": 2.317138951754212e-06,
      "time_difference": 1.0562432266882925e-11,
      "reference_bound": 4.8507914992817045e-12,
      "tail_bound": 2.6367931398380565e-32,
      "sampling_difference": 5.385360056567251e-11,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 2.3813900782784e-07
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 1.8604599312156917e-09,
      "t_peak": 2.317138951754212e-06,
      "time_difference": 1.0562181524818117e-11,
      "reference_bound": 4.850791501427846e-12,
      "tail_bound": 4.4537559001206184e-35,
      "sampling_difference": 5.3852557290631326e-11,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 3.0242433199899903e-12,
      "t_peak": 0.01778279410038923,
      "time_difference": 9.286298956265983e-15,
      "reference_bound": 8.479927140128191e-15,
      "tail_bound": 2.6412468830785314e-32,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 3.09682515966975e-09
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 1.26216171653908e-06,
      "time_difference": 2.1876455735471117e-09,
      "reference_bound": 1.1765107326174166e-08,
      "tail_bound": 7.979395525535207e-33,
      "quadrature_difference": 2.0825628034408256e-10,
      "initial_interval_bound": 1.2140382853590264e-10,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 2.019458746462528e-05
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 1.2621603120606927e-06,
      "time_difference": 2.1876456219716333e-09,
      "reference_bound": 1.1765107432996454e-08,
      "tail_bound": 8.006479917112723e-33,
      "quadrature_difference": 2.0827877562867882e-10,
      "initial_interval_bound": 1.2140423373740636e-10,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 2.0194564992971082e-05
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 2.5243220285997726e-06,
      "time_difference": 4.375291195518745e-09,
      "reference_bound": 2.3530214759170618e-08,
      "tail_bound": 1.598587544264793e-32,
      "quadrature_difference": 4.165350559727614e-10,
      "initial_interval_bound": 2.42808062273309e-10,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 4.038915245759636e-05
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.0001433530133951494,
      "t_peak": 4.4292769339492975e-07,
      "time_difference": 1.046776919503259e-06,
      "reference_bound": 5.372918614683963e-06,
      "tail_bound": 5.264658877298868e-32,
      "sampling_difference": 1.9093322084119007e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.00014335306945847275,
      "t_peak": 4.4292769339492975e-07,
      "time_difference": 1.0467769168082848e-06,
      "reference_bound": 5.372918587615049e-06,
      "tail_bound": 5.336802813480038e-32,
      "sampling_difference": 1.9097207169861707e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.0016766556462387509,
      "t_peak": 0.011838192867844908,
      "time_difference": 1.0467769168082848e-06,
      "reference_bound": 5.372918587615049e-06,
      "tail_bound": 5.300689959238692e-32,
      "sampling_difference": 3.9023690284181387e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.0016794833640759643,
      "t_peak": 0.012115276586285851,
      "time_difference": 1.5346609715451674e-11,
      "reference_bound": 7.761266388489747e-11,
      "tail_bound": 5.294626885263111e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.006717933456303857
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.0016794601371824067,
      "t_peak": 0.012115276586285851,
      "time_difference": 1.6901067374601852e-10,
      "reference_bound": 0.0,
      "tail_bound": 5.306819825259822e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.006717840548729627
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 2.976742710165927e-08,
      "t_peak": 2.317138951754212e-06,
      "time_difference": 1.690106902960335e-10,
      "reference_bound": 7.761266388489747e-11,
      "tail_bound": 1.0601446710522933e-31,
      "sampling_difference": 8.617076612234827e-10,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 2.3813941681327417e-07
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 2.9767358899451068e-08,
      "t_peak": 2.317138951754212e-06,
      "time_difference": 1.6899490439708988e-10,
      "reference_bound": 7.761266402284553e-11,
      "tail_bound": 7.1260094401929895e-34,
      "sampling_difference": 8.616409166501012e-10,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 1.944220785257427e-10,
      "t_peak": 0.018230450029011067,
      "time_difference": 5.943423753173441e-13,
      "reference_bound": 5.471538464367284e-13,
      "tail_bound": 1.0672706602370532e-31,
      "sampling_difference": 2.9976129186985125e-15,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 3.110753256411883e-09
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 5.04864686615632e-06,
      "time_difference": 8.750582294188447e-09,
      "reference_bound": 4.7060429304696664e-08,
      "tail_bound": 3.191758210214083e-32,
      "quadrature_difference": 8.330251213763303e-10,
      "initial_interval_bound": 4.856153141436105e-10,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 2.019458746462528e-05
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 5.048624651529806e-06,
      "time_difference": 8.750583069419615e-09,
      "reference_bound": 4.7060431045569474e-08,
      "tail_bound": 3.23549627681823e-32,
      "quadrature_difference": 8.333847904172997e-10,
      "initial_interval_bound": 4.856217232565224e-10,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 2.0194498606119226e-05
    },
    {
      "name": "D3",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 1.0097271517686127e-05,
      "time_difference": 1.7501165363608062e-08,
      "reference_bound": 9.412086035026614e-08,
      "tail_bound": 6.427254487032313e-32,
      "quadrature_difference": 1.66640991179363e-09,
      "initial_interval_bound": 9.71237037400133e-10,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 4.038908607074451e-05
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 6.232410502995931e-05,
      "t_peak": 6.5012894397461024e-06,
      "time_difference": 2.762244893926872e-08,
      "reference_bound": 2.6000394632723166e-07,
      "tail_bound": 3.528780531146688e-33,
      "sampling_difference": 9.430476363345413e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 6.232411906671094e-05,
      "t_peak": 6.5012894397461024e-06,
      "time_difference": 2.7622448933677782e-08,
      "reference_bound": 2.60003946285283e-07,
      "tail_bound": 3.531888397671463e-33,
      "sampling_difference": 9.431837615247085e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 6.232400313448002e-05,
      "t_peak": 6.5012894397461024e-06,
      "time_difference": 2.7622448933677782e-08,
      "reference_bound": 2.60003946285283e-07,
      "tail_bound": 3.530306087702468e-33,
      "sampling_difference": 9.433547550584398e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 7.070313391599429e-06,
      "t_peak": 0.012115276586285851,
      "time_difference": 7.426444404539862e-15,
      "reference_bound": 2.0838862624453574e-13,
      "tail_bound": 3.464907665480878e-33,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.007240000912997815
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 7.068678177818976e-06,
      "t_peak": 0.012115276586285851,
      "time_difference": 2.5376792959844846e-15,
      "reference_bound": 0.0,
      "tail_bound": 3.5957514031819955e-33,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.007238326454086632
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 3.582966342310705e-09,
      "t_peak": 0.00014342298087573817,
      "time_difference": 7.426444404718438e-15,
      "reference_bound": 2.0838862624453574e-13,
      "tail_bound": 7.060659068662874e-33,
      "sampling_difference": 7.429916809588717e-11,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 5.824107049933481e-06
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 3.5829683842347664e-09,
      "t_peak": 0.00014342298087573817,
      "time_difference": 7.426444405847742e-15,
      "reference_bound": 2.0824382727409047e-13,
      "tail_bound": 3.1054031645964996e-36,
      "sampling_difference": 7.431650068706814e-11,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 7.407060110035081e-13,
      "t_peak": 0.018678105957632904,
      "time_difference": 3.2463690335763896e-18,
      "reference_bound": 1.472423216674561e-16,
      "tail_bound": 7.063764463156641e-33,
      "sampling_difference": 3.548000810339002e-15,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 3.8528532514935195e-08
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 4.179550252991258e-06,
      "time_difference": 1.5040426980518319e-10,
      "reference_bound": 1.964107747042765e-09,
      "tail_bound": 2.139362586415049e-33,
      "quadrature_difference": 4.80617107051971e-10,
      "initial_interval_bound": 1.3062052727961203e-14,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00021230791898727288
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 4.179542844411078e-06,
      "time_difference": 1.5040426975889948e-10,
      "reference_bound": 1.9641077758575256e-09,
      "tail_bound": 2.141246765186721e-33,
      "quadrature_difference": 4.804395039195071e-10,
      "initial_interval_bound": 1.3062122184662878e-14,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.0002123075426548578
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 8.359093097402336e-06,
      "time_difference": 3.0080853956408267e-10,
      "reference_bound": 3.928215522900291e-09,
      "tail_bound": 4.28060935160177e-33,
      "quadrature_difference": 9.610566109714781e-10,
      "initial_interval_bound": 2.612417491262408e-14,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00042461546164213065
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.00024929642011983723,
      "t_peak": 6.5012894397461024e-06,
      "time_difference": 1.1048979575707487e-07,
      "reference_bound": 1.0400157853089267e-06,
      "tail_bound": 1.4115122124586753e-32,
      "sampling_difference": 3.772190545338165e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.0002492966446877533,
      "t_peak": 6.5012894397461024e-06,
      "time_difference": 1.1048979566771028e-07,
      "reference_bound": 1.040015784639151e-06,
      "tail_bound": 1.4164966582775252e-32,
      "sampling_difference": 3.774368675102933e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.0002492948669403122,
      "t_peak": 6.5012894397461024e-06,
      "time_difference": 1.1048979566771028e-07,
      "reference_bound": 1.040015784639151e-06,
      "tail_bound": 1.4139589250539247e-32,
      "sampling_difference": 3.7772980006562165e-07,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.00011322937459690487,
      "t_peak": 0.012115276586285851,
      "time_difference": 1.188231104184237e-13,
      "reference_bound": 3.3411871974957404e-12,
      "tail_bound": 1.3877995561652888e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.007246679974201912
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.00011320320306747089,
      "t_peak": 0.012115276586285851,
      "time_difference": 4.0606356167927336e-14,
      "reference_bound": 0.0,
      "tail_bound": 1.440205370508801e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.007245004996318137
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 5.732736117274211e-08,
      "t_peak": 0.00014342298087573817,
      "time_difference": 1.188231104212809e-13,
      "reference_bound": 3.3411871974957404e-12,
      "tail_bound": 2.82800492667409e-32,
      "sampling_difference": 1.1879547522805221e-09,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 5.824096859658991e-06
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 5.732749414775626e-08,
      "t_peak": 0.00014342298087573817,
      "time_difference": 1.1882311049356386e-13,
      "reference_bound": 3.3319012363854475e-12,
      "tail_bound": 4.968645063354399e-35,
      "sampling_difference": 1.1890640109930902e-09,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 4.7462289576780394e-11,
      "t_peak": 0.018678105957632904,
      "time_difference": 2.0778210347948166e-16,
      "reference_bound": 9.44336020428764e-15,
      "tail_bound": 2.8329735578641156e-32,
      "sampling_difference": 2.2285391714289474e-13,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 3.857494446233626e-08
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 1.6718201011965033e-05,
      "time_difference": 6.016170792207327e-10,
      "reference_bound": 7.85643098817106e-09,
      "tail_bound": 8.557450345660196e-33,
      "quadrature_difference": 1.922468428207884e-09,
      "initial_interval_bound": 5.224821091184481e-14,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00021230791898727288
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 1.67180827572675e-05,
      "time_difference": 6.016170784800676e-10,
      "reference_bound": 7.856431451189567e-09,
      "tail_bound": 8.58766910481719e-33,
      "quadrature_difference": 1.9196252382706555e-09,
      "initial_interval_bound": 5.224931883093982e-14,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00021230641724622278
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 3.3436283769232535e-05,
      "time_difference": 1.2032341577008003e-09,
      "reference_bound": 1.5712862439360627e-08,
      "tail_bound": 1.7145119450477385e-32,
      "quadrature_difference": 3.8420936664785394e-09,
      "initial_interval_bound": 1.0449752974278463e-13,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00042461433623349566
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.000997185680479349,
      "t_peak": 6.5012894397461024e-06,
      "time_difference": 4.419591830282995e-07,
      "reference_bound": 4.160063141235707e-06,
      "tail_bound": 5.646048849834701e-32,
      "sampling_difference": 1.508876218135266e-06,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.0009971892722787062,
      "t_peak": 6.5012894397461024e-06,
      "time_difference": 4.419591815998294e-07,
      "reference_bound": 4.160063130516818e-06,
      "tail_bound": 5.726567540671037e-32,
      "sampling_difference": 1.512362036773995e-06,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.0017709809140357717,
      "t_peak": 0.012115276586285851,
      "time_difference": 4.419591815998294e-07,
      "reference_bound": 4.160063130516818e-06,
      "tail_bound": 5.685573067630009e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.0018183606137798236,
      "t_peak": 0.012115276586285851,
      "time_difference": 1.9011697632233015e-12,
      "reference_bound": 5.3909620412517406e-11,
      "tail_bound": 5.580935592075471e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.0072734424551192944
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.0018179413512935038,
      "t_peak": 0.012115276586285851,
      "time_difference": 6.498917999302725e-13,
      "reference_bound": 0.0,
      "tail_bound": 5.79166502218183e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.007271765405174015
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 9.172308092696196e-07,
      "t_peak": 0.00014342298087573817,
      "time_difference": 1.901169763269017e-12,
      "reference_bound": 5.3909620412517406e-11,
      "tail_bound": 1.1372600614257301e-31,
      "sampling_difference": 1.8954038621127544e-08,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 5.824052606128948e-06
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 9.172399063641002e-07,
      "t_peak": 0.00014342298087573817,
      "time_difference": 1.901169767897022e-12,
      "reference_bound": 5.331041978216716e-11,
      "tail_bound": 7.949832101367039e-34,
      "sampling_difference": 1.9025024175889443e-08,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 3.0522644961996317e-09,
      "t_peak": 0.018678105957632904,
      "time_difference": 1.3301234820417487e-14,
      "reference_bound": 6.095168915213171e-13,
      "tail_bound": 1.1452098713297722e-31,
      "sampling_difference": 1.3174157453161548e-11,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 3.8761342977219855e-08
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 6.687280404786013e-05,
      "time_difference": 2.406468316882931e-09,
      "reference_bound": 3.142572395268424e-08,
      "tail_bound": 3.4229801382640785e-32,
      "quadrature_difference": 7.689873712831536e-09,
      "initial_interval_bound": 2.0899284364737925e-13,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00021230791898727288
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 6.687093008620955e-05,
      "time_difference": 2.4064683050325405e-09,
      "reference_bound": 3.142573149016201e-08,
      "tail_bound": 3.4717954933596823e-32,
      "quadrature_difference": 7.644284422594753e-09,
      "initial_interval_bound": 2.090104077225735e-13,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00021230196952988191
    },
    {
      "name": "D3_hold",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 0.0001337437341340697,
      "time_difference": 4.8129366219154715e-09,
      "reference_bound": 6.285145544284625e-08,
      "tail_bound": 6.894775631623761e-32,
      "quadrature_difference": 1.533415813542629e-08,
      "initial_interval_bound": 4.1800325136995276e-13,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.0004246098885171548
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 2.6469461603976014e-05,
      "t_peak": 2.1544346900318822e-06,
      "time_difference": 2.7622448935934638e-08,
      "reference_bound": 2.6000394632723166e-07,
      "tail_bound": 3.479410380297871e-33,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 2.6469461367147896e-05,
      "t_peak": 2.1544346900318822e-06,
      "time_difference": 2.76224489303437e-08,
      "reference_bound": 2.60003946285283e-07,
      "tail_bound": 3.4824754137881343e-33,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 2.646944697729866e-05,
      "t_peak": 2.1544346900318822e-06,
      "time_difference": 2.76224489303437e-08,
      "reference_bound": 2.60003946285283e-07,
      "tail_bound": 3.480935936853651e-33,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 7.070313391599429e-06,
      "t_peak": 0.012115276586285851,
      "time_difference": 7.426444404539862e-15,
      "reference_bound": 2.0838862624453574e-13,
      "tail_bound": 3.464907665480878e-33,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.007240000912997815
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 7.069930167514281e-06,
      "t_peak": 0.012115276586285851,
      "time_difference": 5.3664041810610734e-14,
      "reference_bound": 0.0,
      "tail_bound": 3.4969682684497486e-33,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.007239608491534624
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 7.377241317376172e-10,
      "t_peak": 2.431069583166875e-05,
      "time_difference": 5.366433930644693e-14,
      "reference_bound": 2.0838862624453574e-13,
      "tail_bound": 6.961875933930627e-33,
      "sampling_difference": 1.926717751616018e-11,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 1.3460223658111753e-06
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 7.377245938115669e-10,
      "t_peak": 2.431069583166875e-05,
      "time_difference": 5.366335594158086e-14,
      "reference_bound": 2.0824382727409047e-13,
      "tail_bound": 3.062603863114433e-36,
      "sampling_difference": 1.926720761963037e-11,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 2.0329130289394575e-13,
      "t_peak": 0.018678105957632904,
      "time_difference": 3.783500265482152e-17,
      "reference_bound": 1.472423216674561e-16,
      "tail_bound": 6.96493852912291e-33,
      "sampling_difference": 6.386343683664796e-16,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 1.1869353486404533e-08
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 1.3107748045096801e-06,
      "time_difference": 1.5040428080066597e-10,
      "reference_bound": 1.964107747042765e-09,
      "tail_bound": 2.1094313813771137e-33,
      "quadrature_difference": 1.4690224988604499e-10,
      "initial_interval_bound": 4.2346314803268106e-13,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 7.473712595893298e-05
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 1.3107743854815323e-06,
      "time_difference": 1.5040428075548187e-10,
      "reference_bound": 1.9641077758575256e-09,
      "tail_bound": 2.1112895921434966e-33,
      "quadrature_difference": 1.4688215196621088e-10,
      "initial_interval_bound": 4.2346355418497927e-13,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 7.473710206698804e-05
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 2.621549189991212e-06,
      "time_difference": 3.008085615561478e-10,
      "reference_bound": 3.928215522900291e-09,
      "tail_bound": 4.22072097352061e-33,
      "quadrature_difference": 2.9378440185225586e-10,
      "initial_interval_bound": 8.469267022176603e-13,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.000149474228025921
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.00010587784641590406,
      "t_peak": 2.1544346900318822e-06,
      "time_difference": 1.1048979574373855e-07,
      "reference_bound": 1.0400157853089267e-06,
      "tail_bound": 1.3917641521191484e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.00010587784262508728,
      "t_peak": 2.1544346900318822e-06,
      "time_difference": 1.1048979565437396e-07,
      "reference_bound": 1.040015784639151e-06,
      "tail_bound": 1.3966799026839115e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.00011038321447572746,
      "t_peak": 0.011838192867844908,
      "time_difference": 1.1048979565437396e-07,
      "reference_bound": 1.040015784639151e-06,
      "tail_bound": 1.3942108647143975e-32,
      "sampling_difference": 4.522729683332279e-09,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.00011322937459690487,
      "t_peak": 0.012115276586285851,
      "time_difference": 1.188231104184237e-13,
      "reference_bound": 3.3411871974957404e-12,
      "tail_bound": 1.3877995561652888e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.007246679974201912
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.00011322323992036776,
      "t_peak": 0.012115276586285851,
      "time_difference": 8.586710173961774e-13,
      "reference_bound": 0.0,
      "tail_bound": 1.40064055457562e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.007246287354903537
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 1.1803563874445146e-08,
      "t_peak": 2.431069583166875e-05,
      "time_difference": 8.586757774892734e-13,
      "reference_bound": 3.3411871974957404e-12,
      "tail_bound": 2.788440110740909e-32,
      "sampling_difference": 3.082733839209337e-10,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 1.346019830429542e-06
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 1.180359350098507e-08,
      "t_peak": 2.431069583166875e-05,
      "time_difference": 8.586136950652937e-13,
      "reference_bound": 3.3319012363854475e-12,
      "tail_bound": 4.900166180983093e-35,
      "sampling_difference": 3.0827532191408594e-10,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 1.3026255270499236e-11,
      "t_peak": 0.018678105957632904,
      "time_difference": 2.421530317340727e-15,
      "reference_bound": 9.44336020428764e-15,
      "tail_bound": 2.793340263048563e-32,
      "sampling_difference": 4.2167050903655565e-14,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 1.1883595901600367e-08
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 5.243099218038721e-06,
      "time_difference": 6.016171232026639e-10,
      "reference_bound": 7.85643098817106e-09,
      "tail_bound": 8.437725525508455e-33,
      "quadrature_difference": 5.876089995441799e-10,
      "initial_interval_bound": 1.6938525921307243e-12,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 7.473712595893298e-05
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 5.243092533738033e-06,
      "time_difference": 6.016171224795944e-10,
      "reference_bound": 7.856431451189567e-09,
      "tail_bound": 8.467527812019555e-33,
      "quadrature_difference": 5.872873340018062e-10,
      "initial_interval_bound": 1.6938590702387049e-12,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 7.473703067837435e-05
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 1.0486191751776754e-05,
      "time_difference": 1.2032342456822581e-09,
      "reference_bound": 1.5712862439360627e-08,
      "tail_bound": 1.690525333752801e-32,
      "quadrature_difference": 1.1748963335459861e-09,
      "initial_interval_bound": 3.387711662369429e-12,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.00014947415663730734
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.00042351138566361623,
      "t_peak": 2.1544346900318822e-06,
      "time_difference": 4.419591829749542e-07,
      "reference_bound": 4.160063141235707e-06,
      "tail_bound": 5.567056608476594e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.00042351132491026715,
      "t_peak": 2.1544346900318822e-06,
      "time_difference": 4.419591815464841e-07,
      "reference_bound": 4.160063130516818e-06,
      "tail_bound": 5.646465665118614e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.0018068532241927837,
      "t_peak": 0.012115276586285851,
      "time_difference": 4.419591815464841e-07,
      "reference_bound": 4.160063130516818e-06,
      "tail_bound": 5.606580826271902e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.0018183606137798236,
      "t_peak": 0.012115276586285851,
      "time_difference": 1.9011697632233015e-12,
      "reference_bound": 5.3909620412517406e-11,
      "tail_bound": 5.580935592075471e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.0072734424551192944
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.0018182622616998096,
      "t_peak": 0.012115276586285851,
      "time_difference": 1.3741497825952253e-11,
      "reference_bound": 0.0,
      "tail_bound": 5.632570905271137e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.007273049046799238
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 1.8885558614294254e-07,
      "t_peak": 2.431069583166875e-05,
      "time_difference": 1.3741573998620458e-11,
      "reference_bound": 5.3909620412517406e-11,
      "tail_bound": 1.1213506497346607e-31,
      "sampling_difference": 4.932278207998162e-09,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 1.3460095968671195e-06
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 1.8885749601576112e-07,
      "t_peak": 2.431069583166875e-05,
      "time_difference": 1.37378191210447e-11,
      "reference_bound": 5.331041978216716e-11,
      "tail_bound": 7.840265889572949e-34,
      "sampling_difference": 4.932405150625375e-09,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 8.376901662401875e-10,
      "t_peak": 0.018678105957632904,
      "time_difference": 1.54999459498423e-13,
      "reference_bound": 6.095168915213171e-13,
      "tail_bound": 1.1291908934269083e-31,
      "sampling_difference": 3.0320286506451698e-12,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 1.1940753524834412e-08
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 2.0972396872154882e-05,
      "time_difference": 2.4064684928106555e-09,
      "reference_bound": 3.142572395268424e-08,
      "tail_bound": 3.375090210203382e-32,
      "quadrature_difference": 2.3504359981767198e-09,
      "initial_interval_bound": 6.775410368522897e-12,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 7.473712595893298e-05
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 2.0972291219977117e-05,
      "time_difference": 2.406468481241857e-09,
      "reference_bound": 3.142573149016201e-08,
      "tail_bound": 3.4232328371825805e-32,
      "quadrature_difference": 2.345283028274813e-09,
      "initial_interval_bound": 6.775512764641825e-12,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 7.473674945737402e-05
    },
    {
      "name": "D3_hold",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 4.1944688092131996e-05,
      "time_difference": 4.8129369740525126e-09,
      "reference_bound": 6.285145544284625e-08,
      "tail_bound": 6.798323047385963e-32,
      "quadrature_difference": 4.695719026451533e-09,
      "initial_interval_bound": 1.3550923133164722e-11,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.000149473875416307
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 1.045737273612836e-05,
      "t_peak": 2.945308040057342e-07,
      "time_difference": 2.762244893830781e-08,
      "reference_bound": 2.6000394632723166e-07,
      "tail_bound": 3.467372987556272e-33,
      "sampling_difference": 3.6252354756619525e-09,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 1.045737280169348e-05,
      "t_peak": 2.945308040057342e-07,
      "time_difference": 2.7622448932716873e-08,
      "reference_bound": 2.60003946285283e-07,
      "tail_bound": 3.470427561150082e-33,
      "sampling_difference": 3.62526656740558e-09,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 1.0457370567235061e-05,
      "t_peak": 2.945308040057342e-07,
      "time_difference": 2.7622448932716873e-08,
      "reference_bound": 2.60003946285283e-07,
      "tail_bound": 3.468898544112052e-33,
      "sampling_difference": 3.6252806663536903e-09,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 7.070313391599429e-06,
      "t_peak": 0.012115276586285851,
      "time_difference": 7.426444404539862e-15,
      "reference_bound": 2.0838862624453574e-13,
      "tail_bound": 3.464907665480878e-33,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.007240000912997815
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 7.070217764422468e-06,
      "t_peak": 0.012115276586285851,
      "time_difference": 3.329785910930534e-14,
      "reference_bound": 0.0,
      "tail_bound": 3.4728830230692536e-33,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.007239902990768607
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 1.284411017634372e-10,
      "t_peak": 5.7649744861557675e-06,
      "time_difference": 3.3297949913599344e-14,
      "reference_bound": 2.0838862624453574e-13,
      "tail_bound": 6.93779068855013e-33,
      "sampling_difference": 6.098355529080718e-13,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 2.630473764115194e-07
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 1.2844113094588684e-10,
      "t_peak": 5.7649744861557675e-06,
      "time_difference": 3.3297643520248455e-14,
      "reference_bound": 2.0824382727409047e-13,
      "tail_bound": 3.052152202978904e-36,
      "sampling_difference": 6.098956097679848e-13,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 5.273937969087193e-14,
      "t_peak": 0.018678105957632904,
      "time_difference": 1.0582406221435213e-17,
      "reference_bound": 1.472423216674561e-16,
      "tail_bound": 6.94084283208228e-33,
      "sampling_difference": 2.0391121586614913e-16,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 3.456327987420983e-09
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 3.658972383699387e-07,
      "time_difference": 1.5040427954977703e-10,
      "reference_bound": 1.964107747042765e-09,
      "tail_bound": 2.1021335776621876e-33,
      "quadrature_difference": 1.2398482089936348e-10,
      "initial_interval_bound": 1.946650716202738e-11,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 2.3417423255676075e-05
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 3.65897184875059e-07,
      "time_difference": 1.5040427950416096e-10,
      "reference_bound": 1.9641077758575256e-09,
      "tail_bound": 2.1039854469995887e-33,
      "quadrature_difference": 1.2397957246272903e-10,
      "initial_interval_bound": 1.9466515699219516e-11,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 2.3417419832003776e-05
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 7.317944232449976e-07,
      "time_difference": 3.00808559053938e-10,
      "reference_bound": 3.928215522900291e-09,
      "tail_bound": 4.206119024661776e-33,
      "quadrature_difference": 2.479643933620925e-10,
      "initial_interval_bound": 3.89330228612469e-11,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 4.683484308767985e-05
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 4.182949094451344e-05,
      "t_peak": 2.945308040057342e-07,
      "time_difference": 1.1048979575323124e-07,
      "reference_bound": 1.0400157853089267e-06,
      "tail_bound": 1.3869491950225088e-32,
      "sampling_difference": 1.450094190264781e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 4.182949199353397e-05,
      "t_peak": 2.945308040057342e-07,
      "time_difference": 1.1048979566386664e-07,
      "reference_bound": 1.040015784639151e-06,
      "tail_bound": 1.3918481701013305e-32,
      "sampling_difference": 1.450143935786746e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.00011254332266197172,
      "t_peak": 0.012115276586285851,
      "time_difference": 1.1048979566386664e-07,
      "reference_bound": 1.040015784639151e-06,
      "tail_bound": 1.3893959076177582e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.00011322937459690487,
      "t_peak": 0.012115276586285851,
      "time_difference": 1.188231104184237e-13,
      "reference_bound": 3.3411871974957404e-12,
      "tail_bound": 1.3877995561652888e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.007246679974201912
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.00011322784375379888,
      "t_peak": 0.012115276586285851,
      "time_difference": 5.327803456627369e-13,
      "reference_bound": 0.0,
      "tail_bound": 1.390993864896062e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.007246582000243128
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 2.0550562257209514e-09,
      "t_peak": 5.7649744861557675e-06,
      "time_difference": 5.327817985262296e-13,
      "reference_bound": 3.3411871974957404e-12,
      "tail_bound": 2.778793421061351e-32,
      "sampling_difference": 9.754486071966843e-12,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 2.630471968922818e-07
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 2.0550580951341894e-09,
      "t_peak": 5.7649744861557675e-06,
      "time_difference": 5.327622963239753e-13,
      "reference_bound": 3.3319012363854475e-12,
      "tail_bound": 4.883443524766247e-35,
      "sampling_difference": 9.758329756287756e-12,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 3.3793095356741618e-12,
      "t_peak": 0.018678105957632904,
      "time_difference": 6.772854696012368e-16,
      "reference_bound": 9.44336020428764e-15,
      "tail_bound": 2.7836768507127864e-32,
      "sampling_difference": 1.3409375125729114e-14,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 3.4604129645303417e-09
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 1.4635889534797547e-06,
      "time_difference": 6.016171181991081e-10,
      "reference_bound": 7.85643098817106e-09,
      "tail_bound": 8.40853431064875e-33,
      "quadrature_difference": 4.959392835974539e-10,
      "initial_interval_bound": 7.786602864810952e-11,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 2.3417423255676075e-05
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 1.4635881003941419e-06,
      "time_difference": 6.016171174691266e-10,
      "reference_bound": 7.856431451189567e-09,
      "tail_bound": 8.438234893903798e-33,
      "quadrature_difference": 4.958552992772114e-10,
      "initial_interval_bound": 7.786616479171513e-11,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 2.341740960630627e-05
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 2.927177053873897e-06,
      "time_difference": 1.2032342356682347e-09,
      "reference_bound": 1.5712862439360627e-08,
      "tail_bound": 1.684676920455255e-32,
      "quadrature_difference": 9.917945828746653e-10,
      "initial_interval_bound": 1.5573219343982466e-10,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 4.683483286198235e-05
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.00016731796377805375,
      "t_peak": 2.945308040057342e-07,
      "time_difference": 4.4195918301292495e-07,
      "reference_bound": 4.160063141235707e-06,
      "tail_bound": 5.547796780090035e-32,
      "sampling_difference": 5.800376761059124e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.00016731798056101427,
      "t_peak": 2.945308040057342e-07,
      "time_difference": 4.4195918158445487e-07,
      "reference_bound": 4.160063130516818e-06,
      "tail_bound": 5.626934862782058e-32,
      "sampling_difference": 5.8011726084206605e-08,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.001815608119420201,
      "t_peak": 0.012115276586285851,
      "time_difference": 4.4195918158445487e-07,
      "reference_bound": 4.160063130516818e-06,
      "tail_bound": 5.587320997885343e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 0.0018183606137798236,
      "t_peak": 0.012115276586285851,
      "time_difference": 1.9011697632233015e-12,
      "reference_bound": 5.3909620412517406e-11,
      "tail_bound": 5.580935592075471e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.0072734424551192944
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.001818336068762326,
      "t_peak": 0.012115276586285851,
      "time_difference": 8.525394253131697e-12,
      "reference_bound": 0.0,
      "tail_bound": 5.593780274546672e-32,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 0.007273344275049304
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 3.288080943517119e-08,
      "t_peak": 5.7649744861557675e-06,
      "time_difference": 8.525417499224156e-12,
      "reference_bound": 5.3909620412517406e-11,
      "tail_bound": 1.1174715866622143e-31,
      "sampling_difference": 1.5588726871672772e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 2.630464754813695e-07
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 3.288092952214703e-08,
      "t_peak": 5.7649744861557675e-06,
      "time_difference": 8.524196741183605e-12,
      "reference_bound": 5.331041978216716e-11,
      "tail_bound": 7.813509639625995e-34,
      "sampling_difference": 1.561332761006041e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 2.1730004886730093e-10,
      "t_peak": 0.018678105957632904,
      "time_difference": 4.3349114086982146e-14,
      "reference_bound": 6.095168915213171e-13,
      "tail_bound": 1.1252850741045126e-31,
      "sampling_difference": 9.50659761423534e-13,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 3.476800781876815e-09
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 5.854355813919019e-06,
      "time_difference": 2.4064684727964324e-09,
      "reference_bound": 3.142572395268424e-08,
      "tail_bound": 3.3634137242595e-32,
      "quadrature_difference": 1.9837571343898157e-09,
      "initial_interval_bound": 3.114641145924381e-10,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 2.3417423255676075e-05
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 5.854342347077282e-06,
      "time_difference": 2.4064684611170285e-09,
      "reference_bound": 3.142573149016201e-08,
      "tail_bound": 3.411392070256812e-32,
      "quadrature_difference": 1.9824127868396988e-09,
      "initial_interval_bound": 3.114662637674411e-10,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 2.3417369388309128e-05
    },
    {
      "name": "D3_hold",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 1.17086981609963e-05,
      "time_difference": 4.812936933913461e-09,
      "reference_bound": 6.285145544284625e-08,
      "tail_bound": 6.774805794516313e-32,
      "quadrature_difference": 3.9661699212295145e-09,
      "initial_interval_bound": 6.229303783598792e-10,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 4.68347926439852e-05
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.03125,
      "t_peak": 0.0,
      "time_difference": 1.0563475107898731e-05,
      "reference_bound": 7.43467314169793e-05,
      "tail_bound": 6.338127818972558e-41,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.03125,
      "t_peak": 0.0,
      "time_difference": 1.0563475535277058e-05,
      "reference_bound": 7.434672913016648e-05,
      "tail_bound": 4.805158190641176e-41,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.03125,
      "t_peak": 0.0,
      "time_difference": 1.0563475535277058e-05,
      "reference_bound": 7.434672913016648e-05,
      "tail_bound": 4.805158190641176e-41,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 8.961131367149636e-09,
      "t_peak": 1.0295324790736871e-07,
      "time_difference": 6.127619049798648e-13,
      "reference_bound": 8.325520305655058e-12,
      "tail_bound": 1.1143285892518853e-40,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 9.176198519961227e-06
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.0,
      "t_peak": 0.0,
      "time_difference": 0.0,
      "reference_bound": 0.0,
      "tail_bound": 0.0,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 0.0
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 8.961131367149636e-09,
      "t_peak": 1.0295324790736871e-07,
      "time_difference": 6.127619049798648e-13,
      "reference_bound": 8.325520305655058e-12,
      "tail_bound": 1.1143285892518853e-40,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.4566307183655487e-05
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 8.961133581498115e-09,
      "t_peak": 1.0295324790736871e-07,
      "time_difference": 6.127619643513741e-13,
      "reference_bound": 8.32552092636046e-12,
      "tail_bound": 1.11432886279866e-40,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 1.0101865299078406e-14,
      "t_peak": 1.0473229021183173e-06,
      "time_difference": 5.974157184110971e-20,
      "reference_bound": 7.763419203390892e-19,
      "tail_bound": 2.228651171267505e-40,
      "sampling_difference": 1.5046714365810183e-17,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 5.25458197793935e-10
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 0.0008561958740650774,
      "time_difference": 8.290342712396416e-08,
      "reference_bound": 8.564991256197382e-07,
      "tail_bound": 3.8425607385166823e-41,
      "quadrature_difference": 3.0973831160172917e-07,
      "initial_interval_bound": 0.0,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.04349203939781555
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 0.0008561958217381231,
      "time_difference": 8.290342928117238e-08,
      "reference_bound": 8.564990678962698e-07,
      "tail_bound": 2.913180789830263e-41,
      "quadrature_difference": 3.097383717633488e-07,
      "initial_interval_bound": 0.0,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.04349203673977196
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.03125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 0.0017123916958032004,
      "time_difference": 1.6580685640513655e-07,
      "reference_bound": 1.7129981935160079e-06,
      "tail_bound": 6.755741528346945e-41,
      "quadrature_difference": 6.19476683365078e-07,
      "initial_interval_bound": 0.0,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.08698407613758749
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.125,
      "t_peak": 0.0,
      "time_difference": 4.2253900431594924e-05,
      "reference_bound": 0.0002973869256679172,
      "tail_bound": 2.5352511275890234e-40,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.125,
      "t_peak": 0.0,
      "time_difference": 4.225390726964691e-05,
      "reference_bound": 0.00029738688907893695,
      "tail_bound": 1.5293993232826003e-39,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.125,
      "t_peak": 0.0,
      "time_difference": 4.225390726964691e-05,
      "reference_bound": 0.00029738688907893695,
      "tail_bound": 1.5293993232826003e-39,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 1.4337799558575794e-07,
      "t_peak": 1.0295324790736871e-07,
      "time_difference": 9.804187629845631e-12,
      "reference_bound": 1.3320829509662367e-10,
      "tail_bound": 1.7829244313577102e-39,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 9.176191717488508e-06
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.0,
      "t_peak": 0.0,
      "time_difference": 0.0,
      "reference_bound": 0.0,
      "tail_bound": 0.0,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 0.0
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 1.4337799558575794e-07,
      "t_peak": 1.0295324790736871e-07,
      "time_difference": 9.804187629845631e-12,
      "reference_bound": 1.3320829509662367e-10,
      "tail_bound": 1.7829244313577102e-39,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.4566296385403137e-05
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 1.4337813730396984e-07,
      "t_peak": 1.0295324790736871e-07,
      "time_difference": 9.804191429621986e-12,
      "reference_bound": 1.3320833482176737e-10,
      "tail_bound": 1.782926180477856e-39,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 6.465185463643835e-13,
      "t_peak": 1.0473229021183173e-06,
      "time_difference": 3.823460349686399e-18,
      "reference_bound": 4.968588116296962e-17,
      "tail_bound": 3.565840562586586e-39,
      "sampling_difference": 9.62987727320921e-16,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 5.25457520955276e-10
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 0.0034247834962603096,
      "time_difference": 3.3161370849585663e-07,
      "reference_bound": 3.4259965024789528e-06,
      "tail_bound": 1.537024295406673e-40,
      "quadrature_difference": 1.2389532464069167e-06,
      "initial_interval_bound": 0.0,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.04349203939781555
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 0.0034247826590304152,
      "time_difference": 3.316137430111896e-07,
      "reference_bound": 3.425995578903981e-06,
      "tail_bound": 9.27215411397677e-40,
      "quadrature_difference": 1.2389542089819884e-06,
      "initial_interval_bound": 0.0,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.04349202876565863
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 0.006849566155290724,
      "time_difference": 6.632274515070462e-07,
      "reference_bound": 6.851992081382934e-06,
      "tail_bound": 1.0809178409383443e-39,
      "quadrature_difference": 2.477907455388905e-06,
      "initial_interval_bound": 0.0,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.08698406816347418
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.5,
      "t_peak": 0.0,
      "time_difference": 0.0001690156017263797,
      "reference_bound": 0.001189547702671669,
      "tail_bound": 1.0141004510356094e-39,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.5,
      "t_peak": 0.0,
      "time_difference": 0.00016901571113513118,
      "reference_bound": 0.0011895471172495762,
      "tail_bound": 2.751260691593132e-38,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.5,
      "t_peak": 0.0,
      "time_difference": 0.00016901571113513118,
      "reference_bound": 0.0011895471172495762,
      "tail_bound": 2.751260691593132e-38,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 2.2940411269211956e-06,
      "t_peak": 1.0295324790736871e-07,
      "time_difference": 1.568668196883266e-10,
      "reference_bound": 2.1313308147395646e-09,
      "tail_bound": 2.8526707348231757e-38,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 9.176164507684783e-06
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.0,
      "t_peak": 0.0,
      "time_difference": 0.0,
      "reference_bound": 0.0,
      "tail_bound": 0.0,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 0.0
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 2.2940411269211956e-06,
      "t_peak": 1.0295324790736871e-07,
      "time_difference": 1.568668196883266e-10,
      "reference_bound": 2.1313308147395646e-09,
      "tail_bound": 2.8526707348231757e-38,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.456625319253208e-05
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 2.2940501968635174e-06,
      "t_peak": 1.0295324790736871e-07,
      "time_difference": 1.5686706287395178e-10,
      "reference_bound": 2.131333357148278e-09,
      "tail_bound": 2.85268188876457e-38,
      "sampling_difference": 0.0,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 4.137697377830682e-11,
      "t_peak": 1.0473229021183173e-06,
      "time_difference": 2.44701398853387e-16,
      "reference_bound": 3.1798959493117467e-15,
      "tail_bound": 5.705336544814083e-38,
      "sampling_difference": 6.163070459143927e-14,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 5.254548136235588e-10
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 0.013699133985041238,
      "time_difference": 1.3264548339834265e-06,
      "reference_bound": 1.3703986009915811e-05,
      "tail_bound": 6.148097181626692e-40,
      "quadrature_difference": 4.955812985627667e-06,
      "initial_interval_bound": 0.0,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.04349203939781555
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 0.01369912058945083,
      "time_difference": 1.3264553862288373e-06,
      "reference_bound": 1.3703971232749941e-05,
      "tail_bound": 1.6679825047538687e-38,
      "quadrature_difference": 4.955828386115843e-06,
      "initial_interval_bound": 0.0,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.04349199686946694
    },
    {
      "name": "D4_16",
      "N": 16,
      "epsilon": 0.5,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 0.02739825457449207,
      "time_difference": 2.6529102202122638e-06,
      "reference_bound": 2.7407957242665752e-05,
      "tail_bound": 1.7294634765701356e-38,
      "quadrature_difference": 9.91164137174351e-06,
      "initial_interval_bound": 0.0,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.08698403626728249
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.03125,
      "t_peak": 0.0,
      "time_difference": 0.00039746886762442586,
      "reference_bound": 0.0020418430556966194,
      "tail_bound": 2.559684350966655e-42,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.03125,
      "t_peak": 0.0,
      "time_difference": 0.00039746884616414515,
      "reference_bound": 0.0020418429556713666,
      "tail_bound": 2.6472911186327734e-41,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.03125,
      "t_peak": 0.0,
      "time_difference": 0.00039746884616414515,
      "reference_bound": 0.0020418429556713666,
      "tail_bound": 2.6472911186327734e-41,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 3.1898191175944875e-09,
      "t_peak": 1.2985670571724127e-08,
      "time_difference": 2.1649461596926756e-11,
      "reference_bound": 1.142006175679071e-10,
      "tail_bound": 2.9031310325394213e-41,
      "sampling_difference": 4.156290445047086e-13,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 3.266374776416755e-06
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.0,
      "t_peak": 0.0,
      "time_difference": 0.0,
      "reference_bound": 0.0,
      "tail_bound": 0.0,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 0.0
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 3.1898191175944875e-09,
      "t_peak": 1.2985670571724127e-08,
      "time_difference": 2.1649461596926756e-11,
      "reference_bound": 1.142006175679071e-10,
      "tail_bound": 2.9031310325394213e-41,
      "sampling_difference": 4.156290445047086e-13,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 5.820018202551249e-06
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 3.189819386042752e-09,
      "t_peak": 1.2985670571724127e-08,
      "time_difference": 2.164946211886482e-11,
      "reference_bound": 1.1420061919262412e-10,
      "tail_bound": 2.903131284373123e-41,
      "sampling_difference": 4.156271225340117e-13,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 1.5198716360402124e-15,
      "t_peak": 2.917678078140247e-07,
      "time_difference": 6.4630959677243e-19,
      "reference_bound": 3.4423387939151117e-18,
      "tail_bound": 5.806135301893426e-41,
      "sampling_difference": 1.2648774305544586e-19,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 8.87391317056609e-11
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 0.0006097307171050342,
      "time_difference": 3.1118051945856737e-06,
      "reference_bound": 1.803043071657106e-05,
      "tail_bound": 1.551837209811027e-42,
      "quadrature_difference": 5.527311103812379e-08,
      "initial_interval_bound": 0.0,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.034765332113898546
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 0.0006097307040125283,
      "time_difference": 3.1118050545833524e-06,
      "reference_bound": 1.8030429841023308e-05,
      "tail_bound": 1.6049497906041276e-41,
      "quadrature_difference": 5.5273086577221735e-08,
      "initial_interval_bound": 0.0,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.03476533136739636
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.03125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 0.0012194614211175625,
      "time_difference": 6.223610249169026e-06,
      "reference_bound": 3.606086055759437e-05,
      "tail_bound": 1.7601335115852302e-41,
      "quadrature_difference": 1.1054619761534552e-07,
      "initial_interval_bound": 0.0,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.0695306634812949
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.125,
      "t_peak": 0.0,
      "time_difference": 0.0015898754704977034,
      "reference_bound": 0.008167372222786478,
      "tail_bound": 1.023873740386662e-41,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.125,
      "t_peak": 0.0,
      "time_difference": 0.0015898751271332392,
      "reference_bound": 0.008167370622382578,
      "tail_bound": 4.542650454588833e-40,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.125,
      "t_peak": 0.0,
      "time_difference": 0.0015898751271332392,
      "reference_bound": 0.008167370622382578,
      "tail_bound": 4.542650454588833e-40,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 5.103709299599901e-08,
      "t_peak": 1.2985670571724127e-08,
      "time_difference": 3.4639136049779997e-10,
      "reference_bound": 1.8272098031000962e-09,
      "tail_bound": 4.645008444313338e-40,
      "sampling_difference": 6.650156966582761e-12,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 3.2663739517439366e-06
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.0,
      "t_peak": 0.0,
      "time_difference": 0.0,
      "reference_bound": 0.0,
      "tail_bound": 0.0,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 0.0
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 5.103709299599901e-08,
      "t_peak": 1.2985670571724127e-08,
      "time_difference": 3.4639136049779997e-10,
      "reference_bound": 1.8272098031000962e-09,
      "tail_bound": 4.645008444313338e-40,
      "sampling_difference": 6.650156966582761e-12,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 5.820016733151335e-06
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 5.103711017668403e-08,
      "t_peak": 1.2985670571724127e-08,
      "time_difference": 3.4639139390183713e-10,
      "reference_bound": 1.827209907081986e-09,
      "tail_bound": 4.645010054996997e-40,
      "sampling_difference": 6.650033960544187e-12,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 9.727173798392269e-14,
      "t_peak": 2.917678078140247e-07,
      "time_difference": 4.1363815013228543e-17,
      "reference_bound": 2.2030968381185782e-16,
      "tail_bound": 9.289815275328731e-40,
      "sampling_difference": 8.094619071930838e-18,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 8.87390890815075e-11
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 0.0024389228684201366,
      "time_difference": 1.2447220778342695e-05,
      "reference_bound": 7.212172286628424e-05,
      "tail_bound": 6.207348839244108e-42,
      "quadrature_difference": 2.2109244415249515e-07,
      "initial_interval_bound": 0.0,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.034765332113898546
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 0.0024389226589401638,
      "time_difference": 1.244721853830581e-05,
      "reference_bound": 7.212170885752137e-05,
      "tail_bound": 2.754032544650956e-40,
      "quadrature_difference": 2.2109205278109806e-07,
      "initial_interval_bound": 0.0,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.034765329127891514
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 0.0048778455273603,
      "time_difference": 2.4894439316648505e-05,
      "reference_bound": 0.0001442434317238056,
      "tail_bound": 2.816106033043397e-40,
      "quadrature_difference": 4.421844969335932e-07,
      "initial_interval_bound": 0.0,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.06953066124179005
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.5,
      "t_peak": 0.0,
      "time_difference": 0.006359501881990814,
      "reference_bound": 0.03266948889114591,
      "tail_bound": 4.095494961546648e-41,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.5,
      "t_peak": 0.0,
      "time_difference": 0.006359496388161092,
      "reference_bound": 0.03266946328469276,
      "tail_bound": 7.39105093058846e-39,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.5,
      "t_peak": 0.0,
      "time_difference": 0.006359496388161092,
      "reference_bound": 0.03266946328469276,
      "tail_bound": 7.39105093058846e-39,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 8.165926632641119e-07,
      "t_peak": 1.2985670571724127e-08,
      "time_difference": 5.542260164570808e-09,
      "reference_bound": 2.9235351858470648e-08,
      "tail_bound": 7.432005806551721e-39,
      "sampling_difference": 1.0640841574395251e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 3.2663706530564475e-06
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.0,
      "t_peak": 0.0,
      "time_difference": 0.0,
      "reference_bound": 0.0,
      "tail_bound": 0.0,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 0.0
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 8.165926632641119e-07,
      "t_peak": 1.2985670571724127e-08,
      "time_difference": 5.542260164570808e-09,
      "reference_bound": 2.9235351858470648e-08,
      "tail_bound": 7.432005806551721e-39,
      "sampling_difference": 1.0640841574395251e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 5.820010855558424e-06
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 8.165937628269445e-07,
      "t_peak": 1.2985670571724127e-08,
      "time_difference": 5.542262302429394e-09,
      "reference_bound": 2.9235358513311775e-08,
      "tail_bound": 7.432016087995195e-39,
      "sampling_difference": 1.06400543368707e-10,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": null
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 6.22537927000974e-12,
      "t_peak": 2.917678078140247e-07,
      "time_difference": 2.6472843707141604e-15,
      "reference_bound": 1.4099820020291013e-14,
      "tail_bound": 1.4863696736488028e-38,
      "sampling_difference": 5.17902921341896e-16,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 8.87389185854259e-11
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 0.009755691473680547,
      "time_difference": 4.978888311337078e-05,
      "reference_bound": 0.00028848689146513697,
      "tail_bound": 2.482939535697643e-41,
      "quadrature_difference": 8.843697766099806e-07,
      "initial_interval_bound": 0.0,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.034765332113898546
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 0.009755688122008716,
      "time_difference": 4.978884727279713e-05,
      "reference_bound": 0.0002884866673250028,
      "tail_bound": 4.480907128007443e-39,
      "quadrature_difference": 8.843635146884438e-07,
      "initial_interval_bound": 0.0,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.034765320169897994
    },
    {
      "name": "D4_32",
      "N": 32,
      "epsilon": 0.5,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 0.019511379595689264,
      "time_difference": 9.957773038616791e-05,
      "reference_bound": 0.0005769735587901397,
      "tail_bound": 4.50573652336442e-39,
      "quadrature_difference": 1.7687332912984244e-06,
      "initial_interval_bound": 0.0,
      "accepted": true,
      "accepted_local": true,
      "C_emp": 0.06953065228379654
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.03125,
      "t_peak": 0.0,
      "time_difference": 0.0006001687754902921,
      "reference_bound": 0.009501200970081808,
      "tail_bound": 1.987393840475322e-43,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.03125,
      "t_peak": 0.0,
      "time_difference": 0.0006001687627882227,
      "reference_bound": 0.009501200831997292,
      "tail_bound": 7.383297999303735e-42,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.03125,
      "t_peak": 0.0,
      "time_difference": 0.0006001687627882227,
      "reference_bound": 0.009501200831997292,
      "tail_bound": 7.383297999303735e-42,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 1.130503726787254e-09,
      "t_peak": 1.6155980984398763e-09,
      "time_difference": 1.2736262327828707e-11,
      "reference_bound": 2.631537955248856e-10,
      "tail_bound": 7.399000777297962e-42,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 1.157635816230148e-06
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.0,
      "t_peak": 0.0,
      "time_difference": 0.0,
      "reference_bound": 0.0,
      "tail_bound": 0.0,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 0.0
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 1.130503726787254e-09,
      "t_peak": 1.6155980984398763e-09,
      "time_difference": 1.2736262327828707e-11,
      "reference_bound": 2.631537955248856e-10,
      "tail_bound": 7.399000777297962e-42,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 2.315271632460296e-06
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 1.1305037601027124e-09,
      "t_peak": 1.6155980984398763e-09,
      "time_difference": 1.2736262392250113e-11,
      "reference_bound": 2.63153792738148e-10,
      "tail_bound": 7.399001003826557e-42,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 2.440954060888085e-16,
      "t_peak": 7.327436742638321e-08,
      "time_difference": 1.2378466625597332e-19,
      "reference_bound": 7.096425446056443e-18,
      "tail_bound": 1.479677694989369e-41,
      "sampling_difference": 9.6530856074443e-20,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.5997036533436154e-11
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 0.00043256711758552283,
      "time_difference": 3.505930234237256e-06,
      "reference_bound": 8.660045471495107e-05,
      "tail_bound": 1.2048796997310007e-43,
      "quadrature_difference": 2.7352761315050517e-08,
      "initial_interval_bound": 0.0,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 0.02768429552547346
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 0.0004325671143096626,
      "time_difference": 3.505930169765489e-06,
      "reference_bound": 8.660045376655377e-05,
      "tail_bound": 4.4762068268753125e-42,
      "quadrature_difference": 2.7352761963782887e-08,
      "initial_interval_bound": 5.421010862427522e-20,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 0.027684295315818407
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.03125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 0.0008651342318951854,
      "time_difference": 7.011860404002745e-06,
      "reference_bound": 0.00017320090848150485,
      "tail_bound": 4.5966947968484125e-42,
      "quadrature_difference": 5.47055232788334e-08,
      "initial_interval_bound": 5.421010862427522e-20,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 0.055368590841291865
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.125,
      "t_peak": 0.0,
      "time_difference": 0.0024006751019611684,
      "reference_bound": 0.03800480388032723,
      "tail_bound": 7.949575361901289e-43,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.125,
      "t_peak": 0.0,
      "time_difference": 0.0024006748987280588,
      "reference_bound": 0.03800480167097503,
      "tail_bound": 1.1832119045811868e-40,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.125,
      "t_peak": 0.0,
      "time_difference": 0.0024006748987280588,
      "reference_bound": 0.03800480167097503,
      "tail_bound": 1.1832119045811868e-40,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 1.8088058029454242e-08,
      "t_peak": 1.6155980984398763e-09,
      "time_difference": 2.0378019415303174e-10,
      "reference_bound": 4.2104608621615855e-09,
      "tail_bound": 1.1838400157016547e-40,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 1.1576357138850715e-06
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.0,
      "t_peak": 0.0,
      "time_difference": 0.0,
      "reference_bound": 0.0,
      "tail_bound": 0.0,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 0.0
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 1.8088058029454242e-08,
      "t_peak": 1.6155980984398763e-09,
      "time_difference": 2.0378019415303174e-10,
      "reference_bound": 4.2104608621615855e-09,
      "tail_bound": 1.1838400157016547e-40,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 2.315271427770143e-06
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 1.80880601616434e-08,
      "t_peak": 1.6155980984398763e-09,
      "time_difference": 2.037801982760018e-10,
      "reference_bound": 4.210460683810368e-09,
      "tail_bound": 1.183840160612249e-40,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 1.5622103107588003e-14,
      "t_peak": 7.327436742638321e-08,
      "time_difference": 7.922218683754633e-18,
      "reference_bound": 4.541712464162259e-16,
      "tail_bound": 2.3674842033271325e-40,
      "sampling_difference": 6.178040831479896e-18,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.5997033582170115e-11
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 0.0017302684703420913,
      "time_difference": 1.4023720936949024e-05,
      "reference_bound": 0.00034640181885980427,
      "tail_bound": 4.819518798924003e-43,
      "quadrature_difference": 1.0941104526020207e-07,
      "initial_interval_bound": 0.0,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 0.02768429552547346
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 0.0017302684179283372,
      "time_difference": 1.4023719905400783e-05,
      "reference_bound": 0.00034640180368544863,
      "tail_bound": 7.173354245522671e-41,
      "quadrature_difference": 1.0941105564035367e-07,
      "initial_interval_bound": 0.0,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 0.027684294686853395
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.125,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 0.0034605368882704287,
      "time_difference": 2.8047440842349805e-05,
      "reference_bound": 0.0006928036225452528,
      "tail_bound": 7.221549433511911e-41,
      "quadrature_difference": 2.1882210090055573e-07,
      "initial_interval_bound": 0.0,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 0.05536859021232686
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_sup",
      "value": 0.5,
      "t_peak": 0.0,
      "time_difference": 0.009602700407844673,
      "reference_bound": 0.15201921552130893,
      "tail_bound": 3.1798301447605155e-42,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_sup",
      "value": 0.5,
      "t_peak": 0.0,
      "time_difference": 0.009602697156115114,
      "reference_bound": 0.15201918017167607,
      "tail_bound": 1.8938920868357992e-39,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "total_linear_simulation",
      "metric": "weighted_sup",
      "value": 0.5,
      "t_peak": 0.0,
      "time_difference": 0.009602697156115114,
      "reference_bound": 0.15201918017167607,
      "tail_bound": 1.8938920868357992e-39,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "continuous_correction",
      "metric": "weighted_sup",
      "value": 2.8940882612623303e-07,
      "t_peak": 1.6155980984398763e-09,
      "time_difference": 3.2604829085459296e-09,
      "reference_bound": 6.736738235544656e-08,
      "tail_bound": 1.8941433312850495e-39,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 1.1576353045049321e-06
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "discrete_correction",
      "metric": "weighted_sup",
      "value": 0.0,
      "t_peak": 0.0,
      "time_difference": 0.0,
      "reference_bound": 0.0,
      "tail_bound": 0.0,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 0.0
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "ordering",
      "metric": "weighted_sup",
      "value": 2.8940882612623303e-07,
      "t_peak": 1.6155980984398763e-09,
      "time_difference": 3.2604829085459296e-09,
      "reference_bound": 6.736738235544656e-08,
      "tail_bound": 1.8941433312850495e-39,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": 2.3152706090098642e-06
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "quadratic",
      "metric": "weighted_sup",
      "value": 2.894089625862944e-07,
      "t_peak": 1.6155980984398763e-09,
      "time_difference": 3.260483172416029e-09,
      "reference_bound": 6.736737094096589e-08,
      "tail_bound": 1.8941442569795985e-39,
      "sampling_difference": 0.0,
      "accepted": false,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": false,
      "C_emp": null
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "cubic_remainder",
      "metric": "weighted_sup",
      "value": 9.99813861069946e-13,
      "t_peak": 7.327436742638321e-08,
      "time_difference": 5.070220068636091e-16,
      "reference_bound": 2.906696434500654e-14,
      "tail_bound": 3.787974031550601e-39,
      "sampling_difference": 3.954115201377757e-16,
      "accepted": true,
      "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
      "accepted_local": true,
      "C_emp": 1.5997021777119137e-11
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "linear",
      "metric": "weighted_L4H",
      "value": 0.006921073881368365,
      "time_difference": 5.6094883747796096e-05,
      "reference_bound": 0.001385607275439217,
      "tail_bound": 1.9278075195696012e-42,
      "quadrature_difference": 4.3764418104080827e-07,
      "initial_interval_bound": 0.0,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 0.02768429552547346
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "nonlinear_discretization",
      "metric": "weighted_L4H",
      "value": 0.006921073042748974,
      "time_difference": 5.609486724302607e-05,
      "reference_bound": 0.0013856070326495745,
      "tail_bound": 1.1481932178897537e-39,
      "quadrature_difference": 4.376443471293054e-07,
      "initial_interval_bound": 0.0,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 0.027684292170995897
    },
    {
      "name": "D4_64",
      "N": 64,
      "epsilon": 0.5,
      "quantity": "theorem_4_1_i_sum",
      "metric": "weighted_L4H",
      "value": 0.01384214692411734,
      "time_difference": 0.00011218975099082216,
      "reference_bound": 0.0027712143080887916,
      "tail_bound": 1.1501210254093234e-39,
      "quadrature_difference": 8.752885281701137e-07,
      "initial_interval_bound": 0.0,
      "accepted": false,
      "accepted_local": false,
      "C_emp": 0.05536858769646936
    }
  ],
  "predictions": [
    {
      "data": "D1",
      "N": 64,
      "quantity": "linear",
      "calibration_C": 0.0014829168975074812,
      "count": 2385,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.01737352680196465
    },
    {
      "data": "D1",
      "N": 64,
      "quantity": "nonlinear_discretization",
      "calibration_C": 0.0014543022872839718,
      "count": 2386,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.01744282110729976
    },
    {
      "data": "D1",
      "N": 64,
      "quantity": "total_linear_simulation",
      "calibration_C": 0.0018297732850692313,
      "count": 2391,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.994743906034564
    },
    {
      "data": "D1",
      "N": 64,
      "quantity": "continuous_correction",
      "calibration_C": 0.005460436993184892,
      "count": 2817,
      "exceeded": 0,
      "maximum_observed_over_prediction": 1.0
    },
    {
      "data": "D1",
      "N": 64,
      "quantity": "discrete_correction",
      "calibration_C": 0.005460078061064629,
      "count": 2859,
      "exceeded": 1,
      "maximum_observed_over_prediction": 1.0000501717564976
    },
    {
      "data": "D1",
      "N": 64,
      "quantity": "ordering",
      "calibration_C": 1.0658480532396648e-05,
      "count": 2382,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.03147450176557152
    },
    {
      "data": "D1",
      "N": 64,
      "quantity": "quadratic",
      "calibration_C": 1.2289065839988114e-09,
      "count": 2382,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.13221019585079885
    },
    {
      "data": "D1",
      "N": 64,
      "quantity": "cubic_remainder",
      "calibration_C": 5.2655341830324114e-08,
      "count": 1336,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.079434549750628
    },
    {
      "data": "D1_hold",
      "N": 16,
      "quantity": "linear",
      "calibration_C": 0.0014829168975074812,
      "count": 2409,
      "exceeded": 225,
      "maximum_observed_over_prediction": 1.60749038732036
    },
    {
      "data": "D1_hold",
      "N": 16,
      "quantity": "nonlinear_discretization",
      "calibration_C": 0.0014543022872839718,
      "count": 2409,
      "exceeded": 161,
      "maximum_observed_over_prediction": 1.607498542368147
    },
    {
      "data": "D1_hold",
      "N": 16,
      "quantity": "total_linear_simulation",
      "calibration_C": 0.0018297732850692313,
      "count": 2405,
      "exceeded": 48,
      "maximum_observed_over_prediction": 1.2634819347798196
    },
    {
      "data": "D1_hold",
      "N": 16,
      "quantity": "continuous_correction",
      "calibration_C": 0.005460436993184892,
      "count": 2836,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.8035815117709787
    },
    {
      "data": "D1_hold",
      "N": 16,
      "quantity": "discrete_correction",
      "calibration_C": 0.005460078061064629,
      "count": 2937,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.8034898577588775
    },
    {
      "data": "D1_hold",
      "N": 16,
      "quantity": "ordering",
      "calibration_C": 1.0658480532396648e-05,
      "count": 2768,
      "exceeded": 162,
      "maximum_observed_over_prediction": 1.392932237354258
    },
    {
      "data": "D1_hold",
      "N": 16,
      "quantity": "quadratic",
      "calibration_C": 1.2289065839988114e-09,
      "count": 2769,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.6934458496787507
    },
    {
      "data": "D1_hold",
      "N": 16,
      "quantity": "cubic_remainder",
      "calibration_C": 5.2655341830324114e-08,
      "count": 1620,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.8963939067505635
    },
    {
      "data": "D1_hold",
      "N": 32,
      "quantity": "linear",
      "calibration_C": 0.0014829168975074812,
      "count": 2439,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.1779024236699228
    },
    {
      "data": "D1_hold",
      "N": 32,
      "quantity": "nonlinear_discretization",
      "calibration_C": 0.0014543022872839718,
      "count": 2439,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.17827618206044554
    },
    {
      "data": "D1_hold",
      "N": 32,
      "quantity": "total_linear_simulation",
      "calibration_C": 0.0018297732850692313,
      "count": 2435,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.8020770020478293
    },
    {
      "data": "D1_hold",
      "N": 32,
      "quantity": "continuous_correction",
      "calibration_C": 0.005460436993184892,
      "count": 2836,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.8035815117709787
    },
    {
      "data": "D1_hold",
      "N": 32,
      "quantity": "discrete_correction",
      "calibration_C": 0.005460078061064629,
      "count": 2889,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.803607220188273
    },
    {
      "data": "D1_hold",
      "N": 32,
      "quantity": "ordering",
      "calibration_C": 1.0658480532396648e-05,
      "count": 2700,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.1413528133192916
    },
    {
      "data": "D1_hold",
      "N": 32,
      "quantity": "quadratic",
      "calibration_C": 1.2289065839988114e-09,
      "count": 2700,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.2694326957514924
    },
    {
      "data": "D1_hold",
      "N": 32,
      "quantity": "cubic_remainder",
      "calibration_C": 5.2655341830324114e-08,
      "count": 1506,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.2272907145692472
    },
    {
      "data": "D1_hold",
      "N": 64,
      "quantity": "linear",
      "calibration_C": 0.0014829168975074812,
      "count": 2397,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.023900845681951548
    },
    {
      "data": "D1_hold",
      "N": 64,
      "quantity": "nonlinear_discretization",
      "calibration_C": 0.0014543022872839718,
      "count": 2397,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.023996174532051464
    },
    {
      "data": "D1_hold",
      "N": 64,
      "quantity": "total_linear_simulation",
      "calibration_C": 0.0018297732850692313,
      "count": 2397,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.8000172982896412
    },
    {
      "data": "D1_hold",
      "N": 64,
      "quantity": "continuous_correction",
      "calibration_C": 0.005460436993184892,
      "count": 2836,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.8035815117709787
    },
    {
      "data": "D1_hold",
      "N": 64,
      "quantity": "discrete_correction",
      "calibration_C": 0.005460078061064629,
      "count": 2858,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.8036283798611797
    },
    {
      "data": "D1_hold",
      "N": 64,
      "quantity": "ordering",
      "calibration_C": 1.0658480532396648e-05,
      "count": 2456,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.032730553724554017
    },
    {
      "data": "D1_hold",
      "N": 64,
      "quantity": "quadratic",
      "calibration_C": 1.2289065839988114e-09,
      "count": 2457,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.0969093934868571
    },
    {
      "data": "D1_hold",
      "N": 64,
      "quantity": "cubic_remainder",
      "calibration_C": 5.2655341830324114e-08,
      "count": 1384,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.0639846815304391
    },
    {
      "data": "D2",
      "N": 64,
      "quantity": "linear",
      "calibration_C": 0.056194056445348695,
      "count": 1896,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.5278822902149672
    },
    {
      "data": "D2",
      "N": 64,
      "quantity": "nonlinear_discretization",
      "calibration_C": 0.05510913122597376,
      "count": 1841,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.5299934512344457
    },
    {
      "data": "D2",
      "N": 64,
      "quantity": "total_linear_simulation",
      "calibration_C": 0.054491173967220724,
      "count": 1848,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.52788256940162
    },
    {
      "data": "D2",
      "N": 64,
      "quantity": "continuous_correction",
      "calibration_C": 0.008293182836073491,
      "count": 1977,
      "exceeded": 0,
      "maximum_observed_over_prediction": 1.0
    },
    {
      "data": "D2",
      "N": 64,
      "quantity": "discrete_correction",
      "calibration_C": 0.008293327437991771,
      "count": 2865,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.9999467888832063
    },
    {
      "data": "D2",
      "N": 64,
      "quantity": "ordering",
      "calibration_C": 0.00012054120758439756,
      "count": 1839,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.1675767115885648
    },
    {
      "data": "D2",
      "N": 64,
      "quantity": "quadratic",
      "calibration_C": 3.538278498472407e-09,
      "count": 1839,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.057249001968519654
    },
    {
      "data": "D2",
      "N": 64,
      "quantity": "cubic_remainder",
      "calibration_C": 5.618683674742469e-07,
      "count": 1962,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.03912432977720231
    },
    {
      "data": "D2_hold",
      "N": 16,
      "quantity": "linear",
      "calibration_C": 0.056194056445348695,
      "count": 1638,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.9392287606086511
    },
    {
      "data": "D2_hold",
      "N": 16,
      "quantity": "nonlinear_discretization",
      "calibration_C": 0.05510913122597376,
      "count": 1707,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.9392285337333183
    },
    {
      "data": "D2_hold",
      "N": 16,
      "quantity": "total_linear_simulation",
      "calibration_C": 0.054491173967220724,
      "count": 1704,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.939228422182646
    },
    {
      "data": "D2_hold",
      "N": 16,
      "quantity": "continuous_correction",
      "calibration_C": 0.008293182836073491,
      "count": 2097,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.9847430890026948
    },
    {
      "data": "D2_hold",
      "N": 16,
      "quantity": "discrete_correction",
      "calibration_C": 0.008293327437991771,
      "count": 2898,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.9847692066128392
    },
    {
      "data": "D2_hold",
      "N": 16,
      "quantity": "ordering",
      "calibration_C": 0.00012054120758439756,
      "count": 2031,
      "exceeded": 18,
      "maximum_observed_over_prediction": 1.0161150865631292
    },
    {
      "data": "D2_hold",
      "N": 16,
      "quantity": "quadratic",
      "calibration_C": 3.538278498472407e-09,
      "count": 2031,
      "exceeded": 36,
      "maximum_observed_over_prediction": 1.0456381942676607
    },
    {
      "data": "D2_hold",
      "N": 16,
      "quantity": "cubic_remainder",
      "calibration_C": 5.618683674742469e-07,
      "count": 2136,
      "exceeded": 12,
      "maximum_observed_over_prediction": 1.0092019815162185
    },
    {
      "data": "D2_hold",
      "N": 32,
      "quantity": "linear",
      "calibration_C": 0.056194056445348695,
      "count": 1668,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.693064457695761
    },
    {
      "data": "D2_hold",
      "N": 32,
      "quantity": "nonlinear_discretization",
      "calibration_C": 0.05510913122597376,
      "count": 1696,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.6945276988029795
    },
    {
      "data": "D2_hold",
      "N": 32,
      "quantity": "total_linear_simulation",
      "calibration_C": 0.054491173967220724,
      "count": 1696,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.6930648053992121
    },
    {
      "data": "D2_hold",
      "N": 32,
      "quantity": "continuous_correction",
      "calibration_C": 0.008293182836073491,
      "count": 2097,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.9847430890026948
    },
    {
      "data": "D2_hold",
      "N": 32,
      "quantity": "discrete_correction",
      "calibration_C": 0.008293327437991771,
      "count": 2853,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.984704753442794
    },
    {
      "data": "D2_hold",
      "N": 32,
      "quantity": "ordering",
      "calibration_C": 0.00012054120758439756,
      "count": 1968,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.2763355274434325
    },
    {
      "data": "D2_hold",
      "N": 32,
      "quantity": "quadratic",
      "calibration_C": 3.538278498472407e-09,
      "count": 1968,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.3051198694835928
    },
    {
      "data": "D2_hold",
      "N": 32,
      "quantity": "cubic_remainder",
      "calibration_C": 5.618683674742469e-07,
      "count": 2046,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.14156791934626206
    },
    {
      "data": "D2_hold",
      "N": 64,
      "quantity": "linear",
      "calibration_C": 0.056194056445348695,
      "count": 1611,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.44821279875948217
    },
    {
      "data": "D2_hold",
      "N": 64,
      "quantity": "nonlinear_discretization",
      "calibration_C": 0.05510913122597376,
      "count": 1581,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.4500053373256955
    },
    {
      "data": "D2_hold",
      "N": 64,
      "quantity": "total_linear_simulation",
      "calibration_C": 0.054491173967220724,
      "count": 1589,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.4482130393119114
    },
    {
      "data": "D2_hold",
      "N": 64,
      "quantity": "continuous_correction",
      "calibration_C": 0.008293182836073491,
      "count": 2097,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.9847430890026948
    },
    {
      "data": "D2_hold",
      "N": 64,
      "quantity": "discrete_correction",
      "calibration_C": 0.008293327437991771,
      "count": 2862,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.984701576512049
    },
    {
      "data": "D2_hold",
      "N": 64,
      "quantity": "ordering",
      "calibration_C": 0.00012054120758439756,
      "count": 1965,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.10446822935240381
    },
    {
      "data": "D2_hold",
      "N": 64,
      "quantity": "quadratic",
      "calibration_C": 3.538278498472407e-09,
      "count": 1965,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.05961710349766256
    },
    {
      "data": "D2_hold",
      "N": 64,
      "quantity": "cubic_remainder",
      "calibration_C": 5.618683674742469e-07,
      "count": 2049,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.022331499616687202
    },
    {
      "data": "D3",
      "N": 64,
      "quantity": "linear",
      "calibration_C": 0.00205974004772289,
      "count": 2541,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.13919524801552588
    },
    {
      "data": "D3",
      "N": 64,
      "quantity": "nonlinear_discretization",
      "calibration_C": 0.0020199749564734915,
      "count": 2542,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.13975181763296002
    },
    {
      "data": "D3",
      "N": 64,
      "quantity": "total_linear_simulation",
      "calibration_C": 0.0022162072097521384,
      "count": 2553,
      "exceeded": 3,
      "maximum_observed_over_prediction": 1.0059848868172219
    },
    {
      "data": "D3",
      "N": 64,
      "quantity": "continuous_correction",
      "calibration_C": 0.006717933456303857,
      "count": 2360,
      "exceeded": 0,
      "maximum_observed_over_prediction": 1.0
    },
    {
      "data": "D3",
      "N": 64,
      "quantity": "discrete_correction",
      "calibration_C": 0.006717566544911358,
      "count": 2850,
      "exceeded": 2,
      "maximum_observed_over_prediction": 1.0000407891483378
    },
    {
      "data": "D3",
      "N": 64,
      "quantity": "ordering",
      "calibration_C": 6.411124835124826e-06,
      "count": 2006,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.0371447168691167
    },
    {
      "data": "D3",
      "N": 64,
      "quantity": "quadratic",
      "calibration_C": 2.0311037103657742e-09,
      "count": 2007,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.12553289920795663
    },
    {
      "data": "D3",
      "N": 64,
      "quantity": "cubic_remainder",
      "calibration_C": 3.351320358801591e-08,
      "count": 1616,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.09282172169073884
    },
    {
      "data": "D3_hold",
      "N": 16,
      "quantity": "linear",
      "calibration_C": 0.00205974004772289,
      "count": 2454,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.9682636229574411
    },
    {
      "data": "D3_hold",
      "N": 16,
      "quantity": "nonlinear_discretization",
      "calibration_C": 0.0020199749564734915,
      "count": 2454,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.9682635242498763
    },
    {
      "data": "D3_hold",
      "N": 16,
      "quantity": "total_linear_simulation",
      "calibration_C": 0.0022162072097521384,
      "count": 2452,
      "exceeded": 9,
      "maximum_observed_over_prediction": 1.06433702566689
    },
    {
      "data": "D3_hold",
      "N": 16,
      "quantity": "continuous_correction",
      "calibration_C": 0.006717933456303857,
      "count": 2402,
      "exceeded": 106,
      "maximum_observed_over_prediction": 1.082690458669871
    },
    {
      "data": "D3_hold",
      "N": 16,
      "quantity": "discrete_correction",
      "calibration_C": 0.006717566544911358,
      "count": 2925,
      "exceeded": 106,
      "maximum_observed_over_prediction": 1.0824999434776676
    },
    {
      "data": "D3_hold",
      "N": 16,
      "quantity": "ordering",
      "calibration_C": 6.411124835124826e-06,
      "count": 2255,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.9084376298562721
    },
    {
      "data": "D3_hold",
      "N": 16,
      "quantity": "quadratic",
      "calibration_C": 2.0311037103657742e-09,
      "count": 2256,
      "exceeded": 51,
      "maximum_observed_over_prediction": 1.0674111817276017
    },
    {
      "data": "D3_hold",
      "N": 16,
      "quantity": "cubic_remainder",
      "calibration_C": 3.351320358801591e-08,
      "count": 1752,
      "exceeded": 129,
      "maximum_observed_over_prediction": 1.1565991557751478
    },
    {
      "data": "D3_hold",
      "N": 32,
      "quantity": "linear",
      "calibration_C": 0.00205974004772289,
      "count": 2436,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.411227995621896
    },
    {
      "data": "D3_hold",
      "N": 32,
      "quantity": "nonlinear_discretization",
      "calibration_C": 0.0020199749564734915,
      "count": 2436,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.4120958677475602
    },
    {
      "data": "D3_hold",
      "N": 32,
      "quantity": "total_linear_simulation",
      "calibration_C": 0.0022162072097521384,
      "count": 2435,
      "exceeded": 10,
      "maximum_observed_over_prediction": 1.0851570208206194
    },
    {
      "data": "D3_hold",
      "N": 32,
      "quantity": "continuous_correction",
      "calibration_C": 0.006717933456303857,
      "count": 2402,
      "exceeded": 106,
      "maximum_observed_over_prediction": 1.082690458669871
    },
    {
      "data": "D3_hold",
      "N": 32,
      "quantity": "discrete_correction",
      "calibration_C": 0.006717566544911358,
      "count": 2871,
      "exceeded": 106,
      "maximum_observed_over_prediction": 1.0826910307734376
    },
    {
      "data": "D3_hold",
      "N": 32,
      "quantity": "ordering",
      "calibration_C": 6.411124835124826e-06,
      "count": 2159,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.20995104609984838
    },
    {
      "data": "D3_hold",
      "N": 32,
      "quantity": "quadratic",
      "calibration_C": 2.0311037103657742e-09,
      "count": 2160,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.38377278537553505
    },
    {
      "data": "D3_hold",
      "N": 32,
      "quantity": "cubic_remainder",
      "calibration_C": 3.351320358801591e-08,
      "count": 1662,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.3562999727398291
    },
    {
      "data": "D3_hold",
      "N": 64,
      "quantity": "linear",
      "calibration_C": 0.00205974004772289,
      "count": 2484,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.16246512657073328
    },
    {
      "data": "D3_hold",
      "N": 64,
      "quantity": "nonlinear_discretization",
      "calibration_C": 0.0020199749564734915,
      "count": 2487,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.1631147374014052
    },
    {
      "data": "D3_hold",
      "N": 64,
      "quantity": "total_linear_simulation",
      "calibration_C": 0.0022162072097521384,
      "count": 2494,
      "exceeded": 10,
      "maximum_observed_over_prediction": 1.090642873289814
    },
    {
      "data": "D3_hold",
      "N": 64,
      "quantity": "continuous_correction",
      "calibration_C": 0.006717933456303857,
      "count": 2402,
      "exceeded": 106,
      "maximum_observed_over_prediction": 1.082690458669871
    },
    {
      "data": "D3_hold",
      "N": 64,
      "quantity": "discrete_correction",
      "calibration_C": 0.006717566544911358,
      "count": 2868,
      "exceeded": 106,
      "maximum_observed_over_prediction": 1.0827349794635015
    },
    {
      "data": "D3_hold",
      "N": 64,
      "quantity": "ordering",
      "calibration_C": 6.411124835124826e-06,
      "count": 2114,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.041029832233238334
    },
    {
      "data": "D3_hold",
      "N": 64,
      "quantity": "quadratic",
      "calibration_C": 2.0311037103657742e-09,
      "count": 2115,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.13546832977951678
    },
    {
      "data": "D3_hold",
      "N": 64,
      "quantity": "cubic_remainder",
      "calibration_C": 3.351320358801591e-08,
      "count": 1683,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.10374420853994677
    },
    {
      "data": "D4_64",
      "N": 64,
      "quantity": "linear",
      "calibration_C": 0.9999999999963872,
      "count": 2586,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.9999999128522535
    },
    {
      "data": "D4_64",
      "N": 64,
      "quantity": "nonlinear_discretization",
      "calibration_C": 0.9827638259483332,
      "count": 3079,
      "exceeded": 184,
      "maximum_observed_over_prediction": 1.0018839448579577
    },
    {
      "data": "D4_64",
      "N": 64,
      "quantity": "total_linear_simulation",
      "calibration_C": 0.9696969696934664,
      "count": 3079,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.9999999128522535
    },
    {
      "data": "D4_64",
      "N": 64,
      "quantity": "continuous_correction",
      "calibration_C": 9.176198519961227e-06,
      "count": 3021,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.11943720653876437
    },
    {
      "data": "D4_64",
      "N": 64,
      "quantity": "discrete_correction",
      "calibration_C": 0.0,
      "count": 0,
      "exceeded": 0,
      "maximum_observed_over_prediction": null
    },
    {
      "data": "D4_64",
      "N": 64,
      "quantity": "ordering",
      "calibration_C": 1.4566307183655487e-05,
      "count": 3021,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.1504814506588308
    },
    {
      "data": "D4_64",
      "N": 64,
      "quantity": "quadratic",
      "calibration_C": 1.8224228946416837e-10,
      "count": 3021,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.132786809841488
    },
    {
      "data": "D4_64",
      "N": 64,
      "quantity": "cubic_remainder",
      "calibration_C": 5.25458197793935e-10,
      "count": 1476,
      "exceeded": 0,
      "maximum_observed_over_prediction": 0.0304439755637985
    }
  ],
  "completed_trajectories": 172,
  "trajectory_seconds": 112412.95521090133,
  "trajectory_peak_commit_GiB": 0.7485885620117188,
  "next_case": "D4_128",
  "gate_before": "D4_256",
  "no_threshold_relaxation": true
}

==> anc/B3_W_scheme_seven_data/run_records/calibration_frozen.json <==
{
  "frozen_utc": "2026-11-01T10:07:11.614310+00:00",
  "training_N": [
    16,
    32
  ],
  "holdout_used": false,
  "constants": {
    "D1|pointwise|linear": {
      "C": 0.0014829168975074812,
      "name": "D1",
      "N": 16,
      "t": 1.8678105957632902e-05,
      "epsilon": 0.03125,
      "source": "analysis\\D1_N16-32_l3",
      "level": 3
    },
    "D1|pointwise|nonlinear_discretization": {
      "C": 0.0014543022872839718,
      "name": "D1",
      "N": 16,
      "t": 1.8678105957632902e-05,
      "epsilon": 0.03125,
      "source": "analysis\\D1_N16-32_l3",
      "level": 3
    },
    "D1|pointwise|total_linear_simulation": {
      "C": 0.0018297732850692313,
      "name": "D1",
      "N": 16,
      "t": 0.009882349901727774,
      "epsilon": 0.5,
      "source": "analysis\\D1_N16-32_l3",
      "level": 3
    },
    "D1|pointwise|continuous_correction": {
      "C": 0.005460436993184892,
      "name": "D1",
      "N": 16,
      "t": 0.01025173542813052,
      "epsilon": 0.5,
      "source": "analysis\\D1_N16-32_l3",
      "level": 3
    },
    "D1|pointwise|discrete_correction": {
      "C": 0.005460078061064629,
      "name": "D1",
      "N": 32,
      "t": 0.01025173542813052,
      "epsilon": 0.5,
      "source": "analysis\\D1_N16-32_l3",
      "level": 3
    },
    "D1|pointwise|ordering": {
      "C": 1.0658480532396648e-05,
      "name": "D1",
      "N": 16,
      "t": 0.00016155980984398728,
      "epsilon": 0.03125,
      "source": "analysis\\D1_N16-32_l3",
      "level": 3
    },
    "D1|pointwise|quadratic": {
      "C": 1.2289065839988114e-09,
      "name": "D1",
      "N": 16,
      "t": 0.06189658188912597,
      "epsilon": 0.03125,
      "source": "analysis\\D1_N16-32_l3",
      "level": 3
    },
    "D1|pointwise|cubic_remainder": {
      "C": 5.2655341830324114e-08,
      "name": "D1",
      "N": 16,
      "t": 0.00887739228055769,
      "epsilon": 0.5,
      "source": "analysis\\D1_N16-32_l3",
      "level": 3
    },
    "D2|pointwise|linear": {
      "C": 0.056194056445348695,
      "name": "D2",
      "N": 16,
      "t": 6.657105065162856e-07,
      "epsilon": 0.03125,
      "source": "analysis\\D2_N16-32_l3",
      "level": 3
    },
    "D2|pointwise|nonlinear_discretization": {
      "C": 0.05510913122597376,
      "name": "D2",
      "N": 16,
      "t": 6.657105065162856e-07,
      "epsilon": 0.03125,
      "source": "analysis\\D2_N16-32_l3",
      "level": 3
    },
    "D2|pointwise|total_linear_simulation": {
      "C": 0.054491173967220724,
      "name": "D2",
      "N": 16,
      "t": 6.657105065162856e-07,
      "epsilon": 0.03125,
      "source": "analysis\\D2_N16-32_l3",
      "level": 3
    },
    "D2|pointwise|continuous_correction": {
      "C": 0.008293182836073491,
      "name": "D2",
      "N": 16,
      "t": 0.012115276586285851,
      "epsilon": 0.5,
      "source": "analysis\\D2_N16-32_l3",
      "level": 3
    },
    "D2|pointwise|discrete_correction": {
      "C": 0.008293327437991771,
      "name": "D2",
      "N": 16,
      "t": 0.012420261020122699,
      "epsilon": 0.5,
      "source": "analysis\\D2_N16-32_l3",
      "level": 3
    },
    "D2|pointwise|ordering": {
      "C": 0.00012054120758439756,
      "name": "D2",
      "N": 16,
      "t": 9.54258787825843e-05,
      "epsilon": 0.03125,
      "source": "analysis\\D2_N16-32_l3",
      "level": 3
    },
    "D2|pointwise|quadratic": {
      "C": 3.538278498472407e-09,
      "name": "D2",
      "N": 16,
      "t": 0.05366191513205203,
      "epsilon": 0.03125,
      "source": "analysis\\D2_N16-32_l3",
      "level": 3
    },
    "D2|pointwise|cubic_remainder": {
      "C": 5.618683674742469e-07,
      "name": "D2",
      "N": 16,
      "t": 0.00018230450029011066,
      "epsilon": 0.03125,
      "source": "analysis\\D2_N16-32_l3",
      "level": 3
    },
    "D3|pointwise|linear": {
      "C": 0.00205974004772289,
      "name": "D3",
      "N": 16,
      "t": 5.494802382554349e-06,
      "epsilon": 0.03125,
      "source": "analysis\\D3_N16-32_l2",
      "level": 2
    },
    "D3|pointwise|nonlinear_discretization": {
      "C": 0.0020199749564734915,
      "name": "D3",
      "N": 16,
      "t": 5.494802382554349e-06,
      "epsilon": 0.03125,
      "source": "analysis\\D3_N16-32_l2",
      "level": 2
    },
    "D3|pointwise|total_linear_simulation": {
      "C": 0.0022162072097521384,
      "name": "D3",
      "N": 32,
      "t": 0.012725245453959547,
      "epsilon": 0.5,
      "source": "analysis\\D3_N16-32_l2",
      "level": 2
    },
    "D3|pointwise|continuous_correction": {
      "C": 0.006717933456303857,
      "name": "D3",
      "N": 16,
      "t": 0.012115276586285851,
      "epsilon": 0.5,
      "source": "analysis\\D3_N16-32_l2",
      "level": 2
    },
    "D3|pointwise|discrete_correction": {
      "C": 0.006717566544911358,
      "name": "D3",
      "N": 32,
      "t": 0.012115276586285851,
      "epsilon": 0.5,
      "source": "analysis\\D3_N16-32_l2",
      "level": 2
    },
    "D3|pointwise|ordering": {
      "C": 6.411124835124826e-06,
      "name": "D3",
      "N": 16,
      "t": 0.00010503470856261041,
      "epsilon": 0.5,
      "source": "analysis\\D3_N16-32_l2",
      "level": 2
    },
    "D3|pointwise|quadratic": {
      "C": 2.0311037103657742e-09,
      "name": "D3",
      "N": 16,
      "t": 0.057649744861557675,
      "epsilon": 0.03125,
      "source": "analysis\\D3_N16-32_l2",
      "level": 2
    },
    "D3|pointwise|cubic_remainder": {
      "C": 3.351320358801591e-08,
      "name": "D3",
      "N": 16,
      "t": 0.01778279410038923,
      "epsilon": 0.5,
      "source": "analysis\\D3_N16-32_l2",
      "level": 2
    },
    "D4|pointwise|linear": {
      "C": 0.9999999999963872,
      "name": "D4_16",
      "N": 16,
      "t": 5e-25,
      "epsilon": 0.03125,
      "source": "analysis\\D4_16_N16_l2",
      "level": 2
    },
    "D4|pointwise|nonlinear_discretization": {
      "C": 0.9827638259483332,
      "name": "D4_32",
      "N": 32,
      "t": 2.5e-25,
      "epsilon": 0.03125,
      "source": "analysis\\D4_32_N32_l2",
      "level": 2
    },
    "D4|pointwise|total_linear_simulation": {
      "C": 0.9696969696934664,
      "name": "D4_16",
      "N": 16,
      "t": 5e-25,
      "epsilon": 0.03125,
      "source": "analysis\\D4_16_N16_l2",
      "level": 2
    },
    "D4|pointwise|continuous_correction": {
      "C": 9.176198519961227e-06,
      "name": "D4_16",
      "N": 16,
      "t": 1.0295324790736871e-07,
      "epsilon": 0.03125,
      "source": "analysis\\D4_16_N16_l2",
      "level": 2
    },
    "D4|pointwise|discrete_correction": {
      "C": 0.0,
      "name": "D4_16",
      "N": 16,
      "t": 2.5e-25,
      "epsilon": 0.03125,
      "source": "analysis\\D4_16_N16_l2",
      "level": 2
    },
    "D4|pointwise|ordering": {
      "C": 1.4566307183655487e-05,
      "name": "D4_16",
      "N": 16,
      "t": 1.0295324790736871e-07,
      "epsilon": 0.03125,
      "source": "analysis\\D4_16_N16_l2",
      "level": 2
    },
    "D4|pointwise|quadratic": {
      "C": 1.8224228946416837e-10,
      "name": "D4_16",
      "N": 16,
      "t": 0.03480700588428406,
      "epsilon": 0.03125,
      "source": "analysis\\D4_16_N16_l2",
      "level": 2
    },
    "D4|pointwise|cubic_remainder": {
      "C": 5.25458197793935e-10,
      "name": "D4_16",
      "N": 16,
      "t": 1.0473229021183173e-06,
      "epsilon": 0.03125,
      "source": "analysis\\D4_16_N16_l2",
      "level": 2
    },
    "D1|weighted_sup|continuous_correction": {
      "C": 0.005460436993184892,
      "record": {
        "name": "D1",
        "N": 16,
        "epsilon": 0.5,
        "quantity": "continuous_correction",
        "metric": "weighted_sup",
        "value": 0.001365109248296223,
        "t_peak": 0.01025173542813052,
        "time_difference": 2.101879199460906e-15,
        "reference_bound": 3.89497334369363e-11,
        "tail_bound": 4.2578828862941584e-32,
        "sampling_difference": 4.021216207547411e-07,
        "accepted": true,
        "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
        "accepted_local": true,
        "C_emp": 0.005460436993184892
      }
    },
    "D1|weighted_sup|discrete_correction": {
      "C": 0.005460078061064629,
      "record": {
        "name": "D1",
        "N": 32,
        "epsilon": 0.5,
        "quantity": "discrete_correction",
        "metric": "weighted_sup",
        "value": 0.0013650195152661573,
        "t_peak": 0.01025173542813052,
        "time_difference": 3.018628557612337e-13,
        "reference_bound": 0.0,
        "tail_bound": 4.2971340890414645e-32,
        "sampling_difference": 3.979510547935834e-07,
        "accepted": true,
        "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
        "accepted_local": true,
        "C_emp": 0.005460078061064629
      }
    },
    "D1|weighted_sup|ordering": {
      "C": 1.0658480532396648e-05,
      "record": {
        "name": "D1",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "ordering",
        "metric": "weighted_sup",
        "value": 6.5570527259088145e-09,
        "t_peak": 0.00016155980984398728,
        "time_difference": 4.959990758589904e-16,
        "reference_bound": 1.518507478671555e-13,
        "tail_bound": 5.391293091529819e-33,
        "sampling_difference": 0.0,
        "accepted": true,
        "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
        "accepted_local": true,
        "C_emp": 1.0658480532396648e-05
      }
    },
    "D1|weighted_sup|cubic_remainder": {
      "C": 5.2655341830324114e-08,
      "record": {
        "name": "D1",
        "N": 16,
        "epsilon": 0.5,
        "quantity": "cubic_remainder",
        "metric": "weighted_sup",
        "value": 4.146348347589712e-09,
        "t_peak": 0.00887739228055769,
        "time_difference": 2.0789235735720407e-15,
        "reference_bound": 3.342267149876569e-13,
        "tail_bound": 8.728463695739577e-32,
        "sampling_difference": 1.9576224164731717e-11,
        "accepted": true,
        "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
        "accepted_local": true,
        "C_emp": 5.2655341830324114e-08
      }
    },
    "D1|weighted_L4H|linear": {
      "C": 0.00023755957835171697,
      "record": {
        "name": "D1",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "linear",
        "metric": "weighted_L4H",
        "value": 4.676661146398104e-06,
        "time_difference": 3.0112791811962305e-14,
        "reference_bound": 1.0826734528675626e-10,
        "tail_bound": 1.633645441305795e-33,
        "quadrature_difference": 6.7994335929142115e-09,
        "initial_interval_bound": 9.323787164702228e-15,
        "accepted": true,
        "accepted_local": true,
        "C_emp": 0.00023755957835171697
      }
    },
    "D1|weighted_L4H|nonlinear_discretization": {
      "C": 0.00023755900085930067,
      "record": {
        "name": "D1",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "nonlinear_discretization",
        "metric": "weighted_L4H",
        "value": 4.67664977772855e-06,
        "time_difference": 3.011259265884895e-14,
        "reference_bound": 1.0830708052950853e-10,
        "tail_bound": 1.634890733547073e-33,
        "quadrature_difference": 6.8009604673179995e-09,
        "initial_interval_bound": 9.323855774370955e-15,
        "accepted": true,
        "accepted_local": true,
        "C_emp": 0.00023755900085930067
      }
    },
    "D1|weighted_L4H|theorem_4_1_i_sum": {
      "C": 0.00047511857921101765,
      "record": {
        "name": "D1",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "theorem_4_1_i_sum",
        "metric": "weighted_L4H",
        "value": 9.353310924126654e-06,
        "time_difference": 6.022538447081126e-14,
        "reference_bound": 2.165744258162648e-10,
        "tail_bound": 3.268536174852868e-33,
        "quadrature_difference": 1.3600394060232211e-08,
        "initial_interval_bound": 1.8647642939073183e-14,
        "accepted": true,
        "accepted_local": true,
        "C_emp": 0.00047511857921101765
      }
    },
    "D2|weighted_sup|continuous_correction": {
      "C": 0.008293182836073491,
      "record": {
        "name": "D2",
        "N": 16,
        "epsilon": 0.5,
        "quantity": "continuous_correction",
        "metric": "weighted_sup",
        "value": 0.002073295709018373,
        "t_peak": 0.012115276586285851,
        "time_difference": 4.0049584946959146e-09,
        "reference_bound": 3.186304939407458e-08,
        "tail_bound": 5.991832550999786e-32,
        "sampling_difference": 0.0,
        "accepted": true,
        "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
        "accepted_local": true,
        "C_emp": 0.008293182836073491
      }
    },
    "D2|weighted_sup|discrete_correction": {
      "C": 0.008293327437991771,
      "record": {
        "name": "D2",
        "N": 16,
        "epsilon": 0.5,
        "quantity": "discrete_correction",
        "metric": "weighted_sup",
        "value": 0.0020733318594979427,
        "t_peak": 0.012420261020122699,
        "time_difference": 1.4336115751890794e-11,
        "reference_bound": 0.0,
        "tail_bound": 6.220646686686455e-32,
        "sampling_difference": 8.942549251014092e-09,
        "accepted": true,
        "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
        "accepted_local": true,
        "C_emp": 0.008293327437991771
      }
    },
    "D2|weighted_sup|ordering": {
      "C": 0.00012054120758439756,
      "record": {
        "name": "D2",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "ordering",
        "metric": "weighted_sup",
        "value": 7.415644766373536e-08,
        "t_peak": 9.54258787825843e-05,
        "time_difference": 1.564436921853082e-11,
        "reference_bound": 1.2446503644817278e-10,
        "tail_bound": 7.578634650325948e-33,
        "sampling_difference": 2.867104683978392e-10,
        "accepted": true,
        "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
        "accepted_local": true,
        "C_emp": 0.00012054120758439756
      }
    },
    "D2|weighted_sup|cubic_remainder": {
      "C": 5.618683674742469e-07,
      "record": {
        "name": "D2",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "cubic_remainder",
        "metric": "weighted_sup",
        "value": 1.0801846060956902e-11,
        "t_peak": 0.00018230450029011066,
        "time_difference": 7.580245445410005e-17,
        "reference_bound": 2.234988846046123e-16,
        "tail_bound": 7.582194107767066e-33,
        "sampling_difference": 9.0610098147028e-14,
        "accepted": true,
        "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
        "accepted_local": true,
        "C_emp": 5.618683674742469e-07
      }
    },
    "D2|weighted_L4H|linear": {
      "C": 0.004927596591119492,
      "record": {
        "name": "D2",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "linear",
        "metric": "weighted_L4H",
        "value": 9.700597922721358e-05,
        "time_difference": 3.829338093772477e-07,
        "reference_bound": 2.624996979636491e-06,
        "tail_bound": 2.2962392104658985e-33,
        "quadrature_difference": 1.266599500764987e-09,
        "initial_interval_bound": 1.043544591017298e-18,
        "accepted": true,
        "accepted_local": true,
        "C_emp": 0.004927596591119492
      }
    },
    "D2|weighted_L4H|nonlinear_discretization": {
      "C": 0.004927589782152159,
      "record": {
        "name": "D2",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "nonlinear_discretization",
        "metric": "weighted_L4H",
        "value": 9.700584518406871e-05,
        "time_difference": 3.82933809269363e-07,
        "reference_bound": 2.6249969789071538e-06,
        "tail_bound": 2.2983989929652806e-33,
        "quadrature_difference": 1.268029392356945e-09,
        "initial_interval_bound": 1.043544591017298e-18,
        "accepted": true,
        "accepted_local": true,
        "C_emp": 0.004927589782152159
      }
    },
    "D2|weighted_L4H|theorem_4_1_i_sum": {
      "C": 0.009855186373271652,
      "record": {
        "name": "D2",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "theorem_4_1_i_sum",
        "metric": "weighted_L4H",
        "value": 0.0001940118244112823,
        "time_difference": 7.658676186466108e-07,
        "reference_bound": 5.249993958543645e-06,
        "tail_bound": 4.594638203431179e-33,
        "quadrature_difference": 2.534628893121932e-09,
        "initial_interval_bound": 2.087089182034596e-18,
        "accepted": true,
        "accepted_local": true,
        "C_emp": 0.009855186373271652
      }
    },
    "D3|weighted_sup|continuous_correction": {
      "C": 0.006717933456303857,
      "record": {
        "name": "D3",
        "N": 16,
        "epsilon": 0.5,
        "quantity": "continuous_correction",
        "metric": "weighted_sup",
        "value": 0.0016794833640759643,
        "t_peak": 0.012115276586285851,
        "time_difference": 1.5346609715451674e-11,
        "reference_bound": 7.761266388489747e-11,
        "tail_bound": 5.294626885263111e-32,
        "sampling_difference": 0.0,
        "accepted": true,
        "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
        "accepted_local": true,
        "C_emp": 0.006717933456303857
      }
    },
    "D3|weighted_sup|discrete_correction": {
      "C": 0.006717566544911358,
      "record": {
        "name": "D3",
        "N": 32,
        "epsilon": 0.5,
        "quantity": "discrete_correction",
        "metric": "weighted_sup",
        "value": 0.0016793916362278394,
        "t_peak": 0.012115276586285851,
        "time_difference": 6.686130607631876e-10,
        "reference_bound": 0.0,
        "tail_bound": 5.343655200732035e-32,
        "sampling_difference": 0.0,
        "accepted": true,
        "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
        "accepted_local": true,
        "C_emp": 0.006717566544911358
      }
    },
    "D3|weighted_L4H|linear": {
      "C": 0.00023077182957455944,
      "record": {
        "name": "D3",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "linear",
        "metric": "weighted_L4H",
        "value": 4.543035715683432e-06,
        "time_difference": 5.468376968198283e-10,
        "reference_bound": 2.9412768315435415e-09,
        "tail_bound": 2.0302151888603748e-33,
        "quadrature_difference": 5.297456516309632e-10,
        "initial_interval_bound": 1.01709522490963e-14,
        "accepted": true,
        "accepted_local": true,
        "C_emp": 0.00023077182957455944
      }
    },
    "D3|weighted_L4H|nonlinear_discretization": {
      "C": 0.00023077166909418582,
      "record": {
        "name": "D3",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "nonlinear_discretization",
        "metric": "weighted_L4H",
        "value": 4.5430325564240445e-06,
        "time_difference": 5.468376961768032e-10,
        "reference_bound": 2.94127683818916e-09,
        "tail_bound": 2.0319335668816916e-33,
        "quadrature_difference": 5.296806888998595e-10,
        "initial_interval_bound": 1.0170973424919981e-14,
        "accepted": true,
        "accepted_local": true,
        "C_emp": 0.00023077166909418582
      }
    },
    "D3|weighted_L4H|theorem_4_1_i_sum": {
      "C": 0.0004615434986687453,
      "record": {
        "name": "D3",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "theorem_4_1_i_sum",
        "metric": "weighted_L4H",
        "value": 9.086068272107478e-06,
        "time_difference": 1.0936753929966316e-09,
        "reference_bound": 5.882553669732702e-09,
        "tail_bound": 4.0621487557420664e-33,
        "quadrature_difference": 1.0594263405308226e-09,
        "initial_interval_bound": 2.034192567401628e-14,
        "accepted": true,
        "accepted_local": true,
        "C_emp": 0.0004615434986687453
      }
    },
    "D3|weighted_sup|ordering": {
      "C": 1.3937223040583067e-06,
      "record": {
        "name": "D3",
        "N": 32,
        "epsilon": 0.03125,
        "quantity": "ordering",
        "metric": "weighted_sup",
        "value": 7.638673789979227e-10,
        "t_peak": 2.3713737056616554e-05,
        "time_difference": 2.611145976048041e-12,
        "reference_bound": 3.0317446880574317e-13,
        "tail_bound": 6.606477078942683e-33,
        "sampling_difference": 0.0,
        "accepted": true,
        "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
        "accepted_local": true,
        "C_emp": 1.3937223040583067e-06
      }
    },
    "D4|weighted_sup|continuous_correction": {
      "C": 9.176198519961227e-06,
      "record": {
        "name": "D4_16",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "continuous_correction",
        "metric": "weighted_sup",
        "value": 8.961131367149636e-09,
        "t_peak": 1.0295324790736871e-07,
        "time_difference": 6.127619049798648e-13,
        "reference_bound": 8.325520305655058e-12,
        "tail_bound": 1.1143285892518853e-40,
        "sampling_difference": 0.0,
        "accepted": true,
        "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
        "accepted_local": true,
        "C_emp": 9.176198519961227e-06
      }
    },
    "D4|weighted_sup|ordering": {
      "C": 1.4566307183655487e-05,
      "record": {
        "name": "D4_16",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "ordering",
        "metric": "weighted_sup",
        "value": 8.961131367149636e-09,
        "t_peak": 1.0295324790736871e-07,
        "time_difference": 6.127619049798648e-13,
        "reference_bound": 8.325520305655058e-12,
        "tail_bound": 1.1143285892518853e-40,
        "sampling_difference": 0.0,
        "accepted": true,
        "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
        "accepted_local": true,
        "C_emp": 1.4566307183655487e-05
      }
    },
    "D4|weighted_sup|cubic_remainder": {
      "C": 5.25458197793935e-10,
      "record": {
        "name": "D4_16",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "cubic_remainder",
        "metric": "weighted_sup",
        "value": 1.0101865299078406e-14,
        "t_peak": 1.0473229021183173e-06,
        "time_difference": 5.974157184110971e-20,
        "reference_bound": 7.763419203390892e-19,
        "tail_bound": 2.228651171267505e-40,
        "sampling_difference": 1.5046714365810183e-17,
        "accepted": true,
        "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
        "accepted_local": true,
        "C_emp": 5.25458197793935e-10
      }
    },
    "D4|weighted_L4H|linear": {
      "C": 0.04349203939781555,
      "record": {
        "name": "D4_16",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "linear",
        "metric": "weighted_L4H",
        "value": 0.0008561958740650774,
        "time_difference": 8.290342712396416e-08,
        "reference_bound": 8.564991256197382e-07,
        "tail_bound": 3.8425607385166823e-41,
        "quadrature_difference": 3.0973831160172917e-07,
        "initial_interval_bound": 0.0,
        "accepted": true,
        "accepted_local": true,
        "C_emp": 0.04349203939781555
      }
    },
    "D4|weighted_L4H|nonlinear_discretization": {
      "C": 0.04349203673977196,
      "record": {
        "name": "D4_16",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "nonlinear_discretization",
        "metric": "weighted_L4H",
        "value": 0.0008561958217381231,
        "time_difference": 8.290342928117238e-08,
        "reference_bound": 8.564990678962698e-07,
        "tail_bound": 2.913180789830263e-41,
        "quadrature_difference": 3.097383717633488e-07,
        "initial_interval_bound": 0.0,
        "accepted": true,
        "accepted_local": true,
        "C_emp": 0.04349203673977196
      }
    },
    "D4|weighted_L4H|theorem_4_1_i_sum": {
      "C": 0.08698407613758749,
      "record": {
        "name": "D4_16",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "theorem_4_1_i_sum",
        "metric": "weighted_L4H",
        "value": 0.0017123916958032004,
        "time_difference": 1.6580685640513655e-07,
        "reference_bound": 1.7129981935160079e-06,
        "tail_bound": 6.755741528346945e-41,
        "quadrature_difference": 6.19476683365078e-07,
        "initial_interval_bound": 0.0,
        "accepted": true,
        "accepted_local": true,
        "C_emp": 0.08698407613758749
      }
    }
  },
  "rule": "Maximum of accepted original-direction training observations; no post-hoc safety factor or refit.",
  "cases": [
    {
      "name": "D1",
      "N": 16,
      "level": 3
    },
    {
      "name": "D1",
      "N": 32,
      "level": 3
    },
    {
      "name": "D2",
      "N": 16,
      "level": 3
    },
    {
      "name": "D2",
      "N": 32,
      "level": 3
    },
    {
      "name": "D3",
      "N": 16,
      "level": 2
    },
    {
      "name": "D3",
      "N": 32,
      "level": 2
    },
    {
      "name": "D4_16",
      "N": 16,
      "level": 2
    },
    {
      "name": "D4_32",
      "N": 32,
      "level": 2
    }
  ]
}

==> anc/B3_W_scheme_seven_data/run_records/design_frozen.json <==
{
  "authorized_batch": 1,
  "theta": 0,
  "D5": false,
  "approved_utc": "2026-10-31T18:46:51.552705+00:00",
  "order": [
    "original directions N=16,32",
    "freeze calibration",
    "all N<=64 including holdouts",
    "N=128,256",
    "stop and report"
  ],
  "data": [
    "D1",
    "D2",
    "D3",
    "D4"
  ],
  "holdouts": [
    "D1 support (.20,.65)",
    "D2 jump .37",
    "D3 kink .37"
  ],
  "epsilons": [
    0.03125,
    0.125,
    0.5
  ],
  "coarse_meshes": [
    16,
    32,
    64,
    128,
    256
  ],
  "training_meshes": [
    16,
    32
  ],
  "L": 1.0,
  "nu": 3.7011016504085092,
  "lambda_": 7.4022033008170185,
  "stages": 5,
  "order_in_time": 9,
  "minimum_time_levels": [
    0,
    1,
    2
  ],
  "max_time_level": 3,
  "time_threshold": 0.01,
  "reference_threshold": 0.1,
  "quadrature_threshold": 0.01,
  "tail_threshold": 0.01,
  "contraction_factor": 0.8,
  "point_roundoff_floor": "1e-12 times amplitude^degree; analytic zeros exempt",
  "group_minimum": "same data family, epsilon, observation time and quantity across reported meshes; holdouts separate",
  "main_reference": [
    2048,
    4096
  ],
  "reference_contraction_mesh": 1024,
  "D4_reference": "max(2048,32N), max(4096,64N), plus half the first reference for contraction",
  "memory_budget_GiB": 2.0,
  "available_commit_start_GiB": 6.0,
  "available_commit_during_GiB": 4.0,
  "workers": 1,
  "BLAS_threads": 1,
  "priority": "BELOW_NORMAL_PRIORITY_CLASS",
  "third_batch_gate": "Before theta=2 and bounded D5: design a V2-sensitive datum, report it, wait for explicit approval.",
  "expanded_Dh_search": "excluded by user",
  "second_batch": "not authorized"
}

==> anc/B3_W_scheme_seven_data/run_records/engine_validation.json <==
{
  "rows": [
    {
      "N": 8,
      "H_full_difference": [
        4.795384030475046e-19,
        1.170407358821414e-17,
        1.9810694532037157e-17
      ],
      "H_correction_difference": [
        9.405076015038668e-19,
        1.3783774451500241e-18,
        2.587136868371125e-18
      ],
      "stage_backward_residual": 9.286000059601472e-16,
      "independent_scipy_H": 2.329104049403155e-15
    },
    {
      "N": 16,
      "H_full_difference": [
        2.0870487223305746e-18,
        1.1350848056136648e-17,
        7.655407443168228e-18
      ],
      "H_correction_difference": [
        1.0628183478127433e-18,
        1.0788279299551235e-18,
        2.0420567085359494e-18
      ],
      "stage_backward_residual": 7.895579504431404e-16
    }
  ],
  "D4": [
    {
      "N": 16,
      "name": "D4_16",
      "unit_H_error": 0.9999999992664788,
      "projection_norm": 0.0,
      "kernel_leak": 7.695018334886323e-16
    },
    {
      "N": 32,
      "name": "D4_32",
      "unit_H_error": 0.9999999992658265,
      "projection_norm": 0.0,
      "kernel_leak": 1.6222426479988749e-15
    },
    {
      "N": 64,
      "name": "D4_64",
      "unit_H_error": 0.9999999992656664,
      "projection_norm": 0.0,
      "kernel_leak": 1.2043359375289825e-15
    },
    {
      "N": 128,
      "name": "D4_128",
      "unit_H_error": 0.9999999992656076,
      "projection_norm": 0.0,
      "kernel_leak": 5.121784743005728e-15
    },
    {
      "N": 256,
      "name": "D4_256",
      "unit_H_error": 0.9999999992655908,
      "projection_norm": 0.0,
      "kernel_leak": 1.3385564916210993e-14
    }
  ],
  "passed": true,
  "utc": "2026-10-31T18:31:20.973676+00:00"
}

==> anc/B3_W_scheme_seven_data/run_records/environment.json <==
{
  "python": "3.12.14 (main, Aug 25 2026, 14:01:42) [MSC v.1944 64 bit (AMD64)]",
  "executable": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Scripts\\python.exe",
  "platform": "Windows-11-10.0.26300-SP0",
  "packages": {
    "contourpy": "1.4.0",
    "cycler": "0.12.1",
    "fonttools": "4.68.0",
    "kiwisolver": "1.5.1",
    "matplotlib": "3.11.2",
    "mpmath": "1.4.1",
    "numpy": "2.5.4",
    "packaging": "26.3",
    "pillow": "13.0.0",
    "pip": "25.0.1",
    "pyparsing": "3.3.3",
    "python-dateutil": "3.0.0",
    "scipy": "1.18.1",
    "six": "1.17.0",
    "threadpoolctl": "3.7.0",
    "tzdata": "2026.6"
  },
  "memory": {
    "global_ok": true,
    "process_ok": true,
    "available_physical_bytes": 15807975424,
    "available_commit_bytes": 12327436288,
    "total_physical_bytes": 34090024960,
    "peak_working_set_bytes": 80064512,
    "private_bytes": 57593856,
    "peak_commit_bytes": 59113472
  },
  "date": "2026-10-31T18:46:52.199940+00:00"
}

==> anc/B3_W_scheme_seven_data/run_records/first_worker.log <==
COMPLETE {"schema": 1, "name": "D1", "N": 16, "dimension": 31, "level": 0, "stages": 5, "order": 9, "seconds": 9.15794500010088, "steps": 1986, "iterations": 5546, "rejected_steps": 0, "max_stage_backward_residual": 2.11946184372905e-15, "max_relative_update": 2.975561512595892e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15712899072, "available_commit_bytes": 12459950080, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 82878464, "private_bytes": 126906368, "peak_commit_bytes": 126906368}, "start_utc": "2026-10-31T18:32:12.663105+00:00", "completed_utc": "2026-10-31T18:32:21.821616+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/followup.json <==
{
  "automation_id": "m1-0",
  "kind": "heartbeat",
  "cadence": "hourly",
  "authorized_scope": "batch 1 theta=0 only",
  "utc": "2026-10-31T18:59:13.230336+00:00"
}

==> anc/B3_W_scheme_seven_data/run_records/gate_D4_N256.json <==
{
  "status": "paused_at_gate",
  "gate": "before_D4_N256",
  "utc": "2026-11-03T04:20:58.869167+00:00",
  "completed": "D1-D3 and holdouts N=16,32,64,128,256; D4 N=16,32,64,128",
  "next_data": "D4_256",
  "requires_explicit_user_release": true,
  "automatic_reports": false,
  "supervisor_seconds": 205300.2104907001
}

==> anc/B3_W_scheme_seven_data/run_records/independence_verification.json <==
{
  "Utc": "2026-10-31T19:18:43.9624975Z",
  "TaskName": "S2_M1_theta0_unattended_20261031",
  "WatchdogAncestry": [
    {
      "Pid": 19972,
      "Parent": 18312,
      "Name": "pythonw.exe",
      "Command": "\"C:\\Users\\DELL\\.cache\\codex-runtimes\\codex-primary-runtime\\dependencies\\python\\pythonw.exe\" -B \"D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m1\\unattended_watchdog.py\" --root \"D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\""
    },
    {
      "Pid": 18312,
      "Parent": 3208,
      "Name": "pythonw.exe",
      "Command": "\"D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Scripts\\pythonw.exe\" -B \"D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m1\\unattended_watchdog.py\" --root \"D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\""
    },
    {
      "Pid": 3208,
      "Parent": 1196,
      "Name": "svchost.exe",
      "Command": null
    },
    {
      "Pid": 1196,
      "Parent": 1068,
      "Name": "services.exe",
      "Command": null
    },
    {
      "Pid": 1068,
      "Parent": 972,
      "Name": "wininit.exe",
      "Command": null
    }
  ],
  "Services": [
    {
      "Name": "Schedule",
      "ProcessId": 3208,
      "State": "Running"
    }
  ],
  "CodexAncestorFound": false,
  "PowercfgRequestsRead": "Requires elevated administrator shell; API return and exact flags recorded in power_request.json"
}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_N1024_l3.log <==
{"job": "D1_N1024_s5_l3", "t": 3.743565284275071e-10, "steps": 1072, "seconds": 30.185928699793294}
{"job": "D1_N1024_s5_l3", "t": 7.876491973002365e-09, "steps": 2128, "seconds": 60.42540639988147}
{"job": "D1_N1024_s5_l3", "t": 1.4677992676220674e-07, "steps": 3144, "seconds": 90.65061489981599}
{"job": "D1_N1024_s5_l3", "t": 1.36709089102801e-06, "steps": 3960, "seconds": 120.79620879981667}
{"job": "D1_N1024_s5_l3", "t": 6.933994221424621e-06, "steps": 4792, "seconds": 151.00984209985472}
{"job": "D1_N1024_s5_l3", "t": 1.927952034582946e-05, "steps": 5568, "seconds": 181.08825529995374}
{"job": "D1_N1024_s5_l3", "t": 4.753881929925952e-05, "steps": 6392, "seconds": 211.2343001998961}
{"job": "D1_N1024_s5_l3", "t": 0.00013609916892669296, "steps": 7360, "seconds": 241.33630369999446}
{"job": "D1_N1024_s5_l3", "t": 0.0004084114222645431, "steps": 8216, "seconds": 271.4811364999041}
{"job": "D1_N1024_s5_l3", "t": 0.0017376090821391603, "steps": 9112, "seconds": 301.5245737999212}
{"job": "D1_N1024_s5_l3", "t": 0.008254041852680173, "steps": 9944, "seconds": 331.75912489998154}
{"job": "D1_N1024_s5_l3", "t": 0.038577034573983274, "steps": 10776, "seconds": 362.2953325000126}
{"job": "D1_N1024_s5_l3", "t": 0.11561109149403967, "steps": 11592, "seconds": 392.49324469990097}
{"job": "D1_N1024_s5_l3", "t": 0.27, "steps": 12584, "seconds": 422.56771139986813}
{"job": "D1_N1024_s5_l3", "t": 0.454, "steps": 13544, "seconds": 452.68057919992134}
RESOURCE_PAUSE Insufficient available system commit
{"job": "D1_N1024_s5_l3", "t": 0.642, "steps": 14440, "seconds": 475.4548204001039}
{"job": "D1_N1024_s5_l3", "t": 0.9, "steps": 15592, "seconds": 505.5996151000727}
COMPLETE {"schema": 1, "name": "D1", "N": 1024, "dimension": 2047, "level": 3, "stages": 5, "order": 9, "seconds": 518.3001012001187, "steps": 16032, "iterations": 40075, "rejected_steps": 0, "max_stage_backward_residual": 2.947533647495216e-15, "max_relative_update": 2.9939269780293805e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15723569152, "available_commit_bytes": 13130903552, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 92794880, "private_bytes": 252088320, "peak_commit_bytes": 293552128}, "start_utc": "2026-10-31T19:49:47.743931+00:00", "completed_utc": "2026-10-31T19:51:00.661588+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_N128_l0.log <==
COMPLETE {"schema": 1, "name": "D1", "N": 128, "dimension": 255, "level": 0, "stages": 5, "order": 9, "seconds": 18.317498499993235, "steps": 1995, "iterations": 5484, "rejected_steps": 0, "max_stage_backward_residual": 2.7092441337882985e-15, "max_relative_update": 2.936319153817282e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15335940096, "available_commit_bytes": 13607456768, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85426176, "private_bytes": 142430208, "peak_commit_bytes": 147292160}, "start_utc": "2026-11-03T00:17:41.769571+00:00", "completed_utc": "2026-11-03T00:18:00.087798+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_N128_l1.log <==
{"job": "D1_N128_s5_l1", "t": 0.33, "steps": 3204, "seconds": 30.04334620013833}
COMPLETE {"schema": 1, "name": "D1", "N": 128, "dimension": 255, "level": 1, "stages": 5, "order": 9, "seconds": 36.092494500102475, "steps": 3990, "iterations": 10587, "rejected_steps": 0, "max_stage_backward_residual": 2.3380238325637614e-15, "max_relative_update": 2.9829590257967025e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15326035968, "available_commit_bytes": 13600256000, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 84856832, "private_bytes": 144162816, "peak_commit_bytes": 147263488}, "start_utc": "2026-11-03T00:18:31.628378+00:00", "completed_utc": "2026-11-03T00:19:07.721058+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_N128_l2.log <==
{"job": "D1_N128_s5_l2", "t": 0.00013609916892669296, "steps": 3644, "seconds": 30.06664439989254}
{"job": "D1_N128_s5_l2", "t": 0.5640000000000001, "steps": 6992, "seconds": 60.10775239998475}
COMPLETE {"schema": 1, "name": "D1", "N": 128, "dimension": 255, "level": 2, "stages": 5, "order": 9, "seconds": 81.04613909986801, "steps": 7980, "iterations": 20402, "rejected_steps": 0, "max_stage_backward_residual": 2.8850013943185578e-15, "max_relative_update": 2.994127395074807e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15011659776, "available_commit_bytes": 13382451200, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 84217856, "private_bytes": 143626240, "peak_commit_bytes": 146972672}, "start_utc": "2026-11-03T00:20:04.430585+00:00", "completed_utc": "2026-11-03T00:21:25.479814+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_N128_l3.log <==
{"job": "D1_N128_s5_l3", "t": 2.317138951754212e-06, "steps": 4120, "seconds": 30.034266700036824}
{"job": "D1_N128_s5_l3", "t": 0.00014245551757603917, "steps": 7328, "seconds": 60.11096920003183}
{"job": "D1_N128_s5_l3", "t": 0.03480700588428406, "steps": 10648, "seconds": 90.17732949997298}
{"job": "D1_N128_s5_l3", "t": 0.668, "steps": 14488, "seconds": 120.18234420008957}
COMPLETE {"schema": 1, "name": "D1", "N": 128, "dimension": 255, "level": 3, "stages": 5, "order": 9, "seconds": 131.58862429996952, "steps": 15960, "iterations": 39936, "rejected_steps": 0, "max_stage_backward_residual": 2.579309468444681e-15, "max_relative_update": 2.995810561262445e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15193079808, "available_commit_bytes": 13447430144, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 83787776, "private_bytes": 144015360, "peak_commit_bytes": 147619840}, "start_utc": "2026-11-03T00:24:29.920551+00:00", "completed_utc": "2026-11-03T00:26:41.512745+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_N16_l3.log <==
{"job": "D1_N16_s5_l3", "t": 7.498942093324559e-05, "steps": 6680, "seconds": 30.08304399996996}
{"job": "D1_N16_s5_l3", "t": 0.34800000000000003, "steps": 12832, "seconds": 60.11888809991069}
COMPLETE {"schema": 1, "name": "D1", "N": 16, "dimension": 31, "level": 3, "stages": 5, "order": 9, "seconds": 71.95191730000079, "steps": 15888, "iterations": 40165, "rejected_steps": 0, "max_stage_backward_residual": 2.2724126011676093e-15, "max_relative_update": 2.999909262313386e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14592372736, "available_commit_bytes": 12224692224, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 82157568, "private_bytes": 127062016, "peak_commit_bytes": 127176704}, "start_utc": "2026-10-31T20:49:23.727407+00:00", "completed_utc": "2026-10-31T20:50:35.679900+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_N2048_l3.log <==
{"job": "D1_N2048_s5_l3", "t": 1.027666289230873e-13, "steps": 472, "seconds": 30.20515999989584}
{"job": "D1_N2048_s5_l3", "t": 2.4907654606720945e-10, "steps": 960, "seconds": 60.5138055998832}
RESOURCE_PAUSE Insufficient available system commit
{"job": "D1_N2048_s5_l3", "t": 1.1561109149403993e-09, "steps": 1488, "seconds": 90.68192659993656}
{"job": "D1_N2048_s5_l3", "t": 5.7649744861557676e-09, "steps": 2040, "seconds": 120.9217882999219}
{"job": "D1_N2048_s5_l3", "t": 2.490765460672094e-08, "steps": 2544, "seconds": 151.35515989991836}
{"job": "D1_N2048_s5_l3", "t": 1.075520628439156e-07, "steps": 3048, "seconds": 181.81656769989058}
{"job": "D1_N2048_s5_l3", "t": 3.5683221537106257e-07, "steps": 3472, "seconds": 212.1654683998786}
{"job": "D1_N2048_s5_l3", "t": 1.128402543096303e-06, "steps": 3904, "seconds": 242.7656725998968}
{"job": "D1_N2048_s5_l3", "t": 2.8729848333536627e-06, "steps": 4320, "seconds": 273.1322029000148}
{"job": "D1_N2048_s5_l3", "t": 6.048096954660321e-06, "steps": 4728, "seconds": 303.50197730003856}
{"job": "D1_N2048_s5_l3", "t": 1.1239591628750192e-05, "steps": 5152, "seconds": 334.14807869982906}
{"job": "D1_N2048_s5_l3", "t": 1.8678105957632902e-05, "steps": 5560, "seconds": 364.2517031999305}
{"job": "D1_N2048_s5_l3", "t": 2.9453080400573417e-05, "steps": 5968, "seconds": 394.8121325999964}
{"job": "D1_N2048_s5_l3", "t": 4.572113571890262e-05, "steps": 6384, "seconds": 425.3077680999413}
{"job": "D1_N2048_s5_l3", "t": 7.037712389132226e-05, "steps": 6792, "seconds": 455.582477199845}
{"job": "D1_N2048_s5_l3", "t": 0.0001076252154881017, "steps": 7184, "seconds": 485.6696144999005}
{"job": "D1_N2048_s5_l3", "t": 0.0001693099009993057, "steps": 7568, "seconds": 515.6804017999675}
{"job": "D1_N2048_s5_l3", "t": 0.000280727792893588, "steps": 7968, "seconds": 545.7436530999839}
{"job": "D1_N2048_s5_l3", "t": 0.0004916712856305323, "steps": 8368, "seconds": 576.4694486998487}
{"job": "D1_N2048_s5_l3", "t": 0.0009771293939129216, "steps": 8792, "seconds": 606.996456899913}
{"job": "D1_N2048_s5_l3", "t": 0.0019045982831790147, "steps": 9184, "seconds": 637.5229030000046}
{"job": "D1_N2048_s5_l3", "t": 0.003868718424778643, "steps": 9576, "seconds": 667.6059176998679}
{"job": "D1_N2048_s5_l3", "t": 0.008254041852680173, "steps": 9968, "seconds": 698.1055244000163}
{"job": "D1_N2048_s5_l3", "t": 0.01778279410038923, "steps": 10376, "seconds": 728.622883999953}
{"job": "D1_N2048_s5_l3", "t": 0.03743565284275059, "steps": 10776, "seconds": 758.8774037000258}
{"job": "D1_N2048_s5_l3", "t": 0.06672190517934695, "steps": 11184, "seconds": 789.1408658998553}
{"job": "D1_N2048_s5_l3", "t": 0.11, "steps": 11576, "seconds": 819.2060690999497}
{"job": "D1_N2048_s5_l3", "t": 0.17400000000000002, "steps": 12040, "seconds": 849.4908665998373}
{"job": "D1_N2048_s5_l3", "t": 0.262, "steps": 12568, "seconds": 879.7287003998645}
{"job": "D1_N2048_s5_l3", "t": 0.364, "steps": 13080, "seconds": 909.9828484000172}
{"job": "D1_N2048_s5_l3", "t": 0.46, "steps": 13592, "seconds": 940.0133644999005}
{"job": "D1_N2048_s5_l3", "t": 0.5720000000000001, "steps": 14112, "seconds": 970.3284275999758}
{"job": "D1_N2048_s5_l3", "t": 0.67, "steps": 14600, "seconds": 1000.5961718999315}
{"job": "D1_N2048_s5_l3", "t": 0.79, "steps": 15136, "seconds": 1031.0535690998659}
{"job": "D1_N2048_s5_l3", "t": 0.906, "steps": 15640, "seconds": 1061.1500627999194}
COMPLETE {"schema": 1, "name": "D1", "N": 2048, "dimension": 4095, "level": 3, "stages": 5, "order": 9, "seconds": 1085.4594387998804, "steps": 16056, "iterations": 40123, "rejected_steps": 0, "max_stage_backward_residual": 2.767073285456393e-15, "max_relative_update": 2.9916211682004885e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15709655040, "available_commit_bytes": 13024964608, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 103542784, "private_bytes": 377974784, "peak_commit_bytes": 462348288}, "start_utc": "2026-10-31T19:52:33.218193+00:00", "completed_utc": "2026-10-31T20:09:38.126983+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_N256_l0.log <==
COMPLETE {"schema": 1, "name": "D1", "N": 256, "dimension": 511, "level": 0, "stages": 5, "order": 9, "seconds": 29.618612700141966, "steps": 1998, "iterations": 5490, "rejected_steps": 0, "max_stage_backward_residual": 2.4720274965668652e-15, "max_relative_update": 2.939035514239977e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15325495296, "available_commit_bytes": 13581369344, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85991424, "private_bytes": 159174656, "peak_commit_bytes": 167247872}, "start_utc": "2026-11-03T00:18:01.025487+00:00", "completed_utc": "2026-11-03T00:18:30.644789+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_N256_l1.log <==
{"job": "D1_N256_s5_l1", "t": 0.0018216398127362953, "steps": 2272, "seconds": 30.043217999860644}
COMPLETE {"schema": 1, "name": "D1", "N": 256, "dimension": 511, "level": 1, "stages": 5, "order": 9, "seconds": 54.620980700012296, "steps": 3996, "iterations": 10598, "rejected_steps": 0, "max_stage_backward_residual": 2.501917306466198e-15, "max_relative_update": 2.9991468201467056e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15246508032, "available_commit_bytes": 13501108224, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85557248, "private_bytes": 158883840, "peak_commit_bytes": 167497728}, "start_utc": "2026-11-03T00:19:08.771429+00:00", "completed_utc": "2026-11-03T00:20:03.393733+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_N256_l2.log <==
{"job": "D1_N256_s5_l2", "t": 1.0601983252805766e-05, "steps": 2520, "seconds": 30.07055629999377}
{"job": "D1_N256_s5_l2", "t": 0.0031643614477040805, "steps": 4700, "seconds": 60.09173240000382}
{"job": "D1_N256_s5_l2", "t": 0.6, "steps": 7084, "seconds": 90.11667830008082}
COMPLETE {"schema": 1, "name": "D1", "N": 256, "dimension": 511, "level": 2, "stages": 5, "order": 9, "seconds": 100.405694300076, "steps": 7992, "iterations": 20422, "rejected_steps": 0, "max_stage_backward_residual": 3.013747322204266e-15, "max_relative_update": 2.993912785446523e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15056814080, "available_commit_bytes": 13396754432, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 84619264, "private_bytes": 159318016, "peak_commit_bytes": 167403520}, "start_utc": "2026-11-03T00:21:26.468813+00:00", "completed_utc": "2026-11-03T00:23:06.876165+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_N256_l3.log <==
{"job": "D1_N256_s5_l3", "t": 1.075520628439156e-07, "steps": 2976, "seconds": 30.113906800048426}
{"job": "D1_N256_s5_l3", "t": 1.4953536391408416e-05, "steps": 5304, "seconds": 60.19954559998587}
{"job": "D1_N256_s5_l3", "t": 0.00022963445466961507, "steps": 7744, "seconds": 90.2896449000109}
{"job": "D1_N256_s5_l3", "t": 0.012725245453959547, "steps": 10120, "seconds": 120.36934829992242}
{"job": "D1_N256_s5_l3", "t": 0.258, "steps": 12464, "seconds": 150.41376679996029}
{"job": "D1_N256_s5_l3", "t": 0.874, "steps": 15432, "seconds": 180.44674180005677}
COMPLETE {"schema": 1, "name": "D1", "N": 256, "dimension": 511, "level": 3, "stages": 5, "order": 9, "seconds": 185.82363520003855, "steps": 15984, "iterations": 39978, "rejected_steps": 0, "max_stage_backward_residual": 2.764658588236061e-15, "max_relative_update": 2.99008296007183e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15029649408, "available_commit_bytes": 13254430720, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85213184, "private_bytes": 158089216, "peak_commit_bytes": 167043072}, "start_utc": "2026-11-03T00:26:42.583082+00:00", "completed_utc": "2026-11-03T00:29:48.411066+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_N32_l3.log <==
{"job": "D1_N32_s5_l3", "t": 7.32421875e-05, "steps": 6680, "seconds": 30.063063399866223}
{"job": "D1_N32_s5_l3", "t": 0.23, "steps": 12208, "seconds": 60.075870299944654}
COMPLETE {"schema": 1, "name": "D1", "N": 32, "dimension": 63, "level": 3, "stages": 5, "order": 9, "seconds": 77.37337379995733, "steps": 15912, "iterations": 39993, "rejected_steps": 0, "max_stage_backward_residual": 2.992011940801604e-15, "max_relative_update": 2.9963304295776174e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14665220096, "available_commit_bytes": 12295974912, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85520384, "private_bytes": 130596864, "peak_commit_bytes": 130711552}, "start_utc": "2026-10-31T20:50:36.637264+00:00", "completed_utc": "2026-10-31T20:51:54.010900+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_N4096_l1.log <==
{"job": "D1_N4096_s5_l1", "t": 0.39, "steps": 3312, "seconds": 521.5290498002432}
{"job": "D1_N4096_s5_l1", "t": 0.5740000000000001, "steps": 3536, "seconds": 551.6924035002012}
{"job": "D1_N4096_s5_l1", "t": 0.9660000000000001, "steps": 3982, "seconds": 603.5310099001508}
COMPLETE {"schema": 1, "name": "D1", "N": 4096, "dimension": 8191, "level": 1, "stages": 5, "order": 9, "seconds": 607.9873823001981, "steps": 4020, "iterations": 10647, "rejected_steps": 0, "max_stage_backward_residual": 2.9097393643759175e-15, "max_relative_update": 2.985548501926529e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15456894976, "available_commit_bytes": 11931836416, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 129368064, "private_bytes": 631345152, "peak_commit_bytes": 800387072}, "start_utc": "2026-10-31T19:18:49.393022+00:00", "completed_utc": "2026-10-31T19:19:23.976978+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_N4096_l2.log <==
{"job": "D1_N4096_s5_l2", "t": 5.5e-17, "steps": 148, "seconds": 30.347290099831298}
{"job": "D1_N4096_s5_l2", "t": 5.5e-13, "steps": 264, "seconds": 61.79261719994247}
{"job": "D1_N4096_s5_l2", "t": 1.778279410038923e-10, "steps": 432, "seconds": 92.52651080000214}
{"job": "D1_N4096_s5_l2", "t": 6.50128943974611e-10, "steps": 656, "seconds": 122.99812059989199}
{"job": "D1_N4096_s5_l2", "t": 2.3713737056616553e-09, "steps": 880, "seconds": 153.38845179998316}
{"job": "D1_N4096_s5_l2", "t": 8.669608804598527e-09, "steps": 1104, "seconds": 186.72933380003087}
{"job": "D1_N4096_s5_l2", "t": 2.2086694439393255e-08, "steps": 1264, "seconds": 217.3507497999817}
{"job": "D1_N4096_s5_l2", "t": 6.501289439746103e-08, "steps": 1452, "seconds": 247.81873539998196}
{"job": "D1_N4096_s5_l2", "t": 1.86781059576329e-07, "steps": 1636, "seconds": 278.7938263998367}
{"job": "D1_N4096_s5_l2", "t": 5.237580643856066e-07, "steps": 1820, "seconds": 309.6215009998996}
{"job": "D1_N4096_s5_l2", "t": 1.30302298877964e-06, "steps": 1996, "seconds": 340.0837697000243}
{"job": "D1_N4096_s5_l2", "t": 2.780471094168793e-06, "steps": 2164, "seconds": 370.7473850999959}
{"job": "D1_N4096_s5_l2", "t": 5.230618722442304e-06, "steps": 2332, "seconds": 401.28271789988503}
{"job": "D1_N4096_s5_l2", "t": 9.377027465397927e-06, "steps": 2524, "seconds": 431.52133859996684}
{"job": "D1_N4096_s5_l2", "t": 1.5047489753265188e-05, "steps": 2704, "seconds": 461.89375099982135}
{"job": "D1_N4096_s5_l2", "t": 2.2680965470679017e-05, "steps": 2880, "seconds": 492.26679100003093}
{"job": "D1_N4096_s5_l2", "t": 3.472763533039863e-05, "steps": 3072, "seconds": 522.9503392998595}
{"job": "D1_N4096_s5_l2", "t": 5.007441025986347e-05, "steps": 3248, "seconds": 553.0489282000344}
{"job": "D1_N4096_s5_l2", "t": 7.131797357489461e-05, "steps": 3412, "seconds": 583.5789667000063}
{"job": "D1_N4096_s5_l2", "t": 0.00010460727453263314, "steps": 3588, "seconds": 614.3633425999433}
{"job": "D1_N4096_s5_l2", "t": 0.0001588403004198724, "steps": 3772, "seconds": 644.893631399842}
{"job": "D1_N4096_s5_l2", "t": 0.0002468532986111112, "steps": 3948, "seconds": 675.1651327998843}
{"job": "D1_N4096_s5_l2", "t": 0.00042169650342858224, "steps": 4144, "seconds": 705.7408167999238}
{"job": "D1_N4096_s5_l2", "t": 0.0007687717033163463, "steps": 4336, "seconds": 736.3588049998507}
{"job": "D1_N4096_s5_l2", "t": 0.0014883985356697244, "steps": 4528, "seconds": 766.6971547999419}
{"job": "D1_N4096_s5_l2", "t": 0.0029453080400573418, "steps": 4728, "seconds": 797.0766741998959}
{"job": "D1_N4096_s5_l2", "t": 0.005906535720408044, "steps": 4904, "seconds": 827.2019915999845}
{"job": "D1_N4096_s5_l2", "t": 0.012115276586285851, "steps": 5100, "seconds": 857.8089620999526}
{"job": "D1_N4096_s5_l2", "t": 0.025452356796914228, "steps": 5300, "seconds": 888.7051697999705}
{"job": "D1_N4096_s5_l2", "t": 0.04875279304059843, "steps": 5496, "seconds": 919.2179858998861}
{"job": "D1_N4096_s5_l2", "t": 0.082, "steps": 5672, "seconds": 949.458236800041}
{"job": "D1_N4096_s5_l2", "t": 0.12420261020122698, "steps": 5852, "seconds": 979.6115392998327}
{"job": "D1_N4096_s5_l2", "t": 0.18230450029011067, "steps": 6056, "seconds": 1010.0631196999457}
{"job": "D1_N4096_s5_l2", "t": 0.264, "steps": 6300, "seconds": 1040.4264390999451}
{"job": "D1_N4096_s5_l2", "t": 0.362, "steps": 6548, "seconds": 1070.5757550999988}
{"job": "D1_N4096_s5_l2", "t": 0.454, "steps": 6796, "seconds": 1100.8465523999184}
{"job": "D1_N4096_s5_l2", "t": 0.5680000000000001, "steps": 7060, "seconds": 1131.1517202998511}
{"job": "D1_N4096_s5_l2", "t": 0.6684591830303288, "steps": 7308, "seconds": 1161.2712258999236}
{"job": "D1_N4096_s5_l2", "t": 0.78, "steps": 7556, "seconds": 1191.5007710999344}
{"job": "D1_N4096_s5_l2", "t": 0.894, "steps": 7808, "seconds": 1221.6365051998291}
COMPLETE {"schema": 1, "name": "D1", "N": 4096, "dimension": 8191, "level": 2, "stages": 5, "order": 9, "seconds": 1249.9812531999778, "steps": 8040, "iterations": 20517, "rejected_steps": 0, "max_stage_backward_residual": 3.025141677361314e-15, "max_relative_update": 2.993331328233927e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15714353152, "available_commit_bytes": 12118753280, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 120229888, "private_bytes": 633454592, "peak_commit_bytes": 800448512}, "start_utc": "2026-10-31T19:19:29.829923+00:00", "completed_utc": "2026-10-31T19:40:19.809777+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_N4096_l3.log <==
{"job": "D1_N4096_s5_l3", "t": 1e-19, "steps": 192, "seconds": 30.404801999917254}
{"job": "D1_N4096_s5_l3", "t": 1.0035803605770244e-16, "steps": 320, "seconds": 61.61297759995796}
{"job": "D1_N4096_s5_l3", "t": 2.5691657230771823e-14, "steps": 448, "seconds": 91.89328989991918}
{"job": "D1_N4096_s5_l3", "t": 1.6442660627693967e-12, "steps": 560, "seconds": 124.65963929984719}
{"job": "D1_N4096_s5_l3", "t": 1.1838192867844946e-10, "steps": 728, "seconds": 154.6883286999073}
{"job": "D1_N4096_s5_l3", "t": 2.4310695831668746e-10, "steps": 976, "seconds": 185.78649209998548}
{"job": "D1_N4096_s5_l3", "t": 5.108969774506935e-10, "steps": 1232, "seconds": 217.10390749992803}
{"job": "D1_N4096_s5_l3", "t": 1.025173542813052e-09, "steps": 1472, "seconds": 248.42308049998246}
{"job": "D1_N4096_s5_l3", "t": 2.055888235759772e-09, "steps": 1712, "seconds": 278.91195339988917}
{"job": "D1_N4096_s5_l3", "t": 4.3231209841175604e-09, "steps": 1968, "seconds": 309.9015108998865}
{"job": "D1_N4096_s5_l3", "t": 8.669608804598527e-09, "steps": 2208, "seconds": 340.85898339981213}
{"job": "D1_N4096_s5_l3", "t": 1.7782794100389228e-08, "steps": 2456, "seconds": 371.75573859992437}
{"job": "D1_N4096_s5_l3", "t": 3.480700588428406e-08, "steps": 2688, "seconds": 402.0459665998351}
{"job": "D1_N4096_s5_l3", "t": 7.327436742638321e-08, "steps": 2944, "seconds": 433.31808159989305}
{"job": "D1_N4096_s5_l3", "t": 1.4006603498926957e-07, "steps": 3176, "seconds": 464.9643303998746}
{"job": "D1_N4096_s5_l3", "t": 2.4907654606720944e-07, "steps": 3376, "seconds": 495.8081017998047}
{"job": "D1_N4096_s5_l3", "t": 4.4292769339492975e-07, "steps": 3576, "seconds": 526.7730327998288}
{"job": "D1_N4096_s5_l3", "t": 7.498942093324558e-07, "steps": 3776, "seconds": 557.5438533998094}
{"job": "D1_N4096_s5_l3", "t": 1.2680545282708737e-06, "steps": 3976, "seconds": 587.9168209999334}
{"job": "D1_N4096_s5_l3", "t": 2.0066150086237138e-06, "steps": 4176, "seconds": 617.9936850999948}
{"job": "D1_N4096_s5_l3", "t": 3.069772607543149e-06, "steps": 4376, "seconds": 648.6088529999834}
{"job": "D1_N4096_s5_l3", "t": 4.4305293005671065e-06, "steps": 4576, "seconds": 678.8214536998421}
{"job": "D1_N4096_s5_l3", "t": 6.189658188912597e-06, "steps": 4768, "seconds": 708.9485865999013}
{"job": "D1_N4096_s5_l3", "t": 8.254041852680173e-06, "steps": 4960, "seconds": 739.7535307998769}
{"job": "D1_N4096_s5_l3", "t": 1.100694171252208e-05, "steps": 5160, "seconds": 770.6695885998197}
{"job": "D1_N4096_s5_l3", "t": 1.421425520895139e-05, "steps": 5360, "seconds": 801.8994064999279}
{"job": "D1_N4096_s5_l3", "t": 1.7854051246537394e-05, "steps": 5552, "seconds": 832.7236229998525}
{"job": "D1_N4096_s5_l3", "t": 2.262904197846769e-05, "steps": 5752, "seconds": 863.1948019999545}
{"job": "D1_N4096_s5_l3", "t": 2.8072779289358804e-05, "steps": 5952, "seconds": 894.130562499864}
{"job": "D1_N4096_s5_l3", "t": 3.472763533039863e-05, "steps": 6144, "seconds": 924.7415300998837}
{"job": "D1_N4096_s5_l3", "t": 4.284115004799331e-05, "steps": 6344, "seconds": 955.5801941999234}
{"job": "D1_N4096_s5_l3", "t": 5.343690210459182e-05, "steps": 6552, "seconds": 986.7053641998209}
{"job": "D1_N4096_s5_l3", "t": 6.50126905505254e-05, "steps": 6736, "seconds": 1017.6193746998906}
{"job": "D1_N4096_s5_l3", "t": 8.154975043402777e-05, "steps": 6952, "seconds": 1048.2808826998807}
{"job": "D1_N4096_s5_l3", "t": 0.0001, "steps": 7136, "seconds": 1078.5029354998842}
{"job": "D1_N4096_s5_l3", "t": 0.00012420261020122718, "steps": 7328, "seconds": 1109.6714406998362}
{"job": "D1_N4096_s5_l3", "t": 0.0001539209448046019, "steps": 7512, "seconds": 1139.985831799917}
{"job": "D1_N4096_s5_l3", "t": 0.00019125761886254738, "steps": 7696, "seconds": 1170.3985970998183}
{"job": "D1_N4096_s5_l3", "t": 0.00024238806850198076, "steps": 7880, "seconds": 1201.4951325999573}
{"job": "D1_N4096_s5_l3", "t": 0.0003043671848697501, "steps": 8056, "seconds": 1232.527898899978}
{"job": "D1_N4096_s5_l3", "t": 0.00039276313957394194, "steps": 8240, "seconds": 1263.4342040999327}
{"job": "D1_N4096_s5_l3", "t": 0.0005162433769463667, "steps": 8424, "seconds": 1294.9147459999658}
{"job": "D1_N4096_s5_l3", "t": 0.0006889259667184081, "steps": 8608, "seconds": 1325.6712650000118}
{"job": "D1_N4096_s5_l3", "t": 0.0009313881817387647, "steps": 8792, "seconds": 1356.6557421998587}
{"job": "D1_N4096_s5_l3", "t": 0.00130302298877964, "steps": 8976, "seconds": 1387.258607900003}
{"job": "D1_N4096_s5_l3", "t": 0.001743920025322546, "steps": 9168, "seconds": 1418.344480899861}
{"job": "D1_N4096_s5_l3", "t": 0.0024607833005759246, "steps": 9360, "seconds": 1448.596596099902}
{"job": "D1_N4096_s5_l3", "t": 0.003568322153710626, "steps": 9552, "seconds": 1479.4302161999512}
{"job": "D1_N4096_s5_l3", "t": 0.005237580643856066, "steps": 9752, "seconds": 1510.8377073998563}
{"job": "D1_N4096_s5_l3", "t": 0.00732743674263832, "steps": 9936, "seconds": 1541.033237399999}
{"job": "D1_N4096_s5_l3", "t": 0.01025173542813052, "steps": 10120, "seconds": 1572.106852099998}
{"job": "D1_N4096_s5_l3", "t": 0.015234374999999972, "steps": 10304, "seconds": 1602.6959634998348}
{"job": "D1_N4096_s5_l3", "t": 0.022, "steps": 10496, "seconds": 1633.6366572999395}
{"job": "D1_N4096_s5_l3", "t": 0.03017631246761018, "steps": 10696, "seconds": 1664.635644099908}
{"job": "D1_N4096_s5_l3", "t": 0.040771091576036506, "steps": 10888, "seconds": 1695.6123055999633}
{"job": "D1_N4096_s5_l3", "t": 0.057649744861557675, "steps": 11080, "seconds": 1726.4783735999372}
{"job": "D1_N4096_s5_l3", "t": 0.07327436742638317, "steps": 11264, "seconds": 1756.976484599989}
{"job": "D1_N4096_s5_l3", "t": 0.09921256574801247, "steps": 11480, "seconds": 1787.7385486999992}
{"job": "D1_N4096_s5_l3", "t": 0.12115276586285852, "steps": 11680, "seconds": 1818.3222363998648}
{"job": "D1_N4096_s5_l3", "t": 0.15000000000000002, "steps": 11872, "seconds": 1848.8643846998457}
{"job": "D1_N4096_s5_l3", "t": 0.18230450029011067, "steps": 12112, "seconds": 1878.9685835000128}
{"job": "D1_N4096_s5_l3", "t": 0.22629041978467665, "steps": 12360, "seconds": 1909.7382865999825}
{"job": "D1_N4096_s5_l3", "t": 0.266, "steps": 12608, "seconds": 1940.8848426998593}
{"job": "D1_N4096_s5_l3", "t": 0.312, "steps": 12848, "seconds": 1971.518395899795}
{"job": "D1_N4096_s5_l3", "t": 0.3655943718992841, "steps": 13112, "seconds": 2001.9534370999318}
{"job": "D1_N4096_s5_l3", "t": 0.406, "steps": 13344, "seconds": 2032.5066547999159}
{"job": "D1_N4096_s5_l3", "t": 0.452, "steps": 13576, "seconds": 2062.9644692}
{"job": "D1_N4096_s5_l3", "t": 0.502, "steps": 13816, "seconds": 2093.202405199874}
{"job": "D1_N4096_s5_l3", "t": 0.554, "steps": 14056, "seconds": 2123.860023899935}
{"job": "D1_N4096_s5_l3", "t": 0.608, "steps": 14304, "seconds": 2154.647211499978}
{"job": "D1_N4096_s5_l3", "t": 0.654, "steps": 14544, "seconds": 2184.963420299813}
{"job": "D1_N4096_s5_l3", "t": 0.7080000000000001, "steps": 14792, "seconds": 2215.8686784999445}
{"job": "D1_N4096_s5_l3", "t": 0.764, "steps": 15040, "seconds": 2246.9187397998758}
{"job": "D1_N4096_s5_l3", "t": 0.8254041852680173, "steps": 15312, "seconds": 2277.0529647998046}
{"job": "D1_N4096_s5_l3", "t": 0.88, "steps": 15552, "seconds": 2308.4324002999347}
{"job": "D1_N4096_s5_l3", "t": 0.936, "steps": 15800, "seconds": 2339.192130899988}
{"job": "D1_N4096_s5_l3", "t": 0.99, "steps": 16040, "seconds": 2370.1129495999776}
COMPLETE {"schema": 1, "name": "D1", "N": 4096, "dimension": 8191, "level": 3, "stages": 5, "order": 9, "seconds": 2375.455118099926, "steps": 16080, "iterations": 40171, "rejected_steps": 0, "max_stage_backward_residual": 3.3038952453846533e-15, "max_relative_update": 2.991680112084657e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14689247232, "available_commit_bytes": 11763843072, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 121491456, "private_bytes": 632467456, "peak_commit_bytes": 801648640}, "start_utc": "2026-10-31T20:09:39.185560+00:00", "completed_utc": "2026-10-31T20:49:14.637663+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_N64_l0.log <==
COMPLETE {"schema": 1, "name": "D1", "N": 64, "dimension": 127, "level": 0, "stages": 5, "order": 9, "seconds": 12.129240200156346, "steps": 1992, "iterations": 5473, "rejected_steps": 0, "max_stage_backward_residual": 2.5213101567702724e-15, "max_relative_update": 2.9856992366391254e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16936943616, "available_commit_bytes": 17296695296, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 84869120, "private_bytes": 135995392, "peak_commit_bytes": 136007680}, "start_utc": "2026-11-01T10:07:12.484924+00:00", "completed_utc": "2026-11-01T10:07:24.614512+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_N64_l1.log <==
COMPLETE {"schema": 1, "name": "D1", "N": 64, "dimension": 127, "level": 1, "stages": 5, "order": 9, "seconds": 24.185624699806795, "steps": 3984, "iterations": 10571, "rejected_steps": 0, "max_stage_backward_residual": 2.6558407728090217e-15, "max_relative_update": 2.981690008482232e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16927334400, "available_commit_bytes": 17285926912, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85340160, "private_bytes": 135204864, "peak_commit_bytes": 135782400}, "start_utc": "2026-11-01T10:07:25.560560+00:00", "completed_utc": "2026-11-01T10:07:49.746690+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_N64_l2.log <==
{"job": "D1_N64_s5_l2", "t": 0.017336697048611134, "steps": 5120, "seconds": 30.035766400163993}
COMPLETE {"schema": 1, "name": "D1", "N": 64, "dimension": 127, "level": 2, "stages": 5, "order": 9, "seconds": 45.379294000100344, "steps": 7968, "iterations": 20373, "rejected_steps": 0, "max_stage_backward_residual": 2.651364715739023e-15, "max_relative_update": 2.98598228259148e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16953438208, "available_commit_bytes": 17319788544, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85307392, "private_bytes": 135950336, "peak_commit_bytes": 135970816}, "start_utc": "2026-11-01T10:07:50.687819+00:00", "completed_utc": "2026-11-01T10:08:36.066428+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_N64_l3.log <==
{"job": "D1_N64_s5_l3", "t": 2.9453080400573417e-05, "steps": 5848, "seconds": 30.060285300016403}
{"job": "D1_N64_s5_l3", "t": 0.03401094856363399, "steps": 10616, "seconds": 60.081806800095364}
COMPLETE {"schema": 1, "name": "D1", "N": 64, "dimension": 127, "level": 3, "stages": 5, "order": 9, "seconds": 87.13804780016653, "steps": 15936, "iterations": 39880, "rejected_steps": 0, "max_stage_backward_residual": 2.6917869683304178e-15, "max_relative_update": 2.9976150648622107e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16950394880, "available_commit_bytes": 17309474816, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 84537344, "private_bytes": 134107136, "peak_commit_bytes": 136384512}, "start_utc": "2026-11-01T10:09:51.645881+00:00", "completed_utc": "2026-11-01T10:11:18.784249+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N1024_l0.log <==
{"job": "D1_hold_N1024_s5_l0", "t": 2.2033618831747924e-05, "steps": 710, "seconds": 30.04379089991562}
{"job": "D1_hold_N1024_s5_l0", "t": 0.024803141437003122, "steps": 1317, "seconds": 60.11462270002812}
COMPLETE {"schema": 1, "name": "D1_hold", "N": 1024, "dimension": 2047, "level": 0, "stages": 5, "order": 9, "seconds": 86.20652789995074, "steps": 2004, "iterations": 5495, "rejected_steps": 0, "max_stage_backward_residual": 2.2459801674543993e-15, "max_relative_update": 2.986079503971587e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16820670464, "available_commit_bytes": 16343613440, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 92708864, "private_bytes": 251949056, "peak_commit_bytes": 293543936}, "start_utc": "2026-11-01T16:18:06.085322+00:00", "completed_utc": "2026-11-01T16:19:32.291665+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N1024_l1.log <==
{"job": "D1_hold_N1024_s5_l1", "t": 4.992124539283387e-07, "steps": 894, "seconds": 30.161513700149953}
{"job": "D1_hold_N1024_s5_l1", "t": 5.906535720408044e-05, "steps": 1650, "seconds": 60.169531899970025}
{"job": "D1_hold_N1024_s5_l1", "t": 0.002741571024518098, "steps": 2344, "seconds": 90.33358440012671}
{"job": "D1_hold_N1024_s5_l1", "t": 0.20066150086237128, "steps": 3042, "seconds": 120.39336000010371}
COMPLETE {"schema": 1, "name": "D1_hold", "N": 1024, "dimension": 2047, "level": 1, "stages": 5, "order": 9, "seconds": 150.15485069993883, "steps": 4008, "iterations": 10604, "rejected_steps": 0, "max_stage_backward_residual": 2.4375707581277607e-15, "max_relative_update": 2.9929020188368926e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16891076608, "available_commit_bytes": 16392658944, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 92434432, "private_bytes": 252116992, "peak_commit_bytes": 293990400}, "start_utc": "2026-11-01T16:29:21.485847+00:00", "completed_utc": "2026-11-01T16:31:51.641337+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N1024_l2.log <==
{"job": "D1_hold_N1024_s5_l2", "t": 5.906535720408044e-09, "steps": 1012, "seconds": 30.12971549993381}
{"job": "D1_hold_N1024_s5_l2", "t": 5.906535720408044e-07, "steps": 1816, "seconds": 60.38912019995041}
{"job": "D1_hold_N1024_s5_l2", "t": 1.1025134045217016e-05, "steps": 2560, "seconds": 90.58071599993855}
{"job": "D1_hold_N1024_s5_l2", "t": 6.189658188912597e-05, "steps": 3324, "seconds": 120.72814989998005}
{"job": "D1_hold_N1024_s5_l2", "t": 0.00038311868495572853, "steps": 4088, "seconds": 150.77915939991362}
{"job": "D1_hold_N1024_s5_l2", "t": 0.005494802382554349, "steps": 4864, "seconds": 181.00983310001902}
{"job": "D1_hold_N1024_s5_l2", "t": 0.0796949736926024, "steps": 5636, "seconds": 211.24746330012567}
{"job": "D1_hold_N1024_s5_l2", "t": 0.364, "steps": 6528, "seconds": 241.3198295000475}
{"job": "D1_hold_N1024_s5_l2", "t": 0.75, "steps": 7468, "seconds": 271.3584779999219}
COMPLETE {"schema": 1, "name": "D1_hold", "N": 1024, "dimension": 2047, "level": 2, "stages": 5, "order": 9, "seconds": 288.3792193001136, "steps": 8016, "iterations": 20490, "rejected_steps": 0, "max_stage_backward_residual": 2.4598513217458593e-15, "max_relative_update": 2.979433825108219e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16998866944, "available_commit_bytes": 16403099648, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 91881472, "private_bytes": 252473344, "peak_commit_bytes": 293634048}, "start_utc": "2026-11-01T16:50:11.601511+00:00", "completed_utc": "2026-11-01T16:54:59.980123+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N1024_l3.log <==
{"job": "D1_hold_N1024_s5_l3", "t": 3.9276313957394256e-10, "steps": 1088, "seconds": 30.226018000161275}
{"job": "D1_hold_N1024_s5_l3", "t": 6.984426041265856e-09, "steps": 2088, "seconds": 60.36775490012951}
{"job": "D1_hold_N1024_s5_l3", "t": 1.36709089102801e-07, "steps": 3120, "seconds": 90.60795450001024}
{"job": "D1_hold_N1024_s5_l3", "t": 1.30302298877964e-06, "steps": 3944, "seconds": 120.90887750010006}
{"job": "D1_hold_N1024_s5_l3", "t": 6.657105065162856e-06, "steps": 4768, "seconds": 151.0603208001703}
{"job": "D1_hold_N1024_s5_l3", "t": 1.9573257890973378e-05, "steps": 5576, "seconds": 181.36247310019098}
{"job": "D1_hold_N1024_s5_l3", "t": 4.8160439580856104e-05, "steps": 6408, "seconds": 211.6965529001318}
{"job": "D1_hold_N1024_s5_l3", "t": 0.00011838192867844928, "steps": 7240, "seconds": 241.96025180001743}
{"job": "D1_hold_N1024_s5_l3", "t": 0.0003241883392233386, "steps": 8056, "seconds": 272.1987805000972}
{"job": "D1_hold_N1024_s5_l3", "t": 0.0011838192867844929, "steps": 8880, "seconds": 302.4098743000068}
{"job": "D1_hold_N1024_s5_l3", "t": 0.005237580643856066, "steps": 9704, "seconds": 332.77351239998825}
{"job": "D1_hold_N1024_s5_l3", "t": 0.02453079034190648, "steps": 10520, "seconds": 363.17340710014105}
{"job": "D1_hold_N1024_s5_l3", "t": 0.08877392280557675, "steps": 11352, "seconds": 393.58839630009606}
{"job": "D1_hold_N1024_s5_l3", "t": 0.222, "steps": 12288, "seconds": 423.7391258000862}
{"job": "D1_hold_N1024_s5_l3", "t": 0.404, "steps": 13288, "seconds": 453.9242237000726}
{"job": "D1_hold_N1024_s5_l3", "t": 0.6244631719193481, "steps": 14344, "seconds": 484.0825009001419}
{"job": "D1_hold_N1024_s5_l3", "t": 0.856, "steps": 15400, "seconds": 514.2287684001494}
COMPLETE {"schema": 1, "name": "D1_hold", "N": 1024, "dimension": 2047, "level": 3, "stages": 5, "order": 9, "seconds": 531.8245834000409, "steps": 16032, "iterations": 40097, "rejected_steps": 0, "max_stage_backward_residual": 2.7275529473472345e-15, "max_relative_update": 2.996422773369764e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16937455616, "available_commit_bytes": 16336089088, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 91185152, "private_bytes": 251748352, "peak_commit_bytes": 293793792}, "start_utc": "2026-11-01T17:29:48.647259+00:00", "completed_utc": "2026-11-01T17:38:40.470872+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N128_l0.log <==
COMPLETE {"schema": 1, "name": "D1_hold", "N": 128, "dimension": 255, "level": 0, "stages": 5, "order": 9, "seconds": 17.78094880003482, "steps": 1995, "iterations": 5478, "rejected_steps": 0, "max_stage_backward_residual": 2.3061130811114223e-15, "max_relative_update": 2.9687347995409675e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15061946368, "available_commit_bytes": 13499871232, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 86593536, "private_bytes": 142352384, "peak_commit_bytes": 147062784}, "start_utc": "2026-11-03T03:19:57.809615+00:00", "completed_utc": "2026-11-03T03:20:15.590342+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N128_l1.log <==
{"job": "D1_hold_N128_s5_l1", "t": 0.608, "steps": 3546, "seconds": 30.03096679993905}
COMPLETE {"schema": 1, "name": "D1_hold", "N": 128, "dimension": 255, "level": 1, "stages": 5, "order": 9, "seconds": 32.96070070005953, "steps": 3990, "iterations": 10569, "rejected_steps": 0, "max_stage_backward_residual": 2.4055802374985575e-15, "max_relative_update": 2.991842598566025e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14929428480, "available_commit_bytes": 13415407616, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85753856, "private_bytes": 143650816, "peak_commit_bytes": 147333120}, "start_utc": "2026-11-03T03:20:45.614560+00:00", "completed_utc": "2026-11-03T03:21:18.574438+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N128_l2.log <==
{"job": "D1_hold_N128_s5_l2", "t": 0.0001837083734315893, "steps": 3772, "seconds": 30.024873199872673}
{"job": "D1_hold_N128_s5_l2", "t": 0.72, "steps": 7364, "seconds": 60.05862380005419}
COMPLETE {"schema": 1, "name": "D1_hold", "N": 128, "dimension": 255, "level": 2, "stages": 5, "order": 9, "seconds": 64.53682689997368, "steps": 7980, "iterations": 20415, "rejected_steps": 0, "max_stage_backward_residual": 2.5133430678152534e-15, "max_relative_update": 2.9964592061740916e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14977503232, "available_commit_bytes": 13467787264, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 84598784, "private_bytes": 143876096, "peak_commit_bytes": 147394560}, "start_utc": "2026-11-03T03:22:11.540537+00:00", "completed_utc": "2026-11-03T03:23:16.076840+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N128_l3.log <==
{"job": "D1_hold_N128_s5_l3", "t": 2.3713737056616552e-06, "steps": 4136, "seconds": 30.082629000069574}
{"job": "D1_hold_N128_s5_l3", "t": 0.00015047489753265187, "steps": 7376, "seconds": 60.11116029997356}
{"job": "D1_hold_N128_s5_l3", "t": 0.048, "steps": 10856, "seconds": 90.13751369994134}
{"job": "D1_hold_N128_s5_l3", "t": 0.75, "steps": 14864, "seconds": 120.18883839994669}
COMPLETE {"schema": 1, "name": "D1_hold", "N": 128, "dimension": 255, "level": 3, "stages": 5, "order": 9, "seconds": 127.30142879998311, "steps": 15960, "iterations": 39945, "rejected_steps": 0, "max_stage_backward_residual": 2.8922375514213174e-15, "max_relative_update": 2.997083025665171e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14820950016, "available_commit_bytes": 13373968384, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 84852736, "private_bytes": 144113664, "peak_commit_bytes": 147738624}, "start_utc": "2026-11-03T03:26:13.401276+00:00", "completed_utc": "2026-11-03T03:28:20.701724+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N16_l0.log <==
COMPLETE {"schema": 1, "name": "D1_hold", "N": 16, "dimension": 31, "level": 0, "stages": 5, "order": 9, "seconds": 8.59029239998199, "steps": 1986, "iterations": 5574, "rejected_steps": 0, "max_stage_backward_residual": 1.6699961392792543e-15, "max_relative_update": 2.988943357415733e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16881803264, "available_commit_bytes": 16519450624, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 82300928, "private_bytes": 127459328, "peak_commit_bytes": 127459328}, "start_utc": "2026-11-01T16:28:47.973066+00:00", "completed_utc": "2026-11-01T16:28:56.562659+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N16_l1.log <==
COMPLETE {"schema": 1, "name": "D1_hold", "N": 16, "dimension": 31, "level": 1, "stages": 5, "order": 9, "seconds": 17.70355960004963, "steps": 3972, "iterations": 10670, "rejected_steps": 0, "max_stage_backward_residual": 1.782577461139256e-15, "max_relative_update": 2.9813100981087574e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17097289728, "available_commit_bytes": 16655552512, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 82104320, "private_bytes": 127283200, "peak_commit_bytes": 127283200}, "start_utc": "2026-11-01T16:49:06.754448+00:00", "completed_utc": "2026-11-01T16:49:24.457178+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N16_l2.log <==
{"job": "D1_hold_N16_s5_l2", "t": 0.646, "steps": 7160, "seconds": 30.020386500051245}
COMPLETE {"schema": 1, "name": "D1_hold", "N": 16, "dimension": 31, "level": 2, "stages": 5, "order": 9, "seconds": 32.979531600140035, "steps": 7944, "iterations": 20526, "rejected_steps": 0, "max_stage_backward_residual": 1.7097413467718165e-15, "max_relative_update": 2.98880616271958e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16699715584, "available_commit_bytes": 16271233024, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 82309120, "private_bytes": 127356928, "peak_commit_bytes": 127356928}, "start_utc": "2026-11-01T17:26:01.081233+00:00", "completed_utc": "2026-11-01T17:26:34.060372+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N16_l3.log <==
{"job": "D1_hold_N16_s5_l3", "t": 0.00021544346900318823, "steps": 7600, "seconds": 30.04589660000056}
{"job": "D1_hold_N16_s5_l3", "t": 0.7327436742638318, "steps": 14712, "seconds": 60.095662700012326}
COMPLETE {"schema": 1, "name": "D1_hold", "N": 16, "dimension": 31, "level": 3, "stages": 5, "order": 9, "seconds": 64.3044046999421, "steps": 15888, "iterations": 40095, "rejected_steps": 0, "max_stage_backward_residual": 2.0272016200586317e-15, "max_relative_update": 2.99671773094186e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16630673408, "available_commit_bytes": 16396447744, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 82214912, "private_bytes": 127188992, "peak_commit_bytes": 127291392}, "start_utc": "2026-11-01T18:37:14.435890+00:00", "completed_utc": "2026-11-01T18:38:18.740777+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N2048_l0.log <==
{"job": "D1_hold_N2048_s5_l0", "t": 8.669608804598518e-08, "steps": 372, "seconds": 30.06425950000994}
{"job": "D1_hold_N2048_s5_l0", "t": 1.8230450029011066e-05, "steps": 693, "seconds": 60.198310900013894}
{"job": "D1_hold_N2048_s5_l0", "t": 0.0003568322153710626, "steps": 1018, "seconds": 90.43115640012547}
{"job": "D1_hold_N2048_s5_l0", "t": 0.023089491262943827, "steps": 1312, "seconds": 120.74534730007872}
{"job": "D1_hold_N2048_s5_l0", "t": 0.3899844739738888, "steps": 1652, "seconds": 150.75172740011476}
COMPLETE {"schema": 1, "name": "D1_hold", "N": 2048, "dimension": 4095, "level": 0, "stages": 5, "order": 9, "seconds": 173.817993799923, "steps": 2007, "iterations": 5501, "rejected_steps": 0, "max_stage_backward_residual": 2.541246847538221e-15, "max_relative_update": 2.986148654356997e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16863809536, "available_commit_bytes": 16272826368, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 103788544, "private_bytes": 378605568, "peak_commit_bytes": 462483456}, "start_utc": "2026-11-01T16:19:33.242235+00:00", "completed_utc": "2026-11-01T16:22:27.060914+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N2048_l1.log <==
{"job": "D1_hold_N2048_s5_l1", "t": 3.017631246761024e-09, "steps": 454, "seconds": 30.057274899911135}
{"job": "D1_hold_N2048_s5_l1", "t": 2.2086694439393255e-07, "steps": 826, "seconds": 60.25237930007279}
{"job": "D1_hold_N2048_s5_l1", "t": 5.494802382554349e-06, "steps": 1168, "seconds": 90.44803320011124}
{"job": "D1_hold_N2048_s5_l1", "t": 3.5683221537106257e-05, "steps": 1538, "seconds": 120.5940558000002}
{"job": "D1_hold_N2048_s5_l1", "t": 0.00017376090821391604, "steps": 1898, "seconds": 150.94057679991238}
{"job": "D1_hold_N2048_s5_l1", "t": 0.0015992476587830785, "steps": 2272, "seconds": 181.2153586000204}
{"job": "D1_hold_N2048_s5_l1", "t": 0.01778279410038923, "steps": 2594, "seconds": 211.38997750007547}
{"job": "D1_hold_N2048_s5_l1", "t": 0.12725245453959547, "steps": 2924, "seconds": 241.58800260000862}
{"job": "D1_hold_N2048_s5_l1", "t": 0.41200000000000003, "steps": 3338, "seconds": 271.73679420002736}
{"job": "D1_hold_N2048_s5_l1", "t": 0.808, "steps": 3804, "seconds": 301.849648399977}
COMPLETE {"schema": 1, "name": "D1_hold", "N": 2048, "dimension": 4095, "level": 1, "stages": 5, "order": 9, "seconds": 315.41612599999644, "steps": 4014, "iterations": 10616, "rejected_steps": 0, "max_stage_backward_residual": 2.5546649495675578e-15, "max_relative_update": 2.9929083210040545e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16663056384, "available_commit_bytes": 16426135552, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 103878656, "private_bytes": 379797504, "peak_commit_bytes": 462356480}, "start_utc": "2026-11-01T16:31:52.712421+00:00", "completed_utc": "2026-11-01T16:37:08.129136+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N2048_l2.log <==
{"job": "D1_hold_N2048_s5_l2", "t": 2.2086694439393288e-10, "steps": 460, "seconds": 30.155000400030985}
{"job": "D1_hold_N2048_s5_l2", "t": 3.241883392233386e-09, "steps": 920, "seconds": 60.62294749985449}
{"job": "D1_hold_N2048_s5_l2", "t": 4.758434068836311e-08, "steps": 1384, "seconds": 90.6639382999856}
{"job": "D1_hold_N2048_s5_l2", "t": 4.7584340688363104e-07, "steps": 1788, "seconds": 121.03001659992151}
{"job": "D1_hold_N2048_s5_l2", "t": 3.0899544534647e-06, "steps": 2180, "seconds": 151.29998629982583}
{"job": "D1_hold_N2048_s5_l2", "t": 1.1239591628750192e-05, "steps": 2576, "seconds": 181.59798409999348}
{"job": "D1_hold_N2048_s5_l2", "t": 2.6101572156825332e-05, "steps": 2928, "seconds": 211.61776419985108}
{"job": "D1_hold_N2048_s5_l2", "t": 5.623413251903491e-05, "steps": 3288, "seconds": 241.85892369993962}
{"job": "D1_hold_N2048_s5_l2", "t": 0.0001226087836741127, "steps": 3648, "seconds": 271.98837549984455}
{"job": "D1_hold_N2048_s5_l2", "t": 0.00029453080400573416, "steps": 4004, "seconds": 302.006414799951}
{"job": "D1_hold_N2048_s5_l2", "t": 0.0009542587878258431, "steps": 4388, "seconds": 332.3703911998309}
{"job": "D1_hold_N2048_s5_l2", "t": 0.0037902832031250036, "steps": 4776, "seconds": 362.68923539994285}
{"job": "D1_hold_N2048_s5_l2", "t": 0.014006603498926958, "steps": 5120, "seconds": 392.97734740003943}
{"job": "D1_hold_N2048_s5_l2", "t": 0.04758434068836308, "steps": 5472, "seconds": 423.34896089998074}
{"job": "D1_hold_N2048_s5_l2", "t": 0.11838192867844909, "steps": 5820, "seconds": 453.6691471999511}
{"job": "D1_hold_N2048_s5_l2", "t": 0.252, "steps": 6248, "seconds": 484.04401750001125}
{"job": "D1_hold_N2048_s5_l2", "t": 0.432312098411756, "steps": 6728, "seconds": 514.2487554999534}
{"job": "D1_hold_N2048_s5_l2", "t": 0.632, "steps": 7212, "seconds": 544.4592795998324}
{"job": "D1_hold_N2048_s5_l2", "t": 0.854, "steps": 7708, "seconds": 574.4812507999595}
COMPLETE {"schema": 1, "name": "D1_hold", "N": 2048, "dimension": 4095, "level": 2, "stages": 5, "order": 9, "seconds": 594.5183419999667, "steps": 8028, "iterations": 20513, "rejected_steps": 0, "max_stage_backward_residual": 2.7797843970399734e-15, "max_relative_update": 2.979546276437852e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16718008320, "available_commit_bytes": 16137240576, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 104161280, "private_bytes": 381059072, "peak_commit_bytes": 462622720}, "start_utc": "2026-11-01T16:55:00.988778+00:00", "completed_utc": "2026-11-01T17:04:55.506652+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N2048_l3.log <==
{"job": "D1_hold_N2048_s5_l3", "t": 8.221330313846984e-13, "steps": 520, "seconds": 30.130788800073788}
{"job": "D1_hold_N2048_s5_l3", "t": 2.6101572156825333e-10, "steps": 976, "seconds": 60.13551510008983}
{"job": "D1_hold_N2048_s5_l3", "t": 1.1284025430963036e-09, "steps": 1480, "seconds": 90.30624870001338}
{"job": "D1_hold_N2048_s5_l3", "t": 4.7584340688363134e-09, "steps": 1976, "seconds": 120.56932869995944}
{"job": "D1_hold_N2048_s5_l3", "t": 2.0558882357597697e-08, "steps": 2480, "seconds": 150.96184809994884}
{"job": "D1_hold_N2048_s5_l3", "t": 8.669608804598518e-08, "steps": 2976, "seconds": 181.1482629000675}
{"job": "D1_hold_N2048_s5_l3", "t": 2.6758641201003155e-07, "steps": 3376, "seconds": 211.5223801000975}
{"job": "D1_hold_N2048_s5_l3", "t": 8.06526691284127e-07, "steps": 3776, "seconds": 241.88411099999212}
{"job": "D1_hold_N2048_s5_l3", "t": 2.1544346900318822e-06, "steps": 4184, "seconds": 272.754162899917}
{"job": "D1_hold_N2048_s5_l3", "t": 4.641588833612773e-06, "steps": 4576, "seconds": 303.3582983999513}
{"job": "D1_hold_N2048_s5_l3", "t": 8.87739228055769e-06, "steps": 4984, "seconds": 333.99487400008366}
{"job": "D1_hold_N2048_s5_l3", "t": 1.5047489753265188e-05, "steps": 5384, "seconds": 364.2033015000634}
{"job": "D1_hold_N2048_s5_l3", "t": 2.435980157621521e-05, "steps": 5800, "seconds": 394.4699256999884}
{"job": "D1_hold_N2048_s5_l3", "t": 3.7588921579617794e-05, "steps": 6200, "seconds": 425.05733030010015}
{"job": "D1_hold_N2048_s5_l3", "t": 5.778124934243753e-05, "steps": 6608, "seconds": 455.1457382000517}
{"job": "D1_hold_N2048_s5_l3", "t": 8.877392280557689e-05, "steps": 7008, "seconds": 485.60781660000794}
{"job": "D1_hold_N2048_s5_l3", "t": 0.00013670908910280098, "steps": 7392, "seconds": 516.0503740001004}
{"job": "D1_hold_N2048_s5_l3", "t": 0.00021777392187596875, "steps": 7776, "seconds": 546.0999501999468}
{"job": "D1_hold_N2048_s5_l3", "t": 0.0003662109375, "steps": 8168, "seconds": 576.1477697000373}
{"job": "D1_hold_N2048_s5_l3", "t": 0.0006518757574445987, "steps": 8552, "seconds": 606.4990364999976}
{"job": "D1_hold_N2048_s5_l3", "t": 0.0012420261020122717, "steps": 8928, "seconds": 636.7727443999611}
{"job": "D1_hold_N2048_s5_l3", "t": 0.0023937261043902227, "steps": 9304, "seconds": 667.6945668000262}
{"job": "D1_hold_N2048_s5_l3", "t": 0.004641588833612773, "steps": 9680, "seconds": 697.9029292999767}
{"job": "D1_hold_N2048_s5_l3", "t": 0.009960783300575924, "steps": 10080, "seconds": 728.3908742999192}
{"job": "D1_hold_N2048_s5_l3", "t": 0.02208669443939322, "steps": 10480, "seconds": 759.086503499886}
{"job": "D1_hold_N2048_s5_l3", "t": 0.042, "steps": 10880, "seconds": 789.2069890000857}
{"job": "D1_hold_N2048_s5_l3", "t": 0.078, "steps": 11280, "seconds": 819.6232871999964}
{"job": "D1_hold_N2048_s5_l3", "t": 0.12420261020122698, "steps": 11680, "seconds": 850.0494049999397}
{"job": "D1_hold_N2048_s5_l3", "t": 0.194, "steps": 12152, "seconds": 880.1741355999839}
{"job": "D1_hold_N2048_s5_l3", "t": 0.28, "steps": 12656, "seconds": 910.3886543000117}
{"job": "D1_hold_N2048_s5_l3", "t": 0.38, "steps": 13160, "seconds": 940.6290980998892}
{"job": "D1_hold_N2048_s5_l3", "t": 0.47600000000000003, "steps": 13672, "seconds": 970.6524392999709}
{"job": "D1_hold_N2048_s5_l3", "t": 0.588, "steps": 14184, "seconds": 1001.1149247998837}
{"job": "D1_hold_N2048_s5_l3", "t": 0.6900000000000001, "steps": 14688, "seconds": 1031.2712922999635}
{"job": "D1_hold_N2048_s5_l3", "t": 0.802, "steps": 15184, "seconds": 1061.3109975000843}
{"job": "D1_hold_N2048_s5_l3", "t": 0.92, "steps": 15704, "seconds": 1091.3260927998926}
COMPLETE {"schema": 1, "name": "D1_hold", "N": 2048, "dimension": 4095, "level": 3, "stages": 5, "order": 9, "seconds": 1112.794538399903, "steps": 16056, "iterations": 40145, "rejected_steps": 0, "max_stage_backward_residual": 2.702546707141612e-15, "max_relative_update": 2.995342066743909e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16735846400, "available_commit_bytes": 16106057728, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 102854656, "private_bytes": 377954304, "peak_commit_bytes": 462528512}, "start_utc": "2026-11-01T17:38:41.547826+00:00", "completed_utc": "2026-11-01T17:57:14.341722+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N256_l0.log <==
COMPLETE {"schema": 1, "name": "D1_hold", "N": 256, "dimension": 511, "level": 0, "stages": 5, "order": 9, "seconds": 28.130791399860755, "steps": 1998, "iterations": 5483, "rejected_steps": 0, "max_stage_backward_residual": 2.5318579973687943e-15, "max_relative_update": 2.9868757579705456e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15084937216, "available_commit_bytes": 13496893440, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 84639744, "private_bytes": 159870976, "peak_commit_bytes": 167329792}, "start_utc": "2026-11-03T03:20:16.523488+00:00", "completed_utc": "2026-11-03T03:20:44.654388+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N256_l1.log <==
{"job": "D1_hold_N256_s5_l1", "t": 0.0022993515532049357, "steps": 2302, "seconds": 30.038303500041366}
COMPLETE {"schema": 1, "name": "D1_hold", "N": 256, "dimension": 511, "level": 1, "stages": 5, "order": 9, "seconds": 50.97179399989545, "steps": 3996, "iterations": 10580, "rejected_steps": 0, "max_stage_backward_residual": 2.489549219289124e-15, "max_relative_update": 2.993302437519425e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14927208448, "available_commit_bytes": 13412487168, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85311488, "private_bytes": 159358976, "peak_commit_bytes": 167088128}, "start_utc": "2026-11-03T03:21:19.572761+00:00", "completed_utc": "2026-11-03T03:22:10.544265+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N256_l2.log <==
{"job": "D1_hold_N256_s5_l2", "t": 1.6233700247138397e-05, "steps": 2688, "seconds": 30.02023830008693}
{"job": "D1_hold_N256_s5_l2", "t": 0.01025173542813052, "steps": 5012, "seconds": 60.04451350006275}
{"job": "D1_hold_N256_s5_l2", "t": 0.882, "steps": 7732, "seconds": 90.07074790005572}
COMPLETE {"schema": 1, "name": "D1_hold", "N": 256, "dimension": 511, "level": 2, "stages": 5, "order": 9, "seconds": 92.36287429998629, "steps": 7992, "iterations": 20438, "rejected_steps": 0, "max_stage_backward_residual": 2.6058031855187116e-15, "max_relative_update": 2.987236364644711e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14972727296, "available_commit_bytes": 13473665024, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85950464, "private_bytes": 158818304, "peak_commit_bytes": 167403520}, "start_utc": "2026-11-03T03:23:17.049568+00:00", "completed_utc": "2026-11-03T03:24:49.412798+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N256_l3.log <==
{"job": "D1_hold_N256_s5_l3", "t": 1.86781059576329e-07, "steps": 3176, "seconds": 30.09388620010577}
{"job": "D1_hold_N256_s5_l3", "t": 1.927952034582946e-05, "steps": 5520, "seconds": 60.15230459999293}
{"job": "D1_hold_N256_s5_l3", "t": 0.00025504613381773135, "steps": 7824, "seconds": 90.19200640008785}
{"job": "D1_hold_N256_s5_l3", "t": 0.01333521432163324, "steps": 10136, "seconds": 120.2745273001492}
{"job": "D1_hold_N256_s5_l3", "t": 0.27, "steps": 12536, "seconds": 150.39458990003914}
{"job": "D1_hold_N256_s5_l3", "t": 0.89, "steps": 15504, "seconds": 180.41742169996724}
COMPLETE {"schema": 1, "name": "D1_hold", "N": 256, "dimension": 511, "level": 3, "stages": 5, "order": 9, "seconds": 185.34286420000717, "steps": 15984, "iterations": 40002, "rejected_steps": 0, "max_stage_backward_residual": 2.6822213363333096e-15, "max_relative_update": 2.9947744628237007e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14839578624, "available_commit_bytes": 13382815744, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 86159360, "private_bytes": 159100928, "peak_commit_bytes": 167292928}, "start_utc": "2026-11-03T03:28:21.666532+00:00", "completed_utc": "2026-11-03T03:31:27.010118+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N32_l0.log <==
COMPLETE {"schema": 1, "name": "D1_hold", "N": 32, "dimension": 63, "level": 0, "stages": 5, "order": 9, "seconds": 9.339445400051773, "steps": 1989, "iterations": 5505, "rejected_steps": 0, "max_stage_backward_residual": 2.22744752972774e-15, "max_relative_update": 2.941267187295397e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16870273024, "available_commit_bytes": 16511680512, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85233664, "private_bytes": 130662400, "peak_commit_bytes": 130662400}, "start_utc": "2026-11-01T16:28:57.523627+00:00", "completed_utc": "2026-11-01T16:29:06.862474+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N32_l1.log <==
COMPLETE {"schema": 1, "name": "D1_hold", "N": 32, "dimension": 63, "level": 1, "stages": 5, "order": 9, "seconds": 19.9061473000329, "steps": 3978, "iterations": 10584, "rejected_steps": 0, "max_stage_backward_residual": 2.3031891555603046e-15, "max_relative_update": 2.9865693265400096e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17020813312, "available_commit_bytes": 16515383296, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85815296, "private_bytes": 130543616, "peak_commit_bytes": 130543616}, "start_utc": "2026-11-01T16:49:25.385823+00:00", "completed_utc": "2026-11-01T16:49:45.292320+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N32_l2.log <==
{"job": "D1_hold_N32_s5_l2", "t": 0.23800000000000002, "steps": 6128, "seconds": 30.04246719996445}
COMPLETE {"schema": 1, "name": "D1_hold", "N": 32, "dimension": 63, "level": 2, "stages": 5, "order": 9, "seconds": 38.53532839985564, "steps": 7956, "iterations": 20433, "rejected_steps": 0, "max_stage_backward_residual": 2.535223217762317e-15, "max_relative_update": 2.994232590491223e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16680644608, "available_commit_bytes": 16230932480, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85516288, "private_bytes": 130797568, "peak_commit_bytes": 130797568}, "start_utc": "2026-11-01T17:26:35.036196+00:00", "completed_utc": "2026-11-01T17:27:13.571920+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N32_l3.log <==
{"job": "D1_hold_N32_s5_l3", "t": 7.876491973002366e-05, "steps": 6752, "seconds": 30.01924640010111}
{"job": "D1_hold_N32_s5_l3", "t": 0.368, "steps": 12960, "seconds": 60.03786260006018}
COMPLETE {"schema": 1, "name": "D1_hold", "N": 32, "dimension": 63, "level": 3, "stages": 5, "order": 9, "seconds": 72.8370933001861, "steps": 15912, "iterations": 40032, "rejected_steps": 0, "max_stage_backward_residual": 2.530078731197762e-15, "max_relative_update": 2.9984894470964656e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16628011008, "available_commit_bytes": 16367771648, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85405696, "private_bytes": 130318336, "peak_commit_bytes": 130453504}, "start_utc": "2026-11-01T18:38:19.694468+00:00", "completed_utc": "2026-11-01T18:39:32.531737+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N4096_l0.log <==
{"job": "D1_hold_N4096_s5_l0", "t": 4.992124539283395e-10, "steps": 153, "seconds": 30.452469300013036}
{"job": "D1_hold_N4096_s5_l0", "t": 2.0066150086237136e-08, "steps": 312, "seconds": 60.63914159988053}
{"job": "D1_hold_N4096_s5_l0", "t": 6.501289439746103e-07, "steps": 465, "seconds": 90.9780687999446}
{"job": "D1_hold_N4096_s5_l0", "t": 7.112361182851242e-06, "steps": 607, "seconds": 121.07733319979161}
{"job": "D1_hold_N4096_s5_l0", "t": 3.079326974037537e-05, "steps": 754, "seconds": 151.09810449997894}
{"job": "D1_hold_N4096_s5_l0", "t": 0.00011284025430963029, "steps": 906, "seconds": 181.233772699954}
{"job": "D1_hold_N4096_s5_l0", "t": 0.0005366191513205207, "steps": 1056, "seconds": 211.4349824998062}
{"job": "D1_hold_N4096_s5_l0", "t": 0.003241883392233386, "steps": 1188, "seconds": 241.63090949994512}
{"job": "D1_hold_N4096_s5_l0", "t": 0.025127749116958677, "steps": 1324, "seconds": 271.7766102999449}
{"job": "D1_hold_N4096_s5_l0", "t": 0.136, "steps": 1472, "seconds": 302.0005434998311}
{"job": "D1_hold_N4096_s5_l0", "t": 0.402, "steps": 1665, "seconds": 332.02554549998604}
{"job": "D1_hold_N4096_s5_l0", "t": 0.766, "steps": 1881, "seconds": 362.1190851998981}
COMPLETE {"schema": 1, "name": "D1_hold", "N": 4096, "dimension": 8191, "level": 0, "stages": 5, "order": 9, "seconds": 378.76112709986046, "steps": 2010, "iterations": 5506, "rejected_steps": 0, "max_stage_backward_residual": 2.737257635119921e-15, "max_relative_update": 2.9994564519024514e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16876220416, "available_commit_bytes": 16003108864, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 127074304, "private_bytes": 631681024, "peak_commit_bytes": 800473088}, "start_utc": "2026-11-01T16:22:28.148667+00:00", "completed_utc": "2026-11-01T16:28:46.909651+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N4096_l1.log <==
{"job": "D1_hold_N4096_s5_l1", "t": 4.110665156923492e-13, "steps": 130, "seconds": 30.656204000115395}
{"job": "D1_hold_N4096_s5_l1", "t": 5.623413251903491e-10, "steps": 316, "seconds": 60.725971300154924}
{"job": "D1_hold_N4096_s5_l1", "t": 6.50128943974611e-09, "steps": 526, "seconds": 91.01936720008962}
{"job": "D1_hold_N4096_s5_l1", "t": 4.641588833612773e-08, "steps": 696, "seconds": 121.23062030016445}
{"job": "D1_hold_N4096_s5_l1", "t": 2.945308040057342e-07, "steps": 858, "seconds": 151.56543700001203}
{"job": "D1_hold_N4096_s5_l1", "t": 1.5335010030290184e-06, "steps": 1014, "seconds": 182.15653660008684}
{"job": "D1_hold_N4096_s5_l1", "t": 5.366191513205208e-06, "steps": 1170, "seconds": 212.3532083001919}
{"job": "D1_hold_N4096_s5_l1", "t": 1.36709089102801e-05, "steps": 1332, "seconds": 242.81226430018432}
{"job": "D1_hold_N4096_s5_l1", "t": 2.8072779289358804e-05, "steps": 1488, "seconds": 273.1564058000222}
{"job": "D1_hold_N4096_s5_l1", "t": 5.5564848660705145e-05, "steps": 1648, "seconds": 304.0424625000451}
{"job": "D1_hold_N4096_s5_l1", "t": 0.0001100694171252208, "steps": 1806, "seconds": 334.2659722000826}
{"job": "D1_hold_N4096_s5_l1", "t": 0.0002317138951754212, "steps": 1962, "seconds": 364.641442600172}
{"job": "D1_hold_N4096_s5_l1", "t": 0.0005709601182651272, "steps": 2122, "seconds": 395.18384100007825}
{"job": "D1_hold_N4096_s5_l1", "t": 0.0015501963398126951, "steps": 2272, "seconds": 425.20699360012077}
{"job": "D1_hold_N4096_s5_l1", "t": 0.004323120984117561, "steps": 2418, "seconds": 455.2418743001763}
{"job": "D1_hold_N4096_s5_l1", "t": 0.014342298087573816, "steps": 2568, "seconds": 485.5995338000357}
{"job": "D1_hold_N4096_s5_l1", "t": 0.04147037095944737, "steps": 2724, "seconds": 516.0603538001888}
{"job": "D1_hold_N4096_s5_l1", "t": 0.106, "steps": 2892, "seconds": 546.5754172999877}
{"job": "D1_hold_N4096_s5_l1", "t": 0.20800000000000002, "steps": 3064, "seconds": 576.6480843999889}
{"job": "D1_hold_N4096_s5_l1", "t": 0.3655943718992841, "steps": 3278, "seconds": 606.8329406999983}
{"job": "D1_hold_N4096_s5_l1", "t": 0.54, "steps": 3498, "seconds": 637.3560646001715}
{"job": "D1_hold_N4096_s5_l1", "t": 0.726, "steps": 3718, "seconds": 667.4927138001658}
{"job": "D1_hold_N4096_s5_l1", "t": 0.924, "steps": 3936, "seconds": 697.5229342000093}
COMPLETE {"schema": 1, "name": "D1_hold", "N": 4096, "dimension": 8191, "level": 1, "stages": 5, "order": 9, "seconds": 708.9228774001822, "steps": 4020, "iterations": 10628, "rejected_steps": 0, "max_stage_backward_residual": 2.6590473035948527e-15, "max_relative_update": 2.992834735838178e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17120325632, "available_commit_bytes": 16150671360, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 125751296, "private_bytes": 630497280, "peak_commit_bytes": 800763904}, "start_utc": "2026-11-01T16:37:16.685811+00:00", "completed_utc": "2026-11-01T16:49:05.608292+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N4096_l2.log <==
{"job": "D1_hold_N4096_s5_l2", "t": 4.0143214423080974e-16, "steps": 172, "seconds": 30.72451479989104}
{"job": "D1_hold_N4096_s5_l2", "t": 3.25e-12, "steps": 284, "seconds": 62.188507799990475}
{"job": "D1_hold_N4096_s5_l2", "t": 2.4310695831668746e-10, "steps": 488, "seconds": 92.7556382000912}
{"job": "D1_hold_N4096_s5_l2", "t": 8.669608804598527e-10, "steps": 708, "seconds": 123.07578129996546}
{"job": "D1_hold_N4096_s5_l2", "t": 3.1622776601683795e-09, "steps": 928, "seconds": 153.3137445000466}
{"job": "D1_hold_N4096_s5_l2", "t": 1.1561109149403978e-08, "steps": 1152, "seconds": 183.70799740008079}
{"job": "D1_hold_N4096_s5_l2", "t": 3.655943718992845e-08, "steps": 1352, "seconds": 213.92522899992764}
{"job": "D1_hold_N4096_s5_l2", "t": 1.050347085626104e-07, "steps": 1532, "seconds": 244.0544094000943}
{"job": "D1_hold_N4096_s5_l2", "t": 2.6758641201003155e-07, "steps": 1700, "seconds": 274.6926931999624}
{"job": "D1_hold_N4096_s5_l2", "t": 7.327436742638322e-07, "steps": 1880, "seconds": 305.18150210008025}
{"job": "D1_hold_N4096_s5_l2", "t": 1.803084269040784e-06, "steps": 2064, "seconds": 335.6898789999541}
{"job": "D1_hold_N4096_s5_l2", "t": 3.813550518846112e-06, "steps": 2244, "seconds": 366.16742630000226}
{"job": "D1_hold_N4096_s5_l2", "t": 6.933994221424621e-06, "steps": 2420, "seconds": 396.5811721000355}
{"job": "D1_hold_N4096_s5_l2", "t": 1.145600177915519e-05, "steps": 2596, "seconds": 426.7243613000028}
{"job": "D1_hold_N4096_s5_l2", "t": 1.8230450029011066e-05, "steps": 2784, "seconds": 456.7577025999781}
{"job": "D1_hold_N4096_s5_l2", "t": 2.741571024518098e-05, "steps": 2964, "seconds": 487.16724619991146}
{"job": "D1_hold_N4096_s5_l2", "t": 4.066298872865472e-05, "steps": 3148, "seconds": 517.7926729000174}
{"job": "D1_hold_N4096_s5_l2", "t": 5.906535720408044e-05, "steps": 3324, "seconds": 548.0376073999796}
{"job": "D1_hold_N4096_s5_l2", "t": 8.729202003024106e-05, "steps": 3508, "seconds": 578.5005377999041}
{"job": "D1_hold_N4096_s5_l2", "t": 0.000130302298877964, "steps": 3688, "seconds": 609.1252747001126}
{"job": "D1_hold_N4096_s5_l2", "t": 0.00019977383924471998, "steps": 3864, "seconds": 639.5631047999486}
{"job": "D1_hold_N4096_s5_l2", "t": 0.00032324079688056243, "steps": 4048, "seconds": 670.1272553000599}
{"job": "D1_hold_N4096_s5_l2", "t": 0.0005494802382554349, "steps": 4232, "seconds": 700.2554526999593}
{"job": "D1_hold_N4096_s5_l2", "t": 0.001, "steps": 4416, "seconds": 731.1407771001104}
{"job": "D1_hold_N4096_s5_l2", "t": 0.0018678105957632902, "steps": 4600, "seconds": 761.4936639000662}
{"job": "D1_hold_N4096_s5_l2", "t": 0.0036559437189928453, "steps": 4780, "seconds": 792.4760100999847}
{"job": "D1_hold_N4096_s5_l2", "t": 0.006984426041265846, "steps": 4960, "seconds": 822.9076620999258}
{"job": "D1_hold_N4096_s5_l2", "t": 0.014677992676220676, "steps": 5140, "seconds": 853.5957293000538}
{"job": "D1_hold_N4096_s5_l2", "t": 0.026758641201003144, "steps": 5316, "seconds": 884.2239329000004}
{"job": "D1_hold_N4096_s5_l2", "t": 0.04875279304059843, "steps": 5496, "seconds": 914.6675893000793}
{"job": "D1_hold_N4096_s5_l2", "t": 0.082, "steps": 5672, "seconds": 945.7872188000474}
{"job": "D1_hold_N4096_s5_l2", "t": 0.126, "steps": 5856, "seconds": 976.4810619999189}
{"job": "D1_hold_N4096_s5_l2", "t": 0.18200000000000002, "steps": 6052, "seconds": 1006.780256900005}
{"job": "D1_hold_N4096_s5_l2", "t": 0.258, "steps": 6280, "seconds": 1037.1378880999982}
{"job": "D1_hold_N4096_s5_l2", "t": 0.34800000000000003, "steps": 6512, "seconds": 1067.3828886998817}
{"job": "D1_hold_N4096_s5_l2", "t": 0.432312098411756, "steps": 6740, "seconds": 1097.656133200042}
{"job": "D1_hold_N4096_s5_l2", "t": 0.532, "steps": 6976, "seconds": 1127.8587430999614}
{"job": "D1_hold_N4096_s5_l2", "t": 0.628, "steps": 7208, "seconds": 1158.06613739999}
{"job": "D1_hold_N4096_s5_l2", "t": 0.732, "steps": 7448, "seconds": 1188.4161209999584}
{"job": "D1_hold_N4096_s5_l2", "t": 0.8380000000000001, "steps": 7684, "seconds": 1218.4501763998996}
{"job": "D1_hold_N4096_s5_l2", "t": 0.9480000000000001, "steps": 7924, "seconds": 1248.817590400111}
COMPLETE {"schema": 1, "name": "D1_hold", "N": 4096, "dimension": 8191, "level": 2, "stages": 5, "order": 9, "seconds": 1263.4322712998837, "steps": 8040, "iterations": 20534, "rejected_steps": 0, "max_stage_backward_residual": 2.5841224543339283e-15, "max_relative_update": 2.9977477383288807e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16714452992, "available_commit_bytes": 15768842240, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 125296640, "private_bytes": 631492608, "peak_commit_bytes": 800227328}, "start_utc": "2026-11-01T17:04:56.561598+00:00", "completed_utc": "2026-11-01T17:25:59.994009+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N4096_l3.log <==
{"job": "D1_hold_N4096_s5_l3", "t": 5.5e-19, "steps": 208, "seconds": 30.789372500032187}
{"job": "D1_hold_N4096_s5_l3", "t": 7.75e-16, "steps": 360, "seconds": 62.3169289000798}
{"job": "D1_hold_N4096_s5_l3", "t": 2.055332578461746e-13, "steps": 504, "seconds": 93.52085870015435}
{"job": "D1_hold_N4096_s5_l3", "t": 6.577064251077587e-12, "steps": 592, "seconds": 124.46735700010322}
{"job": "D1_hold_N4096_s5_l3", "t": 1.4677992676220674e-10, "steps": 800, "seconds": 155.30440150015056}
{"job": "D1_hold_N4096_s5_l3", "t": 3.017631246761024e-10, "steps": 1048, "seconds": 186.00624220003374}
{"job": "D1_hold_N4096_s5_l3", "t": 6.04809695466032e-10, "steps": 1288, "seconds": 216.55190790002234}
{"job": "D1_hold_N4096_s5_l3", "t": 1.1838192867844947e-09, "steps": 1520, "seconds": 246.96352180000395}
{"job": "D1_hold_N4096_s5_l3", "t": 2.3713737056616553e-09, "steps": 1760, "seconds": 277.76248170016333}
{"job": "D1_hold_N4096_s5_l3", "t": 4.641588833612773e-09, "steps": 1992, "seconds": 308.6275649999734}
{"job": "D1_hold_N4096_s5_l3", "t": 9.31388181738766e-09, "steps": 2232, "seconds": 339.20211670012213}
{"job": "D1_hold_N4096_s5_l3", "t": 1.8678105957632902e-08, "steps": 2472, "seconds": 370.5217073999811}
{"job": "D1_hold_N4096_s5_l3", "t": 3.743565284275065e-08, "steps": 2712, "seconds": 400.94408270018175}
{"job": "D1_hold_N4096_s5_l3", "t": 7.498942093324559e-08, "steps": 2952, "seconds": 431.8831667001359}
{"job": "D1_hold_N4096_s5_l3", "t": 1.36709089102801e-07, "steps": 3168, "seconds": 462.52650590008125}
{"job": "D1_hold_N4096_s5_l3", "t": 2.3713737056616554e-07, "steps": 3352, "seconds": 493.2755322000012}
{"job": "D1_hold_N4096_s5_l3", "t": 4.024075941921554e-07, "steps": 3544, "seconds": 524.3857468999922}
{"job": "D1_hold_N4096_s5_l3", "t": 6.812920690579608e-07, "steps": 3736, "seconds": 555.4389457001816}
{"job": "D1_hold_N4096_s5_l3", "t": 1.128402543096303e-06, "steps": 3928, "seconds": 586.2938883001916}
{"job": "D1_hold_N4096_s5_l3", "t": 1.7376090821391603e-06, "steps": 4112, "seconds": 616.696979300119}
{"job": "D1_hold_N4096_s5_l3", "t": 2.6375302977839356e-06, "steps": 4304, "seconds": 647.557320700027}
{"job": "D1_hold_N4096_s5_l3", "t": 3.831186849557285e-06, "steps": 4496, "seconds": 678.8433291001711}
{"job": "D1_hold_N4096_s5_l3", "t": 5.394627710921522e-06, "steps": 4688, "seconds": 709.1565213000868}
{"job": "D1_hold_N4096_s5_l3", "t": 7.292254818852935e-06, "steps": 4872, "seconds": 739.2124175000936}
{"job": "D1_hold_N4096_s5_l3", "t": 9.377027465397927e-06, "steps": 5048, "seconds": 769.4103300001007}
{"job": "D1_hold_N4096_s5_l3", "t": 1.211718720775e-05, "steps": 5240, "seconds": 800.4046678000595}
{"job": "D1_hold_N4096_s5_l3", "t": 1.5714245356673237e-05, "steps": 5440, "seconds": 831.2073898999952}
{"job": "D1_hold_N4096_s5_l3", "t": 1.9573257890973378e-05, "steps": 5624, "seconds": 861.5319790001959}
{"job": "D1_hold_N4096_s5_l3", "t": 2.431069583166875e-05, "steps": 5816, "seconds": 892.0336132000666}
{"job": "D1_hold_N4096_s5_l3", "t": 2.9972354296613962e-05, "steps": 6008, "seconds": 923.6919985001441}
{"job": "D1_hold_N4096_s5_l3", "t": 3.655943718992845e-05, "steps": 6192, "seconds": 954.140263200039}
{"job": "D1_hold_N4096_s5_l3", "t": 4.429276933949297e-05, "steps": 6376, "seconds": 984.5653109999839}
{"job": "D1_hold_N4096_s5_l3", "t": 5.4136682538106544e-05, "steps": 6568, "seconds": 1015.7793011001777}
{"job": "D1_hold_N4096_s5_l3", "t": 6.587463017751479e-05, "steps": 6752, "seconds": 1046.1437365000602}
{"job": "D1_hold_N4096_s5_l3", "t": 8.06526691284127e-05, "steps": 6944, "seconds": 1077.1078096001875}
{"job": "D1_hold_N4096_s5_l3", "t": 9.887371682079287e-05, "steps": 7128, "seconds": 1107.5050654001534}
{"job": "D1_hold_N4096_s5_l3", "t": 0.00012115276586285876, "steps": 7312, "seconds": 1137.7838759999722}
{"job": "D1_hold_N4096_s5_l3", "t": 0.00015153521906389358, "steps": 7504, "seconds": 1168.798868900165}
{"job": "D1_hold_N4096_s5_l3", "t": 0.00018992064257544579, "steps": 7688, "seconds": 1199.608414000133}
{"job": "D1_hold_N4096_s5_l3", "t": 0.0002380321885077937, "steps": 7872, "seconds": 1230.1103664000984}
{"job": "D1_hold_N4096_s5_l3", "t": 0.00030899544534647005, "steps": 8064, "seconds": 1260.9092722001951}
{"job": "D1_hold_N4096_s5_l3", "t": 0.00040240759419215536, "steps": 8256, "seconds": 1292.054378299974}
{"job": "D1_hold_N4096_s5_l3", "t": 0.000529192796910431, "steps": 8440, "seconds": 1322.7348476001061}
{"job": "D1_hold_N4096_s5_l3", "t": 0.0007086033891794896, "steps": 8624, "seconds": 1353.3492393000051}
{"job": "D1_hold_N4096_s5_l3", "t": 0.0009597759097852108, "steps": 8808, "seconds": 1383.5033945001196}
{"job": "D1_hold_N4096_s5_l3", "t": 0.001333521432163324, "steps": 8992, "seconds": 1414.28226610017}
{"job": "D1_hold_N4096_s5_l3", "t": 0.0017782794100389228, "steps": 9176, "seconds": 1445.6741851000115}
{"job": "D1_hold_N4096_s5_l3", "t": 0.0024981267793525767, "steps": 9368, "seconds": 1476.3671403001063}
{"job": "D1_hold_N4096_s5_l3", "t": 0.003568322153710626, "steps": 9552, "seconds": 1506.474601100199}
{"job": "D1_hold_N4096_s5_l3", "t": 0.004992124539283387, "steps": 9736, "seconds": 1537.293704500189}
{"job": "D1_hold_N4096_s5_l3", "t": 0.00735980143844518, "steps": 9944, "seconds": 1568.2254886999726}
{"job": "D1_hold_N4096_s5_l3", "t": 0.01075520628439156, "steps": 10136, "seconds": 1598.6882884001825}
{"job": "D1_hold_N4096_s5_l3", "t": 0.015757745246099675, "steps": 10328, "seconds": 1630.2021232000552}
{"job": "D1_hold_N4096_s5_l3", "t": 0.022629041978467664, "steps": 10512, "seconds": 1660.921827699989}
{"job": "D1_hold_N4096_s5_l3", "t": 0.030899544534646987, "steps": 10704, "seconds": 1691.902064200025}
{"job": "D1_hold_N4096_s5_l3", "t": 0.040771091576036506, "steps": 10888, "seconds": 1722.1059424001724}
{"job": "D1_hold_N4096_s5_l3", "t": 0.05623413251903491, "steps": 11072, "seconds": 1752.4041739001404}
{"job": "D1_hold_N4096_s5_l3", "t": 0.072, "steps": 11256, "seconds": 1783.5015596000012}
{"job": "D1_hold_N4096_s5_l3", "t": 0.09503216165659045, "steps": 11448, "seconds": 1814.2094998999964}
{"job": "D1_hold_N4096_s5_l3", "t": 0.11599999999999999, "steps": 11648, "seconds": 1844.762610899983}
{"job": "D1_hold_N4096_s5_l3", "t": 0.14677992676220675, "steps": 11848, "seconds": 1874.8732494001742}
{"job": "D1_hold_N4096_s5_l3", "t": 0.18000000000000002, "steps": 12096, "seconds": 1906.0944843001198}
{"job": "D1_hold_N4096_s5_l3", "t": 0.222, "steps": 12336, "seconds": 1936.7604609001428}
{"job": "D1_hold_N4096_s5_l3", "t": 0.26, "steps": 12576, "seconds": 1967.2586585001554}
{"job": "D1_hold_N4096_s5_l3", "t": 0.3089954453464699, "steps": 12832, "seconds": 1997.8298432000447}
{"job": "D1_hold_N4096_s5_l3", "t": 0.35800000000000004, "steps": 13080, "seconds": 2028.3742555000354}
{"job": "D1_hold_N4096_s5_l3", "t": 0.403061823101183, "steps": 13328, "seconds": 2058.5045360000804}
{"job": "D1_hold_N4096_s5_l3", "t": 0.452, "steps": 13576, "seconds": 2089.0696795000695}
{"job": "D1_hold_N4096_s5_l3", "t": 0.504, "steps": 13824, "seconds": 2119.102138400078}
{"job": "D1_hold_N4096_s5_l3", "t": 0.556, "steps": 14064, "seconds": 2149.1595348999836}
{"job": "D1_hold_N4096_s5_l3", "t": 0.606, "steps": 14296, "seconds": 2179.273113100091}
{"job": "D1_hold_N4096_s5_l3", "t": 0.655626297002698, "steps": 14552, "seconds": 2209.6960620000027}
{"job": "D1_hold_N4096_s5_l3", "t": 0.7080000000000001, "steps": 14792, "seconds": 2240.1006516001653}
{"job": "D1_hold_N4096_s5_l3", "t": 0.764, "steps": 15040, "seconds": 2270.8382288999856}
{"job": "D1_hold_N4096_s5_l3", "t": 0.8200000000000001, "steps": 15288, "seconds": 2301.3978962001856}
{"job": "D1_hold_N4096_s5_l3", "t": 0.874, "steps": 15528, "seconds": 2331.404487100197}
{"job": "D1_hold_N4096_s5_l3", "t": 0.9313881817387633, "steps": 15776, "seconds": 2362.057801700197}
{"job": "D1_hold_N4096_s5_l3", "t": 0.99, "steps": 16040, "seconds": 2392.7457648001146}
COMPLETE {"schema": 1, "name": "D1_hold", "N": 4096, "dimension": 8191, "level": 3, "stages": 5, "order": 9, "seconds": 2397.869463799987, "steps": 16080, "iterations": 40193, "rejected_steps": 0, "max_stage_backward_residual": 2.9223484305116533e-15, "max_relative_update": 2.995343435641724e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16676925440, "available_commit_bytes": 15899348992, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 119918592, "private_bytes": 633409536, "peak_commit_bytes": 800866304}, "start_utc": "2026-11-01T17:57:15.354596+00:00", "completed_utc": "2026-11-01T18:37:13.223171+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N64_l0.log <==
COMPLETE {"schema": 1, "name": "D1_hold", "N": 64, "dimension": 127, "level": 0, "stages": 5, "order": 9, "seconds": 12.688486699946225, "steps": 1992, "iterations": 5476, "rejected_steps": 0, "max_stage_backward_residual": 2.3520307062403867e-15, "max_relative_update": 2.961062039125307e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16878239744, "available_commit_bytes": 16494821376, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 83857408, "private_bytes": 133328896, "peak_commit_bytes": 135540736}, "start_utc": "2026-11-01T16:29:07.833540+00:00", "completed_utc": "2026-11-01T16:29:20.521574+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N64_l1.log <==
COMPLETE {"schema": 1, "name": "D1_hold", "N": 64, "dimension": 127, "level": 1, "stages": 5, "order": 9, "seconds": 24.418270100140944, "steps": 3984, "iterations": 10556, "rejected_steps": 0, "max_stage_backward_residual": 2.7429974258657526e-15, "max_relative_update": 2.98871027788182e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16996278272, "available_commit_bytes": 16464490496, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 84119552, "private_bytes": 135950336, "peak_commit_bytes": 135950336}, "start_utc": "2026-11-01T16:49:46.200608+00:00", "completed_utc": "2026-11-01T16:50:10.618368+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N64_l2.log <==
{"job": "D1_hold_N64_s5_l2", "t": 0.018000000000000002, "steps": 5132, "seconds": 30.04197849985212}
COMPLETE {"schema": 1, "name": "D1_hold", "N": 64, "dimension": 127, "level": 2, "stages": 5, "order": 9, "seconds": 46.49853669991717, "steps": 7968, "iterations": 20403, "rejected_steps": 0, "max_stage_backward_residual": 2.445016739648913e-15, "max_relative_update": 2.997500621786696e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16657158144, "available_commit_bytes": 16250867712, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 84766720, "private_bytes": 133103616, "peak_commit_bytes": 135352320}, "start_utc": "2026-11-01T17:27:14.575319+00:00", "completed_utc": "2026-11-01T17:28:01.073833+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N64_l3.log <==
{"job": "D1_hold_N64_s5_l3", "t": 3.0380506087019037e-05, "steps": 5880, "seconds": 30.039015599992126}
{"job": "D1_hold_N64_s5_l3", "t": 0.038577034573983274, "steps": 10680, "seconds": 60.049406999954954}
COMPLETE {"schema": 1, "name": "D1_hold", "N": 64, "dimension": 127, "level": 3, "stages": 5, "order": 9, "seconds": 87.79444180009887, "steps": 15936, "iterations": 39954, "rejected_steps": 0, "max_stage_backward_residual": 2.5371998407469526e-15, "max_relative_update": 2.996609810383282e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16593313792, "available_commit_bytes": 16333307904, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 82702336, "private_bytes": 133480448, "peak_commit_bytes": 135630848}, "start_utc": "2026-11-01T18:39:33.425534+00:00", "completed_utc": "2026-11-01T18:41:01.220734+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N1024_l0.log <==
{"job": "D2_N1024_s5_l0", "t": 1.0215877543404225e-07, "steps": 725, "seconds": 30.03086239984259}
{"job": "D2_N1024_s5_l0", "t": 5.034582592723093e-07, "steps": 1533, "seconds": 60.06256249989383}
{"job": "D2_N1024_s5_l0", "t": 1.4006603498926957e-06, "steps": 2196, "seconds": 90.07846529991366}
{"job": "D2_N1024_s5_l0", "t": 4.429276933949298e-06, "steps": 2823, "seconds": 120.3057136000134}
{"job": "D2_N1024_s5_l0", "t": 2.4278576736910637e-05, "steps": 3397, "seconds": 150.3158126999624}
{"job": "D2_N1024_s5_l0", "t": 0.0030899544534647005, "steps": 3970, "seconds": 180.35625119996257}
{"job": "D2_N1024_s5_l0", "t": 0.682, "steps": 4620, "seconds": 210.46350759989582}
COMPLETE {"schema": 1, "name": "D2", "N": 1024, "dimension": 2047, "level": 0, "stages": 5, "order": 9, "seconds": 226.84843759983778, "steps": 4795, "iterations": 13985, "rejected_steps": 0, "max_stage_backward_residual": 8.861192606098143e-16, "max_relative_update": 2.974045091226614e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14254870528, "available_commit_bytes": 9832230912, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 92016640, "private_bytes": 252588032, "peak_commit_bytes": 293855232}, "start_utc": "2026-10-31T21:01:57.398762+00:00", "completed_utc": "2026-10-31T21:05:44.246750+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N1024_l1.log <==
{"job": "D2_N1024_s5_l1", "t": 2.007070846936263e-08, "steps": 762, "seconds": 30.034621000057086}
{"job": "D2_N1024_s5_l1", "t": 1.0523648131054687e-07, "steps": 1472, "seconds": 60.07885569985956}
{"job": "D2_N1024_s5_l1", "t": 2.346265486436251e-07, "steps": 2168, "seconds": 90.08396259997971}
{"job": "D2_N1024_s5_l1", "t": 4.3672589681092696e-07, "steps": 2886, "seconds": 120.15361110004596}
{"job": "D2_N1024_s5_l1", "t": 7.498942093324558e-07, "steps": 3584, "seconds": 150.2361314999871}
{"job": "D2_N1024_s5_l1", "t": 1.2937892765206198e-06, "steps": 4292, "seconds": 180.28218959993683}
{"job": "D2_N1024_s5_l1", "t": 2.331203884548611e-06, "steps": 4996, "seconds": 210.3222955998499}
{"job": "D2_N1024_s5_l1", "t": 4.815160794836645e-06, "steps": 5722, "seconds": 240.36766979983076}
{"job": "D2_N1024_s5_l1", "t": 1.2300130792875856e-05, "steps": 6424, "seconds": 270.441921700025}
{"job": "D2_N1024_s5_l1", "t": 5.4413098860456614e-05, "steps": 7124, "seconds": 300.4622994000092}
{"job": "D2_N1024_s5_l1", "t": 0.0010846879747178897, "steps": 7788, "seconds": 330.49619009997696}
{"job": "D2_N1024_s5_l1", "t": 0.09980314143700313, "steps": 8448, "seconds": 360.54382889997214}
{"job": "D2_N1024_s5_l1", "t": 0.7498942093324559, "steps": 9314, "seconds": 390.6377931998577}
COMPLETE {"schema": 1, "name": "D2", "N": 1024, "dimension": 2047, "level": 1, "stages": 5, "order": 9, "seconds": 399.43192670005374, "steps": 9590, "iterations": 27684, "rejected_steps": 0, "max_stage_backward_residual": 6.883753158093371e-16, "max_relative_update": 2.9436687164574056e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14656630784, "available_commit_bytes": 11686346752, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 91508736, "private_bytes": 251285504, "peak_commit_bytes": 294367232}, "start_utc": "2026-10-31T21:41:54.752345+00:00", "completed_utc": "2026-10-31T21:48:34.183169+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N1024_l2.log <==
{"job": "D2_N1024_s5_l2", "t": 1.9573417814876577e-09, "steps": 844, "seconds": 30.118917000014335}
{"job": "D2_N1024_s5_l2", "t": 2.239809945253292e-08, "steps": 1576, "seconds": 60.24352869996801}
{"job": "D2_N1024_s5_l2", "t": 6.406670272007599e-08, "steps": 2348, "seconds": 90.27666329988278}
{"job": "D2_N1024_s5_l2", "t": 1.2179652779409478e-07, "steps": 3156, "seconds": 120.39616389991716}
{"job": "D2_N1024_s5_l2", "t": 1.937201210587578e-07, "steps": 3952, "seconds": 150.49725680006668}
{"job": "D2_N1024_s5_l2", "t": 2.866394573155144e-07, "steps": 4768, "seconds": 180.55095159984194}
{"job": "D2_N1024_s5_l2", "t": 4.1041673399846274e-07, "steps": 5616, "seconds": 210.6728322999552}
{"job": "D2_N1024_s5_l2", "t": 5.764974486155767e-07, "steps": 6480, "seconds": 240.82099689985625}
{"job": "D2_N1024_s5_l2", "t": 7.836843153773778e-07, "steps": 7284, "seconds": 271.0237624000292}
{"job": "D2_N1024_s5_l2", "t": 1.075520628439156e-06, "steps": 8112, "seconds": 301.0380893999245}
{"job": "D2_N1024_s5_l2", "t": 1.4764375267074166e-06, "steps": 8916, "seconds": 331.1522390998434}
{"job": "D2_N1024_s5_l2", "t": 2.0480561419405204e-06, "steps": 9696, "seconds": 361.1654944999609}
{"job": "D2_N1024_s5_l2", "t": 2.9306069635398915e-06, "steps": 10484, "seconds": 391.2864542999305}
{"job": "D2_N1024_s5_l2", "t": 4.4950946752976175e-06, "steps": 11320, "seconds": 421.43205409985967}
{"job": "D2_N1024_s5_l2", "t": 7.4555444537936566e-06, "steps": 12160, "seconds": 451.4384918999858}
{"job": "D2_N1024_s5_l2", "t": 1.333521432163324e-05, "steps": 12948, "seconds": 481.4818984000012}
{"job": "D2_N1024_s5_l2", "t": 2.8939228340617107e-05, "steps": 13752, "seconds": 511.63346150005236}
{"job": "D2_N1024_s5_l2", "t": 8.877392280557689e-05, "steps": 14560, "seconds": 541.7612652999815}
{"job": "D2_N1024_s5_l2", "t": 0.0007129585594918481, "steps": 15448, "seconds": 571.9196788000409}
{"job": "D2_N1024_s5_l2", "t": 0.012, "steps": 16232, "seconds": 601.9492076998577}
{"job": "D2_N1024_s5_l2", "t": 0.14677992676220675, "steps": 17064, "seconds": 631.9783524998929}
{"job": "D2_N1024_s5_l2", "t": 0.516, "steps": 18080, "seconds": 662.1591079998761}
COMPLETE {"schema": 1, "name": "D2", "N": 1024, "dimension": 2047, "level": 2, "stages": 5, "order": 9, "seconds": 691.3406187999062, "steps": 19180, "iterations": 54646, "rejected_steps": 0, "max_stage_backward_residual": 6.129347046295012e-16, "max_relative_update": 2.984534751523461e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 13208641536, "available_commit_bytes": 7881560064, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 91664384, "private_bytes": 252919808, "peak_commit_bytes": 294023168}, "start_utc": "2026-10-31T22:30:16.369861+00:00", "completed_utc": "2026-10-31T22:41:47.709067+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N1024_l3.log <==
{"job": "D2_N1024_s5_l3", "t": 2.2086694439393288e-10, "steps": 896, "seconds": 30.211561999982223}
RESOURCE_PAUSE Insufficient available system commit
{"job": "D2_N1024_s5_l3", "t": 2.9453080400573464e-09, "steps": 1856, "seconds": 60.430943300016224}
{"job": "D2_N1024_s5_l3", "t": 1.220626235158419e-08, "steps": 2632, "seconds": 90.56865340005606}
RESOURCE_PAUSE Insufficient available system commit
{"job": "D2_N1024_s5_l3", "t": 2.5532896175425004e-08, "steps": 3296, "seconds": 111.98328390019014}
{"job": "D2_N1024_s5_l3", "t": 4.541368304066914e-08, "steps": 4072, "seconds": 142.10275290021673}
{"job": "D2_N1024_s5_l3", "t": 6.830988286817377e-08, "steps": 4832, "seconds": 172.18761900020763}
{"job": "D2_N1024_s5_l3", "t": 9.475726580665198e-08, "steps": 5600, "seconds": 202.45052960026078}
{"job": "D2_N1024_s5_l3", "t": 1.243350672950973e-07, "steps": 6376, "seconds": 232.65469160024077}
{"job": "D2_N1024_s5_l3", "t": 1.5916197208049892e-07, "steps": 7184, "seconds": 262.84576770011336}
RESOURCE_PAUSE Insufficient available system commit
{"job": "D2_N1024_s5_l3", "t": 1.7730548680559178e-07, "steps": 7568, "seconds": 274.7585691001732}
{"job": "D2_N1024_s5_l3", "t": 2.2114985013128325e-07, "steps": 8432, "seconds": 304.806353200227}
{"job": "D2_N1024_s5_l3", "t": 2.645458313940054e-07, "steps": 9184, "seconds": 335.13561550015584}
{"job": "D2_N1024_s5_l3", "t": 3.1810255158869146e-07, "steps": 10016, "seconds": 365.2927975002676}
{"job": "D2_N1024_s5_l3", "t": 3.726069689011292e-07, "steps": 10760, "seconds": 395.46097110025585}
{"job": "D2_N1024_s5_l3", "t": 4.4123799647527504e-07, "steps": 11592, "seconds": 425.5275371002499}
{"job": "D2_N1024_s5_l3", "t": 5.162306895798139e-07, "steps": 12392, "seconds": 455.67271760012954}
{"job": "D2_N1024_s5_l3", "t": 6.119084305363299e-07, "steps": 13272, "seconds": 485.86844200012274}
{"job": "D2_N1024_s5_l3", "t": 7.005939853488573e-07, "steps": 13984, "seconds": 516.0106153001543}
RESOURCE_PAUSE Insufficient available system commit
{"job": "D2_N1024_s5_l3", "t": 7.798755877417661e-07, "steps": 14544, "seconds": 523.5700035004411}
{"job": "D2_N1024_s5_l3", "t": 9.404597337586348e-07, "steps": 15528, "seconds": 553.7962347003631}
{"job": "D2_N1024_s5_l3", "t": 1.1051298507770222e-06, "steps": 16368, "seconds": 583.8654908004683}
{"job": "D2_N1024_s5_l3", "t": 1.2807013656812411e-06, "steps": 17120, "seconds": 613.9396773003973}
{"job": "D2_N1024_s5_l3", "t": 1.5154817964619395e-06, "steps": 17960, "seconds": 644.1828925004229}
{"job": "D2_N1024_s5_l3", "t": 1.7714351587197052e-06, "steps": 18712, "seconds": 674.3820751004387}
{"job": "D2_N1024_s5_l3", "t": 2.1265495144795775e-06, "steps": 19568, "seconds": 704.5038309004158}
{"job": "D2_N1024_s5_l3", "t": 2.521510356671746e-06, "steps": 20328, "seconds": 734.5744310002774}
{"job": "D2_N1024_s5_l3", "t": 3.056053373592733e-06, "steps": 21144, "seconds": 764.6741914004087}
{"job": "D2_N1024_s5_l3", "t": 3.702498222718407e-06, "steps": 21912, "seconds": 794.7022821004502}
{"job": "D2_N1024_s5_l3", "t": 4.5500414462692144e-06, "steps": 22688, "seconds": 824.9465318003204}
{"job": "D2_N1024_s5_l3", "t": 5.7220458984375e-06, "steps": 23480, "seconds": 855.1200369002763}
{"job": "D2_N1024_s5_l3", "t": 7.3893630679930935e-06, "steps": 24296, "seconds": 885.4440833004192}
{"job": "D2_N1024_s5_l3", "t": 9.813330892498425e-06, "steps": 25112, "seconds": 915.4579847003333}
{"job": "D2_N1024_s5_l3", "t": 1.3472396588282468e-05, "steps": 25920, "seconds": 945.8020860003307}
{"job": "D2_N1024_s5_l3", "t": 1.934457496476436e-05, "steps": 26728, "seconds": 976.0180423003621}
{"job": "D2_N1024_s5_l3", "t": 2.9592594315303365e-05, "steps": 27544, "seconds": 1006.1197512003127}
{"job": "D2_N1024_s5_l3", "t": 4.992124539283386e-05, "steps": 28376, "seconds": 1036.3294445003849}
{"job": "D2_N1024_s5_l3", "t": 9.256915490163494e-05, "steps": 29168, "seconds": 1066.523287600372}
{"job": "D2_N1024_s5_l3", "t": 0.00021395323534888398, "steps": 30008, "seconds": 1096.5991824003868}
{"job": "D2_N1024_s5_l3", "t": 0.0005949927110385667, "steps": 30784, "seconds": 1126.863343400415}
{"job": "D2_N1024_s5_l3", "t": 0.0022140459679151803, "steps": 31568, "seconds": 1156.9193010004237}
{"job": "D2_N1024_s5_l3", "t": 0.01, "steps": 32392, "seconds": 1187.2790907004382}
{"job": "D2_N1024_s5_l3", "t": 0.03910736673080428, "steps": 33128, "seconds": 1217.6040952003095}
{"job": "D2_N1024_s5_l3", "t": 0.11284025430963024, "steps": 33904, "seconds": 1247.7547247004695}
{"job": "D2_N1024_s5_l3", "t": 0.258, "steps": 34840, "seconds": 1277.903313900344}
{"job": "D2_N1024_s5_l3", "t": 0.43, "steps": 35744, "seconds": 1307.929804400308}
{"job": "D2_N1024_s5_l3", "t": 0.6272118484333924, "steps": 36688, "seconds": 1338.01879070024}
{"job": "D2_N1024_s5_l3", "t": 0.8400000000000001, "steps": 37656, "seconds": 1368.187781000277}
COMPLETE {"schema": 1, "name": "D2", "N": 1024, "dimension": 2047, "level": 3, "stages": 5, "order": 9, "seconds": 1389.0218826003838, "steps": 38360, "iterations": 107846, "rejected_steps": 0, "max_stage_backward_residual": 6.812619960071752e-16, "max_relative_update": 2.9988257631452076e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14718418944, "available_commit_bytes": 11701006336, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 91734016, "private_bytes": 251731968, "peak_commit_bytes": 294109184}, "start_utc": "2026-11-01T00:24:12.042396+00:00", "completed_utc": "2026-11-01T00:39:07.540623+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N128_l0.log <==
{"job": "D2_N128_s5_l0", "t": 7.728908235217771e-06, "steps": 3045, "seconds": 30.038542000111192}
COMPLETE {"schema": 1, "name": "D2", "N": 128, "dimension": 255, "level": 0, "stages": 5, "order": 9, "seconds": 48.58644940005615, "steps": 4786, "iterations": 13932, "rejected_steps": 0, "max_stage_backward_residual": 6.503038914550832e-16, "max_relative_update": 2.998998549793607e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15133626368, "available_commit_bytes": 13411246080, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 87162880, "private_bytes": 147660800, "peak_commit_bytes": 147673088}, "start_utc": "2026-11-03T00:31:33.738717+00:00", "completed_utc": "2026-11-03T00:32:22.326731+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N128_l1.log <==
{"job": "D2_N128_s5_l1", "t": 6.395222607577268e-07, "steps": 3358, "seconds": 30.04360179998912}
{"job": "D2_N128_s5_l1", "t": 1.091662944507895e-05, "steps": 6330, "seconds": 60.054139600135386}
{"job": "D2_N128_s5_l1", "t": 0.864, "steps": 9422, "seconds": 90.0578238000162}
COMPLETE {"schema": 1, "name": "D2", "N": 128, "dimension": 255, "level": 1, "stages": 5, "order": 9, "seconds": 91.282343900064, "steps": 9572, "iterations": 27437, "rejected_steps": 0, "max_stage_backward_residual": 9.04576023851291e-16, "max_relative_update": 2.985133561099365e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15199338496, "available_commit_bytes": 13579350016, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 84680704, "private_bytes": 144547840, "peak_commit_bytes": 147128320}, "start_utc": "2026-11-03T00:33:42.622989+00:00", "completed_utc": "2026-11-03T00:35:13.907811+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N128_l2.log <==
{"job": "D2_N128_s5_l2", "t": 1.7376090821391603e-07, "steps": 3712, "seconds": 30.03775170003064}
{"job": "D2_N128_s5_l2", "t": 6.501289439746103e-07, "steps": 6760, "seconds": 60.0801354998257}
{"job": "D2_N128_s5_l2", "t": 2.38162850852066e-06, "steps": 10004, "seconds": 90.13219829997979}
{"job": "D2_N128_s5_l2", "t": 1.840435860523191e-05, "steps": 13276, "seconds": 120.14625989994965}
{"job": "D2_N128_s5_l2", "t": 0.01589049049219935, "steps": 16272, "seconds": 150.177355799824}
COMPLETE {"schema": 1, "name": "D2", "N": 128, "dimension": 255, "level": 2, "stages": 5, "order": 9, "seconds": 173.58460980001837, "steps": 19144, "iterations": 53841, "rejected_steps": 0, "max_stage_backward_residual": 9.80388902428469e-16, "max_relative_update": 2.9940322391078645e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15094812672, "available_commit_bytes": 13476225024, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 84971520, "private_bytes": 143142912, "peak_commit_bytes": 146690048}, "start_utc": "2026-11-03T00:37:32.074255+00:00", "completed_utc": "2026-11-03T00:40:25.662746+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N128_l3.log <==
{"job": "D2_N128_s5_l3", "t": 5.082713458325025e-08, "steps": 4184, "seconds": 30.06078269984573}
{"job": "D2_N128_s5_l3", "t": 1.7730548680559178e-07, "steps": 7496, "seconds": 60.16606169985607}
{"job": "D2_N128_s5_l3", "t": 3.812955717512249e-07, "steps": 10800, "seconds": 90.18568029999733}
{"job": "D2_N128_s5_l3", "t": 7.525068684508766e-07, "steps": 14288, "seconds": 120.23608249984682}
{"job": "D2_N128_s5_l3", "t": 1.4336271397845708e-06, "steps": 17608, "seconds": 150.32048069988377}
{"job": "D2_N128_s5_l3", "t": 2.9861932941913565e-06, "steps": 20976, "seconds": 180.3798911999911}
{"job": "D2_N128_s5_l3", "t": 8.116215639906637e-06, "steps": 24504, "seconds": 210.39982019993477}
{"job": "D2_N128_s5_l3", "t": 4.000531287494081e-05, "steps": 27968, "seconds": 240.40234909998253}
{"job": "D2_N128_s5_l3", "t": 0.0019573417814876576, "steps": 31432, "seconds": 270.4177766998764}
{"job": "D2_N128_s5_l3", "t": 0.268, "steps": 34832, "seconds": 300.5137556998525}
COMPLETE {"schema": 1, "name": "D2", "N": 128, "dimension": 255, "level": 3, "stages": 5, "order": 9, "seconds": 324.9840419997927, "steps": 38288, "iterations": 105994, "rejected_steps": 0, "max_stage_backward_residual": 9.844396727297371e-16, "max_relative_update": 2.9989328876768027e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14676017152, "available_commit_bytes": 13264539648, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 84463616, "private_bytes": 144052224, "peak_commit_bytes": 147234816}, "start_utc": "2026-11-03T00:46:13.929900+00:00", "completed_utc": "2026-11-03T00:51:38.922558+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N16_l0.log <==
COMPLETE {"schema": 1, "name": "D2", "N": 16, "dimension": 31, "level": 0, "stages": 5, "order": 9, "seconds": 25.772931799991056, "steps": 4777, "iterations": 13701, "rejected_steps": 0, "max_stage_backward_residual": 1.821612689965942e-15, "max_relative_update": 2.9999860707586345e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14343008256, "available_commit_bytes": 11738112000, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 82206720, "private_bytes": 127066112, "peak_commit_bytes": 127066112}, "start_utc": "2026-10-31T21:40:59.181038+00:00", "completed_utc": "2026-10-31T21:41:24.953983+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N16_l1.log <==
{"job": "D2_N16_s5_l1", "t": 6.657105065162856e-05, "steps": 7156, "seconds": 30.02566049993038}
COMPLETE {"schema": 1, "name": "D2", "N": 16, "dimension": 31, "level": 1, "stages": 5, "order": 9, "seconds": 43.294423500075936, "steps": 9554, "iterations": 23731, "rejected_steps": 0, "max_stage_backward_residual": 1.4266740429295857e-15, "max_relative_update": 2.9956435266185696e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14704115712, "available_commit_bytes": 11270791168, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 82657280, "private_bytes": 127524864, "peak_commit_bytes": 127524864}, "start_utc": "2026-10-31T22:28:43.869398+00:00", "completed_utc": "2026-10-31T22:29:27.164127+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N16_l2.log <==
{"job": "D2_N16_s5_l2", "t": 2.4430550663478623e-06, "steps": 10024, "seconds": 30.02297169994563}
{"job": "D2_N16_s5_l2", "t": 0.022629041978467664, "steps": 16324, "seconds": 60.10076429997571}
COMPLETE {"schema": 1, "name": "D2", "N": 16, "dimension": 31, "level": 2, "stages": 5, "order": 9, "seconds": 72.83437509997748, "steps": 19108, "iterations": 45449, "rejected_steps": 0, "max_stage_backward_residual": 1.4131463272684748e-15, "max_relative_update": 2.9970452983661914e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 10500718592, "available_commit_bytes": 2558017536, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 82554880, "private_bytes": 127213568, "peak_commit_bytes": 127324160}, "start_utc": "2026-11-01T00:03:11.985853+00:00", "completed_utc": "2026-11-01T00:04:24.820124+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N16_l3.log <==
{"job": "D2_N16_s5_l3", "t": 2.278323131740538e-07, "steps": 8408, "seconds": 30.05370149994269}
{"job": "D2_N16_s5_l3", "t": 1.1311448497563352e-06, "steps": 16344, "seconds": 60.059414100134745}
{"job": "D2_N16_s5_l3", "t": 6.968828801402036e-06, "steps": 23968, "seconds": 90.07151140016504}
{"job": "D2_N16_s5_l3", "t": 0.0005157038784039688, "steps": 30544, "seconds": 120.13056210009381}
{"job": "D2_N16_s5_l3", "t": 0.9540000000000001, "steps": 38008, "seconds": 150.1652762000449}
COMPLETE {"schema": 1, "name": "D2", "N": 16, "dimension": 31, "level": 3, "stages": 5, "order": 9, "seconds": 150.89764160010964, "steps": 38216, "iterations": 86889, "rejected_steps": 0, "max_stage_backward_residual": 1.2399036649960131e-15, "max_relative_update": 2.997556533776815e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17435148288, "available_commit_bytes": 17231650816, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 81776640, "private_bytes": 127078400, "peak_commit_bytes": 127188992}, "start_utc": "2026-11-01T04:04:24.703089+00:00", "completed_utc": "2026-11-01T04:06:55.600520+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N2048_l0.log <==
{"job": "D2_N2048_s5_l0", "t": 1e-11, "steps": 73, "seconds": 33.48300030012615}
{"job": "D2_N2048_s5_l0", "t": 1.128402543096303e-08, "steps": 325, "seconds": 63.923511600121856}
{"job": "D2_N2048_s5_l0", "t": 6.984000460536302e-08, "steps": 612, "seconds": 94.05310240015388}
{"job": "D2_N2048_s5_l0", "t": 1.5555977201245572e-07, "steps": 891, "seconds": 124.06262480001897}
RESOURCE_PAUSE Insufficient available system commit
{"job": "D2_N2048_s5_l0", "t": 2.3413748632893372e-07, "steps": 1086, "seconds": 168.98790899990126}
{"job": "D2_N2048_s5_l0", "t": 2.346265486436251e-07, "steps": 1087, "seconds": 288.1715826999862}
{"job": "D2_N2048_s5_l0", "t": 2.3511619398508662e-07, "steps": 1088, "seconds": 391.1244743000716}
{"job": "D2_N2048_s5_l0", "t": 3.2646627910352515e-07, "steps": 1270, "seconds": 421.1558167000767}
{"job": "D2_N2048_s5_l0", "t": 5.068374561444078e-07, "steps": 1540, "seconds": 451.1804859000258}
{"job": "D2_N2048_s5_l0", "t": 7.320155529126846e-07, "steps": 1779, "seconds": 481.2981382999569}
{"job": "D2_N2048_s5_l0", "t": 1.103297370732554e-06, "steps": 2048, "seconds": 511.36162839992903}
{"job": "D2_N2048_s5_l0", "t": 1.870634495487914e-06, "steps": 2375, "seconds": 541.4327328000218}
{"job": "D2_N2048_s5_l0", "t": 2.9184414028708917e-06, "steps": 2622, "seconds": 571.5342808999121}
RESOURCE_PAUSE Insufficient available system commit
RESOURCE_PAUSE Insufficient available system commit
{"job": "D2_N2048_s5_l0", "t": 5.063471722457517e-06, "steps": 2886, "seconds": 589.8359564000275}
{"job": "D2_N2048_s5_l0", "t": 1.1838192867844927e-05, "steps": 3203, "seconds": 619.852920900099}
{"job": "D2_N2048_s5_l0", "t": 4.120520488103688e-05, "steps": 3514, "seconds": 649.9942854999099}
{"job": "D2_N2048_s5_l0", "t": 0.00041477954632190275, "steps": 3820, "seconds": 680.1485502000432}
{"job": "D2_N2048_s5_l0", "t": 0.022, "steps": 4100, "seconds": 710.2229005999397}
{"job": "D2_N2048_s5_l0", "t": 0.496, "steps": 4511, "seconds": 740.2655728999525}
COMPLETE {"schema": 1, "name": "D2", "N": 2048, "dimension": 4095, "level": 0, "stages": 5, "order": 9, "seconds": 756.7668377999216, "steps": 4798, "iterations": 13995, "rejected_steps": 0, "max_stage_backward_residual": 2.1705664832845552e-15, "max_relative_update": 2.900674442552189e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 12468867072, "available_commit_bytes": 7047917568, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 103358464, "private_bytes": 377847808, "peak_commit_bytes": 462503936}, "start_utc": "2026-10-31T21:22:40.626626+00:00", "completed_utc": "2026-10-31T21:25:57.592891+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N2048_l1.log <==
{"job": "D2_N2048_s5_l1", "t": 1.5047489753265197e-09, "steps": 402, "seconds": 30.076988499844447}
{"job": "D2_N2048_s5_l1", "t": 1.827439626509211e-08, "steps": 746, "seconds": 60.463134499965236}
{"job": "D2_N2048_s5_l1", "t": 5.371777755959597e-08, "steps": 1096, "seconds": 90.60118929995224}
{"job": "D2_N2048_s5_l1", "t": 1.0215877543404225e-07, "steps": 1456, "seconds": 120.6390223999042}
{"job": "D2_N2048_s5_l1", "t": 1.619887996739734e-07, "steps": 1818, "seconds": 150.7173592997715}
{"job": "D2_N2048_s5_l1", "t": 2.336490061157565e-07, "steps": 2170, "seconds": 180.82382379984483}
{"job": "D2_N2048_s5_l1", "t": 3.246614716650904e-07, "steps": 2534, "seconds": 210.91005119984038}
{"job": "D2_N2048_s5_l1", "t": 4.3897729393098006e-07, "steps": 2898, "seconds": 241.05684589990415}
{"job": "D2_N2048_s5_l1", "t": 5.739577619638097e-07, "steps": 3240, "seconds": 271.232482599793}
{"job": "D2_N2048_s5_l1", "t": 7.623460986656628e-07, "steps": 3612, "seconds": 301.3139188999776}
{"job": "D2_N2048_s5_l1", "t": 1.0108225434308171e-06, "steps": 3982, "seconds": 331.42758959997445}
{"job": "D2_N2048_s5_l1", "t": 1.373309111781771e-06, "steps": 4374, "seconds": 361.52874299976975}
{"job": "D2_N2048_s5_l1", "t": 1.8638099411619745e-06, "steps": 4744, "seconds": 391.68483139993623}
{"job": "D2_N2048_s5_l1", "t": 2.572216473815572e-06, "steps": 5110, "seconds": 421.7881183999125}
{"job": "D2_N2048_s5_l1", "t": 3.669295368986299e-06, "steps": 5476, "seconds": 451.836109199794}
{"job": "D2_N2048_s5_l1", "t": 5.35774055810233e-06, "steps": 5820, "seconds": 481.9255297998898}
{"job": "D2_N2048_s5_l1", "t": 8.531943805625045e-06, "steps": 6186, "seconds": 511.99785159993917}
{"job": "D2_N2048_s5_l1", "t": 1.4346591353652418e-05, "steps": 6524, "seconds": 542.2081638998352}
{"job": "D2_N2048_s5_l1", "t": 2.8463122074004613e-05, "steps": 6874, "seconds": 572.3189511999954}
{"job": "D2_N2048_s5_l1", "t": 7.346068528288925e-05, "steps": 7230, "seconds": 602.5482929998543}
{"job": "D2_N2048_s5_l1", "t": 0.0003017631246761021, "steps": 7580, "seconds": 632.6101469998248}
{"job": "D2_N2048_s5_l1", "t": 0.0018230450029011066, "steps": 7872, "seconds": 662.8935949997976}
{"job": "D2_N2048_s5_l1", "t": 0.01778279410038923, "steps": 8176, "seconds": 693.7313392998185}
{"job": "D2_N2048_s5_l1", "t": 0.13030229887796393, "steps": 8512, "seconds": 723.8859694998246}
{"job": "D2_N2048_s5_l1", "t": 0.436, "steps": 8952, "seconds": 753.9991067999508}
{"job": "D2_N2048_s5_l1", "t": 0.8360000000000001, "steps": 9416, "seconds": 784.0448225999717}
COMPLETE {"schema": 1, "name": "D2", "N": 2048, "dimension": 4095, "level": 1, "stages": 5, "order": 9, "seconds": 795.7905618997756, "steps": 9596, "iterations": 27703, "rejected_steps": 0, "max_stage_backward_residual": 1.4594795011550806e-15, "max_relative_update": 2.9435940474419733e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14648254464, "available_commit_bytes": 11307687936, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 102502400, "private_bytes": 377651200, "peak_commit_bytes": 462753792}, "start_utc": "2026-10-31T21:48:35.237716+00:00", "completed_utc": "2026-10-31T22:01:51.027012+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N2048_l2.log <==
{"job": "D2_N2048_s5_l2", "t": 2.550461338177314e-10, "steps": 488, "seconds": 30.344763999804854}
{"job": "D2_N2048_s5_l2", "t": 2.6758641201003172e-09, "steps": 920, "seconds": 60.64178349985741}
{"job": "D2_N2048_s5_l2", "t": 1.075520628439156e-08, "steps": 1284, "seconds": 90.8361151998397}
{"job": "D2_N2048_s5_l2", "t": 2.7643081221247564e-08, "steps": 1704, "seconds": 120.93408899987116}
{"job": "D2_N2048_s5_l2", "t": 4.939260143863743e-08, "steps": 2116, "seconds": 151.0990100998897}
RESOURCE_PAUSE Insufficient available system commit
{"job": "D2_N2048_s5_l2", "t": 5.988328523045247e-08, "steps": 2292, "seconds": 159.7597932999488}
{"job": "D2_N2048_s5_l2", "t": 8.687502409165404e-08, "steps": 2704, "seconds": 189.91617539990693}
{"job": "D2_N2048_s5_l2", "t": 1.153559310979443e-07, "steps": 3084, "seconds": 219.94718379992992}
{"job": "D2_N2048_s5_l2", "t": 1.4924415476600407e-07, "steps": 3492, "seconds": 249.98799189995043}
{"job": "D2_N2048_s5_l2", "t": 1.8802412261234818e-07, "steps": 3908, "seconds": 280.23781650001183}
{"job": "D2_N2048_s5_l2", "t": 2.278323131740538e-07, "steps": 4288, "seconds": 310.3484386000782}
{"job": "D2_N2048_s5_l2", "t": 2.741571024518098e-07, "steps": 4684, "seconds": 340.45075060008094}
{"job": "D2_N2048_s5_l2", "t": 3.2767333089746717e-07, "steps": 5088, "seconds": 370.57537789992057}
{"job": "D2_N2048_s5_l2", "t": 3.867172538358267e-07, "steps": 5484, "seconds": 400.6201285000425}
{"job": "D2_N2048_s5_l2", "t": 4.503748932741272e-07, "steps": 5860, "seconds": 430.7904723000247}
{"job": "D2_N2048_s5_l2", "t": 5.257737049950555e-07, "steps": 6256, "seconds": 460.9595464000013}
{"job": "D2_N2048_s5_l2", "t": 6.099076693983904e-07, "steps": 6640, "seconds": 491.2143707999494}
{"job": "D2_N2048_s5_l2", "t": 7.08611365703638e-07, "steps": 7032, "seconds": 521.4197897000704}
{"job": "D2_N2048_s5_l2", "t": 8.254041852680173e-07, "steps": 7432, "seconds": 551.5747372999322}
{"job": "D2_N2048_s5_l2", "t": 9.606831330090553e-07, "steps": 7832, "seconds": 581.8158692999277}
{"job": "D2_N2048_s5_l2", "t": 1.119912602153078e-06, "steps": 8228, "seconds": 612.0919655999169}
{"job": "D2_N2048_s5_l2", "t": 1.2959856171607147e-06, "steps": 8600, "seconds": 642.3643342999276}
{"job": "D2_N2048_s5_l2", "t": 1.5181283974977309e-06, "steps": 8996, "seconds": 672.7738469999749}
{"job": "D2_N2048_s5_l2", "t": 1.778279410038923e-06, "steps": 9380, "seconds": 703.3054104999173}
{"job": "D2_N2048_s5_l2", "t": 2.1145350683226158e-06, "steps": 9784, "seconds": 733.4647444000002}
{"job": "D2_N2048_s5_l2", "t": 2.536584221858632e-06, "steps": 10188, "seconds": 763.6658179999795}
{"job": "D2_N2048_s5_l2", "t": 3.056053373592733e-06, "steps": 10584, "seconds": 794.0015386999585}
{"job": "D2_N2048_s5_l2", "t": 3.7108627222159028e-06, "steps": 10972, "seconds": 824.082841699943}
{"job": "D2_N2048_s5_l2", "t": 4.561142199477678e-06, "steps": 11360, "seconds": 854.1765900999308}
{"job": "D2_N2048_s5_l2", "t": 5.7220458984375e-06, "steps": 11752, "seconds": 884.3283331000712}
{"job": "D2_N2048_s5_l2", "t": 7.3893630679930935e-06, "steps": 12160, "seconds": 914.4553580998909}
{"job": "D2_N2048_s5_l2", "t": 9.747769643732668e-06, "steps": 12556, "seconds": 944.5115928000305}
{"job": "D2_N2048_s5_l2", "t": 1.3266010402706443e-05, "steps": 12952, "seconds": 974.7137146999594}
{"job": "D2_N2048_s5_l2", "t": 1.9168450447203456e-05, "steps": 13368, "seconds": 1004.8977997000329}
{"job": "D2_N2048_s5_l2", "t": 2.877922482985901e-05, "steps": 13760, "seconds": 1034.93535649986}
{"job": "D2_N2048_s5_l2", "t": 4.641588833612772e-05, "steps": 14148, "seconds": 1065.2210568999872}
{"job": "D2_N2048_s5_l2", "t": 8.33430244435335e-05, "steps": 14536, "seconds": 1095.5027614999563}
{"job": "D2_N2048_s5_l2", "t": 0.0001732296413845486, "steps": 14920, "seconds": 1125.8380853999406}
{"job": "D2_N2048_s5_l2", "t": 0.00045126033857497555, "steps": 15308, "seconds": 1155.997529400047}
{"job": "D2_N2048_s5_l2", "t": 0.0015089978037173815, "steps": 15684, "seconds": 1186.228175099939}
{"job": "D2_N2048_s5_l2", "t": 0.006195221774081688, "steps": 16072, "seconds": 1216.5095362998545}
{"job": "D2_N2048_s5_l2", "t": 0.02317138951754211, "steps": 16416, "seconds": 1246.7688263000455}
{"job": "D2_N2048_s5_l2", "t": 0.076, "steps": 16796, "seconds": 1276.9483161999378}
{"job": "D2_N2048_s5_l2", "t": 0.17600000000000002, "steps": 17188, "seconds": 1307.052000500029}
{"job": "D2_N2048_s5_l2", "t": 0.35600000000000004, "steps": 17684, "seconds": 1337.255055999849}
{"job": "D2_N2048_s5_l2", "t": 0.552, "steps": 18176, "seconds": 1367.4719394000713}
{"job": "D2_N2048_s5_l2", "t": 0.762, "steps": 18668, "seconds": 1397.5360697000287}
{"job": "D2_N2048_s5_l2", "t": 0.988, "steps": 19168, "seconds": 1427.7595581000205}
COMPLETE {"schema": 1, "name": "D2", "N": 2048, "dimension": 4095, "level": 2, "stages": 5, "order": 9, "seconds": 1429.319989999989, "steps": 19192, "iterations": 54688, "rejected_steps": 0, "max_stage_backward_residual": 8.255211081631153e-16, "max_relative_update": 2.9958087777605417e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14835060736, "available_commit_bytes": 11531407360, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 102637568, "private_bytes": 378204160, "peak_commit_bytes": 463257600}, "start_utc": "2026-10-31T22:44:51.057152+00:00", "completed_utc": "2026-10-31T23:06:30.661146+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N2048_l3.log <==
{"job": "D2_N2048_s5_l3", "t": 1e-12, "steps": 528, "seconds": 30.20125239994377}
{"job": "D2_N2048_s5_l3", "t": 2.1051614628958295e-10, "steps": 904, "seconds": 60.47815590002574}
{"job": "D2_N2048_s5_l3", "t": 6.345473814329353e-10, "steps": 1288, "seconds": 90.84967050002888}
{"job": "D2_N2048_s5_l3", "t": 1.7782794100389228e-09, "steps": 1672, "seconds": 121.58098069997504}
{"job": "D2_N2048_s5_l3", "t": 4.216965034285823e-09, "steps": 2040, "seconds": 152.03982589999214}
{"job": "D2_N2048_s5_l3", "t": 8.730111693735993e-09, "steps": 2432, "seconds": 182.46395169990137}
{"job": "D2_N2048_s5_l3", "t": 1.5982509217612833e-08, "steps": 2864, "seconds": 212.93569389986806}
{"job": "D2_N2048_s5_l3", "t": 2.579577530484819e-08, "steps": 3328, "seconds": 243.57048400002532}
{"job": "D2_N2048_s5_l3", "t": 3.5431694515032644e-08, "steps": 3720, "seconds": 273.8061253000051}
{"job": "D2_N2048_s5_l3", "t": 4.541368304066914e-08, "steps": 4096, "seconds": 304.1277165999636}
{"job": "D2_N2048_s5_l3", "t": 5.6234132519034905e-08, "steps": 4464, "seconds": 334.2474586998578}
{"job": "D2_N2048_s5_l3", "t": 6.89209963974823e-08, "steps": 4872, "seconds": 364.5926886999514}
{"job": "D2_N2048_s5_l3", "t": 8.1728417538161e-08, "steps": 5256, "seconds": 394.79863239987753}
{"job": "D2_N2048_s5_l3", "t": 9.54258787825843e-08, "steps": 5648, "seconds": 424.87548809987493}
{"job": "D2_N2048_s5_l3", "t": 1.0973418672154005e-07, "steps": 6024, "seconds": 455.05798739986494}
{"job": "D2_N2048_s5_l3", "t": 1.243350672950973e-07, "steps": 6400, "seconds": 485.174500499852}
{"job": "D2_N2048_s5_l3", "t": 1.4006603498926957e-07, "steps": 6776, "seconds": 515.7509975999128}
{"job": "D2_N2048_s5_l3", "t": 1.5635714309580355e-07, "steps": 7144, "seconds": 546.20359059982}
{"job": "D2_N2048_s5_l3", "t": 1.7519809583563274e-07, "steps": 7552, "seconds": 576.2763487999327}
{"job": "D2_N2048_s5_l3", "t": 1.9460400851599208e-07, "steps": 7944, "seconds": 606.6317653998267}
{"job": "D2_N2048_s5_l3", "t": 2.1318218913385967e-07, "steps": 8304, "seconds": 637.2058719999623}
{"job": "D2_N2048_s5_l3", "t": 2.3856011423367773e-07, "steps": 8768, "seconds": 667.6383195999078}
{"job": "D2_N2048_s5_l3", "t": 2.6758641201003155e-07, "steps": 9256, "seconds": 697.7795557999052}
{"job": "D2_N2048_s5_l3", "t": 2.978303713088843e-07, "steps": 9736, "seconds": 728.454963499913}
{"job": "D2_N2048_s5_l3", "t": 3.2827801478171175e-07, "steps": 10184, "seconds": 758.7731459999923}
{"job": "D2_N2048_s5_l3", "t": 3.5888191606575835e-07, "steps": 10608, "seconds": 789.1190913999453}
RESOURCE_PAUSE Insufficient available system commit
{"job": "D2_N2048_s5_l3", "t": 2.978303713088843e-07, "steps": 9736, "seconds": 728.1955631000455}
{"job": "D2_N2048_s5_l3", "t": 3.246614716650904e-07, "steps": 10136, "seconds": 758.4422309000511}
{"job": "D2_N2048_s5_l3", "t": 3.575943482352305e-07, "steps": 10592, "seconds": 788.820429299958}
{"job": "D2_N2048_s5_l3", "t": 3.942669576752854e-07, "steps": 11064, "seconds": 819.3192096001003}
{"job": "D2_N2048_s5_l3", "t": 4.307672775934504e-07, "steps": 11496, "seconds": 849.8970025999006}
{"job": "D2_N2048_s5_l3", "t": 4.6752587767785953e-07, "steps": 11912, "seconds": 880.0990575999022}
{"job": "D2_N2048_s5_l3", "t": 5.119426593294405e-07, "steps": 12376, "seconds": 910.282012599986}
{"job": "D2_N2048_s5_l3", "t": 5.617898162056421e-07, "steps": 12848, "seconds": 940.6750674999785}
{"job": "D2_N2048_s5_l3", "t": 6.159281660650157e-07, "steps": 13328, "seconds": 970.9254427999258}
{"job": "D2_N2048_s5_l3", "t": 6.759642678999974e-07, "steps": 13816, "seconds": 1001.2545419000089}
{"job": "D2_N2048_s5_l3", "t": 7.367867752133989e-07, "steps": 14272, "seconds": 1031.3537411999423}
{"job": "D2_N2048_s5_l3", "t": 8.069351534348472e-07, "steps": 14752, "seconds": 1061.7497340999544}
{"job": "D2_N2048_s5_l3", "t": 8.87739228055769e-07, "steps": 15248, "seconds": 1092.1348347000312}
{"job": "D2_N2048_s5_l3", "t": 9.70173872053417e-07, "steps": 15712, "seconds": 1122.3672613999806}
{"job": "D2_N2048_s5_l3", "t": 1.0620683043130464e-06, "steps": 16184, "seconds": 1152.7626849000808}
{"job": "D2_N2048_s5_l3", "t": 1.1539908133299934e-06, "steps": 16608, "seconds": 1182.8481988999993}
RESOURCE_PAUSE Insufficient available system commit
{"job": "D2_N2048_s5_l3", "t": 9.717654451844781e-07, "steps": 15720, "seconds": 1122.3370050000958}
{"job": "D2_N2048_s5_l3", "t": 1.058564572520044e-06, "steps": 16168, "seconds": 1152.602765200194}
{"job": "D2_N2048_s5_l3", "t": 1.1734268292794327e-06, "steps": 16696, "seconds": 1182.9007863001898}
{"job": "D2_N2048_s5_l3", "t": 1.2915972466564355e-06, "steps": 17184, "seconds": 1213.1462486002129}
{"job": "D2_N2048_s5_l3", "t": 1.423769198108952e-06, "steps": 17672, "seconds": 1243.3171163001098}
{"job": "D2_N2048_s5_l3", "t": 1.5667302239625727e-06, "steps": 18144, "seconds": 1273.4211314001586}
{"job": "D2_N2048_s5_l3", "t": 1.7273710197228363e-06, "steps": 18616, "seconds": 1303.6686269000638}
{"job": "D2_N2048_s5_l3", "t": 1.9052285241023621e-06, "steps": 19080, "seconds": 1333.6780619001947}
{"job": "D2_N2048_s5_l3", "t": 2.110549432559263e-06, "steps": 19560, "seconds": 1363.9365713000298}
{"job": "D2_N2048_s5_l3", "t": 2.349379201301841e-06, "steps": 20040, "seconds": 1394.0685833001044}
{"job": "D2_N2048_s5_l3", "t": 2.610157215682533e-06, "steps": 20504, "seconds": 1424.291625900194}
{"job": "D2_N2048_s5_l3", "t": 2.9063427471350016e-06, "steps": 20960, "seconds": 1454.67837530002}
{"job": "D2_N2048_s5_l3", "t": 3.2418833922333857e-06, "steps": 21408, "seconds": 1484.8505046002101}
{"job": "D2_N2048_s5_l3", "t": 3.644658233446778e-06, "steps": 21872, "seconds": 1515.1055582000408}
{"job": "D2_N2048_s5_l3", "t": 4.125251272651818e-06, "steps": 22352, "seconds": 1545.3326827001292}
{"job": "D2_N2048_s5_l3", "t": 4.6973271982706555e-06, "steps": 22824, "seconds": 1575.7058803001419}
{"job": "D2_N2048_s5_l3", "t": 5.35774055810233e-06, "steps": 23280, "seconds": 1605.9998179001268}
{"job": "D2_N2048_s5_l3", "t": 6.155869883732565e-06, "steps": 23744, "seconds": 1636.1111004000995}
{"job": "D2_N2048_s5_l3", "t": 7.153734748746143e-06, "steps": 24216, "seconds": 1666.2547271000221}
{"job": "D2_N2048_s5_l3", "t": 8.372541711638942e-06, "steps": 24688, "seconds": 1696.3271518000402}
RESOURCE_PAUSE Insufficient available system commit
{"job": "D2_N2048_s5_l3", "t": 8.065266912841269e-06, "steps": 24576, "seconds": 1692.4853616000619}
{"job": "D2_N2048_s5_l3", "t": 8.425197300825247e-06, "steps": 24704, "seconds": 1724.0895094000734}
{"job": "D2_N2048_s5_l3", "t": 9.39823805263955e-06, "steps": 25016, "seconds": 1754.4660606002435}
RESOURCE_PAUSE Insufficient available system commit
{"job": "D2_N2048_s5_l3", "t": 9.429260103832746e-06, "steps": 25024, "seconds": 1723.977639600169}
{"job": "D2_N2048_s5_l3", "t": 1.075520628439156e-05, "steps": 25376, "seconds": 1754.479051800212}
{"job": "D2_N2048_s5_l3", "t": 1.2300130792875856e-05, "steps": 25720, "seconds": 1785.058687900193}
{"job": "D2_N2048_s5_l3", "t": 1.4578070103631169e-05, "steps": 26128, "seconds": 1815.5633015001658}
{"job": "D2_N2048_s5_l3", "t": 1.7840614623320187e-05, "steps": 26584, "seconds": 1845.9666361000855}
{"job": "D2_N2048_s5_l3", "t": 2.1657731135540504e-05, "steps": 26984, "seconds": 1876.5180408002343}
{"job": "D2_N2048_s5_l3", "t": 2.6670123071221424e-05, "steps": 27376, "seconds": 1906.8009271002375}
{"job": "D2_N2048_s5_l3", "t": 3.282110743091441e-05, "steps": 27744, "seconds": 1937.055607000133}
{"job": "D2_N2048_s5_l3", "t": 4.216965034285822e-05, "steps": 28152, "seconds": 1967.0924228001386}
{"job": "D2_N2048_s5_l3", "t": 5.400494707005146e-05, "steps": 28512, "seconds": 1997.24266850017}
{"job": "D2_N2048_s5_l3", "t": 7.346068528288925e-05, "steps": 28920, "seconds": 2027.741550900275}
{"job": "D2_N2048_s5_l3", "t": 0.0001, "steps": 29280, "seconds": 2058.1438272001687}
{"job": "D2_N2048_s5_l3", "t": 0.000144853881254996, "steps": 29672, "seconds": 2088.7449655001983}
{"job": "D2_N2048_s5_l3", "t": 0.00021395323534888398, "steps": 30032, "seconds": 2119.083192500286}
{"job": "D2_N2048_s5_l3", "t": 0.00030899544534647005, "steps": 30336, "seconds": 2149.5639437001664}
{"job": "D2_N2048_s5_l3", "t": 0.0004875279304059848, "steps": 30672, "seconds": 2180.5420081000775}
{"job": "D2_N2048_s5_l3", "t": 0.0008200869192673517, "steps": 31008, "seconds": 2210.698555300245}
{"job": "D2_N2048_s5_l3", "t": 0.001333521432163324, "steps": 31288, "seconds": 2241.8841727001127}
{"job": "D2_N2048_s5_l3", "t": 0.0019573417814876576, "steps": 31528, "seconds": 2272.044196900213}
{"job": "D2_N2048_s5_l3", "t": 0.003480700588428406, "steps": 31840, "seconds": 2302.4186138000805}
{"job": "D2_N2048_s5_l3", "t": 0.006249618530273437, "steps": 32176, "seconds": 2333.1789882001467}
{"job": "D2_N2048_s5_l3", "t": 0.012115276586285851, "steps": 32504, "seconds": 2363.241567000281}
{"job": "D2_N2048_s5_l3", "t": 0.026000000000000002, "steps": 32920, "seconds": 2393.3792392001487}
{"job": "D2_N2048_s5_l3", "t": 0.052000000000000005, "steps": 33328, "seconds": 2423.5870088001247}
{"job": "D2_N2048_s5_l3", "t": 0.086, "steps": 33680, "seconds": 2453.714854200138}
{"job": "D2_N2048_s5_l3", "t": 0.1333521432163324, "steps": 34064, "seconds": 2483.776982200099}
{"job": "D2_N2048_s5_l3", "t": 0.202, "steps": 34528, "seconds": 2514.2982225001324}
{"job": "D2_N2048_s5_l3", "t": 0.29400000000000004, "steps": 35056, "seconds": 2544.7958856001496}
{"job": "D2_N2048_s5_l3", "t": 0.384, "steps": 35512, "seconds": 2574.9546057002153}
{"job": "D2_N2048_s5_l3", "t": 0.47600000000000003, "steps": 36000, "seconds": 2605.4063808002975}
{"job": "D2_N2048_s5_l3", "t": 0.594, "steps": 36544, "seconds": 2635.4389583002776}
{"job": "D2_N2048_s5_l3", "t": 0.6960000000000001, "steps": 37040, "seconds": 2665.630331200082}
{"job": "D2_N2048_s5_l3", "t": 0.8140000000000001, "steps": 37568, "seconds": 2696.0711773002986}
{"job": "D2_N2048_s5_l3", "t": 0.918, "steps": 38024, "seconds": 2726.1515144002624}
COMPLETE {"schema": 1, "name": "D2", "N": 2048, "dimension": 4095, "level": 3, "stages": 5, "order": 9, "seconds": 2747.981501100119, "steps": 38384, "iterations": 107889, "rejected_steps": 0, "max_stage_backward_residual": 8.516888711247576e-16, "max_relative_update": 2.9977430937038204e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 19306397696, "available_commit_bytes": 18302226432, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 102993920, "private_bytes": 381444096, "peak_commit_bytes": 462565376}, "start_utc": "2026-11-01T01:49:37.701263+00:00", "completed_utc": "2026-11-01T02:07:13.135199+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N256_l0.log <==
{"job": "D2_N256_s5_l0", "t": 9.797656356925042e-07, "steps": 1962, "seconds": 30.01854670001194}
{"job": "D2_N256_s5_l0", "t": 0.00016013176170013075, "steps": 3712, "seconds": 60.036797400098294}
COMPLETE {"schema": 1, "name": "D2", "N": 256, "dimension": 511, "level": 0, "stages": 5, "order": 9, "seconds": 78.2744988000486, "steps": 4789, "iterations": 13973, "rejected_steps": 0, "max_stage_backward_residual": 7.940713182863386e-16, "max_relative_update": 2.9974832541843095e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15169277952, "available_commit_bytes": 13467799552, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 86536192, "private_bytes": 158949376, "peak_commit_bytes": 166887424}, "start_utc": "2026-11-03T00:32:23.377215+00:00", "completed_utc": "2026-11-03T00:33:41.653111+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N256_l1.log <==
{"job": "D2_N256_s5_l1", "t": 2.5109831751686544e-07, "steps": 2228, "seconds": 30.018546199891716}
{"job": "D2_N256_s5_l1", "t": 1.1852661004193283e-06, "steps": 4170, "seconds": 60.03568540001288}
{"job": "D2_N256_s5_l1", "t": 9.095947029874263e-06, "steps": 6214, "seconds": 90.05879869987257}
{"job": "D2_N256_s5_l1", "t": 0.036000000000000004, "steps": 8254, "seconds": 120.07243079994805}
COMPLETE {"schema": 1, "name": "D2", "N": 256, "dimension": 511, "level": 1, "stages": 5, "order": 9, "seconds": 136.03661579987966, "steps": 9578, "iterations": 27591, "rejected_steps": 0, "max_stage_backward_residual": 9.561025442031413e-16, "max_relative_update": 2.99704325725208e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15183171584, "available_commit_bytes": 13445443584, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85590016, "private_bytes": 159404032, "peak_commit_bytes": 167378944}, "start_utc": "2026-11-03T00:35:14.974566+00:00", "completed_utc": "2026-11-03T00:37:31.014308+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N256_l2.log <==
{"job": "D2_N256_s5_l2", "t": 7.823917840353307e-08, "steps": 2540, "seconds": 30.027663699816912}
{"job": "D2_N256_s5_l2", "t": 2.751840314469948e-07, "steps": 4656, "seconds": 60.0687499998603}
{"job": "D2_N256_s5_l2", "t": 6.159281660650157e-07, "steps": 6628, "seconds": 90.11829749983735}
{"job": "D2_N256_s5_l2", "t": 1.3780230890764356e-06, "steps": 8720, "seconds": 120.12336450000294}
{"job": "D2_N256_s5_l2", "t": 3.540452273750751e-06, "steps": 10844, "seconds": 150.13784199999645}
{"job": "D2_N256_s5_l2", "t": 1.4875173870431679e-05, "steps": 13052, "seconds": 180.16034929989837}
{"job": "D2_N256_s5_l2", "t": 0.00037507508544452585, "steps": 15208, "seconds": 210.23719300003722}
{"job": "D2_N256_s5_l2", "t": 0.21200000000000002, "steps": 17256, "seconds": 240.2640195998829}
COMPLETE {"schema": 1, "name": "D2", "N": 256, "dimension": 511, "level": 2, "stages": 5, "order": 9, "seconds": 260.3878309999127, "steps": 19156, "iterations": 54437, "rejected_steps": 0, "max_stage_backward_residual": 7.55440818301346e-16, "max_relative_update": 2.9711128564068766e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14707793920, "available_commit_bytes": 13419978752, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85417984, "private_bytes": 158892032, "peak_commit_bytes": 167497728}, "start_utc": "2026-11-03T00:40:26.745254+00:00", "completed_utc": "2026-11-03T00:44:47.139942+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N256_l3.log <==
{"job": "D2_N256_s5_l3", "t": 1.6155980984398728e-08, "steps": 2800, "seconds": 30.074270599987358}
{"job": "D2_N256_s5_l3", "t": 8.254041852680173e-08, "steps": 5208, "seconds": 60.123685400001705}
{"job": "D2_N256_s5_l3", "t": 1.7519809583563274e-07, "steps": 7480, "seconds": 90.17008870001882}
{"job": "D2_N256_s5_l3", "t": 3.0698679841034067e-07, "steps": 9800, "seconds": 120.29628399992362}
{"job": "D2_N256_s5_l3", "t": 4.819561394992326e-07, "steps": 11992, "seconds": 150.3202172999736}
{"job": "D2_N256_s5_l3", "t": 7.44001314581408e-07, "steps": 14248, "seconds": 180.32817639992572}
{"job": "D2_N256_s5_l3", "t": 1.169510214824851e-06, "steps": 16608, "seconds": 210.37136200000532}
{"job": "D2_N256_s5_l3", "t": 1.8468836564843877e-06, "steps": 18864, "seconds": 240.45546329999343}
{"job": "D2_N256_s5_l3", "t": 3.056053373592733e-06, "steps": 21096, "seconds": 270.5568639000412}
{"job": "D2_N256_s5_l3", "t": 5.528414095522954e-06, "steps": 23320, "seconds": 300.5595656998921}
{"job": "D2_N256_s5_l3", "t": 1.1855197201153067e-05, "steps": 25560, "seconds": 330.6413453000132}
{"job": "D2_N256_s5_l3", "t": 3.2437265833193865e-05, "steps": 27656, "seconds": 360.6874440999236}
{"job": "D2_N256_s5_l3", "t": 0.00019610009558705346, "steps": 29888, "seconds": 390.8321289999876}
{"job": "D2_N256_s5_l3", "t": 0.008669608804598519, "steps": 32240, "seconds": 420.88259220006876}
{"job": "D2_N256_s5_l3", "t": 0.25826179117618997, "steps": 34800, "seconds": 450.9315895999316}
{"job": "D2_N256_s5_l3", "t": 0.9600000000000001, "steps": 38136, "seconds": 481.0072910999879}
COMPLETE {"schema": 1, "name": "D2", "N": 256, "dimension": 511, "level": 3, "stages": 5, "order": 9, "seconds": 482.67324559995905, "steps": 38312, "iterations": 107589, "rejected_steps": 0, "max_stage_backward_residual": 8.639813874255208e-16, "max_relative_update": 2.9975113488132126e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14589034496, "available_commit_bytes": 13416890368, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 86351872, "private_bytes": 158318592, "peak_commit_bytes": 167354368}, "start_utc": "2026-11-03T00:51:40.041605+00:00", "completed_utc": "2026-11-03T00:59:42.717829+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N32_l0.log <==
COMPLETE {"schema": 1, "name": "D2", "N": 32, "dimension": 63, "level": 0, "stages": 5, "order": 9, "seconds": 27.951332099968567, "steps": 4780, "iterations": 13896, "rejected_steps": 0, "max_stage_backward_residual": 6.569708286384527e-16, "max_relative_update": 2.990749261726637e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14358925312, "available_commit_bytes": 11761164288, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85450752, "private_bytes": 130564096, "peak_commit_bytes": 130662400}, "start_utc": "2026-10-31T21:41:25.865946+00:00", "completed_utc": "2026-10-31T21:41:53.817185+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N32_l1.log <==
{"job": "D2_N32_s5_l1", "t": 1.1270595504122294e-05, "steps": 6338, "seconds": 30.01525039994158}
COMPLETE {"schema": 1, "name": "D2", "N": 32, "dimension": 63, "level": 1, "stages": 5, "order": 9, "seconds": 47.17344220005907, "steps": 9560, "iterations": 26308, "rejected_steps": 0, "max_stage_backward_residual": 6.373197736208434e-16, "max_relative_update": 2.998504653502454e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 13170421760, "available_commit_bytes": 7977508864, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85839872, "private_bytes": 131018752, "peak_commit_bytes": 131018752}, "start_utc": "2026-10-31T22:29:28.155601+00:00", "completed_utc": "2026-10-31T22:30:15.329743+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N32_l2.log <==
{"job": "D2_N32_s5_l2", "t": 9.102279270697454e-07, "steps": 7620, "seconds": 30.029387400019914}
{"job": "D2_N32_s5_l2", "t": 1.3845010373664767e-05, "steps": 12932, "seconds": 60.03439889987931}
{"job": "D2_N32_s5_l2", "t": 0.538, "steps": 18072, "seconds": 90.04653219995089}
COMPLETE {"schema": 1, "name": "D2", "N": 32, "dimension": 63, "level": 2, "stages": 5, "order": 9, "seconds": 95.64023239980452, "steps": 19120, "iterations": 47318, "rejected_steps": 0, "max_stage_backward_residual": 6.905412630493765e-16, "max_relative_update": 2.9999410101943123e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 12907483136, "available_commit_bytes": 7914397696, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85573632, "private_bytes": 130924544, "peak_commit_bytes": 130961408}, "start_utc": "2026-11-01T00:06:26.003472+00:00", "completed_utc": "2026-11-01T00:08:01.643868+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N32_l3.log <==
{"job": "D2_N32_s5_l3", "t": 1.9108063002002986e-07, "steps": 7728, "seconds": 30.04807349992916}
{"job": "D2_N32_s5_l3", "t": 8.214882643737024e-07, "steps": 14696, "seconds": 60.06579989986494}
{"job": "D2_N32_s5_l3", "t": 3.1751502984943145e-06, "steps": 21184, "seconds": 90.10084469988942}
{"job": "D2_N32_s5_l3", "t": 2.3316326871268088e-05, "steps": 26984, "seconds": 120.15439479984343}
{"job": "D2_N32_s5_l3", "t": 0.034, "steps": 32912, "seconds": 150.17009629984386}
COMPLETE {"schema": 1, "name": "D2", "N": 32, "dimension": 63, "level": 3, "stages": 5, "order": 9, "seconds": 174.62863859999925, "steps": 38240, "iterations": 89829, "rejected_steps": 0, "max_stage_backward_residual": 7.450952599168361e-16, "max_relative_update": 2.9846482278741853e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17450606592, "available_commit_bytes": 17248813056, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85536768, "private_bytes": 130301952, "peak_commit_bytes": 130740224}, "start_utc": "2026-11-01T04:06:56.826314+00:00", "completed_utc": "2026-11-01T04:09:51.455095+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N4096_l0.log <==
{"job": "D2_N4096_s5_l0", "t": 1.1838192867844947e-09, "steps": 192, "seconds": 30.10806809994392}
{"job": "D2_N4096_s5_l0", "t": 1.4465517335130647e-08, "steps": 351, "seconds": 60.39757289993577}
{"job": "D2_N4096_s5_l0", "t": 4.3725286238795245e-08, "steps": 507, "seconds": 90.40033750003204}
{"job": "D2_N4096_s5_l0", "t": 8.33275813552902e-08, "steps": 666, "seconds": 120.47780799982138}
{"job": "D2_N4096_s5_l0", "t": 1.3505919905733476e-07, "steps": 835, "seconds": 150.68466419982724}
{"job": "D2_N4096_s5_l0", "t": 1.9950200471020623e-07, "steps": 1008, "seconds": 180.77864829986356}
{"job": "D2_N4096_s5_l0", "t": 2.730354725335833e-07, "steps": 1171, "seconds": 210.8913912998978}
{"job": "D2_N4096_s5_l0", "t": 3.732700391662767e-07, "steps": 1352, "seconds": 240.95909969997592}
{"job": "D2_N4096_s5_l0", "t": 4.934355596908314e-07, "steps": 1526, "seconds": 271.1104892999865}
{"job": "D2_N4096_s5_l0", "t": 6.437109414366938e-07, "steps": 1698, "seconds": 301.12649789988063}
{"job": "D2_N4096_s5_l0", "t": 8.363103457077787e-07, "steps": 1870, "seconds": 331.1679438999854}
{"job": "D2_N4096_s5_l0", "t": 1.081569364718405e-06, "steps": 2038, "seconds": 361.2829446999822}
{"job": "D2_N4096_s5_l0", "t": 1.3946724721208022e-06, "steps": 2199, "seconds": 391.40395989990793}
{"job": "D2_N4096_s5_l0", "t": 1.8268235630525148e-06, "steps": 2364, "seconds": 421.4731262999121}
{"job": "D2_N4096_s5_l0", "t": 2.501592884885168e-06, "steps": 2543, "seconds": 451.48926499998197}
{"job": "D2_N4096_s5_l0", "t": 3.516979476582009e-06, "steps": 2720, "seconds": 481.603651399957}
{"job": "D2_N4096_s5_l0", "t": 5.115266355525845e-06, "steps": 2894, "seconds": 511.76215379987843}
{"job": "D2_N4096_s5_l0", "t": 7.79948407055194e-06, "steps": 3063, "seconds": 541.8046210999601}
{"job": "D2_N4096_s5_l0", "t": 1.321513447259099e-05, "steps": 3240, "seconds": 571.9769109999761}
RESOURCE_PAUSE Insufficient available system commit
{"job": "D2_N4096_s5_l0", "t": 2.2082573427403556e-05, "steps": 3380, "seconds": 595.9015162999276}
{"job": "D2_N4096_s5_l0", "t": 4.574753205660019e-05, "steps": 3537, "seconds": 625.9997301998083}
{"job": "D2_N4096_s5_l0", "t": 0.00012725245453959559, "steps": 3696, "seconds": 656.1345128000248}
{"job": "D2_N4096_s5_l0", "t": 0.0005108969774506924, "steps": 3841, "seconds": 686.4171625999734}
{"job": "D2_N4096_s5_l0", "t": 0.0030899544534647005, "steps": 3976, "seconds": 716.7637569999788}
{"job": "D2_N4096_s5_l0", "t": 0.02208669443939322, "steps": 4104, "seconds": 747.0510352998972}
{"job": "D2_N4096_s5_l0", "t": 0.108, "steps": 4239, "seconds": 777.2726484998129}
{"job": "D2_N4096_s5_l0", "t": 0.33214891242983924, "steps": 4410, "seconds": 807.2900028999429}
{"job": "D2_N4096_s5_l0", "t": 0.676, "steps": 4622, "seconds": 837.813788499916}
COMPLETE {"schema": 1, "name": "D2", "N": 4096, "dimension": 8191, "level": 0, "stages": 5, "order": 9, "seconds": 861.8645792999305, "steps": 4801, "iterations": 14005, "rejected_steps": 0, "max_stage_backward_residual": 2.307304204701777e-15, "max_relative_update": 2.899422286781173e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14393606144, "available_commit_bytes": 11189813248, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 127729664, "private_bytes": 631873536, "peak_commit_bytes": 800526336}, "start_utc": "2026-10-31T21:36:01.978805+00:00", "completed_utc": "2026-10-31T21:40:58.044001+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N4096_l1.log <==
{"job": "D2_N4096_s5_l1", "t": 1.7376090821391613e-10, "steps": 214, "seconds": 30.123187399934977}
{"job": "D2_N4096_s5_l1", "t": 1.1006941712522082e-09, "steps": 378, "seconds": 60.31518290005624}
{"job": "D2_N4096_s5_l1", "t": 5.1089697745069345e-09, "steps": 540, "seconds": 90.80364209995605}
{"job": "D2_N4096_s5_l1", "t": 1.5222925567418394e-08, "steps": 712, "seconds": 121.2056370000355}
{"job": "D2_N4096_s5_l1", "t": 2.976971991473213e-08, "steps": 880, "seconds": 151.264068499906}
{"job": "D2_N4096_s5_l1", "t": 4.825010985519051e-08, "steps": 1054, "seconds": 181.35586380003951}
{"job": "D2_N4096_s5_l1", "t": 6.922702032136104e-08, "steps": 1226, "seconds": 211.5337497999426}
{"job": "D2_N4096_s5_l1", "t": 9.177826847125828e-08, "steps": 1392, "seconds": 241.61904169991612}
{"job": "D2_N4096_s5_l1", "t": 1.182030637101355e-07, "steps": 1566, "seconds": 271.8297617000062}
{"job": "D2_N4096_s5_l1", "t": 1.465160541468426e-07, "steps": 1736, "seconds": 301.98629230004735}
{"job": "D2_N4096_s5_l1", "t": 1.777284008592305e-07, "steps": 1906, "seconds": 331.99475469999015}
{"job": "D2_N4096_s5_l1", "t": 2.1271843253952708e-07, "steps": 2080, "seconds": 362.2261111999396}
{"job": "D2_N4096_s5_l1", "t": 2.5109831751686544e-07, "steps": 2252, "seconds": 392.399596999865}
{"job": "D2_N4096_s5_l1", "t": 2.961338888962124e-07, "steps": 2434, "seconds": 422.5448743000161}
{"job": "D2_N4096_s5_l1", "t": 3.4552819866684514e-07, "steps": 2612, "seconds": 452.7845051998738}
{"job": "D2_N4096_s5_l1", "t": 4.0828179056911824e-07, "steps": 2814, "seconds": 482.9967590998858}
{"job": "D2_N4096_s5_l1", "t": 4.6990568198871997e-07, "steps": 2990, "seconds": 513.2851154999807}
{"job": "D2_N4096_s5_l1", "t": 5.39034090950932e-07, "steps": 3166, "seconds": 543.6204641000368}
{"job": "D2_N4096_s5_l1", "t": 6.179471896225917e-07, "steps": 3342, "seconds": 573.7057781999465}
{"job": "D2_N4096_s5_l1", "t": 7.06311617204252e-07, "steps": 3518, "seconds": 603.7551148999482}
{"job": "D2_N4096_s5_l1", "t": 8.043175223351923e-07, "steps": 3688, "seconds": 633.9372383998707}
{"job": "D2_N4096_s5_l1", "t": 9.313881817387647e-07, "steps": 3882, "seconds": 664.1610552999191}
{"job": "D2_N4096_s5_l1", "t": 1.0797802617475e-06, "steps": 4074, "seconds": 694.3818538000342}
{"job": "D2_N4096_s5_l1", "t": 1.2423448628062278e-06, "steps": 4254, "seconds": 724.5232758999337}
{"job": "D2_N4096_s5_l1", "t": 1.4611566546112717e-06, "steps": 4456, "seconds": 754.6063477999996}
{"job": "D2_N4096_s5_l1", "t": 1.7211867393382664e-06, "steps": 4656, "seconds": 784.8660716000013}
{"job": "D2_N4096_s5_l1", "t": 2.0442286106426355e-06, "steps": 4858, "seconds": 814.96795189986}
{"job": "D2_N4096_s5_l1", "t": 2.414452467888386e-06, "steps": 5046, "seconds": 845.2260380999651}
{"job": "D2_N4096_s5_l1", "t": 2.864517298630099e-06, "steps": 5230, "seconds": 875.4399410998449}
{"job": "D2_N4096_s5_l1", "t": 3.395279325201563e-06, "steps": 5404, "seconds": 905.6625728998333}
{"job": "D2_N4096_s5_l1", "t": 4.011281909930766e-06, "steps": 5566, "seconds": 936.0204854998738}
{"job": "D2_N4096_s5_l1", "t": 4.839219237318687e-06, "steps": 5738, "seconds": 966.3273807999212}
{"job": "D2_N4096_s5_l1", "t": 5.906535720408045e-06, "steps": 5908, "seconds": 996.4784065999556}
{"job": "D2_N4096_s5_l1", "t": 7.345706790337887e-06, "steps": 6082, "seconds": 1027.1622874999885}
{"job": "D2_N4096_s5_l1", "t": 9.336633747449582e-06, "steps": 6256, "seconds": 1057.4278830999974}
{"job": "D2_N4096_s5_l1", "t": 1.2300130792875856e-05, "steps": 6436, "seconds": 1087.5874117999338}
{"job": "D2_N4096_s5_l1", "t": 1.6224970915376084e-05, "steps": 6600, "seconds": 1117.7691385999788}
{"job": "D2_N4096_s5_l1", "t": 2.28561864304869e-05, "steps": 6778, "seconds": 1148.0809390000068}
{"job": "D2_N4096_s5_l1", "t": 3.3609271739314044e-05, "steps": 6952, "seconds": 1178.1576437000185}
{"job": "D2_N4096_s5_l1", "t": 5.4413098860456614e-05, "steps": 7136, "seconds": 1208.2688285999466}
{"job": "D2_N4096_s5_l1", "t": 9.440971666475968e-05, "steps": 7310, "seconds": 1238.3683545000385}
{"job": "D2_N4096_s5_l1", "t": 0.00018230450029011066, "steps": 7478, "seconds": 1268.5499221000355}
{"job": "D2_N4096_s5_l1", "t": 0.00044292769339492977, "steps": 7658, "seconds": 1299.0146031000186}
{"job": "D2_N4096_s5_l1", "t": 0.001290940844323021, "steps": 7824, "seconds": 1329.2259543999098}
{"job": "D2_N4096_s5_l1", "t": 0.003743565284275065, "steps": 7974, "seconds": 1359.2678284998983}
{"job": "D2_N4096_s5_l1", "t": 0.012420261020122699, "steps": 8134, "seconds": 1390.1743316999637}
{"job": "D2_N4096_s5_l1", "t": 0.03401094856363399, "steps": 8272, "seconds": 1420.19247359992}
{"job": "D2_N4096_s5_l1", "t": 0.09085175756516843, "steps": 8436, "seconds": 1450.4347353999037}
{"job": "D2_N4096_s5_l1", "t": 0.19573417814876576, "steps": 8628, "seconds": 1480.5486550000496}
{"job": "D2_N4096_s5_l1", "t": 0.34600000000000003, "steps": 8836, "seconds": 1510.854710899992}
{"job": "D2_N4096_s5_l1", "t": 0.538, "steps": 9078, "seconds": 1541.0462372999173}
{"job": "D2_N4096_s5_l1", "t": 0.728, "steps": 9302, "seconds": 1571.248791199876}
{"job": "D2_N4096_s5_l1", "t": 0.9380000000000001, "steps": 9534, "seconds": 1601.3925333998632}
COMPLETE {"schema": 1, "name": "D2", "N": 4096, "dimension": 8191, "level": 1, "stages": 5, "order": 9, "seconds": 1610.0968353999779, "steps": 9602, "iterations": 27720, "rejected_steps": 0, "max_stage_backward_residual": 2.165746979346858e-15, "max_relative_update": 2.9654146211293424e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14237999104, "available_commit_bytes": 10088558592, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 125415424, "private_bytes": 631001088, "peak_commit_bytes": 800309248}, "start_utc": "2026-10-31T22:01:52.067368+00:00", "completed_utc": "2026-10-31T22:28:42.161195+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N4096_l2.log <==
{"job": "D2_N4096_s5_l2", "t": 5.5e-13, "steps": 264, "seconds": 30.51301160012372}
{"job": "D2_N4096_s5_l2", "t": 2.0558882357597722e-10, "steps": 456, "seconds": 61.06791290012188}
{"job": "D2_N4096_s5_l2", "t": 5.764974486155768e-10, "steps": 640, "seconds": 91.67706100014038}
{"job": "D2_N4096_s5_l2", "t": 1.5786483907354241e-09, "steps": 824, "seconds": 122.06808100012131}
{"job": "D2_N4096_s5_l2", "t": 3.84349942926787e-09, "steps": 1012, "seconds": 152.56969330017455}
{"job": "D2_N4096_s5_l2", "t": 7.876491973002365e-09, "steps": 1196, "seconds": 182.67407980002463}
{"job": "D2_N4096_s5_l2", "t": 1.3961782979129446e-08, "steps": 1388, "seconds": 213.2521480000578}
{"job": "D2_N4096_s5_l2", "t": 2.1620059191344782e-08, "steps": 1584, "seconds": 243.97459809994325}
{"job": "D2_N4096_s5_l2", "t": 3.030397051963861e-08, "steps": 1772, "seconds": 274.361780700041}
{"job": "D2_N4096_s5_l2", "t": 4.010128364089446e-08, "steps": 1960, "seconds": 304.62778150010854}
{"job": "D2_N4096_s5_l2", "t": 5.053965538179161e-08, "steps": 2148, "seconds": 334.70210220012814}
{"job": "D2_N4096_s5_l2", "t": 6.137057318015671e-08, "steps": 2328, "seconds": 365.26301430002786}
{"job": "D2_N4096_s5_l2", "t": 7.261396944687599e-08, "steps": 2504, "seconds": 395.643054000102}
{"job": "D2_N4096_s5_l2", "t": 8.461825328639345e-08, "steps": 2684, "seconds": 425.8274231001269}
{"job": "D2_N4096_s5_l2", "t": 9.776448017837002e-08, "steps": 2868, "seconds": 456.3657905999571}
{"job": "D2_N4096_s5_l2", "t": 1.1113064348205065e-07, "steps": 3044, "seconds": 486.8123394001741}
{"job": "D2_N4096_s5_l2", "t": 1.2579429421503427e-07, "steps": 3228, "seconds": 517.5125062000006}
{"job": "D2_N4096_s5_l2", "t": 1.4035883820956663e-07, "steps": 3404, "seconds": 547.6210646999534}
{"job": "D2_N4096_s5_l2", "t": 1.5635714309580355e-07, "steps": 3584, "seconds": 578.259933100082}
{"job": "D2_N4096_s5_l2", "t": 1.7352075495114885e-07, "steps": 3768, "seconds": 608.9588820999488}
{"job": "D2_N4096_s5_l2", "t": 1.9125761886254738e-07, "steps": 3952, "seconds": 639.3833745000884}
{"job": "D2_N4096_s5_l2", "t": 2.1040776718310697e-07, "steps": 4136, "seconds": 670.0001034999732}
{"job": "D2_N4096_s5_l2", "t": 2.30730297384806e-07, "steps": 4324, "seconds": 700.0629712999798}
{"job": "D2_N4096_s5_l2", "t": 2.5211776625413853e-07, "steps": 4512, "seconds": 730.3258452001028}
{"job": "D2_N4096_s5_l2", "t": 2.751840314469948e-07, "steps": 4704, "seconds": 760.3364182000514}
{"job": "D2_N4096_s5_l2", "t": 2.9953323280396027e-07, "steps": 4892, "seconds": 790.7576846000738}
{"job": "D2_N4096_s5_l2", "t": 3.2586390856651763e-07, "steps": 5088, "seconds": 821.2824642001651}
{"job": "D2_N4096_s5_l2", "t": 3.5247752017473453e-07, "steps": 5272, "seconds": 851.807405800093}
{"job": "D2_N4096_s5_l2", "t": 3.7994911958947203e-07, "steps": 5452, "seconds": 882.1225704001263}
{"job": "D2_N4096_s5_l2", "t": 4.1041673399846274e-07, "steps": 5640, "seconds": 912.4049982000142}
{"job": "D2_N4096_s5_l2", "t": 4.41993640727564e-07, "steps": 5824, "seconds": 942.8230731000658}
{"job": "D2_N4096_s5_l2", "t": 4.811448396933651e-07, "steps": 6040, "seconds": 973.5844533999916}
{"job": "D2_N4096_s5_l2", "t": 5.13654176917879e-07, "steps": 6208, "seconds": 1004.0643683001399}
{"job": "D2_N4096_s5_l2", "t": 5.507630093225121e-07, "steps": 6388, "seconds": 1034.521223800024}
{"job": "D2_N4096_s5_l2", "t": 5.906535720408044e-07, "steps": 6568, "seconds": 1064.9666345000733}
{"job": "D2_N4096_s5_l2", "t": 6.34547381432935e-07, "steps": 6756, "seconds": 1095.6884557001758}
{"job": "D2_N4096_s5_l2", "t": 6.814875491538549e-07, "steps": 6944, "seconds": 1125.9772243001498}
{"job": "D2_N4096_s5_l2", "t": 7.296413845486111e-07, "steps": 7120, "seconds": 1155.9896160000935}
{"job": "D2_N4096_s5_l2", "t": 7.798755877417661e-07, "steps": 7296, "seconds": 1186.3747217000928}
{"job": "D2_N4096_s5_l2", "t": 8.322409080438743e-07, "steps": 7468, "seconds": 1216.4597529999446}
{"job": "D2_N4096_s5_l2", "t": 8.896785193424093e-07, "steps": 7644, "seconds": 1246.760701799998}
{"job": "D2_N4096_s5_l2", "t": 9.542587878258432e-07, "steps": 7824, "seconds": 1277.1659723001067}
{"job": "D2_N4096_s5_l2", "t": 1.024217942142511e-06, "steps": 8008, "seconds": 1307.462657300057}
{"job": "D2_N4096_s5_l2", "t": 1.0978202142659024e-06, "steps": 8188, "seconds": 1337.743661600165}
{"job": "D2_N4096_s5_l2", "t": 1.1773582981425051e-06, "steps": 8368, "seconds": 1368.003736300161}
{"job": "D2_N4096_s5_l2", "t": 1.2634880593464285e-06, "steps": 8548, "seconds": 1398.3906409000047}
{"job": "D2_N4096_s5_l2", "t": 1.354641384548611e-06, "steps": 8724, "seconds": 1428.6463483001571}
{"job": "D2_N4096_s5_l2", "t": 1.4535868178422276e-06, "steps": 8900, "seconds": 1458.958486400079}
{"job": "D2_N4096_s5_l2", "t": 1.5612384720763983e-06, "steps": 9076, "seconds": 1489.042790699983}
{"job": "D2_N4096_s5_l2", "t": 1.681643992001589e-06, "steps": 9256, "seconds": 1519.7593112001196}
{"job": "D2_N4096_s5_l2", "t": 1.8103130169182621e-06, "steps": 9432, "seconds": 1550.1209323999938}
{"job": "D2_N4096_s5_l2", "t": 1.9514053430131655e-06, "steps": 9608, "seconds": 1580.4634718999732}
{"job": "D2_N4096_s5_l2", "t": 2.1265495144795775e-06, "steps": 9808, "seconds": 1610.833820400061}
{"job": "D2_N4096_s5_l2", "t": 2.304279251048066e-06, "steps": 9988, "seconds": 1641.248687500134}
{"job": "D2_N4096_s5_l2", "t": 2.5065529916869947e-06, "steps": 10176, "seconds": 1671.8357098000124}
{"job": "D2_N4096_s5_l2", "t": 2.7270155130564515e-06, "steps": 10356, "seconds": 1702.181465000147}
{"job": "D2_N4096_s5_l2", "t": 2.9737204789018334e-06, "steps": 10540, "seconds": 1732.3562765000388}
{"job": "D2_N4096_s5_l2", "t": 3.2300779805380925e-06, "steps": 10708, "seconds": 1762.5326982000843}
{"job": "D2_N4096_s5_l2", "t": 3.5641377075932034e-06, "steps": 10904, "seconds": 1793.021020400105}
{"job": "D2_N4096_s5_l2", "t": 3.901581724877975e-06, "steps": 11080, "seconds": 1823.2454286001157}
{"job": "D2_N4096_s5_l2", "t": 4.2944564210369615e-06, "steps": 11260, "seconds": 1853.2921680000145}
{"job": "D2_N4096_s5_l2", "t": 4.758434068836311e-06, "steps": 11448, "seconds": 1883.8991541999858}
{"job": "D2_N4096_s5_l2", "t": 5.275163069092049e-06, "steps": 11628, "seconds": 1914.057697399985}
{"job": "D2_N4096_s5_l2", "t": 5.861727685537276e-06, "steps": 11804, "seconds": 1944.4947540999856}
{"job": "D2_N4096_s5_l2", "t": 6.58153033939104e-06, "steps": 11992, "seconds": 1974.9460126999766}
{"job": "D2_N4096_s5_l2", "t": 7.4555444537936566e-06, "steps": 12184, "seconds": 2005.202005499974}
{"job": "D2_N4096_s5_l2", "t": 8.461825328639345e-06, "steps": 12372, "seconds": 2035.2312189999502}
{"job": "D2_N4096_s5_l2", "t": 9.912872700490967e-06, "steps": 12592, "seconds": 2065.6116454000585}
{"job": "D2_N4096_s5_l2", "t": 1.1898628105538497e-05, "steps": 12832, "seconds": 2096.181835999945}
{"job": "D2_N4096_s5_l2", "t": 1.428956116100435e-05, "steps": 13052, "seconds": 2126.6911230999976}
{"job": "D2_N4096_s5_l2", "t": 1.685888229659972e-05, "steps": 13240, "seconds": 2156.82771660015}
{"job": "D2_N4096_s5_l2", "t": 2.0167358234046883e-05, "steps": 13432, "seconds": 2186.879121300066}
{"job": "D2_N4096_s5_l2", "t": 2.431069583166875e-05, "steps": 13616, "seconds": 2217.29023579997}
RESOURCE_PAUSE Insufficient available system commit
{"job": "D2_N4096_s5_l2", "t": 3.1506285375478314e-05, "steps": 13848, "seconds": 2247.5702145998366}
{"job": "D2_N4096_s5_l2", "t": 3.927631395739419e-05, "steps": 14032, "seconds": 2277.6948980998714}
{"job": "D2_N4096_s5_l2", "t": 5.052822543432844e-05, "steps": 14220, "seconds": 2308.120627600001}
{"job": "D2_N4096_s5_l2", "t": 6.743537055121536e-05, "steps": 14416, "seconds": 2338.336313399952}
{"job": "D2_N4096_s5_l2", "t": 9.54258787825843e-05, "steps": 14628, "seconds": 2368.4625689999666}
{"job": "D2_N4096_s5_l2", "t": 0.00014677992676220676, "steps": 14856, "seconds": 2398.9822308998555}
{"job": "D2_N4096_s5_l2", "t": 0.0002317138951754212, "steps": 15064, "seconds": 2429.098516299855}
{"job": "D2_N4096_s5_l2", "t": 0.0003655943718992846, "steps": 15244, "seconds": 2459.769593299832}
RESOURCE_PAUSE Insufficient available system commit
{"job": "D2_N4096_s5_l2", "t": 0.0006759083502180394, "steps": 15456, "seconds": 2490.1955781998113}
{"job": "D2_N4096_s5_l2", "t": 0.001333521432163324, "steps": 15656, "seconds": 2520.3724413998425}
{"job": "D2_N4096_s5_l2", "t": 0.00241607850311879, "steps": 15832, "seconds": 2550.6366067999043}
{"job": "D2_N4096_s5_l2", "t": 0.004641588833612773, "steps": 16012, "seconds": 2581.4963390999474}
{"job": "D2_N4096_s5_l2", "t": 0.008669608804598519, "steps": 16168, "seconds": 2612.076216499787}
RESOURCE_PAUSE Insufficient available system commit
{"job": "D2_N4096_s5_l2", "t": 0.016023235738299023, "steps": 16340, "seconds": 2643.168979899958}
{"job": "D2_N4096_s5_l2", "t": 0.030899544534646987, "steps": 16516, "seconds": 2673.2222917999607}
{"job": "D2_N4096_s5_l2", "t": 0.057649744861557675, "steps": 16704, "seconds": 2703.6406037998386}
{"job": "D2_N4096_s5_l2", "t": 0.09960628287400625, "steps": 16916, "seconds": 2734.0938047999516}
{"job": "D2_N4096_s5_l2", "t": 0.15213502899953296, "steps": 17108, "seconds": 2764.6280306999106}
{"job": "D2_N4096_s5_l2", "t": 0.22, "steps": 17324, "seconds": 2795.150360699976}
{"job": "D2_N4096_s5_l2", "t": 0.304, "steps": 17568, "seconds": 2825.4132910000626}
{"job": "D2_N4096_s5_l2", "t": 0.396, "steps": 17804, "seconds": 2855.843998499913}
{"job": "D2_N4096_s5_l2", "t": 0.498, "steps": 18060, "seconds": 2886.1537315000314}
RESOURCE_PAUSE Insufficient available system commit
{"job": "D2_N4096_s5_l2", "t": 0.47600000000000003, "steps": 18012, "seconds": 2882.960494299885}
{"job": "D2_N4096_s5_l2", "t": 0.5820000000000001, "steps": 18256, "seconds": 2913.8979978999123}
{"job": "D2_N4096_s5_l2", "t": 0.668, "steps": 18468, "seconds": 2944.4171552998014}
RESOURCE_PAUSE Insufficient available system commit
{"job": "D2_N4096_s5_l2", "t": 0.6299605249474366, "steps": 18376, "seconds": 2922.613284399966}
{"job": "D2_N4096_s5_l2", "t": 0.738, "steps": 18628, "seconds": 2953.130848699948}
{"job": "D2_N4096_s5_l2", "t": 0.854, "steps": 18884, "seconds": 2983.4814227998722}
{"job": "D2_N4096_s5_l2", "t": 0.972, "steps": 19140, "seconds": 3013.810570599977}
RESOURCE_PAUSE Insufficient available system commit
COMPLETE {"schema": 1, "name": "D2", "N": 4096, "dimension": 8191, "level": 2, "stages": 5, "order": 9, "seconds": 3015.4480588000733, "steps": 19204, "iterations": 54714, "rejected_steps": 0, "max_stage_backward_residual": 1.9030510498713425e-15, "max_relative_update": 2.988800703605787e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 11484123136, "available_commit_bytes": 6260834304, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 128102400, "private_bytes": 630611968, "peak_commit_bytes": 800743424}, "start_utc": "2026-11-01T00:02:48.393712+00:00", "completed_utc": "2026-11-01T00:03:10.897860+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N4096_l3.log <==
{"job": "D2_N4096_s5_l3", "t": 7.750000000000001e-18, "steps": 248, "seconds": 31.254098099889234}
{"job": "D2_N4096_s5_l3", "t": 5.5000000000000005e-14, "steps": 472, "seconds": 61.5357579998672}
{"job": "D2_N4096_s5_l3", "t": 1.0503470856261041e-10, "steps": 680, "seconds": 92.83972449996509}
{"job": "D2_N4096_s5_l3", "t": 1.912576188625474e-10, "steps": 888, "seconds": 123.93576000002213}
{"job": "D2_N4096_s5_l3", "t": 3.1622776601683795e-10, "steps": 1072, "seconds": 155.19566780002788}
{"job": "D2_N4096_s5_l3", "t": 5.237580643856074e-10, "steps": 1248, "seconds": 185.5245582999196}
{"job": "D2_N4096_s5_l3", "t": 8.669608804598527e-10, "steps": 1424, "seconds": 216.1629302999936}
{"job": "D2_N4096_s5_l3", "t": 1.3670908910280098e-09, "steps": 1592, "seconds": 246.33184839994647}
{"job": "D2_N4096_s5_l3", "t": 2.2086694439393285e-09, "steps": 1784, "seconds": 277.6483624998946}
{"job": "D2_N4096_s5_l3", "t": 3.3214891242983924e-09, "steps": 1952, "seconds": 308.37503609992564}
{"job": "D2_N4096_s5_l3", "t": 4.875279304059854e-09, "steps": 2136, "seconds": 338.4317586000543}
{"job": "D2_N4096_s5_l3", "t": 7.009276576261117e-09, "steps": 2328, "seconds": 369.75567859993316}
{"job": "D2_N4096_s5_l3", "t": 9.71858460558197e-09, "steps": 2520, "seconds": 400.9034531998914}
{"job": "D2_N4096_s5_l3", "t": 1.2725245453959558e-08, "steps": 2712, "seconds": 432.135263599921}
{"job": "D2_N4096_s5_l3", "t": 1.6155980984398728e-08, "steps": 2896, "seconds": 463.65536969993263}
{"job": "D2_N4096_s5_l3", "t": 2.0066150086237136e-08, "steps": 3088, "seconds": 495.0345677000005}
{"job": "D2_N4096_s5_l3", "t": 2.4222310573912884e-08, "steps": 3280, "seconds": 526.4866329999641}
{"job": "D2_N4096_s5_l3", "t": 2.8438633406350626e-08, "steps": 3464, "seconds": 556.6583318999037}
{"job": "D2_N4096_s5_l3", "t": 3.3214891242983926e-08, "steps": 3656, "seconds": 587.9191327998415}
{"job": "D2_N4096_s5_l3", "t": 3.789410936830361e-08, "steps": 3840, "seconds": 618.1611394998617}
{"job": "D2_N4096_s5_l3", "t": 4.316471278252648e-08, "steps": 4032, "seconds": 649.2841864998918}
{"job": "D2_N4096_s5_l3", "t": 4.825010985519051e-08, "steps": 4216, "seconds": 679.6057446999475}
{"job": "D2_N4096_s5_l3", "t": 5.371777755959597e-08, "steps": 4408, "seconds": 710.0770300999284}
{"job": "D2_N4096_s5_l3", "t": 5.929046728284599e-08, "steps": 4592, "seconds": 740.9619483000133}
{"job": "D2_N4096_s5_l3", "t": 6.527289216296063e-08, "steps": 4784, "seconds": 771.1427911999635}
{"job": "D2_N4096_s5_l3", "t": 7.137794771038452e-08, "steps": 4968, "seconds": 801.9305139998905}
{"job": "D2_N4096_s5_l3", "t": 7.72944095386819e-08, "steps": 5152, "seconds": 832.5236788999755}
{"job": "D2_N4096_s5_l3", "t": 8.39695665107267e-08, "steps": 5344, "seconds": 863.2402651000302}
{"job": "D2_N4096_s5_l3", "t": 9.112006549799146e-08, "steps": 5552, "seconds": 893.334244800033}
{"job": "D2_N4096_s5_l3", "t": 9.810037237534355e-08, "steps": 5744, "seconds": 924.0480267999228}
{"job": "D2_N4096_s5_l3", "t": 1.050347085626104e-07, "steps": 5928, "seconds": 955.7616598999593}
{"job": "D2_N4096_s5_l3", "t": 1.1253306375495678e-07, "steps": 6120, "seconds": 986.8967228999827}
{"job": "D2_N4096_s5_l3", "t": 1.1963581649543872e-07, "steps": 6304, "seconds": 1017.0269436000381}
{"job": "D2_N4096_s5_l3", "t": 1.2762722504640926e-07, "steps": 6504, "seconds": 1047.9795359999407}
{"job": "D2_N4096_s5_l3", "t": 1.3581133426988515e-07, "steps": 6696, "seconds": 1079.224914399907}
{"job": "D2_N4096_s5_l3", "t": 1.441943899126916e-07, "steps": 6896, "seconds": 1109.6584526000079}
{"job": "D2_N4096_s5_l3", "t": 1.5317826940914547e-07, "steps": 7096, "seconds": 1140.4707673999947}
{"job": "D2_N4096_s5_l3", "t": 1.6158361159766514e-07, "steps": 7288, "seconds": 1170.7436182999518}
{"job": "D2_N4096_s5_l3", "t": 1.706035958412537e-07, "steps": 7480, "seconds": 1201.2853993999306}
{"job": "D2_N4096_s5_l3", "t": 1.7985019036861877e-07, "steps": 7672, "seconds": 1232.709328299854}
{"job": "D2_N4096_s5_l3", "t": 1.8889490818730387e-07, "steps": 7856, "seconds": 1263.2126291999593}
{"job": "D2_N4096_s5_l3", "t": 1.9816001078380258e-07, "steps": 8040, "seconds": 1293.416695700027}
{"job": "D2_N4096_s5_l3", "t": 2.0673864006813258e-07, "steps": 8208, "seconds": 1324.532913299976}
{"job": "D2_N4096_s5_l3", "t": 2.1644374102794972e-07, "steps": 8392, "seconds": 1354.8818772998638}
{"job": "D2_N4096_s5_l3", "t": 2.273513169111801e-07, "steps": 8592, "seconds": 1385.9411654998548}
{"job": "D2_N4096_s5_l3", "t": 2.3757319860687805e-07, "steps": 8776, "seconds": 1415.9723835999612}
{"job": "D2_N4096_s5_l3", "t": 2.4906678757499623e-07, "steps": 8968, "seconds": 1446.4879463999532}
{"job": "D2_N4096_s5_l3", "t": 2.6140475553781726e-07, "steps": 9184, "seconds": 1476.662598399911}
{"job": "D2_N4096_s5_l3", "t": 2.746459009569841e-07, "steps": 9400, "seconds": 1506.7021999000572}
{"job": "D2_N4096_s5_l3", "t": 2.8729848333536627e-07, "steps": 9600, "seconds": 1537.0810672000516}
{"job": "D2_N4096_s5_l3", "t": 3.012425054035853e-07, "steps": 9808, "seconds": 1568.466863000067}
{"job": "D2_N4096_s5_l3", "t": 3.151513957211012e-07, "steps": 10016, "seconds": 1599.3436853999738}
{"job": "D2_N4096_s5_l3", "t": 3.2767333089746717e-07, "steps": 10200, "seconds": 1629.665298399981}
{"job": "D2_N4096_s5_l3", "t": 3.417791825235613e-07, "steps": 10400, "seconds": 1660.063817499904}
{"job": "D2_N4096_s5_l3", "t": 3.56951823532018e-07, "steps": 10608, "seconds": 1690.4154174998403}
{"job": "D2_N4096_s5_l3", "t": 3.7128344709305624e-07, "steps": 10792, "seconds": 1721.6325071000028}
{"job": "D2_N4096_s5_l3", "t": 3.860363879438124e-07, "steps": 10984, "seconds": 1752.0165223998483}
{"job": "D2_N4096_s5_l3", "t": 4.019285080765272e-07, "steps": 11176, "seconds": 1783.319174699951}
{"job": "D2_N4096_s5_l3", "t": 4.1759608495799883e-07, "steps": 11368, "seconds": 1814.539267099928}
{"job": "D2_N4096_s5_l3", "t": 4.190436676532284e-07, "steps": 11384, "seconds": 2104.930469899904}
{"job": "D2_N4096_s5_l3", "t": 4.3150853879527073e-07, "steps": 11528, "seconds": 2136.63460260001}
{"job": "D2_N4096_s5_l3", "t": 4.427503265294039e-07, "steps": 11656, "seconds": 2168.0153183999937}
{"job": "D2_N4096_s5_l3", "t": 4.5268290035896053e-07, "steps": 11768, "seconds": 2199.309081299929}
{"job": "D2_N4096_s5_l3", "t": 4.667348266103984e-07, "steps": 11928, "seconds": 2229.9744633999653}
{"job": "D2_N4096_s5_l3", "t": 4.803346828314935e-07, "steps": 12072, "seconds": 2261.07878370001}
{"job": "D2_N4096_s5_l3", "t": 4.967574562240899e-07, "steps": 12240, "seconds": 2292.1256303000264}
{"job": "D2_N4096_s5_l3", "t": 5.119426593294405e-07, "steps": 12400, "seconds": 2323.1761968999635}
{"job": "D2_N4096_s5_l3", "t": 5.292816511930401e-07, "steps": 12568, "seconds": 2353.7569502000697}
{"job": "D2_N4096_s5_l3", "t": 5.462254996989518e-07, "steps": 12728, "seconds": 2384.4482144999783}
RESOURCE_PAUSE Insufficient available system commit
{"job": "D2_N4096_s5_l3", "t": 4.3523010987800406e-07, "steps": 11576, "seconds": 2143.762156999903}
{"job": "D2_N4096_s5_l3", "t": 4.5268290035896053e-07, "steps": 11768, "seconds": 2174.7960892999545}
{"job": "D2_N4096_s5_l3", "t": 4.714977815168083e-07, "steps": 11976, "seconds": 2204.8587058000267}
{"job": "D2_N4096_s5_l3", "t": 4.909564904678851e-07, "steps": 12184, "seconds": 2235.9649614000227}
{"job": "D2_N4096_s5_l3", "t": 5.110887407298163e-07, "steps": 12392, "seconds": 2266.623659600038}
{"job": "D2_N4096_s5_l3", "t": 5.31043258862288e-07, "steps": 12584, "seconds": 2297.2348380999174}
{"job": "D2_N4096_s5_l3", "t": 5.516745054654705e-07, "steps": 12784, "seconds": 2327.4744168999605}
{"job": "D2_N4096_s5_l3", "t": 5.739577619638097e-07, "steps": 12984, "seconds": 2357.7739677999634}
{"job": "D2_N4096_s5_l3", "t": 5.960700688479615e-07, "steps": 13184, "seconds": 2388.01851850003}
{"job": "D2_N4096_s5_l3", "t": 6.220036721765336e-07, "steps": 13408, "seconds": 2419.0621478999965}
{"job": "D2_N4096_s5_l3", "t": 6.489831398309269e-07, "steps": 13624, "seconds": 2449.563288100064}
{"job": "D2_N4096_s5_l3", "t": 6.737670030505288e-07, "steps": 13824, "seconds": 2480.0241562998854}
{"job": "D2_N4096_s5_l3", "t": 7.005939853488573e-07, "steps": 14032, "seconds": 2510.401592900045}
{"job": "D2_N4096_s5_l3", "t": 7.260943441582834e-07, "steps": 14216, "seconds": 2540.7955525999423}
{"job": "D2_N4096_s5_l3", "t": 7.611092068120951e-07, "steps": 14464, "seconds": 2572.1422433999833}
{"job": "D2_N4096_s5_l3", "t": 7.900739608826907e-07, "steps": 14664, "seconds": 2602.964250500081}
{"job": "D2_N4096_s5_l3", "t": 8.214882643737024e-07, "steps": 14864, "seconds": 2633.9676165001}
{"job": "D2_N4096_s5_l3", "t": 8.500239771747147e-07, "steps": 15048, "seconds": 2664.602670500055}
{"job": "D2_N4096_s5_l3", "t": 8.824581519735862e-07, "steps": 15240, "seconds": 2695.167071599979}
{"job": "D2_N4096_s5_l3", "t": 9.206900001414665e-07, "steps": 15464, "seconds": 2725.975193399936}
{"job": "D2_N4096_s5_l3", "t": 9.559752049449121e-07, "steps": 15664, "seconds": 2756.4930974999443}
{"job": "D2_N4096_s5_l3", "t": 9.943458569153854e-07, "steps": 15864, "seconds": 2786.6323947999626}
{"job": "D2_N4096_s5_l3", "t": 1.0360981352461802e-06, "steps": 16080, "seconds": 2817.6571360998787}
{"job": "D2_N4096_s5_l3", "t": 1.07621188703927e-06, "steps": 16280, "seconds": 2847.972807300044}
{"job": "D2_N4096_s5_l3", "t": 1.1255130287324344e-06, "steps": 16504, "seconds": 2878.3103300000075}
{"job": "D2_N4096_s5_l3", "t": 1.1675574546263918e-06, "steps": 16696, "seconds": 2908.727208599914}
{"job": "D2_N4096_s5_l3", "t": 1.2175067647478689e-06, "steps": 16912, "seconds": 2939.421148699941}
{"job": "D2_N4096_s5_l3", "t": 1.2677662312356365e-06, "steps": 17112, "seconds": 2969.9360738999676}
{"job": "D2_N4096_s5_l3", "t": 1.3204331369911823e-06, "steps": 17320, "seconds": 3001.099870600039}
{"job": "D2_N4096_s5_l3", "t": 1.373309111781771e-06, "steps": 17520, "seconds": 3031.4702212000266}
{"job": "D2_N4096_s5_l3", "t": 1.4286881029812218e-06, "steps": 17712, "seconds": 3061.9488878000993}
{"job": "D2_N4096_s5_l3", "t": 1.484149343753847e-06, "steps": 17904, "seconds": 3092.5591029999778}
{"job": "D2_N4096_s5_l3", "t": 1.54169868303097e-06, "steps": 18088, "seconds": 3123.1225507000927}
{"job": "D2_N4096_s5_l3", "t": 1.6058329040792773e-06, "steps": 18288, "seconds": 3153.9654375999235}
{"job": "D2_N4096_s5_l3", "t": 1.6608121080692677e-06, "steps": 18456, "seconds": 3184.3272454000544}
{"job": "D2_N4096_s5_l3", "t": 1.7211867393382664e-06, "steps": 18624, "seconds": 3215.2649191000964}
{"job": "D2_N4096_s5_l3", "t": 1.7810570680094951e-06, "steps": 18792, "seconds": 3245.894636400044}
{"job": "D2_N4096_s5_l3", "t": 1.8435213734731e-06, "steps": 18952, "seconds": 3276.279482499929}
{"job": "D2_N4096_s5_l3", "t": 1.8947670894738622e-06, "steps": 19080, "seconds": 3515.514615399996}
{"job": "D2_N4096_s5_l3", "t": 1.955015207184507e-06, "steps": 19224, "seconds": 3546.00573799992}
RESOURCE_PAUSE Insufficient available system commit
RESOURCE_PAUSE Insufficient available system commit
{"job": "D2_N4096_s5_l3", "t": 1.614365141700903e-06, "steps": 18312, "seconds": 3154.0140740999486}
{"job": "D2_N4096_s5_l3", "t": 1.684645975916839e-06, "steps": 18520, "seconds": 3185.0137209999375}
{"job": "D2_N4096_s5_l3", "t": 1.755540751011815e-06, "steps": 18720, "seconds": 3217.146472299937}
RESOURCE_PAUSE Insufficient available system commit
{"job": "D2_N4096_s5_l3", "t": 1.6001751058658084e-06, "steps": 18272, "seconds": 3153.5095367000904}
{"job": "D2_N4096_s5_l3", "t": 1.6726771918095802e-06, "steps": 18488, "seconds": 3184.2627562000416}
{"job": "D2_N4096_s5_l3", "t": 1.755540751011815e-06, "steps": 18720, "seconds": 3215.075884199934}
{"job": "D2_N4096_s5_l3", "t": 1.836819596857127e-06, "steps": 18936, "seconds": 3246.3486818999518}
{"job": "D2_N4096_s5_l3", "t": 1.926368919403089e-06, "steps": 19160, "seconds": 3276.7249272000045}
{"job": "D2_N4096_s5_l3", "t": 2.029008580212633e-06, "steps": 19400, "seconds": 3307.5214376999065}
{"job": "D2_N4096_s5_l3", "t": 2.1386509166529326e-06, "steps": 19640, "seconds": 3337.5317184999585}
{"job": "D2_N4096_s5_l3", "t": 2.2516187843075637e-06, "steps": 19872, "seconds": 3367.8974285000004}
{"job": "D2_N4096_s5_l3", "t": 2.3631308317375586e-06, "steps": 20088, "seconds": 3398.2907459000126}
{"job": "D2_N4096_s5_l3", "t": 2.4867889934947158e-06, "steps": 20312, "seconds": 3428.642795599997}
{"job": "D2_N4096_s5_l3", "t": 2.6137440655679387e-06, "steps": 20536, "seconds": 3459.0231149001047}
{"job": "D2_N4096_s5_l3", "t": 2.7605600749617624e-06, "steps": 20768, "seconds": 3489.700112899998}
{"job": "D2_N4096_s5_l3", "t": 2.9184414028708917e-06, "steps": 21000, "seconds": 3520.4006928999443}
{"job": "D2_N4096_s5_l3", "t": 3.0885286122798954e-06, "steps": 21232, "seconds": 3551.7367976999376}
{"job": "D2_N4096_s5_l3", "t": 3.2650564467437628e-06, "steps": 21464, "seconds": 3581.8024381001014}
{"job": "D2_N4096_s5_l3", "t": 3.4630223526766043e-06, "steps": 21696, "seconds": 3612.3831180001143}
{"job": "D2_N4096_s5_l3", "t": 3.677558018743057e-06, "steps": 21936, "seconds": 3643.0761247999035}
{"job": "D2_N4096_s5_l3", "t": 3.910565574432099e-06, "steps": 22168, "seconds": 3674.034222499933}
{"job": "D2_N4096_s5_l3", "t": 4.154436653491007e-06, "steps": 22400, "seconds": 3704.3517163998913}
{"job": "D2_N4096_s5_l3", "t": 4.419698900927041e-06, "steps": 22624, "seconds": 3734.773169999942}
{"job": "D2_N4096_s5_l3", "t": 4.6973271982706555e-06, "steps": 22848, "seconds": 3765.185805399902}
{"job": "D2_N4096_s5_l3", "t": 5.025104667901168e-06, "steps": 23088, "seconds": 3796.015717100119}
{"job": "D2_N4096_s5_l3", "t": 5.35774055810233e-06, "steps": 23304, "seconds": 3826.5161375000607}
{"job": "D2_N4096_s5_l3", "t": 5.706815671995174e-06, "steps": 23520, "seconds": 3856.6730996000115}
{"job": "D2_N4096_s5_l3", "t": 6.105421149194757e-06, "steps": 23744, "seconds": 3887.0802863000426}
{"job": "D2_N4096_s5_l3", "t": 6.526085303994313e-06, "steps": 23960, "seconds": 3917.316072399961}
{"job": "D2_N4096_s5_l3", "t": 6.984426041265846e-06, "steps": 24168, "seconds": 3947.42177799996}
{"job": "D2_N4096_s5_l3", "t": 7.4555444537936566e-06, "steps": 24368, "seconds": 3979.6456307999324}
RESOURCE_PAUSE Insufficient available system commit
{"job": "D2_N4096_s5_l3", "t": 7.522574918516806e-06, "steps": 24400, "seconds": 3977.952059699921}
{"job": "D2_N4096_s5_l3", "t": 8.06630276478698e-06, "steps": 24608, "seconds": 4008.0346268999856}
{"job": "D2_N4096_s5_l3", "t": 8.668128442320088e-06, "steps": 24808, "seconds": 4039.1655876000877}
{"job": "D2_N4096_s5_l3", "t": 9.367362909222366e-06, "steps": 25032, "seconds": 4070.2511432999745}
{"job": "D2_N4096_s5_l3", "t": 1.0150884316917754e-05, "steps": 25248, "seconds": 4100.8231375000905}
{"job": "D2_N4096_s5_l3", "t": 1.100694171252208e-05, "steps": 25464, "seconds": 4131.518458100036}
{"job": "D2_N4096_s5_l3", "t": 1.1942290641170627e-05, "steps": 25672, "seconds": 4161.629953500116}
{"job": "D2_N4096_s5_l3", "t": 1.30302298877964e-05, "steps": 25888, "seconds": 4191.831188200042}
{"job": "D2_N4096_s5_l3", "t": 1.4232861577756056e-05, "steps": 26096, "seconds": 4222.1313463000115}
{"job": "D2_N4096_s5_l3", "t": 1.5432731375421645e-05, "steps": 26288, "seconds": 4252.386081299977}
{"job": "D2_N4096_s5_l3", "t": 1.7226862367144248e-05, "steps": 26528, "seconds": 4283.329212600132}
{"job": "D2_N4096_s5_l3", "t": 1.9256216532964126e-05, "steps": 26768, "seconds": 4314.145084199961}
{"job": "D2_N4096_s5_l3", "t": 2.176280464985474e-05, "steps": 27016, "seconds": 4345.084886800032}
{"job": "D2_N4096_s5_l3", "t": 2.4654582188194756e-05, "steps": 27256, "seconds": 4375.872232900001}
{"job": "D2_N4096_s5_l3", "t": 2.7998518794299728e-05, "steps": 27488, "seconds": 4406.364007900003}
{"job": "D2_N4096_s5_l3", "t": 3.1622776601683795e-05, "steps": 27704, "seconds": 4437.207231699955}
{"job": "D2_N4096_s5_l3", "t": 3.592736801882712e-05, "steps": 27920, "seconds": 4467.701178899966}
{"job": "D2_N4096_s5_l3", "t": 4.1335925292447314e-05, "steps": 28144, "seconds": 4497.792104599997}
{"job": "D2_N4096_s5_l3", "t": 4.873892160184149e-05, "steps": 28384, "seconds": 4528.828287699958}
{"job": "D2_N4096_s5_l3", "t": 5.764974486155768e-05, "steps": 28624, "seconds": 4559.233299199957}
{"job": "D2_N4096_s5_l3", "t": 6.812920690579608e-05, "steps": 28848, "seconds": 4590.301550599979}
{"job": "D2_N4096_s5_l3", "t": 8.254041852680174e-05, "steps": 29080, "seconds": 4621.452894400107}
{"job": "D2_N4096_s5_l3", "t": 0.00010027172927366953, "steps": 29312, "seconds": 4652.122789799934}
{"job": "D2_N4096_s5_l3", "t": 0.00012420261020122718, "steps": 29536, "seconds": 4682.841676699929}
{"job": "D2_N4096_s5_l3", "t": 0.00015609385474067065, "steps": 29768, "seconds": 4713.147350199986}
{"job": "D2_N4096_s5_l3", "t": 0.000198916999661193, "steps": 29992, "seconds": 4743.168520000065}
{"job": "D2_N4096_s5_l3", "t": 0.0002610157215682533, "steps": 30224, "seconds": 4774.279071799945}
{"job": "D2_N4096_s5_l3", "t": 0.0003472733896540008, "steps": 30448, "seconds": 4804.625763799995}
{"job": "D2_N4096_s5_l3", "t": 0.0004818716166931921, "steps": 30688, "seconds": 4835.453258099966}
{"job": "D2_N4096_s5_l3", "t": 0.0006940629747178819, "steps": 30928, "seconds": 4866.147579099983}
{"job": "D2_N4096_s5_l3", "t": 0.001025173542813052, "steps": 31168, "seconds": 4896.261927000014}
{"job": "D2_N4096_s5_l3", "t": 0.0014883985356697244, "steps": 31376, "seconds": 4926.695377000142}
{"job": "D2_N4096_s5_l3", "t": 0.002112246978083067, "steps": 31592, "seconds": 4957.50667640008}
{"job": "D2_N4096_s5_l3", "t": 0.0031622776601683794, "steps": 31816, "seconds": 4987.669115100056}
{"job": "D2_N4096_s5_l3", "t": 0.004641588833612773, "steps": 32024, "seconds": 5018.133732100017}
{"job": "D2_N4096_s5_l3", "t": 0.006984426041265846, "steps": 32248, "seconds": 5049.11017660005}
{"job": "D2_N4096_s5_l3", "t": 0.01025173542813052, "steps": 32448, "seconds": 5080.324489000021}
{"job": "D2_N4096_s5_l3", "t": 0.015757745246099675, "steps": 32656, "seconds": 5111.11202910007}
{"job": "D2_N4096_s5_l3", "t": 0.023713737056616554, "steps": 32864, "seconds": 5141.653787600109}
{"job": "D2_N4096_s5_l3", "t": 0.034, "steps": 33080, "seconds": 5172.211093700025}
{"job": "D2_N4096_s5_l3", "t": 0.046000000000000006, "steps": 33280, "seconds": 5202.757891300134}
{"job": "D2_N4096_s5_l3", "t": 0.062198290944562994, "steps": 33480, "seconds": 5233.038613300072}
{"job": "D2_N4096_s5_l3", "t": 0.08254041852680173, "steps": 33680, "seconds": 5263.149014899973}
{"job": "D2_N4096_s5_l3", "t": 0.10755206284391561, "steps": 33904, "seconds": 5294.558380099945}
{"job": "D2_N4096_s5_l3", "t": 0.14, "steps": 34128, "seconds": 5324.941643600119}
{"job": "D2_N4096_s5_l3", "t": 0.17200000000000001, "steps": 34376, "seconds": 5355.907267200062}
{"job": "D2_N4096_s5_l3", "t": 0.22, "steps": 34648, "seconds": 5386.382596099982}
{"job": "D2_N4096_s5_l3", "t": 0.262, "steps": 34920, "seconds": 5416.724713600008}
{"job": "D2_N4096_s5_l3", "t": 0.314, "steps": 35184, "seconds": 5446.746011200128}
{"job": "D2_N4096_s5_l3", "t": 0.372, "steps": 35472, "seconds": 5476.981910400093}
{"job": "D2_N4096_s5_l3", "t": 0.43, "steps": 35792, "seconds": 5507.680662899977}
{"job": "D2_N4096_s5_l3", "t": 0.4875279304059843, "steps": 36072, "seconds": 5537.83015049994}
{"job": "D2_N4096_s5_l3", "t": 0.542, "steps": 36328, "seconds": 5568.573704099981}
{"job": "D2_N4096_s5_l3", "t": 0.602, "steps": 36600, "seconds": 5598.894782999996}
{"job": "D2_N4096_s5_l3", "t": 0.655626297002698, "steps": 36880, "seconds": 5629.403429900063}
{"job": "D2_N4096_s5_l3", "t": 0.718, "steps": 37168, "seconds": 5660.307733300142}
{"job": "D2_N4096_s5_l3", "t": 0.784, "steps": 37456, "seconds": 5690.751192199998}
{"job": "D2_N4096_s5_l3", "t": 0.848, "steps": 37744, "seconds": 5721.362892900128}
{"job": "D2_N4096_s5_l3", "t": 0.91, "steps": 38016, "seconds": 5752.005870599998}
{"job": "D2_N4096_s5_l3", "t": 0.9680000000000001, "steps": 38264, "seconds": 5782.275273700012}
COMPLETE {"schema": 1, "name": "D2", "N": 4096, "dimension": 8191, "level": 3, "stages": 5, "order": 9, "seconds": 5798.9922736000735, "steps": 38408, "iterations": 107917, "rejected_steps": 0, "max_stage_backward_residual": 9.635810410521341e-16, "max_relative_update": 2.994747282358887e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17451610112, "available_commit_bytes": 16711368704, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 125243392, "private_bytes": 630517760, "peak_commit_bytes": 800034816}, "start_utc": "2026-11-01T03:33:31.399745+00:00", "completed_utc": "2026-11-01T04:04:22.655835+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N64_l0.log <==
{"job": "D2_N64_s5_l0", "t": 0.46415888336127725, "steps": 4478, "seconds": 30.01376669993624}
COMPLETE {"schema": 1, "name": "D2", "N": 64, "dimension": 127, "level": 0, "stages": 5, "order": 9, "seconds": 31.66274040006101, "steps": 4783, "iterations": 14026, "rejected_steps": 0, "max_stage_backward_residual": 4.903531322917696e-16, "max_relative_update": 2.981257608214674e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16948842496, "available_commit_bytes": 17324273664, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 84566016, "private_bytes": 135565312, "peak_commit_bytes": 135585792}, "start_utc": "2026-11-01T10:12:26.759590+00:00", "completed_utc": "2026-11-01T10:12:58.421525+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N64_l1.log <==
{"job": "D2_N64_s5_l1", "t": 2.2516187843075637e-06, "steps": 4932, "seconds": 30.021888199960813}
{"job": "D2_N64_s5_l1", "t": 0.7100000000000001, "steps": 9246, "seconds": 60.03779680002481}
COMPLETE {"schema": 1, "name": "D2", "N": 64, "dimension": 127, "level": 1, "stages": 5, "order": 9, "seconds": 61.90838910010643, "steps": 9566, "iterations": 27338, "rejected_steps": 0, "max_stage_backward_residual": 4.1164285873519175e-16, "max_relative_update": 2.998674969456045e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16928247808, "available_commit_bytes": 17283166208, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 84164608, "private_bytes": 135360512, "peak_commit_bytes": 135479296}, "start_utc": "2026-11-01T10:12:59.328280+00:00", "completed_utc": "2026-11-01T10:14:01.236801+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N64_l2.log <==
{"job": "D2_N64_s5_l2", "t": 4.3597749015136327e-07, "steps": 5720, "seconds": 30.01606890000403}
{"job": "D2_N64_s5_l2", "t": 3.0367865842496464e-06, "steps": 10512, "seconds": 60.01921339984983}
{"job": "D2_N64_s5_l2", "t": 0.00034010948563633996, "steps": 15144, "seconds": 90.02127279993147}
COMPLETE {"schema": 1, "name": "D2", "N": 64, "dimension": 127, "level": 2, "stages": 5, "order": 9, "seconds": 113.02745929989032, "steps": 19132, "iterations": 51453, "rejected_steps": 0, "max_stage_backward_residual": 5.391085575741808e-16, "max_relative_update": 2.9998116656518154e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16960430080, "available_commit_bytes": 17331068928, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 84406272, "private_bytes": 134078464, "peak_commit_bytes": 136421376}, "start_utc": "2026-11-01T10:14:02.215404+00:00", "completed_utc": "2026-11-01T10:15:55.243078+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_N64_l3.log <==
{"job": "D2_N64_s5_l3", "t": 1.3058064569238562e-07, "steps": 6432, "seconds": 30.028711299877614}
{"job": "D2_N64_s5_l3", "t": 5.076852797017037e-07, "steps": 12208, "seconds": 60.09738739999011}
{"job": "D2_N64_s5_l3", "t": 1.3226820998956213e-06, "steps": 17184, "seconds": 90.13474510004744}
{"job": "D2_N64_s5_l3", "t": 3.919577719564987e-06, "steps": 22032, "seconds": 120.15374149987474}
{"job": "D2_N64_s5_l3", "t": 2.176280464985474e-05, "steps": 26872, "seconds": 150.2029228999745}
{"job": "D2_N64_s5_l3", "t": 0.0035866249581889935, "steps": 31736, "seconds": 180.24526649992913}
{"job": "D2_N64_s5_l3", "t": 0.746, "steps": 37144, "seconds": 210.29396749986336}
COMPLETE {"schema": 1, "name": "D2", "N": 64, "dimension": 127, "level": 3, "stages": 5, "order": 9, "seconds": 216.08586540003307, "steps": 38264, "iterations": 97191, "rejected_steps": 0, "max_stage_backward_residual": 5.866622941823116e-16, "max_relative_update": 2.999092345203054e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16981688320, "available_commit_bytes": 17344757760, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 84623360, "private_bytes": 133521408, "peak_commit_bytes": 136572928}, "start_utc": "2026-11-01T10:17:03.047886+00:00", "completed_utc": "2026-11-01T10:20:39.134180+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N1024_l0.log <==
{"job": "D2_hold_N1024_s5_l0", "t": 1.075520628439156e-07, "steps": 743, "seconds": 30.12980500003323}
{"job": "D2_hold_N1024_s5_l0", "t": 4.32312098411756e-07, "steps": 1437, "seconds": 60.15067920018919}
{"job": "D2_hold_N1024_s5_l0", "t": 1.3159485464140802e-06, "steps": 2157, "seconds": 90.26303710020147}
{"job": "D2_hold_N1024_s5_l0", "t": 5.012405730665537e-06, "steps": 2879, "seconds": 120.29433050006628}
{"job": "D2_hold_N1024_s5_l0", "t": 7.687717033163462e-05, "steps": 3619, "seconds": 150.30552880000323}
{"job": "D2_hold_N1024_s5_l0", "t": 0.1, "steps": 4226, "seconds": 180.36614140006714}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 1024, "dimension": 2047, "level": 0, "stages": 5, "order": 9, "seconds": 199.9081443999894, "steps": 4795, "iterations": 13973, "rejected_steps": 0, "max_stage_backward_residual": 7.494724354889971e-16, "max_relative_update": 2.8594728891975583e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16640143360, "available_commit_bytes": 16291315712, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 91848704, "private_bytes": 252907520, "peak_commit_bytes": 293539840}, "start_utc": "2026-11-01T18:49:07.128692+00:00", "completed_utc": "2026-11-01T18:52:27.036990+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N1024_l1.log <==
{"job": "D2_hold_N1024_s5_l1", "t": 2.579577530484819e-08, "steps": 826, "seconds": 30.104822000022978}
{"job": "D2_hold_N1024_s5_l1", "t": 1.254288960487667e-07, "steps": 1600, "seconds": 60.12782689998858}
{"job": "D2_hold_N1024_s5_l1", "t": 2.8072779289358803e-07, "steps": 2362, "seconds": 90.21957780001685}
{"job": "D2_hold_N1024_s5_l1", "t": 5.39034090950932e-07, "steps": 3154, "seconds": 120.32375789992511}
{"job": "D2_hold_N1024_s5_l1", "t": 9.74957036462409e-07, "steps": 3928, "seconds": 150.40919069992378}
{"job": "D2_hold_N1024_s5_l1", "t": 1.853631126909867e-06, "steps": 4732, "seconds": 180.4195832000114}
{"job": "D2_hold_N1024_s5_l1", "t": 3.901581724877975e-06, "steps": 5528, "seconds": 210.45403270004317}
{"job": "D2_hold_N1024_s5_l1", "t": 1.0185558710071855e-05, "steps": 6302, "seconds": 240.51677219988778}
{"job": "D2_hold_N1024_s5_l1", "t": 4.9089155012232654e-05, "steps": 7088, "seconds": 270.5513335999567}
{"job": "D2_hold_N1024_s5_l1", "t": 0.0014342298087573818, "steps": 7826, "seconds": 300.5952647998929}
{"job": "D2_hold_N1024_s5_l1", "t": 0.14677992676220675, "steps": 8532, "seconds": 330.6733941999264}
{"job": "D2_hold_N1024_s5_l1", "t": 0.9480000000000001, "steps": 9532, "seconds": 360.80343830003403}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 1024, "dimension": 2047, "level": 1, "stages": 5, "order": 9, "seconds": 362.4987079000566, "steps": 9590, "iterations": 27634, "rejected_steps": 0, "max_stage_backward_residual": 8.706528217116087e-16, "max_relative_update": 2.976871872842753e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16562970624, "available_commit_bytes": 16258449408, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 91586560, "private_bytes": 252936192, "peak_commit_bytes": 293482496}, "start_utc": "2026-11-01T19:16:02.636539+00:00", "completed_utc": "2026-11-01T19:22:05.134557+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N1024_l2.log <==
{"job": "D2_hold_N1024_s5_l2", "t": 2.3171389517542133e-09, "steps": 876, "seconds": 30.02555390005}
{"job": "D2_hold_N1024_s5_l2", "t": 2.5532896175425004e-08, "steps": 1648, "seconds": 60.20254020020366}
{"job": "D2_hold_N1024_s5_l2", "t": 7.01469658147652e-08, "steps": 2444, "seconds": 90.22532399999909}
{"job": "D2_hold_N1024_s5_l2", "t": 1.3095162946739908e-07, "steps": 3268, "seconds": 120.29461260000244}
{"job": "D2_hold_N1024_s5_l2", "t": 2.05588823575977e-07, "steps": 4068, "seconds": 150.3726627000142}
{"job": "D2_hold_N1024_s5_l2", "t": 2.9839728144309184e-07, "steps": 4860, "seconds": 180.4985530001577}
{"job": "D2_hold_N1024_s5_l2", "t": 4.263409261360993e-07, "steps": 5712, "seconds": 210.50246740016155}
{"job": "D2_hold_N1024_s5_l2", "t": 5.825201761291203e-07, "steps": 6508, "seconds": 240.60176790016703}
{"job": "D2_hold_N1024_s5_l2", "t": 7.836843153773778e-07, "steps": 7284, "seconds": 270.6816613001283}
{"job": "D2_hold_N1024_s5_l2", "t": 1.0498608493334719e-06, "steps": 8048, "seconds": 300.84404690004885}
{"job": "D2_hold_N1024_s5_l2", "t": 1.4018803464835187e-06, "steps": 8788, "seconds": 330.86157579999417}
{"job": "D2_hold_N1024_s5_l2", "t": 1.9192896639225306e-06, "steps": 9548, "seconds": 360.9067880001385}
{"job": "D2_hold_N1024_s5_l2", "t": 2.7214770103886415e-06, "steps": 10328, "seconds": 390.93070920021273}
{"job": "D2_hold_N1024_s5_l2", "t": 4.0206132968641905e-06, "steps": 11112, "seconds": 421.1129336000886}
{"job": "D2_hold_N1024_s5_l2", "t": 6.241268581814236e-06, "steps": 11884, "seconds": 451.15616970020346}
{"job": "D2_hold_N1024_s5_l2", "t": 1.0615360371180843e-05, "steps": 12660, "seconds": 481.1979242002126}
{"job": "D2_hold_N1024_s5_l2", "t": 2.05496538159615e-05, "steps": 13424, "seconds": 511.27017950010486}
{"job": "D2_hold_N1024_s5_l2", "t": 5.494802382554349e-05, "steps": 14256, "seconds": 541.3044853000902}
{"job": "D2_hold_N1024_s5_l2", "t": 0.0002108128425571747, "steps": 15000, "seconds": 571.4535205001011}
{"job": "D2_hold_N1024_s5_l2", "t": 0.0018230450029011066, "steps": 15732, "seconds": 601.5463234002236}
{"job": "D2_hold_N1024_s5_l2", "t": 0.02872984833353657, "steps": 16476, "seconds": 631.628224400105}
{"job": "D2_hold_N1024_s5_l2", "t": 0.22086694439393223, "steps": 17304, "seconds": 661.7673762000632}
{"job": "D2_hold_N1024_s5_l2", "t": 0.59, "steps": 18248, "seconds": 691.8152085000183}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 1024, "dimension": 2047, "level": 2, "stages": 5, "order": 9, "seconds": 721.1161969001405, "steps": 19180, "iterations": 54463, "rejected_steps": 0, "max_stage_backward_residual": 6.96563826665755e-16, "max_relative_update": 2.998985849366174e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16216096768, "available_commit_bytes": 15942459392, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 91234304, "private_bytes": 251375616, "peak_commit_bytes": 293646336}, "start_utc": "2026-11-01T20:04:19.574890+00:00", "completed_utc": "2026-11-01T20:16:20.690856+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N1024_l3.log <==
{"job": "D2_hold_N1024_s5_l3", "t": 3.089954453464702e-10, "steps": 1016, "seconds": 30.18046489986591}
{"job": "D2_hold_N1024_s5_l3", "t": 2.8771970484690262e-09, "steps": 1848, "seconds": 60.49201379995793}
{"job": "D2_hold_N1024_s5_l3", "t": 1.2115276586285877e-08, "steps": 2624, "seconds": 90.71856070007198}
{"job": "D2_hold_N1024_s5_l3", "t": 2.897029140492221e-08, "steps": 3440, "seconds": 120.86393120000139}
{"job": "D2_hold_N1024_s5_l3", "t": 5.082713458325025e-08, "steps": 4256, "seconds": 151.03432819992304}
{"job": "D2_hold_N1024_s5_l3", "t": 7.72944095386819e-08, "steps": 5104, "seconds": 181.18950370000675}
{"job": "D2_hold_N1024_s5_l3", "t": 1.075520628439156e-07, "steps": 5944, "seconds": 211.38131919992156}
{"job": "D2_hold_N1024_s5_l3", "t": 1.411225828051904e-07, "steps": 6776, "seconds": 241.58684669993818}
{"job": "D2_hold_N1024_s5_l3", "t": 1.7942486746899277e-07, "steps": 7616, "seconds": 271.66902159992605}
{"job": "D2_hold_N1024_s5_l3", "t": 2.259117405632551e-07, "steps": 8512, "seconds": 301.81659339996986}
{"job": "D2_hold_N1024_s5_l3", "t": 2.7680240115501594e-07, "steps": 9384, "seconds": 331.83148210006766}
{"job": "D2_hold_N1024_s5_l3", "t": 3.3314345206618917e-07, "steps": 10232, "seconds": 361.83927799994126}
{"job": "D2_hold_N1024_s5_l3", "t": 3.984319793682869e-07, "steps": 11088, "seconds": 392.110270800069}
{"job": "D2_hold_N1024_s5_l3", "t": 4.7309435114053676e-07, "steps": 11944, "seconds": 422.2243433999829}
{"job": "D2_hold_N1024_s5_l3", "t": 5.553338911002741e-07, "steps": 12768, "seconds": 452.31275469996035}
{"job": "D2_hold_N1024_s5_l3", "t": 6.532302362743884e-07, "steps": 13616, "seconds": 482.61179829994217}
{"job": "D2_hold_N1024_s5_l3", "t": 7.68560788807207e-07, "steps": 14464, "seconds": 512.8294335000683}
{"job": "D2_hold_N1024_s5_l3", "t": 8.984249264349193e-07, "steps": 15288, "seconds": 542.9591490998864}
{"job": "D2_hold_N1024_s5_l3", "t": 1.0620683043130464e-06, "steps": 16160, "seconds": 573.2382543999702}
{"job": "D2_hold_N1024_s5_l3", "t": 1.2571019465025483e-06, "steps": 17024, "seconds": 603.5682721999474}
{"job": "D2_hold_N1024_s5_l3", "t": 1.484149343753847e-06, "steps": 17856, "seconds": 633.7081965000834}
{"job": "D2_hold_N1024_s5_l3", "t": 1.7650561847871479e-06, "steps": 18696, "seconds": 663.9173900999594}
{"job": "D2_hold_N1024_s5_l3", "t": 2.106573335611028e-06, "steps": 19528, "seconds": 694.0546887000091}
{"job": "D2_hold_N1024_s5_l3", "t": 2.5416349417245185e-06, "steps": 20360, "seconds": 724.1490712999366}
{"job": "D2_hold_N1024_s5_l3", "t": 3.1281100223200496e-06, "steps": 21240, "seconds": 754.1673491999973}
{"job": "D2_hold_N1024_s5_l3", "t": 3.874798769477878e-06, "steps": 22088, "seconds": 784.3047436000779}
{"job": "D2_hold_N1024_s5_l3", "t": 4.8878400596164974e-06, "steps": 22944, "seconds": 814.4442008000333}
{"job": "D2_hold_N1024_s5_l3", "t": 6.293313476479068e-06, "steps": 23792, "seconds": 844.5673048000317}
{"job": "D2_hold_N1024_s5_l3", "t": 8.372541711638942e-06, "steps": 24664, "seconds": 874.5789065000135}
{"job": "D2_hold_N1024_s5_l3", "t": 1.1351512380733652e-05, "steps": 25496, "seconds": 904.6227973999921}
{"job": "D2_hold_N1024_s5_l3", "t": 1.650231794724597e-05, "steps": 26384, "seconds": 934.7605300000869}
{"job": "D2_hold_N1024_s5_l3", "t": 2.6101572156825332e-05, "steps": 27312, "seconds": 964.8528750999831}
{"job": "D2_hold_N1024_s5_l3", "t": 4.216965034285822e-05, "steps": 28128, "seconds": 994.9248883998953}
{"job": "D2_hold_N1024_s5_l3", "t": 7.876491973002366e-05, "steps": 28976, "seconds": 1025.1185347000137}
{"job": "D2_hold_N1024_s5_l3", "t": 0.00017376090821391604, "steps": 29824, "seconds": 1055.4076791999396}
{"job": "D2_hold_N1024_s5_l3", "t": 0.00046415888336127724, "steps": 30616, "seconds": 1085.7481734000612}
{"job": "D2_hold_N1024_s5_l3", "t": 0.0017376090821391603, "steps": 31440, "seconds": 1115.8887398000807}
{"job": "D2_hold_N1024_s5_l3", "t": 0.007155931391952083, "steps": 32208, "seconds": 1146.1616481000092}
{"job": "D2_hold_N1024_s5_l3", "t": 0.030899544534646987, "steps": 32984, "seconds": 1176.326697099954}
{"job": "D2_hold_N1024_s5_l3", "t": 0.09980314143700313, "steps": 33792, "seconds": 1206.6652716998942}
{"job": "D2_hold_N1024_s5_l3", "t": 0.2435686852830828, "steps": 34736, "seconds": 1236.9399681999348}
{"job": "D2_hold_N1024_s5_l3", "t": 0.436, "steps": 35784, "seconds": 1267.014602500014}
{"job": "D2_hold_N1024_s5_l3", "t": 0.646, "steps": 36792, "seconds": 1297.2072560999077}
{"job": "D2_hold_N1024_s5_l3", "t": 0.878, "steps": 37824, "seconds": 1327.3281952999532}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 1024, "dimension": 2047, "level": 3, "stages": 5, "order": 9, "seconds": 1342.467761399923, "steps": 38360, "iterations": 107231, "rejected_steps": 0, "max_stage_backward_residual": 6.923869529377233e-16, "max_relative_update": 2.998646914103045e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16951820288, "available_commit_bytes": 15806763008, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 92102656, "private_bytes": 252395520, "peak_commit_bytes": 294076416}, "start_utc": "2026-11-01T21:38:11.080893+00:00", "completed_utc": "2026-11-01T22:00:33.548011+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N128_l0.log <==
{"job": "D2_hold_N128_s5_l0", "t": 7.327436742638321e-06, "steps": 3025, "seconds": 30.026683899806812}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 128, "dimension": 255, "level": 0, "stages": 5, "order": 9, "seconds": 48.12715839990415, "steps": 4786, "iterations": 13934, "rejected_steps": 0, "max_stage_backward_residual": 4.618225399235392e-16, "max_relative_update": 2.991743293720642e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14844018688, "available_commit_bytes": 13398085632, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 88125440, "private_bytes": 147308544, "peak_commit_bytes": 147320832}, "start_utc": "2026-11-03T03:33:07.934319+00:00", "completed_utc": "2026-11-03T03:33:56.061343+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N128_l1.log <==
{"job": "D2_hold_N128_s5_l1", "t": 6.416133856321008e-07, "steps": 3362, "seconds": 30.02194010000676}
{"job": "D2_hold_N128_s5_l1", "t": 1.22545545475434e-05, "steps": 6404, "seconds": 60.031119799939916}
{"job": "D2_hold_N128_s5_l1", "t": 0.888, "steps": 9450, "seconds": 90.04850839986466}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 128, "dimension": 255, "level": 1, "stages": 5, "order": 9, "seconds": 91.0317337999586, "steps": 9572, "iterations": 27412, "rejected_steps": 0, "max_stage_backward_residual": 6.121541906722764e-16, "max_relative_update": 2.997778074740464e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14852136960, "available_commit_bytes": 13375287296, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85262336, "private_bytes": 143650816, "peak_commit_bytes": 147083264}, "start_utc": "2026-11-03T03:35:13.615609+00:00", "completed_utc": "2026-11-03T03:36:44.647792+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N128_l2.log <==
{"job": "D2_hold_N128_s5_l2", "t": 1.615598098439873e-07, "steps": 3580, "seconds": 30.018294299952686}
{"job": "D2_hold_N128_s5_l2", "t": 6.715765797082512e-07, "steps": 6844, "seconds": 60.06896009994671}
{"job": "D2_hold_N128_s5_l2", "t": 2.6885547314627495e-06, "steps": 10268, "seconds": 90.07296029990539}
{"job": "D2_hold_N128_s5_l2", "t": 2.7396308051215277e-05, "steps": 13664, "seconds": 120.08067000005394}
{"job": "D2_hold_N128_s5_l2", "t": 0.09503216165659045, "steps": 16828, "seconds": 150.10560159990564}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 128, "dimension": 255, "level": 2, "stages": 5, "order": 9, "seconds": 167.73420439986512, "steps": 19144, "iterations": 53800, "rejected_steps": 0, "max_stage_backward_residual": 5.767060288767972e-16, "max_relative_update": 2.9989815835830745e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14808555520, "available_commit_bytes": 13375614976, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 84758528, "private_bytes": 143433728, "peak_commit_bytes": 146833408}, "start_utc": "2026-11-03T03:38:58.649413+00:00", "completed_utc": "2026-11-03T03:41:46.384153+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N128_l3.log <==
{"job": "D2_hold_N128_s5_l3", "t": 5.634421755803833e-08, "steps": 4376, "seconds": 30.100098800146952}
{"job": "D2_hold_N128_s5_l3", "t": 2.0948727355293042e-07, "steps": 8136, "seconds": 60.113561199977994}
{"job": "D2_hold_N128_s5_l3", "t": 4.56550980620783e-07, "steps": 11696, "seconds": 90.11746300011873}
{"job": "D2_hold_N128_s5_l3", "t": 8.99891434080908e-07, "steps": 15224, "seconds": 120.15140810003504}
{"job": "D2_hold_N128_s5_l3", "t": 1.8570163605838763e-06, "steps": 18864, "seconds": 150.1634611999616}
{"job": "D2_hold_N128_s5_l3", "t": 4.3253035687270526e-06, "steps": 22432, "seconds": 180.26647550007328}
{"job": "D2_hold_N128_s5_l3", "t": 1.4695861301185581e-05, "steps": 26056, "seconds": 210.31584729999304}
{"job": "D2_hold_N128_s5_l3", "t": 0.00015609385474067065, "steps": 29648, "seconds": 240.36028890009038}
{"job": "D2_hold_N128_s5_l3", "t": 0.05366191513205203, "steps": 33248, "seconds": 270.38260459993035}
{"job": "D2_hold_N128_s5_l3", "t": 0.8280000000000001, "steps": 37536, "seconds": 300.4606260000728}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 128, "dimension": 255, "level": 3, "stages": 5, "order": 9, "seconds": 305.4280515999999, "steps": 38288, "iterations": 105886, "rejected_steps": 0, "max_stage_backward_residual": 5.82991215698397e-16, "max_relative_update": 2.999917551211831e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14950170624, "available_commit_bytes": 13570043904, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 84766720, "private_bytes": 143990784, "peak_commit_bytes": 147316736}, "start_utc": "2026-11-03T03:47:15.561950+00:00", "completed_utc": "2026-11-03T03:52:20.990713+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N16_l0.log <==
COMPLETE {"schema": 1, "name": "D2_hold", "N": 16, "dimension": 31, "level": 0, "stages": 5, "order": 9, "seconds": 23.679393799975514, "steps": 4777, "iterations": 13712, "rejected_steps": 0, "max_stage_backward_residual": 1.5948287816258681e-15, "max_relative_update": 2.9963617727375565e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16522358784, "available_commit_bytes": 16357322752, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 82538496, "private_bytes": 127614976, "peak_commit_bytes": 127614976}, "start_utc": "2026-11-01T19:14:38.632491+00:00", "completed_utc": "2026-11-01T19:15:02.312181+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N16_l1.log <==
{"job": "D2_hold_N16_s5_l1", "t": 0.00011626130849912377, "steps": 7320, "seconds": 30.02715210011229}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 16, "dimension": 31, "level": 1, "stages": 5, "order": 9, "seconds": 40.371656600153074, "steps": 9554, "iterations": 23586, "rejected_steps": 0, "max_stage_backward_residual": 1.646958317827384e-15, "max_relative_update": 2.996888955548441e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16368386048, "available_commit_bytes": 16482492416, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 82632704, "private_bytes": 127705088, "peak_commit_bytes": 127705088}, "start_utc": "2026-11-01T20:01:48.629623+00:00", "completed_utc": "2026-11-01T20:02:29.001801+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N16_l2.log <==
{"job": "D2_hold_N16_s5_l2", "t": 8.335951178516545e-07, "steps": 7376, "seconds": 30.048663600115106}
{"job": "D2_hold_N16_s5_l2", "t": 4.641588833612772e-05, "steps": 14064, "seconds": 60.06767460005358}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 16, "dimension": 31, "level": 2, "stages": 5, "order": 9, "seconds": 83.51994880009443, "steps": 19108, "iterations": 45260, "rejected_steps": 0, "max_stage_backward_residual": 1.4317222265619634e-15, "max_relative_update": 2.9976249008961897e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17251860480, "available_commit_bytes": 15931842560, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 82571264, "private_bytes": 127684608, "peak_commit_bytes": 127684608}, "start_utc": "2026-11-01T21:31:29.429678+00:00", "completed_utc": "2026-11-01T21:32:52.952686+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N16_l3.log <==
{"job": "D2_hold_N16_s5_l3", "t": 2.0084866463620012e-07, "steps": 7904, "seconds": 30.07142659998499}
{"job": "D2_hold_N16_s5_l3", "t": 9.466333597365762e-07, "steps": 15416, "seconds": 60.11636129999533}
{"job": "D2_hold_N16_s5_l3", "t": 5.115266355525845e-06, "steps": 22960, "seconds": 90.1486766000744}
{"job": "D2_hold_N16_s5_l3", "t": 0.00011499689747570594, "steps": 29264, "seconds": 120.15407239994965}
{"job": "D2_hold_N16_s5_l3", "t": 0.4340273963081211, "steps": 35632, "seconds": 150.17995869996957}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 16, "dimension": 31, "level": 3, "stages": 5, "order": 9, "seconds": 160.5528617000673, "steps": 38216, "iterations": 86989, "rejected_steps": 0, "max_stage_backward_residual": 1.0786719249940907e-15, "max_relative_update": 2.987380365374598e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16867102720, "available_commit_bytes": 16267325440, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 82161664, "private_bytes": 127266816, "peak_commit_bytes": 127377408}, "start_utc": "2026-11-02T00:27:56.476723+00:00", "completed_utc": "2026-11-02T00:30:37.030273+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N2048_l0.log <==
{"job": "D2_hold_N2048_s5_l0", "t": 1.4677992676220675e-08, "steps": 349, "seconds": 30.037457200000063}
{"job": "D2_hold_N2048_s5_l0", "t": 8.915367459803174e-08, "steps": 684, "seconds": 60.1653974999208}
{"job": "D2_hold_N2048_s5_l0", "t": 2.0537150894017405e-07, "steps": 1019, "seconds": 90.16820940002799}
{"job": "D2_hold_N2048_s5_l0", "t": 3.7526450585666294e-07, "steps": 1353, "seconds": 120.22025769995525}
{"job": "D2_hold_N2048_s5_l0", "t": 6.426613580214857e-07, "steps": 1694, "seconds": 150.30769980000332}
{"job": "D2_hold_N2048_s5_l0", "t": 1.075520628439156e-06, "steps": 2031, "seconds": 180.38004479999654}
{"job": "D2_hold_N2048_s5_l0", "t": 1.8672183348539565e-06, "steps": 2373, "seconds": 210.51149820000865}
{"job": "D2_hold_N2048_s5_l0", "t": 3.480700588428406e-06, "steps": 2712, "seconds": 240.55286730010994}
{"job": "D2_hold_N2048_s5_l0", "t": 7.659241746464968e-06, "steps": 3053, "seconds": 270.6714868999552}
{"job": "D2_hold_N2048_s5_l0", "t": 2.3551539292161165e-05, "steps": 3393, "seconds": 300.70122330007143}
{"job": "D2_hold_N2048_s5_l0", "t": 0.00016562684263396352, "steps": 3725, "seconds": 330.75530839990824}
{"job": "D2_hold_N2048_s5_l0", "t": 0.0062007853592507805, "steps": 4021, "seconds": 360.82367009995505}
{"job": "D2_hold_N2048_s5_l0", "t": 0.21400000000000002, "steps": 4324, "seconds": 390.9623410999775}
{"job": "D2_hold_N2048_s5_l0", "t": 0.976562118530315, "steps": 4785, "seconds": 421.0447567999363}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 2048, "dimension": 4095, "level": 0, "stages": 5, "order": 9, "seconds": 421.7534902000334, "steps": 4798, "iterations": 13974, "rejected_steps": 0, "max_stage_backward_residual": 1.8967807687558657e-15, "max_relative_update": 2.8227291973305792e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16705974272, "available_commit_bytes": 16163225600, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 102498304, "private_bytes": 377745408, "peak_commit_bytes": 462729216}, "start_utc": "2026-11-01T18:52:28.120437+00:00", "completed_utc": "2026-11-01T18:59:29.873525+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N2048_l1.log <==
{"job": "D2_hold_N2048_s5_l1", "t": 1.5047489753265197e-09, "steps": 402, "seconds": 30.17650970001705}
{"job": "D2_hold_N2048_s5_l1", "t": 1.9573417814876575e-08, "steps": 762, "seconds": 60.427334300009534}
{"job": "D2_hold_N2048_s5_l1", "t": 5.781363738150381e-08, "steps": 1130, "seconds": 90.75087560014799}
{"job": "D2_hold_N2048_s5_l1", "t": 1.0973418672154005e-07, "steps": 1506, "seconds": 120.79065750003792}
{"job": "D2_hold_N2048_s5_l1", "t": 1.7143471852738308e-07, "steps": 1868, "seconds": 150.8155358999502}
{"job": "D2_hold_N2048_s5_l1", "t": 2.500813272567246e-07, "steps": 2242, "seconds": 180.85145079996437}
{"job": "D2_hold_N2048_s5_l1", "t": 3.493064405092546e-07, "steps": 2620, "seconds": 210.96596650010906}
{"job": "D2_hold_N2048_s5_l1", "t": 4.787177893612911e-07, "steps": 3008, "seconds": 241.1013448999729}
{"job": "D2_hold_N2048_s5_l1", "t": 6.468693909178564e-07, "steps": 3396, "seconds": 271.13228969997726}
{"job": "D2_hold_N2048_s5_l1", "t": 8.597618166223481e-07, "steps": 3770, "seconds": 301.2006260000635}
{"job": "D2_hold_N2048_s5_l1", "t": 1.1406016230769178e-06, "steps": 4138, "seconds": 331.33652699994855}
{"job": "D2_hold_N2048_s5_l1", "t": 1.563981441305844e-06, "steps": 4534, "seconds": 361.4528767999727}
{"job": "D2_hold_N2048_s5_l1", "t": 2.1467672419737732e-06, "steps": 4908, "seconds": 391.55608060001396}
{"job": "D2_hold_N2048_s5_l1", "t": 3.075483517287553e-06, "steps": 5298, "seconds": 421.71963190007955}
{"job": "D2_hold_N2048_s5_l1", "t": 4.6059221467816885e-06, "steps": 5688, "seconds": 451.7473667000886}
{"job": "D2_hold_N2048_s5_l1", "t": 7.216922769678427e-06, "steps": 6062, "seconds": 481.84611769998446}
{"job": "D2_hold_N2048_s5_l1", "t": 1.2484923994143305e-05, "steps": 6440, "seconds": 511.97020290000364}
{"job": "D2_hold_N2048_s5_l1", "t": 2.4910050451619296e-05, "steps": 6814, "seconds": 542.0353836000431}
{"job": "D2_hold_N2048_s5_l1", "t": 6.189658188912597e-05, "steps": 7174, "seconds": 572.0429994000588}
{"job": "D2_hold_N2048_s5_l1", "t": 0.00023803710937499956, "steps": 7532, "seconds": 602.1364085001405}
{"job": "D2_hold_N2048_s5_l1", "t": 0.0019125761886254738, "steps": 7878, "seconds": 632.1495825999882}
{"job": "D2_hold_N2048_s5_l1", "t": 0.020558882357597674, "steps": 8194, "seconds": 662.3197226999328}
{"job": "D2_hold_N2048_s5_l1", "t": 0.14400000000000002, "steps": 8534, "seconds": 692.5065794999246}
{"job": "D2_hold_N2048_s5_l1", "t": 0.4758434068836308, "steps": 8998, "seconds": 722.5355702999514}
{"job": "D2_hold_N2048_s5_l1", "t": 0.9085175756516843, "steps": 9496, "seconds": 752.8970441999845}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 2048, "dimension": 4095, "level": 1, "stages": 5, "order": 9, "seconds": 759.281211799942, "steps": 9596, "iterations": 27639, "rejected_steps": 0, "max_stage_backward_residual": 1.3985705973174645e-15, "max_relative_update": 2.995074084686125e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16628072448, "available_commit_bytes": 16153960448, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 102748160, "private_bytes": 378155008, "peak_commit_bytes": 462069760}, "start_utc": "2026-11-01T19:22:06.247139+00:00", "completed_utc": "2026-11-01T19:34:45.528049+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N2048_l2.log <==
{"job": "D2_hold_N2048_s5_l2", "t": 2.2086694439393288e-10, "steps": 460, "seconds": 30.180606700014323}
{"job": "D2_hold_N2048_s5_l2", "t": 1.6155980984398763e-09, "steps": 816, "seconds": 60.36500730016269}
{"job": "D2_hold_N2048_s5_l2", "t": 7.327436742638324e-09, "steps": 1164, "seconds": 90.52531550009735}
{"job": "D2_hold_N2048_s5_l2", "t": 2.0066150086237136e-08, "steps": 1532, "seconds": 120.78889820002951}
{"job": "D2_hold_N2048_s5_l2", "t": 3.8169056966840226e-08, "steps": 1912, "seconds": 151.02682880009525}
{"job": "D2_hold_N2048_s5_l2", "t": 6.04809695466032e-08, "steps": 2304, "seconds": 181.2701005002018}
{"job": "D2_hold_N2048_s5_l2", "t": 8.525753349966179e-08, "steps": 2680, "seconds": 211.60125760012306}
{"job": "D2_hold_N2048_s5_l2", "t": 1.128846046015591e-07, "steps": 3056, "seconds": 241.8408857001923}
{"job": "D2_hold_N2048_s5_l2", "t": 1.4380893502814263e-07, "steps": 3432, "seconds": 271.86456570005976}
{"job": "D2_hold_N2048_s5_l2", "t": 1.7857567062778897e-07, "steps": 3812, "seconds": 302.16538500017487}
{"job": "D2_hold_N2048_s5_l2", "t": 2.1644374102794972e-07, "steps": 4184, "seconds": 332.17610590020195}
{"job": "D2_hold_N2048_s5_l2", "t": 2.6036281975747646e-07, "steps": 4568, "seconds": 362.45647410000674}
{"job": "D2_hold_N2048_s5_l2", "t": 3.09886169913492e-07, "steps": 4960, "seconds": 392.64869950013235}
{"job": "D2_hold_N2048_s5_l2", "t": 3.6559437189928456e-07, "steps": 5348, "seconds": 422.7135008000769}
{"job": "D2_hold_N2048_s5_l2", "t": 4.3002702973564977e-07, "steps": 5744, "seconds": 453.0824142000638}
{"job": "D2_hold_N2048_s5_l2", "t": 5.009364994925247e-07, "steps": 6132, "seconds": 483.14050300000235}
{"job": "D2_hold_N2048_s5_l2", "t": 5.796532932472758e-07, "steps": 6508, "seconds": 513.3059223000892}
{"job": "D2_hold_N2048_s5_l2", "t": 6.683037104944958e-07, "steps": 6880, "seconds": 543.515174300177}
{"job": "D2_hold_N2048_s5_l2", "t": 7.760855049352116e-07, "steps": 7272, "seconds": 573.5782381000463}
{"job": "D2_hold_N2048_s5_l2", "t": 9.013604636658234e-07, "steps": 7664, "seconds": 603.6275074000005}
{"job": "D2_hold_N2048_s5_l2", "t": 1.0498608493334719e-06, "steps": 8060, "seconds": 633.9218350001611}
{"job": "D2_hold_N2048_s5_l2", "t": 1.2195547651672988e-06, "steps": 8448, "seconds": 663.998051200062}
{"job": "D2_hold_N2048_s5_l2", "t": 1.4336271397845708e-06, "steps": 8852, "seconds": 694.1737020001747}
{"job": "D2_hold_N2048_s5_l2", "t": 1.6876545167670412e-06, "steps": 9252, "seconds": 724.3170053001959}
{"job": "D2_hold_N2048_s5_l2", "t": 1.9989951351861953e-06, "steps": 9652, "seconds": 754.3855016001035}
{"job": "D2_hold_N2048_s5_l2", "t": 2.3713737056616552e-06, "steps": 10040, "seconds": 784.6820693002082}
{"job": "D2_hold_N2048_s5_l2", "t": 2.835128703613949e-06, "steps": 10428, "seconds": 815.0995674000587}
{"job": "D2_hold_N2048_s5_l2", "t": 3.4478117164332866e-06, "steps": 10828, "seconds": 845.2207475001924}
{"job": "D2_hold_N2048_s5_l2", "t": 4.223648394348892e-06, "steps": 11220, "seconds": 875.3996541001834}
{"job": "D2_hold_N2048_s5_l2", "t": 5.248032974878222e-06, "steps": 11608, "seconds": 905.4749096999876}
{"job": "D2_hold_N2048_s5_l2", "t": 6.6565015359932426e-06, "steps": 11996, "seconds": 935.6202468001284}
{"job": "D2_hold_N2048_s5_l2", "t": 8.668128442320088e-06, "steps": 12392, "seconds": 965.7206093000714}
{"job": "D2_hold_N2048_s5_l2", "t": 1.1683757400855575e-05, "steps": 12796, "seconds": 996.0040002001915}
{"job": "D2_hold_N2048_s5_l2", "t": 1.6088853123388373e-05, "steps": 13176, "seconds": 1026.097427500179}
{"job": "D2_hold_N2048_s5_l2", "t": 2.3433497504042585e-05, "steps": 13568, "seconds": 1056.1213605001103}
{"job": "D2_hold_N2048_s5_l2", "t": 3.614977998118751e-05, "steps": 13952, "seconds": 1086.16711940011}
{"job": "D2_hold_N2048_s5_l2", "t": 6.21185302734375e-05, "steps": 14352, "seconds": 1116.2406240000855}
{"job": "D2_hold_N2048_s5_l2", "t": 0.00011754661866855882, "steps": 14728, "seconds": 1146.2756292000413}
{"job": "D2_hold_N2048_s5_l2", "t": 0.00026758641201003156, "steps": 15112, "seconds": 1176.5403107001912}
{"job": "D2_hold_N2048_s5_l2", "t": 0.0007531389778043041, "steps": 15480, "seconds": 1206.60265110014}
{"job": "D2_hold_N2048_s5_l2", "t": 0.0026758641201003156, "steps": 15856, "seconds": 1236.6090656002052}
{"job": "D2_hold_N2048_s5_l2", "t": 0.01050347085626104, "steps": 16216, "seconds": 1266.8033071001992}
{"job": "D2_hold_N2048_s5_l2", "t": 0.03884220065239378, "steps": 16568, "seconds": 1296.965930200182}
{"job": "D2_hold_N2048_s5_l2", "t": 0.108, "steps": 16944, "seconds": 1327.1914312001318}
{"job": "D2_hold_N2048_s5_l2", "t": 0.23713737056616552, "steps": 17360, "seconds": 1357.2793692001142}
{"job": "D2_hold_N2048_s5_l2", "t": 0.4154849433194492, "steps": 17848, "seconds": 1387.7597030000761}
{"job": "D2_hold_N2048_s5_l2", "t": 0.608, "steps": 18304, "seconds": 1417.776017300086}
{"job": "D2_hold_N2048_s5_l2", "t": 0.8260000000000001, "steps": 18812, "seconds": 1447.8334641000256}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 2048, "dimension": 4095, "level": 2, "stages": 5, "order": 9, "seconds": 1471.6017558001913, "steps": 19192, "iterations": 54455, "rejected_steps": 0, "max_stage_backward_residual": 7.29968609045533e-16, "max_relative_update": 2.998647367649357e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16194920448, "available_commit_bytes": 15725621248, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 103333888, "private_bytes": 377937920, "peak_commit_bytes": 462446592}, "start_utc": "2026-11-01T20:16:21.806657+00:00", "completed_utc": "2026-11-01T20:40:53.418460+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N2048_l3.log <==
{"job": "D2_hold_N2048_s5_l3", "t": 3.25e-12, "steps": 544, "seconds": 30.06838609999977}
{"job": "D2_hold_N2048_s5_l3", "t": 2.371373705661655e-10, "steps": 944, "seconds": 60.701032999902964}
{"job": "D2_hold_N2048_s5_l3", "t": 6.984426041265856e-10, "steps": 1320, "seconds": 91.10418869997375}
{"job": "D2_hold_N2048_s5_l3", "t": 1.914525106773414e-09, "steps": 1704, "seconds": 121.54948400007561}
{"job": "D2_hold_N2048_s5_l3", "t": 4.1205204881036906e-09, "steps": 2032, "seconds": 151.8788691998925}
{"job": "D2_hold_N2048_s5_l3", "t": 7.499780319260502e-09, "steps": 2344, "seconds": 182.36878610006534}
{"job": "D2_hold_N2048_s5_l3", "t": 1.3207982020311684e-08, "steps": 2712, "seconds": 212.8625046000816}
{"job": "D2_hold_N2048_s5_l3", "t": 2.0558882357597697e-08, "steps": 3088, "seconds": 243.31750670005567}
{"job": "D2_hold_N2048_s5_l3", "t": 2.945308040057342e-08, "steps": 3480, "seconds": 273.45779070002027}
{"job": "D2_hold_N2048_s5_l3", "t": 3.9547859335326655e-08, "steps": 3880, "seconds": 304.20997960004024}
{"job": "D2_hold_N2048_s5_l3", "t": 5.053965538179161e-08, "steps": 4272, "seconds": 334.44630720000714}
{"job": "D2_hold_N2048_s5_l3", "t": 6.286539169462574e-08, "steps": 4680, "seconds": 364.5303998000454}
{"job": "D2_hold_N2048_s5_l3", "t": 7.603924149169108e-08, "steps": 5088, "seconds": 395.02369820000604}
{"job": "D2_hold_N2048_s5_l3", "t": 8.980777236645597e-08, "steps": 5488, "seconds": 425.41385639994405}
{"job": "D2_hold_N2048_s5_l3", "t": 1.0455001283760387e-07, "steps": 5888, "seconds": 455.9545408000704}
{"job": "D2_hold_N2048_s5_l3", "t": 1.1963581649543872e-07, "steps": 6280, "seconds": 486.0125446000602}
{"job": "D2_hold_N2048_s5_l3", "t": 1.3581133426988515e-07, "steps": 6672, "seconds": 516.156085900031}
{"job": "D2_hold_N2048_s5_l3", "t": 1.5397034040571746e-07, "steps": 7088, "seconds": 546.2124630000908}
{"job": "D2_hold_N2048_s5_l3", "t": 1.7226771945651588e-07, "steps": 7488, "seconds": 576.6337765001226}
{"job": "D2_hold_N2048_s5_l3", "t": 1.9239809924494402e-07, "steps": 7904, "seconds": 607.1716960999183}
{"job": "D2_hold_N2048_s5_l3", "t": 2.1504265546930246e-07, "steps": 8336, "seconds": 637.5473784001078}
{"job": "D2_hold_N2048_s5_l3", "t": 2.3713737056616554e-07, "steps": 8744, "seconds": 667.9036155000795}
{"job": "D2_hold_N2048_s5_l3", "t": 2.6140475553781726e-07, "steps": 9160, "seconds": 698.240393599961}
{"job": "D2_hold_N2048_s5_l3", "t": 2.8774605618825657e-07, "steps": 9584, "seconds": 728.8548989000265}
{"job": "D2_hold_N2048_s5_l3", "t": 3.133896570231825e-07, "steps": 9968, "seconds": 759.0414174001198}
{"job": "D2_hold_N2048_s5_l3", "t": 3.424020017920907e-07, "steps": 10384, "seconds": 789.2225810000673}
{"job": "D2_hold_N2048_s5_l3", "t": 3.7393398438663307e-07, "steps": 10800, "seconds": 819.4388596999925}
{"job": "D2_hold_N2048_s5_l3", "t": 4.075720610905741e-07, "steps": 11224, "seconds": 849.8717221999541}
{"job": "D2_hold_N2048_s5_l3", "t": 4.41993640727564e-07, "steps": 11624, "seconds": 880.0335194000509}
{"job": "D2_hold_N2048_s5_l3", "t": 4.771054419819874e-07, "steps": 12016, "seconds": 910.5586308001075}
{"job": "D2_hold_N2048_s5_l3", "t": 5.170919995961412e-07, "steps": 12424, "seconds": 941.0735836001113}
{"job": "D2_hold_N2048_s5_l3", "t": 5.590148447956309e-07, "steps": 12824, "seconds": 971.5400149999186}
{"job": "D2_hold_N2048_s5_l3", "t": 6.069178423115087e-07, "steps": 13256, "seconds": 1001.7682199000847}
{"job": "D2_hold_N2048_s5_l3", "t": 6.564328135586608e-07, "steps": 13664, "seconds": 1032.1938233999535}
{"job": "D2_hold_N2048_s5_l3", "t": 7.109184149891903e-07, "steps": 14080, "seconds": 1062.380918999901}
{"job": "D2_hold_N2048_s5_l3", "t": 7.723139454601845e-07, "steps": 14520, "seconds": 1092.5001717999112}
{"job": "D2_hold_N2048_s5_l3", "t": 8.308889609088884e-07, "steps": 14904, "seconds": 1122.9944909999613}
{"job": "D2_hold_N2048_s5_l3", "t": 8.99891434080908e-07, "steps": 15320, "seconds": 1153.5909444000572}
{"job": "D2_hold_N2048_s5_l3", "t": 9.717654451844781e-07, "steps": 15720, "seconds": 1183.9003268999513}
{"job": "D2_hold_N2048_s5_l3", "t": 1.0498608493334719e-06, "steps": 16120, "seconds": 1214.0116815001238}
{"job": "D2_hold_N2048_s5_l3", "t": 1.1368083003154424e-06, "steps": 16536, "seconds": 1244.3486091999803}
{"job": "D2_hold_N2048_s5_l3", "t": 1.2298540277218163e-06, "steps": 16936, "seconds": 1274.753964399919}
{"job": "D2_hold_N2048_s5_l3", "t": 1.3339940623848409e-06, "steps": 17352, "seconds": 1305.197169400053}
{"job": "D2_hold_N2048_s5_l3", "t": 1.4485661456542642e-06, "steps": 17760, "seconds": 1335.3969046000857}
{"job": "D2_hold_N2048_s5_l3", "t": 1.5694848364861088e-06, "steps": 18152, "seconds": 1365.6323281999212}
{"job": "D2_hold_N2048_s5_l3", "t": 1.7027962463181648e-06, "steps": 18552, "seconds": 1396.2523519999813}
{"job": "D2_hold_N2048_s5_l3", "t": 1.853631126909867e-06, "steps": 18952, "seconds": 1426.6431919001043}
{"job": "D2_hold_N2048_s5_l3", "t": 2.013931348662139e-06, "steps": 19344, "seconds": 1456.8211477999575}
{"job": "D2_hold_N2048_s5_l3", "t": 2.2046955059755473e-06, "steps": 19752, "seconds": 1486.8886110000312}
{"job": "D2_hold_N2048_s5_l3", "t": 2.4050147625719046e-06, "steps": 20144, "seconds": 1517.2666414999403}
{"job": "D2_hold_N2048_s5_l3", "t": 2.6401451172340322e-06, "steps": 20552, "seconds": 1547.2881970000453}
{"job": "D2_hold_N2048_s5_l3", "t": 2.8943105066353164e-06, "steps": 20944, "seconds": 1577.5338924999814}
{"job": "D2_hold_N2048_s5_l3", "t": 3.1956003954585165e-06, "steps": 21352, "seconds": 1607.6205670000054}
{"job": "D2_hold_N2048_s5_l3", "t": 3.540452273750751e-06, "steps": 21760, "seconds": 1637.9114512000233}
{"job": "D2_hold_N2048_s5_l3", "t": 3.9376873729984265e-06, "steps": 22176, "seconds": 1668.0398661999498}
{"job": "D2_hold_N2048_s5_l3", "t": 4.419698900927041e-06, "steps": 22600, "seconds": 1698.247615300119}
{"job": "D2_hold_N2048_s5_l3", "t": 4.974576212372065e-06, "steps": 23024, "seconds": 1728.5699010000098}
{"job": "D2_hold_N2048_s5_l3", "t": 5.616620097759687e-06, "steps": 23440, "seconds": 1759.2080544999335}
{"job": "D2_hold_N2048_s5_l3", "t": 6.381428472883486e-06, "steps": 23864, "seconds": 1789.2438350999728}
{"job": "D2_hold_N2048_s5_l3", "t": 7.238162151343932e-06, "steps": 24256, "seconds": 1819.9042253000662}
{"job": "D2_hold_N2048_s5_l3", "t": 8.320356960895733e-06, "steps": 24672, "seconds": 1850.438360299915}
{"job": "D2_hold_N2048_s5_l3", "t": 9.554836167940323e-06, "steps": 25064, "seconds": 1880.7943347999826}
{"job": "D2_hold_N2048_s5_l3", "t": 1.1032804508224564e-05, "steps": 25448, "seconds": 1911.2162566999905}
{"job": "D2_hold_N2048_s5_l3", "t": 1.301444934065287e-05, "steps": 25856, "seconds": 1941.4525146000087}
{"job": "D2_hold_N2048_s5_l3", "t": 1.54169868303097e-05, "steps": 26256, "seconds": 1971.7339653000236}
{"job": "D2_hold_N2048_s5_l3", "t": 1.857023707931381e-05, "steps": 26664, "seconds": 2002.1622270999942}
{"job": "D2_hold_N2048_s5_l3", "t": 2.240931885660163e-05, "steps": 27048, "seconds": 2032.2349759000354}
{"job": "D2_hold_N2048_s5_l3", "t": 2.741571024518098e-05, "steps": 27432, "seconds": 2062.548632200109}
{"job": "D2_hold_N2048_s5_l3", "t": 3.4634576026243266e-05, "steps": 27832, "seconds": 2093.2780780999456}
{"job": "D2_hold_N2048_s5_l3", "t": 4.429276933949297e-05, "steps": 28224, "seconds": 2123.7022508000955}
{"job": "D2_hold_N2048_s5_l3", "t": 5.785036939330751e-05, "steps": 28608, "seconds": 2154.1317322000396}
{"job": "D2_hold_N2048_s5_l3", "t": 7.746949487802945e-05, "steps": 28984, "seconds": 2184.6387924999}
{"job": "D2_hold_N2048_s5_l3", "t": 0.00010782490146457339, "steps": 29368, "seconds": 2214.717284699902}
{"job": "D2_hold_N2048_s5_l3", "t": 0.00016013176170013075, "steps": 29768, "seconds": 2245.088986400049}
{"job": "D2_hold_N2048_s5_l3", "t": 0.00024180651464940643, "steps": 30136, "seconds": 2275.651097000111}
{"job": "D2_hold_N2048_s5_l3", "t": 0.0003902435302734375, "steps": 30512, "seconds": 2305.6993064999115}
{"job": "D2_hold_N2048_s5_l3", "t": 0.0006759083502180394, "steps": 30888, "seconds": 2336.084082199959}
{"job": "D2_hold_N2048_s5_l3", "t": 0.001272524545395956, "steps": 31264, "seconds": 2366.419134200085}
{"job": "D2_hold_N2048_s5_l3", "t": 0.0024607833005759246, "steps": 31664, "seconds": 2397.0209782000165}
{"job": "D2_hold_N2048_s5_l3", "t": 0.005906535720408044, "steps": 32112, "seconds": 2427.756929300027}
{"job": "D2_hold_N2048_s5_l3", "t": 0.012, "steps": 32488, "seconds": 2458.2701397000346}
{"job": "D2_hold_N2048_s5_l3", "t": 0.024258439246809836, "steps": 32864, "seconds": 2488.7073095000815}
{"job": "D2_hold_N2048_s5_l3", "t": 0.04535432883781035, "steps": 33248, "seconds": 2519.0072721999604}
{"job": "D2_hold_N2048_s5_l3", "t": 0.08, "steps": 33632, "seconds": 2549.1479052000213}
{"job": "D2_hold_N2048_s5_l3", "t": 0.12725245453959547, "steps": 34024, "seconds": 2579.666818599915}
{"job": "D2_hold_N2048_s5_l3", "t": 0.19, "steps": 34456, "seconds": 2609.930097900098}
{"job": "D2_hold_N2048_s5_l3", "t": 0.27415710245180946, "steps": 34960, "seconds": 2640.3461829000153}
{"job": "D2_hold_N2048_s5_l3", "t": 0.376, "steps": 35472, "seconds": 2670.5192289999686}
{"job": "D2_hold_N2048_s5_l3", "t": 0.468, "steps": 35960, "seconds": 2700.6797289000824}
{"job": "D2_hold_N2048_s5_l3", "t": 0.5740000000000001, "steps": 36448, "seconds": 2730.821683200076}
{"job": "D2_hold_N2048_s5_l3", "t": 0.674, "steps": 36944, "seconds": 2761.0955080999993}
{"job": "D2_hold_N2048_s5_l3", "t": 0.786, "steps": 37440, "seconds": 2791.462350100046}
{"job": "D2_hold_N2048_s5_l3", "t": 0.902, "steps": 37952, "seconds": 2822.034182900097}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 2048, "dimension": 4095, "level": 3, "stages": 5, "order": 9, "seconds": 2848.697680900106, "steps": 38384, "iterations": 107030, "rejected_steps": 0, "max_stage_backward_residual": 6.851233517930002e-16, "max_relative_update": 2.999781732809728e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16562114560, "available_commit_bytes": 15098429440, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 102821888, "private_bytes": 380235776, "peak_commit_bytes": 463859712}, "start_utc": "2026-11-01T22:00:34.621393+00:00", "completed_utc": "2026-11-01T22:48:03.319686+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N256_l0.log <==
{"job": "D2_hold_N256_s5_l0", "t": 1.075520628439156e-06, "steps": 2022, "seconds": 30.05246919998899}
{"job": "D2_hold_N256_s5_l0", "t": 0.0005623413251903491, "steps": 3837, "seconds": 60.05805759993382}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 256, "dimension": 511, "level": 0, "stages": 5, "order": 9, "seconds": 75.58557919994928, "steps": 4789, "iterations": 13963, "rejected_steps": 0, "max_stage_backward_residual": 3.636962476068669e-16, "max_relative_update": 2.8440986942665516e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14834958336, "available_commit_bytes": 13343485952, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 87203840, "private_bytes": 159293440, "peak_commit_bytes": 167899136}, "start_utc": "2026-11-03T03:33:57.025651+00:00", "completed_utc": "2026-11-03T03:35:12.610654+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N256_l1.log <==
{"job": "D2_hold_N256_s5_l1", "t": 2.789695507271468e-07, "steps": 2342, "seconds": 30.040801000082865}
{"job": "D2_hold_N256_s5_l1", "t": 1.4662292644105593e-06, "steps": 4436, "seconds": 60.0586300001014}
{"job": "D2_hold_N256_s5_l1", "t": 1.451969146728515e-05, "steps": 6512, "seconds": 90.0757683000993}
{"job": "D2_hold_N256_s5_l1", "t": 0.13030229887796393, "steps": 8494, "seconds": 120.1038779001683}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 256, "dimension": 511, "level": 1, "stages": 5, "order": 9, "seconds": 131.9110404001549, "steps": 9578, "iterations": 27601, "rejected_steps": 0, "max_stage_backward_residual": 4.399441695895219e-16, "max_relative_update": 2.9767638044254813e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14805823488, "available_commit_bytes": 13363769344, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 86806528, "private_bytes": 158662656, "peak_commit_bytes": 167153664}, "start_utc": "2026-11-03T03:36:45.710483+00:00", "completed_utc": "2026-11-03T03:38:57.621324+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N256_l2.log <==
{"job": "D2_hold_N256_s5_l2", "t": 8.622702036342284e-08, "steps": 2656, "seconds": 30.062095700064674}
{"job": "D2_hold_N256_s5_l2", "t": 3.1397615995853483e-07, "steps": 4952, "seconds": 60.10794280003756}
{"job": "D2_hold_N256_s5_l2", "t": 7.952235972598881e-07, "steps": 7300, "seconds": 90.1134132000152}
{"job": "D2_hold_N256_s5_l2", "t": 2.0066150086237138e-06, "steps": 9628, "seconds": 120.14232040010393}
{"job": "D2_hold_N256_s5_l2", "t": 6.6001604315775664e-06, "steps": 11948, "seconds": 150.246735899942}
{"job": "D2_hold_N256_s5_l2", "t": 5.969157910081155e-05, "steps": 14288, "seconds": 180.30246559996158}
{"job": "D2_hold_N256_s5_l2", "t": 0.04007181219262565, "steps": 16556, "seconds": 210.32844730000943}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 256, "dimension": 511, "level": 2, "stages": 5, "order": 9, "seconds": 238.35550269996747, "steps": 19156, "iterations": 54344, "rejected_steps": 0, "max_stage_backward_residual": 5.013118383157799e-16, "max_relative_update": 2.9990133087348234e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14901325824, "available_commit_bytes": 13468635136, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85872640, "private_bytes": 158720000, "peak_commit_bytes": 167313408}, "start_utc": "2026-11-03T03:41:47.355152+00:00", "completed_utc": "2026-11-03T03:45:45.711212+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N256_l3.log <==
{"job": "D2_hold_N256_s5_l3", "t": 2.1544346900318822e-08, "steps": 3064, "seconds": 30.058863200014457}
{"job": "D2_hold_N256_s5_l3", "t": 9.475726580665198e-08, "steps": 5552, "seconds": 60.12742509995587}
{"job": "D2_hold_N256_s5_l3", "t": 1.9637790657359466e-07, "steps": 7912, "seconds": 90.16679339995608}
{"job": "D2_hold_N256_s5_l3", "t": 3.386771105710271e-07, "steps": 10256, "seconds": 120.17197959986515}
{"job": "D2_hold_N256_s5_l3", "t": 5.507630093225121e-07, "steps": 12680, "seconds": 150.24459540005773}
{"job": "D2_hold_N256_s5_l3", "t": 8.853388983408574e-07, "steps": 15160, "seconds": 180.36312870006077}
{"job": "D2_hold_N256_s5_l3", "t": 1.4188703159036328e-06, "steps": 17584, "seconds": 210.40355370007455}
{"job": "D2_hold_N256_s5_l3", "t": 2.331203884548611e-06, "steps": 19936, "seconds": 240.48466029996052}
{"job": "D2_hold_N256_s5_l3", "t": 4.284241402464943e-06, "steps": 22416, "seconds": 270.53641609987244}
{"job": "D2_hold_N256_s5_l3", "t": 9.215158647765586e-06, "steps": 24888, "seconds": 300.5433831999544}
{"job": "D2_hold_N256_s5_l3", "t": 2.769499168694582e-05, "steps": 27376, "seconds": 330.55750619992614}
{"job": "D2_hold_N256_s5_l3", "t": 0.00017782794100389227, "steps": 29792, "seconds": 360.5720371999778}
{"job": "D2_hold_N256_s5_l3", "t": 0.009653643840856988, "steps": 32288, "seconds": 390.6583970999345}
{"job": "D2_hold_N256_s5_l3", "t": 0.262, "steps": 34824, "seconds": 420.7198185999878}
{"job": "D2_hold_N256_s5_l3", "t": 0.926, "steps": 37984, "seconds": 450.7580746000167}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 256, "dimension": 511, "level": 3, "stages": 5, "order": 9, "seconds": 454.1497887999285, "steps": 38312, "iterations": 107318, "rejected_steps": 0, "max_stage_backward_residual": 4.260231935115567e-16, "max_relative_update": 2.999525690517443e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15369179136, "available_commit_bytes": 13525524480, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85381120, "private_bytes": 159219712, "peak_commit_bytes": 167206912}, "start_utc": "2026-11-03T03:52:22.017205+00:00", "completed_utc": "2026-11-03T03:59:56.167023+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N32_l0.log <==
COMPLETE {"schema": 1, "name": "D2_hold", "N": 32, "dimension": 63, "level": 0, "stages": 5, "order": 9, "seconds": 25.158287700032815, "steps": 4780, "iterations": 13899, "rejected_steps": 0, "max_stage_backward_residual": 7.941339291040812e-16, "max_relative_update": 2.9640342745412366e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16525893632, "available_commit_bytes": 16370806784, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85164032, "private_bytes": 130404352, "peak_commit_bytes": 130404352}, "start_utc": "2026-11-01T19:15:03.223898+00:00", "completed_utc": "2026-11-01T19:15:28.382137+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N32_l1.log <==
{"job": "D2_hold_N32_s5_l1", "t": 2.1657731135540504e-05, "steps": 6710, "seconds": 30.02218349999748}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 32, "dimension": 63, "level": 1, "stages": 5, "order": 9, "seconds": 46.008303799899295, "steps": 9560, "iterations": 25867, "rejected_steps": 0, "max_stage_backward_residual": 8.713865095704647e-16, "max_relative_update": 2.9995165539271076e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16292225024, "available_commit_bytes": 16384131072, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85700608, "private_bytes": 130617344, "peak_commit_bytes": 130617344}, "start_utc": "2026-11-01T20:02:29.988677+00:00", "completed_utc": "2026-11-01T20:03:15.996569+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N32_l2.log <==
{"job": "D2_hold_N32_s5_l2", "t": 8.09561461761141e-07, "steps": 7312, "seconds": 30.029555199900642}
{"job": "D2_hold_N32_s5_l2", "t": 1.301444934065287e-05, "steps": 12856, "seconds": 60.043749700067565}
{"job": "D2_hold_N32_s5_l2", "t": 0.668, "steps": 18384, "seconds": 90.05164070008323}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 32, "dimension": 63, "level": 2, "stages": 5, "order": 9, "seconds": 93.11823830008507, "steps": 19120, "iterations": 47416, "rejected_steps": 0, "max_stage_backward_residual": 1.0166447982548466e-15, "max_relative_update": 2.9986681677154815e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17176834048, "available_commit_bytes": 15956295680, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85528576, "private_bytes": 130420736, "peak_commit_bytes": 130560000}, "start_utc": "2026-11-01T21:32:53.932484+00:00", "completed_utc": "2026-11-01T21:34:27.053733+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N32_l3.log <==
{"job": "D2_hold_N32_s5_l3", "t": 1.7730548680559178e-07, "steps": 7448, "seconds": 30.04337550001219}
{"job": "D2_hold_N32_s5_l3", "t": 7.586414344581175e-07, "steps": 14280, "seconds": 60.0855330999475}
{"job": "D2_hold_N32_s5_l3", "t": 2.8943105066353164e-06, "steps": 20800, "seconds": 90.09504359983839}
{"job": "D2_hold_N32_s5_l3", "t": 1.7529795857671473e-05, "steps": 26400, "seconds": 120.21314279991202}
{"job": "D2_hold_N32_s5_l3", "t": 0.006048096954660321, "steps": 31976, "seconds": 150.24725429993123}
{"job": "D2_hold_N32_s5_l3", "t": 0.984, "steps": 38176, "seconds": 180.27954799984582}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 32, "dimension": 63, "level": 3, "stages": 5, "order": 9, "seconds": 180.57432259991765, "steps": 38240, "iterations": 90544, "rejected_steps": 0, "max_stage_backward_residual": 1.050917709069323e-15, "max_relative_update": 2.999856764685648e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16592060416, "available_commit_bytes": 16052453376, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 84373504, "private_bytes": 130125824, "peak_commit_bytes": 130338816}, "start_utc": "2026-11-02T00:30:38.145544+00:00", "completed_utc": "2026-11-02T00:33:38.719609+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N4096_l0.log <==
{"job": "D2_hold_N4096_s5_l0", "t": 7.16262824445802e-10, "steps": 170, "seconds": 30.245621799957007}
{"job": "D2_hold_N4096_s5_l0", "t": 9.223879234677936e-09, "steps": 311, "seconds": 60.413101099897176}
{"job": "D2_hold_N4096_s5_l0", "t": 3.353144633041488e-08, "steps": 459, "seconds": 90.46348569984548}
{"job": "D2_hold_N4096_s5_l0", "t": 7.01469658147652e-08, "steps": 617, "seconds": 120.65882539981976}
{"job": "D2_hold_N4096_s5_l0", "t": 1.150017513496825e-07, "steps": 773, "seconds": 150.7223663998302}
{"job": "D2_hold_N4096_s5_l0", "t": 1.6969387542393979e-07, "steps": 932, "seconds": 180.90567269991152}
{"job": "D2_hold_N4096_s5_l0", "t": 2.3713737056616554e-07, "steps": 1096, "seconds": 211.14499349985272}
{"job": "D2_hold_N4096_s5_l0", "t": 3.1869503284789374e-07, "steps": 1259, "seconds": 241.6419444999192}
{"job": "D2_hold_N4096_s5_l0", "t": 4.154320620880273e-07, "steps": 1418, "seconds": 271.80669429991394}
{"job": "D2_hold_N4096_s5_l0", "t": 5.336952690470508e-07, "steps": 1576, "seconds": 301.83070119982585}
{"job": "D2_hold_N4096_s5_l0", "t": 6.814875491538549e-07, "steps": 1736, "seconds": 332.0105381999165}
{"job": "D2_hold_N4096_s5_l0", "t": 8.69615614993006e-07, "steps": 1896, "seconds": 362.12124629993923}
{"job": "D2_hold_N4096_s5_l0", "t": 1.1088050028417606e-06, "steps": 2054, "seconds": 392.2369217998348}
{"job": "D2_hold_N4096_s5_l0", "t": 1.4361042420093487e-06, "steps": 2218, "seconds": 422.307752299821}
{"job": "D2_hold_N4096_s5_l0", "t": 1.853631126909867e-06, "steps": 2372, "seconds": 452.37706749979407}
{"job": "D2_hold_N4096_s5_l0", "t": 2.462368000143694e-06, "steps": 2534, "seconds": 482.5040672000032}
{"job": "D2_hold_N4096_s5_l0", "t": 3.395279325201563e-06, "steps": 2702, "seconds": 512.6151552998926}
{"job": "D2_hold_N4096_s5_l0", "t": 4.708929243433958e-06, "steps": 2857, "seconds": 542.8032072999049}
{"job": "D2_hold_N4096_s5_l0", "t": 6.908703912542878e-06, "steps": 3017, "seconds": 572.9371527999174}
{"job": "D2_hold_N4096_s5_l0", "t": 1.0505484323175383e-05, "steps": 3168, "seconds": 603.0419810998719}
{"job": "D2_hold_N4096_s5_l0", "t": 1.7684202605499024e-05, "steps": 3323, "seconds": 633.1122624999844}
{"job": "D2_hold_N4096_s5_l0", "t": 3.527218440218772e-05, "steps": 3486, "seconds": 663.2467159999069}
{"job": "D2_hold_N4096_s5_l0", "t": 8.669608804598517e-05, "steps": 3643, "seconds": 693.3392991998699}
{"job": "D2_hold_N4096_s5_l0", "t": 0.0003055352034663271, "steps": 3794, "seconds": 723.7035864999052}
{"job": "D2_hold_N4096_s5_l0", "t": 0.0016950395372178789, "steps": 3934, "seconds": 753.7172846000176}
{"job": "D2_hold_N4096_s5_l0", "t": 0.011284025430963024, "steps": 4061, "seconds": 783.7520215997938}
{"job": "D2_hold_N4096_s5_l0", "t": 0.068, "steps": 4193, "seconds": 813.8855423999485}
{"job": "D2_hold_N4096_s5_l0", "t": 0.24600000000000002, "steps": 4351, "seconds": 844.0382426998112}
{"job": "D2_hold_N4096_s5_l0", "t": 0.5720000000000001, "steps": 4558, "seconds": 874.0877576998901}
{"job": "D2_hold_N4096_s5_l0", "t": 0.972, "steps": 4785, "seconds": 904.1547943998594}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 4096, "dimension": 8191, "level": 0, "stages": 5, "order": 9, "seconds": 906.5194232999347, "steps": 4801, "iterations": 13986, "rejected_steps": 0, "max_stage_backward_residual": 2.0700045691711613e-15, "max_relative_update": 2.9619063861347934e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16543862784, "available_commit_bytes": 15862190080, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 124829696, "private_bytes": 631365632, "peak_commit_bytes": 801394688}, "start_utc": "2026-11-01T18:59:31.004923+00:00", "completed_utc": "2026-11-01T19:14:37.523774+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N4096_l1.log <==
{"job": "D2_hold_N4096_s5_l1", "t": 1.578648390735424e-10, "steps": 206, "seconds": 30.358999400166795}
{"job": "D2_hold_N4096_s5_l1", "t": 1.025173542813052e-09, "steps": 372, "seconds": 60.40626080008224}
{"job": "D2_hold_N4096_s5_l1", "t": 5.056510566361891e-09, "steps": 538, "seconds": 91.10169699997641}
{"job": "D2_hold_N4096_s5_l1", "t": 1.4677992676220675e-08, "steps": 704, "seconds": 121.43959360010922}
{"job": "D2_hold_N4096_s5_l1", "t": 2.870433319517471e-08, "steps": 868, "seconds": 151.98241810011677}
{"job": "D2_hold_N4096_s5_l1", "t": 4.626165517329063e-08, "steps": 1036, "seconds": 182.35522120003588}
{"job": "D2_hold_N4096_s5_l1", "t": 6.739554203847676e-08, "steps": 1212, "seconds": 212.7158862000797}
{"job": "D2_hold_N4096_s5_l1", "t": 9.14489952197641e-08, "steps": 1390, "seconds": 242.8522205001209}
{"job": "D2_hold_N4096_s5_l1", "t": 1.1748899050335066e-07, "steps": 1562, "seconds": 272.92653560009785}
{"job": "D2_hold_N4096_s5_l1", "t": 1.465160541468426e-07, "steps": 1736, "seconds": 303.0711336999666}
{"job": "D2_hold_N4096_s5_l1", "t": 1.7857567062778897e-07, "steps": 1912, "seconds": 333.1934795000125}
{"job": "D2_hold_N4096_s5_l1", "t": 2.1544346900318822e-07, "steps": 2092, "seconds": 363.79654770018533}
{"job": "D2_hold_N4096_s5_l1", "t": 2.5622030506692555e-07, "steps": 2274, "seconds": 393.80611770018004}
{"job": "D2_hold_N4096_s5_l1", "t": 3.001022764050973e-07, "steps": 2448, "seconds": 423.82492990000173}
{"job": "D2_hold_N4096_s5_l1", "t": 3.467843503552994e-07, "steps": 2616, "seconds": 454.1542653001379}
{"job": "D2_hold_N4096_s5_l1", "t": 4.012273237441069e-07, "steps": 2792, "seconds": 484.2513392001856}
{"job": "D2_hold_N4096_s5_l1", "t": 4.627961063531583e-07, "steps": 2970, "seconds": 514.2562621000689}
{"job": "D2_hold_N4096_s5_l1", "t": 5.28402759685469e-07, "steps": 3140, "seconds": 544.5020143999718}
{"job": "D2_hold_N4096_s5_l1", "t": 6.049321319764259e-07, "steps": 3316, "seconds": 574.5784448001068}
{"job": "D2_hold_N4096_s5_l1", "t": 6.926647307359634e-07, "steps": 3492, "seconds": 604.9543584000785}
{"job": "D2_hold_N4096_s5_l1", "t": 7.926445441746497e-07, "steps": 3670, "seconds": 635.3121376000345}
{"job": "D2_hold_N4096_s5_l1", "t": 9.057827419964098e-07, "steps": 3844, "seconds": 665.484796800185}
{"job": "D2_hold_N4096_s5_l1", "t": 1.0326884723511373e-06, "steps": 4016, "seconds": 695.7506940001622}
{"job": "D2_hold_N4096_s5_l1", "t": 1.1912365078161238e-06, "steps": 4200, "seconds": 725.8886108000297}
{"job": "D2_hold_N4096_s5_l1", "t": 1.3756637292135152e-06, "steps": 4382, "seconds": 756.1415589000098}
{"job": "D2_hold_N4096_s5_l1", "t": 1.5805619160792724e-06, "steps": 4554, "seconds": 786.4518577000126}
{"job": "D2_hold_N4096_s5_l1", "t": 1.8334800575135627e-06, "steps": 4732, "seconds": 816.5205328001175}
{"job": "D2_hold_N4096_s5_l1", "t": 2.1346074024332716e-06, "steps": 4908, "seconds": 846.614548600046}
{"job": "D2_hold_N4096_s5_l1", "t": 2.4966455454078814e-06, "steps": 5084, "seconds": 876.8690551000182}
{"job": "D2_hold_N4096_s5_l1", "t": 2.955140781123342e-06, "steps": 5264, "seconds": 907.1068733001594}
{"job": "D2_hold_N4096_s5_l1", "t": 3.516979476582009e-06, "steps": 5440, "seconds": 937.2587532000616}
{"job": "D2_hold_N4096_s5_l1", "t": 4.233664961528238e-06, "steps": 5618, "seconds": 967.4060863000341}
{"job": "D2_hold_N4096_s5_l1", "t": 5.141441252242246e-06, "steps": 5792, "seconds": 997.4257881999947}
{"job": "D2_hold_N4096_s5_l1", "t": 6.328351648330359e-06, "steps": 5964, "seconds": 1027.6380013001617}
{"job": "D2_hold_N4096_s5_l1", "t": 7.919174562806728e-06, "steps": 6138, "seconds": 1057.9872065000236}
{"job": "D2_hold_N4096_s5_l1", "t": 1.0150884316917754e-05, "steps": 6312, "seconds": 1088.2611102999654}
{"job": "D2_hold_N4096_s5_l1", "t": 1.3420363333531342e-05, "steps": 6490, "seconds": 1118.3122666999698}
{"job": "D2_hold_N4096_s5_l1", "t": 1.8159594726330737e-05, "steps": 6660, "seconds": 1148.5589625001885}
{"job": "D2_hold_N4096_s5_l1", "t": 2.583567704247829e-05, "steps": 6836, "seconds": 1178.790599500062}
{"job": "D2_hold_N4096_s5_l1", "t": 3.831186849557285e-05, "steps": 7006, "seconds": 1208.861142900074}
{"job": "D2_hold_N4096_s5_l1", "t": 6.162151435305539e-05, "steps": 7178, "seconds": 1239.2074447001796}
{"job": "D2_hold_N4096_s5_l1", "t": 0.00010897297163846081, "steps": 7350, "seconds": 1269.2636645999737}
{"job": "D2_hold_N4096_s5_l1", "t": 0.00022044785923493957, "steps": 7520, "seconds": 1299.486529600108}
{"job": "D2_hold_N4096_s5_l1", "t": 0.000527775642225845, "steps": 7688, "seconds": 1329.6962504000403}
{"job": "D2_hold_N4096_s5_l1", "t": 0.0015501963398126951, "steps": 7852, "seconds": 1359.8486087999772}
{"job": "D2_hold_N4096_s5_l1", "t": 0.005366191513205208, "steps": 8024, "seconds": 1390.3788255001418}
{"job": "D2_hold_N4096_s5_l1", "t": 0.020558882357597674, "steps": 8200, "seconds": 1420.946056800196}
{"job": "D2_hold_N4096_s5_l1", "t": 0.060000000000000005, "steps": 8358, "seconds": 1451.140375799965}
{"job": "D2_hold_N4096_s5_l1", "t": 0.14200000000000002, "steps": 8536, "seconds": 1481.242388300132}
{"job": "D2_hold_N4096_s5_l1", "t": 0.268, "steps": 8738, "seconds": 1511.4314975000452}
{"job": "D2_hold_N4096_s5_l1", "t": 0.444, "steps": 8968, "seconds": 1541.4434124000836}
{"job": "D2_hold_N4096_s5_l1", "t": 0.648, "steps": 9212, "seconds": 1571.6712978000287}
{"job": "D2_hold_N4096_s5_l1", "t": 0.862, "steps": 9450, "seconds": 1601.7615156001411}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 4096, "dimension": 8191, "level": 1, "stages": 5, "order": 9, "seconds": 1620.7454737999942, "steps": 9602, "iterations": 27664, "rejected_steps": 0, "max_stage_backward_residual": 2.2145214656083404e-15, "max_relative_update": 2.995750165287006e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16264220672, "available_commit_bytes": 15862202368, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 124710912, "private_bytes": 631209984, "peak_commit_bytes": 800149504}, "start_utc": "2026-11-01T19:34:46.746516+00:00", "completed_utc": "2026-11-01T20:01:47.492201+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N4096_l2.log <==
{"job": "D2_hold_N4096_s5_l2", "t": 2.055332578461746e-13, "steps": 252, "seconds": 30.642456300091}
{"job": "D2_hold_N4096_s5_l2", "t": 1.8230450029011066e-10, "steps": 436, "seconds": 61.216817300068215}
{"job": "D2_hold_N4096_s5_l2", "t": 4.992124539283395e-10, "steps": 616, "seconds": 91.86158900009468}
{"job": "D2_hold_N4096_s5_l2", "t": 1.3670908910280098e-09, "steps": 796, "seconds": 122.26920190011151}
{"job": "D2_hold_N4096_s5_l2", "t": 3.35989329430449e-09, "steps": 980, "seconds": 153.22418830008246}
{"job": "D2_hold_N4096_s5_l2", "t": 6.812920690579622e-09, "steps": 1156, "seconds": 183.64915499999188}
{"job": "D2_hold_N4096_s5_l2", "t": 1.2456334436061883e-08, "steps": 1348, "seconds": 214.22748140012845}
{"job": "D2_hold_N4096_s5_l2", "t": 1.9299380774778246e-08, "steps": 1528, "seconds": 244.28750670002773}
{"job": "D2_hold_N4096_s5_l2", "t": 2.7415710245180978e-08, "steps": 1712, "seconds": 274.87199890008196}
{"job": "D2_hold_N4096_s5_l2", "t": 3.652341626333591e-08, "steps": 1892, "seconds": 305.18333160015754}
{"job": "D2_hold_N4096_s5_l2", "t": 4.641588833612773e-08, "steps": 2076, "seconds": 335.40771430009045}
{"job": "D2_hold_N4096_s5_l2", "t": 5.722498302356758e-08, "steps": 2260, "seconds": 365.7000768999569}
{"job": "D2_hold_N4096_s5_l2", "t": 6.984426041265845e-08, "steps": 2464, "seconds": 396.1312583000399}
{"job": "D2_hold_N4096_s5_l2", "t": 8.300708675497914e-08, "steps": 2660, "seconds": 426.4904293001164}
{"job": "D2_hold_N4096_s5_l2", "t": 9.642443411833207e-08, "steps": 2848, "seconds": 456.78470700001344}
{"job": "D2_hold_N4096_s5_l2", "t": 1.1078097153562599e-07, "steps": 3040, "seconds": 487.309967600042}
{"job": "D2_hold_N4096_s5_l2", "t": 1.2652627683380687e-07, "steps": 3236, "seconds": 517.7576776000205}
{"job": "D2_hold_N4096_s5_l2", "t": 1.4303929606688374e-07, "steps": 3432, "seconds": 548.4103433000855}
{"job": "D2_hold_N4096_s5_l2", "t": 1.599673823206585e-07, "steps": 3624, "seconds": 578.7265506000258}
{"job": "D2_hold_N4096_s5_l2", "t": 1.7942486746899277e-07, "steps": 3832, "seconds": 609.2244762000628}
{"job": "D2_hold_N4096_s5_l2", "t": 1.9905415602283877e-07, "steps": 4028, "seconds": 639.6279498001095}
{"job": "D2_hold_N4096_s5_l2", "t": 2.2020419382077227e-07, "steps": 4228, "seconds": 670.3195623001084}
{"job": "D2_hold_N4096_s5_l2", "t": 2.4103775348738026e-07, "steps": 4416, "seconds": 700.3638319999445}
{"job": "D2_hold_N4096_s5_l2", "t": 2.645458313940054e-07, "steps": 4616, "seconds": 730.5984468001407}
{"job": "D2_hold_N4096_s5_l2", "t": 2.933205076054744e-07, "steps": 4844, "seconds": 760.9873118000105}
{"job": "D2_hold_N4096_s5_l2", "t": 3.192882671016611e-07, "steps": 5040, "seconds": 791.1290794999804}
{"job": "D2_hold_N4096_s5_l2", "t": 3.4552819866684514e-07, "steps": 5224, "seconds": 821.7197430001106}
{"job": "D2_hold_N4096_s5_l2", "t": 3.732700391662767e-07, "steps": 5408, "seconds": 851.7689479000401}
{"job": "D2_hold_N4096_s5_l2", "t": 4.040377238185656e-07, "steps": 5604, "seconds": 882.2105704999994}
{"job": "D2_hold_N4096_s5_l2", "t": 4.3672589681092696e-07, "steps": 5796, "seconds": 912.6248618999962}
{"job": "D2_hold_N4096_s5_l2", "t": 4.7070117403461413e-07, "steps": 5984, "seconds": 942.7531507001258}
{"job": "D2_hold_N4096_s5_l2", "t": 5.068374561444078e-07, "steps": 6172, "seconds": 972.935673299944}
{"job": "D2_hold_N4096_s5_l2", "t": 5.453219738443274e-07, "steps": 6360, "seconds": 1003.0320119999815}
{"job": "D2_hold_N4096_s5_l2", "t": 5.853999053773033e-07, "steps": 6544, "seconds": 1033.4706502000336}
{"job": "D2_hold_N4096_s5_l2", "t": 6.281348599435224e-07, "steps": 6728, "seconds": 1063.9029286000878}
{"job": "D2_hold_N4096_s5_l2", "t": 6.737670030505288e-07, "steps": 6912, "seconds": 1094.2668976001441}
{"job": "D2_hold_N4096_s5_l2", "t": 7.237390783265903e-07, "steps": 7100, "seconds": 1124.6032803000417}
{"job": "D2_hold_N4096_s5_l2", "t": 7.798755877417661e-07, "steps": 7296, "seconds": 1154.9294410999864}
{"job": "D2_hold_N4096_s5_l2", "t": 8.39034685062982e-07, "steps": 7488, "seconds": 1185.3847565001342}
{"job": "D2_hold_N4096_s5_l2", "t": 9.028320209755864e-07, "steps": 7680, "seconds": 1215.4826992000453}
{"job": "D2_hold_N4096_s5_l2", "t": 9.74957036462409e-07, "steps": 7880, "seconds": 1246.1052359000314}
{"job": "D2_hold_N4096_s5_l2", "t": 1.0481295757381437e-06, "steps": 8068, "seconds": 1276.2081852999981}
{"job": "D2_hold_N4096_s5_l2", "t": 1.1255130287324344e-06, "steps": 8252, "seconds": 1306.3642702000216}
{"job": "D2_hold_N4096_s5_l2", "t": 1.211386286186057e-06, "steps": 8440, "seconds": 1336.6062030999456}
{"job": "D2_hold_N4096_s5_l2", "t": 1.3092548232989959e-06, "steps": 8640, "seconds": 1366.70828300016}
{"job": "D2_hold_N4096_s5_l2", "t": 1.4188703159036328e-06, "steps": 8840, "seconds": 1396.7253372000996}
{"job": "D2_hold_N4096_s5_l2", "t": 1.5368106691888743e-06, "steps": 9036, "seconds": 1426.880663300166}
{"job": "D2_hold_N4096_s5_l2", "t": 1.66376872271611e-06, "steps": 9232, "seconds": 1456.9942493999843}
{"job": "D2_hold_N4096_s5_l2", "t": 1.797237533824321e-06, "steps": 9416, "seconds": 1487.356033100048}
{"job": "D2_hold_N4096_s5_l2", "t": 1.9478038382323004e-06, "steps": 9604, "seconds": 1517.594738600077}
{"job": "D2_hold_N4096_s5_l2", "t": 2.1145350683226158e-06, "steps": 9796, "seconds": 1548.1726152000483}
{"job": "D2_hold_N4096_s5_l2", "t": 2.2909670089495577e-06, "steps": 9976, "seconds": 1578.4086579000577}
{"job": "D2_hold_N4096_s5_l2", "t": 2.490765460672094e-06, "steps": 10160, "seconds": 1608.9308289999608}
{"job": "D2_hold_N4096_s5_l2", "t": 2.715953296776111e-06, "steps": 10348, "seconds": 1639.2557439000811}
{"job": "D2_hold_N4096_s5_l2", "t": 2.9675100402413404e-06, "steps": 10536, "seconds": 1669.2609598001}
{"job": "D2_hold_N4096_s5_l2", "t": 3.2510043358291064e-06, "steps": 10724, "seconds": 1699.7383129000664}
{"job": "D2_hold_N4096_s5_l2", "t": 3.5683221537106255e-06, "steps": 10908, "seconds": 1729.9069302999415}
{"job": "D2_hold_N4096_s5_l2", "t": 3.9286182792280525e-06, "steps": 11096, "seconds": 1760.6542204001453}
{"job": "D2_hold_N4096_s5_l2", "t": 4.356456974906577e-06, "steps": 11288, "seconds": 1790.8652344001457}
{"job": "D2_hold_N4096_s5_l2", "t": 4.839219237318687e-06, "steps": 11476, "seconds": 1821.0598758000415}
{"job": "D2_hold_N4096_s5_l2", "t": 5.385668547452047e-06, "steps": 11664, "seconds": 1851.2050763000734}
{"job": "D2_hold_N4096_s5_l2", "t": 6.055554139656165e-06, "steps": 11860, "seconds": 1881.6827777000144}
{"job": "D2_hold_N4096_s5_l2", "t": 6.829678223579278e-06, "steps": 12052, "seconds": 1912.1168323999736}
{"job": "D2_hold_N4096_s5_l2", "t": 7.775856779501857e-06, "steps": 12248, "seconds": 1942.412981300149}
{"job": "D2_hold_N4096_s5_l2", "t": 8.87739228055769e-06, "steps": 12440, "seconds": 1972.8728136001155}
{"job": "D2_hold_N4096_s5_l2", "t": 1.0185558710071855e-05, "steps": 12628, "seconds": 2002.996998900082}
{"job": "D2_hold_N4096_s5_l2", "t": 1.1811996292491302e-05, "steps": 12820, "seconds": 2033.2177099001128}
{"job": "D2_hold_N4096_s5_l2", "t": 1.379086587434453e-05, "steps": 13012, "seconds": 2063.603606000077}
{"job": "D2_hold_N4096_s5_l2", "t": 1.6432333410435827e-05, "steps": 13212, "seconds": 2094.234183100052}
{"job": "D2_hold_N4096_s5_l2", "t": 1.970403991191118e-05, "steps": 13408, "seconds": 2124.797995600151}
{"job": "D2_hold_N4096_s5_l2", "t": 2.379027107193259e-05, "steps": 13596, "seconds": 2155.023292799946}
{"job": "D2_hold_N4096_s5_l2", "t": 2.8939228340617107e-05, "steps": 13776, "seconds": 2185.3041368999984}
{"job": "D2_hold_N4096_s5_l2", "t": 3.614977998118751e-05, "steps": 13964, "seconds": 2215.8271062001586}
{"job": "D2_hold_N4096_s5_l2", "t": 4.543212100340566e-05, "steps": 14144, "seconds": 2246.0043687999714}
{"job": "D2_hold_N4096_s5_l2", "t": 5.906535720408044e-05, "steps": 14328, "seconds": 2276.0416375000495}
{"job": "D2_hold_N4096_s5_l2", "t": 7.876491973002366e-05, "steps": 14512, "seconds": 2306.6294142999686}
{"job": "D2_hold_N4096_s5_l2", "t": 0.00010782490146457339, "steps": 14696, "seconds": 2337.3292107000016}
{"job": "D2_hold_N4096_s5_l2", "t": 0.00015413180110924308, "steps": 14876, "seconds": 2367.5156912000384}
{"job": "D2_hold_N4096_s5_l2", "t": 0.0002272422118770741, "steps": 15056, "seconds": 2397.651287900051}
{"job": "D2_hold_N4096_s5_l2", "t": 0.0003607733009834973, "steps": 15240, "seconds": 2428.23054460017}
{"job": "D2_hold_N4096_s5_l2", "t": 0.000604809695466032, "steps": 15420, "seconds": 2458.3151346000377}
{"job": "D2_hold_N4096_s5_l2", "t": 0.0010846879747178897, "steps": 15600, "seconds": 2488.7060789000243}
{"job": "D2_hold_N4096_s5_l2", "t": 0.002017309645975938, "steps": 15784, "seconds": 2518.729673500173}
{"job": "D2_hold_N4096_s5_l2", "t": 0.003868718424778643, "steps": 15964, "seconds": 2549.214743599994}
{"job": "D2_hold_N4096_s5_l2", "t": 0.007383834031218589, "steps": 16136, "seconds": 2579.4355339000467}
{"job": "D2_hold_N4096_s5_l2", "t": 0.014006603498926958, "steps": 16296, "seconds": 2609.609818200115}
{"job": "D2_hold_N4096_s5_l2", "t": 0.025452356796914228, "steps": 16464, "seconds": 2639.889544100035}
{"job": "D2_hold_N4096_s5_l2", "t": 0.046415888336127725, "steps": 16644, "seconds": 2670.3560446000192}
{"job": "D2_hold_N4096_s5_l2", "t": 0.07876491973002366, "steps": 16820, "seconds": 2700.871623800136}
{"job": "D2_hold_N4096_s5_l2", "t": 0.11838192867844909, "steps": 16996, "seconds": 2731.3685701000504}
{"job": "D2_hold_N4096_s5_l2", "t": 0.168, "steps": 17176, "seconds": 2761.500734000001}
{"job": "D2_hold_N4096_s5_l2", "t": 0.24035302792462415, "steps": 17384, "seconds": 2791.909176300047}
{"job": "D2_hold_N4096_s5_l2", "t": 0.324, "steps": 17616, "seconds": 2822.3703956000973}
{"job": "D2_hold_N4096_s5_l2", "t": 0.41000000000000003, "steps": 17848, "seconds": 2852.5379491001368}
{"job": "D2_hold_N4096_s5_l2", "t": 0.508, "steps": 18084, "seconds": 2883.0432436000556}
{"job": "D2_hold_N4096_s5_l2", "t": 0.61, "steps": 18320, "seconds": 2913.0894908001646}
{"job": "D2_hold_N4096_s5_l2", "t": 0.7060000000000001, "steps": 18556, "seconds": 2943.245357700158}
{"job": "D2_hold_N4096_s5_l2", "t": 0.81, "steps": 18788, "seconds": 2973.664088099962}
{"job": "D2_hold_N4096_s5_l2", "t": 0.924, "steps": 19036, "seconds": 3003.925991800148}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 4096, "dimension": 8191, "level": 2, "stages": 5, "order": 9, "seconds": 3025.356889900053, "steps": 19204, "iterations": 54499, "rejected_steps": 0, "max_stage_backward_residual": 1.5671493140382468e-15, "max_relative_update": 2.9995236520199324e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17364291584, "available_commit_bytes": 15448965120, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 124997632, "private_bytes": 633069568, "peak_commit_bytes": 802619392}, "start_utc": "2026-11-01T20:40:54.562897+00:00", "completed_utc": "2026-11-01T21:31:20.009135+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N4096_l3.log <==
{"job": "D2_hold_N4096_s5_l3", "t": 5.017901802885122e-17, "steps": 288, "seconds": 30.7029099999927}
{"job": "D2_hold_N4096_s5_l3", "t": 7.75e-13, "steps": 536, "seconds": 61.24401420005597}
{"job": "D2_hold_N4096_s5_l3", "t": 1.1838192867844946e-10, "steps": 728, "seconds": 91.71398560004309}
{"job": "D2_hold_N4096_s5_l3", "t": 2.1046605603448278e-10, "steps": 920, "seconds": 122.73912669997662}
{"job": "D2_hold_N4096_s5_l3", "t": 3.5683221537106277e-10, "steps": 1112, "seconds": 153.50666569988243}
{"job": "D2_hold_N4096_s5_l3", "t": 6.04809695466032e-10, "steps": 1296, "seconds": 184.14729189989157}
{"job": "D2_hold_N4096_s5_l3", "t": 1.025173542813052e-09, "steps": 1488, "seconds": 214.34566390002146}
{"job": "D2_hold_N4096_s5_l3", "t": 1.6744222464206977e-09, "steps": 1672, "seconds": 244.5460753000807}
{"job": "D2_hold_N4096_s5_l3", "t": 2.6758641201003172e-09, "steps": 1864, "seconds": 275.03777209995314}
{"job": "D2_hold_N4096_s5_l3", "t": 4.1205204881036906e-09, "steps": 2056, "seconds": 306.14719779998995}
{"job": "D2_hold_N4096_s5_l3", "t": 6.0310484390500396e-09, "steps": 2240, "seconds": 336.43681659991853}
{"job": "D2_hold_N4096_s5_l3", "t": 8.461825328639349e-09, "steps": 2432, "seconds": 367.56488969991915}
{"job": "D2_hold_N4096_s5_l3", "t": 1.1457473193590922e-08, "steps": 2632, "seconds": 398.55806070007384}
{"job": "D2_hold_N4096_s5_l3", "t": 1.4465517335130647e-08, "steps": 2808, "seconds": 428.8129104000982}
{"job": "D2_hold_N4096_s5_l3", "t": 1.8230450029011067e-08, "steps": 3000, "seconds": 460.30934159993194}
{"job": "D2_hold_N4096_s5_l3", "t": 2.2138502592122998e-08, "steps": 3192, "seconds": 491.34160969988443}
{"job": "D2_hold_N4096_s5_l3", "t": 2.6585942624771084e-08, "steps": 3384, "seconds": 521.3870224999264}
{"job": "D2_hold_N4096_s5_l3", "t": 3.0899544534647003e-08, "steps": 3568, "seconds": 551.76342689991}
{"job": "D2_hold_N4096_s5_l3", "t": 3.570422362759782e-08, "steps": 3760, "seconds": 582.0994104999118}
{"job": "D2_hold_N4096_s5_l3", "t": 4.0933468357393955e-08, "steps": 3952, "seconds": 613.2249259999953}
{"job": "D2_hold_N4096_s5_l3", "t": 4.626165517329063e-08, "steps": 4144, "seconds": 644.3359260999132}
{"job": "D2_hold_N4096_s5_l3", "t": 5.169129600911192e-08, "steps": 4336, "seconds": 674.5601758998819}
{"job": "D2_hold_N4096_s5_l3", "t": 5.764974486155767e-08, "steps": 4536, "seconds": 705.1119685999583}
{"job": "D2_hold_N4096_s5_l3", "t": 6.376591864136746e-08, "steps": 4736, "seconds": 736.3943451000378}
{"job": "D2_hold_N4096_s5_l3", "t": 7.01469658147652e-08, "steps": 4936, "seconds": 766.7479230000172}
{"job": "D2_hold_N4096_s5_l3", "t": 7.6666180737181e-08, "steps": 5128, "seconds": 796.8485350999981}
{"job": "D2_hold_N4096_s5_l3", "t": 8.300708675497914e-08, "steps": 5320, "seconds": 827.1485522999428}
{"job": "D2_hold_N4096_s5_l3", "t": 8.94805531442901e-08, "steps": 5504, "seconds": 857.3005466000177}
{"job": "D2_hold_N4096_s5_l3", "t": 9.67589182100585e-08, "steps": 5704, "seconds": 888.2997089000419}
{"job": "D2_hold_N4096_s5_l3", "t": 1.0420732309722458e-07, "steps": 5904, "seconds": 918.4110956999939}
{"job": "D2_hold_N4096_s5_l3", "t": 1.1218189775196409e-07, "steps": 6112, "seconds": 949.5321341000963}
{"job": "D2_hold_N4096_s5_l3", "t": 1.199949675629719e-07, "steps": 6312, "seconds": 980.5001574999187}
{"job": "D2_hold_N4096_s5_l3", "t": 1.2762722504640926e-07, "steps": 6504, "seconds": 1010.6028756999876}
{"job": "D2_hold_N4096_s5_l3", "t": 1.3581133426988515e-07, "steps": 6696, "seconds": 1041.4072517999448}
{"job": "D2_hold_N4096_s5_l3", "t": 1.4380893502814263e-07, "steps": 6888, "seconds": 1072.3208763999864}
{"job": "D2_hold_N4096_s5_l3", "t": 1.5238795466723477e-07, "steps": 7080, "seconds": 1102.4707851998974}
{"job": "D2_hold_N4096_s5_l3", "t": 1.615598098439873e-07, "steps": 7280, "seconds": 1133.632619400043}
{"job": "D2_hold_N4096_s5_l3", "t": 1.7018873707521045e-07, "steps": 7472, "seconds": 1164.1984723000787}
{"job": "D2_hold_N4096_s5_l3", "t": 1.7985019036861877e-07, "steps": 7672, "seconds": 1194.6412589999381}
{"job": "D2_hold_N4096_s5_l3", "t": 1.8933105012109375e-07, "steps": 7864, "seconds": 1225.799688299885}
{"job": "D2_hold_N4096_s5_l3", "t": 2.0066150086237138e-07, "steps": 8088, "seconds": 1256.0505454000086}
{"job": "D2_hold_N4096_s5_l3", "t": 2.105161462895826e-07, "steps": 8280, "seconds": 1286.7998250999954}
{"job": "D2_hold_N4096_s5_l3", "t": 2.2067674351423103e-07, "steps": 8464, "seconds": 1317.6170987999067}
{"job": "D2_hold_N4096_s5_l3", "t": 2.3170088783720255e-07, "steps": 8664, "seconds": 1348.2088156000245}
{"job": "D2_hold_N4096_s5_l3", "t": 2.425314721587788e-07, "steps": 8856, "seconds": 1378.6906099999323}
{"job": "D2_hold_N4096_s5_l3", "t": 2.531396813991127e-07, "steps": 9040, "seconds": 1408.9870861999225}
{"job": "D2_hold_N4096_s5_l3", "t": 2.6507158157201177e-07, "steps": 9240, "seconds": 1439.6587386999745}
{"job": "D2_hold_N4096_s5_l3", "t": 2.7626228045757363e-07, "steps": 9424, "seconds": 1469.735766199883}
{"job": "D2_hold_N4096_s5_l3", "t": 2.8830038690191547e-07, "steps": 9616, "seconds": 1499.8038143999875}
{"job": "D2_hold_N4096_s5_l3", "t": 3.012425054035853e-07, "steps": 9808, "seconds": 1530.5272206999362}
{"job": "D2_hold_N4096_s5_l3", "t": 3.1456340577279845e-07, "steps": 10008, "seconds": 1561.711729099974}
{"job": "D2_hold_N4096_s5_l3", "t": 3.2767333089746717e-07, "steps": 10200, "seconds": 1592.1839203001}
{"job": "D2_hold_N4096_s5_l3", "t": 3.405359529998736e-07, "steps": 10384, "seconds": 1622.4596907999367}
{"job": "D2_hold_N4096_s5_l3", "t": 3.5502926878216633e-07, "steps": 10576, "seconds": 1653.4144107999746}
{"job": "D2_hold_N4096_s5_l3", "t": 3.6930468823707263e-07, "steps": 10768, "seconds": 1684.3239871999249}
{"job": "D2_hold_N4096_s5_l3", "t": 3.839992126920405e-07, "steps": 10960, "seconds": 1714.3419343000278}
{"job": "D2_hold_N4096_s5_l3", "t": 4.024075941921554e-07, "steps": 11184, "seconds": 1745.0060268000234}
{"job": "D2_hold_N4096_s5_l3", "t": 4.190436676532284e-07, "steps": 11384, "seconds": 1775.3774306999985}
{"job": "D2_hold_N4096_s5_l3", "t": 4.3597749015136327e-07, "steps": 11584, "seconds": 1805.7609363000374}
{"job": "D2_hold_N4096_s5_l3", "t": 4.5354328837810353e-07, "steps": 11784, "seconds": 1836.4457974999677}
{"job": "D2_hold_N4096_s5_l3", "t": 4.7229550652169227e-07, "steps": 11984, "seconds": 1867.2678316000383}
{"job": "D2_hold_N4096_s5_l3", "t": 4.909564904678851e-07, "steps": 12184, "seconds": 1897.5895503000356}
{"job": "D2_hold_N4096_s5_l3", "t": 5.102360458013666e-07, "steps": 12376, "seconds": 1927.680787899997}
{"job": "D2_hold_N4096_s5_l3", "t": 5.301618167640654e-07, "steps": 12576, "seconds": 1957.7365395999514}
{"job": "D2_hold_N4096_s5_l3", "t": 5.498528480529785e-07, "steps": 12768, "seconds": 1988.2270353001077}
{"job": "D2_hold_N4096_s5_l3", "t": 5.711289626617037e-07, "steps": 12960, "seconds": 2018.5949516999535}
{"job": "D2_hold_N4096_s5_l3", "t": 5.93142574223627e-07, "steps": 13160, "seconds": 2049.7740915000904}
{"job": "D2_hold_N4096_s5_l3", "t": 6.159281660650157e-07, "steps": 13352, "seconds": 2080.9506099999417}
{"job": "D2_hold_N4096_s5_l3", "t": 6.384791017072307e-07, "steps": 13544, "seconds": 2111.2375366000924}
{"job": "D2_hold_N4096_s5_l3", "t": 6.628827361442585e-07, "steps": 13736, "seconds": 2142.1193611999042}
{"job": "D2_hold_N4096_s5_l3", "t": 6.85937391598136e-07, "steps": 13920, "seconds": 2172.4979874999262}
{"job": "D2_hold_N4096_s5_l3", "t": 7.132327959964289e-07, "steps": 14120, "seconds": 2204.084826400038}
{"job": "D2_hold_N4096_s5_l3", "t": 7.391838945723744e-07, "steps": 14312, "seconds": 2234.9476592000574}
{"job": "D2_hold_N4096_s5_l3", "t": 7.673138054178692e-07, "steps": 14504, "seconds": 2265.2241768999957}
{"job": "D2_hold_N4096_s5_l3", "t": 7.965163116077154e-07, "steps": 14704, "seconds": 2296.5910378999542}
{"job": "D2_hold_N4096_s5_l3", "t": 8.255036985476761e-07, "steps": 14896, "seconds": 2326.649966099998}
{"job": "D2_hold_N4096_s5_l3", "t": 8.555743643015356e-07, "steps": 15080, "seconds": 2357.7083213999867}
{"job": "D2_hold_N4096_s5_l3", "t": 8.87739228055769e-07, "steps": 15272, "seconds": 2387.823715799954}
{"job": "D2_hold_N4096_s5_l3", "t": 9.206900001414665e-07, "steps": 15464, "seconds": 2419.131444199942}
{"job": "D2_hold_N4096_s5_l3", "t": 9.542587878258432e-07, "steps": 15648, "seconds": 2449.629831899889}
{"job": "D2_hold_N4096_s5_l3", "t": 9.894598628447463e-07, "steps": 15840, "seconds": 2480.6156754000112}
{"job": "D2_hold_N4096_s5_l3", "t": 1.025173542813052e-06, "steps": 16024, "seconds": 2510.7100674998946}
{"job": "D2_hold_N4096_s5_l3", "t": 1.0638249674068707e-06, "steps": 16216, "seconds": 2541.305648999987}
{"job": "D2_hold_N4096_s5_l3", "t": 1.1051298507770222e-06, "steps": 16416, "seconds": 2572.0391532001086}
{"job": "D2_hold_N4096_s5_l3", "t": 1.1425036177050782e-06, "steps": 16584, "seconds": 2602.3289455000777}
{"job": "D2_hold_N4096_s5_l3", "t": 1.187252453090877e-06, "steps": 16784, "seconds": 2633.30882679997}
{"job": "D2_hold_N4096_s5_l3", "t": 1.238165161606505e-06, "steps": 16992, "seconds": 2664.223062200006}
{"job": "D2_hold_N4096_s5_l3", "t": 1.2828720100366998e-06, "steps": 17176, "seconds": 2694.9938076001126}
{"job": "D2_hold_N4096_s5_l3", "t": 1.333521432163324e-06, "steps": 17368, "seconds": 2725.754112900002}
{"job": "D2_hold_N4096_s5_l3", "t": 1.3875082083671892e-06, "steps": 17568, "seconds": 2757.0429197999183}
{"job": "D2_hold_N4096_s5_l3", "t": 1.4410736832138445e-06, "steps": 17760, "seconds": 2787.969361399999}
{"job": "D2_hold_N4096_s5_l3", "t": 1.5023313922646607e-06, "steps": 17960, "seconds": 2818.456983400043}
{"job": "D2_hold_N4096_s5_l3", "t": 1.5612384720763983e-06, "steps": 18152, "seconds": 2848.5724420000333}
{"job": "D2_hold_N4096_s5_l3", "t": 1.6258271992221124e-06, "steps": 18352, "seconds": 2879.318246799987}
{"job": "D2_hold_N4096_s5_l3", "t": 1.6967196723705938e-06, "steps": 18552, "seconds": 2910.2698377000634}
{"job": "D2_hold_N4096_s5_l3", "t": 1.7682421226216963e-06, "steps": 18752, "seconds": 2940.5531357999425}
{"job": "D2_hold_N4096_s5_l3", "t": 1.8435213734731e-06, "steps": 18952, "seconds": 2971.558174500009}
{"job": "D2_hold_N4096_s5_l3", "t": 1.9228252137514685e-06, "steps": 19152, "seconds": 3002.454206000082}
{"job": "D2_hold_N4096_s5_l3", "t": 2.0064457248780744e-06, "steps": 19344, "seconds": 3033.051214300096}
{"job": "D2_hold_N4096_s5_l3", "t": 2.0907637294885466e-06, "steps": 19536, "seconds": 3063.478660200024}
{"job": "D2_hold_N4096_s5_l3", "t": 2.179627816422962e-06, "steps": 19728, "seconds": 3094.2367815999314}
{"job": "D2_hold_N4096_s5_l3", "t": 2.277753497740128e-06, "steps": 19928, "seconds": 3126.0703527999576}
{"job": "D2_hold_N4096_s5_l3", "t": 2.3769865971434538e-06, "steps": 20120, "seconds": 3157.052169099916}
{"job": "D2_hold_N4096_s5_l3", "t": 2.4867889934947158e-06, "steps": 20312, "seconds": 3187.3022495999467}
{"job": "D2_hold_N4096_s5_l3", "t": 2.592871559160052e-06, "steps": 20496, "seconds": 3217.564317899989}
{"job": "D2_hold_N4096_s5_l3", "t": 2.710444319612195e-06, "steps": 20688, "seconds": 3248.1639401998837}
{"job": "D2_hold_N4096_s5_l3", "t": 2.840974406052472e-06, "steps": 20888, "seconds": 3278.792220100062}
{"job": "D2_hold_N4096_s5_l3", "t": 2.9737204789018334e-06, "steps": 21080, "seconds": 3308.878652299987}
{"job": "D2_hold_N4096_s5_l3", "t": 3.11484130168635e-06, "steps": 21272, "seconds": 3339.3747054999694}
{"job": "D2_hold_N4096_s5_l3", "t": 3.272113099517137e-06, "steps": 21472, "seconds": 3370.5715749000665}
{"job": "D2_hold_N4096_s5_l3", "t": 3.4402402275427385e-06, "steps": 21672, "seconds": 3401.0950597000774}
{"job": "D2_hold_N4096_s5_l3", "t": 3.604092971121411e-06, "steps": 21856, "seconds": 3431.2837561999913}
{"job": "D2_hold_N4096_s5_l3", "t": 3.7873135703434494e-06, "steps": 22048, "seconds": 3462.0541966001038}
{"job": "D2_hold_N4096_s5_l3", "t": 3.9834650829615215e-06, "steps": 22240, "seconds": 3492.6437629999127}
{"job": "D2_hold_N4096_s5_l3", "t": 4.1937935743501534e-06, "steps": 22432, "seconds": 3522.652319099987}
{"job": "D2_hold_N4096_s5_l3", "t": 4.419698900927041e-06, "steps": 22624, "seconds": 3553.6627676999196}
{"job": "D2_hold_N4096_s5_l3", "t": 4.641588833612773e-06, "steps": 22808, "seconds": 3584.553803500021}
{"job": "D2_hold_N4096_s5_l3", "t": 4.8878400596164974e-06, "steps": 22992, "seconds": 3614.9498020000756}
{"job": "D2_hold_N4096_s5_l3", "t": 5.15459886754181e-06, "steps": 23176, "seconds": 3645.4453549999744}
{"job": "D2_hold_N4096_s5_l3", "t": 5.427944312699845e-06, "steps": 23352, "seconds": 3676.0225957999937}
{"job": "D2_hold_N4096_s5_l3", "t": 5.7373333454878286e-06, "steps": 23536, "seconds": 3706.883028500015}
{"job": "D2_hold_N4096_s5_l3", "t": 6.072112393566232e-06, "steps": 23728, "seconds": 3737.6493794000708}
{"job": "D2_hold_N4096_s5_l3", "t": 6.435137579269985e-06, "steps": 23912, "seconds": 3768.400334799895}
{"job": "D2_hold_N4096_s5_l3", "t": 6.829678223579278e-06, "steps": 24104, "seconds": 3799.788693499984}
{"job": "D2_hold_N4096_s5_l3", "t": 7.259490711600738e-06, "steps": 24288, "seconds": 3830.4089071000926}
{"job": "D2_hold_N4096_s5_l3", "t": 7.6132949177996725e-06, "steps": 24432, "seconds": 3861.063484400045}
{"job": "D2_hold_N4096_s5_l3", "t": 8.041511076049194e-06, "steps": 24592, "seconds": 3892.110166300088}
{"job": "D2_hold_N4096_s5_l3", "t": 8.451703431897564e-06, "steps": 24736, "seconds": 3923.183667700039}
{"job": "D2_hold_N4096_s5_l3", "t": 8.892606070978345e-06, "steps": 24888, "seconds": 3954.08562649996}
{"job": "D2_hold_N4096_s5_l3", "t": 9.39823805263955e-06, "steps": 25040, "seconds": 3985.9592468999326}
{"job": "D2_hold_N4096_s5_l3", "t": 1e-05, "steps": 25208, "seconds": 4017.039487699978}
{"job": "D2_hold_N4096_s5_l3", "t": 1.0840161988461925e-05, "steps": 25424, "seconds": 4047.526055699913}
{"job": "D2_hold_N4096_s5_l3", "t": 1.1726277992144108e-05, "steps": 25624, "seconds": 4077.9283453999087}
{"job": "D2_hold_N4096_s5_l3", "t": 1.2673785964275683e-05, "steps": 25816, "seconds": 4108.674942099955}
{"job": "D2_hold_N4096_s5_l3", "t": 1.368350008213591e-05, "steps": 26008, "seconds": 4138.821593200089}
{"job": "D2_hold_N4096_s5_l3", "t": 1.4875173870431679e-05, "steps": 26200, "seconds": 4169.0343905999325}
{"job": "D2_hold_N4096_s5_l3", "t": 1.6156701961357706e-05, "steps": 26392, "seconds": 4199.321283899946}
{"job": "D2_hold_N4096_s5_l3", "t": 1.7684202605499024e-05, "steps": 26584, "seconds": 4229.631991900038}
{"job": "D2_hold_N4096_s5_l3", "t": 1.934457496476436e-05, "steps": 26776, "seconds": 4260.38048469997}
{"job": "D2_hold_N4096_s5_l3", "t": 2.1346958984722672e-05, "steps": 26976, "seconds": 4290.9487115000375}
{"job": "D2_hold_N4096_s5_l3", "t": 2.3670460893046007e-05, "steps": 27176, "seconds": 4322.001816200092}
{"job": "D2_hold_N4096_s5_l3", "t": 2.6247998059024716e-05, "steps": 27376, "seconds": 4352.486014700029}
{"job": "D2_hold_N4096_s5_l3", "t": 2.910055237221783e-05, "steps": 27560, "seconds": 4382.848931200104}
{"job": "D2_hold_N4096_s5_l3", "t": 3.2628349770462966e-05, "steps": 27760, "seconds": 4413.385348699987}
{"job": "D2_hold_N4096_s5_l3", "t": 3.660077879414756e-05, "steps": 27952, "seconds": 4443.671655799961}
{"job": "D2_hold_N4096_s5_l3", "t": 4.160993043468446e-05, "steps": 28152, "seconds": 4474.998630200047}
{"job": "D2_hold_N4096_s5_l3", "t": 4.737453301195774e-05, "steps": 28344, "seconds": 4505.396113799885}
{"job": "D2_hold_N4096_s5_l3", "t": 5.400494707005146e-05, "steps": 28536, "seconds": 4535.822228899924}
{"job": "D2_hold_N4096_s5_l3", "t": 6.21185302734375e-05, "steps": 28728, "seconds": 4566.742674499983}
{"job": "D2_hold_N4096_s5_l3", "t": 7.157141207269713e-05, "steps": 28912, "seconds": 4596.838661999907}
{"job": "D2_hold_N4096_s5_l3", "t": 8.461825328639345e-05, "steps": 29112, "seconds": 4627.197875899961}
{"job": "D2_hold_N4096_s5_l3", "t": 9.925759771553519e-05, "steps": 29296, "seconds": 4658.291081999894}
{"job": "D2_hold_N4096_s5_l3", "t": 0.00011838192867844928, "steps": 29488, "seconds": 4688.420920700068}
{"job": "D2_hold_N4096_s5_l3", "t": 0.00014342298087573817, "steps": 29688, "seconds": 4718.828403400024}
{"job": "D2_hold_N4096_s5_l3", "t": 0.00017782794100389227, "steps": 29888, "seconds": 4749.824604399968}
{"job": "D2_hold_N4096_s5_l3", "t": 0.00021716419745989335, "steps": 30072, "seconds": 4780.2574501000345}
{"job": "D2_hold_N4096_s5_l3", "t": 0.00027088589138454897, "steps": 30256, "seconds": 4810.888395200018}
{"job": "D2_hold_N4096_s5_l3", "t": 0.0003408055335051606, "steps": 30440, "seconds": 4841.127725299913}
{"job": "D2_hold_N4096_s5_l3", "t": 0.00044170205222907565, "steps": 30624, "seconds": 4871.633862799965}
{"job": "D2_hold_N4096_s5_l3", "t": 0.0005764974486155768, "steps": 30808, "seconds": 4901.72988540004}
{"job": "D2_hold_N4096_s5_l3", "t": 0.0007531389778043041, "steps": 30984, "seconds": 4931.910694600083}
{"job": "D2_hold_N4096_s5_l3", "t": 0.001025173542813052, "steps": 31168, "seconds": 4962.48678799998}
{"job": "D2_hold_N4096_s5_l3", "t": 0.0014442376131136767, "steps": 31360, "seconds": 4993.559281199938}
{"job": "D2_hold_N4096_s5_l3", "t": 0.0019573417814876576, "steps": 31552, "seconds": 5023.784899099963}
{"job": "D2_hold_N4096_s5_l3", "t": 0.0026758641201003156, "steps": 31736, "seconds": 5055.103243999882}
{"job": "D2_hold_N4096_s5_l3", "t": 0.003868718424778643, "steps": 31928, "seconds": 5086.028663400095}
{"job": "D2_hold_N4096_s5_l3", "t": 0.005623413251903491, "steps": 32112, "seconds": 5116.306411999976}
{"job": "D2_hold_N4096_s5_l3", "t": 0.00807038299308344, "steps": 32312, "seconds": 5146.761595699936}
{"job": "D2_hold_N4096_s5_l3", "t": 0.011838192867844908, "steps": 32504, "seconds": 5177.340217699995}
{"job": "D2_hold_N4096_s5_l3", "t": 0.016562684263396327, "steps": 32696, "seconds": 5208.119329700014}
{"job": "D2_hold_N4096_s5_l3", "t": 0.024258439246809836, "steps": 32888, "seconds": 5238.715737600112}
{"job": "D2_hold_N4096_s5_l3", "t": 0.03321489124298392, "steps": 33072, "seconds": 5269.133004799951}
{"job": "D2_hold_N4096_s5_l3", "t": 0.04429276933949297, "steps": 33264, "seconds": 5300.317972199991}
{"job": "D2_hold_N4096_s5_l3", "t": 0.06048096954660321, "steps": 33440, "seconds": 5330.725247099996}
{"job": "D2_hold_N4096_s5_l3", "t": 0.076, "steps": 33616, "seconds": 5361.352013499942}
{"job": "D2_hold_N4096_s5_l3", "t": 0.09712236370230146, "steps": 33792, "seconds": 5391.66266199993}
{"job": "D2_hold_N4096_s5_l3", "t": 0.11838192867844909, "steps": 33992, "seconds": 5422.688522000099}
{"job": "D2_hold_N4096_s5_l3", "t": 0.14800000000000002, "steps": 34184, "seconds": 5453.0988626999315}
{"job": "D2_hold_N4096_s5_l3", "t": 0.1778279410038923, "steps": 34408, "seconds": 5483.755854400108}
{"job": "D2_hold_N4096_s5_l3", "t": 0.21800000000000003, "steps": 34640, "seconds": 5514.151978600072}
{"job": "D2_hold_N4096_s5_l3", "t": 0.2555078607841267, "steps": 34872, "seconds": 5544.857979299966}
{"job": "D2_hold_N4096_s5_l3", "t": 0.29800000000000004, "steps": 35104, "seconds": 5576.147404100047}
{"job": "D2_hold_N4096_s5_l3", "t": 0.34400000000000003, "steps": 35336, "seconds": 5607.002955700038}
{"job": "D2_hold_N4096_s5_l3", "t": 0.3899844739738888, "steps": 35568, "seconds": 5637.207793700043}
{"job": "D2_hold_N4096_s5_l3", "t": 0.432312098411756, "steps": 35808, "seconds": 5667.995600499911}
{"job": "D2_hold_N4096_s5_l3", "t": 0.4875279304059843, "steps": 36072, "seconds": 5698.934474299895}
{"job": "D2_hold_N4096_s5_l3", "t": 0.54, "steps": 36320, "seconds": 5729.537904999917}
{"job": "D2_hold_N4096_s5_l3", "t": 0.5906535720408044, "steps": 36552, "seconds": 5759.976539300056}
{"job": "D2_hold_N4096_s5_l3", "t": 0.636, "steps": 36792, "seconds": 5790.541217100108}
{"job": "D2_hold_N4096_s5_l3", "t": 0.6900000000000001, "steps": 37040, "seconds": 5821.336131700082}
{"job": "D2_hold_N4096_s5_l3", "t": 0.744, "steps": 37280, "seconds": 5851.4939681999385}
{"job": "D2_hold_N4096_s5_l3", "t": 0.8, "steps": 37528, "seconds": 5881.835380600067}
{"job": "D2_hold_N4096_s5_l3", "t": 0.854, "steps": 37768, "seconds": 5912.311616099905}
{"job": "D2_hold_N4096_s5_l3", "t": 0.912, "steps": 38024, "seconds": 5943.364765699953}
{"job": "D2_hold_N4096_s5_l3", "t": 0.97, "steps": 38272, "seconds": 5973.46674189996}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 4096, "dimension": 8191, "level": 3, "stages": 5, "order": 9, "seconds": 5990.5786323999055, "steps": 38408, "iterations": 107089, "rejected_steps": 0, "max_stage_backward_residual": 9.306998971955405e-16, "max_relative_update": 2.998044989974023e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17010630656, "available_commit_bytes": 15879028736, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 125288448, "private_bytes": 635772928, "peak_commit_bytes": 803123200}, "start_utc": "2026-11-01T22:48:04.612004+00:00", "completed_utc": "2026-11-02T00:27:55.190570+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N64_l0.log <==
{"job": "D2_hold_N64_s5_l0", "t": 0.31622776601683794, "steps": 4382, "seconds": 30.017905599903315}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 64, "dimension": 127, "level": 0, "stages": 5, "order": 9, "seconds": 32.43119530007243, "steps": 4783, "iterations": 14011, "rejected_steps": 0, "max_stage_backward_residual": 4.514037212997472e-16, "max_relative_update": 2.985331242356333e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16520986624, "available_commit_bytes": 16350523392, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 84254720, "private_bytes": 135430144, "peak_commit_bytes": 135458816}, "start_utc": "2026-11-01T19:15:29.286775+00:00", "completed_utc": "2026-11-01T19:16:01.717863+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N64_l1.log <==
{"job": "D2_hold_N64_s5_l1", "t": 2.230133043725433e-06, "steps": 4922, "seconds": 30.015954399947077}
{"job": "D2_hold_N64_s5_l1", "t": 0.732, "steps": 9270, "seconds": 60.024141900008544}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 64, "dimension": 127, "level": 1, "stages": 5, "order": 9, "seconds": 61.56207300000824, "steps": 9566, "iterations": 27314, "rejected_steps": 0, "max_stage_backward_residual": 4.750806109962915e-16, "max_relative_update": 2.998086127904546e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16269312000, "available_commit_bytes": 16343281664, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 83968000, "private_bytes": 135806976, "peak_commit_bytes": 135921664}, "start_utc": "2026-11-01T20:03:16.979365+00:00", "completed_utc": "2026-11-01T20:04:18.540752+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N64_l2.log <==
{"job": "D2_hold_N64_s5_l2", "t": 4.3150853879527073e-07, "steps": 5692, "seconds": 30.042175099952146}
{"job": "D2_hold_N64_s5_l2", "t": 2.840974406052472e-06, "steps": 10372, "seconds": 60.0618690000847}
{"job": "D2_hold_N64_s5_l2", "t": 0.00025366704744305313, "steps": 15028, "seconds": 90.07964719994925}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 64, "dimension": 127, "level": 2, "stages": 5, "order": 9, "seconds": 114.66343499999493, "steps": 19132, "iterations": 51068, "rejected_steps": 0, "max_stage_backward_residual": 5.657713592407713e-16, "max_relative_update": 2.999546240288739e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17222840320, "available_commit_bytes": 15972294656, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 83943424, "private_bytes": 133410816, "peak_commit_bytes": 135749632}, "start_utc": "2026-11-01T21:34:28.090497+00:00", "completed_utc": "2026-11-01T21:36:22.755041+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N64_l3.log <==
{"job": "D2_hold_N64_s5_l3", "t": 1.100694171252208e-07, "steps": 5912, "seconds": 30.030127100180835}
{"job": "D2_hold_N64_s5_l3", "t": 4.2169650342858225e-07, "steps": 11272, "seconds": 60.05614320002496}
{"job": "D2_hold_N64_s5_l3", "t": 1.1349169544673818e-06, "steps": 16408, "seconds": 90.07872230000794}
{"job": "D2_hold_N64_s5_l3", "t": 3.0176312467610207e-06, "steps": 20992, "seconds": 120.0924683001358}
{"job": "D2_hold_N64_s5_l3", "t": 1.2420261020122716e-05, "steps": 25624, "seconds": 150.15491150016896}
{"job": "D2_hold_N64_s5_l3", "t": 0.00020179491865913163, "steps": 29864, "seconds": 180.21640500007197}
{"job": "D2_hold_N64_s5_l3", "t": 0.2, "steps": 34392, "seconds": 210.25826460006647}
COMPLETE {"schema": 1, "name": "D2_hold", "N": 64, "dimension": 127, "level": 3, "stages": 5, "order": 9, "seconds": 231.24063940020278, "steps": 38264, "iterations": 96740, "rejected_steps": 0, "max_stage_backward_residual": 6.036699243525807e-16, "max_relative_update": 2.9975113297295826e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16763232256, "available_commit_bytes": 16298721280, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 84119552, "private_bytes": 133132288, "peak_commit_bytes": 136142848}, "start_utc": "2026-11-02T00:33:39.794421+00:00", "completed_utc": "2026-11-02T00:37:31.035377+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N1024_l0.log <==
{"job": "D3_N1024_s5_l0", "t": 5.62341325190349e-07, "steps": 674, "seconds": 30.074399099918082}
{"job": "D3_N1024_s5_l0", "t": 6.115081531913234e-06, "steps": 1426, "seconds": 60.16693750000559}
{"job": "D3_N1024_s5_l0", "t": 0.0001419543782103707, "steps": 2107, "seconds": 90.22828879998997}
{"job": "D3_N1024_s5_l0", "t": 0.20558882357597677, "steps": 2718, "seconds": 120.2601817001123}
COMPLETE {"schema": 1, "name": "D3", "N": 1024, "dimension": 2047, "level": 0, "stages": 5, "order": 9, "seconds": 136.9288111999631, "steps": 3198, "iterations": 9199, "rejected_steps": 0, "max_stage_backward_residual": 1.709832956155121e-15, "max_relative_update": 2.981595484409801e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16987410432, "available_commit_bytes": 16865427456, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 92221440, "private_bytes": 250630144, "peak_commit_bytes": 293773312}, "start_utc": "2026-11-01T04:22:27.386323+00:00", "completed_utc": "2026-11-01T04:24:44.315170+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N1024_l1.log <==
{"job": "D3_N1024_s5_l1", "t": 1.075520628439156e-07, "steps": 852, "seconds": 30.029078399995342}
{"job": "D3_N1024_s5_l1", "t": 9.151840692690675e-07, "steps": 1594, "seconds": 60.096698299981654}
{"job": "D3_N1024_s5_l1", "t": 2.945308040057342e-06, "steps": 2352, "seconds": 90.10481169982813}
{"job": "D3_N1024_s5_l1", "t": 9.620059050287618e-06, "steps": 3136, "seconds": 120.19618279999122}
{"job": "D3_N1024_s5_l1", "t": 5.050473007664733e-05, "steps": 3910, "seconds": 150.22462399979122}
{"job": "D3_N1024_s5_l1", "t": 0.0015003003417781034, "steps": 4640, "seconds": 180.26863770000637}
{"job": "D3_N1024_s5_l1", "t": 0.15952497054042308, "steps": 5366, "seconds": 210.33726389985532}
{"job": "D3_N1024_s5_l1", "t": 0.9660000000000001, "steps": 6358, "seconds": 240.4388442998752}
COMPLETE {"schema": 1, "name": "D3", "N": 1024, "dimension": 2047, "level": 1, "stages": 5, "order": 9, "seconds": 241.7329167998396, "steps": 6396, "iterations": 18162, "rejected_steps": 0, "max_stage_backward_residual": 2.3029954026425947e-15, "max_relative_update": 2.961892599269322e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17243168768, "available_commit_bytes": 17043755008, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 91832320, "private_bytes": 251523072, "peak_commit_bytes": 293208064}, "start_utc": "2026-11-01T04:39:29.360978+00:00", "completed_utc": "2026-11-01T04:43:31.093450+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N1024_l2.log <==
{"job": "D3_N1024_s5_l2", "t": 3.821861762581504e-09, "steps": 940, "seconds": 30.141604300122708}
{"job": "D3_N1024_s5_l2", "t": 1.075520628439156e-07, "steps": 1704, "seconds": 60.195840100059286}
{"job": "D3_N1024_s5_l2", "t": 4.473244242393948e-07, "steps": 2500, "seconds": 90.2725766999647}
{"job": "D3_N1024_s5_l2", "t": 1.010513660115016e-06, "steps": 3300, "seconds": 120.39663610002026}
{"job": "D3_N1024_s5_l2", "t": 1.892377404562147e-06, "steps": 4092, "seconds": 150.47074260003865}
{"job": "D3_N1024_s5_l2", "t": 3.450261099558947e-06, "steps": 4924, "seconds": 180.57090650009923}
{"job": "D3_N1024_s5_l2", "t": 6.34547381432935e-06, "steps": 5752, "seconds": 210.60374870011583}
{"job": "D3_N1024_s5_l2", "t": 1.2725245453959557e-05, "steps": 6592, "seconds": 240.74640440009534}
{"job": "D3_N1024_s5_l2", "t": 3.0361876195790814e-05, "steps": 7432, "seconds": 270.91557210008614}
{"job": "D3_N1024_s5_l2", "t": 9.771293939129216e-05, "steps": 8232, "seconds": 300.9427594000008}
{"job": "D3_N1024_s5_l2", "t": 0.0007118141503121572, "steps": 9060, "seconds": 331.05381630011834}
{"job": "D3_N1024_s5_l2", "t": 0.012420261020122699, "steps": 9856, "seconds": 361.2637660000473}
{"job": "D3_N1024_s5_l2", "t": 0.13030229887796393, "steps": 10624, "seconds": 391.3330753000919}
{"job": "D3_N1024_s5_l2", "t": 0.47800000000000004, "steps": 11604, "seconds": 421.4945191000588}
{"job": "D3_N1024_s5_l2", "t": 0.936, "steps": 12652, "seconds": 451.49912640010007}
COMPLETE {"schema": 1, "name": "D3", "N": 1024, "dimension": 2047, "level": 2, "stages": 5, "order": 9, "seconds": 456.0848904000595, "steps": 12792, "iterations": 35707, "rejected_steps": 0, "max_stage_backward_residual": 1.9825413951267063e-15, "max_relative_update": 2.9649958657583646e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17122889728, "available_commit_bytes": 16981311488, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 91250688, "private_bytes": 251744256, "peak_commit_bytes": 293986304}, "start_utc": "2026-11-01T05:10:24.113485+00:00", "completed_utc": "2026-11-01T05:18:00.197665+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N1024_l3.log <==
{"job": "D3_N1024_s5_l3", "t": 2.741571024518101e-10, "steps": 968, "seconds": 30.09503799979575}
{"job": "D3_N1024_s5_l3", "t": 2.262904197846771e-09, "steps": 1704, "seconds": 60.3395686999429}
{"job": "D3_N1024_s5_l3", "t": 1.696938754239398e-08, "steps": 2432, "seconds": 90.5974071000237}
{"job": "D3_N1024_s5_l3", "t": 7.498942093324559e-08, "steps": 3160, "seconds": 120.7870473000221}
{"job": "D3_N1024_s5_l3", "t": 1.9414122541602734e-07, "steps": 3920, "seconds": 150.9712238998618}
{"job": "D3_N1024_s5_l3", "t": 3.5530854501972024e-07, "steps": 4648, "seconds": 181.26834489987232}
{"job": "D3_N1024_s5_l3", "t": 5.62341325190349e-07, "steps": 5392, "seconds": 211.36297839996405}
{"job": "D3_N1024_s5_l3", "t": 8.254041852680173e-07, "steps": 6152, "seconds": 241.62270829989575}
{"job": "D3_N1024_s5_l3", "t": 1.177775014973917e-06, "steps": 6960, "seconds": 271.8947611998301}
{"job": "D3_N1024_s5_l3", "t": 1.5993111053027025e-06, "steps": 7736, "seconds": 301.92183569981717}
{"job": "D3_N1024_s5_l3", "t": 2.1544346900318822e-06, "steps": 8536, "seconds": 332.12438359996304}
{"job": "D3_N1024_s5_l3", "t": 2.8729848333536627e-06, "steps": 9336, "seconds": 362.3255016999319}
{"job": "D3_N1024_s5_l3", "t": 3.8301670326845644e-06, "steps": 10136, "seconds": 392.62127859983593}
{"job": "D3_N1024_s5_l3", "t": 5.166388986625742e-06, "steps": 10960, "seconds": 422.8669551999774}
{"job": "D3_N1024_s5_l3", "t": 7.1242282720379805e-06, "steps": 11800, "seconds": 452.86889259982854}
{"job": "D3_N1024_s5_l3", "t": 9.888395328537058e-06, "steps": 12608, "seconds": 483.0028202999383}
{"job": "D3_N1024_s5_l3", "t": 1.4006603498926957e-05, "steps": 13392, "seconds": 513.2431086997967}
{"job": "D3_N1024_s5_l3", "t": 2.0724222198209424e-05, "steps": 14184, "seconds": 543.378079299815}
{"job": "D3_N1024_s5_l3", "t": 3.2418833922333864e-05, "steps": 14968, "seconds": 573.6997820998076}
{"job": "D3_N1024_s5_l3", "t": 5.625888440735948e-05, "steps": 15792, "seconds": 603.8488170998171}
{"job": "D3_N1024_s5_l3", "t": 0.00011138457316913451, "steps": 16608, "seconds": 633.95232079993}
{"job": "D3_N1024_s5_l3", "t": 0.0002525226382633649, "steps": 17376, "seconds": 664.0412563998252}
{"job": "D3_N1024_s5_l3", "t": 0.0007498942093324559, "steps": 18152, "seconds": 694.2858678000048}
{"job": "D3_N1024_s5_l3", "t": 0.0028518342379673925, "steps": 18944, "seconds": 724.5317428999115}
{"job": "D3_N1024_s5_l3", "t": 0.012054801281587615, "steps": 19696, "seconds": 754.6712824997958}
{"job": "D3_N1024_s5_l3", "t": 0.04758434068836308, "steps": 20472, "seconds": 785.0314092999324}
{"job": "D3_N1024_s5_l3", "t": 0.132, "steps": 21256, "seconds": 815.3577254998963}
{"job": "D3_N1024_s5_l3", "t": 0.29000000000000004, "steps": 22240, "seconds": 845.5261704998557}
{"job": "D3_N1024_s5_l3", "t": 0.48200000000000004, "steps": 23224, "seconds": 875.6366386997979}
{"job": "D3_N1024_s5_l3", "t": 0.6920000000000001, "steps": 24224, "seconds": 905.6597610998433}
{"job": "D3_N1024_s5_l3", "t": 0.906, "steps": 25168, "seconds": 935.8637722998392}
COMPLETE {"schema": 1, "name": "D3", "N": 1024, "dimension": 2047, "level": 3, "stages": 5, "order": 9, "seconds": 948.0584580998402, "steps": 25584, "iterations": 70178, "rejected_steps": 0, "max_stage_backward_residual": 1.9906238826853236e-15, "max_relative_update": 2.99544675962621e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15425470464, "available_commit_bytes": 13681090560, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 91574272, "private_bytes": 250974208, "peak_commit_bytes": 293687296}, "start_utc": "2026-11-03T01:11:23.925363+00:00", "completed_utc": "2026-11-03T01:27:11.983708+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N128_l0.log <==
{"job": "D3_N128_s5_l0", "t": 0.756, "steps": 3055, "seconds": 30.027024200186133}
COMPLETE {"schema": 1, "name": "D3", "N": 128, "dimension": 255, "level": 0, "stages": 5, "order": 9, "seconds": 31.160587600199506, "steps": 3189, "iterations": 9174, "rejected_steps": 0, "max_stage_backward_residual": 1.4783021236007357e-15, "max_relative_update": 2.980932674916197e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14763855872, "available_commit_bytes": 13312098304, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 86106112, "private_bytes": 147668992, "peak_commit_bytes": 147894272}, "start_utc": "2026-11-03T01:01:27.681870+00:00", "completed_utc": "2026-11-03T01:01:58.842743+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N128_l1.log <==
{"job": "D3_N128_s5_l1", "t": 1.3088452398068548e-05, "steps": 3294, "seconds": 30.028707099845633}
COMPLETE {"schema": 1, "name": "D3", "N": 128, "dimension": 255, "level": 1, "stages": 5, "order": 9, "seconds": 58.961537699913606, "steps": 6378, "iterations": 18012, "rejected_steps": 0, "max_stage_backward_residual": 1.5962783760276663e-15, "max_relative_update": 2.9743938338106706e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14761545728, "available_commit_bytes": 13402845184, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85610496, "private_bytes": 143888384, "peak_commit_bytes": 147501056}, "start_utc": "2026-11-03T01:02:50.899368+00:00", "completed_utc": "2026-11-03T01:03:49.860769+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N128_l2.log <==
{"job": "D3_N128_s5_l2", "t": 1.4381078484756854e-06, "steps": 3696, "seconds": 30.036230799974874}
{"job": "D3_N128_s5_l2", "t": 1.7850265061289842e-05, "steps": 6912, "seconds": 60.0924614998512}
{"job": "D3_N128_s5_l2", "t": 0.042169650342858224, "steps": 10172, "seconds": 90.12467489996925}
COMPLETE {"schema": 1, "name": "D3", "N": 128, "dimension": 255, "level": 2, "stages": 5, "order": 9, "seconds": 111.03492509992793, "steps": 12756, "iterations": 35224, "rejected_steps": 0, "max_stage_backward_residual": 1.8839328967208532e-15, "max_relative_update": 2.9979029823859597e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14764498944, "available_commit_bytes": 13426618368, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 84336640, "private_bytes": 144171008, "peak_commit_bytes": 147283968}, "start_utc": "2026-11-03T01:05:17.918513+00:00", "completed_utc": "2026-11-03T01:07:08.952634+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N128_l3.log <==
{"job": "D3_N128_s5_l3", "t": 2.8674591834592123e-07, "steps": 4288, "seconds": 30.03200630005449}
{"job": "D3_N128_s5_l3", "t": 1.6049092949764275e-06, "steps": 7672, "seconds": 60.058690200094134}
{"job": "D3_N128_s5_l3", "t": 5.864917057642237e-06, "steps": 11224, "seconds": 90.06991730001755}
{"job": "D3_N128_s5_l3", "t": 3.307454980690194e-05, "steps": 14928, "seconds": 120.10422659991309}
{"job": "D3_N128_s5_l3", "t": 0.0015501963398126951, "steps": 18512, "seconds": 150.19575989991426}
{"job": "D3_N128_s5_l3", "t": 0.3, "steps": 22216, "seconds": 180.24300620006397}
COMPLETE {"schema": 1, "name": "D3", "N": 128, "dimension": 255, "level": 3, "stages": 5, "order": 9, "seconds": 202.2325454999227, "steps": 25512, "iterations": 69048, "rejected_steps": 0, "max_stage_backward_residual": 2.133131832510028e-15, "max_relative_update": 2.996744930251184e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15089868800, "available_commit_bytes": 13577486336, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85209088, "private_bytes": 143978496, "peak_commit_bytes": 147259392}, "start_utc": "2026-11-03T03:07:02.260184+00:00", "completed_utc": "2026-11-03T03:10:24.492849+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N16_l0.log <==
COMPLETE {"schema": 1, "name": "D3", "N": 16, "dimension": 31, "level": 0, "stages": 5, "order": 9, "seconds": 15.160469199996442, "steps": 3180, "iterations": 9118, "rejected_steps": 0, "max_stage_backward_residual": 1.223656967613675e-15, "max_relative_update": 2.999880742723107e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17228574720, "available_commit_bytes": 17223901184, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 82366464, "private_bytes": 127639552, "peak_commit_bytes": 127639552}, "start_utc": "2026-11-01T04:38:54.293635+00:00", "completed_utc": "2026-11-01T04:39:09.454222+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N16_l1.log <==
COMPLETE {"schema": 1, "name": "D3", "N": 16, "dimension": 31, "level": 1, "stages": 5, "order": 9, "seconds": 27.910000799922273, "steps": 6360, "iterations": 17595, "rejected_steps": 0, "max_stage_backward_residual": 1.6393179620596284e-15, "max_relative_update": 2.9955415844971286e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17163313152, "available_commit_bytes": 17131081728, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 82378752, "private_bytes": 127447040, "peak_commit_bytes": 127447040}, "start_utc": "2026-11-01T05:09:21.640324+00:00", "completed_utc": "2026-11-01T05:09:49.549998+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N16_l2.log <==
{"job": "D3_N16_s5_l2", "t": 2.8282811304671537e-05, "steps": 7300, "seconds": 30.018895500106737}
COMPLETE {"schema": 1, "name": "D3", "N": 16, "dimension": 31, "level": 2, "stages": 5, "order": 9, "seconds": 54.61315960017964, "steps": 12720, "iterations": 33640, "rejected_steps": 0, "max_stage_backward_residual": 1.3224220500379938e-15, "max_relative_update": 2.997443656255286e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17096871936, "available_commit_bytes": 17175670784, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 82661376, "private_bytes": 127807488, "peak_commit_bytes": 127807488}, "start_utc": "2026-11-01T06:08:59.096341+00:00", "completed_utc": "2026-11-01T06:09:53.709939+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N2048_l0.log <==
{"job": "D3_N2048_s5_l0", "t": 4.32312098411756e-08, "steps": 360, "seconds": 30.036369999870658}
{"job": "D3_N2048_s5_l0", "t": 6.238329429341964e-07, "steps": 701, "seconds": 60.173518399940804}
{"job": "D3_N2048_s5_l0", "t": 2.0066150086237138e-06, "steps": 1046, "seconds": 90.33204820007086}
{"job": "D3_N2048_s5_l0", "t": 5.665713397434491e-06, "steps": 1404, "seconds": 120.37902959994972}
{"job": "D3_N2048_s5_l0", "t": 1.837868111698579e-05, "steps": 1747, "seconds": 150.49201170005836}
{"job": "D3_N2048_s5_l0", "t": 0.00010899500158265913, "steps": 2076, "seconds": 180.54514830000699}
{"job": "D3_N2048_s5_l0", "t": 0.003241883392233386, "steps": 2379, "seconds": 210.55923120002262}
{"job": "D3_N2048_s5_l0", "t": 0.14677992676220675, "steps": 2672, "seconds": 240.82618359988555}
{"job": "D3_N2048_s5_l0", "t": 0.8254041852680173, "steps": 3105, "seconds": 270.99119780003093}
COMPLETE {"schema": 1, "name": "D3", "N": 2048, "dimension": 4095, "level": 0, "stages": 5, "order": 9, "seconds": 277.14654479990713, "steps": 3201, "iterations": 9206, "rejected_steps": 0, "max_stage_backward_residual": 2.9107370994422672e-15, "max_relative_update": 2.981662251167727e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17020956672, "available_commit_bytes": 16771444736, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 102813696, "private_bytes": 379891712, "peak_commit_bytes": 462491648}, "start_utc": "2026-11-01T04:24:45.296668+00:00", "completed_utc": "2026-11-01T04:29:22.442779+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N2048_l1.log <==
{"job": "D3_N2048_s5_l1", "t": 1.7782794100389228e-09, "steps": 410, "seconds": 30.10779449995607}
{"job": "D3_N2048_s5_l1", "t": 6.494475453610004e-08, "steps": 774, "seconds": 60.25926089985296}
{"job": "D3_N2048_s5_l1", "t": 3.320283470199166e-07, "steps": 1144, "seconds": 90.2784118000418}
{"job": "D3_N2048_s5_l1", "t": 7.819597397155881e-07, "steps": 1514, "seconds": 120.28238980006427}
{"job": "D3_N2048_s5_l1", "t": 1.4693348858804377e-06, "steps": 1886, "seconds": 150.3546606998425}
{"job": "D3_N2048_s5_l1", "t": 2.5504613381773138e-06, "steps": 2258, "seconds": 180.4596708000172}
{"job": "D3_N2048_s5_l1", "t": 4.3550349407145095e-06, "steps": 2630, "seconds": 210.74344089999795}
{"job": "D3_N2048_s5_l1", "t": 7.663048979632044e-06, "steps": 3002, "seconds": 240.80351269990206}
{"job": "D3_N2048_s5_l1", "t": 1.4611382313923178e-05, "steps": 3376, "seconds": 270.9014792998787}
{"job": "D3_N2048_s5_l1", "t": 3.2067313446756936e-05, "steps": 3744, "seconds": 301.12823339994065}
{"job": "D3_N2048_s5_l1", "t": 9.313881817387646e-05, "steps": 4108, "seconds": 331.1305938998703}
{"job": "D3_N2048_s5_l1", "t": 0.0004405576430493865, "steps": 4456, "seconds": 361.36038749990985}
{"job": "D3_N2048_s5_l1", "t": 0.003849952637167964, "steps": 4780, "seconds": 391.4845485999249}
{"job": "D3_N2048_s5_l1", "t": 0.03910736673080428, "steps": 5094, "seconds": 421.6202038000338}
{"job": "D3_N2048_s5_l1", "t": 0.21400000000000002, "steps": 5454, "seconds": 451.89876069989987}
{"job": "D3_N2048_s5_l1", "t": 0.588, "steps": 5934, "seconds": 481.92683329991996}
COMPLETE {"schema": 1, "name": "D3", "N": 2048, "dimension": 4095, "level": 1, "stages": 5, "order": 9, "seconds": 509.9259987999685, "steps": 6402, "iterations": 18185, "rejected_steps": 0, "max_stage_backward_residual": 1.9216975018324108e-15, "max_relative_update": 2.95722615437427e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17229340672, "available_commit_bytes": 16934121472, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 102969344, "private_bytes": 377860096, "peak_commit_bytes": 462528512}, "start_utc": "2026-11-01T04:43:32.068557+00:00", "completed_utc": "2026-11-01T04:52:01.994558+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N2048_l2.log <==
{"job": "D3_N2048_s5_l2", "t": 2.741571024518101e-10, "steps": 496, "seconds": 30.17305270000361}
{"job": "D3_N2048_s5_l2", "t": 2.550461338177314e-09, "steps": 884, "seconds": 60.35808999999426}
{"job": "D3_N2048_s5_l2", "t": 2.0066150086237136e-08, "steps": 1264, "seconds": 90.6558522998821}
{"job": "D3_N2048_s5_l2", "t": 8.461825328639345e-08, "steps": 1632, "seconds": 120.92068320000544}
{"job": "D3_N2048_s5_l2", "t": 2.0791970280521123e-07, "steps": 2008, "seconds": 151.19786059996113}
{"job": "D3_N2048_s5_l2", "t": 3.831186849557285e-07, "steps": 2392, "seconds": 181.37628929992206}
{"job": "D3_N2048_s5_l2", "t": 5.906535720408044e-07, "steps": 2752, "seconds": 211.69363090000115}
{"job": "D3_N2048_s5_l2", "t": 8.657749641117989e-07, "steps": 3136, "seconds": 241.77544069988653}
{"job": "D3_N2048_s5_l2", "t": 1.2049700216143412e-06, "steps": 3520, "seconds": 271.80644880002365}
{"job": "D3_N2048_s5_l2", "t": 1.6155980984398728e-06, "steps": 3892, "seconds": 301.85893919994123}
{"job": "D3_N2048_s5_l2", "t": 2.1206472670562617e-06, "steps": 4260, "seconds": 332.0599107998423}
{"job": "D3_N2048_s5_l2", "t": 2.766156394744599e-06, "steps": 4628, "seconds": 362.0670198998414}
{"job": "D3_N2048_s5_l2", "t": 3.6468590926667877e-06, "steps": 5012, "seconds": 392.256901799934}
{"job": "D3_N2048_s5_l2", "t": 4.813120647484432e-06, "steps": 5396, "seconds": 422.5420584999956}
{"job": "D3_N2048_s5_l2", "t": 6.37816573882931e-06, "steps": 5772, "seconds": 452.7759195000399}
{"job": "D3_N2048_s5_l2", "t": 8.70194128834369e-06, "steps": 6164, "seconds": 482.92327410005964}
{"job": "D3_N2048_s5_l2", "t": 1.2020133321139217e-05, "steps": 6540, "seconds": 513.1069334000349}
{"job": "D3_N2048_s5_l2", "t": 1.742582789962631e-05, "steps": 6936, "seconds": 543.263840700034}
{"job": "D3_N2048_s5_l2", "t": 2.6400641726310266e-05, "steps": 7324, "seconds": 573.2834933998529}
{"job": "D3_N2048_s5_l2", "t": 4.2167703939579456e-05, "steps": 7700, "seconds": 603.4308624998666}
{"job": "D3_N2048_s5_l2", "t": 7.498942093324559e-05, "steps": 8092, "seconds": 633.6926114999224}
{"job": "D3_N2048_s5_l2", "t": 0.00015416986830309702, "steps": 8480, "seconds": 663.8006231000181}
{"job": "D3_N2048_s5_l2", "t": 0.0003814022653933286, "steps": 8860, "seconds": 694.2280438998714}
{"job": "D3_N2048_s5_l2", "t": 0.0011838192867844929, "steps": 9224, "seconds": 724.4858508000616}
{"job": "D3_N2048_s5_l2", "t": 0.0044292769339492975, "steps": 9604, "seconds": 754.7799044998828}
{"job": "D3_N2048_s5_l2", "t": 0.016562684263396327, "steps": 9948, "seconds": 784.8219351998996}
{"job": "D3_N2048_s5_l2", "t": 0.06103363037109364, "steps": 10324, "seconds": 815.0818890000228}
{"job": "D3_N2048_s5_l2", "t": 0.15213502899953296, "steps": 10708, "seconds": 845.3806197000667}
{"job": "D3_N2048_s5_l2", "t": 0.304, "steps": 11168, "seconds": 875.5042291998398}
{"job": "D3_N2048_s5_l2", "t": 0.494, "steps": 11652, "seconds": 905.5960472000297}
{"job": "D3_N2048_s5_l2", "t": 0.6980000000000001, "steps": 12136, "seconds": 935.7248720999341}
{"job": "D3_N2048_s5_l2", "t": 0.92, "steps": 12628, "seconds": 965.7894782999065}
COMPLETE {"schema": 1, "name": "D3", "N": 2048, "dimension": 4095, "level": 2, "stages": 5, "order": 9, "seconds": 976.4609115999192, "steps": 12804, "iterations": 35745, "rejected_steps": 0, "max_stage_backward_residual": 2.1047794610277106e-15, "max_relative_update": 2.9649869166190186e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17201963008, "available_commit_bytes": 16905912320, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 102699008, "private_bytes": 379092992, "peak_commit_bytes": 462962688}, "start_utc": "2026-11-01T05:18:01.320554+00:00", "completed_utc": "2026-11-01T05:34:17.780639+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N2048_l3.log <==
{"job": "D3_N2048_s5_l3", "t": 3.25e-12, "steps": 544, "seconds": 30.309255700092763}
{"job": "D3_N2048_s5_l3", "t": 2.262904197846771e-10, "steps": 928, "seconds": 60.853386300150305}
{"job": "D3_N2048_s5_l3", "t": 7.876491973002366e-10, "steps": 1352, "seconds": 91.58662850013934}
{"job": "D3_N2048_s5_l3", "t": 2.105161462895829e-09, "steps": 1704, "seconds": 121.83167390013114}
{"job": "D3_N2048_s5_l3", "t": 6.189658188912597e-09, "steps": 2080, "seconds": 152.63134120008908}
{"job": "D3_N2048_s5_l3", "t": 1.5416986830309702e-08, "steps": 2424, "seconds": 182.97051410004497}
{"job": "D3_N2048_s5_l3", "t": 3.492044677494397e-08, "steps": 2776, "seconds": 213.44899559998885}
{"job": "D3_N2048_s5_l3", "t": 7.687717033163462e-08, "steps": 3200, "seconds": 243.6907089999877}
{"job": "D3_N2048_s5_l3", "t": 1.30302298877964e-07, "steps": 3584, "seconds": 274.3369243000634}
{"job": "D3_N2048_s5_l3", "t": 1.9414122541602734e-07, "steps": 3944, "seconds": 304.43785350001417}
{"job": "D3_N2048_s5_l3", "t": 2.741571024518098e-07, "steps": 4328, "seconds": 334.6187329001259}
{"job": "D3_N2048_s5_l3", "t": 3.657959808790564e-07, "steps": 4720, "seconds": 364.9486680000555}
{"job": "D3_N2048_s5_l3", "t": 4.72812254840542e-07, "steps": 5112, "seconds": 395.1643753000535}
{"job": "D3_N2048_s5_l3", "t": 5.906535720408044e-07, "steps": 5504, "seconds": 425.1833328001667}
{"job": "D3_N2048_s5_l3", "t": 7.262253158004138e-07, "steps": 5904, "seconds": 455.3845060002059}
{"job": "D3_N2048_s5_l3", "t": 8.695221689746388e-07, "steps": 6288, "seconds": 485.6400395000819}
{"job": "D3_N2048_s5_l3", "t": 1.050347085626104e-06, "steps": 6712, "seconds": 515.8652545001823}
{"job": "D3_N2048_s5_l3", "t": 1.2465383719158072e-06, "steps": 7128, "seconds": 546.4183844001964}
{"job": "D3_N2048_s5_l3", "t": 1.4588712649075141e-06, "steps": 7520, "seconds": 576.477250700118}
{"job": "D3_N2048_s5_l3", "t": 1.684889713742125e-06, "steps": 7896, "seconds": 607.1208950001746}
{"job": "D3_N2048_s5_l3", "t": 1.931074337600053e-06, "steps": 8264, "seconds": 637.4735981000122}
{"job": "D3_N2048_s5_l3", "t": 2.2140060512984173e-06, "steps": 8640, "seconds": 667.7516970001161}
{"job": "D3_N2048_s5_l3", "t": 2.54143679554092e-06, "steps": 9016, "seconds": 698.0365784000605}
{"job": "D3_N2048_s5_l3", "t": 2.913828587351139e-06, "steps": 9400, "seconds": 728.5069009000435}
{"job": "D3_N2048_s5_l3", "t": 3.3214891242983926e-06, "steps": 9768, "seconds": 758.6391134001315}
{"job": "D3_N2048_s5_l3", "t": 3.7927340947888735e-06, "steps": 10136, "seconds": 788.7506947000511}
{"job": "D3_N2048_s5_l3", "t": 4.3406297682982504e-06, "steps": 10512, "seconds": 819.0624938001856}
{"job": "D3_N2048_s5_l3", "t": 4.977763133292144e-06, "steps": 10880, "seconds": 849.2760620000772}
{"job": "D3_N2048_s5_l3", "t": 5.724620392133685e-06, "steps": 11256, "seconds": 879.8345643000212}
{"job": "D3_N2048_s5_l3", "t": 6.584499055530267e-06, "steps": 11624, "seconds": 910.1566525001545}
{"job": "D3_N2048_s5_l3", "t": 7.663048979632044e-06, "steps": 12008, "seconds": 940.4959011001047}
{"job": "D3_N2048_s5_l3", "t": 8.937636406309435e-06, "steps": 12392, "seconds": 970.880511000054}
{"job": "D3_N2048_s5_l3", "t": 1.050347085626104e-05, "steps": 12776, "seconds": 1001.3031824000645}
{"job": "D3_N2048_s5_l3", "t": 1.253909090244841e-05, "steps": 13176, "seconds": 1031.4508956000209}
{"job": "D3_N2048_s5_l3", "t": 1.5012292781670207e-05, "steps": 13560, "seconds": 1062.0910973001737}
{"job": "D3_N2048_s5_l3", "t": 1.7936862244897954e-05, "steps": 13928, "seconds": 1092.16647200007}
{"job": "D3_N2048_s5_l3", "t": 2.171177725079938e-05, "steps": 14296, "seconds": 1122.3425573999994}
{"job": "D3_N2048_s5_l3", "t": 2.7007722262486317e-05, "steps": 14688, "seconds": 1152.964534100145}
{"job": "D3_N2048_s5_l3", "t": 3.370078920330099e-05, "steps": 15056, "seconds": 1183.206685299985}
{"job": "D3_N2048_s5_l3", "t": 4.3057872919900505e-05, "steps": 15432, "seconds": 1213.2540229000151}
{"job": "D3_N2048_s5_l3", "t": 5.625888440735948e-05, "steps": 15816, "seconds": 1243.4662892001215}
{"job": "D3_N2048_s5_l3", "t": 7.498942093324559e-05, "steps": 16184, "seconds": 1273.740455500083}
{"job": "D3_N2048_s5_l3", "t": 0.00010443793402777777, "steps": 16560, "seconds": 1303.9262237001676}
{"job": "D3_N2048_s5_l3", "t": 0.00015047489753265187, "steps": 16936, "seconds": 1334.2974901001435}
{"job": "D3_N2048_s5_l3", "t": 0.00022629041978467689, "steps": 17312, "seconds": 1364.526658100076}
{"job": "D3_N2048_s5_l3", "t": 0.0003655943718992846, "steps": 17688, "seconds": 1394.940309900092}
{"job": "D3_N2048_s5_l3", "t": 0.0006088256835937516, "steps": 18048, "seconds": 1425.1730957999825}
{"job": "D3_N2048_s5_l3", "t": 0.0011561109149403979, "steps": 18432, "seconds": 1455.197800700087}
{"job": "D3_N2048_s5_l3", "t": 0.002212901558735474, "steps": 18816, "seconds": 1485.387368600117}
{"job": "D3_N2048_s5_l3", "t": 0.004216965034285823, "steps": 19184, "seconds": 1515.436179800192}
{"job": "D3_N2048_s5_l3", "t": 0.00946415447941028, "steps": 19576, "seconds": 1545.996005000081}
{"job": "D3_N2048_s5_l3", "t": 0.018678105957632904, "steps": 19952, "seconds": 1576.227799900109}
{"job": "D3_N2048_s5_l3", "t": 0.03831186849557277, "steps": 20344, "seconds": 1606.6241762000136}
{"job": "D3_N2048_s5_l3", "t": 0.066, "steps": 20728, "seconds": 1636.6840729999822}
{"job": "D3_N2048_s5_l3", "t": 0.10850541856553639, "steps": 21120, "seconds": 1667.0294831001665}
{"job": "D3_N2048_s5_l3", "t": 0.168, "steps": 21552, "seconds": 1697.5051059999969}
{"job": "D3_N2048_s5_l3", "t": 0.25000000000000006, "steps": 22040, "seconds": 1727.7788191}
{"job": "D3_N2048_s5_l3", "t": 0.3401094856363399, "steps": 22520, "seconds": 1758.1294234001543}
{"job": "D3_N2048_s5_l3", "t": 0.43, "steps": 22992, "seconds": 1788.7903138999827}
{"job": "D3_N2048_s5_l3", "t": 0.534, "steps": 23488, "seconds": 1819.1963727001566}
{"job": "D3_N2048_s5_l3", "t": 0.632, "steps": 23976, "seconds": 1849.4509500002023}
{"job": "D3_N2048_s5_l3", "t": 0.738, "steps": 24456, "seconds": 1879.739568500081}
{"job": "D3_N2048_s5_l3", "t": 0.848, "steps": 24944, "seconds": 1910.2860304000787}
{"job": "D3_N2048_s5_l3", "t": 0.9620000000000001, "steps": 25440, "seconds": 1940.678678800119}
COMPLETE {"schema": 1, "name": "D3", "N": 2048, "dimension": 4095, "level": 3, "stages": 5, "order": 9, "seconds": 1951.5040731001645, "steps": 25608, "iterations": 70481, "rejected_steps": 0, "max_stage_backward_residual": 2.0315196948016086e-15, "max_relative_update": 2.995069872533649e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15082201088, "available_commit_bytes": 13398974464, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 102162432, "private_bytes": 382119936, "peak_commit_bytes": 463060992}, "start_utc": "2026-11-03T01:27:12.942104+00:00", "completed_utc": "2026-11-03T01:59:44.447724+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N256_l0.log <==
{"job": "D3_N256_s5_l0", "t": 5.12726991646843e-05, "steps": 1952, "seconds": 30.032081600045785}
COMPLETE {"schema": 1, "name": "D3", "N": 256, "dimension": 511, "level": 0, "stages": 5, "order": 9, "seconds": 50.10827980004251, "steps": 3192, "iterations": 9185, "rejected_steps": 0, "max_stage_backward_residual": 1.7608751129184546e-15, "max_relative_update": 2.9809206797320807e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14786822144, "available_commit_bytes": 13363720192, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85528576, "private_bytes": 159133696, "peak_commit_bytes": 167276544}, "start_utc": "2026-11-03T01:01:59.845554+00:00", "completed_utc": "2026-11-03T01:02:49.954196+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N256_l1.log <==
{"job": "D3_N256_s5_l1", "t": 2.932821966713694e-06, "steps": 2336, "seconds": 30.042726199841127}
{"job": "D3_N256_s5_l1", "t": 0.00034010948563633996, "steps": 4392, "seconds": 60.05226899986155}
COMPLETE {"schema": 1, "name": "D3", "N": 256, "dimension": 511, "level": 1, "stages": 5, "order": 9, "seconds": 86.01852119993418, "steps": 6384, "iterations": 18085, "rejected_steps": 0, "max_stage_backward_residual": 1.7263580381239796e-15, "max_relative_update": 2.994978283950376e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14732513280, "available_commit_bytes": 13419134976, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85159936, "private_bytes": 159309824, "peak_commit_bytes": 167440384}, "start_utc": "2026-11-03T01:03:50.826827+00:00", "completed_utc": "2026-11-03T01:05:16.845913+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N256_l2.log <==
{"job": "D3_N256_s5_l2", "t": 5.017155841950668e-07, "steps": 2572, "seconds": 30.03556640003808}
{"job": "D3_N256_s5_l2", "t": 3.2329888821998256e-06, "steps": 4808, "seconds": 60.08175350003876}
{"job": "D3_N256_s5_l2", "t": 1.9798308795732714e-05, "steps": 7024, "seconds": 90.09884500014596}
{"job": "D3_N256_s5_l2", "t": 0.00130302298877964, "steps": 9216, "seconds": 120.15024490002543}
{"job": "D3_N256_s5_l2", "t": 0.47400000000000003, "steps": 11568, "seconds": 150.19978710007854}
COMPLETE {"schema": 1, "name": "D3", "N": 256, "dimension": 511, "level": 2, "stages": 5, "order": 9, "seconds": 163.4067393001169, "steps": 12768, "iterations": 35264, "rejected_steps": 0, "max_stage_backward_residual": 1.8465371657812905e-15, "max_relative_update": 2.992015937972192e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14758854656, "available_commit_bytes": 13636497408, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85762048, "private_bytes": 158629888, "peak_commit_bytes": 167747584}, "start_utc": "2026-11-03T01:07:09.979719+00:00", "completed_utc": "2026-11-03T01:09:53.386591+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N256_l3.log <==
{"job": "D3_N256_s5_l3", "t": 5.2831928081246735e-08, "steps": 2912, "seconds": 30.10894740000367}
{"job": "D3_N256_s5_l3", "t": 5.494802382554349e-07, "steps": 5304, "seconds": 60.18248780001886}
{"job": "D3_N256_s5_l3", "t": 1.6155980984398728e-06, "steps": 7712, "seconds": 90.2200712999329}
{"job": "D3_N256_s5_l3", "t": 3.867996550978035e-06, "steps": 10120, "seconds": 120.33785300003365}
{"job": "D3_N256_s5_l3", "t": 1.004610363912698e-05, "steps": 12600, "seconds": 150.372820999939}
{"job": "D3_N256_s5_l3", "t": 3.3214891242983925e-05, "steps": 14960, "seconds": 180.48158729984425}
{"job": "D3_N256_s5_l3", "t": 0.00024847412109375, "steps": 17312, "seconds": 210.57646659994498}
{"job": "D3_N256_s5_l3", "t": 0.012054801281587615, "steps": 19648, "seconds": 240.63090600003488}
{"job": "D3_N256_s5_l3", "t": 0.274, "steps": 22104, "seconds": 270.6654268000275}
{"job": "D3_N256_s5_l3", "t": 0.918, "steps": 25176, "seconds": 300.7201664999593}
COMPLETE {"schema": 1, "name": "D3", "N": 256, "dimension": 511, "level": 3, "stages": 5, "order": 9, "seconds": 304.3580469000153, "steps": 25536, "iterations": 69527, "rejected_steps": 0, "max_stage_backward_residual": 2.1148211810712105e-15, "max_relative_update": 2.995156016496374e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15072444416, "available_commit_bytes": 13567062016, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 86081536, "private_bytes": 158552064, "peak_commit_bytes": 167510016}, "start_utc": "2026-11-03T03:10:25.585455+00:00", "completed_utc": "2026-11-03T03:15:29.943869+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N32_l0.log <==
COMPLETE {"schema": 1, "name": "D3", "N": 32, "dimension": 63, "level": 0, "stages": 5, "order": 9, "seconds": 17.9916310000699, "steps": 3183, "iterations": 9135, "rejected_steps": 0, "max_stage_backward_residual": 1.8527000048521126e-15, "max_relative_update": 2.97614720845013e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17229709312, "available_commit_bytes": 17224101888, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85946368, "private_bytes": 130686976, "peak_commit_bytes": 130686976}, "start_utc": "2026-11-01T04:39:10.414471+00:00", "completed_utc": "2026-11-01T04:39:28.406011+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N32_l1.log <==
{"job": "D3_N32_s5_l1", "t": 0.458, "steps": 5748, "seconds": 30.01858209981583}
COMPLETE {"schema": 1, "name": "D3", "N": 32, "dimension": 63, "level": 1, "stages": 5, "order": 9, "seconds": 32.670868600020185, "steps": 6366, "iterations": 17612, "rejected_steps": 0, "max_stage_backward_residual": 1.9651146893872346e-15, "max_relative_update": 2.992490898556009e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17172672512, "available_commit_bytes": 17138802688, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85966848, "private_bytes": 130994176, "peak_commit_bytes": 131133440}, "start_utc": "2026-11-01T05:09:50.512932+00:00", "completed_utc": "2026-11-01T05:10:23.183399+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N32_l2.log <==
{"job": "D3_N32_s5_l2", "t": 1.097488113996081e-05, "steps": 6364, "seconds": 30.02141149993986}
{"job": "D3_N32_s5_l2", "t": 0.79, "steps": 12272, "seconds": 60.02339700004086}
COMPLETE {"schema": 1, "name": "D3", "N": 32, "dimension": 63, "level": 2, "stages": 5, "order": 9, "seconds": 61.77429790003225, "steps": 12732, "iterations": 34094, "rejected_steps": 0, "max_stage_backward_residual": 1.807394220891841e-15, "max_relative_update": 2.997880501100516e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17097592832, "available_commit_bytes": 17183576064, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85356544, "private_bytes": 130510848, "peak_commit_bytes": 130654208}, "start_utc": "2026-11-01T06:09:54.685615+00:00", "completed_utc": "2026-11-01T06:10:56.459013+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N4096_l0.log <==
{"job": "D3_N4096_s5_l0", "t": 1.025173542813052e-09, "steps": 184, "seconds": 30.187837700126693}
{"job": "D3_N4096_s5_l0", "t": 3.098152253277717e-08, "steps": 343, "seconds": 60.642117799958214}
{"job": "D3_N4096_s5_l0", "t": 1.9573417814876575e-07, "steps": 497, "seconds": 90.67488990002312}
{"job": "D3_N4096_s5_l0", "t": 5.312504391971156e-07, "steps": 667, "seconds": 121.13579510012642}
{"job": "D3_N4096_s5_l0", "t": 1.006430936323793e-06, "steps": 830, "seconds": 151.26128849992529}
{"job": "D3_N4096_s5_l0", "t": 1.743909960605453e-06, "steps": 1002, "seconds": 181.42116519995034}
{"job": "D3_N4096_s5_l0", "t": 2.848298748350936e-06, "steps": 1170, "seconds": 211.51044879993424}
{"job": "D3_N4096_s5_l0", "t": 4.592924165800326e-06, "steps": 1336, "seconds": 241.5334872000385}
{"job": "D3_N4096_s5_l0", "t": 7.63492679907048e-06, "steps": 1503, "seconds": 271.7266375001054}
{"job": "D3_N4096_s5_l0", "t": 1.3433660923943668e-05, "steps": 1669, "seconds": 301.8739157000091}
{"job": "D3_N4096_s5_l0", "t": 2.741571024518098e-05, "steps": 1842, "seconds": 332.07240550010465}
{"job": "D3_N4096_s5_l0", "t": 6.51746538442452e-05, "steps": 2004, "seconds": 362.52065220009536}
{"job": "D3_N4096_s5_l0", "t": 0.00021544346900318823, "steps": 2161, "seconds": 392.5993476000149}
{"job": "D3_N4096_s5_l0", "t": 0.0012897964351433419, "steps": 2315, "seconds": 422.8815582001116}
{"job": "D3_N4096_s5_l0", "t": 0.009882349901727774, "steps": 2455, "seconds": 453.08511440013535}
{"job": "D3_N4096_s5_l0", "t": 0.07155931391952075, "steps": 2600, "seconds": 483.35445880005136}
{"job": "D3_N4096_s5_l0", "t": 0.278, "steps": 2778, "seconds": 513.7216284000315}
{"job": "D3_N4096_s5_l0", "t": 0.636, "steps": 3002, "seconds": 543.7418168000877}
COMPLETE {"schema": 1, "name": "D3", "N": 4096, "dimension": 8191, "level": 0, "stages": 5, "order": 9, "seconds": 569.759904500097, "steps": 3204, "iterations": 9218, "rejected_steps": 0, "max_stage_backward_residual": 2.0446473331265657e-15, "max_relative_update": 2.982287324203371e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17225310208, "available_commit_bytes": 16719511552, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 123953152, "private_bytes": 630394880, "peak_commit_bytes": 800305152}, "start_utc": "2026-11-01T04:29:23.534073+00:00", "completed_utc": "2026-11-01T04:38:53.293285+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N4096_l1.log <==
{"job": "D3_N4096_s5_l1", "t": 1.8678105957632902e-10, "steps": 220, "seconds": 30.279767700005323}
{"job": "D3_N4096_s5_l1", "t": 1.3670908910280098e-09, "steps": 392, "seconds": 60.56092520011589}
{"job": "D3_N4096_s5_l1", "t": 9.581633642493267e-09, "steps": 566, "seconds": 90.63828300009482}
{"job": "D3_N4096_s5_l1", "t": 4.8752793040598484e-08, "steps": 740, "seconds": 120.89189149998128}
{"job": "D3_N4096_s5_l1", "t": 1.4281689451039128e-07, "steps": 920, "seconds": 151.09513889998198}
{"job": "D3_N4096_s5_l1", "t": 2.842789232937221e-07, "steps": 1100, "seconds": 181.1069526001811}
{"job": "D3_N4096_s5_l1", "t": 4.756746836340397e-07, "steps": 1286, "seconds": 211.20674789999612}
{"job": "D3_N4096_s5_l1", "t": 6.984426041265845e-07, "steps": 1462, "seconds": 241.40647240006365}
{"job": "D3_N4096_s5_l1", "t": 9.901982227457716e-07, "steps": 1650, "seconds": 272.04303050017916}
{"job": "D3_N4096_s5_l1", "t": 1.3423798138072148e-06, "steps": 1834, "seconds": 302.3332801000215}
{"job": "D3_N4096_s5_l1", "t": 1.780106609619153e-06, "steps": 2018, "seconds": 332.4158970999997}
{"job": "D3_N4096_s5_l1", "t": 2.333914618881518e-06, "steps": 2202, "seconds": 362.46360640018247}
{"job": "D3_N4096_s5_l1", "t": 3.02964218122067e-06, "steps": 2384, "seconds": 392.5616087000817}
{"job": "D3_N4096_s5_l1", "t": 4.01018968785431e-06, "steps": 2578, "seconds": 422.8345066001639}
{"job": "D3_N4096_s5_l1", "t": 5.290728399582485e-06, "steps": 2768, "seconds": 453.10658020013943}
{"job": "D3_N4096_s5_l1", "t": 6.996928945751511e-06, "steps": 2952, "seconds": 483.2986385000404}
{"job": "D3_N4096_s5_l1", "t": 9.324815538194444e-06, "steps": 3130, "seconds": 513.3636072000954}
{"job": "D3_N4096_s5_l1", "t": 1.2864909515543323e-05, "steps": 3314, "seconds": 543.4520839001052}
{"job": "D3_N4096_s5_l1", "t": 1.8200165785076858e-05, "steps": 3494, "seconds": 573.6611482000444}
{"job": "D3_N4096_s5_l1", "t": 2.6758641201003155e-05, "steps": 3674, "seconds": 603.9197264001705}
{"job": "D3_N4096_s5_l1", "t": 4.187689887152778e-05, "steps": 3854, "seconds": 634.1120194999967}
{"job": "D3_N4096_s5_l1", "t": 7.16783339083524e-05, "steps": 4038, "seconds": 664.2315410000738}
{"job": "D3_N4096_s5_l1", "t": 0.00013363848095534182, "steps": 4212, "seconds": 694.426175000146}
{"job": "D3_N4096_s5_l1", "t": 0.000280727792893588, "steps": 4378, "seconds": 724.4471020000055}
{"job": "D3_N4096_s5_l1", "t": 0.0007327436742638322, "steps": 4548, "seconds": 754.8213700000197}
{"job": "D3_N4096_s5_l1", "t": 0.002212901558735474, "steps": 4710, "seconds": 785.3682530999649}
{"job": "D3_N4096_s5_l1", "t": 0.007155931391952083, "steps": 4870, "seconds": 815.6391166001558}
{"job": "D3_N4096_s5_l1", "t": 0.024, "steps": 5026, "seconds": 845.992957400158}
{"job": "D3_N4096_s5_l1", "t": 0.06984426041265834, "steps": 5196, "seconds": 876.3170180001762}
{"job": "D3_N4096_s5_l1", "t": 0.16, "steps": 5380, "seconds": 906.7776132000145}
{"job": "D3_N4096_s5_l1", "t": 0.314, "steps": 5602, "seconds": 936.8190597000066}
{"job": "D3_N4096_s5_l1", "t": 0.498, "steps": 5836, "seconds": 966.9574357999954}
{"job": "D3_N4096_s5_l1", "t": 0.6960000000000001, "steps": 6072, "seconds": 997.2164477000479}
{"job": "D3_N4096_s5_l1", "t": 0.926, "steps": 6326, "seconds": 1027.4548900001682}
COMPLETE {"schema": 1, "name": "D3", "N": 4096, "dimension": 8191, "level": 1, "stages": 5, "order": 9, "seconds": 1037.554522300139, "steps": 6408, "iterations": 18205, "rejected_steps": 0, "max_stage_backward_residual": 2.179576305264471e-15, "max_relative_update": 2.956747517755082e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17162883072, "available_commit_bytes": 16637800448, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 124825600, "private_bytes": 631021568, "peak_commit_bytes": 800325632}, "start_utc": "2026-11-01T04:52:03.054080+00:00", "completed_utc": "2026-11-01T05:09:20.607722+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N4096_l2.log <==
{"job": "D3_N4096_s5_l2", "t": 5.5e-13, "steps": 264, "seconds": 30.555658800061792}
{"job": "D3_N4096_s5_l2", "t": 1.912576188625474e-10, "steps": 444, "seconds": 60.81334410002455}
{"job": "D3_N4096_s5_l2", "t": 5.237580643856074e-10, "steps": 620, "seconds": 91.54093299992383}
{"job": "D3_N4096_s5_l2", "t": 1.4677992676220676e-09, "steps": 796, "seconds": 122.013531900011}
{"job": "D3_N4096_s5_l2", "t": 4.024075941921558e-09, "steps": 976, "seconds": 152.99008190003224}
{"job": "D3_N4096_s5_l2", "t": 1.075520628439156e-08, "steps": 1152, "seconds": 183.6740113000851}
{"job": "D3_N4096_s5_l2", "t": 2.5504613381773136e-08, "steps": 1328, "seconds": 214.3347493999172}
{"job": "D3_N4096_s5_l2", "t": 5.2831928081246735e-08, "steps": 1504, "seconds": 244.64578119991347}
{"job": "D3_N4096_s5_l2", "t": 9.375598191900532e-08, "steps": 1680, "seconds": 274.900738599943}
{"job": "D3_N4096_s5_l2", "t": 1.4938009683311986e-07, "steps": 1860, "seconds": 305.4717291998677}
{"job": "D3_N4096_s5_l2", "t": 2.105161462895826e-07, "steps": 2028, "seconds": 335.96893949992955}
{"job": "D3_N4096_s5_l2", "t": 2.916950623218487e-07, "steps": 2216, "seconds": 366.2460568000097}
{"job": "D3_N4096_s5_l2", "t": 3.790290632266079e-07, "steps": 2396, "seconds": 396.3438154999167}
{"job": "D3_N4096_s5_l2", "t": 4.7584340688363104e-07, "steps": 2576, "seconds": 426.5478580999188}
{"job": "D3_N4096_s5_l2", "t": 5.89173444172144e-07, "steps": 2760, "seconds": 457.0381215000525}
{"job": "D3_N4096_s5_l2", "t": 7.092219472223671e-07, "steps": 2940, "seconds": 487.4453106999863}
{"job": "D3_N4096_s5_l2", "t": 8.471701816182745e-07, "steps": 3128, "seconds": 518.0822236998938}
{"job": "D3_N4096_s5_l2", "t": 9.942417369654324e-07, "steps": 3304, "seconds": 548.2676786000375}
{"job": "D3_N4096_s5_l2", "t": 1.1554216266123623e-06, "steps": 3480, "seconds": 578.5424243998714}
{"job": "D3_N4096_s5_l2", "t": 1.3374705143730063e-06, "steps": 3664, "seconds": 608.6467132999096}
{"job": "D3_N4096_s5_l2", "t": 1.5441455517752496e-06, "steps": 3848, "seconds": 638.9911165998783}
{"job": "D3_N4096_s5_l2", "t": 1.767974562910256e-06, "steps": 4024, "seconds": 669.4317268999293}
{"job": "D3_N4096_s5_l2", "t": 2.0172049939767575e-06, "steps": 4204, "seconds": 699.503926299978}
{"job": "D3_N4096_s5_l2", "t": 2.310996548649954e-06, "steps": 4388, "seconds": 729.968393499963}
{"job": "D3_N4096_s5_l2", "t": 2.63430453054876e-06, "steps": 4572, "seconds": 760.3020488000475}
{"job": "D3_N4096_s5_l2", "t": 3.0100274738035065e-06, "steps": 4756, "seconds": 790.6052540999372}
{"job": "D3_N4096_s5_l2", "t": 3.4056322665817147e-06, "steps": 4932, "seconds": 820.6078292999882}
{"job": "D3_N4096_s5_l2", "t": 3.893439324440579e-06, "steps": 5116, "seconds": 851.0953265998978}
{"job": "D3_N4096_s5_l2", "t": 4.4425907666664025e-06, "steps": 5300, "seconds": 881.5175761000719}
{"job": "D3_N4096_s5_l2", "t": 5.096859402126736e-06, "steps": 5484, "seconds": 911.7163660000078}
{"job": "D3_N4096_s5_l2", "t": 5.844626618445087e-06, "steps": 5668, "seconds": 941.8701279000379}
{"job": "D3_N4096_s5_l2", "t": 6.70263847553846e-06, "steps": 5848, "seconds": 971.9273574999534}
{"job": "D3_N4096_s5_l2", "t": 7.748196891290841e-06, "steps": 6032, "seconds": 1002.5739128000569}
{"job": "D3_N4096_s5_l2", "t": 8.971971134061747e-06, "steps": 6212, "seconds": 1032.6033808998764}
{"job": "D3_N4096_s5_l2", "t": 1.0454976262271755e-05, "steps": 6392, "seconds": 1063.194743799977}
{"job": "D3_N4096_s5_l2", "t": 1.2224213494370932e-05, "steps": 6572, "seconds": 1093.5752282000612}
{"job": "D3_N4096_s5_l2", "t": 1.4416371884485644e-05, "steps": 6752, "seconds": 1123.685590100009}
{"job": "D3_N4096_s5_l2", "t": 1.7177825684147846e-05, "steps": 6932, "seconds": 1154.1420435998589}
{"job": "D3_N4096_s5_l2", "t": 2.05588823575977e-05, "steps": 7108, "seconds": 1184.9068817999214}
{"job": "D3_N4096_s5_l2", "t": 2.4907654606720945e-05, "steps": 7284, "seconds": 1215.9261747000273}
{"job": "D3_N4096_s5_l2", "t": 3.0544875849458075e-05, "steps": 7460, "seconds": 1246.474550700048}
{"job": "D3_N4096_s5_l2", "t": 3.831186849557285e-05, "steps": 7640, "seconds": 1276.9880188999232}
{"job": "D3_N4096_s5_l2", "t": 4.875279304059848e-05, "steps": 7820, "seconds": 1307.047671499895}
{"job": "D3_N4096_s5_l2", "t": 6.462680784543082e-05, "steps": 8008, "seconds": 1337.7541785999201}
{"job": "D3_N4096_s5_l2", "t": 8.621361481581379e-05, "steps": 8184, "seconds": 1367.867709999904}
{"job": "D3_N4096_s5_l2", "t": 0.00011838192867844928, "steps": 8360, "seconds": 1398.135684599867}
{"job": "D3_N4096_s5_l2", "t": 0.00016969387542393978, "steps": 8536, "seconds": 1429.035714800004}
{"job": "D3_N4096_s5_l2", "t": 0.00025504613381773135, "steps": 8716, "seconds": 1459.8185628000647}
{"job": "D3_N4096_s5_l2", "t": 0.0004120520488103688, "steps": 8900, "seconds": 1490.5178751999047}
{"job": "D3_N4096_s5_l2", "t": 0.0007118141503121572, "steps": 9084, "seconds": 1521.1904434000608}
{"job": "D3_N4096_s5_l2", "t": 0.0012897964351433419, "steps": 9260, "seconds": 1551.6208510999568}
{"job": "D3_N4096_s5_l2", "t": 0.0023222397367986857, "steps": 9432, "seconds": 1581.7410399999935}
{"job": "D3_N4096_s5_l2", "t": 0.004338751898871559, "steps": 9612, "seconds": 1612.330291399965}
{"job": "D3_N4096_s5_l2", "t": 0.008669608804598519, "steps": 9780, "seconds": 1643.6680657998659}
{"job": "D3_N4096_s5_l2", "t": 0.015757745246099675, "steps": 9940, "seconds": 1673.9380288999528}
{"job": "D3_N4096_s5_l2", "t": 0.02872984833353657, "steps": 10112, "seconds": 1704.5474560000002}
{"job": "D3_N4096_s5_l2", "t": 0.052000000000000005, "steps": 10288, "seconds": 1735.0419073000085}
{"job": "D3_N4096_s5_l2", "t": 0.08669608804598508, "steps": 10468, "seconds": 1765.177132199984}
{"job": "D3_N4096_s5_l2", "t": 0.13030229887796393, "steps": 10648, "seconds": 1795.98990470008}
{"job": "D3_N4096_s5_l2", "t": 0.186, "steps": 10840, "seconds": 1826.3091192999855}
{"job": "D3_N4096_s5_l2", "t": 0.264, "steps": 11076, "seconds": 1856.3678033000324}
{"job": "D3_N4096_s5_l2", "t": 0.35800000000000004, "steps": 11316, "seconds": 1886.6821248000488}
{"job": "D3_N4096_s5_l2", "t": 0.444, "steps": 11548, "seconds": 1917.071098000044}
{"job": "D3_N4096_s5_l2", "t": 0.5494802382554347, "steps": 11792, "seconds": 1947.5753866999876}
{"job": "D3_N4096_s5_l2", "t": 0.6427934109750674, "steps": 12024, "seconds": 1977.9765530999284}
{"job": "D3_N4096_s5_l2", "t": 0.75, "steps": 12268, "seconds": 2008.6077689998783}
{"job": "D3_N4096_s5_l2", "t": 0.86, "steps": 12508, "seconds": 2038.8746366000269}
{"job": "D3_N4096_s5_l2", "t": 0.9660000000000001, "steps": 12740, "seconds": 2069.1080801999196}
COMPLETE {"schema": 1, "name": "D3", "N": 4096, "dimension": 8191, "level": 2, "stages": 5, "order": 9, "seconds": 2079.1735652000643, "steps": 12816, "iterations": 35797, "rejected_steps": 0, "max_stage_backward_residual": 2.0352502981000356e-15, "max_relative_update": 2.965030406949349e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17134764032, "available_commit_bytes": 16689266688, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 125280256, "private_bytes": 631775232, "peak_commit_bytes": 801046528}, "start_utc": "2026-11-01T05:34:18.816793+00:00", "completed_utc": "2026-11-01T06:08:57.988704+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N4096_l3.log <==
{"job": "D3_N4096_s5_l3", "t": 5.017901802885122e-17, "steps": 288, "seconds": 30.089964400045574}
{"job": "D3_N4096_s5_l3", "t": 1.027666289230873e-13, "steps": 496, "seconds": 60.55156440008432}
{"job": "D3_N4096_s5_l3", "t": 1.0503470856261041e-10, "steps": 680, "seconds": 90.91537060006522}
{"job": "D3_N4096_s5_l3", "t": 1.778279410038923e-10, "steps": 864, "seconds": 122.30816160002723}
{"job": "D3_N4096_s5_l3", "t": 2.945308040057346e-10, "steps": 1040, "seconds": 152.6706908000633}
{"job": "D3_N4096_s5_l3", "t": 4.875279304059854e-10, "steps": 1216, "seconds": 183.16480410005897}
{"job": "D3_N4096_s5_l3", "t": 8.254041852680173e-10, "steps": 1392, "seconds": 214.1210656000767}
{"job": "D3_N4096_s5_l3", "t": 1.3670908910280098e-09, "steps": 1568, "seconds": 244.96832380001433}
{"job": "D3_N4096_s5_l3", "t": 2.262904197846771e-09, "steps": 1752, "seconds": 275.97574759996496}
{"job": "D3_N4096_s5_l3", "t": 3.821861762581504e-09, "steps": 1928, "seconds": 306.13051340007223}
{"job": "D3_N4096_s5_l3", "t": 6.189658188912597e-09, "steps": 2104, "seconds": 336.7640714000445}
{"job": "D3_N4096_s5_l3", "t": 1e-08, "steps": 2280, "seconds": 367.91390169993974}
{"job": "D3_N4096_s5_l3", "t": 1.5416986830309702e-08, "steps": 2448, "seconds": 398.08601749991067}
{"job": "D3_N4096_s5_l3", "t": 2.371373705661655e-08, "steps": 2624, "seconds": 428.98798380000517}
{"job": "D3_N4096_s5_l3", "t": 3.480700588428406e-08, "steps": 2792, "seconds": 459.50652129994705}
{"job": "D3_N4096_s5_l3", "t": 4.8752793040598484e-08, "steps": 2960, "seconds": 489.5541308999527}
{"job": "D3_N4096_s5_l3", "t": 6.657105065162855e-08, "steps": 3136, "seconds": 520.3245518000331}
{"job": "D3_N4096_s5_l3", "t": 8.751662378218319e-08, "steps": 3312, "seconds": 551.4183082000818}
{"job": "D3_N4096_s5_l3", "t": 1.12692766815049e-07, "steps": 3488, "seconds": 582.2653971998952}
{"job": "D3_N4096_s5_l3", "t": 1.4281689451039128e-07, "steps": 3680, "seconds": 613.4946244999301}
{"job": "D3_N4096_s5_l3", "t": 1.8052634386477957e-07, "steps": 3896, "seconds": 644.6710492998827}
{"job": "D3_N4096_s5_l3", "t": 2.1544346900318822e-07, "steps": 4080, "seconds": 674.8728251000866}
{"job": "D3_N4096_s5_l3", "t": 2.550461338177314e-07, "steps": 4264, "seconds": 706.0994726999197}
{"job": "D3_N4096_s5_l3", "t": 2.945308040057342e-07, "steps": 4448, "seconds": 737.3390820000786}
{"job": "D3_N4096_s5_l3", "t": 3.3974016406634683e-07, "steps": 4632, "seconds": 767.9755905000493}
{"job": "D3_N4096_s5_l3", "t": 3.843612032908085e-07, "steps": 4816, "seconds": 799.1081473000813}
{"job": "D3_N4096_s5_l3", "t": 4.32312098411756e-07, "steps": 4992, "seconds": 830.2668763999827}
{"job": "D3_N4096_s5_l3", "t": 4.814180195346124e-07, "steps": 5168, "seconds": 861.3700117999688}
{"job": "D3_N4096_s5_l3", "t": 5.342393662936932e-07, "steps": 5344, "seconds": 891.9596621999517}
{"job": "D3_N4096_s5_l3", "t": 5.860642165873704e-07, "steps": 5512, "seconds": 922.5470586998854}
{"job": "D3_N4096_s5_l3", "t": 6.39869529282634e-07, "steps": 5680, "seconds": 952.6277886999305}
{"job": "D3_N4096_s5_l3", "t": 7.02474476796887e-07, "steps": 5864, "seconds": 983.4399653999135}
{"job": "D3_N4096_s5_l3", "t": 7.687717033163462e-07, "steps": 6048, "seconds": 1013.5578240999021}
{"job": "D3_N4096_s5_l3", "t": 8.361113271282402e-07, "steps": 6224, "seconds": 1044.11062689987}
{"job": "D3_N4096_s5_l3", "t": 9.074835599476752e-07, "steps": 6400, "seconds": 1074.4168378000613}
{"job": "D3_N4096_s5_l3", "t": 9.821403347920773e-07, "steps": 6584, "seconds": 1105.795379600022}
{"job": "D3_N4096_s5_l3", "t": 1.0560828889777082e-06, "steps": 6752, "seconds": 1135.8011527000926}
{"job": "D3_N4096_s5_l3", "t": 1.1421424037698077e-06, "steps": 6936, "seconds": 1166.6821314999834}
{"job": "D3_N4096_s5_l3", "t": 1.2325774174559527e-06, "steps": 7120, "seconds": 1197.1968384000938}
{"job": "D3_N4096_s5_l3", "t": 1.3276896524467643e-06, "steps": 7304, "seconds": 1228.6563013999257}
{"job": "D3_N4096_s5_l3", "t": 1.4329508477041328e-06, "steps": 7496, "seconds": 1259.999064200092}
{"job": "D3_N4096_s5_l3", "t": 1.54169868303097e-06, "steps": 7688, "seconds": 1290.0406178000849}
{"job": "D3_N4096_s5_l3", "t": 1.6617282483521091e-06, "steps": 7888, "seconds": 1320.8864901000634}
{"job": "D3_N4096_s5_l3", "t": 1.7923058078021143e-06, "steps": 8088, "seconds": 1352.1576551999897}
{"job": "D3_N4096_s5_l3", "t": 1.9245793587734606e-06, "steps": 8280, "seconds": 1382.2606061000843}
{"job": "D3_N4096_s5_l3", "t": 2.0558882357597698e-06, "steps": 8456, "seconds": 1412.3989373999648}
{"job": "D3_N4096_s5_l3", "t": 2.206698021861882e-06, "steps": 8648, "seconds": 1443.7385815999005}
{"job": "D3_N4096_s5_l3", "t": 2.357038642201355e-06, "steps": 8832, "seconds": 1474.2315519999247}
{"job": "D3_N4096_s5_l3", "t": 2.5166487433455146e-06, "steps": 9016, "seconds": 1504.468500399962}
{"job": "D3_N4096_s5_l3", "t": 2.6863063188330047e-06, "steps": 9200, "seconds": 1534.5467397000175}
{"job": "D3_N4096_s5_l3", "t": 2.8668727302432657e-06, "steps": 9376, "seconds": 1565.657469799975}
{"job": "D3_N4096_s5_l3", "t": 3.0593036617809035e-06, "steps": 9560, "seconds": 1597.1573637998663}
{"job": "D3_N4096_s5_l3", "t": 3.2540691123888915e-06, "steps": 9736, "seconds": 1627.436304999981}
{"job": "D3_N4096_s5_l3", "t": 3.484131495333195e-06, "steps": 9928, "seconds": 1657.5648562000133}
{"job": "D3_N4096_s5_l3", "t": 3.7435652842750654e-06, "steps": 10128, "seconds": 1688.691460300004}
{"job": "D3_N4096_s5_l3", "t": 4.0233943786782794e-06, "steps": 10320, "seconds": 1719.7940865999553}
{"job": "D3_N4096_s5_l3", "t": 4.311977754099951e-06, "steps": 10512, "seconds": 1750.2349233999848}
{"job": "D3_N4096_s5_l3", "t": 4.639132709618288e-06, "steps": 10712, "seconds": 1781.1938883999828}
{"job": "D3_N4096_s5_l3", "t": 4.992124539283386e-06, "steps": 10912, "seconds": 1811.7169301998802}
{"job": "D3_N4096_s5_l3", "t": 5.366191513205208e-06, "steps": 11112, "seconds": 1842.9497694000602}
{"job": "D3_N4096_s5_l3", "t": 5.7649744861557675e-06, "steps": 11304, "seconds": 1873.6628346000798}
{"job": "D3_N4096_s5_l3", "t": 6.2012976106503865e-06, "steps": 11496, "seconds": 1904.839192799991}
{"job": "D3_N4096_s5_l3", "t": 6.678804983689088e-06, "steps": 11688, "seconds": 1935.4578986999113}
{"job": "D3_N4096_s5_l3", "t": 7.201981653539617e-06, "steps": 11880, "seconds": 1966.3192837999668}
{"job": "D3_N4096_s5_l3", "t": 7.805621372052662e-06, "steps": 12080, "seconds": 1996.5901607999112}
{"job": "D3_N4096_s5_l3", "t": 8.442197730237052e-06, "steps": 12272, "seconds": 2027.5534759999719}
{"job": "D3_N4096_s5_l3", "t": 9.111013990960511e-06, "steps": 12464, "seconds": 2058.2286513000727}
{"job": "D3_N4096_s5_l3", "t": 9.927518776242025e-06, "steps": 12664, "seconds": 2089.1511460000183}
{"job": "D3_N4096_s5_l3", "t": 1.0797881461483126e-05, "steps": 12864, "seconds": 2119.410755699966}
{"job": "D3_N4096_s5_l3", "t": 1.1820563124493367e-05, "steps": 13064, "seconds": 2150.3512844999786}
{"job": "D3_N4096_s5_l3", "t": 1.2864909515543323e-05, "steps": 13256, "seconds": 2180.4688754000235}
{"job": "D3_N4096_s5_l3", "t": 1.4036808094997008e-05, "steps": 13448, "seconds": 2210.9236620999873}
{"job": "D3_N4096_s5_l3", "t": 1.54169868303097e-05, "steps": 13640, "seconds": 2241.735028099967}
{"job": "D3_N4096_s5_l3", "t": 1.693465984611295e-05, "steps": 13832, "seconds": 2271.9575523000676}
{"job": "D3_N4096_s5_l3", "t": 1.8651032250774793e-05, "steps": 14024, "seconds": 2302.237950499868}
{"job": "D3_N4096_s5_l3", "t": 2.051332195585302e-05, "steps": 14208, "seconds": 2332.41482779989}
{"job": "D3_N4096_s5_l3", "t": 2.2645861892245092e-05, "steps": 14400, "seconds": 2363.314799899934}
{"job": "D3_N4096_s5_l3", "t": 2.5103588879337193e-05, "steps": 14584, "seconds": 2394.246979800053}
{"job": "D3_N4096_s5_l3", "t": 2.8072779289358804e-05, "steps": 14776, "seconds": 2424.793398299953}
{"job": "D3_N4096_s5_l3", "t": 3.148394059077543e-05, "steps": 14968, "seconds": 2455.946730799973}
{"job": "D3_N4096_s5_l3", "t": 3.545636961446006e-05, "steps": 15160, "seconds": 2486.5642496999353}
{"job": "D3_N4096_s5_l3", "t": 3.992018418195252e-05, "steps": 15344, "seconds": 2516.617137100082}
{"job": "D3_N4096_s5_l3", "t": 4.524379578634226e-05, "steps": 15528, "seconds": 2547.3345067999326}
{"job": "D3_N4096_s5_l3", "t": 5.12726991646843e-05, "steps": 15712, "seconds": 2577.951929700095}
{"job": "D3_N4096_s5_l3", "t": 5.9500695481726716e-05, "steps": 15912, "seconds": 2608.649942799937}
{"job": "D3_N4096_s5_l3", "t": 6.860931931265265e-05, "steps": 16096, "seconds": 2638.8415723999497}
{"job": "D3_N4096_s5_l3", "t": 7.992050461369333e-05, "steps": 16280, "seconds": 2669.1211204000283}
{"job": "D3_N4096_s5_l3", "t": 9.420615716864466e-05, "steps": 16472, "seconds": 2699.987934099976}
{"job": "D3_N4096_s5_l3", "t": 0.00011138457316913451, "steps": 16656, "seconds": 2730.936868000077}
{"job": "D3_N4096_s5_l3", "t": 0.00013363848095534182, "steps": 16848, "seconds": 2761.43271069997}
{"job": "D3_N4096_s5_l3", "t": 0.00016155980984398728, "steps": 17032, "seconds": 2791.497427199967}
{"job": "D3_N4096_s5_l3", "t": 0.00019777259048150503, "steps": 17216, "seconds": 2821.985423099948}
{"job": "D3_N4096_s5_l3", "t": 0.00024847412109375, "steps": 17408, "seconds": 2852.6721206000075}
{"job": "D3_N4096_s5_l3", "t": 0.0003098779795121178, "steps": 17592, "seconds": 2882.762798300013}
{"job": "D3_N4096_s5_l3", "t": 0.00039703039086214076, "steps": 17776, "seconds": 2913.1803923000116}
{"job": "D3_N4096_s5_l3", "t": 0.0005145594692242833, "steps": 17960, "seconds": 2944.325023900019}
{"job": "D3_N4096_s5_l3", "t": 0.0006812920690579609, "steps": 18144, "seconds": 2974.7988308998756}
{"job": "D3_N4096_s5_l3", "t": 0.0009230303341115004, "steps": 18328, "seconds": 3006.059296499938}
{"job": "D3_N4096_s5_l3", "t": 0.001272524545395956, "steps": 18512, "seconds": 3036.3017553000245}
{"job": "D3_N4096_s5_l3", "t": 0.0016938951280381913, "steps": 18696, "seconds": 3067.6402809000574}
{"job": "D3_N4096_s5_l3", "t": 0.0023937261043902227, "steps": 18880, "seconds": 3098.0227878000587}
{"job": "D3_N4096_s5_l3", "t": 0.0033214891242983927, "steps": 19064, "seconds": 3128.7811551000923}
{"job": "D3_N4096_s5_l3", "t": 0.004641588833612773, "steps": 19248, "seconds": 3159.0331099999603}
{"job": "D3_N4096_s5_l3", "t": 0.006506853024915195, "steps": 19440, "seconds": 3189.698588799918}
{"job": "D3_N4096_s5_l3", "t": 0.009843133202303697, "steps": 19624, "seconds": 3220.218151200097}
{"job": "D3_N4096_s5_l3", "t": 0.014, "steps": 19808, "seconds": 3250.777584000025}
{"job": "D3_N4096_s5_l3", "t": 0.019573417814876575, "steps": 19992, "seconds": 3281.0436817000154}
{"job": "D3_N4096_s5_l3", "t": 0.026758641201003144, "steps": 20184, "seconds": 3312.2708227999974}
{"job": "D3_N4096_s5_l3", "t": 0.03831186849557277, "steps": 20368, "seconds": 3342.5729557999875}
{"job": "D3_N4096_s5_l3", "t": 0.05, "steps": 20560, "seconds": 3373.593119800091}
{"job": "D3_N4096_s5_l3", "t": 0.06531460345289797, "steps": 20744, "seconds": 3404.246026299894}
{"job": "D3_N4096_s5_l3", "t": 0.086, "steps": 20928, "seconds": 3434.6589400998782}
{"job": "D3_N4096_s5_l3", "t": 0.106, "steps": 21120, "seconds": 3465.6393897000235}
{"job": "D3_N4096_s5_l3", "t": 0.134, "steps": 21320, "seconds": 3496.021936699981}
{"job": "D3_N4096_s5_l3", "t": 0.16155980984398696, "steps": 21536, "seconds": 3527.2219867999665}
{"job": "D3_N4096_s5_l3", "t": 0.202, "steps": 21776, "seconds": 3557.769413500093}
{"job": "D3_N4096_s5_l3", "t": 0.24400000000000002, "steps": 22016, "seconds": 3588.5088486000896}
{"job": "D3_N4096_s5_l3", "t": 0.28400000000000003, "steps": 22256, "seconds": 3619.190101800021}
{"job": "D3_N4096_s5_l3", "t": 0.33, "steps": 22488, "seconds": 3649.536885099951}
{"job": "D3_N4096_s5_l3", "t": 0.378, "steps": 22728, "seconds": 3680.317112599965}
{"job": "D3_N4096_s5_l3", "t": 0.42000000000000004, "steps": 22968, "seconds": 3711.3320426999126}
{"job": "D3_N4096_s5_l3", "t": 0.468, "steps": 23208, "seconds": 3741.4597799999174}
{"job": "D3_N4096_s5_l3", "t": 0.522, "steps": 23456, "seconds": 3771.6475444999523}
{"job": "D3_N4096_s5_l3", "t": 0.5760000000000001, "steps": 23704, "seconds": 3802.5416798999067}
{"job": "D3_N4096_s5_l3", "t": 0.6244631719193481, "steps": 23944, "seconds": 3833.325169000076}
{"job": "D3_N4096_s5_l3", "t": 0.674, "steps": 24192, "seconds": 3863.4031132999808}
{"job": "D3_N4096_s5_l3", "t": 0.732, "steps": 24448, "seconds": 3894.2072429999243}
{"job": "D3_N4096_s5_l3", "t": 0.788, "steps": 24704, "seconds": 3924.4301048999187}
{"job": "D3_N4096_s5_l3", "t": 0.8461825328639341, "steps": 24960, "seconds": 3955.222128900001}
{"job": "D3_N4096_s5_l3", "t": 0.904, "steps": 25208, "seconds": 3985.441648399923}
{"job": "D3_N4096_s5_l3", "t": 0.9640000000000001, "steps": 25472, "seconds": 4016.128042299999}
COMPLETE {"schema": 1, "name": "D3", "N": 4096, "dimension": 8191, "level": 3, "stages": 5, "order": 9, "seconds": 4035.4117207000963, "steps": 25632, "iterations": 70547, "rejected_steps": 0, "max_stage_backward_residual": 2.3051218436068014e-15, "max_relative_update": 2.9955524913253176e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15141912576, "available_commit_bytes": 13065342976, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 122605568, "private_bytes": 632999936, "peak_commit_bytes": 801546240}, "start_utc": "2026-11-03T01:59:45.632543+00:00", "completed_utc": "2026-11-03T03:07:01.047656+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N64_l0.log <==
COMPLETE {"schema": 1, "name": "D3", "N": 64, "dimension": 127, "level": 0, "stages": 5, "order": 9, "seconds": 21.64410679996945, "steps": 3186, "iterations": 9068, "rejected_steps": 0, "max_stage_backward_residual": 1.729661555103418e-15, "max_relative_update": 2.989336392010637e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16968990720, "available_commit_bytes": 17340342272, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 84221952, "private_bytes": 135806976, "peak_commit_bytes": 135827456}, "start_utc": "2026-11-01T10:21:43.192371+00:00", "completed_utc": "2026-11-01T10:22:04.836313+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N64_l1.log <==
{"job": "D3_N64_s5_l1", "t": 0.0022086694439393253, "steps": 4672, "seconds": 30.025617599952966}
COMPLETE {"schema": 1, "name": "D3", "N": 64, "dimension": 127, "level": 1, "stages": 5, "order": 9, "seconds": 40.357470399932936, "steps": 6372, "iterations": 17778, "rejected_steps": 0, "max_stage_backward_residual": 1.710309799724812e-15, "max_relative_update": 2.9938224615225194e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16971943936, "available_commit_bytes": 17343291392, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85557248, "private_bytes": 135737344, "peak_commit_bytes": 136085504}, "start_utc": "2026-11-01T10:22:05.807831+00:00", "completed_utc": "2026-11-01T10:22:46.165470+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_N64_l2.log <==
{"job": "D3_N64_s5_l2", "t": 4.185605765404515e-06, "steps": 5144, "seconds": 30.03139610006474}
{"job": "D3_N64_s5_l2", "t": 0.01025173542813052, "steps": 9764, "seconds": 60.07743509998545}
COMPLETE {"schema": 1, "name": "D3", "N": 64, "dimension": 127, "level": 2, "stages": 5, "order": 9, "seconds": 77.09021349996328, "steps": 12744, "iterations": 34677, "rejected_steps": 0, "max_stage_backward_residual": 1.940145905268778e-15, "max_relative_update": 2.996110168466468e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16972857344, "available_commit_bytes": 17336721408, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 84447232, "private_bytes": 135966720, "peak_commit_bytes": 136335360}, "start_utc": "2026-11-01T10:22:47.167027+00:00", "completed_utc": "2026-11-01T10:24:04.256923+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N1024_l0.log <==
{"job": "D3_hold_N1024_s5_l0", "t": 6.17468144504458e-07, "steps": 695, "seconds": 30.04378129984252}
{"job": "D3_hold_N1024_s5_l0", "t": 5.494802382554349e-06, "steps": 1391, "seconds": 60.07550639985129}
{"job": "D3_hold_N1024_s5_l0", "t": 9.516108428773037e-05, "steps": 2054, "seconds": 90.16277249995619}
{"job": "D3_hold_N1024_s5_l0", "t": 0.11284025430963024, "steps": 2641, "seconds": 120.18548899982125}
COMPLETE {"schema": 1, "name": "D3_hold", "N": 1024, "dimension": 2047, "level": 0, "stages": 5, "order": 9, "seconds": 140.37268999987282, "steps": 3198, "iterations": 9206, "rejected_steps": 0, "max_stage_backward_residual": 1.7202445175047867e-15, "max_relative_update": 2.993526318703055e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16613326848, "available_commit_bytes": 16199278592, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 92372992, "private_bytes": 253956096, "peak_commit_bytes": 293466112}, "start_utc": "2026-11-02T00:47:19.952717+00:00", "completed_utc": "2026-11-02T00:49:40.325472+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N1024_l1.log <==
{"job": "D3_hold_N1024_s5_l1", "t": 7.876491973002366e-08, "steps": 798, "seconds": 30.044619099935517}
{"job": "D3_hold_N1024_s5_l1", "t": 8.178509376733422e-07, "steps": 1532, "seconds": 60.14686809992418}
{"job": "D3_hold_N1024_s5_l1", "t": 2.7038570715999897e-06, "steps": 2292, "seconds": 90.19065469992347}
{"job": "D3_hold_N1024_s5_l1", "t": 8.410426988252824e-06, "steps": 3054, "seconds": 120.30046749999747}
{"job": "D3_hold_N1024_s5_l1", "t": 3.927631395739419e-05, "steps": 3818, "seconds": 150.34723229985684}
{"job": "D3_hold_N1024_s5_l1", "t": 0.0008461825328639345, "steps": 4558, "seconds": 180.513217800064}
{"job": "D3_hold_N1024_s5_l1", "t": 0.08399999999999999, "steps": 5216, "seconds": 210.5629652000498}
{"job": "D3_hold_N1024_s5_l1", "t": 0.72, "steps": 6088, "seconds": 240.6236330999527}
COMPLETE {"schema": 1, "name": "D3_hold", "N": 1024, "dimension": 2047, "level": 1, "stages": 5, "order": 9, "seconds": 250.98966680001467, "steps": 6396, "iterations": 18149, "rejected_steps": 0, "max_stage_backward_residual": 1.5690382769893434e-15, "max_relative_update": 2.933113238598049e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16184885248, "available_commit_bytes": 16057462784, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 91557888, "private_bytes": 251502592, "peak_commit_bytes": 293740544}, "start_utc": "2026-11-02T01:05:48.394896+00:00", "completed_utc": "2026-11-02T01:09:59.384616+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N1024_l2.log <==
{"job": "D3_hold_N1024_s5_l2", "t": 3.017631246761024e-09, "steps": 900, "seconds": 30.081784799927846}
{"job": "D3_hold_N1024_s5_l2", "t": 9.584381268931365e-08, "steps": 1664, "seconds": 60.1928787000943}
{"job": "D3_hold_N1024_s5_l2", "t": 4.3060243749519526e-07, "steps": 2468, "seconds": 90.34215919999406}
{"job": "D3_hold_N1024_s5_l2", "t": 1.010513660115016e-06, "steps": 3300, "seconds": 120.45532490010373}
{"job": "D3_hold_N1024_s5_l2", "t": 1.918102667070991e-06, "steps": 4112, "seconds": 150.5203557999339}
{"job": "D3_hold_N1024_s5_l2", "t": 3.4954985033684204e-06, "steps": 4944, "seconds": 180.62385129998438}
{"job": "D3_hold_N1024_s5_l2", "t": 6.468885738112168e-06, "steps": 5776, "seconds": 210.6653591999784}
{"job": "D3_hold_N1024_s5_l2", "t": 1.2700601193977258e-05, "steps": 6588, "seconds": 240.8257031000685}
{"job": "D3_hold_N1024_s5_l2", "t": 2.8952648605375727e-05, "steps": 7392, "seconds": 270.9278659000993}
{"job": "D3_hold_N1024_s5_l2", "t": 9.14247457219476e-05, "steps": 8196, "seconds": 300.9298296999186}
{"job": "D3_hold_N1024_s5_l2", "t": 0.0005266312330461574, "steps": 8964, "seconds": 331.12159859994426}
{"job": "D3_hold_N1024_s5_l2", "t": 0.008461825328639346, "steps": 9752, "seconds": 361.29039900004864}
{"job": "D3_hold_N1024_s5_l2", "t": 0.10503470856261041, "steps": 10532, "seconds": 391.47974160010926}
{"job": "D3_hold_N1024_s5_l2", "t": 0.432312098411756, "steps": 11492, "seconds": 421.65198089997284}
{"job": "D3_hold_N1024_s5_l2", "t": 0.88, "steps": 12528, "seconds": 451.75559789990075}
COMPLETE {"schema": 1, "name": "D3_hold", "N": 1024, "dimension": 2047, "level": 2, "stages": 5, "order": 9, "seconds": 459.38206079998054, "steps": 12792, "iterations": 35617, "rejected_steps": 0, "max_stage_backward_residual": 2.210697314309321e-15, "max_relative_update": 2.981381309233671e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16185913344, "available_commit_bytes": 16018399232, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 91987968, "private_bytes": 251990016, "peak_commit_bytes": 294256640}, "start_utc": "2026-11-02T01:38:42.405923+00:00", "completed_utc": "2026-11-02T01:46:21.787790+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N1024_l3.log <==
{"job": "D3_hold_N1024_s5_l3", "t": 3.3214891242983926e-10, "steps": 1032, "seconds": 30.097059099934995}
{"job": "D3_hold_N1024_s5_l3", "t": 3.3214891242983924e-09, "steps": 1832, "seconds": 60.55789460008964}
{"job": "D3_hold_N1024_s5_l3", "t": 2.5101035137351417e-08, "steps": 2600, "seconds": 90.65734949987382}
{"job": "D3_hold_N1024_s5_l3", "t": 1.050347085626104e-07, "steps": 3392, "seconds": 121.03005559998564}
{"job": "D3_hold_N1024_s5_l3", "t": 2.526610541565702e-07, "steps": 4208, "seconds": 151.33554359991103}
{"job": "D3_hold_N1024_s5_l3", "t": 4.5013225501982713e-07, "steps": 5008, "seconds": 181.5782312999945}
{"job": "D3_hold_N1024_s5_l3", "t": 6.984426041265845e-07, "steps": 5800, "seconds": 211.60990200005472}
{"job": "D3_hold_N1024_s5_l3", "t": 1.010513660115016e-06, "steps": 6600, "seconds": 241.77934830007143}
{"job": "D3_hold_N1024_s5_l3", "t": 1.4124568504659537e-06, "steps": 7416, "seconds": 271.8817012999207}
{"job": "D3_hold_N1024_s5_l3", "t": 1.9125761886254743e-06, "steps": 8216, "seconds": 301.88700079987757}
{"job": "D3_hold_N1024_s5_l3", "t": 2.5580890430309073e-06, "steps": 9016, "seconds": 332.1877307998948}
{"job": "D3_hold_N1024_s5_l3", "t": 3.4056322665817147e-06, "steps": 9816, "seconds": 362.3138101999648}
{"job": "D3_hold_N1024_s5_l3", "t": 4.532116562175532e-06, "steps": 10600, "seconds": 392.3605897000525}
{"job": "D3_hold_N1024_s5_l3", "t": 6.093752971656432e-06, "steps": 11400, "seconds": 422.537645699922}
{"job": "D3_hold_N1024_s5_l3", "t": 8.25382887295205e-06, "steps": 12168, "seconds": 452.55566100007854}
{"job": "D3_hold_N1024_s5_l3", "t": 1.1561109149403979e-05, "steps": 12968, "seconds": 482.6047141000163}
{"job": "D3_hold_N1024_s5_l3", "t": 1.7259949425544394e-05, "steps": 13824, "seconds": 512.9536985999439}
{"job": "D3_hold_N1024_s5_l3", "t": 2.670173411259613e-05, "steps": 14640, "seconds": 543.2775435000658}
{"job": "D3_hold_N1024_s5_l3", "t": 4.33606479538477e-05, "steps": 15424, "seconds": 573.2870181000326}
{"job": "D3_hold_N1024_s5_l3", "t": 8.06526691284127e-05, "steps": 16240, "seconds": 603.5625096999574}
{"job": "D3_hold_N1024_s5_l3", "t": 0.00016754657607989968, "steps": 17016, "seconds": 633.8077950000297}
{"job": "D3_hold_N1024_s5_l3", "t": 0.00042232937282986197, "steps": 17776, "seconds": 663.9059198000468}
{"job": "D3_hold_N1024_s5_l3", "t": 0.0015295970717650383, "steps": 18576, "seconds": 693.9650047000032}
{"job": "D3_hold_N1024_s5_l3", "t": 0.0062007853592507805, "steps": 19368, "seconds": 724.1642130999826}
{"job": "D3_hold_N1024_s5_l3", "t": 0.026000000000000002, "steps": 20120, "seconds": 754.2166154999286}
{"job": "D3_hold_N1024_s5_l3", "t": 0.086, "steps": 20880, "seconds": 784.2964518999215}
{"job": "D3_hold_N1024_s5_l3", "t": 0.202, "steps": 21728, "seconds": 814.5820623000618}
{"job": "D3_hold_N1024_s5_l3", "t": 0.37, "steps": 22640, "seconds": 844.7327495999634}
{"job": "D3_hold_N1024_s5_l3", "t": 0.5780000000000001, "steps": 23672, "seconds": 874.79621890001}
{"job": "D3_hold_N1024_s5_l3", "t": 0.8140000000000001, "steps": 24768, "seconds": 904.9893888998777}
COMPLETE {"schema": 1, "name": "D3_hold", "N": 1024, "dimension": 2047, "level": 3, "stages": 5, "order": 9, "seconds": 925.7423861999996, "steps": 25584, "iterations": 69974, "rejected_steps": 0, "max_stage_backward_residual": 1.83992613797976e-15, "max_relative_update": 2.99993417571279e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16612376576, "available_commit_bytes": 15874162688, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 91213824, "private_bytes": 252776448, "peak_commit_bytes": 293920768}, "start_utc": "2026-11-02T02:42:10.906811+00:00", "completed_utc": "2026-11-02T02:57:36.649357+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N128_l0.log <==
COMPLETE {"schema": 1, "name": "D3_hold", "N": 128, "dimension": 255, "level": 0, "stages": 5, "order": 9, "seconds": 29.41073659993708, "steps": 3189, "iterations": 9139, "rejected_steps": 0, "max_stage_backward_residual": 1.9360066079006805e-15, "max_relative_update": 2.983632580506555e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15331807232, "available_commit_bytes": 13475024896, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 87080960, "private_bytes": 147099648, "peak_commit_bytes": 147484672}, "start_utc": "2026-11-03T04:01:35.988319+00:00", "completed_utc": "2026-11-03T04:02:05.399479+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N128_l1.log <==
{"job": "D3_hold_N128_s5_l1", "t": 1.7678795603708165e-05, "steps": 3450, "seconds": 30.016508099855855}
COMPLETE {"schema": 1, "name": "D3_hold", "N": 128, "dimension": 255, "level": 1, "stages": 5, "order": 9, "seconds": 56.25331240007654, "steps": 6378, "iterations": 17922, "rejected_steps": 0, "max_stage_backward_residual": 2.1291819961599967e-15, "max_relative_update": 2.9748505267557667e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15319818240, "available_commit_bytes": 13505142784, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85229568, "private_bytes": 144994304, "peak_commit_bytes": 147185664}, "start_utc": "2026-11-03T04:02:55.076874+00:00", "completed_utc": "2026-11-03T04:03:51.329678+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N128_l2.log <==
{"job": "D3_hold_N128_s5_l2", "t": 1.6155980984398728e-06, "steps": 3844, "seconds": 30.040405199863017}
{"job": "D3_hold_N128_s5_l2", "t": 2.670173411259613e-05, "steps": 7284, "seconds": 60.09500640002079}
{"job": "D3_hold_N128_s5_l2", "t": 0.15200000000000002, "steps": 10656, "seconds": 90.10568029992282}
COMPLETE {"schema": 1, "name": "D3_hold", "N": 128, "dimension": 255, "level": 2, "stages": 5, "order": 9, "seconds": 104.99577319994569, "steps": 12756, "iterations": 35076, "rejected_steps": 0, "max_stage_backward_residual": 2.1072019533832628e-15, "max_relative_update": 2.989508366384413e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15337123840, "available_commit_bytes": 13490683904, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 84860928, "private_bytes": 143851520, "peak_commit_bytes": 146944000}, "start_utc": "2026-11-03T04:05:17.215753+00:00", "completed_utc": "2026-11-03T04:07:02.212346+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N128_l3.log <==
{"job": "D3_hold_N128_s5_l3", "t": 3.06664722948724e-07, "steps": 4376, "seconds": 30.121896399883553}
{"job": "D3_hold_N128_s5_l3", "t": 1.767974562910256e-06, "steps": 7928, "seconds": 60.12801699992269}
{"job": "D3_hold_N128_s5_l3", "t": 6.468885738112168e-06, "steps": 11480, "seconds": 90.19944099988788}
{"job": "D3_hold_N128_s5_l3", "t": 3.938540187212476e-05, "steps": 15208, "seconds": 120.22110720002092}
{"job": "D3_hold_N128_s5_l3", "t": 0.002741571024518098, "steps": 18856, "seconds": 150.2758434000425}
{"job": "D3_hold_N128_s5_l3", "t": 0.402, "steps": 22752, "seconds": 180.3758356999606}
COMPLETE {"schema": 1, "name": "D3_hold", "N": 128, "dimension": 255, "level": 3, "stages": 5, "order": 9, "seconds": 198.96861899993382, "steps": 25512, "iterations": 69085, "rejected_steps": 0, "max_stage_backward_residual": 1.9046900716451096e-15, "max_relative_update": 2.9899214770248944e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15348244480, "available_commit_bytes": 13547311104, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 84774912, "private_bytes": 143302656, "peak_commit_bytes": 147034112}, "start_utc": "2026-11-03T04:11:04.690119+00:00", "completed_utc": "2026-11-03T04:14:23.658913+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N16_l0.log <==
COMPLETE {"schema": 1, "name": "D3_hold", "N": 16, "dimension": 31, "level": 0, "stages": 5, "order": 9, "seconds": 15.850585199892521, "steps": 3180, "iterations": 9146, "rejected_steps": 0, "max_stage_backward_residual": 1.4262786643798339e-15, "max_relative_update": 2.9895254094889735e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15905329152, "available_commit_bytes": 16129363968, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 82493440, "private_bytes": 127619072, "peak_commit_bytes": 127619072}, "start_utc": "2026-11-02T01:04:49.135311+00:00", "completed_utc": "2026-11-02T01:05:04.986541+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N16_l1.log <==
COMPLETE {"schema": 1, "name": "D3_hold", "N": 16, "dimension": 31, "level": 1, "stages": 5, "order": 9, "seconds": 29.563045899849385, "steps": 6360, "iterations": 17709, "rejected_steps": 0, "max_stage_backward_residual": 1.672014220692742e-15, "max_relative_update": 2.9974618374705455e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16333881344, "available_commit_bytes": 16135577600, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 81977344, "private_bytes": 127090688, "peak_commit_bytes": 127090688}, "start_utc": "2026-11-02T01:36:57.377504+00:00", "completed_utc": "2026-11-02T01:37:26.940089+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N16_l2.log <==
{"job": "D3_hold_N16_s5_l2", "t": 1.6308924585604774e-05, "steps": 6784, "seconds": 30.035269299987704}
COMPLETE {"schema": 1, "name": "D3_hold", "N": 16, "dimension": 31, "level": 2, "stages": 5, "order": 9, "seconds": 59.51386640011333, "steps": 12720, "iterations": 33943, "rejected_steps": 0, "max_stage_backward_residual": 1.373283519906032e-15, "max_relative_update": 2.9987789693142665e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16433057792, "available_commit_bytes": 16153722880, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 82042880, "private_bytes": 127090688, "peak_commit_bytes": 127201280}, "start_utc": "2026-11-02T02:37:00.110963+00:00", "completed_utc": "2026-11-02T02:37:59.625826+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N16_l3.log <==
{"job": "D3_hold_N16_s5_l3", "t": 1.5047489753265188e-06, "steps": 7432, "seconds": 30.03970899991691}
{"job": "D3_hold_N16_s5_l3", "t": 2.1046294263128697e-05, "steps": 14064, "seconds": 60.094150099903345}
{"job": "D3_hold_N16_s5_l3", "t": 0.04429276933949297, "steps": 20296, "seconds": 90.09739009989426}
COMPLETE {"schema": 1, "name": "D3_hold", "N": 16, "dimension": 31, "level": 3, "stages": 5, "order": 9, "seconds": 110.40373010002077, "steps": 25440, "iterations": 60904, "rejected_steps": 0, "max_stage_backward_residual": 1.3276243275544964e-15, "max_relative_update": 2.998623106955931e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15596777472, "available_commit_bytes": 15470628864, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 82595840, "private_bytes": 127451136, "peak_commit_bytes": 127553536}, "start_utc": "2026-11-02T04:37:48.628882+00:00", "completed_utc": "2026-11-02T04:39:39.032754+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N2048_l0.log <==
{"job": "D3_hold_N2048_s5_l0", "t": 2.7057490245820184e-08, "steps": 332, "seconds": 30.045193299883977}
{"job": "D3_hold_N2048_s5_l0", "t": 4.95884977606943e-07, "steps": 649, "seconds": 60.07143029989675}
{"job": "D3_hold_N2048_s5_l0", "t": 1.5826063333689518e-06, "steps": 967, "seconds": 90.18772509996779}
{"job": "D3_hold_N2048_s5_l0", "t": 4.076688414198923e-06, "steps": 1292, "seconds": 120.22453989996575}
{"job": "D3_hold_N2048_s5_l0", "t": 1.1201544883972735e-05, "steps": 1615, "seconds": 150.2483453999739}
{"job": "D3_hold_N2048_s5_l0", "t": 4.3057872919900505e-05, "steps": 1929, "seconds": 180.34607699979097}
{"job": "D3_hold_N2048_s5_l0", "t": 0.000502896900019371, "steps": 2240, "seconds": 210.40641699987464}
{"job": "D3_hold_N2048_s5_l0", "t": 0.020066150086237126, "steps": 2499, "seconds": 240.50421299994923}
{"job": "D3_hold_N2048_s5_l0", "t": 0.366, "steps": 2831, "seconds": 270.62967029982246}
COMPLETE {"schema": 1, "name": "D3_hold", "N": 2048, "dimension": 4095, "level": 0, "stages": 5, "order": 9, "seconds": 295.84005079977214, "steps": 3201, "iterations": 9216, "rejected_steps": 0, "max_stage_backward_residual": 1.909555696860838e-15, "max_relative_update": 2.98510361193069e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16328261632, "available_commit_bytes": 15958929408, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 103034880, "private_bytes": 377909248, "peak_commit_bytes": 462413824}, "start_utc": "2026-11-02T00:49:41.421478+00:00", "completed_utc": "2026-11-02T00:54:37.261727+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N2048_l1.log <==
{"job": "D3_hold_N2048_s5_l1", "t": 1.4677992676220676e-09, "steps": 392, "seconds": 30.109131899895146}
{"job": "D3_hold_N2048_s5_l1", "t": 4.2169650342858225e-08, "steps": 716, "seconds": 60.36915310006589}
{"job": "D3_hold_N2048_s5_l1", "t": 2.4907654606720944e-07, "steps": 1054, "seconds": 90.64955010008998}
{"job": "D3_hold_N2048_s5_l1", "t": 6.463344463906606e-07, "steps": 1418, "seconds": 120.88046930008568}
{"job": "D3_hold_N2048_s5_l1", "t": 1.2004091056203892e-06, "steps": 1758, "seconds": 150.88554190006107}
{"job": "D3_hold_N2048_s5_l1", "t": 2.1051614628958262e-06, "steps": 2124, "seconds": 180.97626559995115}
{"job": "D3_hold_N2048_s5_l1", "t": 3.4056322665817147e-06, "steps": 2460, "seconds": 211.15641389996745}
{"job": "D3_hold_N2048_s5_l1", "t": 5.646237191604747e-06, "steps": 2806, "seconds": 241.3717966999393}
{"job": "D3_hold_N2048_s5_l1", "t": 9.849472000574776e-06, "steps": 3156, "seconds": 271.38786450005136}
{"job": "D3_hold_N2048_s5_l1", "t": 1.8559630732223682e-05, "steps": 3498, "seconds": 301.5259616000112}
{"job": "D3_hold_N2048_s5_l1", "t": 4.0240759419215536e-05, "steps": 3834, "seconds": 331.55227059987374}
{"job": "D3_hold_N2048_s5_l1", "t": 0.00012038823114025304, "steps": 4178, "seconds": 361.75148289999925}
{"job": "D3_hold_N2048_s5_l1", "t": 0.0005623413251903491, "steps": 4498, "seconds": 391.8566363998689}
{"job": "D3_hold_N2048_s5_l1", "t": 0.0046432422542685686, "steps": 4808, "seconds": 422.11146280006506}
{"job": "D3_hold_N2048_s5_l1", "t": 0.046000000000000006, "steps": 5120, "seconds": 452.1198342998978}
{"job": "D3_hold_N2048_s5_l1", "t": 0.2435686852830828, "steps": 5496, "seconds": 482.2671387998853}
{"job": "D3_hold_N2048_s5_l1", "t": 0.606, "steps": 5956, "seconds": 512.4517745999619}
COMPLETE {"schema": 1, "name": "D3_hold", "N": 2048, "dimension": 4095, "level": 1, "stages": 5, "order": 9, "seconds": 539.8547761999071, "steps": 6402, "iterations": 18169, "rejected_steps": 0, "max_stage_backward_residual": 2.0773154475708737e-15, "max_relative_update": 2.935813208919555e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16116416512, "available_commit_bytes": 15780876288, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 102678528, "private_bytes": 377888768, "peak_commit_bytes": 462585856}, "start_utc": "2026-11-02T01:10:00.394740+00:00", "completed_utc": "2026-11-02T01:19:00.249377+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N2048_l2.log <==
{"job": "D3_hold_N2048_s5_l2", "t": 2.550461338177314e-10, "steps": 484, "seconds": 30.37372130015865}
{"job": "D3_hold_N2048_s5_l2", "t": 2.2086694439393285e-09, "steps": 860, "seconds": 60.716482600197196}
{"job": "D3_hold_N2048_s5_l2", "t": 1.8230450029011067e-08, "steps": 1244, "seconds": 91.04221340012737}
{"job": "D3_hold_N2048_s5_l2", "t": 8.337706030466585e-08, "steps": 1628, "seconds": 121.20375089999288}
{"job": "D3_hold_N2048_s5_l2", "t": 2.0791970280521123e-07, "steps": 2008, "seconds": 151.30152170010842}
{"job": "D3_hold_N2048_s5_l2", "t": 3.897157629902454e-07, "steps": 2404, "seconds": 181.34602529997937}
{"job": "D3_hold_N2048_s5_l2", "t": 6.302261344959002e-07, "steps": 2812, "seconds": 211.50125339999795}
{"job": "D3_hold_N2048_s5_l2", "t": 9.313881817387647e-07, "steps": 3220, "seconds": 241.6454053001944}
{"job": "D3_hold_N2048_s5_l2", "t": 1.3082776777723582e-06, "steps": 3624, "seconds": 271.96675899997354}
{"job": "D3_hold_N2048_s5_l2", "t": 1.7984307436730679e-06, "steps": 4036, "seconds": 302.2966724000871}
{"job": "D3_hold_N2048_s5_l2", "t": 2.443629174525234e-06, "steps": 4456, "seconds": 332.40065440000035}
{"job": "D3_hold_N2048_s5_l2", "t": 3.28595305749481e-06, "steps": 4868, "seconds": 362.68155800015666}
{"job": "D3_hold_N2048_s5_l2", "t": 4.32627745887362e-06, "steps": 5252, "seconds": 392.69276450015604}
{"job": "D3_hold_N2048_s5_l2", "t": 5.9057501068296666e-06, "steps": 5668, "seconds": 422.9578344000038}
{"job": "D3_hold_N2048_s5_l2", "t": 8.040736575197192e-06, "steps": 6064, "seconds": 453.17743130004965}
{"job": "D3_hold_N2048_s5_l2", "t": 1.1387344234245868e-05, "steps": 6480, "seconds": 483.26789420004934}
{"job": "D3_hold_N2048_s5_l2", "t": 1.693465984611295e-05, "steps": 6904, "seconds": 513.5476790000685}
{"job": "D3_hold_N2048_s5_l2", "t": 2.5812731435005855e-05, "steps": 7304, "seconds": 543.6551983000245}
{"job": "D3_hold_N2048_s5_l2", "t": 4.246144148472337e-05, "steps": 7708, "seconds": 573.7475404001307}
{"job": "D3_hold_N2048_s5_l2", "t": 7.498942093324559e-05, "steps": 8092, "seconds": 604.0326659001876}
{"job": "D3_hold_N2048_s5_l2", "t": 0.00015786483907354217, "steps": 8492, "seconds": 634.1666227001697}
{"job": "D3_hold_N2048_s5_l2", "t": 0.0004120520488103688, "steps": 8888, "seconds": 664.6373878000304}
{"job": "D3_hold_N2048_s5_l2", "t": 0.0019274864667727684, "steps": 9372, "seconds": 695.0249275001697}
{"job": "D3_hold_N2048_s5_l2", "t": 0.0067801581488715155, "steps": 9716, "seconds": 725.0341390001122}
{"job": "D3_hold_N2048_s5_l2", "t": 0.023986088151713193, "steps": 10036, "seconds": 755.2134989001788}
{"job": "D3_hold_N2048_s5_l2", "t": 0.07155931391952075, "steps": 10388, "seconds": 785.3529794001952}
{"job": "D3_hold_N2048_s5_l2", "t": 0.164, "steps": 10764, "seconds": 815.5508026001044}
{"job": "D3_hold_N2048_s5_l2", "t": 0.318, "steps": 11204, "seconds": 845.6141568999738}
{"job": "D3_hold_N2048_s5_l2", "t": 0.494, "steps": 11652, "seconds": 875.7261340999976}
{"job": "D3_hold_N2048_s5_l2", "t": 0.6980000000000001, "steps": 12136, "seconds": 905.7894781001378}
{"job": "D3_hold_N2048_s5_l2", "t": 0.914, "steps": 12616, "seconds": 935.9392731999978}
COMPLETE {"schema": 1, "name": "D3_hold", "N": 2048, "dimension": 4095, "level": 2, "stages": 5, "order": 9, "seconds": 947.1254516001791, "steps": 12804, "iterations": 35657, "rejected_steps": 0, "max_stage_backward_residual": 2.1791153879737877e-15, "max_relative_update": 2.9200901925055165e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15915024384, "available_commit_bytes": 15922069504, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 102449152, "private_bytes": 377536512, "peak_commit_bytes": 462495744}, "start_utc": "2026-11-02T01:46:22.914472+00:00", "completed_utc": "2026-11-02T02:02:10.040061+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N2048_l3.log <==
{"job": "D3_hold_N2048_s5_l3", "t": 3.25e-11, "steps": 608, "seconds": 30.262870899867266}
{"job": "D3_hold_N2048_s5_l3", "t": 3.241883392233386e-10, "steps": 1048, "seconds": 60.43708819989115}
{"job": "D3_hold_N2048_s5_l3", "t": 1e-09, "steps": 1440, "seconds": 90.49617900000885}
{"job": "D3_hold_N2048_s5_l3", "t": 3.017631246761024e-09, "steps": 1824, "seconds": 121.01268829987384}
{"job": "D3_hold_N2048_s5_l3", "t": 8.669608804598527e-09, "steps": 2200, "seconds": 151.41658729990013}
{"job": "D3_hold_N2048_s5_l3", "t": 2.371373705661655e-08, "steps": 2600, "seconds": 181.80179479997605}
{"job": "D3_hold_N2048_s5_l3", "t": 5.2375806438560655e-08, "steps": 2976, "seconds": 212.25206289999187}
{"job": "D3_hold_N2048_s5_l3", "t": 9.584381268931365e-08, "steps": 3352, "seconds": 242.5868275000248}
{"job": "D3_hold_N2048_s5_l3", "t": 1.5598209636089393e-07, "steps": 3736, "seconds": 272.79458589991555}
{"job": "D3_hold_N2048_s5_l3", "t": 2.2655004439217962e-07, "steps": 4112, "seconds": 303.20419159997255}
{"job": "D3_hold_N2048_s5_l3", "t": 3.14218999912897e-07, "steps": 4504, "seconds": 333.6416763998568}
{"job": "D3_hold_N2048_s5_l3", "t": 4.08635101736169e-07, "steps": 4880, "seconds": 363.69057249999605}
{"job": "D3_hold_N2048_s5_l3", "t": 5.223225827695425e-07, "steps": 5280, "seconds": 393.7714102999307}
{"job": "D3_hold_N2048_s5_l3", "t": 6.430983748061454e-07, "steps": 5664, "seconds": 424.2045999998227}
{"job": "D3_hold_N2048_s5_l3", "t": 7.784160340639683e-07, "steps": 6048, "seconds": 454.68180070002563}
{"job": "D3_hold_N2048_s5_l3", "t": 9.34596024463026e-07, "steps": 6448, "seconds": 485.1501729998272}
{"job": "D3_hold_N2048_s5_l3", "t": 1.1072096046200638e-06, "steps": 6840, "seconds": 515.78451519995}
{"job": "D3_hold_N2048_s5_l3", "t": 1.3276896524467643e-06, "steps": 7280, "seconds": 546.0408274999354}
{"job": "D3_hold_N2048_s5_l3", "t": 1.5937279174731476e-06, "steps": 7752, "seconds": 576.2428526999429}
{"job": "D3_hold_N2048_s5_l3", "t": 1.9052038710100352e-06, "steps": 8224, "seconds": 606.5701931000222}
{"job": "D3_hold_N2048_s5_l3", "t": 2.273250831659892e-06, "steps": 8712, "seconds": 637.0260777999647}
{"job": "D3_hold_N2048_s5_l3", "t": 2.695068012202115e-06, "steps": 9184, "seconds": 667.4589769998565}
{"job": "D3_hold_N2048_s5_l3", "t": 3.201629048065784e-06, "steps": 9664, "seconds": 697.4707056998741}
{"job": "D3_hold_N2048_s5_l3", "t": 3.8051680192456782e-06, "steps": 10144, "seconds": 727.8580928998999}
{"job": "D3_hold_N2048_s5_l3", "t": 4.472210918072187e-06, "steps": 10592, "seconds": 758.2970665998291}
{"job": "D3_hold_N2048_s5_l3", "t": 5.272754492292199e-06, "steps": 11040, "seconds": 788.5892036999576}
{"job": "D3_hold_N2048_s5_l3", "t": 6.288981181496498e-06, "steps": 11504, "seconds": 818.9779405000154}
{"job": "D3_hold_N2048_s5_l3", "t": 7.523719262632587e-06, "steps": 11968, "seconds": 849.0803268000018}
{"job": "D3_hold_N2048_s5_l3", "t": 9.07599543728194e-06, "steps": 12424, "seconds": 879.2454857998528}
{"job": "D3_hold_N2048_s5_l3", "t": 1.0797881461483126e-05, "steps": 12840, "seconds": 909.3177072999533}
{"job": "D3_hold_N2048_s5_l3", "t": 1.2809825208487008e-05, "steps": 13224, "seconds": 939.8493523998186}
{"job": "D3_hold_N2048_s5_l3", "t": 1.542833116319445e-05, "steps": 13624, "seconds": 970.3059821999632}
{"job": "D3_hold_N2048_s5_l3", "t": 1.9212775556575716e-05, "steps": 14064, "seconds": 1000.7441741998773}
{"job": "D3_hold_N2048_s5_l3", "t": 2.455595378275775e-05, "steps": 14520, "seconds": 1031.1966674998403}
{"job": "D3_hold_N2048_s5_l3", "t": 3.2418833922333864e-05, "steps": 14992, "seconds": 1061.559592399979}
{"job": "D3_hold_N2048_s5_l3", "t": 4.33606479538477e-05, "steps": 15448, "seconds": 1091.9673543998506}
{"job": "D3_hold_N2048_s5_l3", "t": 5.998599436157567e-05, "steps": 15896, "seconds": 1121.997816799907}
{"job": "D3_hold_N2048_s5_l3", "t": 8.669608804598517e-05, "steps": 16352, "seconds": 1152.0589079000056}
{"job": "D3_hold_N2048_s5_l3", "t": 0.0001333521432163324, "steps": 16816, "seconds": 1182.570598699851}
{"job": "D3_hold_N2048_s5_l3", "t": 0.0002193034500552515, "steps": 17280, "seconds": 1213.0392394999508}
{"job": "D3_hold_N2048_s5_l3", "t": 0.00038909912109375, "steps": 17736, "seconds": 1243.3736085998826}
{"job": "D3_hold_N2048_s5_l3", "t": 0.0007519945686246165, "steps": 18184, "seconds": 1273.7314639999531}
{"job": "D3_hold_N2048_s5_l3", "t": 0.0014342298087573818, "steps": 18552, "seconds": 1304.1804919999558}
{"job": "D3_hold_N2048_s5_l3", "t": 0.0025666858239208534, "steps": 18912, "seconds": 1334.5179075999185}
{"job": "D3_hold_N2048_s5_l3", "t": 0.004992124539283387, "steps": 19264, "seconds": 1365.0978533998132}
{"job": "D3_hold_N2048_s5_l3", "t": 0.009882349901727774, "steps": 19616, "seconds": 1395.8173122999724}
{"job": "D3_hold_N2048_s5_l3", "t": 0.018000000000000002, "steps": 19936, "seconds": 1426.533569799969}
{"job": "D3_hold_N2048_s5_l3", "t": 0.03321489124298392, "steps": 20272, "seconds": 1456.9806456000078}
{"job": "D3_hold_N2048_s5_l3", "t": 0.060000000000000005, "steps": 20632, "seconds": 1487.3368424000219}
{"job": "D3_hold_N2048_s5_l3", "t": 0.09712236370230146, "steps": 20992, "seconds": 1518.1989525998943}
{"job": "D3_hold_N2048_s5_l3", "t": 0.14342298087573815, "steps": 21352, "seconds": 1548.3625353998505}
{"job": "D3_hold_N2048_s5_l3", "t": 0.21000000000000002, "steps": 21792, "seconds": 1578.6342405998148}
{"job": "D3_hold_N2048_s5_l3", "t": 0.28600000000000003, "steps": 22240, "seconds": 1608.6690909999888}
{"job": "D3_hold_N2048_s5_l3", "t": 0.378, "steps": 22704, "seconds": 1638.9478613999672}
{"job": "D3_hold_N2048_s5_l3", "t": 0.46415888336127725, "steps": 23168, "seconds": 1668.9855738999322}
{"job": "D3_hold_N2048_s5_l3", "t": 0.5800000000000001, "steps": 23704, "seconds": 1699.3992105999496}
{"job": "D3_hold_N2048_s5_l3", "t": 0.6980000000000001, "steps": 24272, "seconds": 1729.4128405000083}
{"job": "D3_hold_N2048_s5_l3", "t": 0.8280000000000001, "steps": 24856, "seconds": 1759.4474797998555}
{"job": "D3_hold_N2048_s5_l3", "t": 0.9540000000000001, "steps": 25400, "seconds": 1789.7712802998722}
COMPLETE {"schema": 1, "name": "D3_hold", "N": 2048, "dimension": 4095, "level": 3, "stages": 5, "order": 9, "seconds": 1805.1355281998403, "steps": 25608, "iterations": 70255, "rejected_steps": 0, "max_stage_backward_residual": 2.2196093684679733e-15, "max_relative_update": 2.9996202329042087e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15114469376, "available_commit_bytes": 14516645888, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 102801408, "private_bytes": 379404288, "peak_commit_bytes": 462675968}, "start_utc": "2026-11-02T02:57:37.818430+00:00", "completed_utc": "2026-11-02T03:27:42.953605+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N256_l0.log <==
{"job": "D3_hold_N256_s5_l0", "t": 9.516108428773037e-05, "steps": 2048, "seconds": 30.02773530012928}
COMPLETE {"schema": 1, "name": "D3_hold", "N": 256, "dimension": 511, "level": 0, "stages": 5, "order": 9, "seconds": 47.661979800090194, "steps": 3192, "iterations": 9180, "rejected_steps": 0, "max_stage_backward_residual": 1.924388437674304e-15, "max_relative_update": 2.984713586645907e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15333703680, "available_commit_bytes": 13509668864, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85532672, "private_bytes": 159432704, "peak_commit_bytes": 167292928}, "start_utc": "2026-11-03T04:02:06.346315+00:00", "completed_utc": "2026-11-03T04:02:54.008708+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N256_l1.log <==
{"job": "D3_hold_N256_s5_l1", "t": 3.0176312467610207e-06, "steps": 2356, "seconds": 30.04216039995663}
{"job": "D3_hold_N256_s5_l1", "t": 0.0005655012658172221, "steps": 4482, "seconds": 60.077039499999955}
COMPLETE {"schema": 1, "name": "D3_hold", "N": 256, "dimension": 511, "level": 1, "stages": 5, "order": 9, "seconds": 83.79356259992346, "steps": 6384, "iterations": 17980, "rejected_steps": 0, "max_stage_backward_residual": 1.9925468858548812e-15, "max_relative_update": 2.980464480874133e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15369285632, "available_commit_bytes": 13485850624, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85000192, "private_bytes": 158904320, "peak_commit_bytes": 167571456}, "start_utc": "2026-11-03T04:03:52.368227+00:00", "completed_utc": "2026-11-03T04:05:16.162158+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N256_l2.log <==
{"job": "D3_hold_N256_s5_l2", "t": 5.16402928381767e-07, "steps": 2596, "seconds": 30.069925099844113}
{"job": "D3_hold_N256_s5_l2", "t": 3.3398063815369888e-06, "steps": 4856, "seconds": 60.08090139995329}
{"job": "D3_hold_N256_s5_l2", "t": 2.3383887954274446e-05, "steps": 7180, "seconds": 90.10420299996622}
{"job": "D3_hold_N256_s5_l2", "t": 0.0030899544534647005, "steps": 9468, "seconds": 120.12381200003438}
{"job": "D3_hold_N256_s5_l2", "t": 0.66, "steps": 12016, "seconds": 150.1881484000478}
COMPLETE {"schema": 1, "name": "D3_hold", "N": 256, "dimension": 511, "level": 2, "stages": 5, "order": 9, "seconds": 157.76450569997542, "steps": 12768, "iterations": 35217, "rejected_steps": 0, "max_stage_backward_residual": 1.969656165320486e-15, "max_relative_update": 2.986584057994406e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15361449984, "available_commit_bytes": 13478064128, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 86368256, "private_bytes": 159277056, "peak_commit_bytes": 168103936}, "start_utc": "2026-11-03T04:07:03.260816+00:00", "completed_utc": "2026-11-03T04:09:41.025339+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N256_l3.log <==
{"job": "D3_hold_N256_s5_l3", "t": 5.764974486155767e-08, "steps": 2960, "seconds": 30.026529300026596}
{"job": "D3_hold_N256_s5_l3", "t": 5.492821660923068e-07, "steps": 5296, "seconds": 60.10462919995189}
{"job": "D3_hold_N256_s5_l3", "t": 1.633127162276473e-06, "steps": 7744, "seconds": 90.16358409984969}
{"job": "D3_hold_N256_s5_l3", "t": 3.997032072554747e-06, "steps": 10208, "seconds": 120.19728880003095}
{"job": "D3_hold_N256_s5_l3", "t": 1.0581868812456607e-05, "steps": 12720, "seconds": 150.27597289998084}
{"job": "D3_hold_N256_s5_l3", "t": 3.655943718992845e-05, "steps": 15112, "seconds": 180.36907509993762}
{"job": "D3_hold_N256_s5_l3", "t": 0.0003272553684635001, "steps": 17536, "seconds": 210.41366530000232}
{"job": "D3_hold_N256_s5_l3", "t": 0.019573417814876575, "steps": 19896, "seconds": 240.51799119985662}
{"job": "D3_hold_N256_s5_l3", "t": 0.36000000000000004, "steps": 22544, "seconds": 270.56304599996656}
COMPLETE {"schema": 1, "name": "D3_hold", "N": 256, "dimension": 511, "level": 3, "stages": 5, "order": 9, "seconds": 299.1687775000464, "steps": 25536, "iterations": 69549, "rejected_steps": 0, "max_stage_backward_residual": 2.4646200855891065e-15, "max_relative_update": 2.999147529900388e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15341694976, "available_commit_bytes": 13504565248, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 86130688, "private_bytes": 158892032, "peak_commit_bytes": 166924288}, "start_utc": "2026-11-03T04:14:24.694349+00:00", "completed_utc": "2026-11-03T04:19:23.862835+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N32_l0.log <==
COMPLETE {"schema": 1, "name": "D3_hold", "N": 32, "dimension": 63, "level": 0, "stages": 5, "order": 9, "seconds": 17.687589600216597, "steps": 3183, "iterations": 9163, "rejected_steps": 0, "max_stage_backward_residual": 1.7266837596064726e-15, "max_relative_update": 2.9792627557164044e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15930699776, "available_commit_bytes": 16156606464, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85532672, "private_bytes": 130678784, "peak_commit_bytes": 130678784}, "start_utc": "2026-11-02T01:05:05.946973+00:00", "completed_utc": "2026-11-02T01:05:23.634164+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N32_l1.log <==
{"job": "D3_hold_N32_s5_l1", "t": 0.5640000000000001, "steps": 5872, "seconds": 30.025213799905032}
COMPLETE {"schema": 1, "name": "D3_hold", "N": 32, "dimension": 63, "level": 1, "stages": 5, "order": 9, "seconds": 32.35639930004254, "steps": 6366, "iterations": 17633, "rejected_steps": 0, "max_stage_backward_residual": 1.9418974116285114e-15, "max_relative_update": 2.9895432446380535e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16325255168, "available_commit_bytes": 16122785792, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85401600, "private_bytes": 130183168, "peak_commit_bytes": 130183168}, "start_utc": "2026-11-02T01:37:27.867480+00:00", "completed_utc": "2026-11-02T01:38:00.223898+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N32_l2.log <==
{"job": "D3_hold_N32_s5_l2", "t": 8.28485092414524e-06, "steps": 6032, "seconds": 30.01513439998962}
{"job": "D3_hold_N32_s5_l2", "t": 0.37435652842750594, "steps": 11272, "seconds": 60.03313270001672}
COMPLETE {"schema": 1, "name": "D3_hold", "N": 32, "dimension": 63, "level": 2, "stages": 5, "order": 9, "seconds": 67.48900120006874, "steps": 12732, "iterations": 34161, "rejected_steps": 0, "max_stage_backward_residual": 1.811053646488578e-15, "max_relative_update": 2.9989949365964815e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16425111552, "available_commit_bytes": 16172822528, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85401600, "private_bytes": 130555904, "peak_commit_bytes": 130670592}, "start_utc": "2026-11-02T02:38:00.622755+00:00", "completed_utc": "2026-11-02T02:39:08.112402+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N32_l3.log <==
{"job": "D3_hold_N32_s5_l3", "t": 1.392175042171132e-06, "steps": 7256, "seconds": 30.06400729995221}
{"job": "D3_hold_N32_s5_l3", "t": 1.2592620710630395e-05, "steps": 13040, "seconds": 60.11572100012563}
{"job": "D3_hold_N32_s5_l3", "t": 0.0019573417814876576, "steps": 18608, "seconds": 90.17343159997836}
{"job": "D3_hold_N32_s5_l3", "t": 0.766, "steps": 24432, "seconds": 120.2132177001331}
COMPLETE {"schema": 1, "name": "D3_hold", "N": 32, "dimension": 63, "level": 3, "stages": 5, "order": 9, "seconds": 124.80073280003853, "steps": 25464, "iterations": 64605, "rejected_steps": 0, "max_stage_backward_residual": 1.9022488808231782e-15, "max_relative_update": 2.997227108990228e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15594225664, "available_commit_bytes": 15615033344, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 85536768, "private_bytes": 130379776, "peak_commit_bytes": 130609152}, "start_utc": "2026-11-02T04:39:40.093372+00:00", "completed_utc": "2026-11-02T04:41:44.893330+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N4096_l0.log <==
{"job": "D3_hold_N4096_s5_l0", "t": 6.812920690579622e-10, "steps": 166, "seconds": 30.147867699852213}
{"job": "D3_hold_N4096_s5_l0", "t": 1.6562684263396352e-08, "steps": 309, "seconds": 60.53884359984659}
{"job": "D3_hold_N4096_s5_l0", "t": 1.30302298877964e-07, "steps": 451, "seconds": 90.8390351999551}
{"job": "D3_hold_N4096_s5_l0", "t": 3.790290632266079e-07, "steps": 599, "seconds": 121.20533289993182}
{"job": "D3_hold_N4096_s5_l0", "t": 7.678337521079218e-07, "steps": 755, "seconds": 151.22216150001623}
{"job": "D3_hold_N4096_s5_l0", "t": 1.3276896524467643e-06, "steps": 913, "seconds": 181.2501071000006}
{"job": "D3_hold_N4096_s5_l0", "t": 2.156136363803728e-06, "steps": 1074, "seconds": 211.29556619981304}
{"job": "D3_hold_N4096_s5_l0", "t": 3.4615129670941866e-06, "steps": 1238, "seconds": 241.39478949992917}
{"job": "D3_hold_N4096_s5_l0", "t": 5.569118223965561e-06, "steps": 1401, "seconds": 271.6082681999542}
{"job": "D3_hold_N4096_s5_l0", "t": 9.006475137230255e-06, "steps": 1554, "seconds": 301.7200864998158}
{"job": "D3_hold_N4096_s5_l0", "t": 1.5860268256775867e-05, "steps": 1713, "seconds": 331.85032620001584}
{"job": "D3_hold_N4096_s5_l0", "t": 3.072945535190827e-05, "steps": 1866, "seconds": 361.9176139999181}
{"job": "D3_hold_N4096_s5_l0", "t": 6.981333506116911e-05, "steps": 2014, "seconds": 392.1457803999074}
{"job": "D3_hold_N4096_s5_l0", "t": 0.00023713737056616554, "steps": 2172, "seconds": 422.26755029987544}
{"job": "D3_hold_N4096_s5_l0", "t": 0.0012897964351433419, "steps": 2315, "seconds": 452.69040119997226}
{"job": "D3_hold_N4096_s5_l0", "t": 0.009085175756516862, "steps": 2448, "seconds": 482.8132276998367}
{"job": "D3_hold_N4096_s5_l0", "t": 0.057649744861557675, "steps": 2579, "seconds": 513.6212253000122}
{"job": "D3_hold_N4096_s5_l0", "t": 0.222, "steps": 2736, "seconds": 543.6973442998715}
{"job": "D3_hold_N4096_s5_l0", "t": 0.5237580643856058, "steps": 2933, "seconds": 573.7201670999639}
{"job": "D3_hold_N4096_s5_l0", "t": 0.926, "steps": 3163, "seconds": 603.937592000002}
COMPLETE {"schema": 1, "name": "D3_hold", "N": 4096, "dimension": 8191, "level": 0, "stages": 5, "order": 9, "seconds": 609.714125599945, "steps": 3204, "iterations": 9226, "rejected_steps": 0, "max_stage_backward_residual": 2.1052214021350844e-15, "max_relative_update": 2.982750400124952e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15917740032, "available_commit_bytes": 15651586048, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 124727296, "private_bytes": 631488512, "peak_commit_bytes": 800555008}, "start_utc": "2026-11-02T00:54:38.340399+00:00", "completed_utc": "2026-11-02T01:04:48.053979+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N4096_l1.log <==
{"job": "D3_hold_N4096_s5_l1", "t": 1.6155980984398763e-10, "steps": 208, "seconds": 30.11999879986979}
{"job": "D3_hold_N4096_s5_l1", "t": 1.1006941712522082e-09, "steps": 374, "seconds": 60.34233849984594}
{"job": "D3_hold_N4096_s5_l1", "t": 7.1559313919520895e-09, "steps": 538, "seconds": 90.48947929986753}
{"job": "D3_hold_N4096_s5_l1", "t": 3.743565284275065e-08, "steps": 708, "seconds": 121.23811339982785}
{"job": "D3_hold_N4096_s5_l1", "t": 1.1561109149403979e-07, "steps": 878, "seconds": 151.71179599990137}
{"job": "D3_hold_N4096_s5_l1", "t": 2.4548229272062683e-07, "steps": 1056, "seconds": 182.3575925999321}
{"job": "D3_hold_N4096_s5_l1", "t": 4.278361156866246e-07, "steps": 1244, "seconds": 212.59954009996727}
{"job": "D3_hold_N4096_s5_l1", "t": 6.501289439746103e-07, "steps": 1428, "seconds": 242.94719700003043}
{"job": "D3_hold_N4096_s5_l1", "t": 9.306951532083686e-07, "steps": 1614, "seconds": 273.13710329984315}
{"job": "D3_hold_N4096_s5_l1", "t": 1.2700432882008862e-06, "steps": 1798, "seconds": 303.14925080002286}
{"job": "D3_hold_N4096_s5_l1", "t": 1.667495062469038e-06, "steps": 1974, "seconds": 333.3741980998311}
{"job": "D3_hold_N4096_s5_l1", "t": 2.1704772081499144e-06, "steps": 2152, "seconds": 363.3784008999355}
{"job": "D3_hold_N4096_s5_l1", "t": 2.7842090995405523e-06, "steps": 2324, "seconds": 393.6122083000373}
{"job": "D3_hold_N4096_s5_l1", "t": 3.564520063746456e-06, "steps": 2496, "seconds": 423.86287699989043}
{"job": "D3_hold_N4096_s5_l1", "t": 4.641588833612773e-06, "steps": 2680, "seconds": 453.93702139984816}
{"job": "D3_hold_N4096_s5_l1", "t": 6.051362890446177e-06, "steps": 2858, "seconds": 484.330445199972}
{"job": "D3_hold_N4096_s5_l1", "t": 7.834533826547213e-06, "steps": 3022, "seconds": 514.5565704999026}
{"job": "D3_hold_N4096_s5_l1", "t": 1.0497051226098417e-05, "steps": 3198, "seconds": 544.5726787999738}
{"job": "D3_hold_N4096_s5_l1", "t": 1.4342298087573816e-05, "steps": 3372, "seconds": 574.5977659998462}
{"job": "D3_hold_N4096_s5_l1", "t": 2.0305406128596217e-05, "steps": 3548, "seconds": 605.0904927998781}
{"job": "D3_hold_N4096_s5_l1", "t": 3.000054477660125e-05, "steps": 3722, "seconds": 635.209630999947}
{"job": "D3_hold_N4096_s5_l1", "t": 4.623012383227024e-05, "steps": 3890, "seconds": 665.4083858998492}
{"job": "D3_hold_N4096_s5_l1", "t": 7.70248661318565e-05, "steps": 4060, "seconds": 695.5564506000374}
{"job": "D3_hold_N4096_s5_l1", "t": 0.00014342298087573817, "steps": 4228, "seconds": 725.9480973000173}
{"job": "D3_hold_N4096_s5_l1", "t": 0.0003043907942866396, "steps": 4394, "seconds": 756.2204699998256}
{"job": "D3_hold_N4096_s5_l1", "t": 0.0008254041852680173, "steps": 4566, "seconds": 786.3248629998416}
{"job": "D3_hold_N4096_s5_l1", "t": 0.0024398803710937453, "steps": 4726, "seconds": 816.5871532999445}
{"job": "D3_hold_N4096_s5_l1", "t": 0.007498942093324558, "steps": 4876, "seconds": 846.9796760999598}
{"job": "D3_hold_N4096_s5_l1", "t": 0.024, "steps": 5026, "seconds": 877.6687787999399}
{"job": "D3_hold_N4096_s5_l1", "t": 0.06672190517934695, "steps": 5190, "seconds": 908.0278743999079}
{"job": "D3_hold_N4096_s5_l1", "t": 0.15481258011819604, "steps": 5364, "seconds": 938.4232842000201}
{"job": "D3_hold_N4096_s5_l1", "t": 0.29200000000000004, "steps": 5574, "seconds": 968.8099330998957}
{"job": "D3_hold_N4096_s5_l1", "t": 0.4758434068836308, "steps": 5810, "seconds": 998.9685051999986}
{"job": "D3_hold_N4096_s5_l1", "t": 0.672, "steps": 6046, "seconds": 1029.5581108999904}
{"job": "D3_hold_N4096_s5_l1", "t": 0.89, "steps": 6288, "seconds": 1059.768007799983}
COMPLETE {"schema": 1, "name": "D3_hold", "N": 4096, "dimension": 8191, "level": 1, "stages": 5, "order": 9, "seconds": 1074.960528000025, "steps": 6408, "iterations": 18186, "rejected_steps": 0, "max_stage_backward_residual": 2.3775347505220604e-15, "max_relative_update": 2.9356166692351607e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16362803200, "available_commit_bytes": 15625199616, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 124764160, "private_bytes": 630996992, "peak_commit_bytes": 799952896}, "start_utc": "2026-11-02T01:19:01.341070+00:00", "completed_utc": "2026-11-02T01:36:56.302118+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N4096_l2.log <==
{"job": "D3_hold_N4096_s5_l2", "t": 5.5e-13, "steps": 264, "seconds": 30.418343599885702}
{"job": "D3_hold_N4096_s5_l2", "t": 1.9573417814876577e-10, "steps": 448, "seconds": 61.01261599990539}
{"job": "D3_hold_N4096_s5_l2", "t": 5.623413251903491e-10, "steps": 632, "seconds": 91.51180420001037}
{"job": "D3_hold_N4096_s5_l2", "t": 1.6155980984398763e-09, "steps": 812, "seconds": 122.08824989991263}
{"job": "D3_hold_N4096_s5_l2", "t": 4.429276933949297e-09, "steps": 992, "seconds": 152.36395289981738}
{"job": "D3_hold_N4096_s5_l2", "t": 1.2115276586285877e-08, "steps": 1176, "seconds": 182.7080510999076}
{"job": "D3_hold_N4096_s5_l2", "t": 2.8072779289358805e-08, "steps": 1348, "seconds": 213.08562909998}
{"job": "D3_hold_N4096_s5_l2", "t": 5.887098218360799e-08, "steps": 1532, "seconds": 243.9193704999052}
{"job": "D3_hold_N4096_s5_l2", "t": 1.0003160363553605e-07, "steps": 1704, "seconds": 274.0293625998311}
{"job": "D3_hold_N4096_s5_l2", "t": 1.5819143734130662e-07, "steps": 1888, "seconds": 304.1266820000019}
{"job": "D3_hold_N4096_s5_l2", "t": 2.2655004439217962e-07, "steps": 2068, "seconds": 334.16317659989}
{"job": "D3_hold_N4096_s5_l2", "t": 3.091776381547276e-07, "steps": 2256, "seconds": 364.6944472999312}
{"job": "D3_hold_N4096_s5_l2", "t": 4.0320107630741287e-07, "steps": 2444, "seconds": 394.8070032999385}
{"job": "D3_hold_N4096_s5_l2", "t": 5.075714497111786e-07, "steps": 2628, "seconds": 425.103783399798}
{"job": "D3_hold_N4096_s5_l2", "t": 6.189658188912597e-07, "steps": 2808, "seconds": 455.80013270000927}
{"job": "D3_hold_N4096_s5_l2", "t": 7.503579097863615e-07, "steps": 3000, "seconds": 486.37547199986875}
{"job": "D3_hold_N4096_s5_l2", "t": 9.036469622530204e-07, "steps": 3196, "seconds": 516.6867358000018}
{"job": "D3_hold_N4096_s5_l2", "t": 1.075520628439156e-06, "steps": 3396, "seconds": 546.9158348999918}
{"job": "D3_hold_N4096_s5_l2", "t": 1.2372193288331598e-06, "steps": 3564, "seconds": 577.7042938999366}
{"job": "D3_hold_N4096_s5_l2", "t": 1.427807294128072e-06, "steps": 3744, "seconds": 608.2318564997986}
{"job": "D3_hold_N4096_s5_l2", "t": 1.627453151623583e-06, "steps": 3916, "seconds": 638.5813200999983}
{"job": "D3_hold_N4096_s5_l2", "t": 1.8543266102454032e-06, "steps": 4088, "seconds": 669.0980282998644}
{"job": "D3_hold_N4096_s5_l2", "t": 2.0995995408897126e-06, "steps": 4256, "seconds": 699.290163599886}
{"job": "D3_hold_N4096_s5_l2", "t": 2.38037109375e-06, "steps": 4432, "seconds": 729.6703847998288}
{"job": "D3_hold_N4096_s5_l2", "t": 2.7038570715999897e-06, "steps": 4608, "seconds": 760.0298862999771}
{"job": "D3_hold_N4096_s5_l2", "t": 3.049384394662651e-06, "steps": 4776, "seconds": 790.3882742999122}
{"job": "D3_hold_N4096_s5_l2", "t": 3.450261099558947e-06, "steps": 4948, "seconds": 820.9129124998581}
{"job": "D3_hold_N4096_s5_l2", "t": 3.927631395739419e-06, "steps": 5128, "seconds": 851.1916610999033}
{"job": "D3_hold_N4096_s5_l2", "t": 4.472210918072187e-06, "steps": 5308, "seconds": 881.485405099811}
{"job": "D3_hold_N4096_s5_l2", "t": 5.079646314385112e-06, "steps": 5480, "seconds": 911.7660454998259}
{"job": "D3_hold_N4096_s5_l2", "t": 5.7649744861557675e-06, "steps": 5652, "seconds": 942.0461907999124}
{"job": "D3_hold_N4096_s5_l2", "t": 6.561176629177774e-06, "steps": 5820, "seconds": 972.1830209000036}
{"job": "D3_hold_N4096_s5_l2", "t": 7.468873339415826e-06, "steps": 5984, "seconds": 1002.412337299902}
{"job": "D3_hold_N4096_s5_l2", "t": 8.50619805791831e-06, "steps": 6148, "seconds": 1032.8417057998013}
{"job": "D3_hold_N4096_s5_l2", "t": 9.733889167749554e-06, "steps": 6308, "seconds": 1063.4401775000151}
{"job": "D3_hold_N4096_s5_l2", "t": 1.124761696862615e-05, "steps": 6476, "seconds": 1094.0868479998317}
{"job": "D3_hold_N4096_s5_l2", "t": 1.3032080873717503e-05, "steps": 6644, "seconds": 1124.715986999916}
{"job": "D3_hold_N4096_s5_l2", "t": 1.5218373930360384e-05, "steps": 6808, "seconds": 1154.8765008000191}
{"job": "D3_hold_N4096_s5_l2", "t": 1.8024041267515943e-05, "steps": 6980, "seconds": 1185.3148331998382}
{"job": "D3_hold_N4096_s5_l2", "t": 2.148671653158581e-05, "steps": 7148, "seconds": 1215.3312024998013}
{"job": "D3_hold_N4096_s5_l2", "t": 2.5957956201293156e-05, "steps": 7320, "seconds": 1245.497251600027}
{"job": "D3_hold_N4096_s5_l2", "t": 3.2067313446756936e-05, "steps": 7500, "seconds": 1275.7004374000244}
{"job": "D3_hold_N4096_s5_l2", "t": 3.992018418195252e-05, "steps": 7672, "seconds": 1305.9340878999792}
{"job": "D3_hold_N4096_s5_l2", "t": 5.088660482491503e-05, "steps": 7848, "seconds": 1336.2193593999837}
{"job": "D3_hold_N4096_s5_l2", "t": 6.685965355991828e-05, "steps": 8032, "seconds": 1366.844035099959}
{"job": "D3_hold_N4096_s5_l2", "t": 9.052450284509315e-05, "steps": 8212, "seconds": 1397.4349928998854}
{"job": "D3_hold_N4096_s5_l2", "t": 0.00012457981582515498, "steps": 8388, "seconds": 1427.917923099827}
{"job": "D3_hold_N4096_s5_l2", "t": 0.00018172848401362264, "steps": 8568, "seconds": 1457.9385635999497}
{"job": "D3_hold_N4096_s5_l2", "t": 0.0002790149139693606, "steps": 8752, "seconds": 1488.6960699998308}
{"job": "D3_hold_N4096_s5_l2", "t": 0.00045011592939528806, "steps": 8932, "seconds": 1519.0451954000164}
{"job": "D3_hold_N4096_s5_l2", "t": 0.0007687717033163463, "steps": 9108, "seconds": 1549.6745926998556}
{"job": "D3_hold_N4096_s5_l2", "t": 0.0014006603498926957, "steps": 9284, "seconds": 1580.288416299969}
{"job": "D3_hold_N4096_s5_l2", "t": 0.0025354702581292287, "steps": 9464, "seconds": 1611.1655591998715}
{"job": "D3_hold_N4096_s5_l2", "t": 0.004992124539283387, "steps": 9644, "seconds": 1641.7573348998558}
{"job": "D3_hold_N4096_s5_l2", "t": 0.009843133202303697, "steps": 9812, "seconds": 1671.9787039998919}
{"job": "D3_hold_N4096_s5_l2", "t": 0.018678105957632904, "steps": 9988, "seconds": 1702.0447156999726}
{"job": "D3_hold_N4096_s5_l2", "t": 0.038577034573983274, "steps": 10188, "seconds": 1732.1857925998047}
{"job": "D3_hold_N4096_s5_l2", "t": 0.068, "steps": 10384, "seconds": 1762.372335899854}
{"job": "D3_hold_N4096_s5_l2", "t": 0.11, "steps": 10576, "seconds": 1792.9708612000104}
{"job": "D3_hold_N4096_s5_l2", "t": 0.16155980984398696, "steps": 10768, "seconds": 1823.4102775999345}
{"job": "D3_hold_N4096_s5_l2", "t": 0.23600000000000002, "steps": 10980, "seconds": 1853.9097896998283}
{"job": "D3_hold_N4096_s5_l2", "t": 0.318, "steps": 11216, "seconds": 1884.3821388999932}
{"job": "D3_hold_N4096_s5_l2", "t": 0.40800000000000003, "steps": 11452, "seconds": 1914.9090780999977}
{"job": "D3_hold_N4096_s5_l2", "t": 0.506, "steps": 11692, "seconds": 1945.2621003999375}
{"job": "D3_hold_N4096_s5_l2", "t": 0.606, "steps": 11924, "seconds": 1975.3789568999782}
{"job": "D3_hold_N4096_s5_l2", "t": 0.7060000000000001, "steps": 12168, "seconds": 2005.7988048000261}
{"job": "D3_hold_N4096_s5_l2", "t": 0.8160000000000001, "steps": 12412, "seconds": 2036.2626629997976}
{"job": "D3_hold_N4096_s5_l2", "t": 0.926, "steps": 12652, "seconds": 2066.754458299838}
COMPLETE {"schema": 1, "name": "D3_hold", "N": 4096, "dimension": 8191, "level": 2, "stages": 5, "order": 9, "seconds": 2087.7218222999945, "steps": 12816, "iterations": 35705, "rejected_steps": 0, "max_stage_backward_residual": 2.3571992372965455e-15, "max_relative_update": 2.914789578295834e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16504426496, "available_commit_bytes": 15681724416, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 125538304, "private_bytes": 632270848, "peak_commit_bytes": 801144832}, "start_utc": "2026-11-02T02:02:11.188672+00:00", "completed_utc": "2026-11-02T02:36:58.910192+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N4096_l3.log <==
{"job": "D3_hold_N4096_s5_l3", "t": 1e-17, "steps": 256, "seconds": 30.380192399956286}
{"job": "D3_hold_N4096_s5_l3", "t": 5.138331446154365e-14, "steps": 464, "seconds": 61.27887429995462}
{"job": "D3_hold_N4096_s5_l3", "t": 5.2616514008620694e-11, "steps": 640, "seconds": 92.5473547000438}
{"job": "D3_hold_N4096_s5_l3", "t": 1.4342298087573815e-10, "steps": 792, "seconds": 122.78758829995058}
{"job": "D3_hold_N4096_s5_l3", "t": 2.2086694439393288e-10, "steps": 944, "seconds": 154.21531070000492}
{"job": "D3_hold_N4096_s5_l3", "t": 3.480700588428406e-10, "steps": 1096, "seconds": 185.49598259991035}
{"job": "D3_hold_N4096_s5_l3", "t": 5.237580643856074e-10, "steps": 1240, "seconds": 215.9752034000121}
{"job": "D3_hold_N4096_s5_l3", "t": 8.669608804598527e-10, "steps": 1416, "seconds": 246.97731300001033}
{"job": "D3_hold_N4096_s5_l3", "t": 1.5416986830309718e-09, "steps": 1608, "seconds": 278.093693499919}
{"job": "D3_hold_N4096_s5_l3", "t": 2.550461338177314e-09, "steps": 1792, "seconds": 308.50702039990574}
{"job": "D3_hold_N4096_s5_l3", "t": 4.024075941921558e-09, "steps": 1952, "seconds": 339.50951200001873}
{"job": "D3_hold_N4096_s5_l3", "t": 6.50128943974611e-09, "steps": 2120, "seconds": 370.13755850004964}
{"job": "D3_hold_N4096_s5_l3", "t": 1e-08, "steps": 2280, "seconds": 400.2454202999361}
{"job": "D3_hold_N4096_s5_l3", "t": 1.6155980984398728e-08, "steps": 2464, "seconds": 430.463383999886}
{"job": "D3_hold_N4096_s5_l3", "t": 2.371373705661655e-08, "steps": 2624, "seconds": 461.4948710000608}
{"job": "D3_hold_N4096_s5_l3", "t": 3.294911845500473e-08, "steps": 2768, "seconds": 492.0685302999336}
{"job": "D3_hold_N4096_s5_l3", "t": 4.32312098411756e-08, "steps": 2904, "seconds": 522.4249166999944}
{"job": "D3_hold_N4096_s5_l3", "t": 5.6234132519034905e-08, "steps": 3040, "seconds": 553.645385999931}
{"job": "D3_hold_N4096_s5_l3", "t": 7.105351177447643e-08, "steps": 3176, "seconds": 584.9643329998944}
{"job": "D3_hold_N4096_s5_l3", "t": 8.669608804598518e-08, "steps": 3304, "seconds": 615.1700951000676}
{"job": "D3_hold_N4096_s5_l3", "t": 1.050347085626104e-07, "steps": 3440, "seconds": 645.6342946998775}
{"job": "D3_hold_N4096_s5_l3", "t": 1.255023989087776e-07, "steps": 3576, "seconds": 677.548143699998}
{"job": "D3_hold_N4096_s5_l3", "t": 1.4718806696893614e-07, "steps": 3712, "seconds": 707.8481020000763}
{"job": "D3_hold_N4096_s5_l3", "t": 1.8052634386477957e-07, "steps": 3896, "seconds": 738.6937277000397}
{"job": "D3_hold_N4096_s5_l3", "t": 2.1544346900318822e-07, "steps": 4080, "seconds": 769.8000777999405}
{"job": "D3_hold_N4096_s5_l3", "t": 2.526610541565702e-07, "steps": 4256, "seconds": 800.140802500071}
{"job": "D3_hold_N4096_s5_l3", "t": 2.916950623218487e-07, "steps": 4432, "seconds": 831.0450468999334}
{"job": "D3_hold_N4096_s5_l3", "t": 3.345936311511538e-07, "steps": 4616, "seconds": 861.9703587000258}
{"job": "D3_hold_N4096_s5_l3", "t": 3.81692338636488e-07, "steps": 4800, "seconds": 892.79668150004}
{"job": "D3_hold_N4096_s5_l3", "t": 4.3060243749519526e-07, "steps": 4984, "seconds": 923.2274926998653}
{"job": "D3_hold_N4096_s5_l3", "t": 4.785432659817549e-07, "steps": 5160, "seconds": 953.6721898999531}
{"job": "D3_hold_N4096_s5_l3", "t": 5.366191513205207e-07, "steps": 5352, "seconds": 984.4414192999247}
{"job": "D3_hold_N4096_s5_l3", "t": 5.922895429768583e-07, "steps": 5536, "seconds": 1015.8476307999808}
{"job": "D3_hold_N4096_s5_l3", "t": 6.501289439746103e-07, "steps": 5712, "seconds": 1045.946232700022}
{"job": "D3_hold_N4096_s5_l3", "t": 7.160001111971994e-07, "steps": 5904, "seconds": 1076.4749064999633}
{"job": "D3_hold_N4096_s5_l3", "t": 7.876491973002366e-07, "steps": 6096, "seconds": 1108.049992899876}
{"job": "D3_hold_N4096_s5_l3", "t": 8.434752828591896e-07, "steps": 6240, "seconds": 1139.1652414000127}
{"job": "D3_hold_N4096_s5_l3", "t": 9.036469622530204e-07, "steps": 6392, "seconds": 1170.408959100023}
{"job": "D3_hold_N4096_s5_l3", "t": 9.62164155923529e-07, "steps": 6536, "seconds": 1201.4359927000478}
{"job": "D3_hold_N4096_s5_l3", "t": 1.0228212485152298e-06, "steps": 6672, "seconds": 1231.8235287999269}
{"job": "D3_hold_N4096_s5_l3", "t": 1.081458282438111e-06, "steps": 6808, "seconds": 1262.1732234000228}
{"job": "D3_hold_N4096_s5_l3", "t": 1.1465578292620576e-06, "steps": 6944, "seconds": 1293.7893980999943}
{"job": "D3_hold_N4096_s5_l3", "t": 1.2095423923967325e-06, "steps": 7072, "seconds": 1324.901217999868}
{"job": "D3_hold_N4096_s5_l3", "t": 1.2725245453959558e-06, "steps": 7200, "seconds": 1355.1787056999747}
{"job": "D3_hold_N4096_s5_l3", "t": 1.3522363657203814e-06, "steps": 7352, "seconds": 1385.7973934998736}
{"job": "D3_hold_N4096_s5_l3", "t": 1.4381078484756854e-06, "steps": 7512, "seconds": 1417.1902284999378}
{"job": "D3_hold_N4096_s5_l3", "t": 1.5224875985134506e-06, "steps": 7656, "seconds": 1447.4351599998772}
{"job": "D3_hold_N4096_s5_l3", "t": 1.6155980984398728e-06, "steps": 7808, "seconds": 1478.6653606998734}
{"job": "D3_hold_N4096_s5_l3", "t": 1.6907195239264492e-06, "steps": 7928, "seconds": 1510.8471943999175}
{"job": "D3_hold_N4096_s5_l3", "t": 1.767974562910256e-06, "steps": 8048, "seconds": 1541.7303670998663}
{"job": "D3_hold_N4096_s5_l3", "t": 1.84804661993123e-06, "steps": 8168, "seconds": 1572.001644300064}
{"job": "D3_hold_N4096_s5_l3", "t": 1.9572385072416243e-06, "steps": 8320, "seconds": 1603.104602099862}
{"job": "D3_hold_N4096_s5_l3", "t": 2.0649227583192557e-06, "steps": 8472, "seconds": 1634.020255099982}
{"job": "D3_hold_N4096_s5_l3", "t": 2.177679069305807e-06, "steps": 8616, "seconds": 1664.7900197000708}
{"job": "D3_hold_N4096_s5_l3", "t": 2.303402536745785e-06, "steps": 8768, "seconds": 1695.7514070000034}
{"job": "D3_hold_N4096_s5_l3", "t": 2.427671369246035e-06, "steps": 8912, "seconds": 1725.7742057000287}
{"job": "D3_hold_N4096_s5_l3", "t": 2.5580890430309073e-06, "steps": 9064, "seconds": 1756.3974617000204}
{"job": "D3_hold_N4096_s5_l3", "t": 2.7038570715999897e-06, "steps": 9216, "seconds": 1787.2875409999397}
{"job": "D3_hold_N4096_s5_l3", "t": 2.8575709824314137e-06, "steps": 9368, "seconds": 1818.537282699952}
{"job": "D3_hold_N4096_s5_l3", "t": 3.0176312467610207e-06, "steps": 9520, "seconds": 1849.271931400057}
{"job": "D3_hold_N4096_s5_l3", "t": 3.1808943890395524e-06, "steps": 9672, "seconds": 1880.4002334999386}
{"job": "D3_hold_N4096_s5_l3", "t": 3.361601137191487e-06, "steps": 9824, "seconds": 1911.7133327999618}
{"job": "D3_hold_N4096_s5_l3", "t": 3.5529180185831558e-06, "steps": 9976, "seconds": 1942.2822103998624}
{"job": "D3_hold_N4096_s5_l3", "t": 3.7435652842750654e-06, "steps": 10128, "seconds": 1972.6487215999514}
{"job": "D3_hold_N4096_s5_l3", "t": 3.957839451378985e-06, "steps": 10280, "seconds": 2004.0628305999562}
{"job": "D3_hold_N4096_s5_l3", "t": 4.216965034285822e-06, "steps": 10456, "seconds": 2034.14024099987}
{"job": "D3_hold_N4096_s5_l3", "t": 4.562406492307671e-06, "steps": 10672, "seconds": 2064.3191517000087}
{"job": "D3_hold_N4096_s5_l3", "t": 4.944325440402224e-06, "steps": 10888, "seconds": 2094.5576297000516}
{"job": "D3_hold_N4096_s5_l3", "t": 5.290728399582485e-06, "steps": 11072, "seconds": 2125.7623358999845}
{"job": "D3_hold_N4096_s5_l3", "t": 5.623413251903491e-06, "steps": 11232, "seconds": 2156.774068400031}
{"job": "D3_hold_N4096_s5_l3", "t": 6.009325569058643e-06, "steps": 11408, "seconds": 2187.4160465998575}
{"job": "D3_hold_N4096_s5_l3", "t": 6.400700423463234e-06, "steps": 11576, "seconds": 2218.5877765999176}
{"job": "D3_hold_N4096_s5_l3", "t": 6.8129206905796085e-06, "steps": 11736, "seconds": 2248.6784025998786}
{"job": "D3_hold_N4096_s5_l3", "t": 7.280788121137748e-06, "steps": 11904, "seconds": 2279.2827000999823}
{"job": "D3_hold_N4096_s5_l3", "t": 8.010864257812499e-06, "steps": 12144, "seconds": 2310.106655099895}
{"job": "D3_hold_N4096_s5_l3", "t": 8.801968274660832e-06, "steps": 12376, "seconds": 2341.108524299925}
{"job": "D3_hold_N4096_s5_l3", "t": 9.771293939129217e-06, "steps": 12624, "seconds": 2371.5244970999192}
{"job": "D3_hold_N4096_s5_l3", "t": 1.0885908041554566e-05, "steps": 12880, "seconds": 2402.4621109000873}
{"job": "D3_hold_N4096_s5_l3", "t": 1.2121601223018932e-05, "steps": 13128, "seconds": 2432.6396661000326}
{"job": "D3_hold_N4096_s5_l3", "t": 1.3610870117248047e-05, "steps": 13376, "seconds": 2463.106308199931}
{"job": "D3_hold_N4096_s5_l3", "t": 1.5287924230748328e-05, "steps": 13624, "seconds": 2493.8313919000793}
{"job": "D3_hold_N4096_s5_l3", "t": 1.7342615236969427e-05, "steps": 13880, "seconds": 2524.014082300011}
{"job": "D3_hold_N4096_s5_l3", "t": 1.950248549747306e-05, "steps": 14112, "seconds": 2554.077792499913}
{"job": "D3_hold_N4096_s5_l3", "t": 2.2171917691580565e-05, "steps": 14360, "seconds": 2585.394497900037}
{"job": "D3_hold_N4096_s5_l3", "t": 2.455595378275775e-05, "steps": 14544, "seconds": 2616.326464399928}
{"job": "D3_hold_N4096_s5_l3", "t": 2.7007722262486317e-05, "steps": 14712, "seconds": 2646.3300572999287}
{"job": "D3_hold_N4096_s5_l3", "t": 2.9645320302151177e-05, "steps": 14872, "seconds": 2676.8974582999945}
{"job": "D3_hold_N4096_s5_l3", "t": 3.2666288734939056e-05, "steps": 15032, "seconds": 2707.585284400033}
{"job": "D3_hold_N4096_s5_l3", "t": 3.6148689976123396e-05, "steps": 15192, "seconds": 2738.6980492000002}
{"job": "D3_hold_N4096_s5_l3", "t": 3.992018418195252e-05, "steps": 15344, "seconds": 2769.5344684999436}
{"job": "D3_hold_N4096_s5_l3", "t": 4.42877118237181e-05, "steps": 15496, "seconds": 2799.598306400003}
{"job": "D3_hold_N4096_s5_l3", "t": 4.90182181901736e-05, "steps": 15648, "seconds": 2830.17946949997}
{"job": "D3_hold_N4096_s5_l3", "t": 5.581693755269808e-05, "steps": 15824, "seconds": 2861.43792940001}
{"job": "D3_hold_N4096_s5_l3", "t": 6.355117232240476e-05, "steps": 16000, "seconds": 2891.731157100061}
{"job": "D3_hold_N4096_s5_l3", "t": 7.327436742638321e-05, "steps": 16176, "seconds": 2922.1171730998904}
{"job": "D3_hold_N4096_s5_l3", "t": 8.457366042677482e-05, "steps": 16344, "seconds": 2953.676121199969}
{"job": "D3_hold_N4096_s5_l3", "t": 9.81131885358477e-05, "steps": 16520, "seconds": 2984.9523537999485}
{"job": "D3_hold_N4096_s5_l3", "t": 0.00011511689931943605, "steps": 16688, "seconds": 3015.0803242998663}
{"job": "D3_hold_N4096_s5_l3", "t": 0.00013670908910280098, "steps": 16864, "seconds": 3046.1615039999597}
{"job": "D3_hold_N4096_s5_l3", "t": 0.00016534370116978926, "steps": 17048, "seconds": 3077.1550722999964}
{"job": "D3_hold_N4096_s5_l3", "t": 0.00020065050947944415, "steps": 17224, "seconds": 3107.324595199898}
{"job": "D3_hold_N4096_s5_l3", "t": 0.00024847412109375, "steps": 17408, "seconds": 3137.6935531999916}
{"job": "D3_hold_N4096_s5_l3", "t": 0.0003272553684635001, "steps": 17632, "seconds": 3167.99859740003}
{"job": "D3_hold_N4096_s5_l3", "t": 0.000432312098411756, "steps": 17840, "seconds": 3198.930740099866}
{"job": "D3_hold_N4096_s5_l3", "t": 0.000579415525019984, "steps": 18040, "seconds": 3229.6466262000613}
{"job": "D3_hold_N4096_s5_l3", "t": 0.000795667998644772, "steps": 18240, "seconds": 3259.8659478998743}
{"job": "D3_hold_N4096_s5_l3", "t": 0.0011561109149403979, "steps": 18456, "seconds": 3290.635328799952}
{"job": "D3_hold_N4096_s5_l3", "t": 0.0015828972191262842, "steps": 18656, "seconds": 3320.989854299929}
{"job": "D3_hold_N4096_s5_l3", "t": 0.002317138951754212, "steps": 18856, "seconds": 3351.77191650006}
{"job": "D3_hold_N4096_s5_l3", "t": 0.0034010948563633994, "steps": 19080, "seconds": 3382.9258079000283}
{"job": "D3_hold_N4096_s5_l3", "t": 0.004992124539283387, "steps": 19288, "seconds": 3413.529758400051}
{"job": "D3_hold_N4096_s5_l3", "t": 0.00732743674263832, "steps": 19488, "seconds": 3444.0292803000193}
{"job": "D3_hold_N4096_s5_l3", "t": 0.01075520628439156, "steps": 19688, "seconds": 3474.6132755998988}
{"job": "D3_hold_N4096_s5_l3", "t": 0.016, "steps": 19896, "seconds": 3505.166981499875}
{"job": "D3_hold_N4096_s5_l3", "t": 0.02453079034190648, "steps": 20120, "seconds": 3535.4485194999725}
{"job": "D3_hold_N4096_s5_l3", "t": 0.035683221537106236, "steps": 20328, "seconds": 3566.141874700086}
{"job": "D3_hold_N4096_s5_l3", "t": 0.04822378276306921, "steps": 20536, "seconds": 3597.4195455000736}
{"job": "D3_hold_N4096_s5_l3", "t": 0.06531460345289797, "steps": 20744, "seconds": 3628.14313760004}
{"job": "D3_hold_N4096_s5_l3", "t": 0.08877392280557675, "steps": 20952, "seconds": 3658.545877000084}
{"job": "D3_hold_N4096_s5_l3", "t": 0.11284025430963024, "steps": 21176, "seconds": 3689.822336500045}
{"job": "D3_hold_N4096_s5_l3", "t": 0.14600000000000002, "steps": 21392, "seconds": 3720.4487991998903}
{"job": "D3_hold_N4096_s5_l3", "t": 0.17800000000000002, "steps": 21640, "seconds": 3751.318445299985}
{"job": "D3_hold_N4096_s5_l3", "t": 0.22629041978467665, "steps": 21912, "seconds": 3782.161147299921}
{"job": "D3_hold_N4096_s5_l3", "t": 0.268, "steps": 22176, "seconds": 3812.3546579999384}
{"job": "D3_hold_N4096_s5_l3", "t": 0.32, "steps": 22440, "seconds": 3842.5176667000633}
{"job": "D3_hold_N4096_s5_l3", "t": 0.37435652842750594, "steps": 22712, "seconds": 3872.576361699961}
{"job": "D3_hold_N4096_s5_l3", "t": 0.42400000000000004, "steps": 22992, "seconds": 3903.284896899946}
{"job": "D3_hold_N4096_s5_l3", "t": 0.48000000000000004, "steps": 23264, "seconds": 3933.805753600085}
{"job": "D3_hold_N4096_s5_l3", "t": 0.538, "steps": 23536, "seconds": 3964.1553748999722}
{"job": "D3_hold_N4096_s5_l3", "t": 0.6, "steps": 23816, "seconds": 3994.8918592000846}
{"job": "D3_hold_N4096_s5_l3", "t": 0.654, "steps": 24096, "seconds": 4025.448111000005}
{"job": "D3_hold_N4096_s5_l3", "t": 0.716, "steps": 24384, "seconds": 4055.8921530998778}
{"job": "D3_hold_N4096_s5_l3", "t": 0.778, "steps": 24656, "seconds": 4086.3227222000714}
{"job": "D3_hold_N4096_s5_l3", "t": 0.8380000000000001, "steps": 24920, "seconds": 4116.964952100068}
{"job": "D3_hold_N4096_s5_l3", "t": 0.9, "steps": 25192, "seconds": 4147.037989099976}
{"job": "D3_hold_N4096_s5_l3", "t": 0.9580000000000001, "steps": 25448, "seconds": 4177.677531899884}
COMPLETE {"schema": 1, "name": "D3_hold", "N": 4096, "dimension": 8191, "level": 3, "stages": 5, "order": 9, "seconds": 4200.245702399872, "steps": 25632, "iterations": 70325, "rejected_steps": 0, "max_stage_backward_residual": 2.304659403882773e-15, "max_relative_update": 2.998793362485894e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15589605376, "available_commit_bytes": 14892077056, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 125087744, "private_bytes": 634388480, "peak_commit_bytes": 801996800}, "start_utc": "2026-11-02T03:27:44.280335+00:00", "completed_utc": "2026-11-02T04:37:44.526277+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N64_l0.log <==
COMPLETE {"schema": 1, "name": "D3_hold", "N": 64, "dimension": 127, "level": 0, "stages": 5, "order": 9, "seconds": 22.863525500055403, "steps": 3186, "iterations": 9098, "rejected_steps": 0, "max_stage_backward_residual": 1.5905552007192373e-15, "max_relative_update": 2.985053502738474e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15929524224, "available_commit_bytes": 16148357120, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 83632128, "private_bytes": 133328896, "peak_commit_bytes": 135507968}, "start_utc": "2026-11-02T01:05:24.580484+00:00", "completed_utc": "2026-11-02T01:05:47.444065+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N64_l1.log <==
{"job": "D3_hold_N64_s5_l1", "t": 0.005237580643856066, "steps": 4790, "seconds": 30.018567099934444}
COMPLETE {"schema": 1, "name": "D3_hold", "N": 64, "dimension": 127, "level": 1, "stages": 5, "order": 9, "seconds": 40.250738700153306, "steps": 6372, "iterations": 17816, "rejected_steps": 0, "max_stage_backward_residual": 2.1072995171141664e-15, "max_relative_update": 2.9904127303224004e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16339509248, "available_commit_bytes": 16152248320, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 83877888, "private_bytes": 135438336, "peak_commit_bytes": 135467008}, "start_utc": "2026-11-02T01:38:01.172597+00:00", "completed_utc": "2026-11-02T01:38:41.423114+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N64_l2.log <==
{"job": "D3_hold_N64_s5_l2", "t": 4.130753889404549e-06, "steps": 5128, "seconds": 30.019251300022006}
{"job": "D3_hold_N64_s5_l2", "t": 0.0030125559112172164, "steps": 9436, "seconds": 60.04032950010151}
COMPLETE {"schema": 1, "name": "D3_hold", "N": 64, "dimension": 127, "level": 2, "stages": 5, "order": 9, "seconds": 78.90976550010964, "steps": 12744, "iterations": 34676, "rejected_steps": 0, "max_stage_backward_residual": 1.9156464167990373e-15, "max_relative_update": 2.995726905461938e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16407154688, "available_commit_bytes": 16149831680, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 84553728, "private_bytes": 133562368, "peak_commit_bytes": 135692288}, "start_utc": "2026-11-02T02:39:09.105094+00:00", "completed_utc": "2026-11-02T02:40:28.015347+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N64_l3.log <==
{"job": "D3_hold_N64_s5_l3", "t": 6.924104171696269e-07, "steps": 5688, "seconds": 30.030928499996662}
{"job": "D3_hold_N64_s5_l3", "t": 4.398570243207641e-06, "steps": 10424, "seconds": 60.068439200054854}
{"job": "D3_hold_N64_s5_l3", "t": 3.860242895042326e-05, "steps": 15152, "seconds": 90.1220205000136}
{"job": "D3_hold_N64_s5_l3", "t": 0.01589049049219935, "steps": 19744, "seconds": 120.12444019992836}
{"job": "D3_hold_N64_s5_l3", "t": 0.8877392280557675, "steps": 24992, "seconds": 150.1588955000043}
COMPLETE {"schema": 1, "name": "D3_hold", "N": 64, "dimension": 127, "level": 3, "stages": 5, "order": 9, "seconds": 152.8849277999252, "steps": 25488, "iterations": 67840, "rejected_steps": 0, "max_stage_backward_residual": 1.978495849882749e-15, "max_relative_update": 2.9974192700083236e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15743295488, "available_commit_bytes": 15848886272, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 83738624, "private_bytes": 133693440, "peak_commit_bytes": 135987200}, "start_utc": "2026-11-02T04:41:45.922217+00:00", "completed_utc": "2026-11-02T04:44:18.807440+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_128_N2048_l0.log <==
{"job": "D4_128_N2048_s5_l0", "t": 2.6308257004310347e-11, "steps": 134, "seconds": 30.088381600100547}
{"job": "D4_128_N2048_s5_l0", "t": 1.497868436598455e-09, "steps": 355, "seconds": 60.20793340005912}
{"job": "D4_128_N2048_s5_l0", "t": 8.857923628758161e-09, "steps": 683, "seconds": 90.29658960015513}
{"job": "D4_128_N2048_s5_l0", "t": 1.959923089680705e-08, "steps": 1018, "seconds": 120.3363849001471}
{"job": "D4_128_N2048_s5_l0", "t": 3.250623124279263e-08, "steps": 1349, "seconds": 150.34849890018813}
{"job": "D4_128_N2048_s5_l0", "t": 4.8044551363535996e-08, "steps": 1680, "seconds": 180.38483190000989}
{"job": "D4_128_N2048_s5_l0", "t": 6.63336743431956e-08, "steps": 2002, "seconds": 210.4432419000659}
{"job": "D4_128_N2048_s5_l0", "t": 8.980108344037583e-08, "steps": 2341, "seconds": 240.5230370000936}
{"job": "D4_128_N2048_s5_l0", "t": 1.1927636049549685e-07, "steps": 2684, "seconds": 270.5793835001532}
{"job": "D4_128_N2048_s5_l0", "t": 1.5601029527278017e-07, "steps": 3022, "seconds": 300.6550356000662}
{"job": "D4_128_N2048_s5_l0", "t": 2.0337931952430572e-07, "steps": 3363, "seconds": 330.694370200159}
{"job": "D4_128_N2048_s5_l0", "t": 2.6529779338077494e-07, "steps": 3702, "seconds": 360.730654100189}
{"job": "D4_128_N2048_s5_l0", "t": 3.516774997939837e-07, "steps": 4052, "seconds": 390.78106060018763}
{"job": "D4_128_N2048_s5_l0", "t": 4.673284520717392e-07, "steps": 4389, "seconds": 420.8513931001071}
{"job": "D4_128_N2048_s5_l0", "t": 6.43054118453893e-07, "steps": 4743, "seconds": 451.0484711001627}
{"job": "D4_128_N2048_s5_l0", "t": 9.162933754866469e-07, "steps": 5098, "seconds": 481.06659170007333}
{"job": "D4_128_N2048_s5_l0", "t": 1.4517106749615221e-06, "steps": 5497, "seconds": 511.08170230011456}
{"job": "D4_128_N2048_s5_l0", "t": 2.6279810103717636e-06, "steps": 5922, "seconds": 541.2387589002028}
{"job": "D4_128_N2048_s5_l0", "t": 5.756788933482993e-06, "steps": 6346, "seconds": 571.2679848000407}
{"job": "D4_128_N2048_s5_l0", "t": 1.7587973446584848e-05, "steps": 6756, "seconds": 601.3128393001389}
{"job": "D4_128_N2048_s5_l0", "t": 0.0001289259696009922, "steps": 7151, "seconds": 631.397330700187}
{"job": "D4_128_N2048_s5_l0", "t": 0.016023235738299023, "steps": 7539, "seconds": 661.6307290000841}
{"job": "D4_128_N2048_s5_l0", "t": 0.456, "steps": 7945, "seconds": 691.713352400111}
COMPLETE {"schema": 1, "name": "D4_128", "N": 2048, "dimension": 4095, "level": 0, "stages": 5, "order": 9, "seconds": 710.1949736999813, "steps": 8255, "iterations": 21430, "rejected_steps": 0, "max_stage_backward_residual": 8.879883548124242e-16, "max_relative_update": 2.996377377186323e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16078774272, "available_commit_bytes": 15487811584, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 102961152, "private_bytes": 377782272, "peak_commit_bytes": 462729216}, "start_utc": "2026-11-02T04:54:01.539054+00:00", "completed_utc": "2026-11-02T05:05:51.733809+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_128_N2048_l1.log <==
{"job": "D4_128_N2048_s5_l1", "t": 2.010805623190795e-12, "steps": 182, "seconds": 30.294599799904972}
{"job": "D4_128_N2048_s5_l1", "t": 6.358725701157207e-11, "steps": 298, "seconds": 60.80621759989299}
{"job": "D4_128_N2048_s5_l1", "t": 3.480700588428406e-10, "steps": 468, "seconds": 91.01032310002483}
{"job": "D4_128_N2048_s5_l1", "t": 2.1208947172236163e-09, "steps": 792, "seconds": 121.24145719991066}
{"job": "D4_128_N2048_s5_l1", "t": 5.990238293082103e-09, "steps": 1146, "seconds": 151.2454435999971}
{"job": "D4_128_N2048_s5_l1", "t": 1.1142057513007577e-08, "steps": 1520, "seconds": 181.36426719999872}
{"job": "D4_128_N2048_s5_l1", "t": 1.7077470717043442e-08, "steps": 1894, "seconds": 211.47629130003043}
{"job": "D4_128_N2048_s5_l1", "t": 2.3897439387373938e-08, "steps": 2272, "seconds": 241.51077020005323}
{"job": "D4_128_N2048_s5_l1", "t": 3.154002190499299e-08, "steps": 2652, "seconds": 271.68868770007975}
{"job": "D4_128_N2048_s5_l1", "t": 3.974022508019277e-08, "steps": 3022, "seconds": 301.7377416000236}
{"job": "D4_128_N2048_s5_l1", "t": 4.9038930394451674e-08, "steps": 3398, "seconds": 331.74614670011215}
{"job": "D4_128_N2048_s5_l1", "t": 5.914715936256541e-08, "steps": 3762, "seconds": 361.7699293999467}
{"job": "D4_128_N2048_s5_l1", "t": 7.062851578477734e-08, "steps": 4138, "seconds": 391.9343910999596}
{"job": "D4_128_N2048_s5_l1", "t": 8.328586301654729e-08, "steps": 4504, "seconds": 421.99456109991297}
{"job": "D4_128_N2048_s5_l1", "t": 9.753380292727624e-08, "steps": 4874, "seconds": 452.0548223000951}
{"job": "D4_128_N2048_s5_l1", "t": 1.1307590988453174e-07, "steps": 5236, "seconds": 482.13223799993284}
{"job": "D4_128_N2048_s5_l1", "t": 1.3089788018555694e-07, "steps": 5598, "seconds": 512.3413160999771}
{"job": "D4_128_N2048_s5_l1", "t": 1.5172946057787719e-07, "steps": 5974, "seconds": 542.357198700076}
{"job": "D4_128_N2048_s5_l1", "t": 1.7529092936250963e-07, "steps": 6342, "seconds": 572.5173082998954}
{"job": "D4_128_N2048_s5_l1", "t": 2.0371006597134884e-07, "steps": 6730, "seconds": 602.6405384000391}
{"job": "D4_128_N2048_s5_l1", "t": 2.3549977458910584e-07, "steps": 7100, "seconds": 632.7284554999787}
{"job": "D4_128_N2048_s5_l1", "t": 2.7084043886845955e-07, "steps": 7458, "seconds": 662.8588401000015}
{"job": "D4_128_N2048_s5_l1", "t": 3.1268823754664615e-07, "steps": 7816, "seconds": 692.8760357999709}
{"job": "D4_128_N2048_s5_l1", "t": 3.6396273903723284e-07, "steps": 8190, "seconds": 722.8958622000646}
{"job": "D4_128_N2048_s5_l1", "t": 4.256990615795412e-07, "steps": 8562, "seconds": 752.9893962000497}
{"job": "D4_128_N2048_s5_l1", "t": 5.006790161132812e-07, "steps": 8938, "seconds": 783.1219486999325}
{"job": "D4_128_N2048_s5_l1", "t": 5.930890933322157e-07, "steps": 9310, "seconds": 813.1653124999721}
{"job": "D4_128_N2048_s5_l1", "t": 7.220797850732383e-07, "steps": 9726, "seconds": 843.175852800021}
{"job": "D4_128_N2048_s5_l1", "t": 9.091239466411209e-07, "steps": 10182, "seconds": 873.2490360001102}
{"job": "D4_128_N2048_s5_l1", "t": 1.1728852611134927e-06, "steps": 10644, "seconds": 903.3308683999348}
{"job": "D4_128_N2048_s5_l1", "t": 1.5776995415783106e-06, "steps": 11130, "seconds": 933.5001600999385}
{"job": "D4_128_N2048_s5_l1", "t": 2.1601607416024173e-06, "steps": 11590, "seconds": 963.5100128001068}
{"job": "D4_128_N2048_s5_l1", "t": 3.109587212866832e-06, "steps": 12052, "seconds": 993.6182349999435}
{"job": "D4_128_N2048_s5_l1", "t": 4.705801195848919e-06, "steps": 12502, "seconds": 1023.6498308998998}
{"job": "D4_128_N2048_s5_l1", "t": 7.945344041386843e-06, "steps": 12968, "seconds": 1053.710735999979}
{"job": "D4_128_N2048_s5_l1", "t": 1.5041381591857434e-05, "steps": 13420, "seconds": 1083.7960423000623}
{"job": "D4_128_N2048_s5_l1", "t": 3.5044690006489735e-05, "steps": 13860, "seconds": 1113.984384899959}
{"job": "D4_128_N2048_s5_l1", "t": 0.00012601032729976462, "steps": 14296, "seconds": 1144.142283699941}
{"job": "D4_128_N2048_s5_l1", "t": 0.0012021976458031997, "steps": 14722, "seconds": 1174.2215088999365}
{"job": "D4_128_N2048_s5_l1", "t": 0.02741571024518095, "steps": 15152, "seconds": 1204.3174546000082}
{"job": "D4_128_N2048_s5_l1", "t": 0.24200000000000002, "steps": 15602, "seconds": 1234.5170398999471}
{"job": "D4_128_N2048_s5_l1", "t": 0.6244631719193481, "steps": 16088, "seconds": 1264.7922992000822}
COMPLETE {"schema": 1, "name": "D4_128", "N": 2048, "dimension": 4095, "level": 1, "stages": 5, "order": 9, "seconds": 1285.8702652000356, "steps": 16510, "iterations": 41793, "rejected_steps": 0, "max_stage_backward_residual": 1.0148893326870312e-15, "max_relative_update": 2.979716196761005e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15636463616, "available_commit_bytes": 15372918784, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 101953536, "private_bytes": 380710912, "peak_commit_bytes": 462467072}, "start_utc": "2026-11-02T06:25:48.337409+00:00", "completed_utc": "2026-11-02T06:47:14.238935+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_128_N2048_l2.log <==
{"job": "D4_128_N2048_s5_l2", "t": 7.75e-14, "steps": 228, "seconds": 30.74131749989465}
{"job": "D4_128_N2048_s5_l2", "t": 5.165960111812739e-12, "steps": 420, "seconds": 61.15607440005988}
{"job": "D4_128_N2048_s5_l2", "t": 3.352193776592871e-11, "steps": 556, "seconds": 91.86534580006264}
{"job": "D4_128_N2048_s5_l2", "t": 1.5348181443029072e-10, "steps": 740, "seconds": 122.45042670005932}
{"job": "D4_128_N2048_s5_l2", "t": 3.7673336964956387e-10, "steps": 968, "seconds": 153.02002829988487}
{"job": "D4_128_N2048_s5_l2", "t": 1.1711433787369538e-09, "steps": 1324, "seconds": 183.28606299986131}
{"job": "D4_128_N2048_s5_l2", "t": 2.7772186138965615e-09, "steps": 1728, "seconds": 213.48806279990822}
{"job": "D4_128_N2048_s5_l2", "t": 4.921191635922235e-09, "steps": 2124, "seconds": 243.8035541998688}
{"job": "D4_128_N2048_s5_l2", "t": 7.442429978683032e-09, "steps": 2520, "seconds": 274.00487579987384}
{"job": "D4_128_N2048_s5_l2", "t": 1.025173542813052e-08, "steps": 2920, "seconds": 304.0607767999172}
{"job": "D4_128_N2048_s5_l2", "t": 1.3320584018796494e-08, "steps": 3324, "seconds": 334.32394309993833}
{"job": "D4_128_N2048_s5_l2", "t": 1.6431619078465058e-08, "steps": 3712, "seconds": 364.36570540000685}
{"job": "D4_128_N2048_s5_l2", "t": 1.9915453302171525e-08, "steps": 4112, "seconds": 394.4877561999019}
{"job": "D4_128_N2048_s5_l2", "t": 2.3647757241545053e-08, "steps": 4516, "seconds": 424.681367599871}
{"job": "D4_128_N2048_s5_l2", "t": 2.7433546680385012e-08, "steps": 4912, "seconds": 454.927358499961}
{"job": "D4_128_N2048_s5_l2", "t": 3.154002190499299e-08, "steps": 5304, "seconds": 485.1127605999354}
{"job": "D4_128_N2048_s5_l2", "t": 3.595223375703566e-08, "steps": 5716, "seconds": 515.360490199877}
{"job": "D4_128_N2048_s5_l2", "t": 4.070013436603431e-08, "steps": 6124, "seconds": 545.4109366999473}
{"job": "D4_128_N2048_s5_l2", "t": 4.576389732495038e-08, "steps": 6532, "seconds": 575.5459499000572}
{"job": "D4_128_N2048_s5_l2", "t": 5.0775881402560444e-08, "steps": 6928, "seconds": 605.644874199992}
{"job": "D4_128_N2048_s5_l2", "t": 5.6358254068196226e-08, "steps": 7332, "seconds": 635.9461109999102}
{"job": "D4_128_N2048_s5_l2", "t": 6.207687156802237e-08, "steps": 7720, "seconds": 666.0463957998436}
{"job": "D4_128_N2048_s5_l2", "t": 6.812920690579608e-08, "steps": 8124, "seconds": 696.2480178000405}
{"job": "D4_128_N2048_s5_l2", "t": 7.467025066860882e-08, "steps": 8516, "seconds": 726.5423695999198}
{"job": "D4_128_N2048_s5_l2", "t": 8.139075289116391e-08, "steps": 8900, "seconds": 756.6934888998512}
{"job": "D4_128_N2048_s5_l2", "t": 8.867739326861056e-08, "steps": 9304, "seconds": 786.7217212000396}
{"job": "D4_128_N2048_s5_l2", "t": 9.676450664637507e-08, "steps": 9712, "seconds": 816.7277581999078}
{"job": "D4_128_N2048_s5_l2", "t": 1.0548766474411186e-07, "steps": 10124, "seconds": 846.820606800029}
{"job": "D4_128_N2048_s5_l2", "t": 1.1433195620089584e-07, "steps": 10524, "seconds": 877.0425847000442}
{"job": "D4_128_N2048_s5_l2", "t": 1.2387738285819666e-07, "steps": 10920, "seconds": 907.2123320000246}
{"job": "D4_128_N2048_s5_l2", "t": 1.342009797459682e-07, "steps": 11320, "seconds": 937.2201916999184}
{"job": "D4_128_N2048_s5_l2", "t": 1.4563004403228007e-07, "steps": 11728, "seconds": 967.450758599909}
{"job": "D4_128_N2048_s5_l2", "t": 1.5729054645909466e-07, "steps": 12132, "seconds": 997.5206436000299}
{"job": "D4_128_N2048_s5_l2", "t": 1.7009485908844303e-07, "steps": 12532, "seconds": 1027.6986656000372}
{"job": "D4_128_N2048_s5_l2", "t": 1.8359933473159082e-07, "steps": 12920, "seconds": 1057.8277511000633}
{"job": "D4_128_N2048_s5_l2", "t": 1.9840737023392263e-07, "steps": 13320, "seconds": 1088.0646203998476}
{"job": "D4_128_N2048_s5_l2", "t": 2.151154480253912e-07, "steps": 13740, "seconds": 1118.2980420000385}
{"job": "D4_128_N2048_s5_l2", "t": 2.3262975310443486e-07, "steps": 14140, "seconds": 1148.404755000025}
{"job": "D4_128_N2048_s5_l2", "t": 2.5187590297634196e-07, "steps": 14540, "seconds": 1178.708412299864}
{"job": "D4_128_N2048_s5_l2", "t": 2.7309332725318055e-07, "steps": 14960, "seconds": 1208.8316152000334}
{"job": "D4_128_N2048_s5_l2", "t": 2.9631652510483207e-07, "steps": 15368, "seconds": 1238.886908199871}
{"job": "D4_128_N2048_s5_l2", "t": 3.241883392233386e-07, "steps": 15808, "seconds": 1269.115813399898}
{"job": "D4_128_N2048_s5_l2", "t": 3.575774237310676e-07, "steps": 16296, "seconds": 1299.402211099863}
{"job": "D4_128_N2048_s5_l2", "t": 3.96883266457501e-07, "steps": 16796, "seconds": 1329.7293240998406}
{"job": "D4_128_N2048_s5_l2", "t": 4.4166206693433073e-07, "steps": 17292, "seconds": 1359.8418683998752}
{"job": "D4_128_N2048_s5_l2", "t": 4.91019152524858e-07, "steps": 17788, "seconds": 1389.905011799885}
{"job": "D4_128_N2048_s5_l2", "t": 5.522273041125394e-07, "steps": 18312, "seconds": 1419.910204099957}
{"job": "D4_128_N2048_s5_l2", "t": 6.223120948020418e-07, "steps": 18824, "seconds": 1449.9631953998469}
{"job": "D4_128_N2048_s5_l2", "t": 6.986626411875592e-07, "steps": 19320, "seconds": 1480.0317807998508}
{"job": "D4_128_N2048_s5_l2", "t": 7.920931395511499e-07, "steps": 19820, "seconds": 1510.106255599996}
{"job": "D4_128_N2048_s5_l2", "t": 8.990133780889187e-07, "steps": 20320, "seconds": 1540.1210574998986}
{"job": "D4_128_N2048_s5_l2", "t": 1.0325239766348425e-06, "steps": 20828, "seconds": 1570.1904829000123}
{"job": "D4_128_N2048_s5_l2", "t": 1.1874627585876988e-06, "steps": 21328, "seconds": 1600.2622896998655}
{"job": "D4_128_N2048_s5_l2", "t": 1.3821035238807385e-06, "steps": 21832, "seconds": 1630.4186255000532}
{"job": "D4_128_N2048_s5_l2", "t": 1.6223722625808222e-06, "steps": 22348, "seconds": 1660.5496552998666}
{"job": "D4_128_N2048_s5_l2", "t": 1.9410203747950117e-06, "steps": 22868, "seconds": 1690.655021799961}
{"job": "D4_128_N2048_s5_l2", "t": 2.3341584368623956e-06, "steps": 23384, "seconds": 1720.787166299997}
{"job": "D4_128_N2048_s5_l2", "t": 2.8251017236251106e-06, "steps": 23876, "seconds": 1750.8133284999058}
{"job": "D4_128_N2048_s5_l2", "t": 3.4954342329286307e-06, "steps": 24368, "seconds": 1781.0177422999404}
{"job": "D4_128_N2048_s5_l2", "t": 4.421050651374756e-06, "steps": 24872, "seconds": 1811.0214631999843}
{"job": "D4_128_N2048_s5_l2", "t": 5.714046607621725e-06, "steps": 25372, "seconds": 1841.1244246999267}
{"job": "D4_128_N2048_s5_l2", "t": 7.675465362914977e-06, "steps": 25880, "seconds": 1871.1424487000331}
{"job": "D4_128_N2048_s5_l2", "t": 1.0901462666102717e-05, "steps": 26408, "seconds": 1901.1626130000222}
{"job": "D4_128_N2048_s5_l2", "t": 1.5911492212018523e-05, "steps": 26912, "seconds": 1931.2120064999908}
{"job": "D4_128_N2048_s5_l2", "t": 2.5852196071388454e-05, "steps": 27432, "seconds": 1961.4212521999143}
{"job": "D4_128_N2048_s5_l2", "t": 4.509702925492523e-05, "steps": 27932, "seconds": 1991.4286392999347}
{"job": "D4_128_N2048_s5_l2", "t": 9.563666864325436e-05, "steps": 28444, "seconds": 2021.5824925999623}
{"job": "D4_128_N2048_s5_l2", "t": 0.00024990463256835936, "steps": 28912, "seconds": 2051.6790541000664}
{"job": "D4_128_N2048_s5_l2", "t": 0.0010496896365995358, "steps": 29404, "seconds": 2081.832483999897}
{"job": "D4_128_N2048_s5_l2", "t": 0.005778380963929394, "steps": 29880, "seconds": 2111.9930938000325}
{"job": "D4_128_N2048_s5_l2", "t": 0.03743565284275059, "steps": 30380, "seconds": 2142.0069955999497}
{"job": "D4_128_N2048_s5_l2", "t": 0.1333521432163324, "steps": 30860, "seconds": 2172.2656072999816}
{"job": "D4_128_N2048_s5_l2", "t": 0.29400000000000004, "steps": 31356, "seconds": 2202.374223300023}
{"job": "D4_128_N2048_s5_l2", "t": 0.492, "steps": 31864, "seconds": 2232.4255265998654}
{"job": "D4_128_N2048_s5_l2", "t": 0.7120000000000001, "steps": 32384, "seconds": 2262.4284111000597}
COMPLETE {"schema": 1, "name": "D4_128", "N": 2048, "dimension": 4095, "level": 2, "stages": 5, "order": 9, "seconds": 2289.41210899991, "steps": 33020, "iterations": 80298, "rejected_steps": 0, "max_stage_backward_residual": 8.27247222778865e-16, "max_relative_update": 2.9995719709450985e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16125104128, "available_commit_bytes": 14932099072, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 101433344, "private_bytes": 382668800, "peak_commit_bytes": 463982592}, "start_utc": "2026-11-02T09:18:14.738425+00:00", "completed_utc": "2026-11-02T09:56:24.150967+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_128_N2048_l3.log <==
{"job": "D4_128_N2048_s5_l3", "t": 3.25e-19, "steps": 200, "seconds": 30.52520040003583}
{"job": "D4_128_N2048_s5_l3", "t": 3.25e-15, "steps": 376, "seconds": 61.811318000080064}
{"job": "D4_128_N2048_s5_l3", "t": 5.961137171375718e-13, "steps": 544, "seconds": 92.30946829984896}
{"job": "D4_128_N2048_s5_l3", "t": 1.8850770906240756e-12, "steps": 720, "seconds": 122.92127340007573}
{"job": "D4_128_N2048_s5_l3", "t": 6.88891852680313e-12, "steps": 880, "seconds": 153.88792450004257}
{"job": "D4_128_N2048_s5_l3", "t": 1.8850770906240755e-11, "steps": 1032, "seconds": 185.4795059999451}
{"job": "D4_128_N2048_s5_l3", "t": 4.76837158203125e-11, "steps": 1152, "seconds": 217.69875409989618}
{"job": "D4_128_N2048_s5_l3", "t": 1.100694171252208e-10, "steps": 1296, "seconds": 248.234661599854}
{"job": "D4_128_N2048_s5_l3", "t": 1.4918641699794293e-10, "steps": 1456, "seconds": 278.2900745999068}
{"job": "D4_128_N2048_s5_l3", "t": 2.0895901757403668e-10, "steps": 1632, "seconds": 309.5270140999928}
{"job": "D4_128_N2048_s5_l3", "t": 3.089954453464702e-10, "steps": 1824, "seconds": 339.8659043998923}
{"job": "D4_128_N2048_s5_l3", "t": 4.73667589492663e-10, "steps": 2056, "seconds": 370.3886529998854}
{"job": "D4_128_N2048_s5_l3", "t": 8.366769428210534e-10, "steps": 2400, "seconds": 400.7051164000295}
{"job": "D4_128_N2048_s5_l3", "t": 1.416291320542396e-09, "steps": 2784, "seconds": 431.2753045000136}
{"job": "D4_128_N2048_s5_l3", "t": 2.090100015889079e-09, "steps": 3152, "seconds": 461.7486045998521}
{"job": "D4_128_N2048_s5_l3", "t": 2.989107079407743e-09, "steps": 3536, "seconds": 491.79165089991875}
{"job": "D4_128_N2048_s5_l3", "t": 3.995627304403208e-09, "steps": 3920, "seconds": 522.3153585998807}
{"job": "D4_128_N2048_s5_l3", "t": 5.049869888322086e-09, "steps": 4296, "seconds": 552.8414994999766}
{"job": "D4_128_N2048_s5_l3", "t": 6.23192506697375e-09, "steps": 4664, "seconds": 583.3644914000761}
{"job": "D4_128_N2048_s5_l3", "t": 7.409079930530227e-09, "steps": 5032, "seconds": 613.8181576000061}
{"job": "D4_128_N2048_s5_l3", "t": 8.619985675568704e-09, "steps": 5392, "seconds": 644.4219197998755}
{"job": "D4_128_N2048_s5_l3", "t": 1e-08, "steps": 5776, "seconds": 674.454132999992}
{"job": "D4_128_N2048_s5_l3", "t": 1.1353420760167286e-08, "steps": 6152, "seconds": 705.294588400051}
{"job": "D4_128_N2048_s5_l3", "t": 1.285073862857665e-08, "steps": 6536, "seconds": 735.6639918000437}
{"job": "D4_128_N2048_s5_l3", "t": 1.4379790550068068e-08, "steps": 6912, "seconds": 766.4061385998502}
{"job": "D4_128_N2048_s5_l3", "t": 1.5791315884785636e-08, "steps": 7272, "seconds": 796.5996850000229}
{"job": "D4_128_N2048_s5_l3", "t": 1.734503731457392e-08, "steps": 7632, "seconds": 826.7600024000276}
{"job": "D4_128_N2048_s5_l3", "t": 1.8970676939965254e-08, "steps": 8000, "seconds": 857.0502599999309}
{"job": "D4_128_N2048_s5_l3", "t": 2.0551824754964964e-08, "steps": 8376, "seconds": 887.0592330999207}
{"job": "D4_128_N2048_s5_l3", "t": 2.2370138286072526e-08, "steps": 8768, "seconds": 917.5772646998521}
{"job": "D4_128_N2048_s5_l3", "t": 2.4189729552514625e-08, "steps": 9144, "seconds": 947.6539956000634}
{"job": "D4_128_N2048_s5_l3", "t": 2.6180373433941815e-08, "steps": 9552, "seconds": 977.8044189999346}
{"job": "D4_128_N2048_s5_l3", "t": 2.8001613787576373e-08, "steps": 9936, "seconds": 1007.9736454000231}
{"job": "D4_128_N2048_s5_l3", "t": 2.9998741890742974e-08, "steps": 10320, "seconds": 1038.0206092000008}
{"job": "D4_128_N2048_s5_l3", "t": 3.204476044304391e-08, "steps": 10704, "seconds": 1068.1830364000052}
{"job": "D4_128_N2048_s5_l3", "t": 3.428288241931721e-08, "steps": 11112, "seconds": 1098.4050612000283}
{"job": "D4_128_N2048_s5_l3", "t": 3.643511500220852e-08, "steps": 11520, "seconds": 1128.5245733000338}
{"job": "D4_128_N2048_s5_l3", "t": 3.859175903152862e-08, "steps": 11896, "seconds": 1158.735248700017}
{"job": "D4_128_N2048_s5_l3", "t": 4.1005389606087765e-08, "steps": 12296, "seconds": 1189.1570431999862}
{"job": "D4_128_N2048_s5_l3", "t": 4.338018873778721e-08, "steps": 12688, "seconds": 1219.5670677998569}
{"job": "D4_128_N2048_s5_l3", "t": 4.581756452817894e-08, "steps": 13072, "seconds": 1249.6390138000716}
{"job": "D4_128_N2048_s5_l3", "t": 4.820956657628195e-08, "steps": 13464, "seconds": 1279.8132688999176}
{"job": "D4_128_N2048_s5_l3", "t": 5.060642352169623e-08, "steps": 13832, "seconds": 1309.8214978000615}
{"job": "D4_128_N2048_s5_l3", "t": 5.323756074908748e-08, "steps": 14216, "seconds": 1340.3404295998625}
{"job": "D4_128_N2048_s5_l3", "t": 5.594048268615151e-08, "steps": 14600, "seconds": 1370.3617251999676}
{"job": "D4_128_N2048_s5_l3", "t": 5.859548616645118e-08, "steps": 14968, "seconds": 1400.8681524998974}
{"job": "D4_128_N2048_s5_l3", "t": 6.144659076259404e-08, "steps": 15352, "seconds": 1431.4582018000074}
{"job": "D4_128_N2048_s5_l3", "t": 6.424849148450544e-08, "steps": 15744, "seconds": 1462.1508019000757}
{"job": "D4_128_N2048_s5_l3", "t": 6.7059900709835e-08, "steps": 16112, "seconds": 1492.496137500042}
{"job": "D4_128_N2048_s5_l3", "t": 6.99462479187665e-08, "steps": 16472, "seconds": 1522.673293299973}
{"job": "D4_128_N2048_s5_l3", "t": 7.291022026008427e-08, "steps": 16824, "seconds": 1553.0610952000134}
{"job": "D4_128_N2048_s5_l3", "t": 7.595462641699404e-08, "steps": 17184, "seconds": 1583.4750699000433}
{"job": "D4_128_N2048_s5_l3", "t": 7.908240326340067e-08, "steps": 17544, "seconds": 1613.739549400052}
{"job": "D4_128_N2048_s5_l3", "t": 8.237242627851211e-08, "steps": 17904, "seconds": 1644.1640419999603}
{"job": "D4_128_N2048_s5_l3", "t": 8.55226229095639e-08, "steps": 18272, "seconds": 1674.290380399907}
{"job": "D4_128_N2048_s5_l3", "t": 8.819894071990208e-08, "steps": 18560, "seconds": 1705.0046695999335}
{"job": "D4_128_N2048_s5_l3", "t": 9.077245759083275e-08, "steps": 18824, "seconds": 1735.034224800067}
{"job": "D4_128_N2048_s5_l3", "t": 9.331750979156917e-08, "steps": 19088, "seconds": 1765.43430419988}
{"job": "D4_128_N2048_s5_l3", "t": 9.63391067142279e-08, "steps": 19384, "seconds": 1795.4766748999245}
{"job": "D4_128_N2048_s5_l3", "t": 9.943387078155871e-08, "steps": 19680, "seconds": 1826.2301352000795}
{"job": "D4_128_N2048_s5_l3", "t": 1.0251507733887165e-07, "steps": 19968, "seconds": 1856.7691623999272}
{"job": "D4_128_N2048_s5_l3", "t": 1.0539660497133431e-07, "steps": 20240, "seconds": 1886.9668355998583}
{"job": "D4_128_N2048_s5_l3", "t": 1.092751214057371e-07, "steps": 20584, "seconds": 1917.3854966999497}
{"job": "D4_128_N2048_s5_l3", "t": 1.1232428669470401e-07, "steps": 20872, "seconds": 1947.784255699953}
{"job": "D4_128_N2048_s5_l3", "t": 1.1579718561880995e-07, "steps": 21176, "seconds": 1978.3522629998624}
{"job": "D4_128_N2048_s5_l3", "t": 1.1978039646649105e-07, "steps": 21512, "seconds": 2008.625975099858}
{"job": "D4_128_N2048_s5_l3", "t": 1.240852963737791e-07, "steps": 21856, "seconds": 2039.1111729000695}
{"job": "D4_128_N2048_s5_l3", "t": 1.2766556011322085e-07, "steps": 22144, "seconds": 2069.123036300065}
{"job": "D4_128_N2048_s5_l3", "t": 1.315527722073492e-07, "steps": 22440, "seconds": 2099.4233544999734}
{"job": "D4_128_N2048_s5_l3", "t": 1.3565482550936965e-07, "steps": 22744, "seconds": 2129.8897007000633}
{"job": "D4_128_N2048_s5_l3", "t": 1.3986912223795528e-07, "steps": 23048, "seconds": 2159.9287467999384}
{"job": "D4_128_N2048_s5_l3", "t": 1.4491332331181896e-07, "steps": 23408, "seconds": 2190.113489900017}
{"job": "D4_128_N2048_s5_l3", "t": 1.501215261167978e-07, "steps": 23784, "seconds": 2220.653168400051}
{"job": "D4_128_N2048_s5_l3", "t": 1.556281171039153e-07, "steps": 24152, "seconds": 2250.806662600022}
{"job": "D4_128_N2048_s5_l3", "t": 1.6184930449843013e-07, "steps": 24560, "seconds": 2281.559480600059}
{"job": "D4_128_N2048_s5_l3", "t": 1.6816773449194373e-07, "steps": 24944, "seconds": 2312.3571293998975}
{"job": "D4_128_N2048_s5_l3", "t": 1.7330705277432913e-07, "steps": 25248, "seconds": 2342.7145507000387}
{"job": "D4_128_N2048_s5_l3", "t": 1.7874335297408488e-07, "steps": 25568, "seconds": 2373.4038451998495}
{"job": "D4_128_N2048_s5_l3", "t": 1.875167245002768e-07, "steps": 26056, "seconds": 2403.6721685999073}
{"job": "D4_128_N2048_s5_l3", "t": 1.962395139235902e-07, "steps": 26520, "seconds": 2433.9731119000353}
{"job": "D4_128_N2048_s5_l3", "t": 2.052052434658018e-07, "steps": 27000, "seconds": 2464.263310099952}
{"job": "D4_128_N2048_s5_l3", "t": 2.151154480253912e-07, "steps": 27480, "seconds": 2494.638380799908}
{"job": "D4_128_N2048_s5_l3", "t": 2.2629041978467688e-07, "steps": 28000, "seconds": 2525.1015756998677}
{"job": "D4_128_N2048_s5_l3", "t": 2.378230012028549e-07, "steps": 28504, "seconds": 2555.6302348999307}
{"job": "D4_128_N2048_s5_l3", "t": 2.500198172059254e-07, "steps": 29008, "seconds": 2585.811567900004}
{"job": "D4_128_N2048_s5_l3", "t": 2.627981010371763e-07, "steps": 29512, "seconds": 2616.1915511998814}
{"job": "D4_128_N2048_s5_l3", "t": 2.758243426831385e-07, "steps": 30016, "seconds": 2646.4565785999876}
{"job": "D4_128_N2048_s5_l3", "t": 2.901879393418634e-07, "steps": 30528, "seconds": 2676.8428970999084}
{"job": "D4_128_N2048_s5_l3", "t": 3.0565853780019513e-07, "steps": 31040, "seconds": 2707.051678000018}
{"job": "D4_128_N2048_s5_l3", "t": 3.212617272916269e-07, "steps": 31528, "seconds": 2737.1744792999234}
{"job": "D4_128_N2048_s5_l3", "t": 3.380822206231779e-07, "steps": 32024, "seconds": 2767.247052300023}
{"job": "D4_128_N2048_s5_l3", "t": 3.5532931524323615e-07, "steps": 32528, "seconds": 2797.695038500009}
{"job": "D4_128_N2048_s5_l3", "t": 3.7330182601966535e-07, "steps": 33008, "seconds": 2827.7989846998826}
{"job": "D4_128_N2048_s5_l3", "t": 3.965339667004663e-07, "steps": 33584, "seconds": 2858.303764299955}
{"job": "D4_128_N2048_s5_l3", "t": 4.1816929795239504e-07, "steps": 34080, "seconds": 2888.5341495000757}
{"job": "D4_128_N2048_s5_l3", "t": 4.404693310479895e-07, "steps": 34560, "seconds": 2918.776457000058}
{"job": "D4_128_N2048_s5_l3", "t": 4.642540901459691e-07, "steps": 35048, "seconds": 2948.931194399949}
{"job": "D4_128_N2048_s5_l3", "t": 4.874008868282932e-07, "steps": 35512, "seconds": 2979.0100527999457}
{"job": "D4_128_N2048_s5_l3", "t": 5.144161745973773e-07, "steps": 36000, "seconds": 3009.4061513999477}
{"job": "D4_128_N2048_s5_l3", "t": 5.423225999888005e-07, "steps": 36464, "seconds": 3039.4981521000154}
{"job": "D4_128_N2048_s5_l3", "t": 5.727417522373894e-07, "steps": 36936, "seconds": 3069.7656235999893}
{"job": "D4_128_N2048_s5_l3", "t": 6.071747955310916e-07, "steps": 37440, "seconds": 3100.0950788999908}
{"job": "D4_128_N2048_s5_l3", "t": 6.411315637040413e-07, "steps": 37920, "seconds": 3130.1242318998557}
{"job": "D4_128_N2048_s5_l3", "t": 6.803692525971604e-07, "steps": 38416, "seconds": 3160.483837999869}
{"job": "D4_128_N2048_s5_l3", "t": 7.220797850732383e-07, "steps": 38904, "seconds": 3190.845132000046}
{"job": "D4_128_N2048_s5_l3", "t": 7.672471346152402e-07, "steps": 39384, "seconds": 3220.9526156999636}
{"job": "D4_128_N2048_s5_l3", "t": 8.153839461149151e-07, "steps": 39864, "seconds": 3251.1418826999143}
{"job": "D4_128_N2048_s5_l3", "t": 8.638514320843634e-07, "steps": 40336, "seconds": 3281.163593400037}
{"job": "D4_128_N2048_s5_l3", "t": 9.204247067978337e-07, "steps": 40816, "seconds": 3311.5564013998955}
{"job": "D4_128_N2048_s5_l3", "t": 9.832873129629256e-07, "steps": 41304, "seconds": 3341.8691954000387}
{"job": "D4_128_N2048_s5_l3", "t": 1.050928210367101e-06, "steps": 41784, "seconds": 3372.38550679991}
{"job": "D4_128_N2048_s5_l3", "t": 1.1183432029657492e-06, "steps": 42232, "seconds": 3402.5602166000754}
{"job": "D4_128_N2048_s5_l3", "t": 1.1978170680885716e-06, "steps": 42720, "seconds": 3432.6467513998505}
{"job": "D4_128_N2048_s5_l3", "t": 1.2853603130605615e-06, "steps": 43192, "seconds": 3462.975807900075}
{"job": "D4_128_N2048_s5_l3", "t": 1.3839225091877773e-06, "steps": 43672, "seconds": 3493.0431691000704}
{"job": "D4_128_N2048_s5_l3", "t": 1.4873655942693983e-06, "steps": 44136, "seconds": 3523.286513600033}
{"job": "D4_128_N2048_s5_l3", "t": 1.5975839530798418e-06, "steps": 44600, "seconds": 3553.6784196998924}
{"job": "D4_128_N2048_s5_l3", "t": 1.732165827710264e-06, "steps": 45080, "seconds": 3583.775035999948}
{"job": "D4_128_N2048_s5_l3", "t": 1.8834575579111797e-06, "steps": 45568, "seconds": 3613.899491299875}
{"job": "D4_128_N2048_s5_l3", "t": 2.047979619113833e-06, "steps": 46064, "seconds": 3644.255253700074}
{"job": "D4_128_N2048_s5_l3", "t": 2.2592931235077122e-06, "steps": 46592, "seconds": 3674.434802999953}
{"job": "D4_128_N2048_s5_l3", "t": 2.4657301113448356e-06, "steps": 47048, "seconds": 3704.486785599962}
{"job": "D4_128_N2048_s5_l3", "t": 2.6911170574937816e-06, "steps": 47512, "seconds": 3734.7284881998785}
{"job": "D4_128_N2048_s5_l3", "t": 2.963799300288267e-06, "steps": 47984, "seconds": 3764.770979899913}
{"job": "D4_128_N2048_s5_l3", "t": 3.2974507810509705e-06, "steps": 48472, "seconds": 3795.0660081999376}
{"job": "D4_128_N2048_s5_l3", "t": 3.6518470390104714e-06, "steps": 48952, "seconds": 3825.162355199922}
{"job": "D4_128_N2048_s5_l3", "t": 4.0906957775119746e-06, "steps": 49432, "seconds": 3855.421246299986}
{"job": "D4_128_N2048_s5_l3", "t": 4.6010896513079775e-06, "steps": 49904, "seconds": 3885.863760799868}
{"job": "D4_128_N2048_s5_l3", "t": 5.18620368788344e-06, "steps": 50392, "seconds": 3916.190889199963}
{"job": "D4_128_N2048_s5_l3", "t": 5.917615223261502e-06, "steps": 50872, "seconds": 3946.244952699868}
{"job": "D4_128_N2048_s5_l3", "t": 6.775591345245164e-06, "steps": 51360, "seconds": 3976.427704300033}
{"job": "D4_128_N2048_s5_l3", "t": 7.876491973002366e-06, "steps": 51840, "seconds": 4006.9249271000735}
{"job": "D4_128_N2048_s5_l3", "t": 9.178708365900211e-06, "steps": 52336, "seconds": 4037.3775768000633}
{"job": "D4_128_N2048_s5_l3", "t": 1.0901462666102717e-05, "steps": 52816, "seconds": 4067.9182412999216}
{"job": "D4_128_N2048_s5_l3", "t": 1.30302298877964e-05, "steps": 53312, "seconds": 4097.948948099976}
{"job": "D4_128_N2048_s5_l3", "t": 1.584688335909504e-05, "steps": 53808, "seconds": 4128.574388599955}
{"job": "D4_128_N2048_s5_l3", "t": 1.9809192591595164e-05, "steps": 54312, "seconds": 4158.602510099998}
{"job": "D4_128_N2048_s5_l3", "t": 2.4907654606720945e-05, "steps": 54792, "seconds": 4188.6338557999115}
{"job": "D4_128_N2048_s5_l3", "t": 3.161094988721234e-05, "steps": 55256, "seconds": 4219.140625099884}
{"job": "D4_128_N2048_s5_l3", "t": 4.108200227657328e-05, "steps": 55720, "seconds": 4249.268449899973}
{"job": "D4_128_N2048_s5_l3", "t": 5.511196480873489e-05, "steps": 56192, "seconds": 4279.717163899913}
{"job": "D4_128_N2048_s5_l3", "t": 7.916463581484919e-05, "steps": 56664, "seconds": 4309.910037399968}
{"job": "D4_128_N2048_s5_l3", "t": 0.00012420261020122718, "steps": 57168, "seconds": 4339.99236620008}
{"job": "D4_128_N2048_s5_l3", "t": 0.00020802706849994945, "steps": 57664, "seconds": 4370.360205200035}
{"job": "D4_128_N2048_s5_l3", "t": 0.00039276313957394194, "steps": 58176, "seconds": 4400.915917800041}
{"job": "D4_128_N2048_s5_l3", "t": 0.0008254041852680173, "steps": 58672, "seconds": 4431.054830899928}
{"job": "D4_128_N2048_s5_l3", "t": 0.0019125761886254738, "steps": 59168, "seconds": 4461.5317871999}
{"job": "D4_128_N2048_s5_l3", "t": 0.004641588833612773, "steps": 59656, "seconds": 4491.947547799908}
{"job": "D4_128_N2048_s5_l3", "t": 0.012, "steps": 60144, "seconds": 4522.436455700081}
{"job": "D4_128_N2048_s5_l3", "t": 0.02741571024518095, "steps": 60608, "seconds": 4552.9159814000595}
{"job": "D4_128_N2048_s5_l3", "t": 0.059065357204080446, "steps": 61056, "seconds": 4583.253622299992}
{"job": "D4_128_N2048_s5_l3", "t": 0.10850684907703027, "steps": 61552, "seconds": 4613.4973617000505}
{"job": "D4_128_N2048_s5_l3", "t": 0.18200000000000002, "steps": 62064, "seconds": 4643.8413430000655}
{"job": "D4_128_N2048_s5_l3", "t": 0.2675864120100314, "steps": 62576, "seconds": 4674.2744452999905}
{"job": "D4_128_N2048_s5_l3", "t": 0.366, "steps": 63080, "seconds": 4704.618306699907}
{"job": "D4_128_N2048_s5_l3", "t": 0.47800000000000004, "steps": 63664, "seconds": 4734.659412199864}
{"job": "D4_128_N2048_s5_l3", "t": 0.5820000000000001, "steps": 64144, "seconds": 4765.156194499927}
{"job": "D4_128_N2048_s5_l3", "t": 0.6812920690579595, "steps": 64632, "seconds": 4795.64177119988}
{"job": "D4_128_N2048_s5_l3", "t": 0.8220000000000001, "steps": 65256, "seconds": 4825.867577699944}
{"job": "D4_128_N2048_s5_l3", "t": 0.972, "steps": 65912, "seconds": 4855.954616500065}
COMPLETE {"schema": 1, "name": "D4_128", "N": 2048, "dimension": 4095, "level": 3, "stages": 5, "order": 9, "seconds": 4862.318351299968, "steps": 66040, "iterations": 152652, "rejected_steps": 0, "max_stage_backward_residual": 6.809797591859084e-16, "max_relative_update": 2.999562251151998e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16004759552, "available_commit_bytes": 14530818048, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 101597184, "private_bytes": 380620800, "peak_commit_bytes": 463953920}, "start_utc": "2026-11-02T14:15:48.379809+00:00", "completed_utc": "2026-11-02T15:36:50.784736+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_128_N4096_l0.log <==
{"job": "D4_128_N4096_s5_l0", "t": 1.9420928955078125e-13, "steps": 63, "seconds": 30.186805699951947}
{"job": "D4_128_N4096_s5_l0", "t": 2.17846731600296e-12, "steps": 95, "seconds": 61.112706100102514}
{"job": "D4_128_N4096_s5_l0", "t": 1.633620025490637e-11, "steps": 130, "seconds": 91.95328820007853}
{"job": "D4_128_N4096_s5_l0", "t": 2.8729848333536685e-10, "steps": 227, "seconds": 121.95747170015238}
{"job": "D4_128_N4096_s5_l0", "t": 1.6155980984398763e-09, "steps": 367, "seconds": 152.47266570013016}
{"job": "D4_128_N4096_s5_l0", "t": 4.536637435164723e-09, "steps": 516, "seconds": 182.5529992999509}
{"job": "D4_128_N4096_s5_l0", "t": 8.366769428210536e-09, "steps": 667, "seconds": 212.5735343999695}
{"job": "D4_128_N4096_s5_l0", "t": 1.3103352862574365e-08, "steps": 828, "seconds": 242.9114054001402}
{"job": "D4_128_N4096_s5_l0", "t": 1.830846971433064e-08, "steps": 985, "seconds": 273.06205980014056}
{"job": "D4_128_N4096_s5_l0", "t": 2.402257520567553e-08, "steps": 1142, "seconds": 303.21508660004474}
{"job": "D4_128_N4096_s5_l0", "t": 3.013360464050773e-08, "steps": 1296, "seconds": 333.2458377000876}
{"job": "D4_128_N4096_s5_l0", "t": 3.706685272993251e-08, "steps": 1457, "seconds": 363.3382131000981}
{"job": "D4_128_N4096_s5_l0", "t": 4.4856216867248193e-08, "steps": 1618, "seconds": 393.474329699995}
{"job": "D4_128_N4096_s5_l0", "t": 5.329554728346492e-08, "steps": 1781, "seconds": 423.65986640006304}
{"job": "D4_128_N4096_s5_l0", "t": 6.283823722742759e-08, "steps": 1947, "seconds": 453.7170351999812}
{"job": "D4_128_N4096_s5_l0", "t": 7.340026412482556e-08, "steps": 2114, "seconds": 483.7221737001091}
{"job": "D4_128_N4096_s5_l0", "t": 8.474660469406485e-08, "steps": 2276, "seconds": 513.7927958001383}
{"job": "D4_128_N4096_s5_l0", "t": 9.796318784635902e-08, "steps": 2446, "seconds": 543.9231303001288}
{"job": "D4_128_N4096_s5_l0", "t": 1.1201911298763215e-07, "steps": 2608, "seconds": 574.0268433000892}
{"job": "D4_128_N4096_s5_l0", "t": 1.2745253912083144e-07, "steps": 2769, "seconds": 604.0802937999833}
{"job": "D4_128_N4096_s5_l0", "t": 1.4527128341855656e-07, "steps": 2932, "seconds": 634.1357966000214}
{"job": "D4_128_N4096_s5_l0", "t": 1.6357402826618852e-07, "steps": 3086, "seconds": 664.1901712000836}
{"job": "D4_128_N4096_s5_l0", "t": 1.86000328645352e-07, "steps": 3249, "seconds": 694.2913561000023}
{"job": "D4_128_N4096_s5_l0", "t": 2.1095608159149208e-07, "steps": 3413, "seconds": 724.4634700000752}
{"job": "D4_128_N4096_s5_l0", "t": 2.401707832522638e-07, "steps": 3578, "seconds": 754.5538324001245}
{"job": "D4_128_N4096_s5_l0", "t": 2.724152827553954e-07, "steps": 3739, "seconds": 784.5610948000103}
{"job": "D4_128_N4096_s5_l0", "t": 3.113725664080642e-07, "steps": 3906, "seconds": 814.5910400000867}
{"job": "D4_128_N4096_s5_l0", "t": 3.55942299527238e-07, "steps": 4071, "seconds": 844.6014642999507}
{"job": "D4_128_N4096_s5_l0", "t": 4.089844228054634e-07, "steps": 4237, "seconds": 874.6319367999677}
{"job": "D4_128_N4096_s5_l0", "t": 4.736675894926631e-07, "steps": 4408, "seconds": 904.6842061001807}
{"job": "D4_128_N4096_s5_l0", "t": 5.490747177877951e-07, "steps": 4574, "seconds": 934.7632309000473}
{"job": "D4_128_N4096_s5_l0", "t": 6.366746965053992e-07, "steps": 4736, "seconds": 964.7935925000347}
{"job": "D4_128_N4096_s5_l0", "t": 7.496839474832258e-07, "steps": 4903, "seconds": 994.8456064001657}
{"job": "D4_128_N4096_s5_l0", "t": 8.860962526327154e-07, "steps": 5069, "seconds": 1024.8543452001177}
{"job": "D4_128_N4096_s5_l0", "t": 1.0800353045916292e-06, "steps": 5250, "seconds": 1054.9111749001313}
{"job": "D4_128_N4096_s5_l0", "t": 1.3839225091877773e-06, "steps": 5462, "seconds": 1084.978904500138}
{"job": "D4_128_N4096_s5_l0", "t": 1.8148726779001846e-06, "steps": 5672, "seconds": 1115.0467732001562}
{"job": "D4_128_N4096_s5_l0", "t": 2.4166759070152932e-06, "steps": 5871, "seconds": 1145.17317500012}
{"job": "D4_128_N4096_s5_l0", "t": 3.3550908333828356e-06, "steps": 6072, "seconds": 1175.2197761000134}
{"job": "D4_128_N4096_s5_l0", "t": 4.869558741098772e-06, "steps": 6272, "seconds": 1205.329541000072}
{"job": "D4_128_N4096_s5_l0", "t": 7.719492656105874e-06, "steps": 6476, "seconds": 1235.4891187001485}
{"job": "D4_128_N4096_s5_l0", "t": 1.30302298877964e-05, "steps": 6667, "seconds": 1265.609416600084}
{"job": "D4_128_N4096_s5_l0", "t": 2.5455551256751048e-05, "steps": 6857, "seconds": 1295.871508399956}
{"job": "D4_128_N4096_s5_l0", "t": 6.189658188912597e-05, "steps": 7046, "seconds": 1326.0185382000636}
{"job": "D4_128_N4096_s5_l0", "t": 0.00024990463256835936, "steps": 7231, "seconds": 1356.2048859000206}
{"job": "D4_128_N4096_s5_l0", "t": 0.0023236702482733354, "steps": 7412, "seconds": 1386.2516826000065}
{"job": "D4_128_N4096_s5_l0", "t": 0.034, "steps": 7592, "seconds": 1416.352279300103}
{"job": "D4_128_N4096_s5_l0", "t": 0.20066150086237128, "steps": 7775, "seconds": 1446.4220803000499}
{"job": "D4_128_N4096_s5_l0", "t": 0.522, "steps": 7986, "seconds": 1476.595785900019}
{"job": "D4_128_N4096_s5_l0", "t": 0.9771293939129211, "steps": 8246, "seconds": 1506.7305978001095}
COMPLETE {"schema": 1, "name": "D4_128", "N": 4096, "dimension": 8191, "level": 0, "stages": 5, "order": 9, "seconds": 1507.8677189999726, "steps": 8258, "iterations": 21382, "rejected_steps": 0, "max_stage_backward_residual": 1.87750527239371e-15, "max_relative_update": 2.958842050501509e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15873560576, "available_commit_bytes": 15240732672, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 124174336, "private_bytes": 634089472, "peak_commit_bytes": 801538048}, "start_utc": "2026-11-02T05:05:52.855725+00:00", "completed_utc": "2026-11-02T05:31:00.723462+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_128_N4096_l1.log <==
{"job": "D4_128_N4096_s5_l1", "t": 1e-16, "steps": 78, "seconds": 30.71540500014089}
{"job": "D4_128_N4096_s5_l1", "t": 4.110665156923492e-13, "steps": 134, "seconds": 61.883751100162044}
{"job": "D4_128_N4096_s5_l1", "t": 1.0653795494226588e-12, "steps": 166, "seconds": 92.41864700010046}
{"job": "D4_128_N4096_s5_l1", "t": 2.90503285515726e-12, "steps": 198, "seconds": 123.08628940000199}
{"job": "D4_128_N4096_s5_l1", "t": 8.479497003740897e-12, "steps": 232, "seconds": 153.62957580015063}
{"job": "D4_128_N4096_s5_l1", "t": 2.6308257004310347e-11, "steps": 274, "seconds": 185.11433080001734}
{"job": "D4_128_N4096_s5_l1", "t": 1.333521432163324e-10, "steps": 356, "seconds": 215.21161660016514}
{"job": "D4_128_N4096_s5_l1", "t": 3.528237412869541e-10, "steps": 478, "seconds": 245.6131247000303}
{"job": "D4_128_N4096_s5_l1", "t": 1.0820044354171197e-09, "steps": 650, "seconds": 275.98142770002596}
{"job": "D4_128_N4096_s5_l1", "t": 2.305969808669484e-09, "steps": 816, "seconds": 306.20754520012997}
{"job": "D4_128_N4096_s5_l1", "t": 3.900611236257299e-09, "steps": 978, "seconds": 336.39839260000736}
{"job": "D4_128_N4096_s5_l1", "t": 5.924962062326696e-09, "steps": 1148, "seconds": 366.5304715000093}
{"job": "D4_128_N4096_s5_l1", "t": 8.1128544277615e-09, "steps": 1314, "seconds": 396.60871520009823}
{"job": "D4_128_N4096_s5_l1", "t": 1.061638838442802e-08, "steps": 1490, "seconds": 426.9115584001411}
{"job": "D4_128_N4096_s5_l1", "t": 1.3284333534379372e-08, "steps": 1666, "seconds": 457.1631034000311}
{"job": "D4_128_N4096_s5_l1", "t": 1.6016675680018997e-08, "steps": 1838, "seconds": 487.35466200020164}
{"job": "D4_128_N4096_s5_l1", "t": 1.9088137535163624e-08, "steps": 2012, "seconds": 517.6978833000176}
{"job": "D4_128_N4096_s5_l1", "t": 2.212523441076361e-08, "steps": 2186, "seconds": 547.7797634999733}
{"job": "D4_128_N4096_s5_l1", "t": 2.5624824731071135e-08, "steps": 2366, "seconds": 577.996884400025}
{"job": "D4_128_N4096_s5_l1", "t": 2.8883290778919303e-08, "steps": 2534, "seconds": 608.081576500088}
{"job": "D4_128_N4096_s5_l1", "t": 3.2645161423096405e-08, "steps": 2710, "seconds": 638.2568997000344}
{"job": "D4_128_N4096_s5_l1", "t": 3.6483549561889036e-08, "steps": 2888, "seconds": 668.2724898001179}
{"job": "D4_128_N4096_s5_l1", "t": 4.044653724286059e-08, "steps": 3058, "seconds": 698.3659996001516}
{"job": "D4_128_N4096_s5_l1", "t": 4.469694723673797e-08, "steps": 3230, "seconds": 728.5260761000682}
{"job": "D4_128_N4096_s5_l1", "t": 4.938670678269087e-08, "steps": 3418, "seconds": 758.7830684001092}
{"job": "D4_128_N4096_s5_l1", "t": 5.411093525698743e-08, "steps": 3592, "seconds": 789.0877508001868}
{"job": "D4_128_N4096_s5_l1", "t": 5.927015604705209e-08, "steps": 3772, "seconds": 819.3847256000154}
{"job": "D4_128_N4096_s5_l1", "t": 6.444225889990141e-08, "steps": 3948, "seconds": 849.6279021000955}
{"job": "D4_128_N4096_s5_l1", "t": 7.008236456969896e-08, "steps": 4128, "seconds": 879.6428325001616}
{"job": "D4_128_N4096_s5_l1", "t": 7.638598686247138e-08, "steps": 4314, "seconds": 909.8894055001438}
{"job": "D4_128_N4096_s5_l1", "t": 8.260012757843632e-08, "steps": 4490, "seconds": 940.0319902000483}
{"job": "D4_128_N4096_s5_l1", "t": 8.899740159751904e-08, "steps": 4666, "seconds": 970.3663133999798}
{"job": "D4_128_N4096_s5_l1", "t": 9.61693422431588e-08, "steps": 4848, "seconds": 1000.6572387001943}
{"job": "D4_128_N4096_s5_l1", "t": 1.0376806160186976e-07, "steps": 5028, "seconds": 1030.790656000143}
{"job": "D4_128_N4096_s5_l1", "t": 1.1144688089986425e-07, "steps": 5202, "seconds": 1061.1128171000164}
{"job": "D4_128_N4096_s5_l1", "t": 1.1957856924672716e-07, "steps": 5380, "seconds": 1091.1324067001697}
{"job": "D4_128_N4096_s5_l1", "t": 1.2819945098568852e-07, "steps": 5552, "seconds": 1121.1508377001155}
{"job": "D4_128_N4096_s5_l1", "t": 1.3791862636636764e-07, "steps": 5734, "seconds": 1151.2572055000346}
{"job": "D4_128_N4096_s5_l1", "t": 1.479209389915274e-07, "steps": 5912, "seconds": 1181.4890817000996}
{"job": "D4_128_N4096_s5_l1", "t": 1.5819255050875224e-07, "steps": 6086, "seconds": 1211.5081384000368}
{"job": "D4_128_N4096_s5_l1", "t": 1.6899106697499936e-07, "steps": 6254, "seconds": 1241.6593906001654}
{"job": "D4_128_N4096_s5_l1", "t": 1.8152358603957085e-07, "steps": 6436, "seconds": 1271.9614022001624}
{"job": "D4_128_N4096_s5_l1", "t": 1.9449455583793078e-07, "steps": 6612, "seconds": 1302.0832295001019}
{"job": "D4_128_N4096_s5_l1", "t": 2.0826201566113388e-07, "steps": 6794, "seconds": 1332.6580398001242}
{"job": "D4_128_N4096_s5_l1", "t": 2.231460000249225e-07, "steps": 6970, "seconds": 1362.726620099973}
{"job": "D4_128_N4096_s5_l1", "t": 2.3879823976482815e-07, "steps": 7142, "seconds": 1392.90891070012}
{"job": "D4_128_N4096_s5_l1", "t": 2.560544855356277e-07, "steps": 7318, "seconds": 1423.0288361001294}
{"job": "D4_128_N4096_s5_l1", "t": 2.735463991549275e-07, "steps": 7490, "seconds": 1453.350034700008}
{"job": "D4_128_N4096_s5_l1", "t": 2.926219949832617e-07, "steps": 7658, "seconds": 1483.356076200027}
{"job": "D4_128_N4096_s5_l1", "t": 3.129521377300084e-07, "steps": 7824, "seconds": 1513.3653030002024}
{"job": "D4_128_N4096_s5_l1", "t": 3.366419503036666e-07, "steps": 8002, "seconds": 1543.679687900003}
{"job": "D4_128_N4096_s5_l1", "t": 3.608915124947088e-07, "steps": 8176, "seconds": 1573.7696446999907}
{"job": "D4_128_N4096_s5_l1", "t": 3.8792090613081603e-07, "steps": 8350, "seconds": 1603.8640894000418}
{"job": "D4_128_N4096_s5_l1", "t": 4.170539243892741e-07, "steps": 8520, "seconds": 1634.0658297999762}
{"job": "D4_128_N4096_s5_l1", "t": 4.542237358436693e-07, "steps": 8718, "seconds": 1664.193750299979}
{"job": "D4_128_N4096_s5_l1", "t": 4.892058205321167e-07, "steps": 8892, "seconds": 1694.2902981000952}
{"job": "D4_128_N4096_s5_l1", "t": 5.296325683593751e-07, "steps": 9070, "seconds": 1724.6206384000834}
{"job": "D4_128_N4096_s5_l1", "t": 5.76626906489895e-07, "steps": 9256, "seconds": 1754.9120854001958}
{"job": "D4_128_N4096_s5_l1", "t": 6.34146055464658e-07, "steps": 9462, "seconds": 1785.1027815002017}
{"job": "D4_128_N4096_s5_l1", "t": 7.124432210579742e-07, "steps": 9704, "seconds": 1815.164766300004}
{"job": "D4_128_N4096_s5_l1", "t": 8.049206374941237e-07, "steps": 9946, "seconds": 1845.3813346000388}
{"job": "D4_128_N4096_s5_l1", "t": 9.070895342451708e-07, "steps": 10182, "seconds": 1875.637450300157}
{"job": "D4_128_N4096_s5_l1", "t": 1.0325239766348425e-06, "steps": 10420, "seconds": 1905.8318789000623}
{"job": "D4_128_N4096_s5_l1", "t": 1.1816017488205776e-06, "steps": 10662, "seconds": 1935.911133600166}
{"job": "D4_128_N4096_s5_l1", "t": 1.3676716596402805e-06, "steps": 10906, "seconds": 1966.1665662000887}
{"job": "D4_128_N4096_s5_l1", "t": 1.5755118112163531e-06, "steps": 11134, "seconds": 1996.437121800147}
{"job": "D4_128_N4096_s5_l1", "t": 1.8418722033524332e-06, "steps": 11366, "seconds": 2026.4576789001003}
{"job": "D4_128_N4096_s5_l1", "t": 2.167032110580022e-06, "steps": 11600, "seconds": 2056.608180700103}
{"job": "D4_128_N4096_s5_l1", "t": 2.5859331012217373e-06, "steps": 11828, "seconds": 2086.9428444001824}
{"job": "D4_128_N4096_s5_l1", "t": 3.098006537078411e-06, "steps": 12054, "seconds": 2117.187963700155}
{"job": "D4_128_N4096_s5_l1", "t": 3.76442609349089e-06, "steps": 12276, "seconds": 2147.44636130007}
{"job": "D4_128_N4096_s5_l1", "t": 4.642559269828452e-06, "steps": 12492, "seconds": 2177.47119270009}
{"job": "D4_128_N4096_s5_l1", "t": 5.8731022412757835e-06, "steps": 12716, "seconds": 2207.5347581000533}
{"job": "D4_128_N4096_s5_l1", "t": 7.524264446265815e-06, "steps": 12932, "seconds": 2237.780884800013}
{"job": "D4_128_N4096_s5_l1", "t": 9.93670953252768e-06, "steps": 13146, "seconds": 2267.970246500103}
{"job": "D4_128_N4096_s5_l1", "t": 1.333521432163324e-05, "steps": 13348, "seconds": 2298.03101460007}
{"job": "D4_128_N4096_s5_l1", "t": 1.9454552742125332e-05, "steps": 13572, "seconds": 2328.319175200071}
{"job": "D4_128_N4096_s5_l1", "t": 2.987869661022524e-05, "steps": 13796, "seconds": 2358.4255476000253}
{"job": "D4_128_N4096_s5_l1", "t": 5.044872966478291e-05, "steps": 14022, "seconds": 2388.704849000089}
{"job": "D4_128_N4096_s5_l1", "t": 0.0001025173542813052, "steps": 14246, "seconds": 2418.8879436000716}
{"job": "D4_128_N4096_s5_l1", "t": 0.00025395314973797355, "steps": 14464, "seconds": 2449.1408600001596}
{"job": "D4_128_N4096_s5_l1", "t": 0.0007970985101193895, "steps": 14668, "seconds": 2479.319773200201}
{"job": "D4_128_N4096_s5_l1", "t": 0.003241883392233386, "steps": 14872, "seconds": 2509.555026000133}
{"job": "D4_128_N4096_s5_l1", "t": 0.015757745246099675, "steps": 15078, "seconds": 2539.8401003000326}
{"job": "D4_128_N4096_s5_l1", "t": 0.06189658188912597, "steps": 15278, "seconds": 2570.196172400145}
{"job": "D4_128_N4096_s5_l1", "t": 0.162, "steps": 15494, "seconds": 2600.5667936999816}
{"job": "D4_128_N4096_s5_l1", "t": 0.316, "steps": 15712, "seconds": 2630.7050652999897}
{"job": "D4_128_N4096_s5_l1", "t": 0.5, "steps": 15948, "seconds": 2660.859731600154}
{"job": "D4_128_N4096_s5_l1", "t": 0.714, "steps": 16200, "seconds": 2690.8849673001096}
COMPLETE {"schema": 1, "name": "D4_128", "N": 4096, "dimension": 8191, "level": 1, "stages": 5, "order": 9, "seconds": 2718.808800900122, "steps": 16516, "iterations": 41765, "rejected_steps": 0, "max_stage_backward_residual": 1.0678798079408517e-15, "max_relative_update": 2.988954335687697e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15021248512, "available_commit_bytes": 14703374336, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 120160256, "private_bytes": 632094720, "peak_commit_bytes": 801824768}, "start_utc": "2026-11-02T06:47:15.202267+00:00", "completed_utc": "2026-11-02T07:32:34.011881+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_128_N4096_l2.log <==
{"job": "D4_128_N4096_s5_l2", "t": 5.5e-20, "steps": 88, "seconds": 30.249588700011373}
{"job": "D4_128_N4096_s5_l2", "t": 2.0071607211540487e-16, "steps": 164, "seconds": 61.184171200031415}
{"job": "D4_128_N4096_s5_l2", "t": 5.138331446154365e-14, "steps": 232, "seconds": 92.15337800001726}
{"job": "D4_128_N4096_s5_l2", "t": 5.165960111812739e-13, "steps": 276, "seconds": 123.41073950007558}
{"job": "D4_128_N4096_s5_l2", "t": 9.239748501870447e-13, "steps": 316, "seconds": 155.4024857999757}
{"job": "D4_128_N4096_s5_l2", "t": 1.5078914929239174e-12, "steps": 356, "seconds": 188.74005909985863}
{"job": "D4_128_N4096_s5_l2", "t": 2.6814523944394547e-12, "steps": 392, "seconds": 220.07179820002057}
{"job": "D4_128_N4096_s5_l2", "t": 4.76837158203125e-12, "steps": 428, "seconds": 251.65572370006703}
{"job": "D4_128_N4096_s5_l2", "t": 8.479497003740897e-12, "steps": 464, "seconds": 282.6487280000001}
{"job": "D4_128_N4096_s5_l2", "t": 1.3154128502155174e-11, "steps": 504, "seconds": 315.11651309998706}
{"job": "D4_128_N4096_s5_l2", "t": 2.6308257004310347e-11, "steps": 548, "seconds": 346.4417751999572}
{"job": "D4_128_N4096_s5_l2", "t": 6.358725701157207e-11, "steps": 608, "seconds": 376.9158441000618}
{"job": "D4_128_N4096_s5_l2", "t": 1.1932114146479598e-10, "steps": 692, "seconds": 407.01420359988697}
{"job": "D4_128_N4096_s5_l2", "t": 1.912576188625474e-10, "steps": 796, "seconds": 437.0475856999401}
{"job": "D4_128_N4096_s5_l2", "t": 3.401094856363399e-10, "steps": 944, "seconds": 467.8864330998622}
{"job": "D4_128_N4096_s5_l2", "t": 6.231925066973749e-10, "steps": 1116, "seconds": 498.08460489986464}
{"job": "D4_128_N4096_s5_l2", "t": 1.1006941712522082e-09, "steps": 1304, "seconds": 528.430682499893}
{"job": "D4_128_N4096_s5_l2", "t": 1.6969387542393996e-09, "steps": 1488, "seconds": 558.9802184998989}
{"job": "D4_128_N4096_s5_l2", "t": 2.5225576285020884e-09, "steps": 1676, "seconds": 589.7032085999381}
{"job": "D4_128_N4096_s5_l2", "t": 3.4010948563633993e-09, "steps": 1856, "seconds": 620.3082925998606}
{"job": "D4_128_N4096_s5_l2", "t": 4.440844485904777e-09, "steps": 2048, "seconds": 650.8325883999933}
{"job": "D4_128_N4096_s5_l2", "t": 5.494802382554352e-09, "steps": 2228, "seconds": 681.1650386999827}
{"job": "D4_128_N4096_s5_l2", "t": 6.61352211579986e-09, "steps": 2412, "seconds": 711.9138501998968}
{"job": "D4_128_N4096_s5_l2", "t": 7.8438999317986e-09, "steps": 2588, "seconds": 742.1821848999243}
{"job": "D4_128_N4096_s5_l2", "t": 9.08517575651688e-09, "steps": 2776, "seconds": 772.5251190999988}
{"job": "D4_128_N4096_s5_l2", "t": 1.0476867162064285e-08, "steps": 2960, "seconds": 803.4839645999018}
{"job": "D4_128_N4096_s5_l2", "t": 1.1849055168583806e-08, "steps": 3152, "seconds": 834.1124559999444}
{"job": "D4_128_N4096_s5_l2", "t": 1.3211886951845714e-08, "steps": 3324, "seconds": 864.1849569999613}
{"job": "D4_128_N4096_s5_l2", "t": 1.4677992676220675e-08, "steps": 3504, "seconds": 894.7030412999447}
{"job": "D4_128_N4096_s5_l2", "t": 1.612961266371208e-08, "steps": 3688, "seconds": 925.3013424999081}
{"job": "D4_128_N4096_s5_l2", "t": 1.776743270585763e-08, "steps": 3876, "seconds": 955.8640342000872}
{"job": "D4_128_N4096_s5_l2", "t": 1.9402252157106984e-08, "steps": 4060, "seconds": 986.270051700063}
{"job": "D4_128_N4096_s5_l2", "t": 2.095223639607022e-08, "steps": 4244, "seconds": 1016.3977858999278}
{"job": "D4_128_N4096_s5_l2", "t": 2.2697869707058877e-08, "steps": 4432, "seconds": 1046.8370779999532}
{"job": "D4_128_N4096_s5_l2", "t": 2.4399166599519622e-08, "steps": 4608, "seconds": 1076.8432175000198}
{"job": "D4_128_N4096_s5_l2", "t": 2.6223266351146456e-08, "steps": 4792, "seconds": 1107.6059292999562}
{"job": "D4_128_N4096_s5_l2", "t": 2.7957776514962176e-08, "steps": 4976, "seconds": 1137.9950387999415}
{"job": "D4_128_N4096_s5_l2", "t": 2.990895412385968e-08, "steps": 5164, "seconds": 1168.5157061000355}
{"job": "D4_128_N4096_s5_l2", "t": 3.1906806261602314e-08, "steps": 5352, "seconds": 1198.9518776000477}
{"job": "D4_128_N4096_s5_l2", "t": 3.395283356747129e-08, "steps": 5536, "seconds": 1229.1554856000002}
{"job": "D4_128_N4096_s5_l2", "t": 3.585597598830834e-08, "steps": 5720, "seconds": 1259.3068363000639}
{"job": "D4_128_N4096_s5_l2", "t": 3.799836356741781e-08, "steps": 5908, "seconds": 1289.6898310999386}
{"job": "D4_128_N4096_s5_l2", "t": 4.024075941921554e-08, "steps": 6096, "seconds": 1319.9823302999139}
{"job": "D4_128_N4096_s5_l2", "t": 4.244358643891049e-08, "steps": 6280, "seconds": 1350.8030171000864}
{"job": "D4_128_N4096_s5_l2", "t": 4.48030968190429e-08, "steps": 6468, "seconds": 1381.3030743000563}
{"job": "D4_128_N4096_s5_l2", "t": 4.7060407989474276e-08, "steps": 6652, "seconds": 1411.476911299862}
{"job": "D4_128_N4096_s5_l2", "t": 4.938670678269087e-08, "steps": 6836, "seconds": 1441.4905044999905}
{"job": "D4_128_N4096_s5_l2", "t": 5.185599946263471e-08, "steps": 7020, "seconds": 1472.090392400045}
{"job": "D4_128_N4096_s5_l2", "t": 5.440377163876334e-08, "steps": 7204, "seconds": 1502.184655799996}
{"job": "D4_128_N4096_s5_l2", "t": 5.701825627215981e-08, "steps": 7388, "seconds": 1532.226596100023}
{"job": "D4_128_N4096_s5_l2", "t": 5.970180297653671e-08, "steps": 7572, "seconds": 1562.516421499895}
{"job": "D4_128_N4096_s5_l2", "t": 6.23300482961176e-08, "steps": 7752, "seconds": 1592.6788111000787}
{"job": "D4_128_N4096_s5_l2", "t": 6.496070037789931e-08, "steps": 7932, "seconds": 1622.8082771999761}
{"job": "D4_128_N4096_s5_l2", "t": 6.779103048921519e-08, "steps": 8112, "seconds": 1653.3563711000606}
{"job": "D4_128_N4096_s5_l2", "t": 7.076547613161361e-08, "steps": 8296, "seconds": 1683.9693704000674}
{"job": "D4_128_N4096_s5_l2", "t": 7.382200747337459e-08, "steps": 8480, "seconds": 1714.4064535999205}
{"job": "D4_128_N4096_s5_l2", "t": 7.703608859099705e-08, "steps": 8668, "seconds": 1744.9371567000635}
{"job": "D4_128_N4096_s5_l2", "t": 8.026812515230417e-08, "steps": 8848, "seconds": 1774.9555716000032}
{"job": "D4_128_N4096_s5_l2", "t": 8.359190714831289e-08, "steps": 9036, "seconds": 1805.260600199923}
{"job": "D4_128_N4096_s5_l2", "t": 8.693215047389708e-08, "steps": 9224, "seconds": 1835.2712465999648}
{"job": "D4_128_N4096_s5_l2", "t": 9.044781864805762e-08, "steps": 9408, "seconds": 1865.6894030999392}
{"job": "D4_128_N4096_s5_l2", "t": 9.406617629889943e-08, "steps": 9592, "seconds": 1895.7594480998814}
{"job": "D4_128_N4096_s5_l2", "t": 9.771293939129215e-08, "steps": 9772, "seconds": 1926.2219572998583}
{"job": "D4_128_N4096_s5_l2", "t": 1.0136215088824694e-07, "steps": 9944, "seconds": 1956.6508891000412}
{"job": "D4_128_N4096_s5_l2", "t": 1.0530560710888281e-07, "steps": 10128, "seconds": 1987.0492831000593}
{"job": "D4_128_N4096_s5_l2", "t": 1.0946260884716227e-07, "steps": 10312, "seconds": 2017.2247476000339}
{"job": "D4_128_N4096_s5_l2", "t": 1.1346012691462241e-07, "steps": 10500, "seconds": 2047.5148636999074}
{"job": "D4_128_N4096_s5_l2", "t": 1.1777483455397211e-07, "steps": 10684, "seconds": 2077.5431111999787}
{"job": "D4_128_N4096_s5_l2", "t": 1.2243022632017567e-07, "steps": 10876, "seconds": 2107.5523977000266}
{"job": "D4_128_N4096_s5_l2", "t": 1.2702741167982385e-07, "steps": 11056, "seconds": 2137.716359199956}
{"job": "D4_128_N4096_s5_l2", "t": 1.317717014795663e-07, "steps": 11240, "seconds": 2168.135282299947}
{"job": "D4_128_N4096_s5_l2", "t": 1.36709089102801e-07, "steps": 11424, "seconds": 2198.514222299913}
{"job": "D4_128_N4096_s5_l2", "t": 1.418441827986988e-07, "steps": 11608, "seconds": 2229.0291617000476}
{"job": "D4_128_N4096_s5_l2", "t": 1.4707313946464208e-07, "steps": 11792, "seconds": 2259.091411900008}
{"job": "D4_128_N4096_s5_l2", "t": 1.5222738869791805e-07, "steps": 11976, "seconds": 2289.521101600025}
{"job": "D4_128_N4096_s5_l2", "t": 1.5793434280436614e-07, "steps": 12164, "seconds": 2319.802377199987}
{"job": "D4_128_N4096_s5_l2", "t": 1.6370741729676856e-07, "steps": 12348, "seconds": 2349.906132400036}
{"job": "D4_128_N4096_s5_l2", "t": 1.6981826385769812e-07, "steps": 12536, "seconds": 2380.302959599998}
{"job": "D4_128_N4096_s5_l2", "t": 1.7629111778165418e-07, "steps": 12724, "seconds": 2410.527360799955}
{"job": "D4_128_N4096_s5_l2", "t": 1.8270687963915818e-07, "steps": 12908, "seconds": 2440.6644969999325}
{"job": "D4_128_N4096_s5_l2", "t": 1.8935263632629188e-07, "steps": 13088, "seconds": 2470.7253771999385}
{"job": "D4_128_N4096_s5_l2", "t": 1.963989273116557e-07, "steps": 13276, "seconds": 2501.280200399924}
{"job": "D4_128_N4096_s5_l2", "t": 2.0337931952430572e-07, "steps": 13464, "seconds": 2531.3475871998817}
{"job": "D4_128_N4096_s5_l2", "t": 2.1095608159149208e-07, "steps": 13652, "seconds": 2561.5181644000113}
{"job": "D4_128_N4096_s5_l2", "t": 2.186466437463871e-07, "steps": 13836, "seconds": 2591.896456599934}
{"job": "D4_128_N4096_s5_l2", "t": 2.2681547934063877e-07, "steps": 14024, "seconds": 2622.066524300026}
{"job": "D4_128_N4096_s5_l2", "t": 2.351149334396587e-07, "steps": 14204, "seconds": 2652.296578099951}
{"job": "D4_128_N4096_s5_l2", "t": 2.441392669732055e-07, "steps": 14396, "seconds": 2682.4029753999785}
{"job": "D4_128_N4096_s5_l2", "t": 2.541648416081143e-07, "steps": 14596, "seconds": 2712.6005551000126}
{"job": "D4_128_N4096_s5_l2", "t": 2.644226581860079e-07, "steps": 14800, "seconds": 2742.793813599972}
{"job": "D4_128_N4096_s5_l2", "t": 2.744550535664756e-07, "steps": 14996, "seconds": 2772.8288889999967}
{"job": "D4_128_N4096_s5_l2", "t": 2.8562590442626956e-07, "steps": 15196, "seconds": 2803.2724574999884}
{"job": "D4_128_N4096_s5_l2", "t": 2.9780912695403094e-07, "steps": 15404, "seconds": 2833.300978699932}
{"job": "D4_128_N4096_s5_l2", "t": 3.1084807903765646e-07, "steps": 15616, "seconds": 2863.560516099911}
{"job": "D4_128_N4096_s5_l2", "t": 3.2565015425720164e-07, "steps": 15844, "seconds": 2893.6906309998594}
{"job": "D4_128_N4096_s5_l2", "t": 3.418608082724006e-07, "steps": 16080, "seconds": 2923.8917107000016}
{"job": "D4_128_N4096_s5_l2", "t": 3.58716264368751e-07, "steps": 16324, "seconds": 2954.2041418999434}
{"job": "D4_128_N4096_s5_l2", "t": 3.77551290141639e-07, "steps": 16572, "seconds": 2984.578611299861}
{"job": "D4_128_N4096_s5_l2", "t": 3.979334009817237e-07, "steps": 16820, "seconds": 3014.9992471998557}
{"job": "D4_128_N4096_s5_l2", "t": 4.189149047211537e-07, "steps": 17060, "seconds": 3045.4324512998573}
{"job": "D4_128_N4096_s5_l2", "t": 4.4166206693433073e-07, "steps": 17304, "seconds": 3075.9298920000438}
{"job": "D4_128_N4096_s5_l2", "t": 4.6510232272117487e-07, "steps": 17544, "seconds": 3106.121475300053}
{"job": "D4_128_N4096_s5_l2", "t": 4.892058205321167e-07, "steps": 17784, "seconds": 3136.5454613999464}
{"job": "D4_128_N4096_s5_l2", "t": 5.153810219247467e-07, "steps": 18020, "seconds": 3166.862345600035}
{"job": "D4_128_N4096_s5_l2", "t": 5.449069541057405e-07, "steps": 18264, "seconds": 3197.032329299953}
{"job": "D4_128_N4096_s5_l2", "t": 5.764974486155767e-07, "steps": 18508, "seconds": 3227.5136366998777}
{"job": "D4_128_N4096_s5_l2", "t": 6.119662034883927e-07, "steps": 18764, "seconds": 3257.816904099891}
{"job": "D4_128_N4096_s5_l2", "t": 6.469218807614642e-07, "steps": 19008, "seconds": 3287.991368100047}
{"job": "D4_128_N4096_s5_l2", "t": 6.845342742901617e-07, "steps": 19248, "seconds": 3318.3336598998867}
{"job": "D4_128_N4096_s5_l2", "t": 7.265856867837504e-07, "steps": 19488, "seconds": 3348.642748199869}
{"job": "D4_128_N4096_s5_l2", "t": 7.713151061789051e-07, "steps": 19728, "seconds": 3378.7193165998906}
{"job": "D4_128_N4096_s5_l2", "t": 8.189122774469816e-07, "steps": 19960, "seconds": 3408.8200477999635}
{"job": "D4_128_N4096_s5_l2", "t": 8.695809496422544e-07, "steps": 20204, "seconds": 3438.826942200074}
{"job": "D4_128_N4096_s5_l2", "t": 9.245813966291057e-07, "steps": 20436, "seconds": 3468.830011700047}
{"job": "D4_128_N4096_s5_l2", "t": 9.844218432496066e-07, "steps": 20668, "seconds": 3499.055790100014}
{"job": "D4_128_N4096_s5_l2", "t": 1.052171144016135e-06, "steps": 20908, "seconds": 3529.3511363000143}
{"job": "D4_128_N4096_s5_l2", "t": 1.1210538903061221e-06, "steps": 21136, "seconds": 3559.7608252000064}
{"job": "D4_128_N4096_s5_l2", "t": 1.1978170680885716e-06, "steps": 21372, "seconds": 3589.8688556000125}
{"job": "D4_128_N4096_s5_l2", "t": 1.2853603130605615e-06, "steps": 21608, "seconds": 3619.8725385}
{"job": "D4_128_N4096_s5_l2", "t": 1.3821035238807385e-06, "steps": 21844, "seconds": 3650.3827680000104}
{"job": "D4_128_N4096_s5_l2", "t": 1.4873655942693983e-06, "steps": 22080, "seconds": 3680.8843596000224}
{"job": "D4_128_N4096_s5_l2", "t": 1.6042909179949256e-06, "steps": 22324, "seconds": 3711.5010281000286}
{"job": "D4_128_N4096_s5_l2", "t": 1.7376090821391603e-06, "steps": 22564, "seconds": 3741.539043100085}
{"job": "D4_128_N4096_s5_l2", "t": 1.8862774007876835e-06, "steps": 22800, "seconds": 3771.951416899916}
{"job": "D4_128_N4096_s5_l2", "t": 2.0448078148116842e-06, "steps": 23036, "seconds": 3802.095957899932}
{"job": "D4_128_N4096_s5_l2", "t": 2.233906133154177e-06, "steps": 23280, "seconds": 3832.6534504999872}
{"job": "D4_128_N4096_s5_l2", "t": 2.4451177400555256e-06, "steps": 23516, "seconds": 3863.1378842999693}
{"job": "D4_128_N4096_s5_l2", "t": 2.6864161144435133e-06, "steps": 23764, "seconds": 3893.547197500011}
{"job": "D4_128_N4096_s5_l2", "t": 2.9583920247530565e-06, "steps": 24000, "seconds": 3923.747277099872}
{"job": "D4_128_N4096_s5_l2", "t": 3.2785580945406066e-06, "steps": 24236, "seconds": 3954.257583499886}
{"job": "D4_128_N4096_s5_l2", "t": 3.6154134734051835e-06, "steps": 24464, "seconds": 3984.5798545000143}
{"job": "D4_128_N4096_s5_l2", "t": 4.047695926868391e-06, "steps": 24708, "seconds": 4014.815464399988}
{"job": "D4_128_N4096_s5_l2", "t": 4.539898681582684e-06, "steps": 24940, "seconds": 4044.9509767999407}
{"job": "D4_128_N4096_s5_l2", "t": 5.108969774506924e-06, "steps": 25180, "seconds": 4075.489178299904}
{"job": "D4_128_N4096_s5_l2", "t": 5.800004710660264e-06, "steps": 25412, "seconds": 4106.107484800043}
{"job": "D4_128_N4096_s5_l2", "t": 6.585823195868408e-06, "steps": 25644, "seconds": 4136.303692499874}
{"job": "D4_128_N4096_s5_l2", "t": 7.588519666117116e-06, "steps": 25876, "seconds": 4166.861320300028}
{"job": "D4_128_N4096_s5_l2", "t": 8.764431704663626e-06, "steps": 26108, "seconds": 4196.922094299924}
{"job": "D4_128_N4096_s5_l2", "t": 1.0266148340410005e-05, "steps": 26340, "seconds": 4226.998040599981}
{"job": "D4_128_N4096_s5_l2", "t": 1.2055126053361965e-05, "steps": 26568, "seconds": 4257.176958600059}
{"job": "D4_128_N4096_s5_l2", "t": 1.4518963872677911e-05, "steps": 26800, "seconds": 4287.640222599963}
{"job": "D4_128_N4096_s5_l2", "t": 1.7512964662066123e-05, "steps": 27032, "seconds": 4317.680744099896}
{"job": "D4_128_N4096_s5_l2", "t": 2.1530930146214048e-05, "steps": 27264, "seconds": 4347.785666099982}
{"job": "D4_128_N4096_s5_l2", "t": 2.6956225366143347e-05, "steps": 27496, "seconds": 4378.068925899919}
{"job": "D4_128_N4096_s5_l2", "t": 3.492067832116522e-05, "steps": 27728, "seconds": 4408.3178673000075}
{"job": "D4_128_N4096_s5_l2", "t": 4.6033634351522175e-05, "steps": 27960, "seconds": 4438.518080699956}
{"job": "D4_128_N4096_s5_l2", "t": 6.141650583618522e-05, "steps": 28180, "seconds": 4468.586220199941}
{"job": "D4_128_N4096_s5_l2", "t": 8.877392280557689e-05, "steps": 28412, "seconds": 4498.872750399867}
{"job": "D4_128_N4096_s5_l2", "t": 0.00013667330313311588, "steps": 28644, "seconds": 4529.387301099952}
{"job": "D4_128_N4096_s5_l2", "t": 0.00022629041978467689, "steps": 28880, "seconds": 4559.711084699957}
{"job": "D4_128_N4096_s5_l2", "t": 0.00040240759419215536, "steps": 29108, "seconds": 4589.931073300075}
{"job": "D4_128_N4096_s5_l2", "t": 0.0008203730215622736, "steps": 29344, "seconds": 4620.307426899904}
{"job": "D4_128_N4096_s5_l2", "t": 0.0017376090821391603, "steps": 29572, "seconds": 4650.652330199955}
{"job": "D4_128_N4096_s5_l2", "t": 0.003906250000000001, "steps": 29800, "seconds": 4680.775033700047}
{"job": "D4_128_N4096_s5_l2", "t": 0.009843133202303699, "steps": 30032, "seconds": 4711.049944299972}
{"job": "D4_128_N4096_s5_l2", "t": 0.02317138951754211, "steps": 30256, "seconds": 4741.718537400011}
{"job": "D4_128_N4096_s5_l2", "t": 0.04758434068836308, "steps": 30476, "seconds": 4772.463776499964}
{"job": "D4_128_N4096_s5_l2", "t": 0.09294195961087945, "steps": 30708, "seconds": 4803.36553369998}
{"job": "D4_128_N4096_s5_l2", "t": 0.15200000000000002, "steps": 30932, "seconds": 4833.6186289000325}
{"job": "D4_128_N4096_s5_l2", "t": 0.226, "steps": 31168, "seconds": 4863.813404799905}
{"job": "D4_128_N4096_s5_l2", "t": 0.308, "steps": 31404, "seconds": 4894.1758141000755}
{"job": "D4_128_N4096_s5_l2", "t": 0.4, "steps": 31648, "seconds": 4924.347872599959}
{"job": "D4_128_N4096_s5_l2", "t": 0.496, "steps": 31884, "seconds": 4954.465322099859}
{"job": "D4_128_N4096_s5_l2", "t": 0.602, "steps": 32128, "seconds": 4984.903258299921}
{"job": "D4_128_N4096_s5_l2", "t": 0.7020000000000001, "steps": 32376, "seconds": 5014.944612100022}
{"job": "D4_128_N4096_s5_l2", "t": 0.858, "steps": 32720, "seconds": 5045.192557599861}
COMPLETE {"schema": 1, "name": "D4_128", "N": 4096, "dimension": 8191, "level": 2, "stages": 5, "order": 9, "seconds": 5073.441884399857, "steps": 33032, "iterations": 80045, "rejected_steps": 0, "max_stage_backward_residual": 7.539348582628739e-16, "max_relative_update": 2.999599089035155e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16010608640, "available_commit_bytes": 14920818688, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 120381440, "private_bytes": 633384960, "peak_commit_bytes": 802598912}, "start_utc": "2026-11-02T09:56:25.099701+00:00", "completed_utc": "2026-11-02T11:20:58.543080+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_128_N4096_l3.log <==
{"job": "D4_128_N4096_s5_l3", "t": 3.25e-23, "steps": 72, "seconds": 32.013667799998075}
{"job": "D4_128_N4096_s5_l3", "t": 5.5e-21, "steps": 144, "seconds": 63.50837769987993}
{"job": "D4_128_N4096_s5_l3", "t": 7.750000000000001e-19, "steps": 216, "seconds": 94.66755779995583}
{"job": "D4_128_N4096_s5_l3", "t": 5.017901802885122e-17, "steps": 288, "seconds": 126.78930189996026}
{"job": "D4_128_N4096_s5_l3", "t": 8.028642884616195e-16, "steps": 368, "seconds": 159.92135969991796}
{"job": "D4_128_N4096_s5_l3", "t": 1.2845828615385912e-14, "steps": 440, "seconds": 191.95275219995528}
{"job": "D4_128_N4096_s5_l3", "t": 1.9420928955078125e-13, "steps": 504, "seconds": 222.2421130000148}
{"job": "D4_128_N4096_s5_l3", "t": 5.961137171375718e-13, "steps": 568, "seconds": 255.01182230003178}
{"job": "D4_128_N4096_s5_l3", "t": 9.619874250935225e-13, "steps": 640, "seconds": 288.23034569993615}
{"job": "D4_128_N4096_s5_l3", "t": 1.5078914929239174e-12, "steps": 712, "seconds": 321.8959843998309}
{"job": "D4_128_N4096_s5_l3", "t": 2.010805623190795e-12, "steps": 752, "seconds": 357.34652749984525}
{"job": "D4_128_N4096_s5_l3", "t": 2.90503285515726e-12, "steps": 792, "seconds": 391.74123189994134}
{"job": "D4_128_N4096_s5_l3", "t": 3.87392357349082e-12, "steps": 832, "seconds": 423.6803160000127}
{"job": "D4_128_N4096_s5_l3", "t": 5.563548641594229e-12, "steps": 872, "seconds": 459.4433122999035}
{"job": "D4_128_N4096_s5_l3", "t": 7.419111352449052e-12, "steps": 912, "seconds": 494.5549985000398}
{"job": "D4_128_N4096_s5_l3", "t": 9.619874250935223e-12, "steps": 952, "seconds": 528.4343286999501}
{"job": "D4_128_N4096_s5_l3", "t": 1.1307590988453175e-11, "steps": 992, "seconds": 562.0689515999984}
{"job": "D4_128_N4096_s5_l3", "t": 1.5078914929239175e-11, "steps": 1032, "seconds": 592.63034230005}
{"job": "D4_128_N4096_s5_l3", "t": 2.17846731600296e-11, "steps": 1072, "seconds": 625.1517548998818}
{"job": "D4_128_N4096_s5_l3", "t": 2.980930876246984e-11, "steps": 1120, "seconds": 659.7114470999222}
{"job": "D4_128_N4096_s5_l3", "t": 4.76837158203125e-11, "steps": 1176, "seconds": 693.0273455998395}
{"job": "D4_128_N4096_s5_l3", "t": 7.949304178094974e-11, "steps": 1240, "seconds": 723.9835444998462}
{"job": "D4_128_N4096_s5_l3", "t": 1.0755206284391561e-10, "steps": 1312, "seconds": 755.0681324999314}
{"job": "D4_128_N4096_s5_l3", "t": 1.2420261020122736e-10, "steps": 1400, "seconds": 786.14586459985}
{"job": "D4_128_N4096_s5_l3", "t": 1.497868436598455e-10, "steps": 1488, "seconds": 817.3553096000105}
{"job": "D4_128_N4096_s5_l3", "t": 1.912576188625474e-10, "steps": 1592, "seconds": 850.053320299834}
{"job": "D4_128_N4096_s5_l3", "t": 2.38866360161344e-10, "steps": 1712, "seconds": 881.9001647999976}
{"job": "D4_128_N4096_s5_l3", "t": 3.2867266253084746e-10, "steps": 1872, "seconds": 912.8863872999791}
{"job": "D4_128_N4096_s5_l3", "t": 4.6415888336127727e-10, "steps": 2056, "seconds": 943.9086849000305}
{"job": "D4_128_N4096_s5_l3", "t": 6.274191945034902e-10, "steps": 2240, "seconds": 974.6338039999828}
{"job": "D4_128_N4096_s5_l3", "t": 8.399733235761225e-10, "steps": 2432, "seconds": 1005.6112301999237}
{"job": "D4_128_N4096_s5_l3", "t": 1.1123225290848517e-09, "steps": 2624, "seconds": 1036.7198351998813}
{"job": "D4_128_N4096_s5_l3", "t": 1.416291320542396e-09, "steps": 2808, "seconds": 1067.2441310998984}
{"job": "D4_128_N4096_s5_l3", "t": 1.7376090821391612e-09, "steps": 2992, "seconds": 1097.8133710999973}
{"job": "D4_128_N4096_s5_l3", "t": 2.118527423321614e-09, "steps": 3184, "seconds": 1128.7480351999402}
{"job": "D4_128_N4096_s5_l3", "t": 2.6101572156825333e-09, "steps": 3384, "seconds": 1160.318039600039}
{"job": "D4_128_N4096_s5_l3", "t": 3.0203288992953014e-09, "steps": 3576, "seconds": 1191.1238222999964}
{"job": "D4_128_N4096_s5_l3", "t": 3.5219066014168554e-09, "steps": 3760, "seconds": 1221.7406504000537}
{"job": "D4_128_N4096_s5_l3", "t": 3.995627304403208e-09, "steps": 3944, "seconds": 1252.5331218000501}
{"job": "D4_128_N4096_s5_l3", "t": 4.536637435164723e-09, "steps": 4128, "seconds": 1283.035923199961}
{"job": "D4_128_N4096_s5_l3", "t": 5.023820226388013e-09, "steps": 4312, "seconds": 1313.540042199893}
{"job": "D4_128_N4096_s5_l3", "t": 5.623413251903491e-09, "steps": 4496, "seconds": 1344.9834952000529}
{"job": "D4_128_N4096_s5_l3", "t": 6.219202702442419e-09, "steps": 4680, "seconds": 1376.4609159999527}
{"job": "D4_128_N4096_s5_l3", "t": 6.7784997702353905e-09, "steps": 4872, "seconds": 1406.9807881999295}
{"job": "D4_128_N4096_s5_l3", "t": 7.475796262153233e-09, "steps": 5072, "seconds": 1437.2390990999993}
{"job": "D4_128_N4096_s5_l3", "t": 8.213983457709678e-09, "steps": 5280, "seconds": 1468.2804161000531}
{"job": "D4_128_N4096_s5_l3", "t": 8.789858092437952e-09, "steps": 5472, "seconds": 1498.6205178999808}
{"job": "D4_128_N4096_s5_l3", "t": 9.507887344789203e-09, "steps": 5664, "seconds": 1529.6216039999854}
{"job": "D4_128_N4096_s5_l3", "t": 1.019864996992169e-08, "steps": 5848, "seconds": 1560.0129765998572}
{"job": "D4_128_N4096_s5_l3", "t": 1.0861215211596848e-08, "steps": 6024, "seconds": 1590.9503391999751}
{"job": "D4_128_N4096_s5_l3", "t": 1.1530037779857289e-08, "steps": 6224, "seconds": 1621.6282166000456}
{"job": "D4_128_N4096_s5_l3", "t": 1.2276637942044749e-08, "steps": 6416, "seconds": 1652.5629214998335}
{"job": "D4_128_N4096_s5_l3", "t": 1.3031087185363746e-08, "steps": 6608, "seconds": 1682.8801714999136}
{"job": "D4_128_N4096_s5_l3", "t": 1.3757008605122271e-08, "steps": 6784, "seconds": 1713.9294421998784}
{"job": "D4_128_N4096_s5_l3", "t": 1.4527102241129297e-08, "steps": 6968, "seconds": 1744.9396633999422}
{"job": "D4_128_N4096_s5_l3", "t": 1.519368929248058e-08, "steps": 7152, "seconds": 1775.1659118998796}
{"job": "D4_128_N4096_s5_l3", "t": 1.5903910202740558e-08, "steps": 7328, "seconds": 1805.5799898998812}
{"job": "D4_128_N4096_s5_l3", "t": 1.665892986503798e-08, "steps": 7504, "seconds": 1836.4517365999054}
{"job": "D4_128_N4096_s5_l3", "t": 1.742166033680419e-08, "steps": 7680, "seconds": 1867.2710362998769}
{"job": "D4_128_N4096_s5_l3", "t": 1.8230450029011067e-08, "steps": 7856, "seconds": 1898.3287307999562}
{"job": "D4_128_N4096_s5_l3", "t": 1.900981037292277e-08, "steps": 8032, "seconds": 1928.8326501999982}
{"job": "D4_128_N4096_s5_l3", "t": 1.9796717182735686e-08, "steps": 8216, "seconds": 1959.4579415000044}
{"job": "D4_128_N4096_s5_l3", "t": 2.0591772805463886e-08, "steps": 8408, "seconds": 1990.4606574999634}
{"job": "D4_128_N4096_s5_l3", "t": 2.147588067741351e-08, "steps": 8600, "seconds": 2020.4878608}
{"job": "D4_128_N4096_s5_l3", "t": 2.2370138286072526e-08, "steps": 8792, "seconds": 2051.4993143000174}
{"job": "D4_128_N4096_s5_l3", "t": 2.3233359266112317e-08, "steps": 8976, "seconds": 2081.807997100055}
{"job": "D4_128_N4096_s5_l3", "t": 2.4273438397276623e-08, "steps": 9184, "seconds": 2113.190918699838}
{"job": "D4_128_N4096_s5_l3", "t": 2.524244227948631e-08, "steps": 9384, "seconds": 2143.8437993999105}
{"job": "D4_128_N4096_s5_l3", "t": 2.6223266351146456e-08, "steps": 9584, "seconds": 2174.388209699886}
{"job": "D4_128_N4096_s5_l3", "t": 2.7129288112814227e-08, "steps": 9784, "seconds": 2204.560580499936}
{"job": "D4_128_N4096_s5_l3", "t": 2.8177196822368504e-08, "steps": 9992, "seconds": 2235.25961999991}
{"job": "D4_128_N4096_s5_l3", "t": 2.9194111726721928e-08, "steps": 10192, "seconds": 2265.9826034998987}
{"job": "D4_128_N4096_s5_l3", "t": 3.0223634075404516e-08, "steps": 10392, "seconds": 2296.128275099909}
{"job": "D4_128_N4096_s5_l3", "t": 3.131158625055469e-08, "steps": 10592, "seconds": 2326.470841599861}
{"job": "D4_128_N4096_s5_l3", "t": 3.2418833922333856e-08, "steps": 10800, "seconds": 2357.1545183998533}
{"job": "D4_128_N4096_s5_l3", "t": 3.357717576963055e-08, "steps": 11008, "seconds": 2388.2174603999592}
{"job": "D4_128_N4096_s5_l3", "t": 3.470909081661835e-08, "steps": 11208, "seconds": 2418.9845159999095}
{"job": "D4_128_N4096_s5_l3", "t": 3.5757742373106756e-08, "steps": 11416, "seconds": 2450.2951189999003}
{"job": "D4_128_N4096_s5_l3", "t": 3.6920664587962854e-08, "steps": 11624, "seconds": 2481.361852499889}
{"job": "D4_128_N4096_s5_l3", "t": 3.809698866680869e-08, "steps": 11832, "seconds": 2512.1097086998634}
{"job": "D4_128_N4096_s5_l3", "t": 3.927631395739419e-08, "steps": 12032, "seconds": 2542.3374495999888}
{"job": "D4_128_N4096_s5_l3", "t": 4.049719991849335e-08, "steps": 12240, "seconds": 2573.410208699992}
{"job": "D4_128_N4096_s5_l3", "t": 4.1721659054323805e-08, "steps": 12440, "seconds": 2603.9488506999332}
{"job": "D4_128_N4096_s5_l3", "t": 4.301482320739472e-08, "steps": 12648, "seconds": 2635.094409100013}
{"job": "D4_128_N4096_s5_l3", "t": 4.4273552417120177e-08, "steps": 12848, "seconds": 2665.7458806999493}
{"job": "D4_128_N4096_s5_l3", "t": 4.5549534220943586e-08, "steps": 13056, "seconds": 2696.2185286998283}
{"job": "D4_128_N4096_s5_l3", "t": 4.684308535908824e-08, "steps": 13264, "seconds": 2727.194098399952}
{"job": "D4_128_N4096_s5_l3", "t": 4.8099524811236006e-08, "steps": 13472, "seconds": 2757.3632141000126}
{"job": "D4_128_N4096_s5_l3", "t": 4.938670678269087e-08, "steps": 13672, "seconds": 2787.9237593999133}
{"job": "D4_128_N4096_s5_l3", "t": 5.0775881402560444e-08, "steps": 13880, "seconds": 2818.520234399941}
{"job": "D4_128_N4096_s5_l3", "t": 5.225695794551501e-08, "steps": 14096, "seconds": 2849.855945599964}
{"job": "D4_128_N4096_s5_l3", "t": 5.370240501623268e-08, "steps": 14312, "seconds": 2880.142873799894}
{"job": "D4_128_N4096_s5_l3", "t": 5.516918587855776e-08, "steps": 14520, "seconds": 2911.3842358998954}
{"job": "D4_128_N4096_s5_l3", "t": 5.659775787577069e-08, "steps": 14720, "seconds": 2942.396263499977}
{"job": "D4_128_N4096_s5_l3", "t": 5.798597402591927e-08, "steps": 14912, "seconds": 2972.4605494998395}
{"job": "D4_128_N4096_s5_l3", "t": 5.939329965171951e-08, "steps": 15104, "seconds": 3002.9738355998415}
{"job": "D4_128_N4096_s5_l3", "t": 6.107023724447633e-08, "steps": 15328, "seconds": 3033.704244900029}
{"job": "D4_128_N4096_s5_l3", "t": 6.245686572560313e-08, "steps": 15520, "seconds": 3064.3489168998785}
{"job": "D4_128_N4096_s5_l3", "t": 6.366929901448295e-08, "steps": 15696, "seconds": 3094.6751147999894}
{"job": "D4_128_N4096_s5_l3", "t": 6.515576652474434e-08, "steps": 15888, "seconds": 3125.2657011998817}
{"job": "D4_128_N4096_s5_l3", "t": 6.666317218132695e-08, "steps": 16080, "seconds": 3155.805223400006}
{"job": "D4_128_N4096_s5_l3", "t": 6.819191108048076e-08, "steps": 16280, "seconds": 3186.5168299998622}
{"job": "D4_128_N4096_s5_l3", "t": 6.981029917487754e-08, "steps": 16472, "seconds": 3216.7363205000293}
{"job": "D4_128_N4096_s5_l3", "t": 7.145282710555029e-08, "steps": 16672, "seconds": 3247.979782999959}
{"job": "D4_128_N4096_s5_l3", "t": 7.298009575062205e-08, "steps": 16856, "seconds": 3278.3448262000456}
{"job": "D4_128_N4096_s5_l3", "t": 7.467025066860882e-08, "steps": 17056, "seconds": 3309.3354074999224}
{"job": "D4_128_N4096_s5_l3", "t": 7.631398039915891e-08, "steps": 17248, "seconds": 3339.882178199943}
{"job": "D4_128_N4096_s5_l3", "t": 7.798166039177812e-08, "steps": 17440, "seconds": 3370.7166438000277}
{"job": "D4_128_N4096_s5_l3", "t": 7.967375821197343e-08, "steps": 17632, "seconds": 3401.150151300011}
{"job": "D4_128_N4096_s5_l3", "t": 8.131557663065013e-08, "steps": 17816, "seconds": 3431.6739499999676}
{"job": "D4_128_N4096_s5_l3", "t": 8.305684482238441e-08, "steps": 18008, "seconds": 3463.070975499926}
{"job": "D4_128_N4096_s5_l3", "t": 8.474660469406485e-08, "steps": 18208, "seconds": 3493.8717326999176}
{"job": "D4_128_N4096_s5_l3", "t": 8.653896697544739e-08, "steps": 18408, "seconds": 3525.3246320998296}
{"job": "D4_128_N4096_s5_l3", "t": 8.82785531541221e-08, "steps": 18592, "seconds": 3555.861655399902}
{"job": "D4_128_N4096_s5_l3", "t": 9.020489645989729e-08, "steps": 18792, "seconds": 3586.8669036999345}
{"job": "D4_128_N4096_s5_l3", "t": 9.207955835060549e-08, "steps": 18984, "seconds": 3617.2763047998305}
{"job": "D4_128_N4096_s5_l3", "t": 9.38994213704126e-08, "steps": 19168, "seconds": 3647.377025799826}
{"job": "D4_128_N4096_s5_l3", "t": 9.574591632226692e-08, "steps": 19352, "seconds": 3678.097743500024}
{"job": "D4_128_N4096_s5_l3", "t": 9.761956539573703e-08, "steps": 19528, "seconds": 3708.354505599942}
{"job": "D4_128_N4096_s5_l3", "t": 9.960799484207172e-08, "steps": 19720, "seconds": 3738.4516435998958}
{"job": "D4_128_N4096_s5_l3", "t": 1.0162731484674117e-07, "steps": 19912, "seconds": 3768.704609599896}
{"job": "D4_128_N4096_s5_l3", "t": 1.036781685917329e-07, "steps": 20104, "seconds": 3800.113453499973}
{"job": "D4_128_N4096_s5_l3", "t": 1.0576121608645524e-07, "steps": 20296, "seconds": 3830.947360499995}
{"job": "D4_128_N4096_s5_l3", "t": 1.0778444535270127e-07, "steps": 20480, "seconds": 3861.44256710005}
{"job": "D4_128_N4096_s5_l3", "t": 1.0993245624527041e-07, "steps": 20664, "seconds": 3891.909665300045}
{"job": "D4_128_N4096_s5_l3", "t": 1.1192357617230246e-07, "steps": 20856, "seconds": 3922.0927448999137}
{"job": "D4_128_N4096_s5_l3", "t": 1.1394380378461501e-07, "steps": 21040, "seconds": 3952.8390482999384}
{"job": "D4_128_N4096_s5_l3", "t": 1.1609207391142868e-07, "steps": 21224, "seconds": 3983.8237854999024}
{"job": "D4_128_N4096_s5_l3", "t": 1.1827358778513419e-07, "steps": 21408, "seconds": 4014.5879643999506}
{"job": "D4_128_N4096_s5_l3", "t": 1.2048903487480814e-07, "steps": 21592, "seconds": 4044.7066007000394}
{"job": "D4_128_N4096_s5_l3", "t": 1.2284223409372892e-07, "steps": 21784, "seconds": 4074.7133009999525}
{"job": "D4_128_N4096_s5_l3", "t": 1.2523412487313117e-07, "steps": 21976, "seconds": 4105.833066100022}
{"job": "D4_128_N4096_s5_l3", "t": 1.2766556011322085e-07, "steps": 22168, "seconds": 4136.24644119991}
{"job": "D4_128_N4096_s5_l3", "t": 1.3024581910714034e-07, "steps": 22360, "seconds": 4167.257206599927}
{"job": "D4_128_N4096_s5_l3", "t": 1.3287111484516158e-07, "steps": 22560, "seconds": 4198.566722899908}
{"job": "D4_128_N4096_s5_l3", "t": 1.35430259537559e-07, "steps": 22752, "seconds": 4229.339355799835}
{"job": "D4_128_N4096_s5_l3", "t": 1.3814683477337304e-07, "steps": 22952, "seconds": 4259.459038399858}
{"job": "D4_128_N4096_s5_l3", "t": 1.4091165646998675e-07, "steps": 23152, "seconds": 4290.120959199965}
{"job": "D4_128_N4096_s5_l3", "t": 1.4372587390596017e-07, "steps": 23352, "seconds": 4320.70864289999}
{"job": "D4_128_N4096_s5_l3", "t": 1.4671115284679955e-07, "steps": 23552, "seconds": 4350.797961999895}
{"job": "D4_128_N4096_s5_l3", "t": 1.496299338341048e-07, "steps": 23768, "seconds": 4381.512886499986}
{"job": "D4_128_N4096_s5_l3", "t": 1.5272682340782713e-07, "steps": 23984, "seconds": 4411.676215999993}
{"job": "D4_128_N4096_s5_l3", "t": 1.5613788198658164e-07, "steps": 24208, "seconds": 4442.56004459993}
{"job": "D4_128_N4096_s5_l3", "t": 1.5961977542680767e-07, "steps": 24440, "seconds": 4473.017474499997}
{"job": "D4_128_N4096_s5_l3", "t": 1.63440742225464e-07, "steps": 24680, "seconds": 4503.898021499859}
{"job": "D4_128_N4096_s5_l3", "t": 1.6707592762362394e-07, "steps": 24904, "seconds": 4533.959742899984}
{"job": "D4_128_N4096_s5_l3", "t": 1.7092724621524698e-07, "steps": 25136, "seconds": 4564.389299900038}
{"job": "D4_128_N4096_s5_l3", "t": 1.7472187120503934e-07, "steps": 25360, "seconds": 4594.615117199952}
{"job": "D4_128_N4096_s5_l3", "t": 1.7888863495622534e-07, "steps": 25600, "seconds": 4624.936545899836}
{"job": "D4_128_N4096_s5_l3", "t": 1.8330137291960586e-07, "steps": 25848, "seconds": 4655.555340399966}
{"job": "D4_128_N4096_s5_l3", "t": 1.8782147444440047e-07, "steps": 26096, "seconds": 4685.961923100054}
{"job": "D4_128_N4096_s5_l3", "t": 1.9245245091633697e-07, "steps": 26344, "seconds": 4716.644993399968}
{"job": "D4_128_N4096_s5_l3", "t": 1.9687795258434133e-07, "steps": 26576, "seconds": 4747.330408500042}
{"job": "D4_128_N4096_s5_l3", "t": 2.0124277967796752e-07, "steps": 26824, "seconds": 4778.168248099973}
{"job": "D4_128_N4096_s5_l3", "t": 2.0620826615632263e-07, "steps": 27072, "seconds": 4808.405800999841}
{"job": "D4_128_N4096_s5_l3", "t": 2.112994935748819e-07, "steps": 27320, "seconds": 4838.686017700005}
{"job": "D4_128_N4096_s5_l3", "t": 2.1634456044338666e-07, "steps": 27568, "seconds": 4869.245495500043}
{"job": "D4_128_N4096_s5_l3", "t": 2.2169574154790442e-07, "steps": 27816, "seconds": 4899.605568300001}
{"job": "D4_128_N4096_s5_l3", "t": 2.271859109409578e-07, "steps": 28064, "seconds": 4930.288169199834}
{"job": "D4_128_N4096_s5_l3", "t": 2.3301026024732595e-07, "steps": 28320, "seconds": 4960.48699889984}
{"job": "D4_128_N4096_s5_l3", "t": 2.3899380123622803e-07, "steps": 28576, "seconds": 4990.8595147999}
{"job": "D4_128_N4096_s5_l3", "t": 2.457463970288472e-07, "steps": 28856, "seconds": 5021.472177800024}
{"job": "D4_128_N4096_s5_l3", "t": 2.5229039811655354e-07, "steps": 29120, "seconds": 5052.07338940003}
{"job": "D4_128_N4096_s5_l3", "t": 2.583849334627874e-07, "steps": 29360, "seconds": 5082.396519999951}
{"job": "D4_128_N4096_s5_l3", "t": 2.645804805060994e-07, "steps": 29608, "seconds": 5112.707879599882}
{"job": "D4_128_N4096_s5_l3", "t": 2.7084043886845955e-07, "steps": 29856, "seconds": 5143.358220000053}
{"job": "D4_128_N4096_s5_l3", "t": 2.7766192291665016e-07, "steps": 30104, "seconds": 5173.877009199932}
{"job": "D4_128_N4096_s5_l3", "t": 2.842020750788606e-07, "steps": 30344, "seconds": 5203.910557899857}
{"job": "D4_128_N4096_s5_l3", "t": 2.911588054882369e-07, "steps": 30584, "seconds": 5234.203942100052}
{"job": "D4_128_N4096_s5_l3", "t": 2.985586293579368e-07, "steps": 30832, "seconds": 5265.310888199834}
{"job": "D4_128_N4096_s5_l3", "t": 3.061730033912377e-07, "steps": 31080, "seconds": 5296.1785452999175}
{"job": "D4_128_N4096_s5_l3", "t": 3.1454092832822573e-07, "steps": 31344, "seconds": 5327.113991999999}
{"job": "D4_128_N4096_s5_l3", "t": 3.223523790736195e-07, "steps": 31584, "seconds": 5357.741509599844}
{"job": "D4_128_N4096_s5_l3", "t": 3.303892653964136e-07, "steps": 31824, "seconds": 5388.2170917999465}
{"job": "D4_128_N4096_s5_l3", "t": 3.389498427292577e-07, "steps": 32072, "seconds": 5418.717992000049}
{"job": "D4_128_N4096_s5_l3", "t": 3.4777122773631394e-07, "steps": 32320, "seconds": 5448.756870300043}
{"job": "D4_128_N4096_s5_l3", "t": 3.5655653522503287e-07, "steps": 32584, "seconds": 5479.278215899831}
{"job": "D4_128_N4096_s5_l3", "t": 3.656057117247663e-07, "steps": 32832, "seconds": 5509.915892099962}
{"job": "D4_128_N4096_s5_l3", "t": 3.7492943117680504e-07, "steps": 33072, "seconds": 5540.703824699856}
{"job": "D4_128_N4096_s5_l3", "t": 3.8420266729721857e-07, "steps": 33312, "seconds": 5570.740962299984}
{"job": "D4_128_N4096_s5_l3", "t": 3.9375290429567383e-07, "steps": 33544, "seconds": 5601.786511099897}
{"job": "D4_128_N4096_s5_l3", "t": 4.039481305538658e-07, "steps": 33784, "seconds": 5632.095000099856}
{"job": "D4_128_N4096_s5_l3", "t": 4.14465474988397e-07, "steps": 34024, "seconds": 5662.292852499988}
{"job": "D4_128_N4096_s5_l3", "t": 4.2607988853063277e-07, "steps": 34280, "seconds": 5692.812015699921}
{"job": "D4_128_N4096_s5_l3", "t": 4.377016859135167e-07, "steps": 34528, "seconds": 5723.80801040004}
{"job": "D4_128_N4096_s5_l3", "t": 4.497163902157259e-07, "steps": 34776, "seconds": 5754.088221699931}
{"job": "D4_128_N4096_s5_l3", "t": 4.6172091412109693e-07, "steps": 35016, "seconds": 5784.347783999983}
{"job": "D4_128_N4096_s5_l3", "t": 4.732576246032165e-07, "steps": 35256, "seconds": 5815.490336099872}
{"job": "D4_128_N4096_s5_l3", "t": 4.851564509447138e-07, "steps": 35488, "seconds": 5845.5528765998315}
{"job": "D4_128_N4096_s5_l3", "t": 4.983575131667042e-07, "steps": 35736, "seconds": 5876.529618999921}
{"job": "D4_128_N4096_s5_l3", "t": 5.120140354851301e-07, "steps": 35984, "seconds": 5906.980259999866}
{"job": "D4_128_N4096_s5_l3", "t": 5.261472136708118e-07, "steps": 36224, "seconds": 5937.807354900055}
{"job": "D4_128_N4096_s5_l3", "t": 5.412932377164918e-07, "steps": 36472, "seconds": 5968.242782199988}
{"job": "D4_128_N4096_s5_l3", "t": 5.56466865531403e-07, "steps": 36712, "seconds": 5998.2797109000385}
{"job": "D4_128_N4096_s5_l3", "t": 5.727417522373894e-07, "steps": 36960, "seconds": 6028.8750002000015}
{"job": "D4_128_N4096_s5_l3", "t": 5.896338590114067e-07, "steps": 37208, "seconds": 6059.7087206}
{"job": "D4_128_N4096_s5_l3", "t": 6.065792946236026e-07, "steps": 37456, "seconds": 6090.055441899924}
{"job": "D4_128_N4096_s5_l3", "t": 6.235441624318441e-07, "steps": 37696, "seconds": 6120.461148499977}
{"job": "D4_128_N4096_s5_l3", "t": 6.404923804012346e-07, "steps": 37936, "seconds": 6150.49354769988}
{"job": "D4_128_N4096_s5_l3", "t": 6.593723340881517e-07, "steps": 38184, "seconds": 6180.527839199873}
{"job": "D4_128_N4096_s5_l3", "t": 6.796783270609691e-07, "steps": 38432, "seconds": 6211.126734700054}
{"job": "D4_128_N4096_s5_l3", "t": 6.993791131320128e-07, "steps": 38672, "seconds": 6242.032757999841}
{"job": "D4_128_N4096_s5_l3", "t": 7.198407159122063e-07, "steps": 38904, "seconds": 6273.027181299869}
{"job": "D4_128_N4096_s5_l3", "t": 7.418775100603351e-07, "steps": 39144, "seconds": 6303.893806000007}
{"job": "D4_128_N4096_s5_l3", "t": 7.664369777533684e-07, "steps": 39400, "seconds": 6334.193562799832}
{"job": "D4_128_N4096_s5_l3", "t": 7.920931395511499e-07, "steps": 39664, "seconds": 6364.937316299882}
{"job": "D4_128_N4096_s5_l3", "t": 8.189122774469816e-07, "steps": 39920, "seconds": 6395.353629699908}
{"job": "D4_128_N4096_s5_l3", "t": 8.432739562870953e-07, "steps": 40168, "seconds": 6426.187283599982}
{"job": "D4_128_N4096_s5_l3", "t": 8.695809496422544e-07, "steps": 40408, "seconds": 6456.917614300037}
{"job": "D4_128_N4096_s5_l3", "t": 8.980107254582049e-07, "steps": 40656, "seconds": 6487.847337099956}
{"job": "D4_128_N4096_s5_l3", "t": 9.266693158950403e-07, "steps": 40888, "seconds": 6517.973413300002}
{"job": "D4_128_N4096_s5_l3", "t": 9.576788746301262e-07, "steps": 41136, "seconds": 6548.483275499893}
{"job": "D4_128_N4096_s5_l3", "t": 9.924139121261273e-07, "steps": 41392, "seconds": 6578.829551500035}
{"job": "D4_128_N4096_s5_l3", "t": 1.0313128181629544e-06, "steps": 41672, "seconds": 6608.920440800022}
{"job": "D4_128_N4096_s5_l3", "t": 1.0697866102992528e-06, "steps": 41928, "seconds": 6639.3246259999}
{"job": "D4_128_N4096_s5_l3", "t": 1.107590559295578e-06, "steps": 42176, "seconds": 6669.421104499837}
{"job": "D4_128_N4096_s5_l3", "t": 1.1458641115442232e-06, "steps": 42432, "seconds": 6699.517130600056}
{"job": "D4_128_N4096_s5_l3", "t": 1.1889343158974613e-06, "steps": 42688, "seconds": 6729.584327899851}
{"job": "D4_128_N4096_s5_l3", "t": 1.2327356546584512e-06, "steps": 42936, "seconds": 6759.726347599877}
{"job": "D4_128_N4096_s5_l3", "t": 1.2788165888814612e-06, "steps": 43184, "seconds": 6789.938414199976}
{"job": "D4_128_N4096_s5_l3", "t": 1.3325037362730037e-06, "steps": 43448, "seconds": 6820.785337700043}
{"job": "D4_128_N4096_s5_l3", "t": 1.3821035238807385e-06, "steps": 43688, "seconds": 6851.389035400003}
{"job": "D4_128_N4096_s5_l3", "t": 1.4381695750364687e-06, "steps": 43944, "seconds": 6882.203972100047}
{"job": "D4_128_N4096_s5_l3", "t": 1.497868436598455e-06, "steps": 44216, "seconds": 6912.362440000055}
{"job": "D4_128_N4096_s5_l3", "t": 1.560317145453559e-06, "steps": 44472, "seconds": 6942.817815999966}
{"job": "D4_128_N4096_s5_l3", "t": 1.620096357306717e-06, "steps": 44712, "seconds": 6973.020203399938}
{"job": "D4_128_N4096_s5_l3", "t": 1.69281229409781e-06, "steps": 44968, "seconds": 7003.597868900048}
{"job": "D4_128_N4096_s5_l3", "t": 1.7625398216292917e-06, "steps": 45208, "seconds": 7033.677877799841}
{"job": "D4_128_N4096_s5_l3", "t": 1.8364266975844717e-06, "steps": 45448, "seconds": 7064.055745200021}
{"job": "D4_128_N4096_s5_l3", "t": 1.9176975857857542e-06, "steps": 45696, "seconds": 7094.552015899913}
{"job": "D4_128_N4096_s5_l3", "t": 1.9974396627650107e-06, "steps": 45936, "seconds": 7125.231637599878}
{"job": "D4_128_N4096_s5_l3", "t": 2.0826201566113384e-06, "steps": 46176, "seconds": 7155.444261699915}
{"job": "D4_128_N4096_s5_l3", "t": 2.177398188841117e-06, "steps": 46424, "seconds": 7186.444246599916}
{"job": "D4_128_N4096_s5_l3", "t": 2.2813852047674834e-06, "steps": 46672, "seconds": 7217.07005869993}
{"job": "D4_128_N4096_s5_l3", "t": 2.388709041985081e-06, "steps": 46912, "seconds": 7248.196252200054}
{"job": "D4_128_N4096_s5_l3", "t": 2.49923552851491e-06, "steps": 47144, "seconds": 7278.593339300016}
{"job": "D4_128_N4096_s5_l3", "t": 2.6218329598449114e-06, "steps": 47384, "seconds": 7309.65489590005}
{"job": "D4_128_N4096_s5_l3", "t": 2.7436235337362237e-06, "steps": 47632, "seconds": 7340.289928599959}
{"job": "D4_128_N4096_s5_l3", "t": 2.8789738540819273e-06, "steps": 47872, "seconds": 7371.271185099846}
{"job": "D4_128_N4096_s5_l3", "t": 3.0354207695858017e-06, "steps": 48120, "seconds": 7401.635818799958}
{"job": "D4_128_N4096_s5_l3", "t": 3.2045436977927686e-06, "steps": 48368, "seconds": 7431.7770070999395}
{"job": "D4_128_N4096_s5_l3", "t": 3.3877499818510014e-06, "steps": 48616, "seconds": 7462.750386599917}
{"job": "D4_128_N4096_s5_l3", "t": 3.5652925507975796e-06, "steps": 48864, "seconds": 7493.398441599915}
{"job": "D4_128_N4096_s5_l3", "t": 3.7721110961185913e-06, "steps": 49120, "seconds": 7523.918818499893}
{"job": "D4_128_N4096_s5_l3", "t": 4.013771292882715e-06, "steps": 49376, "seconds": 7554.882848399924}
{"job": "D4_128_N4096_s5_l3", "t": 4.260353797740437e-06, "steps": 49624, "seconds": 7585.113321000012}
{"job": "D4_128_N4096_s5_l3", "t": 4.529816539677021e-06, "steps": 49864, "seconds": 7615.8252260000445}
{"job": "D4_128_N4096_s5_l3", "t": 4.792112611800864e-06, "steps": 50112, "seconds": 7646.124279699987}
{"job": "D4_128_N4096_s5_l3", "t": 5.108969774506924e-06, "steps": 50360, "seconds": 7676.34656179999}
{"job": "D4_128_N4096_s5_l3", "t": 5.480457362205524e-06, "steps": 50616, "seconds": 7707.040627300041}
{"job": "D4_128_N4096_s5_l3", "t": 5.8731022412757835e-06, "steps": 50864, "seconds": 7737.642245899886}
{"job": "D4_128_N4096_s5_l3", "t": 6.276056619353605e-06, "steps": 51112, "seconds": 7768.395729499869}
{"job": "D4_128_N4096_s5_l3", "t": 6.72123987419186e-06, "steps": 51360, "seconds": 7798.522515199846}
{"job": "D4_128_N4096_s5_l3", "t": 7.254931096323911e-06, "steps": 51608, "seconds": 7828.810480499873}
{"job": "D4_128_N4096_s5_l3", "t": 7.876491973002366e-06, "steps": 51864, "seconds": 7859.311337899882}
{"job": "D4_128_N4096_s5_l3", "t": 8.554739746647359e-06, "steps": 52144, "seconds": 7890.172342899954}
{"job": "D4_128_N4096_s5_l3", "t": 9.323274788952723e-06, "steps": 52408, "seconds": 7920.209082099842}
{"job": "D4_128_N4096_s5_l3", "t": 1.0232479749270214e-05, "steps": 52664, "seconds": 7951.006734299939}
{"job": "D4_128_N4096_s5_l3", "t": 1.1157266350487627e-05, "steps": 52912, "seconds": 7981.584503500024}
{"job": "D4_128_N4096_s5_l3", "t": 1.2228392936092518e-05, "steps": 53176, "seconds": 8012.1925416998565}
{"job": "D4_128_N4096_s5_l3", "t": 1.3603274715114153e-05, "steps": 53440, "seconds": 8043.098325100029}
{"job": "D4_128_N4096_s5_l3", "t": 1.497868436598455e-05, "steps": 53688, "seconds": 8073.909703399986}
{"job": "D4_128_N4096_s5_l3", "t": 1.6579765755983198e-05, "steps": 53944, "seconds": 8104.02149980003}
{"job": "D4_128_N4096_s5_l3", "t": 1.860833715875722e-05, "steps": 54192, "seconds": 8134.062484099995}
{"job": "D4_128_N4096_s5_l3", "t": 2.054804649358066e-05, "steps": 54432, "seconds": 8165.094813699834}
{"job": "D4_128_N4096_s5_l3", "t": 2.3142288725408734e-05, "steps": 54672, "seconds": 8195.868490800029}
{"job": "D4_128_N4096_s5_l3", "t": 2.6121779337400166e-05, "steps": 54912, "seconds": 8226.728057699976}
{"job": "D4_128_N4096_s5_l3", "t": 2.9386654667139706e-05, "steps": 55152, "seconds": 8256.978184799897}
{"job": "D4_128_N4096_s5_l3", "t": 3.389537403423592e-05, "steps": 55400, "seconds": 8287.836922999937}
{"job": "D4_128_N4096_s5_l3", "t": 3.877704646440766e-05, "steps": 55656, "seconds": 8318.38052399992}
{"job": "D4_128_N4096_s5_l3", "t": 4.479115942845718e-05, "steps": 55880, "seconds": 8348.68288159999}
{"job": "D4_128_N4096_s5_l3", "t": 5.1935241551256634e-05, "steps": 56128, "seconds": 8379.763948000036}
{"job": "D4_128_N4096_s5_l3", "t": 6.190761664797726e-05, "steps": 56376, "seconds": 8409.775292200036}
{"job": "D4_128_N4096_s5_l3", "t": 7.504794589553689e-05, "steps": 56624, "seconds": 8439.903851599898}
{"job": "D4_128_N4096_s5_l3", "t": 9.195501431970301e-05, "steps": 56864, "seconds": 8470.641753199976}
{"job": "D4_128_N4096_s5_l3", "t": 0.00011561109149403978, "steps": 57120, "seconds": 8501.12174819992}
{"job": "D4_128_N4096_s5_l3", "t": 0.00014692747874247287, "steps": 57368, "seconds": 8531.772491399897}
{"job": "D4_128_N4096_s5_l3", "t": 0.00019125761886254738, "steps": 57616, "seconds": 8562.786517199827}
{"job": "D4_128_N4096_s5_l3", "t": 0.00024990463256835936, "steps": 57848, "seconds": 8592.970057099825}
{"job": "D4_128_N4096_s5_l3", "t": 0.00033214891242983925, "steps": 58072, "seconds": 8623.810483400011}
{"job": "D4_128_N4096_s5_l3", "t": 0.00045154644086989744, "steps": 58296, "seconds": 8654.742618500022}
{"job": "D4_128_N4096_s5_l3", "t": 0.0006419575582751293, "steps": 58536, "seconds": 8684.814791099867}
{"job": "D4_128_N4096_s5_l3", "t": 0.0009535789489746076, "steps": 58776, "seconds": 8715.276778099826}
{"job": "D4_128_N4096_s5_l3", "t": 0.0014342298087573818, "steps": 59008, "seconds": 8745.608631199924}
{"job": "D4_128_N4096_s5_l3", "t": 0.002105161462895826, "steps": 59240, "seconds": 8776.535802099854}
{"job": "D4_128_N4096_s5_l3", "t": 0.003241883392233386, "steps": 59488, "seconds": 8807.654361099936}
{"job": "D4_128_N4096_s5_l3", "t": 0.005108969774506924, "steps": 59728, "seconds": 8838.319518500008}
{"job": "D4_128_N4096_s5_l3", "t": 0.008254041852680173, "steps": 59976, "seconds": 8868.619054900017}
{"job": "D4_128_N4096_s5_l3", "t": 0.013030229887796393, "steps": 60208, "seconds": 8899.204618999967}
{"job": "D4_128_N4096_s5_l3", "t": 0.020558882357597674, "steps": 60456, "seconds": 8930.239360800013}
{"job": "D4_128_N4096_s5_l3", "t": 0.032, "steps": 60704, "seconds": 8960.550729600014}
{"job": "D4_128_N4096_s5_l3", "t": 0.046415888336127725, "steps": 60944, "seconds": 8991.18689679983}
{"job": "D4_128_N4096_s5_l3", "t": 0.066, "steps": 61184, "seconds": 9022.636945100036}
{"job": "D4_128_N4096_s5_l3", "t": 0.092, "steps": 61408, "seconds": 9053.27525559999}
{"job": "D4_128_N4096_s5_l3", "t": 0.11838192867844909, "steps": 61648, "seconds": 9084.464690899942}
{"job": "D4_128_N4096_s5_l3", "t": 0.15213502899953296, "steps": 61872, "seconds": 9114.748288400006}
{"job": "D4_128_N4096_s5_l3", "t": 0.186781059576329, "steps": 62120, "seconds": 9145.792316999985}
{"job": "D4_128_N4096_s5_l3", "t": 0.23, "steps": 62360, "seconds": 9176.483594299993}
{"job": "D4_128_N4096_s5_l3", "t": 0.2675864120100314, "steps": 62600, "seconds": 9206.7316383}
{"job": "D4_128_N4096_s5_l3", "t": 0.31622776601683794, "steps": 62856, "seconds": 9237.726152899908}
{"job": "D4_128_N4096_s5_l3", "t": 0.362, "steps": 63080, "seconds": 9268.581954400055}
{"job": "D4_128_N4096_s5_l3", "t": 0.406, "steps": 63328, "seconds": 9298.734891799977}
{"job": "D4_128_N4096_s5_l3", "t": 0.4535432883781035, "steps": 63568, "seconds": 9328.962634899886}
{"job": "D4_128_N4096_s5_l3", "t": 0.506, "steps": 63816, "seconds": 9359.829557799967}
{"job": "D4_128_N4096_s5_l3", "t": 0.556, "steps": 64048, "seconds": 9390.261524699861}
{"job": "D4_128_N4096_s5_l3", "t": 0.606, "steps": 64280, "seconds": 9420.94164189999}
{"job": "D4_128_N4096_s5_l3", "t": 0.648, "steps": 64504, "seconds": 9451.631112899864}
{"job": "D4_128_N4096_s5_l3", "t": 0.7000000000000001, "steps": 64744, "seconds": 9482.216643299907}
{"job": "D4_128_N4096_s5_l3", "t": 0.78, "steps": 65096, "seconds": 9512.62413689983}
{"job": "D4_128_N4096_s5_l3", "t": 0.86, "steps": 65448, "seconds": 9543.024545700056}
{"job": "D4_128_N4096_s5_l3", "t": 0.9420000000000001, "steps": 65808, "seconds": 9573.0726997999}
COMPLETE {"schema": 1, "name": "D4_128", "N": 4096, "dimension": 8191, "level": 3, "stages": 5, "order": 9, "seconds": 9595.032924799947, "steps": 66064, "iterations": 151475, "rejected_steps": 0, "max_stage_backward_residual": 6.859656996884854e-16, "max_relative_update": 2.9991423138811504e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15118532608, "available_commit_bytes": 13352833024, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 115126272, "private_bytes": 636641280, "peak_commit_bytes": 805548032}, "start_utc": "2026-11-02T15:37:00.551330+00:00", "completed_utc": "2026-11-02T18:16:55.606554+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_128_N8192_l0.log <==
{"job": "D4_128_N8192_s5_l0", "t": 1e-17, "steps": 35, "seconds": 30.468009000178427}
{"job": "D4_128_N8192_s5_l0", "t": 3.25e-14, "steps": 60, "seconds": 62.097624000161886}
{"job": "D4_128_N8192_s5_l0", "t": 5.961137171375718e-13, "steps": 74, "seconds": 93.02854240010493}
{"job": "D4_128_N8192_s5_l0", "t": 1.3193252958846174e-12, "steps": 90, "seconds": 126.14223080012016}
{"job": "D4_128_N8192_s5_l0", "t": 4.172072909670963e-12, "steps": 108, "seconds": 157.46212240005843}
{"job": "D4_128_N8192_s5_l0", "t": 2.17846731600296e-11, "steps": 137, "seconds": 187.8000105000101}
{"job": "D4_128_N8192_s5_l0", "t": 1.272524545395957e-10, "steps": 179, "seconds": 218.5689092001412}
{"job": "D4_128_N8192_s5_l0", "t": 3.401094856363399e-10, "steps": 239, "seconds": 249.19536380004138}
{"job": "D4_128_N8192_s5_l0", "t": 8.70177359168808e-10, "steps": 311, "seconds": 279.70058840001}
{"job": "D4_128_N8192_s5_l0", "t": 1.7829538732446608e-09, "steps": 380, "seconds": 309.860918099992}
{"job": "D4_128_N8192_s5_l0", "t": 3.0203288992953014e-09, "steps": 450, "seconds": 339.94429050013423}
{"job": "D4_128_N8192_s5_l0", "t": 4.535432883781035e-09, "steps": 518, "seconds": 370.1174659000244}
{"job": "D4_128_N8192_s5_l0", "t": 6.219202702442419e-09, "steps": 588, "seconds": 400.213819200173}
{"job": "D4_128_N8192_s5_l0", "t": 8.079177660896857e-09, "steps": 659, "seconds": 430.5549677000381}
{"job": "D4_128_N8192_s5_l0", "t": 1.0163949967983122e-08, "steps": 733, "seconds": 460.6115515001584}
{"job": "D4_128_N8192_s5_l0", "t": 1.2348150359659357e-08, "steps": 807, "seconds": 490.8924930000212}
{"job": "D4_128_N8192_s5_l0", "t": 1.4778223239475299e-08, "steps": 882, "seconds": 521.1182578001171}
{"job": "D4_128_N8192_s5_l0", "t": 1.7192025326162104e-08, "steps": 956, "seconds": 551.3338601000141}
{"job": "D4_128_N8192_s5_l0", "t": 1.970707741913442e-08, "steps": 1027, "seconds": 582.0546266001184}
{"job": "D4_128_N8192_s5_l0", "t": 2.2247590732650277e-08, "steps": 1099, "seconds": 612.1948085001204}
{"job": "D4_128_N8192_s5_l0", "t": 2.5030790352336742e-08, "steps": 1171, "seconds": 642.2861713001039}
{"job": "D4_128_N8192_s5_l0", "t": 2.782640479788682e-08, "steps": 1244, "seconds": 672.5314648000058}
{"job": "D4_128_N8192_s5_l0", "t": 3.103827669068987e-08, "steps": 1321, "seconds": 702.545898700133}
{"job": "D4_128_N8192_s5_l0", "t": 3.409412857491703e-08, "steps": 1391, "seconds": 732.8310453000013}
{"job": "D4_128_N8192_s5_l0", "t": 3.726214750063749e-08, "steps": 1464, "seconds": 762.9852706000675}
{"job": "D4_128_N8192_s5_l0", "t": 4.090352382346268e-08, "steps": 1541, "seconds": 793.4065547001082}
{"job": "D4_128_N8192_s5_l0", "t": 4.464391765694724e-08, "steps": 1617, "seconds": 823.7893146001734}
{"job": "D4_128_N8192_s5_l0", "t": 4.8044551363535996e-08, "steps": 1686, "seconds": 854.0206975999754}
{"job": "D4_128_N8192_s5_l0", "t": 5.197039217867992e-08, "steps": 1760, "seconds": 884.0985248000361}
{"job": "D4_128_N8192_s5_l0", "t": 5.611931601753045e-08, "steps": 1834, "seconds": 914.2571625001729}
{"job": "D4_128_N8192_s5_l0", "t": 6.044598539737121e-08, "steps": 1908, "seconds": 944.6190788000822}
{"job": "D4_128_N8192_s5_l0", "t": 6.470116479596633e-08, "steps": 1981, "seconds": 974.7628558999859}
{"job": "D4_128_N8192_s5_l0", "t": 6.940345762781165e-08, "steps": 2056, "seconds": 1004.8221051001456}
{"job": "D4_128_N8192_s5_l0", "t": 7.438679552753466e-08, "steps": 2131, "seconds": 1035.1867435001768}
{"job": "D4_128_N8192_s5_l0", "t": 7.937770551255539e-08, "steps": 2203, "seconds": 1065.5327087000478}
{"job": "D4_128_N8192_s5_l0", "t": 8.443759503818318e-08, "steps": 2275, "seconds": 1095.8981013000011}
{"job": "D4_128_N8192_s5_l0", "t": 8.996245033039396e-08, "steps": 2349, "seconds": 1126.0368280000985}
{"job": "D4_128_N8192_s5_l0", "t": 9.591511803860551e-08, "steps": 2424, "seconds": 1156.3326900000684}
{"job": "D4_128_N8192_s5_l0", "t": 1.0224811951566058e-07, "steps": 2499, "seconds": 1186.3845365000889}
{"job": "D4_128_N8192_s5_l0", "t": 1.0880752746950101e-07, "steps": 2574, "seconds": 1216.7173682001885}
{"job": "D4_128_N8192_s5_l0", "t": 1.1511150715649105e-07, "steps": 2646, "seconds": 1247.0281791000161}
{"job": "D4_128_N8192_s5_l0", "t": 1.2232740670260152e-07, "steps": 2721, "seconds": 1277.4038666000124}
{"job": "D4_128_N8192_s5_l0", "t": 1.3002909169337523e-07, "steps": 2796, "seconds": 1307.649052800145}
{"job": "D4_128_N8192_s5_l0", "t": 1.3814683477337304e-07, "steps": 2872, "seconds": 1338.0289419000037}
{"job": "D4_128_N8192_s5_l0", "t": 1.4659067078596157e-07, "steps": 2946, "seconds": 1368.2405011001974}
{"job": "D4_128_N8192_s5_l0", "t": 1.5486637080942098e-07, "steps": 3019, "seconds": 1398.30687640002}
{"job": "D4_128_N8192_s5_l0", "t": 1.6437591101698178e-07, "steps": 3095, "seconds": 1428.6646147000138}
{"job": "D4_128_N8192_s5_l0", "t": 1.738716430771211e-07, "steps": 3167, "seconds": 1458.7005098999944}
{"job": "D4_128_N8192_s5_l0", "t": 1.8449609311303062e-07, "steps": 3242, "seconds": 1488.8827138000634}
{"job": "D4_128_N8192_s5_l0", "t": 1.9560316507759168e-07, "steps": 3316, "seconds": 1519.0154321000446}
{"job": "D4_128_N8192_s5_l0", "t": 2.0654372296887916e-07, "steps": 3389, "seconds": 1549.4233244999778}
{"job": "D4_128_N8192_s5_l0", "t": 2.1846865646052627e-07, "steps": 3461, "seconds": 1579.6421523999888}
{"job": "D4_128_N8192_s5_l0", "t": 2.316813737113125e-07, "steps": 3535, "seconds": 1610.0404944000766}
{"job": "D4_128_N8192_s5_l0", "t": 2.459480903451625e-07, "steps": 3611, "seconds": 1640.4266113999765}
{"job": "D4_128_N8192_s5_l0", "t": 2.610157215682533e-07, "steps": 3686, "seconds": 1670.6866986001842}
{"job": "D4_128_N8192_s5_l0", "t": 2.7674143133757956e-07, "steps": 3762, "seconds": 1701.382855199976}
{"job": "D4_128_N8192_s5_l0", "t": 2.938476755550693e-07, "steps": 3837, "seconds": 1731.75786100002}
{"job": "D4_128_N8192_s5_l0", "t": 3.118980702267232e-07, "steps": 3911, "seconds": 1761.7718541000504}
{"job": "D4_128_N8192_s5_l0", "t": 3.3179835494149745e-07, "steps": 3986, "seconds": 1791.8599000000395}
{"job": "D4_128_N8192_s5_l0", "t": 3.5228304653316967e-07, "steps": 4060, "seconds": 1822.030219500186}
{"job": "D4_128_N8192_s5_l0", "t": 3.746032325649294e-07, "steps": 4136, "seconds": 1852.140488000121}
{"job": "D4_128_N8192_s5_l0", "t": 3.99338815747326e-07, "steps": 4212, "seconds": 1882.350706400117}
{"job": "D4_128_N8192_s5_l0", "t": 4.249386581883484e-07, "steps": 4285, "seconds": 1912.5357286999933}
{"job": "D4_128_N8192_s5_l0", "t": 4.5354328837810353e-07, "steps": 4360, "seconds": 1942.786564500071}
{"job": "D4_128_N8192_s5_l0", "t": 4.838160075606454e-07, "steps": 4436, "seconds": 1973.8263683000114}
{"job": "D4_128_N8192_s5_l0", "t": 5.16832592306681e-07, "steps": 4511, "seconds": 2004.1380807000678}
{"job": "D4_128_N8192_s5_l0", "t": 5.543418977612151e-07, "steps": 4588, "seconds": 2034.2657263001893}
{"job": "D4_128_N8192_s5_l0", "t": 5.948265223575173e-07, "steps": 4664, "seconds": 2064.3556900999974}
{"job": "D4_128_N8192_s5_l0", "t": 6.358725701157207e-07, "steps": 4737, "seconds": 2094.420074200025}
{"job": "D4_128_N8192_s5_l0", "t": 6.838377780481098e-07, "steps": 4814, "seconds": 2124.7350419000722}
{"job": "D4_128_N8192_s5_l0", "t": 7.364771881960023e-07, "steps": 4889, "seconds": 2154.945621700026}
{"job": "D4_128_N8192_s5_l0", "t": 7.954868671290441e-07, "steps": 4965, "seconds": 2185.3395424999762}
{"job": "D4_128_N8192_s5_l0", "t": 8.581727931715107e-07, "steps": 5041, "seconds": 2215.650177899981}
{"job": "D4_128_N8192_s5_l0", "t": 9.298132363585692e-07, "steps": 5117, "seconds": 2245.952515900135}
{"job": "D4_128_N8192_s5_l0", "t": 1.0098413732484654e-06, "steps": 5193, "seconds": 2276.139609300066}
{"job": "D4_128_N8192_s5_l0", "t": 1.1196974127735295e-06, "steps": 5286, "seconds": 2306.412186200032}
{"job": "D4_128_N8192_s5_l0", "t": 1.2420261020122716e-06, "steps": 5376, "seconds": 2336.7561502000317}
{"job": "D4_128_N8192_s5_l0", "t": 1.3875705717753055e-06, "steps": 5467, "seconds": 2367.1394119001925}
{"job": "D4_128_N8192_s5_l0", "t": 1.5517273566879297e-06, "steps": 5558, "seconds": 2397.414837700082}
{"job": "D4_128_N8192_s5_l0", "t": 1.7472589495331457e-06, "steps": 5648, "seconds": 2427.4476562000345}
{"job": "D4_128_N8192_s5_l0", "t": 1.9828219672924687e-06, "steps": 5739, "seconds": 2457.517147500068}
{"job": "D4_128_N8192_s5_l0", "t": 2.2592931235077122e-06, "steps": 5830, "seconds": 2487.8540056999773}
{"job": "D4_128_N8192_s5_l0", "t": 2.612790701915856e-06, "steps": 5924, "seconds": 2517.895426900126}
{"job": "D4_128_N8192_s5_l0", "t": 3.024239392082524e-06, "steps": 6016, "seconds": 2548.09089280013}
{"job": "D4_128_N8192_s5_l0", "t": 3.5652925507975796e-06, "steps": 6111, "seconds": 2578.2490834000055}
{"job": "D4_128_N8192_s5_l0", "t": 4.21472057414993e-06, "steps": 6200, "seconds": 2608.4620056999847}
{"job": "D4_128_N8192_s5_l0", "t": 5.065486049664704e-06, "steps": 6294, "seconds": 2638.469177399995}
{"job": "D4_128_N8192_s5_l0", "t": 6.189658188912597e-06, "steps": 6384, "seconds": 2668.613608099986}
{"job": "D4_128_N8192_s5_l0", "t": 7.675465362914977e-06, "steps": 6476, "seconds": 2699.4236866000574}
{"job": "D4_128_N8192_s5_l0", "t": 9.684340347561426e-06, "steps": 6567, "seconds": 2729.6099187000655}
{"job": "D4_128_N8192_s5_l0", "t": 1.245023835451321e-05, "steps": 6656, "seconds": 2759.8116270001046}
{"job": "D4_128_N8192_s5_l0", "t": 1.6788420242167822e-05, "steps": 6749, "seconds": 2790.0448904000223}
{"job": "D4_128_N8192_s5_l0", "t": 2.348612113756293e-05, "steps": 6841, "seconds": 2820.0854784999974}
{"job": "D4_128_N8192_s5_l0", "t": 3.40968002095485e-05, "steps": 6930, "seconds": 2850.2267333001364}
{"job": "D4_128_N8192_s5_l0", "t": 5.1935241551256634e-05, "steps": 7019, "seconds": 2880.4546233001165}
{"job": "D4_128_N8192_s5_l0", "t": 8.877392280557689e-05, "steps": 7106, "seconds": 2910.717487900052}
{"job": "D4_128_N8192_s5_l0", "t": 0.00017376090821391604, "steps": 7194, "seconds": 2941.8048191000707}
{"job": "D4_128_N8192_s5_l0", "t": 0.00040240759419215536, "steps": 7280, "seconds": 2972.3230455000885}
{"job": "D4_128_N8192_s5_l0", "t": 0.0011610966658620642, "steps": 7365, "seconds": 3002.6463324001525}
{"job": "D4_128_N8192_s5_l0", "t": 0.0036559437189928453, "steps": 7446, "seconds": 3032.66238730005}
{"job": "D4_128_N8192_s5_l0", "t": 0.0136709089102801, "steps": 7532, "seconds": 3062.9494000000414}
{"job": "D4_128_N8192_s5_l0", "t": 0.044000000000000004, "steps": 7617, "seconds": 3093.437437500106}
{"job": "D4_128_N8192_s5_l0", "t": 0.112, "steps": 7703, "seconds": 3123.683593600057}
{"job": "D4_128_N8192_s5_l0", "t": 0.22086694439393223, "steps": 7792, "seconds": 3154.481606800109}
{"job": "D4_128_N8192_s5_l0", "t": 0.3655943718992841, "steps": 7890, "seconds": 3184.7308230001945}
{"job": "D4_128_N8192_s5_l0", "t": 0.522, "steps": 7989, "seconds": 3215.3839067001827}
{"job": "D4_128_N8192_s5_l0", "t": 0.684, "steps": 8087, "seconds": 3245.575887700077}
{"job": "D4_128_N8192_s5_l0", "t": 0.916, "steps": 8215, "seconds": 3275.6808301000856}
COMPLETE {"schema": 1, "name": "D4_128", "N": 8192, "dimension": 16383, "level": 0, "stages": 5, "order": 9, "seconds": 3285.40611370001, "steps": 8261, "iterations": 21383, "rejected_steps": 0, "max_stage_backward_residual": 1.327007807868861e-15, "max_relative_update": 2.9977583537250263e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15759388672, "available_commit_bytes": 14645108736, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 156786688, "private_bytes": 1154850816, "peak_commit_bytes": 1482891264}, "start_utc": "2026-11-02T05:31:01.749050+00:00", "completed_utc": "2026-11-02T06:25:47.244711+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_128_N8192_l1.log <==
{"job": "D4_128_N8192_s5_l1", "t": 7.75e-21, "steps": 38, "seconds": 31.34187059989199}
{"job": "D4_128_N8192_s5_l1", "t": 7.750000000000001e-18, "steps": 68, "seconds": 62.043677099980414}
{"job": "D4_128_N8192_s5_l1", "t": 1e-15, "steps": 100, "seconds": 94.20532190008089}
{"job": "D4_128_N8192_s5_l1", "t": 5.138331446154365e-14, "steps": 122, "seconds": 126.91056340001523}
{"job": "D4_128_N8192_s5_l1", "t": 3.8262786865234375e-13, "steps": 138, "seconds": 160.8681387999095}
{"job": "D4_128_N8192_s5_l1", "t": 6.88891852680313e-13, "steps": 152, "seconds": 193.27387690008618}
{"job": "D4_128_N8192_s5_l1", "t": 9.619874250935225e-13, "steps": 166, "seconds": 224.89401530008763}
{"job": "D4_128_N8192_s5_l1", "t": 1.3193252958846174e-12, "steps": 180, "seconds": 256.9468268000055}
{"job": "D4_128_N8192_s5_l1", "t": 2.010805623190795e-12, "steps": 194, "seconds": 288.23929059994407}
{"job": "D4_128_N8192_s5_l1", "t": 3.35219377659287e-12, "steps": 210, "seconds": 319.91834510001354}
{"job": "D4_128_N8192_s5_l1", "t": 6.88891852680313e-12, "steps": 232, "seconds": 350.91332699987106}
{"job": "D4_128_N8192_s5_l1", "t": 1.3154128502155174e-11, "steps": 258, "seconds": 382.27751150005497}
{"job": "D4_128_N8192_s5_l1", "t": 3.1286133158750655e-11, "steps": 288, "seconds": 413.7004251999315}
{"job": "D4_128_N8192_s5_l1", "t": 1e-10, "steps": 328, "seconds": 445.38660189998336}
{"job": "D4_128_N8192_s5_l1", "t": 1.47782232394753e-10, "steps": 372, "seconds": 475.79980849986896}
{"job": "D4_128_N8192_s5_l1", "t": 2.262904197846771e-10, "steps": 428, "seconds": 506.2939313999377}
{"job": "D4_128_N8192_s5_l1", "t": 3.9276313957394256e-10, "steps": 502, "seconds": 536.8381987998728}
{"job": "D4_128_N8192_s5_l1", "t": 6.699371943224018e-10, "steps": 580, "seconds": 568.032923999941}
{"job": "D4_128_N8192_s5_l1", "t": 1.1006941712522082e-09, "steps": 658, "seconds": 599.4370422000065}
{"job": "D4_128_N8192_s5_l1", "t": 1.5886714470608866e-09, "steps": 736, "seconds": 630.384043399943}
{"job": "D4_128_N8192_s5_l1", "t": 2.213366446773869e-09, "steps": 814, "seconds": 660.7776784999296}
{"job": "D4_128_N8192_s5_l1", "t": 3.017631246761024e-09, "steps": 898, "seconds": 691.1554097000044}
{"job": "D4_128_N8192_s5_l1", "t": 3.868969498351032e-09, "steps": 982, "seconds": 722.0080871998798}
{"job": "D4_128_N8192_s5_l1", "t": 4.8248451936945615e-09, "steps": 1066, "seconds": 752.3638981999829}
{"job": "D4_128_N8192_s5_l1", "t": 5.827165887768351e-09, "steps": 1146, "seconds": 782.4211975999642}
{"job": "D4_128_N8192_s5_l1", "t": 6.844602943662394e-09, "steps": 1230, "seconds": 812.9217930000741}
{"job": "D4_128_N8192_s5_l1", "t": 7.9782459398038e-09, "steps": 1310, "seconds": 843.55749320006}
{"job": "D4_128_N8192_s5_l1", "t": 9.096679170892335e-09, "steps": 1396, "seconds": 873.7369436998852}
{"job": "D4_128_N8192_s5_l1", "t": 1.0302852725718498e-08, "steps": 1476, "seconds": 903.8306640998926}
{"job": "D4_128_N8192_s5_l1", "t": 1.1530037779857289e-08, "steps": 1562, "seconds": 933.8681365000084}
{"job": "D4_128_N8192_s5_l1", "t": 1.2778725208331669e-08, "steps": 1642, "seconds": 964.1557835000567}
{"job": "D4_128_N8192_s5_l1", "t": 1.4159377774511226e-08, "steps": 1726, "seconds": 994.234312799992}
{"job": "D4_128_N8192_s5_l1", "t": 1.5454556429098976e-08, "steps": 1810, "seconds": 1024.3108011998702}
{"job": "D4_128_N8192_s5_l1", "t": 1.6772845317222962e-08, "steps": 1888, "seconds": 1054.4247530999128}
{"job": "D4_128_N8192_s5_l1", "t": 1.8230941395115542e-08, "steps": 1972, "seconds": 1084.7719433000311}
{"job": "D4_128_N8192_s5_l1", "t": 1.9205779225910423e-08, "steps": 2026, "seconds": 1115.3594555999152}
{"job": "D4_128_N8192_s5_l1", "t": 2.067173088234818e-08, "steps": 2112, "seconds": 1145.7740784999914}
{"job": "D4_128_N8192_s5_l1", "t": 2.2206784063732515e-08, "steps": 2196, "seconds": 1176.2333475998603}
{"job": "D4_128_N8192_s5_l1", "t": 2.371373705661655e-08, "steps": 2274, "seconds": 1207.0496511999518}
{"job": "D4_128_N8192_s5_l1", "t": 2.5412165915726643e-08, "steps": 2360, "seconds": 1237.6061064999085}
{"job": "D4_128_N8192_s5_l1", "t": 2.6999237636530607e-08, "steps": 2446, "seconds": 1268.096597299911}
{"job": "D4_128_N8192_s5_l1", "t": 2.8573631777982533e-08, "steps": 2524, "seconds": 1298.2596698000561}
{"job": "D4_128_N8192_s5_l1", "t": 3.026868512542915e-08, "steps": 2606, "seconds": 1328.9211530999746}
{"job": "D4_128_N8192_s5_l1", "t": 3.186087132093071e-08, "steps": 2680, "seconds": 1359.0020200998988}
{"job": "D4_128_N8192_s5_l1", "t": 3.376479976433369e-08, "steps": 2766, "seconds": 1389.199243299896}
{"job": "D4_128_N8192_s5_l1", "t": 3.571178765641051e-08, "steps": 2858, "seconds": 1419.53686750005}
{"job": "D4_128_N8192_s5_l1", "t": 3.770314330329203e-08, "steps": 2948, "seconds": 1450.2001777999103}
{"job": "D4_128_N8192_s5_l1", "t": 3.974022508019277e-08, "steps": 3034, "seconds": 1480.491989800008}
{"job": "D4_128_N8192_s5_l1", "t": 4.167031001808718e-08, "steps": 3114, "seconds": 1510.5394617998973}
{"job": "D4_128_N8192_s5_l1", "t": 4.364205075443126e-08, "steps": 3194, "seconds": 1540.6890368999448}
{"job": "D4_128_N8192_s5_l1", "t": 4.581756452817894e-08, "steps": 3280, "seconds": 1571.2750524999574}
{"job": "D4_128_N8192_s5_l1", "t": 4.787982046911137e-08, "steps": 3366, "seconds": 1601.6746727998834}
{"job": "D4_128_N8192_s5_l1", "t": 5.009981455389597e-08, "steps": 3450, "seconds": 1631.925299399998}
{"job": "D4_128_N8192_s5_l1", "t": 5.2371818388232604e-08, "steps": 3534, "seconds": 1661.9290428999811}
{"job": "D4_128_N8192_s5_l1", "t": 5.463866076681447e-08, "steps": 3616, "seconds": 1691.9989179000258}
{"job": "D4_128_N8192_s5_l1", "t": 5.689793595477109e-08, "steps": 3696, "seconds": 1722.364310799865}
{"job": "D4_128_N8192_s5_l1", "t": 5.945492662225564e-08, "steps": 3784, "seconds": 1752.9182122000493}
{"job": "D4_128_N8192_s5_l1", "t": 6.189658188912598e-08, "steps": 3866, "seconds": 1783.4410995000508}
{"job": "D4_128_N8192_s5_l1", "t": 6.431304144770182e-08, "steps": 3950, "seconds": 1814.126321000047}
{"job": "D4_128_N8192_s5_l1", "t": 6.692749612405791e-08, "steps": 4034, "seconds": 1844.360802900046}
{"job": "D4_128_N8192_s5_l1", "t": 6.960669028104765e-08, "steps": 4118, "seconds": 1874.5440491999034}
{"job": "D4_128_N8192_s5_l1", "t": 7.235277914605698e-08, "steps": 4202, "seconds": 1905.0931512999814}
{"job": "D4_128_N8192_s5_l1", "t": 7.502556910127433e-08, "steps": 4282, "seconds": 1935.2255293999333}
{"job": "D4_128_N8192_s5_l1", "t": 7.790864824473795e-08, "steps": 4364, "seconds": 1965.3634919999167}
{"job": "D4_128_N8192_s5_l1", "t": 8.086552457410812e-08, "steps": 4448, "seconds": 1995.8478073999286}
{"job": "D4_128_N8192_s5_l1", "t": 8.382195662274418e-08, "steps": 4532, "seconds": 2026.4114840999246}
{"job": "D4_128_N8192_s5_l1", "t": 8.701094013569575e-08, "steps": 4620, "seconds": 2057.063093099976}
{"job": "D4_128_N8192_s5_l1", "t": 9.028581756570583e-08, "steps": 4706, "seconds": 2087.155767200049}
{"job": "D4_128_N8192_s5_l1", "t": 9.381612646416574e-08, "steps": 4796, "seconds": 2117.6949386000633}
{"job": "D4_128_N8192_s5_l1", "t": 9.719132410520502e-08, "steps": 4878, "seconds": 2148.3908202000894}
{"job": "D4_128_N8192_s5_l1", "t": 1.0065765876802853e-07, "steps": 4962, "seconds": 2178.5559052999597}
{"job": "D4_128_N8192_s5_l1", "t": 1.0430870070131618e-07, "steps": 5046, "seconds": 2208.7387057000306}
{"job": "D4_128_N8192_s5_l1", "t": 1.0796988749457106e-07, "steps": 5130, "seconds": 2239.0904717000667}
{"job": "D4_128_N8192_s5_l1", "t": 1.1154208831604645e-07, "steps": 5210, "seconds": 2269.329584199935}
{"job": "D4_128_N8192_s5_l1", "t": 1.153070741041755e-07, "steps": 5296, "seconds": 2299.7853568999562}
{"job": "D4_128_N8192_s5_l1", "t": 1.193770258908239e-07, "steps": 5382, "seconds": 2329.9170347999316}
{"job": "D4_128_N8192_s5_l1", "t": 1.237735368847573e-07, "steps": 5470, "seconds": 2360.030963300029}
{"job": "D4_128_N8192_s5_l1", "t": 1.2809251955944002e-07, "steps": 5556, "seconds": 2390.074764000019}
{"job": "D4_128_N8192_s5_l1", "t": 1.32760814715572e-07, "steps": 5644, "seconds": 2420.1450980000664}
{"job": "D4_128_N8192_s5_l1", "t": 1.3791862636636764e-07, "steps": 5740, "seconds": 2450.2070949999616}
{"job": "D4_128_N8192_s5_l1", "t": 1.4342298087573816e-07, "steps": 5838, "seconds": 2480.8175844000652}
{"job": "D4_128_N8192_s5_l1", "t": 1.48773193359375e-07, "steps": 5932, "seconds": 2511.9812459000386}
{"job": "D4_128_N8192_s5_l1", "t": 1.5448679740564792e-07, "steps": 6032, "seconds": 2542.4992023999803}
{"job": "D4_128_N8192_s5_l1", "t": 1.6066533950537144e-07, "steps": 6132, "seconds": 2573.158871399937}
{"job": "D4_128_N8192_s5_l1", "t": 1.6680403604978287e-07, "steps": 6228, "seconds": 2603.6084862998687}
{"job": "D4_128_N8192_s5_l1", "t": 1.7316618268399086e-07, "steps": 6322, "seconds": 2633.6165018000174}
{"job": "D4_128_N8192_s5_l1", "t": 1.7961678030583666e-07, "steps": 6416, "seconds": 2663.9167162000667}
{"job": "D4_128_N8192_s5_l1", "t": 1.864539646221545e-07, "steps": 6510, "seconds": 2694.2351782999467}
{"job": "D4_128_N8192_s5_l1", "t": 1.9323531437248276e-07, "steps": 6602, "seconds": 2724.2926310000475}
{"job": "D4_128_N8192_s5_l1", "t": 2.0042713256964493e-07, "steps": 6700, "seconds": 2754.6394336000085}
{"job": "D4_128_N8192_s5_l1", "t": 2.082294324495609e-07, "steps": 6798, "seconds": 2785.2309429000597}
{"job": "D4_128_N8192_s5_l1", "t": 2.1616852656741944e-07, "steps": 6896, "seconds": 2815.6618856999557}
{"job": "D4_128_N8192_s5_l1", "t": 2.2478946634413023e-07, "steps": 6994, "seconds": 2846.295160199981}
{"job": "D4_128_N8192_s5_l1", "t": 2.32249906946663e-07, "steps": 7078, "seconds": 2876.755116800079}
{"job": "D4_128_N8192_s5_l1", "t": 2.391895344285111e-07, "steps": 7152, "seconds": 2906.869816799881}
{"job": "D4_128_N8192_s5_l1", "t": 2.463520140044848e-07, "steps": 7226, "seconds": 2937.04357609991}
{"job": "D4_128_N8192_s5_l1", "t": 2.535383462479888e-07, "steps": 7298, "seconds": 2967.395357700065}
{"job": "D4_128_N8192_s5_l1", "t": 2.607386399713145e-07, "steps": 7368, "seconds": 2997.514882199932}
{"job": "D4_128_N8192_s5_l1", "t": 2.6814523944394544e-07, "steps": 7444, "seconds": 3027.98385780002}
{"job": "D4_128_N8192_s5_l1", "t": 2.760532967405017e-07, "steps": 7518, "seconds": 3058.6172575000674}
{"job": "D4_128_N8192_s5_l1", "t": 2.8372923861684545e-07, "steps": 7588, "seconds": 3089.320225100033}
{"job": "D4_128_N8192_s5_l1", "t": 2.9188936365659794e-07, "steps": 7658, "seconds": 3119.6991771000903}
{"job": "D4_128_N8192_s5_l1", "t": 3.0056781225700573e-07, "steps": 7730, "seconds": 3150.4152377999853}
{"job": "D4_128_N8192_s5_l1", "t": 3.09020340025139e-07, "steps": 7800, "seconds": 3181.080692499876}
{"job": "D4_128_N8192_s5_l1", "t": 3.180152786810901e-07, "steps": 7870, "seconds": 3211.2255947000813}
{"job": "D4_128_N8192_s5_l1", "t": 3.27035763279269e-07, "steps": 7938, "seconds": 3242.035324299941}
{"job": "D4_128_N8192_s5_l1", "t": 3.3578123117766614e-07, "steps": 8002, "seconds": 3272.594760699896}
{"job": "D4_128_N8192_s5_l1", "t": 3.45096801028679e-07, "steps": 8068, "seconds": 3303.3551987998653}
{"job": "D4_128_N8192_s5_l1", "t": 3.5349783696035174e-07, "steps": 8130, "seconds": 3333.753737699939}
{"job": "D4_128_N8192_s5_l1", "t": 3.643414733254081e-07, "steps": 8206, "seconds": 3364.2340368998703}
{"job": "D4_128_N8192_s5_l1", "t": 3.75910067288331e-07, "steps": 8280, "seconds": 3394.343591300072}
{"job": "D4_128_N8192_s5_l1", "t": 3.869025639987282e-07, "steps": 8350, "seconds": 3425.012088400079}
{"job": "D4_128_N8192_s5_l1", "t": 3.982841926738389e-07, "steps": 8418, "seconds": 3455.793085699901}
{"job": "D4_128_N8192_s5_l1", "t": 4.097101088331374e-07, "steps": 8484, "seconds": 3485.9730380000547}
{"job": "D4_128_N8192_s5_l1", "t": 4.219136291917603e-07, "steps": 8554, "seconds": 3516.631821699906}
{"job": "D4_128_N8192_s5_l1", "t": 4.345648387757577e-07, "steps": 8622, "seconds": 3547.344957599882}
{"job": "D4_128_N8192_s5_l1", "t": 4.4728117142037857e-07, "steps": 8688, "seconds": 3577.427626499906}
{"job": "D4_128_N8192_s5_l1", "t": 4.6046077123535295e-07, "steps": 8754, "seconds": 3607.5264606000856}
{"job": "D4_128_N8192_s5_l1", "t": 4.732576246032165e-07, "steps": 8820, "seconds": 3637.745051499922}
{"job": "D4_128_N8192_s5_l1", "t": 4.860526667628195e-07, "steps": 8884, "seconds": 3668.3882408000063}
{"job": "D4_128_N8192_s5_l1", "t": 5.006790161132812e-07, "steps": 8950, "seconds": 3698.5277779998723}
{"job": "D4_128_N8192_s5_l1", "t": 5.158643045595032e-07, "steps": 9018, "seconds": 3728.868163899984}
{"job": "D4_128_N8192_s5_l1", "t": 5.316373786198944e-07, "steps": 9084, "seconds": 3759.164216300007}
{"job": "D4_128_N8192_s5_l1", "t": 5.485515254818315e-07, "steps": 9152, "seconds": 3789.2190562998876}
{"job": "D4_128_N8192_s5_l1", "t": 5.656153052247067e-07, "steps": 9220, "seconds": 3819.405730899889}
{"job": "D4_128_N8192_s5_l1", "t": 5.844995763649668e-07, "steps": 9290, "seconds": 3850.143531400012}
{"job": "D4_128_N8192_s5_l1", "t": 6.042048465105663e-07, "steps": 9360, "seconds": 3880.2251214999706}
{"job": "D4_128_N8192_s5_l1", "t": 6.25398221221292e-07, "steps": 9436, "seconds": 3911.008102099877}
{"job": "D4_128_N8192_s5_l1", "t": 6.462751464751047e-07, "steps": 9508, "seconds": 3941.1903977999464}
{"job": "D4_128_N8192_s5_l1", "t": 6.701015076139158e-07, "steps": 9586, "seconds": 3971.456425399985}
{"job": "D4_128_N8192_s5_l1", "t": 6.986626411875592e-07, "steps": 9672, "seconds": 4001.749235499883}
{"job": "D4_128_N8192_s5_l1", "t": 7.258321199029566e-07, "steps": 9748, "seconds": 4032.356989599997}
{"job": "D4_128_N8192_s5_l1", "t": 7.536281725997349e-07, "steps": 9824, "seconds": 4062.61346839997}
{"job": "D4_128_N8192_s5_l1", "t": 7.845277986007855e-07, "steps": 9902, "seconds": 4093.1884729999583}
{"job": "D4_128_N8192_s5_l1", "t": 8.153839461149151e-07, "steps": 9978, "seconds": 4123.805178799899}
{"job": "D4_128_N8192_s5_l1", "t": 8.460407680157567e-07, "steps": 10054, "seconds": 4154.4219827998895}
{"job": "D4_128_N8192_s5_l1", "t": 8.782336380128879e-07, "steps": 10126, "seconds": 4185.096930099884}
{"job": "D4_128_N8192_s5_l1", "t": 9.132113946201986e-07, "steps": 10202, "seconds": 4215.3764325999655}
{"job": "D4_128_N8192_s5_l1", "t": 9.500658614856228e-07, "steps": 10274, "seconds": 4245.756540399976}
{"job": "D4_128_N8192_s5_l1", "t": 9.855581644284447e-07, "steps": 10342, "seconds": 4276.085969999898}
{"job": "D4_128_N8192_s5_l1", "t": 1.0228890701352738e-06, "steps": 10408, "seconds": 4306.163157899864}
{"job": "D4_128_N8192_s5_l1", "t": 1.0685149552322418e-06, "steps": 10486, "seconds": 4336.654691899894}
{"job": "D4_128_N8192_s5_l1", "t": 1.116991255830764e-06, "steps": 10568, "seconds": 4367.241251599975}
{"job": "D4_128_N8192_s5_l1", "t": 1.1711433787369525e-06, "steps": 10652, "seconds": 4399.152824699879}
{"job": "D4_128_N8192_s5_l1", "t": 1.2327356546584512e-06, "steps": 10740, "seconds": 4429.80072290008}
{"job": "D4_128_N8192_s5_l1", "t": 1.298588766820911e-06, "steps": 10826, "seconds": 4460.365456899861}
{"job": "D4_128_N8192_s5_l1", "t": 1.3676716596402805e-06, "steps": 10912, "seconds": 4490.777434299933}
{"job": "D4_128_N8192_s5_l1", "t": 1.443951047786593e-06, "steps": 10998, "seconds": 4520.786567599978}
{"job": "D4_128_N8192_s5_l1", "t": 1.522183655022431e-06, "steps": 11086, "seconds": 4551.136196200037}
{"job": "D4_128_N8192_s5_l1", "t": 1.6065354319130573e-06, "steps": 11170, "seconds": 4581.344015700044}
{"job": "D4_128_N8192_s5_l1", "t": 1.700093642763282e-06, "steps": 11256, "seconds": 4611.778276599944}
{"job": "D4_128_N8192_s5_l1", "t": 1.806882836074469e-06, "steps": 11344, "seconds": 4642.39227969991}
{"job": "D4_128_N8192_s5_l1", "t": 1.9176975857857542e-06, "steps": 11430, "seconds": 4672.514691499993}
{"job": "D4_128_N8192_s5_l1", "t": 2.032190744310139e-06, "steps": 11516, "seconds": 4702.793127299985}
{"job": "D4_128_N8192_s5_l1", "t": 2.1544346900318822e-06, "steps": 11598, "seconds": 4733.204445499927}
{"job": "D4_128_N8192_s5_l1", "t": 2.300033643584015e-06, "steps": 11684, "seconds": 4764.013161699986}
{"job": "D4_128_N8192_s5_l1", "t": 2.457455165079085e-06, "steps": 11770, "seconds": 4794.505585100036}
{"job": "D4_128_N8192_s5_l1", "t": 2.6309205802297642e-06, "steps": 11858, "seconds": 4825.136340799974}
{"job": "D4_128_N8192_s5_l1", "t": 2.8126242692767577e-06, "steps": 11944, "seconds": 4855.749772500014}
{"job": "D4_128_N8192_s5_l1", "t": 3.0131178079783268e-06, "steps": 12026, "seconds": 4885.987243700074}
{"job": "D4_128_N8192_s5_l1", "t": 3.2418833922333857e-06, "steps": 12112, "seconds": 4916.519124199869}
{"job": "D4_128_N8192_s5_l1", "t": 3.4954342329286307e-06, "steps": 12196, "seconds": 4947.416523399996}
{"job": "D4_128_N8192_s5_l1", "t": 3.7491246475984796e-06, "steps": 12278, "seconds": 4977.421886699973}
{"job": "D4_128_N8192_s5_l1", "t": 4.056242728844021e-06, "steps": 12362, "seconds": 5007.831233300036}
{"job": "D4_128_N8192_s5_l1", "t": 4.392052857415298e-06, "steps": 12442, "seconds": 5037.882039000047}
{"job": "D4_128_N8192_s5_l1", "t": 4.759475106784872e-06, "steps": 12526, "seconds": 5068.332696999889}
{"job": "D4_128_N8192_s5_l1", "t": 5.18620368788344e-06, "steps": 12610, "seconds": 5098.408794800052}
{"job": "D4_128_N8192_s5_l1", "t": 5.728241871822161e-06, "steps": 12700, "seconds": 5128.88567889994}
{"job": "D4_128_N8192_s5_l1", "t": 6.274191945034902e-06, "steps": 12782, "seconds": 5159.15567769995}
{"job": "D4_128_N8192_s5_l1", "t": 6.886262726499448e-06, "steps": 12866, "seconds": 5190.065879300004}
{"job": "D4_128_N8192_s5_l1", "t": 7.675465362914977e-06, "steps": 12952, "seconds": 5220.1277970999945}
{"job": "D4_128_N8192_s5_l1", "t": 8.478020771377207e-06, "steps": 13034, "seconds": 5250.792914299993}
{"job": "D4_128_N8192_s5_l1", "t": 9.441375732421879e-06, "steps": 13116, "seconds": 5281.265470499871}
{"job": "D4_128_N8192_s5_l1", "t": 1.0647628478801633e-05, "steps": 13200, "seconds": 5311.781808800064}
{"job": "D4_128_N8192_s5_l1", "t": 1.1885487736881121e-05, "steps": 13280, "seconds": 5342.237479300005}
{"job": "D4_128_N8192_s5_l1", "t": 1.35521126976283e-05, "steps": 13364, "seconds": 5372.435248600086}
{"job": "D4_128_N8192_s5_l1", "t": 1.5343806668885435e-05, "steps": 13444, "seconds": 5403.051255800063}
{"job": "D4_128_N8192_s5_l1", "t": 1.778279410038923e-05, "steps": 13530, "seconds": 5433.74734900007}
{"job": "D4_128_N8192_s5_l1", "t": 2.046712889901067e-05, "steps": 13612, "seconds": 5464.965589199914}
{"job": "D4_128_N8192_s5_l1", "t": 2.395656318796788e-05, "steps": 13692, "seconds": 5496.035400399938}
{"job": "D4_128_N8192_s5_l1", "t": 2.7772186138965587e-05, "steps": 13768, "seconds": 5526.3842871000525}
{"job": "D4_128_N8192_s5_l1", "t": 3.3214891242983925e-05, "steps": 13848, "seconds": 5556.571559200063}
{"job": "D4_128_N8192_s5_l1", "t": 3.97769391143077e-05, "steps": 13930, "seconds": 5587.8576396999415}
{"job": "D4_128_N8192_s5_l1", "t": 4.799635309775299e-05, "steps": 14008, "seconds": 5618.351036800072}
{"job": "D4_128_N8192_s5_l1", "t": 5.906535720408044e-05, "steps": 14084, "seconds": 5648.65674980008}
{"job": "D4_128_N8192_s5_l1", "t": 7.504794589553689e-05, "steps": 14162, "seconds": 5678.977641999954}
{"job": "D4_128_N8192_s5_l1", "t": 9.563666864325436e-05, "steps": 14234, "seconds": 5709.047803400084}
{"job": "D4_128_N8192_s5_l1", "t": 0.00012725245453959559, "steps": 14310, "seconds": 5739.43928609998}
{"job": "D4_128_N8192_s5_l1", "t": 0.00017782794100389227, "steps": 14392, "seconds": 5769.775248700054}
{"job": "D4_128_N8192_s5_l1", "t": 0.00029020264089178553, "steps": 14498, "seconds": 5800.444266200066}
{"job": "D4_128_N8192_s5_l1", "t": 0.0005237580643856066, "steps": 14606, "seconds": 5830.990120999981}
{"job": "D4_128_N8192_s5_l1", "t": 0.001025173542813052, "steps": 14712, "seconds": 5861.730563499965}
{"job": "D4_128_N8192_s5_l1", "t": 0.00205588823575977, "steps": 14814, "seconds": 5892.513069699984}
{"job": "D4_128_N8192_s5_l1", "t": 0.004340182410346219, "steps": 14920, "seconds": 5922.78549239994}
{"job": "D4_128_N8192_s5_l1", "t": 0.00992156660115185, "steps": 15026, "seconds": 5953.200922399992}
{"job": "D4_128_N8192_s5_l1", "t": 0.022629041978467664, "steps": 15130, "seconds": 5983.619944300037}
{"job": "D4_128_N8192_s5_l1", "t": 0.04429276933949297, "steps": 15236, "seconds": 6014.180739599979}
{"job": "D4_128_N8192_s5_l1", "t": 0.08461825328639341, "steps": 15344, "seconds": 6044.6455010999925}
{"job": "D4_128_N8192_s5_l1", "t": 0.14, "steps": 15452, "seconds": 6075.714338300051}
{"job": "D4_128_N8192_s5_l1", "t": 0.20400000000000001, "steps": 15560, "seconds": 6105.949253000086}
{"job": "D4_128_N8192_s5_l1", "t": 0.278, "steps": 15670, "seconds": 6135.993148399983}
{"job": "D4_128_N8192_s5_l1", "t": 0.364, "steps": 15778, "seconds": 6166.5399614998605}
{"job": "D4_128_N8192_s5_l1", "t": 0.446, "steps": 15890, "seconds": 6196.923810899956}
{"job": "D4_128_N8192_s5_l1", "t": 0.546, "steps": 16006, "seconds": 6227.149966999888}
{"job": "D4_128_N8192_s5_l1", "t": 0.642, "steps": 16124, "seconds": 6257.160962200025}
{"job": "D4_128_N8192_s5_l1", "t": 0.7498942093324559, "steps": 16246, "seconds": 6287.343561199959}
{"job": "D4_128_N8192_s5_l1", "t": 0.9, "steps": 16412, "seconds": 6317.655936999945}
COMPLETE {"schema": 1, "name": "D4_128", "N": 8192, "dimension": 16383, "level": 1, "stages": 5, "order": 9, "seconds": 6338.2497292000335, "steps": 16522, "iterations": 41773, "rejected_steps": 0, "max_stage_backward_residual": 1.3119993833079574e-15, "max_relative_update": 2.995630879586239e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16292167680, "available_commit_bytes": 13371895808, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 156028928, "private_bytes": 1140269056, "peak_commit_bytes": 1485332480}, "start_utc": "2026-11-02T07:32:35.212316+00:00", "completed_utc": "2026-11-02T09:18:13.463798+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_128_N8192_l2.log <==
{"job": "D4_128_N8192_s5_l2", "t": 7.75e-23, "steps": 44, "seconds": 32.52267500013113}
{"job": "D4_128_N8192_s5_l2", "t": 7.75e-21, "steps": 76, "seconds": 63.624710200121626}
{"job": "D4_128_N8192_s5_l2", "t": 7.750000000000001e-19, "steps": 108, "seconds": 94.91091009997763}
{"job": "D4_128_N8192_s5_l2", "t": 1e-17, "steps": 140, "seconds": 127.75090580014512}
{"job": "D4_128_N8192_s5_l2", "t": 1.0035803605770244e-16, "steps": 172, "seconds": 160.1953177000396}
{"job": "D4_128_N8192_s5_l2", "t": 1.605728576923239e-15, "steps": 204, "seconds": 192.50571830011904}
{"job": "D4_128_N8192_s5_l2", "t": 2.5691657230771823e-14, "steps": 236, "seconds": 229.03692659991793}
{"job": "D4_128_N8192_s5_l2", "t": 7.75e-14, "steps": 252, "seconds": 261.38294050004333}
{"job": "D4_128_N8192_s5_l2", "t": 2.055332578461746e-13, "steps": 268, "seconds": 294.3851685000118}
{"job": "D4_128_N8192_s5_l2", "t": 4.76837158203125e-13, "steps": 284, "seconds": 327.6578796999529}
{"job": "D4_128_N8192_s5_l2", "t": 6.358725701157208e-13, "steps": 300, "seconds": 363.6282816999592}
{"job": "D4_128_N8192_s5_l2", "t": 8.221330313846984e-13, "steps": 316, "seconds": 397.3282244000584}
{"job": "D4_128_N8192_s5_l2", "t": 1e-12, "steps": 336, "seconds": 432.05854939995334}
{"job": "D4_128_N8192_s5_l2", "t": 1.2250421973649675e-12, "steps": 356, "seconds": 469.90177160012536}
{"job": "D4_128_N8192_s5_l2", "t": 1.633620025490637e-12, "steps": 372, "seconds": 504.9472521999851}
{"job": "D4_128_N8192_s5_l2", "t": 2.010805623190795e-12, "steps": 388, "seconds": 536.7774082000833}
{"job": "D4_128_N8192_s5_l2", "t": 2.6814523944394547e-12, "steps": 404, "seconds": 569.3701719001401}
{"job": "D4_128_N8192_s5_l2", "t": 3.35219377659287e-12, "steps": 420, "seconds": 600.0137464001309}
{"job": "D4_128_N8192_s5_l2", "t": 4.470222245851107e-12, "steps": 436, "seconds": 630.933447400108}
{"job": "D4_128_N8192_s5_l2", "t": 6.358725701157208e-12, "steps": 456, "seconds": 667.686410699971}
{"job": "D4_128_N8192_s5_l2", "t": 8.479497003740897e-12, "steps": 476, "seconds": 699.8500653000083}
{"job": "D4_128_N8192_s5_l2", "t": 1.0653795494226587e-11, "steps": 500, "seconds": 734.2808739000466}
{"job": "D4_128_N8192_s5_l2", "t": 1.5078914929239175e-11, "steps": 528, "seconds": 767.7030289000832}
{"job": "D4_128_N8192_s5_l2", "t": 2.6308257004310347e-11, "steps": 560, "seconds": 800.6631734999828}
{"job": "D4_128_N8192_s5_l2", "t": 4.172072909670963e-11, "steps": 592, "seconds": 831.8064542000648}
{"job": "D4_128_N8192_s5_l2", "t": 7.949304178094974e-11, "steps": 632, "seconds": 864.6307085999288}
{"job": "D4_128_N8192_s5_l2", "t": 1.1157266350487628e-10, "steps": 680, "seconds": 896.1705910000019}
{"job": "D4_128_N8192_s5_l2", "t": 1.4006603498926959e-10, "steps": 732, "seconds": 927.7869909999426}
{"job": "D4_128_N8192_s5_l2", "t": 1.8230450029011066e-10, "steps": 800, "seconds": 959.7147995000705}
{"job": "D4_128_N8192_s5_l2", "t": 2.6101572156825333e-10, "steps": 884, "seconds": 991.6548856000882}
{"job": "D4_128_N8192_s5_l2", "t": 3.528237412869541e-10, "steps": 968, "seconds": 1021.8747723000124}
{"job": "D4_128_N8192_s5_l2", "t": 4.76837158203125e-10, "steps": 1056, "seconds": 1052.7075217000674}
{"job": "D4_128_N8192_s5_l2", "t": 6.316458823096056e-10, "steps": 1140, "seconds": 1083.479241500143}
{"job": "D4_128_N8192_s5_l2", "t": 8.399733235761225e-10, "steps": 1228, "seconds": 1115.7289726999588}
{"job": "D4_128_N8192_s5_l2", "t": 1.0820044354171197e-09, "steps": 1312, "seconds": 1146.1747473999858}
{"job": "D4_128_N8192_s5_l2", "t": 1.3553827487584641e-09, "steps": 1400, "seconds": 1177.4912121000234}
{"job": "D4_128_N8192_s5_l2", "t": 1.6155980984398763e-09, "steps": 1480, "seconds": 1207.5682451999746}
{"job": "D4_128_N8192_s5_l2", "t": 1.970707741913442e-09, "steps": 1564, "seconds": 1238.244936299976}
{"job": "D4_128_N8192_s5_l2", "t": 2.3171389517542133e-09, "steps": 1648, "seconds": 1269.2364491000772}
{"job": "D4_128_N8192_s5_l2", "t": 2.708778238170763e-09, "steps": 1736, "seconds": 1301.312527500093}
{"job": "D4_128_N8192_s5_l2", "t": 3.114083609015471e-09, "steps": 1816, "seconds": 1331.947911000112}
{"job": "D4_128_N8192_s5_l2", "t": 3.552005825090108e-09, "steps": 1900, "seconds": 1362.2795506000984}
{"job": "D4_128_N8192_s5_l2", "t": 3.995627304403208e-09, "steps": 1984, "seconds": 1392.6949926000088}
{"job": "D4_128_N8192_s5_l2", "t": 4.5046911346012335e-09, "steps": 2068, "seconds": 1423.8782895000186}
{"job": "D4_128_N8192_s5_l2", "t": 4.938670678269092e-09, "steps": 2152, "seconds": 1455.342060700059}
{"job": "D4_128_N8192_s5_l2", "t": 5.469788986386449e-09, "steps": 2236, "seconds": 1486.2023279001005}
{"job": "D4_128_N8192_s5_l2", "t": 6.022900073240316e-09, "steps": 2320, "seconds": 1516.3781451000832}
{"job": "D4_128_N8192_s5_l2", "t": 6.514727300811466e-09, "steps": 2408, "seconds": 1546.9045212001074}
{"job": "D4_128_N8192_s5_l2", "t": 7.076470078793449e-09, "steps": 2492, "seconds": 1577.4536313000135}
{"job": "D4_128_N8192_s5_l2", "t": 7.676335495471042e-09, "steps": 2576, "seconds": 1608.0099750000518}
{"job": "D4_128_N8192_s5_l2", "t": 8.254041852680173e-09, "steps": 2660, "seconds": 1638.7131709000096}
{"job": "D4_128_N8192_s5_l2", "t": 8.782336380128888e-09, "steps": 2744, "seconds": 1670.4000361999497}
{"job": "D4_128_N8192_s5_l2", "t": 9.404857975008136e-09, "steps": 2832, "seconds": 1701.8469837999437}
{"job": "D4_128_N8192_s5_l2", "t": 1.0025320910223615e-08, "steps": 2916, "seconds": 1732.2863116001245}
{"job": "D4_128_N8192_s5_l2", "t": 1.0721210420411236e-08, "steps": 3004, "seconds": 1763.2837068999652}
{"job": "D4_128_N8192_s5_l2", "t": 1.1282896491548723e-08, "steps": 3088, "seconds": 1793.673793700058}
{"job": "D4_128_N8192_s5_l2", "t": 1.1884589673869497e-08, "steps": 3168, "seconds": 1824.3622661000118}
{"job": "D4_128_N8192_s5_l2", "t": 1.256311571182521e-08, "steps": 3256, "seconds": 1855.601814399939}
{"job": "D4_128_N8192_s5_l2", "t": 1.3284333534379372e-08, "steps": 3344, "seconds": 1885.8997164000757}
{"job": "D4_128_N8192_s5_l2", "t": 1.3976207291605595e-08, "steps": 3428, "seconds": 1916.8214072999544}
{"job": "D4_128_N8192_s5_l2", "t": 1.46747107320608e-08, "steps": 3512, "seconds": 1947.3733292999677}
{"job": "D4_128_N8192_s5_l2", "t": 1.5268128691774782e-08, "steps": 3596, "seconds": 1977.7094064999837}
{"job": "D4_128_N8192_s5_l2", "t": 1.5903910202740558e-08, "steps": 3676, "seconds": 2008.2459543999285}
{"job": "D4_128_N8192_s5_l2", "t": 1.6620996618376584e-08, "steps": 3760, "seconds": 2038.6063741999678}
{"job": "D4_128_N8192_s5_l2", "t": 1.7376090821391604e-08, "steps": 3844, "seconds": 2069.2629342}
{"job": "D4_128_N8192_s5_l2", "t": 1.8153492361718996e-08, "steps": 3932, "seconds": 2101.0620351999532}
{"job": "D4_128_N8192_s5_l2", "t": 1.8931563587448646e-08, "steps": 4020, "seconds": 2132.4969045000616}
{"job": "D4_128_N8192_s5_l2", "t": 1.970707741913442e-08, "steps": 4108, "seconds": 2163.7571821999736}
{"job": "D4_128_N8192_s5_l2", "t": 2.0392238807410623e-08, "steps": 4192, "seconds": 2194.5316490000114}
{"job": "D4_128_N8192_s5_l2", "t": 2.1185274233216105e-08, "steps": 4280, "seconds": 2225.4137898001354}
{"job": "D4_128_N8192_s5_l2", "t": 2.2003068922738393e-08, "steps": 4368, "seconds": 2257.1799439000897}
{"job": "D4_128_N8192_s5_l2", "t": 2.2780016374497864e-08, "steps": 4452, "seconds": 2287.807449999964}
{"job": "D4_128_N8192_s5_l2", "t": 2.3647757241545053e-08, "steps": 4540, "seconds": 2318.921434900025}
{"job": "D4_128_N8192_s5_l2", "t": 2.4525093093835888e-08, "steps": 4632, "seconds": 2349.1276501000393}
{"job": "D4_128_N8192_s5_l2", "t": 2.5454652802235264e-08, "steps": 4724, "seconds": 2379.4814194999635}
{"job": "D4_128_N8192_s5_l2", "t": 2.6309120327636718e-08, "steps": 4816, "seconds": 2410.5580285000615}
{"job": "D4_128_N8192_s5_l2", "t": 2.7172684346555338e-08, "steps": 4908, "seconds": 2441.7732001999393}
{"job": "D4_128_N8192_s5_l2", "t": 2.8045474437991022e-08, "steps": 4996, "seconds": 2472.0052533000708}
{"job": "D4_128_N8192_s5_l2", "t": 2.8927622496493515e-08, "steps": 5084, "seconds": 2502.8213744999375}
{"job": "D4_128_N8192_s5_l2", "t": 2.990895412385968e-08, "steps": 5176, "seconds": 2533.704494100064}
{"job": "D4_128_N8192_s5_l2", "t": 3.0899544534647003e-08, "steps": 5268, "seconds": 2564.8116977999453}
{"job": "D4_128_N8192_s5_l2", "t": 3.181496124355551e-08, "steps": 5356, "seconds": 2595.970917599974}
{"job": "D4_128_N8192_s5_l2", "t": 3.292370188777544e-08, "steps": 5456, "seconds": 2627.0063835999463}
{"job": "D4_128_N8192_s5_l2", "t": 3.399990619068991e-08, "steps": 5552, "seconds": 2657.273021900095}
{"job": "D4_128_N8192_s5_l2", "t": 3.494678199128426e-08, "steps": 5640, "seconds": 2687.71575949993}
{"job": "D4_128_N8192_s5_l2", "t": 3.585597598830834e-08, "steps": 5732, "seconds": 2718.6347084001172}
{"job": "D4_128_N8192_s5_l2", "t": 3.6920664587962854e-08, "steps": 5824, "seconds": 2749.7674424001016}
{"job": "D4_128_N8192_s5_l2", "t": 3.789984774791043e-08, "steps": 5912, "seconds": 2779.9783280000556}
{"job": "D4_128_N8192_s5_l2", "t": 3.893973711474664e-08, "steps": 6000, "seconds": 2810.022809700109}
{"job": "D4_128_N8192_s5_l2", "t": 4.009269063326712e-08, "steps": 6096, "seconds": 2840.6400983999483}
{"job": "D4_128_N8192_s5_l2", "t": 4.120946413234933e-08, "steps": 6192, "seconds": 2870.6992343999445}
{"job": "D4_128_N8192_s5_l2", "t": 4.244358643891049e-08, "steps": 6292, "seconds": 2901.53238050011}
{"job": "D4_128_N8192_s5_l2", "t": 4.36945121116e-08, "steps": 6392, "seconds": 2932.7066395999864}
{"job": "D4_128_N8192_s5_l2", "t": 4.496254759215469e-08, "steps": 6492, "seconds": 2963.3273442999925}
{"job": "D4_128_N8192_s5_l2", "t": 4.619409354406273e-08, "steps": 6588, "seconds": 2994.375972900074}
{"job": "D4_128_N8192_s5_l2", "t": 4.733276253027344e-08, "steps": 6684, "seconds": 3025.047025799984}
{"job": "D4_128_N8192_s5_l2", "t": 4.848522552832304e-08, "steps": 6776, "seconds": 3056.3213416999206}
{"job": "D4_128_N8192_s5_l2", "t": 4.96517062449635e-08, "steps": 6868, "seconds": 3087.0172961000353}
{"job": "D4_128_N8192_s5_l2", "t": 5.08890173093314e-08, "steps": 6960, "seconds": 3117.4510592001025}
{"job": "D4_128_N8192_s5_l2", "t": 5.208491827137922e-08, "steps": 7048, "seconds": 3148.48048639996}
{"job": "D4_128_N8192_s5_l2", "t": 5.335356776449101e-08, "steps": 7140, "seconds": 3179.5620013999287}
{"job": "D4_128_N8192_s5_l2", "t": 5.4579886708251304e-08, "steps": 7228, "seconds": 3211.13145840005}
{"job": "D4_128_N8192_s5_l2", "t": 5.600005859435549e-08, "steps": 7328, "seconds": 3241.7439018001314}
{"job": "D4_128_N8192_s5_l2", "t": 5.725932514951227e-08, "steps": 7416, "seconds": 3271.9264225000516}
{"job": "D4_128_N8192_s5_l2", "t": 5.865663716090628e-08, "steps": 7512, "seconds": 3302.324126099935}
{"job": "D4_128_N8192_s5_l2", "t": 6.007322615996524e-08, "steps": 7608, "seconds": 3332.4825248999987}
{"job": "D4_128_N8192_s5_l2", "t": 6.150944837190507e-08, "steps": 7704, "seconds": 3362.679972700076}
{"job": "D4_128_N8192_s5_l2", "t": 6.283823722742759e-08, "steps": 7800, "seconds": 3392.709063800052}
{"job": "D4_128_N8192_s5_l2", "t": 6.431304144770182e-08, "steps": 7900, "seconds": 3423.342788200127}
{"job": "D4_128_N8192_s5_l2", "t": 6.585823195868408e-08, "steps": 8000, "seconds": 3454.4198920000345}
{"job": "D4_128_N8192_s5_l2", "t": 6.739162191896808e-08, "steps": 8100, "seconds": 3485.341826000018}
{"job": "D4_128_N8192_s5_l2", "t": 6.893070606285445e-08, "steps": 8196, "seconds": 3516.122191200033}
{"job": "D4_128_N8192_s5_l2", "t": 7.05600991147464e-08, "steps": 8296, "seconds": 3546.929752700031}
{"job": "D4_128_N8192_s5_l2", "t": 7.214445264411652e-08, "steps": 8392, "seconds": 3577.655997700058}
{"job": "D4_128_N8192_s5_l2", "t": 7.375160720819918e-08, "steps": 8488, "seconds": 3607.843965300126}
{"job": "D4_128_N8192_s5_l2", "t": 7.545342329758343e-08, "steps": 8588, "seconds": 3638.78456020006}
{"job": "D4_128_N8192_s5_l2", "t": 7.71085498785156e-08, "steps": 8684, "seconds": 3669.174628500128}
{"job": "D4_128_N8192_s5_l2", "t": 7.87878489302753e-08, "steps": 8780, "seconds": 3699.400158100063}
{"job": "D4_128_N8192_s5_l2", "t": 8.056644451561802e-08, "steps": 8876, "seconds": 3730.034619400045}
{"job": "D4_128_N8192_s5_l2", "t": 8.229662294941597e-08, "steps": 8972, "seconds": 3760.9152085001115}
{"job": "D4_128_N8192_s5_l2", "t": 8.397556946460995e-08, "steps": 9072, "seconds": 3791.899823799962}
{"job": "D4_128_N8192_s5_l2", "t": 8.567842828955211e-08, "steps": 9168, "seconds": 3821.9538523000665}
{"job": "D4_128_N8192_s5_l2", "t": 8.748475254948715e-08, "steps": 9264, "seconds": 3852.62698619999}
{"job": "D4_128_N8192_s5_l2", "t": 8.933756068322871e-08, "steps": 9364, "seconds": 3883.312755800085}
{"job": "D4_128_N8192_s5_l2", "t": 9.109794804537235e-08, "steps": 9456, "seconds": 3913.6161804001313}
{"job": "D4_128_N8192_s5_l2", "t": 9.306894034910244e-08, "steps": 9552, "seconds": 3943.640692499932}
{"job": "D4_128_N8192_s5_l2", "t": 9.50713495492253e-08, "steps": 9652, "seconds": 3974.1281791999936}
{"job": "D4_128_N8192_s5_l2", "t": 9.702042661573348e-08, "steps": 9748, "seconds": 4004.628447999945}
{"job": "D4_128_N8192_s5_l2", "t": 9.899957975081196e-08, "steps": 9844, "seconds": 4034.6861481999513}
{"job": "D4_128_N8192_s5_l2", "t": 1.010094309546414e-07, "steps": 9940, "seconds": 4064.7891496999655}
{"job": "D4_128_N8192_s5_l2", "t": 1.0305061839033706e-07, "steps": 10036, "seconds": 4094.821142999921}
{"job": "D4_128_N8192_s5_l2", "t": 1.0512379689058178e-07, "steps": 10132, "seconds": 4125.257569200126}
{"job": "D4_128_N8192_s5_l2", "t": 1.0732194834391225e-07, "steps": 10228, "seconds": 4156.293516400037}
{"job": "D4_128_N8192_s5_l2", "t": 1.0936883293423849e-07, "steps": 10320, "seconds": 4187.24851169996}
{"job": "D4_128_N8192_s5_l2", "t": 1.1135173918172544e-07, "steps": 10412, "seconds": 4218.093989100074}
{"job": "D4_128_N8192_s5_l2", "t": 1.1326712548449152e-07, "steps": 10504, "seconds": 4248.453458599979}
{"job": "D4_128_N8192_s5_l2", "t": 1.154049598065349e-07, "steps": 10596, "seconds": 4279.411928999936}
{"job": "D4_128_N8192_s5_l2", "t": 1.1757582217808469e-07, "steps": 10688, "seconds": 4310.398188699968}
{"job": "D4_128_N8192_s5_l2", "t": 1.1967944734032278e-07, "steps": 10776, "seconds": 4341.331574399956}
{"job": "D4_128_N8192_s5_l2", "t": 1.2191685547222655e-07, "steps": 10868, "seconds": 4372.201269800076}
{"job": "D4_128_N8192_s5_l2", "t": 1.242935057814393e-07, "steps": 10964, "seconds": 4403.282091900008}
{"job": "D4_128_N8192_s5_l2", "t": 1.2692131992542592e-07, "steps": 11064, "seconds": 4433.5622487000655}
{"job": "D4_128_N8192_s5_l2", "t": 1.293807798814312e-07, "steps": 11160, "seconds": 4463.622134400066}
{"job": "D4_128_N8192_s5_l2", "t": 1.3188128494588724e-07, "steps": 11256, "seconds": 4494.104658799944}
{"job": "D4_128_N8192_s5_l2", "t": 1.345352620626573e-07, "steps": 11356, "seconds": 4524.725184200099}
{"job": "D4_128_N8192_s5_l2", "t": 1.37236004762901e-07, "steps": 11456, "seconds": 4555.295310700079}
{"job": "D4_128_N8192_s5_l2", "t": 1.3998461827347042e-07, "steps": 11552, "seconds": 4585.922257099999}
{"job": "D4_128_N8192_s5_l2", "t": 1.4266467943196768e-07, "steps": 11648, "seconds": 4616.9105611999985}
{"job": "D4_128_N8192_s5_l2", "t": 1.4527128341855656e-07, "steps": 11740, "seconds": 4647.047880199971}
{"job": "D4_128_N8192_s5_l2", "t": 1.48042416143864e-07, "steps": 11840, "seconds": 4677.3517438001}
{"job": "D4_128_N8192_s5_l2", "t": 1.5078914929239175e-07, "steps": 11940, "seconds": 4708.167171600042}
{"job": "D4_128_N8192_s5_l2", "t": 1.5373023696461943e-07, "steps": 12040, "seconds": 4739.280986899976}
{"job": "D4_128_N8192_s5_l2", "t": 1.5664920142489915e-07, "steps": 12136, "seconds": 4770.081352700014}
{"job": "D4_128_N8192_s5_l2", "t": 1.5961977542680767e-07, "steps": 12232, "seconds": 4801.095117500052}
{"job": "D4_128_N8192_s5_l2", "t": 1.6264318284174781e-07, "steps": 12328, "seconds": 4831.334601799957}
{"job": "D4_128_N8192_s5_l2", "t": 1.6585573543206186e-07, "steps": 12428, "seconds": 4861.884443300078}
{"job": "D4_128_N8192_s5_l2", "t": 1.6899106697499936e-07, "steps": 12520, "seconds": 4892.120844000019}
{"job": "D4_128_N8192_s5_l2", "t": 1.7218318688161062e-07, "steps": 12616, "seconds": 4922.8536745000165}
{"job": "D4_128_N8192_s5_l2", "t": 1.7543347490895442e-07, "steps": 12712, "seconds": 4953.688028000062}
{"job": "D4_128_N8192_s5_l2", "t": 1.7874335297408488e-07, "steps": 12808, "seconds": 4984.475845400011}
{"job": "D4_128_N8192_s5_l2", "t": 1.821142867094462e-07, "steps": 12900, "seconds": 5014.624888600083}
{"job": "D4_128_N8192_s5_l2", "t": 1.853971824944583e-07, "steps": 12992, "seconds": 5044.727138200076}
{"job": "D4_128_N8192_s5_l2", "t": 1.8904541210483345e-07, "steps": 13092, "seconds": 5075.970622200053}
{"job": "D4_128_N8192_s5_l2", "t": 1.9260876856861254e-07, "steps": 13188, "seconds": 5106.523807500023}
{"job": "D4_128_N8192_s5_l2", "t": 1.963989273116557e-07, "steps": 13288, "seconds": 5137.667810500134}
{"job": "D4_128_N8192_s5_l2", "t": 1.9977703482280354e-07, "steps": 13384, "seconds": 5168.474536200054}
{"job": "D4_128_N8192_s5_l2", "t": 2.0354462412823422e-07, "steps": 13480, "seconds": 5199.647884299979}
{"job": "D4_128_N8192_s5_l2", "t": 2.0738481785218502e-07, "steps": 13576, "seconds": 5229.663474299945}
{"job": "D4_128_N8192_s5_l2", "t": 2.112994935748819e-07, "steps": 13672, "seconds": 5260.183578900062}
{"job": "D4_128_N8192_s5_l2", "t": 2.1529058996502901e-07, "steps": 13768, "seconds": 5290.563382500084}
{"job": "D4_128_N8192_s5_l2", "t": 2.1936010918049375e-07, "steps": 13864, "seconds": 5321.126764900051}
{"job": "D4_128_N8192_s5_l2", "t": 2.2369241324544509e-07, "steps": 13964, "seconds": 5351.389925000025}
{"job": "D4_128_N8192_s5_l2", "t": 2.281147897764859e-07, "steps": 14064, "seconds": 5382.081347699976}
{"job": "D4_128_N8192_s5_l2", "t": 2.324397474981416e-07, "steps": 14160, "seconds": 5412.357543200022}
{"job": "D4_128_N8192_s5_l2", "t": 2.370458809243046e-07, "steps": 14256, "seconds": 5442.634893000126}
{"job": "D4_128_N8192_s5_l2", "t": 2.4174978443612717e-07, "steps": 14356, "seconds": 5473.4997674000915}
{"job": "D4_128_N8192_s5_l2", "t": 2.465542447712654e-07, "steps": 14456, "seconds": 5503.990449799923}
{"job": "D4_128_N8192_s5_l2", "t": 2.5146214866739247e-07, "steps": 14556, "seconds": 5535.097718500067}
{"job": "D4_128_N8192_s5_l2", "t": 2.5647648719942e-07, "steps": 14656, "seconds": 5565.883540299954}
{"job": "D4_128_N8192_s5_l2", "t": 2.61816279154548e-07, "steps": 14760, "seconds": 5596.574997999938}
{"job": "D4_128_N8192_s5_l2", "t": 2.670576698778353e-07, "steps": 14868, "seconds": 5627.711597900139}
{"job": "D4_128_N8192_s5_l2", "t": 2.7218968379465684e-07, "steps": 14964, "seconds": 5658.910987599986}
{"job": "D4_128_N8192_s5_l2", "t": 2.7772186138965586e-07, "steps": 15068, "seconds": 5689.514765399974}
{"job": "D4_128_N8192_s5_l2", "t": 2.839655463376207e-07, "steps": 15180, "seconds": 5720.092006700113}
{"job": "D4_128_N8192_s5_l2", "t": 2.89945794351143e-07, "steps": 15284, "seconds": 5751.1133477000985}
{"job": "D4_128_N8192_s5_l2", "t": 2.9582087952745697e-07, "steps": 15384, "seconds": 5782.170228899922}
{"job": "D4_128_N8192_s5_l2", "t": 3.020848041394878e-07, "steps": 15488, "seconds": 5812.2881275999825}
{"job": "D4_128_N8192_s5_l2", "t": 3.0899544534647e-07, "steps": 15596, "seconds": 5843.269672699971}
{"job": "D4_128_N8192_s5_l2", "t": 3.162277660168379e-07, "steps": 15712, "seconds": 5874.240102000069}
{"job": "D4_128_N8192_s5_l2", "t": 3.239964042901787e-07, "steps": 15828, "seconds": 5904.721247199923}
{"job": "D4_128_N8192_s5_l2", "t": 3.3179835494149745e-07, "steps": 15944, "seconds": 5935.393360499991}
{"job": "D4_128_N8192_s5_l2", "t": 3.401094856363399e-07, "steps": 16064, "seconds": 5965.7102469000965}
{"job": "D4_128_N8192_s5_l2", "t": 3.4896768661650076e-07, "steps": 16192, "seconds": 5996.460473000072}
{"job": "D4_128_N8192_s5_l2", "t": 3.584067849461427e-07, "steps": 16332, "seconds": 6027.364232399967}
{"job": "D4_128_N8192_s5_l2", "t": 3.6878921845126774e-07, "steps": 16468, "seconds": 6057.667648399947}
{"job": "D4_128_N8192_s5_l2", "t": 3.795320993744327e-07, "steps": 16608, "seconds": 6088.382227000082}
{"job": "D4_128_N8192_s5_l2", "t": 3.90995360326461e-07, "steps": 16748, "seconds": 6119.182363}
{"job": "D4_128_N8192_s5_l2", "t": 4.0216772347698517e-07, "steps": 16880, "seconds": 6149.950725700008}
{"job": "D4_128_N8192_s5_l2", "t": 4.140972981405866e-07, "steps": 17020, "seconds": 6180.386480099987}
{"job": "D4_128_N8192_s5_l2", "t": 4.2607988853063277e-07, "steps": 17152, "seconds": 6210.811829500133}
{"job": "D4_128_N8192_s5_l2", "t": 4.3849024958910983e-07, "steps": 17284, "seconds": 6241.431600900134}
{"job": "D4_128_N8192_s5_l2", "t": 4.513489877947537e-07, "steps": 17416, "seconds": 6272.0343172999565}
{"job": "D4_128_N8192_s5_l2", "t": 4.642540901459691e-07, "steps": 17548, "seconds": 6302.049331200076}
{"job": "D4_128_N8192_s5_l2", "t": 4.776215767983205e-07, "steps": 17688, "seconds": 6332.724391200114}
{"job": "D4_128_N8192_s5_l2", "t": 4.923846942729205e-07, "steps": 17824, "seconds": 6363.34785260004}
{"job": "D4_128_N8192_s5_l2", "t": 5.077258094692983e-07, "steps": 17964, "seconds": 6393.694079299923}
{"job": "D4_128_N8192_s5_l2", "t": 5.237580643856066e-07, "steps": 18104, "seconds": 6424.773474900052}
{"job": "D4_128_N8192_s5_l2", "t": 5.402663658362364e-07, "steps": 18240, "seconds": 6455.270886600018}
{"job": "D4_128_N8192_s5_l2", "t": 5.569997363836056e-07, "steps": 18372, "seconds": 6485.969898700016}
{"job": "D4_128_N8192_s5_l2", "t": 5.755134115061027e-07, "steps": 18512, "seconds": 6516.321680400055}
{"job": "D4_128_N8192_s5_l2", "t": 5.942466492858634e-07, "steps": 18652, "seconds": 6547.155586299952}
{"job": "D4_128_N8192_s5_l2", "t": 6.143803097035868e-07, "steps": 18792, "seconds": 6577.37931660004}
{"job": "D4_128_N8192_s5_l2", "t": 6.322581628236646e-07, "steps": 18924, "seconds": 6607.832859799964}
{"job": "D4_128_N8192_s5_l2", "t": 6.514728008553998e-07, "steps": 19052, "seconds": 6638.127335600089}
{"job": "D4_128_N8192_s5_l2", "t": 6.721386828656874e-07, "steps": 19184, "seconds": 6668.622174600139}
{"job": "D4_128_N8192_s5_l2", "t": 6.943840854909933e-07, "steps": 19316, "seconds": 6699.093592700083}
{"job": "D4_128_N8192_s5_l2", "t": 7.176108337171457e-07, "steps": 19452, "seconds": 6729.181157600135}
{"job": "D4_128_N8192_s5_l2", "t": 7.426532755426581e-07, "steps": 19588, "seconds": 6759.419099600054}
{"job": "D4_128_N8192_s5_l2", "t": 7.688708793218883e-07, "steps": 19728, "seconds": 6790.140309199924}
{"job": "D4_128_N8192_s5_l2", "t": 7.971910356516912e-07, "steps": 19868, "seconds": 6820.295991900144}
{"job": "D4_128_N8192_s5_l2", "t": 8.260307300683203e-07, "steps": 20008, "seconds": 6851.03278070013}
{"job": "D4_128_N8192_s5_l2", "t": 8.506793823280029e-07, "steps": 20132, "seconds": 6881.377899799962}
{"job": "D4_128_N8192_s5_l2", "t": 8.78271959497331e-07, "steps": 20256, "seconds": 6911.984779699938}
{"job": "D4_128_N8192_s5_l2", "t": 9.085175756516862e-07, "steps": 20384, "seconds": 6942.862399799982}
{"job": "D4_128_N8192_s5_l2", "t": 9.40398407986629e-07, "steps": 20512, "seconds": 6974.494687299943}
{"job": "D4_128_N8192_s5_l2", "t": 9.742750934851924e-07, "steps": 20640, "seconds": 7004.661327400012}
{"job": "D4_128_N8192_s5_l2", "t": 1.0110180660636162e-06, "steps": 20776, "seconds": 7035.368892699946}
{"job": "D4_128_N8192_s5_l2", "t": 1.050347085626104e-06, "steps": 20912, "seconds": 7066.100103500066}
{"job": "D4_128_N8192_s5_l2", "t": 1.0904198172570673e-06, "steps": 21044, "seconds": 7096.666637999937}
{"job": "D4_128_N8192_s5_l2", "t": 1.1306131566731317e-06, "steps": 21180, "seconds": 7126.993128800066}
{"job": "D4_128_N8192_s5_l2", "t": 1.1743317995676639e-06, "steps": 21316, "seconds": 7158.004356499994}
{"job": "D4_128_N8192_s5_l2", "t": 1.2158612849144413e-06, "steps": 21436, "seconds": 7188.184159399942}
{"job": "D4_128_N8192_s5_l2", "t": 1.2594621260320204e-06, "steps": 21552, "seconds": 7218.412841600133}
{"job": "D4_128_N8192_s5_l2", "t": 1.3052743984716062e-06, "steps": 21672, "seconds": 7249.069819499971}
{"job": "D4_128_N8192_s5_l2", "t": 1.3552165340080619e-06, "steps": 21792, "seconds": 7279.689027799992}
{"job": "D4_128_N8192_s5_l2", "t": 1.4022986056069286e-06, "steps": 21904, "seconds": 7310.0206796999555}
{"job": "D4_128_N8192_s5_l2", "t": 1.4595291242013075e-06, "steps": 22028, "seconds": 7340.543068300001}
{"job": "D4_128_N8192_s5_l2", "t": 1.5138885349140412e-06, "steps": 22156, "seconds": 7370.625304500107}
{"job": "D4_128_N8192_s5_l2", "t": 1.5755118112163531e-06, "steps": 22280, "seconds": 7401.309073700104}
{"job": "D4_128_N8192_s5_l2", "t": 1.6477090129430426e-06, "steps": 22416, "seconds": 7432.469048199942}
{"job": "D4_128_N8192_s5_l2", "t": 1.7123284358220074e-06, "steps": 22532, "seconds": 7463.1433206000365}
{"job": "D4_128_N8192_s5_l2", "t": 1.778279410038923e-06, "steps": 22644, "seconds": 7493.28960629995}
{"job": "D4_128_N8192_s5_l2", "t": 1.8528325188844486e-06, "steps": 22760, "seconds": 7524.9347407000605}
{"job": "D4_128_N8192_s5_l2", "t": 1.929308607235228e-06, "steps": 22876, "seconds": 7555.164589599939}
{"job": "D4_128_N8192_s5_l2", "t": 2.0042070904223085e-06, "steps": 22992, "seconds": 7585.438335400075}
{"job": "D4_128_N8192_s5_l2", "t": 2.083339828746196e-06, "steps": 23104, "seconds": 7615.979508700082}
{"job": "D4_128_N8192_s5_l2", "t": 2.17047957604919e-06, "steps": 23216, "seconds": 7646.682659500046}
{"job": "D4_128_N8192_s5_l2", "t": 2.2629536912492636e-06, "steps": 23328, "seconds": 7677.656906499993}
{"job": "D4_128_N8192_s5_l2", "t": 2.3690176691838766e-06, "steps": 23444, "seconds": 7708.163139400072}
{"job": "D4_128_N8192_s5_l2", "t": 2.4740453576382563e-06, "steps": 23556, "seconds": 7738.715117400046}
{"job": "D4_128_N8192_s5_l2", "t": 2.590381545969939e-06, "steps": 23672, "seconds": 7768.813394000055}
{"job": "D4_128_N8192_s5_l2", "t": 2.700554762810261e-06, "steps": 23788, "seconds": 7799.582279799972}
{"job": "D4_128_N8192_s5_l2", "t": 2.8251017236251106e-06, "steps": 23900, "seconds": 7830.393042600015}
{"job": "D4_128_N8192_s5_l2", "t": 2.985572660292657e-06, "steps": 24032, "seconds": 7861.051426999969}
{"job": "D4_128_N8192_s5_l2", "t": 3.1388160141422467e-06, "steps": 24148, "seconds": 7891.970245799981}
{"job": "D4_128_N8192_s5_l2", "t": 3.2974507810509705e-06, "steps": 24260, "seconds": 7922.100964799989}
{"job": "D4_128_N8192_s5_l2", "t": 3.4680497634380514e-06, "steps": 24372, "seconds": 7952.872708100127}
{"job": "D4_128_N8192_s5_l2", "t": 3.6372094964712597e-06, "steps": 24488, "seconds": 7983.233303500107}
{"job": "D4_128_N8192_s5_l2", "t": 3.818706802753928e-06, "steps": 24596, "seconds": 8013.604653900024}
{"job": "D4_128_N8192_s5_l2", "t": 4.030681310924568e-06, "steps": 24712, "seconds": 8044.41330419993}
{"job": "D4_128_N8192_s5_l2", "t": 4.269567377883396e-06, "steps": 24828, "seconds": 8075.2258864000905}
{"job": "D4_128_N8192_s5_l2", "t": 4.529816539677021e-06, "steps": 24944, "seconds": 8106.063521000091}
{"job": "D4_128_N8192_s5_l2", "t": 4.76837158203125e-06, "steps": 25056, "seconds": 8136.209508999949}
{"job": "D4_128_N8192_s5_l2", "t": 5.065486049664704e-06, "steps": 25176, "seconds": 8167.698148699943}
{"job": "D4_128_N8192_s5_l2", "t": 5.375379390949626e-06, "steps": 25288, "seconds": 8197.926438099938}
{"job": "D4_128_N8192_s5_l2", "t": 5.728241871822161e-06, "steps": 25400, "seconds": 8228.517734199995}
{"job": "D4_128_N8192_s5_l2", "t": 6.1007412931149446e-06, "steps": 25512, "seconds": 8258.752766800113}
{"job": "D4_128_N8192_s5_l2", "t": 6.4589192606195725e-06, "steps": 25620, "seconds": 8289.684396400116}
{"job": "D4_128_N8192_s5_l2", "t": 6.904967688402244e-06, "steps": 25736, "seconds": 8320.391662300099}
{"job": "D4_128_N8192_s5_l2", "t": 7.418949446020042e-06, "steps": 25852, "seconds": 8350.491479499964}
{"job": "D4_128_N8192_s5_l2", "t": 7.968466132898941e-06, "steps": 25964, "seconds": 8380.971361499978}
{"job": "D4_128_N8192_s5_l2", "t": 8.479497003740896e-06, "steps": 26072, "seconds": 8412.53849419998}
{"job": "D4_128_N8192_s5_l2", "t": 9.121812329615254e-06, "steps": 26184, "seconds": 8443.338545999955}
{"job": "D4_128_N8192_s5_l2", "t": 9.904632568359376e-06, "steps": 26300, "seconds": 8473.775281999959}
{"job": "D4_128_N8192_s5_l2", "t": 1.0755327012803819e-05, "steps": 26416, "seconds": 8504.10084259999}
{"job": "D4_128_N8192_s5_l2", "t": 1.155669779904417e-05, "steps": 26524, "seconds": 8534.424737999914}
{"job": "D4_128_N8192_s5_l2", "t": 1.2586233087797747e-05, "steps": 26636, "seconds": 8565.14512729994}
{"job": "D4_128_N8192_s5_l2", "t": 1.3758498883204324e-05, "steps": 26748, "seconds": 8596.057619600091}
{"job": "D4_128_N8192_s5_l2", "t": 1.497868436598455e-05, "steps": 26856, "seconds": 8626.821905800141}
{"job": "D4_128_N8192_s5_l2", "t": 1.6307523256346507e-05, "steps": 26964, "seconds": 8658.511118999915}
{"job": "D4_128_N8192_s5_l2", "t": 1.7970304900420896e-05, "steps": 27072, "seconds": 8688.62556620012}
{"job": "D4_128_N8192_s5_l2", "t": 1.9840737023392264e-05, "steps": 27184, "seconds": 8719.529557300033}
{"job": "D4_128_N8192_s5_l2", "t": 2.1943833430462376e-05, "steps": 27296, "seconds": 8751.073473100085}
{"job": "D4_128_N8192_s5_l2", "t": 2.4564679031832557e-05, "steps": 27408, "seconds": 8782.03648489993}
{"job": "D4_128_N8192_s5_l2", "t": 2.7293355041680064e-05, "steps": 27520, "seconds": 8813.095090900082}
{"job": "D4_128_N8192_s5_l2", "t": 3.0899544534647005e-05, "steps": 27632, "seconds": 8843.54634130001}
{"job": "D4_128_N8192_s5_l2", "t": 3.5131300677910405e-05, "steps": 27748, "seconds": 8874.924255100079}
{"job": "D4_128_N8192_s5_l2", "t": 3.952337977919956e-05, "steps": 27856, "seconds": 8905.358716699993}
{"job": "D4_128_N8192_s5_l2", "t": 4.571822329832742e-05, "steps": 27968, "seconds": 8935.559771900065}
{"job": "D4_128_N8192_s5_l2", "t": 5.231711629952454e-05, "steps": 28080, "seconds": 8965.736828099936}
{"job": "D4_128_N8192_s5_l2", "t": 6.141650583618522e-05, "steps": 28192, "seconds": 8996.31793619995}
{"job": "D4_128_N8192_s5_l2", "t": 7.1857514367619e-05, "steps": 28296, "seconds": 9026.654339600122}
{"job": "D4_128_N8192_s5_l2", "t": 8.461825328639345e-05, "steps": 28396, "seconds": 9057.751549199922}
{"job": "D4_128_N8192_s5_l2", "t": 0.0001005578315685914, "steps": 28496, "seconds": 9088.204983399948}
{"job": "D4_128_N8192_s5_l2", "t": 0.00012420261020122718, "steps": 28608, "seconds": 9119.706299199956}
{"job": "D4_128_N8192_s5_l2", "t": 0.00015416986830309702, "steps": 28716, "seconds": 9149.805015600054}
{"job": "D4_128_N8192_s5_l2", "t": 0.00019573417814876577, "steps": 28828, "seconds": 9181.211422600085}
{"job": "D4_128_N8192_s5_l2", "t": 0.0002581008120911315, "steps": 28948, "seconds": 9211.962190099992}
{"job": "D4_128_N8192_s5_l2", "t": 0.00033480260924874454, "steps": 29052, "seconds": 9242.021303900052}
{"job": "D4_128_N8192_s5_l2", "t": 0.00046141810137743136, "steps": 29168, "seconds": 9273.068080099998}
{"job": "D4_128_N8192_s5_l2", "t": 0.000634547381432935, "steps": 29276, "seconds": 9303.312533300137}
{"job": "D4_128_N8192_s5_l2", "t": 0.0009085175756516862, "steps": 29388, "seconds": 9333.760716200108}
{"job": "D4_128_N8192_s5_l2", "t": 0.001333521432163324, "steps": 29496, "seconds": 9364.935679600108}
{"job": "D4_128_N8192_s5_l2", "t": 0.0019125761886254738, "steps": 29608, "seconds": 9395.130237299949}
{"job": "D4_128_N8192_s5_l2", "t": 0.002741571024518098, "steps": 29716, "seconds": 9425.671507799998}
{"job": "D4_128_N8192_s5_l2", "t": 0.004064680907282326, "steps": 29824, "seconds": 9456.78948009992}
{"job": "D4_128_N8192_s5_l2", "t": 0.0062007853592507805, "steps": 29936, "seconds": 9487.513826600043}
{"job": "D4_128_N8192_s5_l2", "t": 0.009882349901727774, "steps": 30048, "seconds": 9518.432192400098}
{"job": "D4_128_N8192_s5_l2", "t": 0.015388248169055171, "steps": 30160, "seconds": 9549.583953100024}
{"job": "D4_128_N8192_s5_l2", "t": 0.023113809958013765, "steps": 30264, "seconds": 9580.380439500092}
{"job": "D4_128_N8192_s5_l2", "t": 0.03321489124298392, "steps": 30376, "seconds": 9610.941577499965}
{"job": "D4_128_N8192_s5_l2", "t": 0.046415888336127725, "steps": 30484, "seconds": 9641.713744899957}
{"job": "D4_128_N8192_s5_l2", "t": 0.064, "steps": 30596, "seconds": 9672.891619000118}
{"job": "D4_128_N8192_s5_l2", "t": 0.08877392280557675, "steps": 30704, "seconds": 9703.085896600038}
{"job": "D4_128_N8192_s5_l2", "t": 0.114, "steps": 30820, "seconds": 9734.39526530006}
{"job": "D4_128_N8192_s5_l2", "t": 0.14677992676220675, "steps": 30928, "seconds": 9764.668958600145}
{"job": "D4_128_N8192_s5_l2", "t": 0.17600000000000002, "steps": 31040, "seconds": 9796.074729500106}
{"job": "D4_128_N8192_s5_l2", "t": 0.21400000000000002, "steps": 31148, "seconds": 9826.370541299926}
{"job": "D4_128_N8192_s5_l2", "t": 0.252, "steps": 31264, "seconds": 9857.147399800131}
{"job": "D4_128_N8192_s5_l2", "t": 0.29200000000000004, "steps": 31376, "seconds": 9887.583189000143}
{"job": "D4_128_N8192_s5_l2", "t": 0.34, "steps": 31496, "seconds": 9918.352536299964}
{"job": "D4_128_N8192_s5_l2", "t": 0.3831186849557277, "steps": 31604, "seconds": 9949.10584730003}
{"job": "D4_128_N8192_s5_l2", "t": 0.42600000000000005, "steps": 31728, "seconds": 9980.242366699968}
{"job": "D4_128_N8192_s5_l2", "t": 0.47400000000000003, "steps": 31844, "seconds": 10010.446154400008}
{"job": "D4_128_N8192_s5_l2", "t": 0.522, "steps": 31956, "seconds": 10040.815820600139}
{"job": "D4_128_N8192_s5_l2", "t": 0.5760000000000001, "steps": 32080, "seconds": 10071.747594099957}
{"job": "D4_128_N8192_s5_l2", "t": 0.624, "steps": 32196, "seconds": 10102.44398360001}
{"job": "D4_128_N8192_s5_l2", "t": 0.668, "steps": 32308, "seconds": 10132.564583100146}
{"job": "D4_128_N8192_s5_l2", "t": 0.722, "steps": 32432, "seconds": 10163.101274500135}
{"job": "D4_128_N8192_s5_l2", "t": 0.79, "steps": 32584, "seconds": 10193.760129499948}
{"job": "D4_128_N8192_s5_l2", "t": 0.858, "steps": 32732, "seconds": 10223.849606500007}
{"job": "D4_128_N8192_s5_l2", "t": 0.93, "steps": 32888, "seconds": 10254.598501800094}
{"job": "D4_128_N8192_s5_l2", "t": 0.998, "steps": 33040, "seconds": 10284.721386000048}
COMPLETE {"schema": 1, "name": "D4_128", "N": 8192, "dimension": 16383, "level": 2, "stages": 5, "order": 9, "seconds": 10285.65655090008, "steps": 33044, "iterations": 80008, "rejected_steps": 0, "max_stage_backward_residual": 1.4994278762712562e-15, "max_relative_update": 2.9994952366356756e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15891456000, "available_commit_bytes": 13977223168, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 147546112, "private_bytes": 1145131008, "peak_commit_bytes": 1485578240}, "start_utc": "2026-11-02T11:20:59.825751+00:00", "completed_utc": "2026-11-02T14:12:25.484648+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_128_N8192_l3.log <==
{"job": "D4_128_N8192_s5_l3", "t": 3.25e-24, "steps": 40, "seconds": 32.70040440000594}
{"job": "D4_128_N8192_s5_l3", "t": 3.25e-23, "steps": 72, "seconds": 65.97600050014444}
{"job": "D4_128_N8192_s5_l3", "t": 5.5e-22, "steps": 112, "seconds": 102.94125110004097}
{"job": "D4_128_N8192_s5_l3", "t": 5.5e-21, "steps": 144, "seconds": 135.8350667001214}
{"job": "D4_128_N8192_s5_l3", "t": 5.5e-20, "steps": 176, "seconds": 166.47639290010557}
{"job": "D4_128_N8192_s5_l3", "t": 7.750000000000001e-19, "steps": 216, "seconds": 203.7884579000529}
{"job": "D4_128_N8192_s5_l3", "t": 3.2500000000000004e-18, "steps": 248, "seconds": 234.78323570010252}
{"job": "D4_128_N8192_s5_l3", "t": 1e-17, "steps": 280, "seconds": 266.310261500068}
{"job": "D4_128_N8192_s5_l3", "t": 5.017901802885122e-17, "steps": 312, "seconds": 300.05297670001164}
{"job": "D4_128_N8192_s5_l3", "t": 1.0035803605770244e-16, "steps": 344, "seconds": 331.2328095000703}
{"job": "D4_128_N8192_s5_l3", "t": 5.500000000000001e-16, "steps": 376, "seconds": 361.69530750019476}
{"job": "D4_128_N8192_s5_l3", "t": 1.605728576923239e-15, "steps": 408, "seconds": 394.1538837000262}
{"job": "D4_128_N8192_s5_l3", "t": 6.422914307692956e-15, "steps": 440, "seconds": 427.21245720004663}
{"job": "D4_128_N8192_s5_l3", "t": 2.5691657230771823e-14, "steps": 472, "seconds": 463.50350280012935}
{"job": "D4_128_N8192_s5_l3", "t": 5.5000000000000005e-14, "steps": 496, "seconds": 502.86161860008724}
{"job": "D4_128_N8192_s5_l3", "t": 1e-13, "steps": 512, "seconds": 539.8067095000297}
{"job": "D4_128_N8192_s5_l3", "t": 1.9420928955078125e-13, "steps": 528, "seconds": 573.444670900004}
{"job": "D4_128_N8192_s5_l3", "t": 2.8841857910156253e-13, "steps": 544, "seconds": 607.5688470001332}
{"job": "D4_128_N8192_s5_l3", "t": 4.110665156923492e-13, "steps": 560, "seconds": 638.0760393000674}
{"job": "D4_128_N8192_s5_l3", "t": 5.165960111812739e-13, "steps": 576, "seconds": 668.8930345000699}
{"job": "D4_128_N8192_s5_l3", "t": 6.358725701157208e-13, "steps": 600, "seconds": 713.8372216001153}
{"job": "D4_128_N8192_s5_l3", "t": 7.419111352449052e-13, "steps": 616, "seconds": 744.4024844001979}
{"job": "D4_128_N8192_s5_l3", "t": 8.479497003740897e-13, "steps": 640, "seconds": 786.4175043001305}
{"job": "D4_128_N8192_s5_l3", "t": 9.619874250935225e-13, "steps": 664, "seconds": 827.6299562000204}
{"job": "D4_128_N8192_s5_l3", "t": 1.0653795494226588e-12, "steps": 688, "seconds": 869.6912872001994}
{"job": "D4_128_N8192_s5_l3", "t": 1.2250421973649675e-12, "steps": 712, "seconds": 932.5566136001144}
{"job": "D4_128_N8192_s5_l3", "t": 1.5078914929239174e-12, "steps": 736, "seconds": 976.3647164001595}
{"job": "D4_128_N8192_s5_l3", "t": 1.6442660627693967e-12, "steps": 752, "seconds": 1007.2100843000226}
{"job": "D4_128_N8192_s5_l3", "t": 1.8850770906240756e-12, "steps": 768, "seconds": 1042.009320900077}
{"job": "D4_128_N8192_s5_l3", "t": 2.17846731600296e-12, "steps": 784, "seconds": 1076.5883827002253}
{"job": "D4_128_N8192_s5_l3", "t": 2.51379070162729e-12, "steps": 800, "seconds": 1109.2249517000746}
{"job": "D4_128_N8192_s5_l3", "t": 2.90503285515726e-12, "steps": 816, "seconds": 1143.289349600207}
{"job": "D4_128_N8192_s5_l3", "t": 3.2885321255387934e-12, "steps": 832, "seconds": 1175.3321767000016}
{"job": "D4_128_N8192_s5_l3", "t": 3.87392357349082e-12, "steps": 856, "seconds": 1221.554878800176}
{"job": "D4_128_N8192_s5_l3", "t": 4.470222245851107e-12, "steps": 872, "seconds": 1253.9533305000514}
{"job": "D4_128_N8192_s5_l3", "t": 5.165960111812739e-12, "steps": 888, "seconds": 1286.2420609002002}
{"job": "D4_128_N8192_s5_l3", "t": 5.961137171375719e-12, "steps": 904, "seconds": 1317.0413245002273}
{"job": "D4_128_N8192_s5_l3", "t": 6.577064251077587e-12, "steps": 920, "seconds": 1347.784229400102}
{"job": "D4_128_N8192_s5_l3", "t": 7.949304178094974e-12, "steps": 944, "seconds": 1392.565728600137}
{"job": "D4_128_N8192_s5_l3", "t": 9.239748501870448e-12, "steps": 968, "seconds": 1436.0159499000292}
{"job": "D4_128_N8192_s5_l3", "t": 1.0326897747113294e-11, "steps": 992, "seconds": 1477.6530220001005}
{"job": "D4_128_N8192_s5_l3", "t": 1.1307590988453175e-11, "steps": 1016, "seconds": 1517.531837400049}
{"job": "D4_128_N8192_s5_l3", "t": 1.3193252958846175e-11, "steps": 1040, "seconds": 1550.1136611001566}
{"job": "D4_128_N8192_s5_l3", "t": 1.7593485580573563e-11, "steps": 1072, "seconds": 1589.7029579000082}
{"job": "D4_128_N8192_s5_l3", "t": 2.3461290088151246e-11, "steps": 1104, "seconds": 1623.8360788000282}
{"job": "D4_128_N8192_s5_l3", "t": 2.9050328551572596e-11, "steps": 1136, "seconds": 1655.569525900064}
{"job": "D4_128_N8192_s5_l3", "t": 3.575774237310676e-11, "steps": 1168, "seconds": 1686.0824152000714}
{"job": "D4_128_N8192_s5_l3", "t": 5.1659601118127397e-11, "steps": 1208, "seconds": 1722.6378914001398}
{"job": "D4_128_N8192_s5_l3", "t": 6.888918526803129e-11, "steps": 1248, "seconds": 1753.2469663000666}
{"job": "D4_128_N8192_s5_l3", "t": 9.239748501870448e-11, "steps": 1296, "seconds": 1784.8788303001784}
{"job": "D4_128_N8192_s5_l3", "t": 1.1082104031504854e-10, "steps": 1352, "seconds": 1817.5097501000855}
{"job": "D4_128_N8192_s5_l3", "t": 1.21152765862859e-10, "steps": 1416, "seconds": 1848.1835342000704}
{"job": "D4_128_N8192_s5_l3", "t": 1.47782232394753e-10, "steps": 1488, "seconds": 1880.4186309000943}
{"job": "D4_128_N8192_s5_l3", "t": 1.7376090821391613e-10, "steps": 1576, "seconds": 1912.1611893000081}
{"job": "D4_128_N8192_s5_l3", "t": 2.046712889901068e-10, "steps": 1664, "seconds": 1943.0854908002075}
{"job": "D4_128_N8192_s5_l3", "t": 2.4907654606720945e-10, "steps": 1752, "seconds": 1975.2409020001069}
{"job": "D4_128_N8192_s5_l3", "t": 2.945308040057346e-10, "steps": 1848, "seconds": 2008.294323500013}
{"job": "D4_128_N8192_s5_l3", "t": 3.528237412869541e-10, "steps": 1936, "seconds": 2040.4582648000214}
{"job": "D4_128_N8192_s5_l3", "t": 4.12052048810369e-10, "steps": 2024, "seconds": 2071.9750490000006}
{"job": "D4_128_N8192_s5_l3", "t": 4.76837158203125e-10, "steps": 2112, "seconds": 2103.5916957000736}
{"job": "D4_128_N8192_s5_l3", "t": 5.687756995675006e-10, "steps": 2208, "seconds": 2136.906736300094}
{"job": "D4_128_N8192_s5_l3", "t": 6.472274448512811e-10, "steps": 2296, "seconds": 2169.0730649000034}
{"job": "D4_128_N8192_s5_l3", "t": 7.687717033163462e-10, "steps": 2392, "seconds": 2201.9294316000305}
{"job": "D4_128_N8192_s5_l3", "t": 8.630916691934892e-10, "steps": 2480, "seconds": 2232.7575207001064}
{"job": "D4_128_N8192_s5_l3", "t": 9.911358502970723e-10, "steps": 2568, "seconds": 2264.7841513000894}
{"job": "D4_128_N8192_s5_l3", "t": 1.115726635048763e-09, "steps": 2656, "seconds": 2294.9109571001027}
{"job": "D4_128_N8192_s5_l3", "t": 1.2420261020122737e-09, "steps": 2744, "seconds": 2326.770252900198}
{"job": "D4_128_N8192_s5_l3", "t": 1.416291320542396e-09, "steps": 2832, "seconds": 2359.695111700101}
{"job": "D4_128_N8192_s5_l3", "t": 1.5382811908523835e-09, "steps": 2920, "seconds": 2391.4862543002237}
{"job": "D4_128_N8192_s5_l3", "t": 1.6969387542393996e-09, "steps": 3000, "seconds": 2422.8898429002147}
{"job": "D4_128_N8192_s5_l3", "t": 1.8749450798151256e-09, "steps": 3080, "seconds": 2453.458349800203}
{"job": "D4_128_N8192_s5_l3", "t": 2.0285543706560165e-09, "steps": 3168, "seconds": 2484.4075663001277}
{"job": "D4_128_N8192_s5_l3", "t": 2.213366446773869e-09, "steps": 3256, "seconds": 2516.4056677001063}
{"job": "D4_128_N8192_s5_l3", "t": 2.4310695831668748e-09, "steps": 3344, "seconds": 2548.551489100093}
{"job": "D4_128_N8192_s5_l3", "t": 2.6458048050609937e-09, "steps": 3432, "seconds": 2579.6842198001686}
{"job": "D4_128_N8192_s5_l3", "t": 2.8251017236251152e-09, "steps": 3520, "seconds": 2612.1658321002033}
{"job": "D4_128_N8192_s5_l3", "t": 3.0515655878960475e-09, "steps": 3608, "seconds": 2644.293228200171}
{"job": "D4_128_N8192_s5_l3", "t": 3.301995505077921e-09, "steps": 3696, "seconds": 2676.550924700219}
{"job": "D4_128_N8192_s5_l3", "t": 3.5219066014168554e-09, "steps": 3784, "seconds": 2708.367788700154}
{"job": "D4_128_N8192_s5_l3", "t": 3.703480543433984e-09, "steps": 3864, "seconds": 2739.231719400035}
{"job": "D4_128_N8192_s5_l3", "t": 3.9322681101299e-09, "steps": 3952, "seconds": 2770.836721400032}
{"job": "D4_128_N8192_s5_l3", "t": 4.216965034285823e-09, "steps": 4040, "seconds": 2802.2344326002058}
{"job": "D4_128_N8192_s5_l3", "t": 4.472760154779615e-09, "steps": 4128, "seconds": 2833.7641695002094}
{"job": "D4_128_N8192_s5_l3", "t": 4.704980207822012e-09, "steps": 4216, "seconds": 2865.0969602002297}
{"job": "D4_128_N8192_s5_l3", "t": 4.985499824893108e-09, "steps": 4320, "seconds": 2895.626715300139}
{"job": "D4_128_N8192_s5_l3", "t": 5.275653519205893e-09, "steps": 4416, "seconds": 2926.9512797000352}
{"job": "D4_128_N8192_s5_l3", "t": 5.567067431371906e-09, "steps": 4504, "seconds": 2958.490103600081}
{"job": "D4_128_N8192_s5_l3", "t": 5.859748869937832e-09, "steps": 4592, "seconds": 2989.656004200224}
{"job": "D4_128_N8192_s5_l3", "t": 6.120980194920463e-09, "steps": 4672, "seconds": 3020.028925600229}
{"job": "D4_128_N8192_s5_l3", "t": 6.3503880115780506e-09, "steps": 4760, "seconds": 3050.316736600129}
{"job": "D4_128_N8192_s5_l3", "t": 6.646485656192771e-09, "steps": 4856, "seconds": 3082.727037000004}
{"job": "D4_128_N8192_s5_l3", "t": 6.977001938315761e-09, "steps": 4952, "seconds": 3113.175795300165}
{"job": "D4_128_N8192_s5_l3", "t": 7.275841880595174e-09, "steps": 5040, "seconds": 3144.276997100096}
{"job": "D4_128_N8192_s5_l3", "t": 7.575992629909652e-09, "steps": 5128, "seconds": 3175.967362200143}
{"job": "D4_128_N8192_s5_l3", "t": 7.876491973002365e-09, "steps": 5208, "seconds": 3206.1488617002033}
{"job": "D4_128_N8192_s5_l3", "t": 8.213983457709678e-09, "steps": 5304, "seconds": 3237.3484765000176}
{"job": "D4_128_N8192_s5_l3", "t": 8.479497003740897e-09, "steps": 5400, "seconds": 3267.955193700036}
{"job": "D4_128_N8192_s5_l3", "t": 8.789858092437952e-09, "steps": 5496, "seconds": 3298.789003300015}
{"job": "D4_128_N8192_s5_l3", "t": 9.130854065833977e-09, "steps": 5592, "seconds": 3330.9591171001084}
{"job": "D4_128_N8192_s5_l3", "t": 9.473527342075903e-09, "steps": 5680, "seconds": 3360.9931580000557}
{"job": "D4_128_N8192_s5_l3", "t": 9.783376489601837e-09, "steps": 5768, "seconds": 3391.0168801001273}
{"job": "D4_128_N8192_s5_l3", "t": 1.009460127157475e-08, "steps": 5848, "seconds": 3421.4213031001855}
{"job": "D4_128_N8192_s5_l3", "t": 1.0407209843251111e-08, "steps": 5928, "seconds": 3452.3279927000403}
{"job": "D4_128_N8192_s5_l3", "t": 1.0721210420411236e-08, "steps": 6008, "seconds": 3484.3773295001592}
{"job": "D4_128_N8192_s5_l3", "t": 1.1036611279898959e-08, "steps": 6096, "seconds": 3515.5706623001024}
{"job": "D4_128_N8192_s5_l3", "t": 1.1282896491548723e-08, "steps": 6176, "seconds": 3546.090158100007}
{"job": "D4_128_N8192_s5_l3", "t": 1.1636218522675242e-08, "steps": 6272, "seconds": 3578.1421661002096}
{"job": "D4_128_N8192_s5_l3", "t": 1.1991299248215426e-08, "steps": 6368, "seconds": 3609.591076400131}
{"job": "D4_128_N8192_s5_l3", "t": 1.2348150359659357e-08, "steps": 6456, "seconds": 3640.647790300194}
{"job": "D4_128_N8192_s5_l3", "t": 1.2706783645812563e-08, "steps": 6544, "seconds": 3673.0421168000903}
{"job": "D4_128_N8192_s5_l3", "t": 1.30302298877964e-08, "steps": 6624, "seconds": 3703.8101498000324}
{"job": "D4_128_N8192_s5_l3", "t": 1.3393139434439519e-08, "steps": 6720, "seconds": 3736.5044959001243}
{"job": "D4_128_N8192_s5_l3", "t": 1.3793495920840171e-08, "steps": 6816, "seconds": 3768.818976000184}
{"job": "D4_128_N8192_s5_l3", "t": 1.4196067099910155e-08, "steps": 6912, "seconds": 3800.5200927001424}
{"job": "D4_128_N8192_s5_l3", "t": 1.4600869336808435e-08, "steps": 7008, "seconds": 3831.6491507000756}
{"job": "D4_128_N8192_s5_l3", "t": 1.493374216717144e-08, "steps": 7104, "seconds": 3863.781336000189}
{"job": "D4_128_N8192_s5_l3", "t": 1.5305376586581206e-08, "steps": 7200, "seconds": 3895.538568200078}
{"job": "D4_128_N8192_s5_l3", "t": 1.564145577708136e-08, "steps": 7288, "seconds": 3926.0760047000367}
{"job": "D4_128_N8192_s5_l3", "t": 1.6016675680018997e-08, "steps": 7376, "seconds": 3958.431686800206}
{"job": "D4_128_N8192_s5_l3", "t": 1.6393801218027218e-08, "steps": 7464, "seconds": 3990.097980500199}
{"job": "D4_128_N8192_s5_l3", "t": 1.6772845317222962e-08, "steps": 7552, "seconds": 4021.2796743002255}
{"job": "D4_128_N8192_s5_l3", "t": 1.7153821013508298e-08, "steps": 7640, "seconds": 4052.510107900016}
{"job": "D4_128_N8192_s5_l3", "t": 1.7575140968112914e-08, "steps": 7736, "seconds": 4085.0128561002202}
{"job": "D4_128_N8192_s5_l3", "t": 1.796021594490063e-08, "steps": 7824, "seconds": 4115.447883300018}
{"job": "D4_128_N8192_s5_l3", "t": 1.8386077427622725e-08, "steps": 7920, "seconds": 4147.1307078001555}
{"job": "D4_128_N8192_s5_l3", "t": 1.881434387524204e-08, "steps": 8016, "seconds": 4179.784117900068}
{"job": "D4_128_N8192_s5_l3", "t": 1.924503343063027e-08, "steps": 8112, "seconds": 4211.278069500113}
{"job": "D4_128_N8192_s5_l3", "t": 1.9678164408067935e-08, "steps": 8208, "seconds": 4243.4077134002}
{"job": "D4_128_N8192_s5_l3", "t": 2.003437314463325e-08, "steps": 8304, "seconds": 4274.483144900063}
{"job": "D4_128_N8192_s5_l3", "t": 2.046712889901067e-08, "steps": 8400, "seconds": 4304.682779200142}
{"job": "D4_128_N8192_s5_l3", "t": 2.087198826597342e-08, "steps": 8496, "seconds": 4335.479267600225}
{"job": "D4_128_N8192_s5_l3", "t": 2.1314383374915448e-08, "steps": 8592, "seconds": 4366.164846000029}
{"job": "D4_128_N8192_s5_l3", "t": 2.171875602291351e-08, "steps": 8680, "seconds": 4396.4799501001835}
{"job": "D4_128_N8192_s5_l3", "t": 2.2165998628013184e-08, "steps": 8776, "seconds": 4429.25413060002}
{"job": "D4_128_N8192_s5_l3", "t": 2.261580868340522e-08, "steps": 8864, "seconds": 4460.175252400106}
{"job": "D4_128_N8192_s5_l3", "t": 2.3068205878438776e-08, "steps": 8960, "seconds": 4492.2263299000915}
{"job": "D4_128_N8192_s5_l3", "t": 2.3523210091568357e-08, "steps": 9056, "seconds": 4525.122816700023}
{"job": "D4_128_N8192_s5_l3", "t": 2.3939129458200582e-08, "steps": 9144, "seconds": 4555.543058600044}
{"job": "D4_128_N8192_s5_l3", "t": 2.4399166599519622e-08, "steps": 9240, "seconds": 4587.643366300035}
{"job": "D4_128_N8192_s5_l3", "t": 2.4861869682859145e-08, "steps": 9328, "seconds": 4618.4311667000875}
{"job": "D4_128_N8192_s5_l3", "t": 2.528483963355565e-08, "steps": 9416, "seconds": 4649.496274900157}
{"job": "D4_128_N8192_s5_l3", "t": 2.571004554644107e-08, "steps": 9504, "seconds": 4679.572795800166}
{"job": "D4_128_N8192_s5_l3", "t": 2.6180373433941815e-08, "steps": 9600, "seconds": 4710.829291400034}
{"job": "D4_128_N8192_s5_l3", "t": 2.6567228549913025e-08, "steps": 9688, "seconds": 4740.846757300198}
{"job": "D4_128_N8192_s5_l3", "t": 2.6999237636530607e-08, "steps": 9784, "seconds": 4772.518360500224}
{"job": "D4_128_N8192_s5_l3", "t": 2.7477104710838336e-08, "steps": 9880, "seconds": 4803.497564700199}
{"job": "D4_128_N8192_s5_l3", "t": 2.7957776514962176e-08, "steps": 9976, "seconds": 4834.128742300207}
{"job": "D4_128_N8192_s5_l3", "t": 2.844127504086776e-08, "steps": 10072, "seconds": 4864.486146700103}
{"job": "D4_128_N8192_s5_l3", "t": 2.8883290778919303e-08, "steps": 10160, "seconds": 4894.506345500005}
{"job": "D4_128_N8192_s5_l3", "t": 2.9372247625837664e-08, "steps": 10248, "seconds": 4924.749819000019}
{"job": "D4_128_N8192_s5_l3", "t": 2.98640964084321e-08, "steps": 10344, "seconds": 4955.952533300035}
{"job": "D4_128_N8192_s5_l3", "t": 3.035885997755355e-08, "steps": 10440, "seconds": 4988.096245700028}
{"job": "D4_128_N8192_s5_l3", "t": 3.0899544534647003e-08, "steps": 10536, "seconds": 5019.538370100083}
{"job": "D4_128_N8192_s5_l3", "t": 3.140288644066645e-08, "steps": 10632, "seconds": 5052.4307271}
{"job": "D4_128_N8192_s5_l3", "t": 3.1906806261602314e-08, "steps": 10728, "seconds": 5083.858575700084}
{"job": "D4_128_N8192_s5_l3", "t": 3.241373673378689e-08, "steps": 10816, "seconds": 5113.941708100028}
{"job": "D4_128_N8192_s5_l3", "t": 3.292370188777544e-08, "steps": 10912, "seconds": 5145.911091100192}
{"job": "D4_128_N8192_s5_l3", "t": 3.343672599436282e-08, "steps": 11008, "seconds": 5177.297156300163}
{"job": "D4_128_N8192_s5_l3", "t": 3.399990619068991e-08, "steps": 11104, "seconds": 5208.3733641}
{"job": "D4_128_N8192_s5_l3", "t": 3.451940579269336e-08, "steps": 11200, "seconds": 5239.22456100001}
{"job": "D4_128_N8192_s5_l3", "t": 3.5042040916197545e-08, "steps": 11296, "seconds": 5271.058152000187}
{"job": "D4_128_N8192_s5_l3", "t": 3.5519905933843424e-08, "steps": 11392, "seconds": 5303.659826200223}
{"job": "D4_128_N8192_s5_l3", "t": 3.600040236383751e-08, "steps": 11488, "seconds": 5335.738081000047}
{"job": "D4_128_N8192_s5_l3", "t": 3.6483549561889036e-08, "steps": 11576, "seconds": 5367.100206500152}
{"job": "D4_128_N8192_s5_l3", "t": 3.696936706200179e-08, "steps": 11656, "seconds": 5398.413133400027}
{"job": "D4_128_N8192_s5_l3", "t": 3.7408902210455304e-08, "steps": 11736, "seconds": 5428.841646100162}
{"job": "D4_128_N8192_s5_l3", "t": 3.78506307676677e-08, "steps": 11816, "seconds": 5459.753179800231}
{"job": "D4_128_N8192_s5_l3", "t": 3.831186849557285e-08, "steps": 11896, "seconds": 5490.195364700165}
{"job": "D4_128_N8192_s5_l3", "t": 3.888994300311393e-08, "steps": 11992, "seconds": 5523.046124900226}
{"job": "D4_128_N8192_s5_l3", "t": 3.938913340599376e-08, "steps": 12080, "seconds": 5553.819829700049}
{"job": "D4_128_N8192_s5_l3", "t": 3.994146527829485e-08, "steps": 12168, "seconds": 5584.099899500143}
{"job": "D4_128_N8192_s5_l3", "t": 4.049719991849335e-08, "steps": 12264, "seconds": 5615.266407100018}
{"job": "D4_128_N8192_s5_l3", "t": 4.110736965206433e-08, "steps": 12360, "seconds": 5647.563372000121}
{"job": "D4_128_N8192_s5_l3", "t": 4.167031001808718e-08, "steps": 12456, "seconds": 5679.785870600026}
{"job": "D4_128_N8192_s5_l3", "t": 4.223674066230856e-08, "steps": 12552, "seconds": 5712.4995243002195}
{"job": "D4_128_N8192_s5_l3", "t": 4.285867963184577e-08, "steps": 12648, "seconds": 5743.662568400148}
{"job": "D4_128_N8192_s5_l3", "t": 4.3432501913070824e-08, "steps": 12744, "seconds": 5774.726243400015}
{"job": "D4_128_N8192_s5_l3", "t": 4.4009904814142225e-08, "steps": 12832, "seconds": 5805.20933530014}
{"job": "D4_128_N8192_s5_l3", "t": 4.459091818763962e-08, "steps": 12928, "seconds": 5836.93674740009}
{"job": "D4_128_N8192_s5_l3", "t": 4.522890414082121e-08, "steps": 13024, "seconds": 5868.995132500073}
{"job": "D4_128_N8192_s5_l3", "t": 4.581756452817894e-08, "steps": 13120, "seconds": 5899.374568900093}
{"job": "D4_128_N8192_s5_l3", "t": 4.651803285506421e-08, "steps": 13232, "seconds": 5931.6789095001295}
{"job": "D4_128_N8192_s5_l3", "t": 4.7060407989474276e-08, "steps": 13328, "seconds": 5962.80118600023}
{"job": "D4_128_N8192_s5_l3", "t": 4.76837158203125e-08, "steps": 13432, "seconds": 5993.334719600156}
{"job": "D4_128_N8192_s5_l3", "t": 4.8374866762020444e-08, "steps": 13536, "seconds": 6025.887880400056}
{"job": "D4_128_N8192_s5_l3", "t": 4.9038930394451674e-08, "steps": 13640, "seconds": 6057.789503900101}
{"job": "D4_128_N8192_s5_l3", "t": 4.970760646141877e-08, "steps": 13744, "seconds": 6089.519618100021}
{"job": "D4_128_N8192_s5_l3", "t": 5.043726020785415e-08, "steps": 13856, "seconds": 6121.490251800045}
{"job": "D4_128_N8192_s5_l3", "t": 5.111568360458389e-08, "steps": 13960, "seconds": 6152.089274000144}
{"job": "D4_128_N8192_s5_l3", "t": 5.185599946263471e-08, "steps": 14064, "seconds": 6182.343835300067}
{"job": "D4_128_N8192_s5_l3", "t": 5.254436056334722e-08, "steps": 14168, "seconds": 6212.60776670021}
{"job": "D4_128_N8192_s5_l3", "t": 5.329554728346492e-08, "steps": 14272, "seconds": 6244.775085600093}
{"job": "D4_128_N8192_s5_l3", "t": 5.405247104833655e-08, "steps": 14384, "seconds": 6276.273329800228}
{"job": "D4_128_N8192_s5_l3", "t": 5.481519042781022e-08, "steps": 14488, "seconds": 6307.946900800103}
{"job": "D4_128_N8192_s5_l3", "t": 5.552443440996637e-08, "steps": 14592, "seconds": 6339.85225700005}
{"job": "D4_128_N8192_s5_l3", "t": 5.6234132519034905e-08, "steps": 14688, "seconds": 6370.0084875000175}
{"job": "D4_128_N8192_s5_l3", "t": 5.701825627215981e-08, "steps": 14800, "seconds": 6400.832314200001}
{"job": "D4_128_N8192_s5_l3", "t": 5.7743182208586226e-08, "steps": 14904, "seconds": 6433.367871000199}
{"job": "D4_128_N8192_s5_l3", "t": 5.8412251528939125e-08, "steps": 14992, "seconds": 6463.474056800129}
{"job": "D4_128_N8192_s5_l3", "t": 5.9065357204080443e-08, "steps": 15080, "seconds": 6494.5577736001}
{"job": "D4_128_N8192_s5_l3", "t": 5.970180297653671e-08, "steps": 15168, "seconds": 6525.07799180015}
{"job": "D4_128_N8192_s5_l3", "t": 6.044598539737121e-08, "steps": 15264, "seconds": 6556.928766400088}
{"job": "D4_128_N8192_s5_l3", "t": 6.119553773515717e-08, "steps": 15368, "seconds": 6588.616471400019}
{"job": "D4_128_N8192_s5_l3", "t": 6.195051177920391e-08, "steps": 15472, "seconds": 6619.774946500082}
{"job": "D4_128_N8192_s5_l3", "t": 6.264737889289208e-08, "steps": 15568, "seconds": 6650.092827800196}
{"job": "D4_128_N8192_s5_l3", "t": 6.334888662349204e-08, "steps": 15672, "seconds": 6681.440646500094}
{"job": "D4_128_N8192_s5_l3", "t": 6.418398065435677e-08, "steps": 15784, "seconds": 6713.669726500055}
{"job": "D4_128_N8192_s5_l3", "t": 6.489575733774782e-08, "steps": 15880, "seconds": 6745.004985200008}
{"job": "D4_128_N8192_s5_l3", "t": 6.567768675974604e-08, "steps": 15976, "seconds": 6775.705386400223}
{"job": "D4_128_N8192_s5_l3", "t": 6.639949345556344e-08, "steps": 16072, "seconds": 6807.630029000109}
{"job": "D4_128_N8192_s5_l3", "t": 6.712616377180798e-08, "steps": 16168, "seconds": 6839.109786400106}
{"job": "D4_128_N8192_s5_l3", "t": 6.779103048921519e-08, "steps": 16248, "seconds": 6869.15479190019}
{"job": "D4_128_N8192_s5_l3", "t": 6.845998617211364e-08, "steps": 16336, "seconds": 6899.918795600068}
{"job": "D4_128_N8192_s5_l3", "t": 6.920060028875399e-08, "steps": 16424, "seconds": 6930.582202600082}
{"job": "D4_128_N8192_s5_l3", "t": 6.99462479187665e-08, "steps": 16520, "seconds": 6963.498320900137}
{"job": "D4_128_N8192_s5_l3", "t": 7.06969747787607e-08, "steps": 16608, "seconds": 6993.696317100199}
{"job": "D4_128_N8192_s5_l3", "t": 7.152179672083278e-08, "steps": 16704, "seconds": 7024.611356000183}
{"job": "D4_128_N8192_s5_l3", "t": 7.228329381866721e-08, "steps": 16800, "seconds": 7057.224351500161}
{"job": "D4_128_N8192_s5_l3", "t": 7.305001477277003e-08, "steps": 16888, "seconds": 7089.403351300163}
{"job": "D4_128_N8192_s5_l3", "t": 7.375160720819918e-08, "steps": 16976, "seconds": 7120.711812400026}
{"job": "D4_128_N8192_s5_l3", "t": 7.452843442597851e-08, "steps": 17064, "seconds": 7153.462473700056}
{"job": "D4_128_N8192_s5_l3", "t": 7.51680083851222e-08, "steps": 17144, "seconds": 7184.622195200063}
{"job": "D4_128_N8192_s5_l3", "t": 7.588289102238296e-08, "steps": 17224, "seconds": 7217.071337500121}
{"job": "D4_128_N8192_s5_l3", "t": 7.660227826953211e-08, "steps": 17304, "seconds": 7247.416533400072}
{"job": "D4_128_N8192_s5_l3", "t": 7.732620805207249e-08, "steps": 17392, "seconds": 7279.183853100054}
{"job": "D4_128_N8192_s5_l3", "t": 7.812782319475712e-08, "steps": 17480, "seconds": 7310.785806200001}
{"job": "D4_128_N8192_s5_l3", "t": 7.87878489302753e-08, "steps": 17560, "seconds": 7341.80773830018}
{"job": "D4_128_N8192_s5_l3", "t": 7.95996745434124e-08, "steps": 17648, "seconds": 7373.329422000097}
{"job": "D4_128_N8192_s5_l3", "t": 8.04171899084163e-08, "steps": 17736, "seconds": 7405.240425700089}
{"job": "D4_128_N8192_s5_l3", "t": 8.11653679162726e-08, "steps": 17824, "seconds": 7437.019174100133}
{"job": "D4_128_N8192_s5_l3", "t": 8.191833272436679e-08, "steps": 17904, "seconds": 7467.460857300088}
{"job": "D4_128_N8192_s5_l3", "t": 8.267612525418778e-08, "steps": 17992, "seconds": 7499.147736100014}
{"job": "D4_128_N8192_s5_l3", "t": 8.351532243161654e-08, "steps": 18088, "seconds": 7531.559187200153}
{"job": "D4_128_N8192_s5_l3", "t": 8.428338833285776e-08, "steps": 18184, "seconds": 7563.012518300209}
{"job": "D4_128_N8192_s5_l3", "t": 8.51339882499684e-08, "steps": 18280, "seconds": 7596.065183500061}
{"job": "D4_128_N8192_s5_l3", "t": 8.599064355371777e-08, "steps": 18368, "seconds": 7628.560156400083}
{"job": "D4_128_N8192_s5_l3", "t": 8.677472424452384e-08, "steps": 18456, "seconds": 7659.715823700186}
{"job": "D4_128_N8192_s5_l3", "t": 8.764310039588105e-08, "steps": 18544, "seconds": 7691.889994400088}
{"job": "D4_128_N8192_s5_l3", "t": 8.843793347623408e-08, "steps": 18632, "seconds": 7721.986420600209}
{"job": "D4_128_N8192_s5_l3", "t": 8.931824527534621e-08, "steps": 18720, "seconds": 7754.752086000051}
{"job": "D4_128_N8192_s5_l3", "t": 9.012402824946149e-08, "steps": 18808, "seconds": 7786.204814800061}
{"job": "D4_128_N8192_s5_l3", "t": 9.093509619315152e-08, "steps": 18896, "seconds": 7817.477281900123}
{"job": "D4_128_N8192_s5_l3", "t": 9.183343036752735e-08, "steps": 18984, "seconds": 7849.976482400205}
{"job": "D4_128_N8192_s5_l3", "t": 9.265574812171275e-08, "steps": 19064, "seconds": 7880.766496800119}
{"job": "D4_128_N8192_s5_l3", "t": 9.348349609665827e-08, "steps": 19152, "seconds": 7912.441229300108}
{"job": "D4_128_N8192_s5_l3", "t": 9.44003479789494e-08, "steps": 19240, "seconds": 7944.128210400231}
{"job": "D4_128_N8192_s5_l3", "t": 9.532389293780623e-08, "steps": 19328, "seconds": 7975.270903600147}
{"job": "D4_128_N8192_s5_l3", "t": 9.61693422431588e-08, "steps": 19416, "seconds": 8007.863164000213}
{"job": "D4_128_N8192_s5_l3", "t": 9.702042661573348e-08, "steps": 19496, "seconds": 8038.255926600192}
{"job": "D4_128_N8192_s5_l3", "t": 9.796318784635902e-08, "steps": 19592, "seconds": 8070.980945200194}
{"job": "D4_128_N8192_s5_l3", "t": 9.891289583555949e-08, "steps": 19680, "seconds": 8101.943442800082}
{"job": "D4_128_N8192_s5_l3", "t": 9.986961900115444e-08, "steps": 19768, "seconds": 8133.4268569001}
{"job": "D4_128_N8192_s5_l3", "t": 1.0074551314918188e-07, "steps": 19856, "seconds": 8163.708173400024}
{"job": "D4_128_N8192_s5_l3", "t": 1.0171582197647394e-07, "steps": 19944, "seconds": 8195.005861000158}
{"job": "D4_128_N8192_s5_l3", "t": 1.0260418349961569e-07, "steps": 20032, "seconds": 8225.431977000087}
{"job": "D4_128_N8192_s5_l3", "t": 1.0358833643661702e-07, "steps": 20120, "seconds": 8256.411694300128}
{"job": "D4_128_N8192_s5_l3", "t": 1.0457984626113786e-07, "steps": 20208, "seconds": 8288.065702100052}
{"job": "D4_128_N8192_s5_l3", "t": 1.0539660497133431e-07, "steps": 20288, "seconds": 8320.002846000018}
{"job": "D4_128_N8192_s5_l3", "t": 1.0640167992962294e-07, "steps": 20376, "seconds": 8351.952803400112}
{"job": "D4_128_N8192_s5_l3", "t": 1.0741432130841217e-07, "steps": 20464, "seconds": 8382.445118700154}
{"job": "D4_128_N8192_s5_l3", "t": 1.0843460524758281e-07, "steps": 20560, "seconds": 8415.226693100063}
{"job": "D4_128_N8192_s5_l3", "t": 1.0955644920350245e-07, "steps": 20656, "seconds": 8445.463625100208}
{"job": "D4_128_N8192_s5_l3", "t": 1.1068758163235097e-07, "steps": 20760, "seconds": 8477.653655000031}
{"job": "D4_128_N8192_s5_l3", "t": 1.1173270048462025e-07, "steps": 20864, "seconds": 8508.83188560023}
{"job": "D4_128_N8192_s5_l3", "t": 1.1278579087233233e-07, "steps": 20960, "seconds": 8539.11803880008}
{"job": "D4_128_N8192_s5_l3", "t": 1.1384693407149572e-07, "steps": 21056, "seconds": 8570.747708700132}
{"job": "D4_128_N8192_s5_l3", "t": 1.1501382578465522e-07, "steps": 21152, "seconds": 8601.671328400029}
{"job": "D4_128_N8192_s5_l3", "t": 1.1609207391142868e-07, "steps": 21248, "seconds": 8633.343891100027}
{"job": "D4_128_N8192_s5_l3", "t": 1.1711433787369526e-07, "steps": 21336, "seconds": 8664.311953400029}
{"job": "D4_128_N8192_s5_l3", "t": 1.1817369718711857e-07, "steps": 21424, "seconds": 8694.799473400228}
{"job": "D4_128_N8192_s5_l3", "t": 1.1917576586670296e-07, "steps": 21512, "seconds": 8724.96969760023}
{"job": "D4_128_N8192_s5_l3", "t": 1.2028620992334128e-07, "steps": 21600, "seconds": 8755.793568700086}
{"job": "D4_128_N8192_s5_l3", "t": 1.2130320281425746e-07, "steps": 21688, "seconds": 8787.045779700158}
{"job": "D4_128_N8192_s5_l3", "t": 1.2243022632017567e-07, "steps": 21776, "seconds": 8817.504360600142}
{"job": "D4_128_N8192_s5_l3", "t": 1.2356606615695312e-07, "steps": 21864, "seconds": 8847.959567400161}
{"job": "D4_128_N8192_s5_l3", "t": 1.2481532751807586e-07, "steps": 21968, "seconds": 8879.99760020012}
{"job": "D4_128_N8192_s5_l3", "t": 1.2596990084632384e-07, "steps": 22056, "seconds": 8910.890103200218}
{"job": "D4_128_N8192_s5_l3", "t": 1.272524545395956e-07, "steps": 22160, "seconds": 8942.551765200216}
{"job": "D4_128_N8192_s5_l3", "t": 1.2841354422946976e-07, "steps": 22248, "seconds": 8973.539736900013}
{"job": "D4_128_N8192_s5_l3", "t": 1.2981267641700384e-07, "steps": 22352, "seconds": 9005.469440800138}
{"job": "D4_128_N8192_s5_l3", "t": 1.3122497130560704e-07, "steps": 22464, "seconds": 9035.935459500179}
{"job": "D4_128_N8192_s5_l3", "t": 1.3265059452326508e-07, "steps": 22568, "seconds": 9067.965231300099}
{"job": "D4_128_N8192_s5_l3", "t": 1.3408971431133098e-07, "steps": 22680, "seconds": 9098.618300400209}
{"job": "D4_128_N8192_s5_l3", "t": 1.3554250157416327e-07, "steps": 22784, "seconds": 9129.753743900219}
{"job": "D4_128_N8192_s5_l3", "t": 1.3700912992986877e-07, "steps": 22896, "seconds": 9161.19819500018}
{"job": "D4_128_N8192_s5_l3", "t": 1.3860425732081084e-07, "steps": 23008, "seconds": 9191.93164850003}
{"job": "D4_128_N8192_s5_l3", "t": 1.4006603498926957e-07, "steps": 23112, "seconds": 9223.628921000054}
{"job": "D4_128_N8192_s5_l3", "t": 1.4161053433768076e-07, "steps": 23224, "seconds": 9254.264366600197}
{"job": "D4_128_N8192_s5_l3", "t": 1.432533576072948e-07, "steps": 23336, "seconds": 9285.713193900185}
{"job": "D4_128_N8192_s5_l3", "t": 1.4467512679118743e-07, "steps": 23440, "seconds": 9315.8053274001}
{"job": "D4_128_N8192_s5_l3", "t": 1.4647027864829193e-07, "steps": 23560, "seconds": 9346.922225900227}
{"job": "D4_128_N8192_s5_l3", "t": 1.479209389915274e-07, "steps": 23672, "seconds": 9377.59188390011}
{"job": "D4_128_N8192_s5_l3", "t": 1.496299338341048e-07, "steps": 23792, "seconds": 9410.088141800137}
{"job": "D4_128_N8192_s5_l3", "t": 1.5135699954468622e-07, "steps": 23920, "seconds": 9441.640255500097}
{"job": "D4_128_N8192_s5_l3", "t": 1.5297710763408248e-07, "steps": 24024, "seconds": 9472.479153400054}
{"job": "D4_128_N8192_s5_l3", "t": 1.54739750291549e-07, "steps": 24144, "seconds": 9502.506030600052}
{"job": "D4_128_N8192_s5_l3", "t": 1.5652122548024883e-07, "steps": 24264, "seconds": 9533.911940600025}
{"job": "D4_128_N8192_s5_l3", "t": 1.5845115322744028e-07, "steps": 24384, "seconds": 9565.728246800136}
{"job": "D4_128_N8192_s5_l3", "t": 1.604033464080252e-07, "steps": 24512, "seconds": 9596.503611800028}
{"job": "D4_128_N8192_s5_l3", "t": 1.6224578495773173e-07, "steps": 24632, "seconds": 9627.23640670022}
{"job": "D4_128_N8192_s5_l3", "t": 1.642420054423758e-07, "steps": 24752, "seconds": 9657.704500300111}
{"job": "D4_128_N8192_s5_l3", "t": 1.661261527711776e-07, "steps": 24872, "seconds": 9688.982682200149}
{"job": "D4_128_N8192_s5_l3", "t": 1.6816773449194373e-07, "steps": 24992, "seconds": 9719.023308200063}
{"job": "D4_128_N8192_s5_l3", "t": 1.7009485908844303e-07, "steps": 25112, "seconds": 9749.379692300223}
{"job": "D4_128_N8192_s5_l3", "t": 1.723232840744047e-07, "steps": 25240, "seconds": 9781.213865300175}
{"job": "D4_128_N8192_s5_l3", "t": 1.7429625451026266e-07, "steps": 25360, "seconds": 9811.640577400103}
{"job": "D4_128_N8192_s5_l3", "t": 1.7643445430438035e-07, "steps": 25480, "seconds": 9842.16990810004}
{"job": "D4_128_N8192_s5_l3", "t": 1.7845313511765288e-07, "steps": 25600, "seconds": 9872.203624000074}
{"job": "D4_128_N8192_s5_l3", "t": 1.8064106542889776e-07, "steps": 25720, "seconds": 9902.726140700048}
{"job": "D4_128_N8192_s5_l3", "t": 1.828553244843889e-07, "steps": 25848, "seconds": 9934.43603620003}
{"job": "D4_128_N8192_s5_l3", "t": 1.850963364253701e-07, "steps": 25968, "seconds": 9965.020819300087}
{"job": "D4_128_N8192_s5_l3", "t": 1.8721246622044143e-07, "steps": 26088, "seconds": 9996.169644500129}
{"job": "D4_128_N8192_s5_l3", "t": 1.8966035861452939e-07, "steps": 26216, "seconds": 10028.184184100013}
{"job": "D4_128_N8192_s5_l3", "t": 1.9198426086360236e-07, "steps": 26344, "seconds": 10059.573215400102}
{"job": "D4_128_N8192_s5_l3", "t": 1.9449455583793078e-07, "steps": 26472, "seconds": 10091.109438600019}
{"job": "D4_128_N8192_s5_l3", "t": 1.9687795258434133e-07, "steps": 26600, "seconds": 10122.556505300105}
{"job": "D4_128_N8192_s5_l3", "t": 1.9896742207429342e-07, "steps": 26720, "seconds": 10153.17225850001}
{"job": "D4_128_N8192_s5_l3", "t": 2.0124277967796752e-07, "steps": 26848, "seconds": 10184.817704000045}
{"job": "D4_128_N8192_s5_l3", "t": 2.0371006597134884e-07, "steps": 26968, "seconds": 10216.167039500084}
{"job": "D4_128_N8192_s5_l3", "t": 2.0604074737172067e-07, "steps": 27088, "seconds": 10246.203433200018}
{"job": "D4_128_N8192_s5_l3", "t": 2.0839877946291362e-07, "steps": 27208, "seconds": 10276.257043000078}
{"job": "D4_128_N8192_s5_l3", "t": 2.1112771543781416e-07, "steps": 27336, "seconds": 10308.131004600087}
{"job": "D4_128_N8192_s5_l3", "t": 2.1354581373688611e-07, "steps": 27456, "seconds": 10339.098295600154}
{"job": "D4_128_N8192_s5_l3", "t": 2.1599264176741933e-07, "steps": 27576, "seconds": 10370.589874300174}
{"job": "D4_128_N8192_s5_l3", "t": 2.186466437463871e-07, "steps": 27696, "seconds": 10401.379876800114}
{"job": "D4_128_N8192_s5_l3", "t": 2.20974323867629e-07, "steps": 27808, "seconds": 10431.681232900126}
{"job": "D4_128_N8192_s5_l3", "t": 2.2332798169906554e-07, "steps": 27912, "seconds": 10462.048826700076}
{"job": "D4_128_N8192_s5_l3", "t": 2.258921873349809e-07, "steps": 28024, "seconds": 10492.252850900171}
{"job": "D4_128_N8192_s5_l3", "t": 2.2848746511588471e-07, "steps": 28144, "seconds": 10524.100195600186}
{"job": "D4_128_N8192_s5_l3", "t": 2.3111431910559206e-07, "steps": 28256, "seconds": 10554.306676100008}
{"job": "D4_128_N8192_s5_l3", "t": 2.3377326363091338e-07, "steps": 28376, "seconds": 10586.020428800024}
{"job": "D4_128_N8192_s5_l3", "t": 2.364648235334309e-07, "steps": 28488, "seconds": 10616.263331000227}
{"job": "D4_128_N8192_s5_l3", "t": 2.3899380123622803e-07, "steps": 28600, "seconds": 10646.734809900168}
{"job": "D4_128_N8192_s5_l3", "t": 2.4174978443612717e-07, "steps": 28712, "seconds": 10677.553320900071}
{"job": "D4_128_N8192_s5_l3", "t": 2.4433953636782733e-07, "steps": 28824, "seconds": 10708.08827710012}
{"job": "D4_128_N8192_s5_l3", "t": 2.4716201536931335e-07, "steps": 28936, "seconds": 10738.921799400123}
{"job": "D4_128_N8192_s5_l3", "t": 2.4981450453467167e-07, "steps": 29048, "seconds": 10771.091484300094}
{"job": "D4_128_N8192_s5_l3", "t": 2.5312161797475897e-07, "steps": 29176, "seconds": 10802.119402800221}
{"job": "D4_128_N8192_s5_l3", "t": 2.5626539140765643e-07, "steps": 29304, "seconds": 10833.499653100036}
{"job": "D4_128_N8192_s5_l3", "t": 2.5945189821704575e-07, "steps": 29424, "seconds": 10863.67850460019}
{"job": "D4_128_N8192_s5_l3", "t": 2.6246521233336796e-07, "steps": 29544, "seconds": 10894.211078500142}
{"job": "D4_128_N8192_s5_l3", "t": 2.6529779338077494e-07, "steps": 29664, "seconds": 10925.027553500142}
{"job": "D4_128_N8192_s5_l3", "t": 2.681641418384938e-07, "steps": 29784, "seconds": 10956.30226460006}
{"job": "D4_128_N8192_s5_l3", "t": 2.7151413096066377e-07, "steps": 29904, "seconds": 10986.576167700114}
{"job": "D4_128_N8192_s5_l3", "t": 2.7468274171574365e-07, "steps": 30024, "seconds": 11017.21705430001}
{"job": "D4_128_N8192_s5_l3", "t": 2.778925794914817e-07, "steps": 30144, "seconds": 11049.134114500135}
{"job": "D4_128_N8192_s5_l3", "t": 2.813782571831086e-07, "steps": 30264, "seconds": 11081.105652100174}
{"job": "D4_128_N8192_s5_l3", "t": 2.8467579672602527e-07, "steps": 30384, "seconds": 11113.017496100161}
{"job": "D4_128_N8192_s5_l3", "t": 2.880168200286484e-07, "steps": 30504, "seconds": 11144.103990000207}
{"job": "D4_128_N8192_s5_l3", "t": 2.916456143028889e-07, "steps": 30624, "seconds": 11174.404536600225}
{"job": "D4_128_N8192_s5_l3", "t": 2.95079173305575e-07, "steps": 30744, "seconds": 11206.11103450018}
{"job": "D4_128_N8192_s5_l3", "t": 2.985586293579368e-07, "steps": 30856, "seconds": 11237.475992000196}
{"job": "D4_128_N8192_s5_l3", "t": 3.018313673623946e-07, "steps": 30968, "seconds": 11268.564167500008}
{"job": "D4_128_N8192_s5_l3", "t": 3.0540167569665327e-07, "steps": 31080, "seconds": 11299.016602900112}
{"job": "D4_128_N8192_s5_l3", "t": 3.09020340025139e-07, "steps": 31200, "seconds": 11330.747678400017}
{"job": "D4_128_N8192_s5_l3", "t": 3.1268823754664615e-07, "steps": 31312, "seconds": 11361.565630900208}
{"job": "D4_128_N8192_s5_l3", "t": 3.164062654415137e-07, "steps": 31432, "seconds": 11393.462324300082}
{"job": "D4_128_N8192_s5_l3", "t": 3.201753414203103e-07, "steps": 31544, "seconds": 11424.213440900203}
{"job": "D4_128_N8192_s5_l3", "t": 3.241883392233386e-07, "steps": 31664, "seconds": 11456.39992490015}
{"job": "D4_128_N8192_s5_l3", "t": 3.2842822383143536e-07, "steps": 31792, "seconds": 11487.723365800222}
{"job": "D4_128_N8192_s5_l3", "t": 3.323639500951656e-07, "steps": 31912, "seconds": 11517.942060700152}
{"job": "D4_128_N8192_s5_l3", "t": 3.3692942950512517e-07, "steps": 32040, "seconds": 11549.74353480013}
{"job": "D4_128_N8192_s5_l3", "t": 3.4127627860523585e-07, "steps": 32168, "seconds": 11580.385652200086}
{"job": "D4_128_N8192_s5_l3", "t": 3.459855801523275e-07, "steps": 32296, "seconds": 11612.413995400071}
{"job": "D4_128_N8192_s5_l3", "t": 3.50168997641951e-07, "steps": 32416, "seconds": 11642.552424100228}
{"job": "D4_128_N8192_s5_l3", "t": 3.5410708733965567e-07, "steps": 32536, "seconds": 11674.65236920002}
{"job": "D4_128_N8192_s5_l3", "t": 3.584067849461427e-07, "steps": 32664, "seconds": 11706.085532100173}
{"job": "D4_128_N8192_s5_l3", "t": 3.633967044605569e-07, "steps": 32792, "seconds": 11737.285865800222}
{"job": "D4_128_N8192_s5_l3", "t": 3.67830712460036e-07, "steps": 32912, "seconds": 11767.718766300008}
{"job": "D4_128_N8192_s5_l3", "t": 3.7265314892415316e-07, "steps": 33040, "seconds": 11799.339880400104}
{"job": "D4_128_N8192_s5_l3", "t": 3.7722236041986647e-07, "steps": 33160, "seconds": 11830.068962500198}
{"job": "D4_128_N8192_s5_l3", "t": 3.821925957445771e-07, "steps": 33280, "seconds": 11860.467860900098}
{"job": "D4_128_N8192_s5_l3", "t": 3.869025639987282e-07, "steps": 33400, "seconds": 11890.672430500155}
{"job": "D4_128_N8192_s5_l3", "t": 3.920267001153126e-07, "steps": 33520, "seconds": 11920.969762000022}
{"job": "D4_128_N8192_s5_l3", "t": 3.96883266457501e-07, "steps": 33640, "seconds": 11951.739475200186}
{"job": "D4_128_N8192_s5_l3", "t": 4.0216772347698517e-07, "steps": 33760, "seconds": 11983.5969105002}
{"job": "D4_128_N8192_s5_l3", "t": 4.071770354235915e-07, "steps": 33880, "seconds": 12014.155525300186}
{"job": "D4_128_N8192_s5_l3", "t": 4.1226238254184695e-07, "steps": 34000, "seconds": 12045.045709100086}
{"job": "D4_128_N8192_s5_l3", "t": 4.177971024729769e-07, "steps": 34120, "seconds": 12077.154817700153}
{"job": "D4_128_N8192_s5_l3", "t": 4.230449160290909e-07, "steps": 34240, "seconds": 12107.81648210017}
{"job": "D4_128_N8192_s5_l3", "t": 4.287574056710256e-07, "steps": 34360, "seconds": 12137.881820300128}
{"job": "D4_128_N8192_s5_l3", "t": 4.3417468066608973e-07, "steps": 34480, "seconds": 12169.626309600193}
{"job": "D4_128_N8192_s5_l3", "t": 4.404693310479895e-07, "steps": 34608, "seconds": 12201.280498000095}
{"job": "D4_128_N8192_s5_l3", "t": 4.464730574549435e-07, "steps": 34736, "seconds": 12232.688375700032}
{"job": "D4_128_N8192_s5_l3", "t": 4.5257825422956553e-07, "steps": 34856, "seconds": 12264.276992900064}
{"job": "D4_128_N8192_s5_l3", "t": 4.583700143783907e-07, "steps": 34976, "seconds": 12294.79265570012}
{"job": "D4_128_N8192_s5_l3", "t": 4.646779655496641e-07, "steps": 35104, "seconds": 12326.580867700046}
{"job": "D4_128_N8192_s5_l3", "t": 4.7049802078220115e-07, "steps": 35224, "seconds": 12358.319867000217}
{"job": "D4_128_N8192_s5_l3", "t": 4.758699874264575e-07, "steps": 35336, "seconds": 12388.715355500113}
{"job": "D4_128_N8192_s5_l3", "t": 4.824802014954697e-07, "steps": 35464, "seconds": 12420.818777700188}
{"job": "D4_128_N8192_s5_l3", "t": 4.892058205321167e-07, "steps": 35592, "seconds": 12452.930998500204}
{"job": "D4_128_N8192_s5_l3", "t": 4.955895684748054e-07, "steps": 35712, "seconds": 12483.732636200031}
{"job": "D4_128_N8192_s5_l3", "t": 5.023820226388005e-07, "steps": 35832, "seconds": 12515.268582400167}
{"job": "D4_128_N8192_s5_l3", "t": 5.091501582930215e-07, "steps": 35952, "seconds": 12547.150767600164}
{"job": "D4_128_N8192_s5_l3", "t": 5.158643045595032e-07, "steps": 36072, "seconds": 12579.172987200087}
{"job": "D4_128_N8192_s5_l3", "t": 5.231829191100832e-07, "steps": 36192, "seconds": 12609.278516800143}
{"job": "D4_128_N8192_s5_l3", "t": 5.306337696406564e-07, "steps": 36320, "seconds": 12640.675272200024}
{"job": "D4_128_N8192_s5_l3", "t": 5.377100290028234e-07, "steps": 36440, "seconds": 12671.726953200065}
{"job": "D4_128_N8192_s5_l3", "t": 5.454257099165471e-07, "steps": 36560, "seconds": 12703.70053520007}
{"job": "D4_128_N8192_s5_l3", "t": 5.527549836471829e-07, "steps": 36680, "seconds": 12734.498357800068}
{"job": "D4_128_N8192_s5_l3", "t": 5.607481958788592e-07, "steps": 36800, "seconds": 12765.180572900223}
{"job": "D4_128_N8192_s5_l3", "t": 5.683426913808606e-07, "steps": 36920, "seconds": 12796.073121200083}
{"job": "D4_128_N8192_s5_l3", "t": 5.764974486155767e-07, "steps": 37040, "seconds": 12828.081980500137}
{"job": "D4_128_N8192_s5_l3", "t": 5.844995763649668e-07, "steps": 37160, "seconds": 12859.24255480012}
{"job": "D4_128_N8192_s5_l3", "t": 5.925114080000034e-07, "steps": 37280, "seconds": 12889.577244400047}
{"job": "D4_128_N8192_s5_l3", "t": 6.01842425983098e-07, "steps": 37408, "seconds": 12921.298647500109}
{"job": "D4_128_N8192_s5_l3", "t": 6.101636976119553e-07, "steps": 37528, "seconds": 12951.700137500186}
{"job": "D4_128_N8192_s5_l3", "t": 6.192457469880639e-07, "steps": 37656, "seconds": 12983.45942430012}
{"job": "D4_128_N8192_s5_l3", "t": 6.274191945034902e-07, "steps": 37776, "seconds": 13014.143221700098}
{"job": "D4_128_N8192_s5_l3", "t": 6.358725701157207e-07, "steps": 37896, "seconds": 13045.72178670019}
{"job": "D4_128_N8192_s5_l3", "t": 6.449842109876333e-07, "steps": 38016, "seconds": 13076.36692290008}
{"job": "D4_128_N8192_s5_l3", "t": 6.540921420542986e-07, "steps": 38136, "seconds": 13107.737414600095}
{"job": "D4_128_N8192_s5_l3", "t": 6.640384111720373e-07, "steps": 38264, "seconds": 13139.777645500144}
{"job": "D4_128_N8192_s5_l3", "t": 6.735013210608723e-07, "steps": 38384, "seconds": 13171.443851100048}
{"job": "D4_128_N8192_s5_l3", "t": 6.831422144052934e-07, "steps": 38504, "seconds": 13202.137728700181}
{"job": "D4_128_N8192_s5_l3", "t": 6.93674356012449e-07, "steps": 38624, "seconds": 13233.083116000053}
{"job": "D4_128_N8192_s5_l3", "t": 7.036983798798738e-07, "steps": 38744, "seconds": 13264.32824560022}
{"job": "D4_128_N8192_s5_l3", "t": 7.139146427070446e-07, "steps": 38856, "seconds": 13294.839710400207}
{"job": "D4_128_N8192_s5_l3", "t": 7.235776266588291e-07, "steps": 38968, "seconds": 13325.037476200145}
{"job": "D4_128_N8192_s5_l3", "t": 7.341787468724039e-07, "steps": 39088, "seconds": 13357.175927400123}
{"job": "D4_128_N8192_s5_l3", "t": 7.457671445082979e-07, "steps": 39208, "seconds": 13387.905623900006}
{"job": "D4_128_N8192_s5_l3", "t": 7.568034689564893e-07, "steps": 39328, "seconds": 13418.874228200177}
{"job": "D4_128_N8192_s5_l3", "t": 7.680584344211079e-07, "steps": 39440, "seconds": 13448.965711200144}
{"job": "D4_128_N8192_s5_l3", "t": 7.787103254215875e-07, "steps": 39552, "seconds": 13479.04178820015}
{"job": "D4_128_N8192_s5_l3", "t": 7.904035434160644e-07, "steps": 39672, "seconds": 13511.351734200027}
{"job": "D4_128_N8192_s5_l3", "t": 8.02332984501689e-07, "steps": 39784, "seconds": 13542.132097200025}
{"job": "D4_128_N8192_s5_l3", "t": 8.145050546073439e-07, "steps": 39904, "seconds": 13573.90859100013}
{"job": "D4_128_N8192_s5_l3", "t": 8.254041852680173e-07, "steps": 40008, "seconds": 13604.833386600018}
{"job": "D4_128_N8192_s5_l3", "t": 8.366769428210535e-07, "steps": 40120, "seconds": 13636.122048800113}
{"job": "D4_128_N8192_s5_l3", "t": 8.47892111127517e-07, "steps": 40232, "seconds": 13666.811398100108}
{"job": "D4_128_N8192_s5_l3", "t": 8.600600568856846e-07, "steps": 40344, "seconds": 13697.649396500085}
{"job": "D4_128_N8192_s5_l3", "t": 8.724649780657216e-07, "steps": 40456, "seconds": 13728.370801100042}
{"job": "D4_128_N8192_s5_l3", "t": 8.860962526327154e-07, "steps": 40576, "seconds": 13760.46166430018}
{"job": "D4_128_N8192_s5_l3", "t": 8.990133780889187e-07, "steps": 40688, "seconds": 13790.888284700224}
{"job": "D4_128_N8192_s5_l3", "t": 9.121871968428704e-07, "steps": 40800, "seconds": 13821.494376000017}
{"job": "D4_128_N8192_s5_l3", "t": 9.266693158950403e-07, "steps": 40912, "seconds": 13851.819215300027}
{"job": "D4_128_N8192_s5_l3", "t": 9.40398407986629e-07, "steps": 41024, "seconds": 13883.589653600007}
{"job": "D4_128_N8192_s5_l3", "t": 9.544060054163707e-07, "steps": 41136, "seconds": 13914.548511300003}
{"job": "D4_128_N8192_s5_l3", "t": 9.69811279782863e-07, "steps": 41248, "seconds": 13945.442326400196}
{"job": "D4_128_N8192_s5_l3", "t": 9.844218432496066e-07, "steps": 41360, "seconds": 13976.335667100037}
{"job": "D4_128_N8192_s5_l3", "t": 1e-06, "steps": 41472, "seconds": 14007.98357390007}
{"job": "D4_128_N8192_s5_l3", "t": 1.0157436794704862e-06, "steps": 41584, "seconds": 14039.811337900115}
{"job": "D4_128_N8192_s5_l3", "t": 1.0313128181629544e-06, "steps": 41696, "seconds": 14070.754257100169}
{"job": "D4_128_N8192_s5_l3", "t": 1.0496872950133764e-06, "steps": 41816, "seconds": 14102.712012300035}
{"job": "D4_128_N8192_s5_l3", "t": 1.0659778826636415e-06, "steps": 41928, "seconds": 14132.860503900098}
{"job": "D4_128_N8192_s5_l3", "t": 1.0826186065295904e-06, "steps": 42040, "seconds": 14163.679715000093}
{"job": "D4_128_N8192_s5_l3", "t": 1.1006941712522081e-06, "steps": 42152, "seconds": 14194.4550340001}
{"job": "D4_128_N8192_s5_l3", "t": 1.1157266350487628e-06, "steps": 42264, "seconds": 14225.945695500122}
{"job": "D4_128_N8192_s5_l3", "t": 1.1319879595797902e-06, "steps": 42376, "seconds": 14256.864962100051}
{"job": "D4_128_N8192_s5_l3", "t": 1.154303055245393e-06, "steps": 42512, "seconds": 14288.342157100094}
{"job": "D4_128_N8192_s5_l3", "t": 1.1743317995676639e-06, "steps": 42632, "seconds": 14318.829764400143}
{"job": "D4_128_N8192_s5_l3", "t": 1.1948459386857062e-06, "steps": 42752, "seconds": 14349.020202200161}
{"job": "D4_128_N8192_s5_l3", "t": 1.2158612849144413e-06, "steps": 42872, "seconds": 14379.94745740015}
{"job": "D4_128_N8192_s5_l3", "t": 1.2389526295989015e-06, "steps": 42992, "seconds": 14411.767761800205}
{"job": "D4_128_N8192_s5_l3", "t": 1.261059331384284e-06, "steps": 43112, "seconds": 14442.120432800148}
{"job": "D4_128_N8192_s5_l3", "t": 1.2837200070043268e-06, "steps": 43232, "seconds": 14472.52693560021}
{"job": "D4_128_N8192_s5_l3", "t": 1.3069533217013413e-06, "steps": 43352, "seconds": 14504.2948874}
{"job": "D4_128_N8192_s5_l3", "t": 1.3307787335093832e-06, "steps": 43464, "seconds": 14536.269961500075}
{"job": "D4_128_N8192_s5_l3", "t": 1.3516871339392396e-06, "steps": 43568, "seconds": 14568.696732200217}
{"job": "D4_128_N8192_s5_l3", "t": 1.373058727527936e-06, "steps": 43672, "seconds": 14598.763894600095}
{"job": "D4_128_N8192_s5_l3", "t": 1.3985960951879955e-06, "steps": 43784, "seconds": 14629.416420200141}
{"job": "D4_128_N8192_s5_l3", "t": 1.4210192493892568e-06, "steps": 43888, "seconds": 14660.366562600015}
{"job": "D4_128_N8192_s5_l3", "t": 1.443951047786593e-06, "steps": 43992, "seconds": 14691.887766200118}
{"job": "D4_128_N8192_s5_l3", "t": 1.4674069915480864e-06, "steps": 44088, "seconds": 14722.62538750004}
{"job": "D4_128_N8192_s5_l3", "t": 1.4878453802729926e-06, "steps": 44192, "seconds": 14754.74361910019}
{"job": "D4_128_N8192_s5_l3", "t": 1.5138885349140412e-06, "steps": 44312, "seconds": 14787.131781800184}
{"job": "D4_128_N8192_s5_l3", "t": 1.5389674709331412e-06, "steps": 44416, "seconds": 14817.273332800018}
{"job": "D4_128_N8192_s5_l3", "t": 1.566803660603116e-06, "steps": 44528, "seconds": 14847.589500500122}
{"job": "D4_128_N8192_s5_l3", "t": 1.5953571182208716e-06, "steps": 44640, "seconds": 14878.539562000195}
{"job": "D4_128_N8192_s5_l3", "t": 1.6246527000254023e-06, "steps": 44752, "seconds": 14910.578252000036}
{"job": "D4_128_N8192_s5_l3", "t": 1.6570615190015546e-06, "steps": 44872, "seconds": 14941.799400700023}
{"job": "D4_128_N8192_s5_l3", "t": 1.6903950186380342e-06, "steps": 44984, "seconds": 14974.072709500091}
{"job": "D4_128_N8192_s5_l3", "t": 1.7197294347064448e-06, "steps": 45088, "seconds": 15004.974969700212}
{"job": "D4_128_N8192_s5_l3", "t": 1.7497926396858835e-06, "steps": 45192, "seconds": 15037.259012400173}
{"job": "D4_128_N8192_s5_l3", "t": 1.7806089765603156e-06, "steps": 45296, "seconds": 15068.707455000142}
{"job": "D4_128_N8192_s5_l3", "t": 1.8148726779001846e-06, "steps": 45400, "seconds": 15100.428342500003}
{"job": "D4_128_N8192_s5_l3", "t": 1.8473407669982734e-06, "steps": 45504, "seconds": 15131.224724700209}
{"job": "D4_128_N8192_s5_l3", "t": 1.8806437296292014e-06, "steps": 45608, "seconds": 15161.69852010021}
{"job": "D4_128_N8192_s5_l3", "t": 1.914810436616242e-06, "steps": 45712, "seconds": 15193.013223300222}
{"job": "D4_128_N8192_s5_l3", "t": 1.9528340573789167e-06, "steps": 45816, "seconds": 15224.806942100171}
{"job": "D4_128_N8192_s5_l3", "t": 1.9840737023392264e-06, "steps": 45920, "seconds": 15256.438250300009}
{"job": "D4_128_N8192_s5_l3", "t": 2.022801017586234e-06, "steps": 46040, "seconds": 15287.196135400096}
{"job": "D4_128_N8192_s5_l3", "t": 2.0639449051153638e-06, "steps": 46152, "seconds": 15318.163469000021}
{"job": "D4_128_N8192_s5_l3", "t": 2.106299325206312e-06, "steps": 46264, "seconds": 15348.815372800222}
{"job": "D4_128_N8192_s5_l3", "t": 2.1499122360838506e-06, "steps": 46376, "seconds": 15379.594409300014}
{"job": "D4_128_N8192_s5_l3", "t": 2.1948339946894937e-06, "steps": 46488, "seconds": 15411.362978000194}
{"job": "D4_128_N8192_s5_l3", "t": 2.237507637935042e-06, "steps": 46592, "seconds": 15441.592964300187}
{"job": "D4_128_N8192_s5_l3", "t": 2.2850974301080693e-06, "steps": 46704, "seconds": 15473.604873300064}
{"job": "D4_128_N8192_s5_l3", "t": 2.3341584368623956e-06, "steps": 46816, "seconds": 15505.641820900142}
{"job": "D4_128_N8192_s5_l3", "t": 2.3808042690368864e-06, "steps": 46920, "seconds": 15536.036776800174}
{"job": "D4_128_N8192_s5_l3", "t": 2.432869536895648e-06, "steps": 47032, "seconds": 15567.940155100077}
{"job": "D4_128_N8192_s5_l3", "t": 2.490765460672094e-06, "steps": 47144, "seconds": 15599.536177500151}
{"job": "D4_128_N8192_s5_l3", "t": 2.5463896775179636e-06, "steps": 47256, "seconds": 15630.468765700003}
{"job": "D4_128_N8192_s5_l3", "t": 2.603793505031272e-06, "steps": 47368, "seconds": 15661.925706200069}
{"job": "D4_128_N8192_s5_l3", "t": 2.6538400927952107e-06, "steps": 47480, "seconds": 15692.137103400193}
{"job": "D4_128_N8192_s5_l3", "t": 2.7100404971154812e-06, "steps": 47592, "seconds": 15723.459934700048}
{"job": "D4_128_N8192_s5_l3", "t": 2.7728912884165885e-06, "steps": 47704, "seconds": 15753.64055560017}
{"job": "D4_128_N8192_s5_l3", "t": 2.8328010809434735e-06, "steps": 47816, "seconds": 15784.017241100082}
{"job": "D4_128_N8192_s5_l3", "t": 2.8998463604898114e-06, "steps": 47928, "seconds": 15814.780835100217}
{"job": "D4_128_N8192_s5_l3", "t": 2.9692209504999157e-06, "steps": 48040, "seconds": 15844.872957200045}
{"job": "D4_128_N8192_s5_l3", "t": 3.0354207695858017e-06, "steps": 48144, "seconds": 15876.008152500028}
{"job": "D4_128_N8192_s5_l3", "t": 3.109587212866832e-06, "steps": 48256, "seconds": 15907.836876800051}
{"job": "D4_128_N8192_s5_l3", "t": 3.186420650333297e-06, "steps": 48368, "seconds": 15940.095287900185}
{"job": "D4_128_N8192_s5_l3", "t": 3.2660505037237715e-06, "steps": 48480, "seconds": 15972.677256400231}
{"job": "D4_128_N8192_s5_l3", "t": 3.3421556685146103e-06, "steps": 48584, "seconds": 16004.033919300186}
{"job": "D4_128_N8192_s5_l3", "t": 3.4275567148985888e-06, "steps": 48696, "seconds": 16034.769248200115}
{"job": "D4_128_N8192_s5_l3", "t": 3.5092449958172734e-06, "steps": 48808, "seconds": 16065.0227649}
{"job": "D4_128_N8192_s5_l3", "t": 3.5866478384131045e-06, "steps": 48920, "seconds": 16095.999398500193}
{"job": "D4_128_N8192_s5_l3", "t": 3.6813816201234363e-06, "steps": 49032, "seconds": 16126.34200630011}
{"job": "D4_128_N8192_s5_l3", "t": 3.7721110961185913e-06, "steps": 49144, "seconds": 16156.918481700122}
{"job": "D4_128_N8192_s5_l3", "t": 3.874140649134607e-06, "steps": 49256, "seconds": 16188.852080500219}
{"job": "D4_128_N8192_s5_l3", "t": 3.980261636815337e-06, "steps": 49368, "seconds": 16220.038902800065}
{"job": "D4_128_N8192_s5_l3", "t": 4.082042419186407e-06, "steps": 49472, "seconds": 16251.305441000033}
{"job": "D4_128_N8192_s5_l3", "t": 4.1876840197998535e-06, "steps": 49576, "seconds": 16282.236886000028}
{"job": "D4_128_N8192_s5_l3", "t": 4.306715591786062e-06, "steps": 49688, "seconds": 16314.644977300195}
{"job": "D4_128_N8192_s5_l3", "t": 4.429276933949298e-06, "steps": 49800, "seconds": 16347.05002110009}
{"job": "D4_128_N8192_s5_l3", "t": 4.580558715958836e-06, "steps": 49936, "seconds": 16377.276847400004}
{"job": "D4_128_N8192_s5_l3", "t": 4.705801195848919e-06, "steps": 50056, "seconds": 16407.653717500158}
{"job": "D4_128_N8192_s5_l3", "t": 4.847244494399553e-06, "steps": 50176, "seconds": 16439.75563260005}
{"job": "D4_128_N8192_s5_l3", "t": 4.995031538355833e-06, "steps": 50296, "seconds": 16470.36578520015}
{"job": "D4_128_N8192_s5_l3", "t": 5.1495474345796445e-06, "steps": 50416, "seconds": 16501.8496975}
{"job": "D4_128_N8192_s5_l3", "t": 5.311206962823043e-06, "steps": 50528, "seconds": 16532.363726600073}
{"job": "D4_128_N8192_s5_l3", "t": 5.493804634017213e-06, "steps": 50648, "seconds": 16563.737097000005}
{"job": "D4_128_N8192_s5_l3", "t": 5.671770842373928e-06, "steps": 50768, "seconds": 16594.95262990007}
{"job": "D4_128_N8192_s5_l3", "t": 5.858374376010646e-06, "steps": 50880, "seconds": 16625.039982400136}
{"job": "D4_128_N8192_s5_l3", "t": 6.048096954660321e-06, "steps": 50992, "seconds": 16656.580851200037}
{"job": "D4_128_N8192_s5_l3", "t": 6.23192506697375e-06, "steps": 51104, "seconds": 16687.174295500154}
{"job": "D4_128_N8192_s5_l3", "t": 6.425090740611306e-06, "steps": 51224, "seconds": 16719.588638800196}
{"job": "D4_128_N8192_s5_l3", "t": 6.649768731613688e-06, "steps": 51344, "seconds": 16750.543857400073}
{"job": "D4_128_N8192_s5_l3", "t": 6.867632634312908e-06, "steps": 51456, "seconds": 16781.85733660008}
{"job": "D4_128_N8192_s5_l3", "t": 7.115780518501153e-06, "steps": 51568, "seconds": 16811.992950200103}
{"job": "D4_128_N8192_s5_l3", "t": 7.3568051210897515e-06, "steps": 51680, "seconds": 16843.599733000156}
{"job": "D4_128_N8192_s5_l3", "t": 7.610118775908932e-06, "steps": 51784, "seconds": 16874.123907100176}
{"job": "D4_128_N8192_s5_l3", "t": 7.876571343869578e-06, "steps": 51896, "seconds": 16905.093737000134}
{"job": "D4_128_N8192_s5_l3", "t": 8.181129541677544e-06, "steps": 52008, "seconds": 16936.48156650015}
{"job": "D4_128_N8192_s5_l3", "t": 8.427440420360896e-06, "steps": 52120, "seconds": 16967.96135540004}
{"job": "D4_128_N8192_s5_l3", "t": 8.764431704663626e-06, "steps": 52240, "seconds": 16998.27045460022}
{"job": "D4_128_N8192_s5_l3", "t": 9.09356045424143e-06, "steps": 52360, "seconds": 17029.53540490009}
{"job": "D4_128_N8192_s5_l3", "t": 9.50126094268747e-06, "steps": 52480, "seconds": 17060.99670470017}
{"job": "D4_128_N8192_s5_l3", "t": 9.872709204846434e-06, "steps": 52592, "seconds": 17091.29321390018}
{"job": "D4_128_N8192_s5_l3", "t": 1.0299981838788829e-05, "steps": 52712, "seconds": 17122.47764620022}
{"job": "D4_128_N8192_s5_l3", "t": 1.0755327012803819e-05, "steps": 52832, "seconds": 17153.50006100023}
{"job": "D4_128_N8192_s5_l3", "t": 1.1164400642358929e-05, "steps": 52944, "seconds": 17184.450335500063}
{"job": "D4_128_N8192_s5_l3", "t": 1.1637614675655543e-05, "steps": 53064, "seconds": 17216.032720800024}
{"job": "D4_128_N8192_s5_l3", "t": 1.2115276586285876e-05, "steps": 53176, "seconds": 17246.13150580018}
{"job": "D4_128_N8192_s5_l3", "t": 1.263205635858211e-05, "steps": 53280, "seconds": 17276.66259450023}
{"job": "D4_128_N8192_s5_l3", "t": 1.3201871168051635e-05, "steps": 53392, "seconds": 17307.920845700195}
{"job": "D4_128_N8192_s5_l3", "t": 1.3810826943581889e-05, "steps": 53504, "seconds": 17339.6609743}
{"job": "D4_128_N8192_s5_l3", "t": 1.4462592348326878e-05, "steps": 53616, "seconds": 17370.670975400135}
{"job": "D4_128_N8192_s5_l3", "t": 1.5041381591857434e-05, "steps": 53728, "seconds": 17402.228936100146}
{"job": "D4_128_N8192_s5_l3", "t": 1.571883367034352e-05, "steps": 53840, "seconds": 17433.632209000178}
{"job": "D4_128_N8192_s5_l3", "t": 1.644280425627958e-05, "steps": 53944, "seconds": 17464.935083200224}
{"job": "D4_128_N8192_s5_l3", "t": 1.7290779731385228e-05, "steps": 54056, "seconds": 17497.022392800078}
{"job": "D4_128_N8192_s5_l3", "t": 1.8205685772010002e-05, "steps": 54168, "seconds": 17528.66653200006}
{"job": "D4_128_N8192_s5_l3", "t": 1.912576188625474e-05, "steps": 54280, "seconds": 17560.13550660014}
{"job": "D4_128_N8192_s5_l3", "t": 1.9990142206833088e-05, "steps": 54392, "seconds": 17592.112333100056}
{"job": "D4_128_N8192_s5_l3", "t": 2.1030917046455673e-05, "steps": 54504, "seconds": 17623.9561065}
{"job": "D4_128_N8192_s5_l3", "t": 2.2086694439393256e-05, "steps": 54608, "seconds": 17655.828107100213}
{"job": "D4_128_N8192_s5_l3", "t": 2.3370667266552398e-05, "steps": 54720, "seconds": 17687.70552460011}
{"job": "D4_128_N8192_s5_l3", "t": 2.494068448311668e-05, "steps": 54848, "seconds": 17719.866477700183}
{"job": "D4_128_N8192_s5_l3", "t": 2.6395585801866373e-05, "steps": 54960, "seconds": 17749.997095400002}
{"job": "D4_128_N8192_s5_l3", "t": 2.7772186138965587e-05, "steps": 55072, "seconds": 17781.131662000204}
{"job": "D4_128_N8192_s5_l3", "t": 2.9549313790801754e-05, "steps": 55192, "seconds": 17813.16563790012}
{"job": "D4_128_N8192_s5_l3", "t": 3.1792387670400186e-05, "steps": 55320, "seconds": 17844.6341405001}
{"job": "D4_128_N8192_s5_l3", "t": 3.401094856363399e-05, "steps": 55432, "seconds": 17875.553588900017}
{"job": "D4_128_N8192_s5_l3", "t": 3.599308334024805e-05, "steps": 55552, "seconds": 17908.050229400164}
{"job": "D4_128_N8192_s5_l3", "t": 3.831186849557285e-05, "steps": 55664, "seconds": 17938.961729600094}
{"job": "D4_128_N8192_s5_l3", "t": 4.120520488103688e-05, "steps": 55776, "seconds": 17970.305174700217}
{"job": "D4_128_N8192_s5_l3", "t": 4.4488384394509826e-05, "steps": 55896, "seconds": 18001.436915100086}
{"job": "D4_128_N8192_s5_l3", "t": 4.736675894926631e-05, "steps": 56008, "seconds": 18031.693206900032}
{"job": "D4_128_N8192_s5_l3", "t": 5.108969774506924e-05, "steps": 56128, "seconds": 18063.848587400047}
{"job": "D4_128_N8192_s5_l3", "t": 5.552941006924943e-05, "steps": 56248, "seconds": 18095.728427400114}
{"job": "D4_128_N8192_s5_l3", "t": 6.093120695633602e-05, "steps": 56376, "seconds": 18126.310838200152}
{"job": "D4_128_N8192_s5_l3", "t": 6.657105065162856e-05, "steps": 56488, "seconds": 18157.412201400148}
{"job": "D4_128_N8192_s5_l3", "t": 7.310884538296211e-05, "steps": 56608, "seconds": 18189.64649840002}
{"job": "D4_128_N8192_s5_l3", "t": 7.988354372906445e-05, "steps": 56720, "seconds": 18220.017058400204}
{"job": "D4_128_N8192_s5_l3", "t": 8.848173007402819e-05, "steps": 56840, "seconds": 18251.529284200165}
{"job": "D4_128_N8192_s5_l3", "t": 9.756088256835937e-05, "steps": 56952, "seconds": 18282.09659500001}
{"job": "D4_128_N8192_s5_l3", "t": 0.00010755206284391561, "steps": 57064, "seconds": 18312.671063500224}
{"job": "D4_128_N8192_s5_l3", "t": 0.00012115276586285876, "steps": 57192, "seconds": 18344.67420300003}
{"job": "D4_128_N8192_s5_l3", "t": 0.00013667330313311588, "steps": 57312, "seconds": 18376.899884000188}
{"job": "D4_128_N8192_s5_l3", "t": 0.00015637995703559254, "steps": 57448, "seconds": 18407.105485800188}
{"job": "D4_128_N8192_s5_l3", "t": 0.00018067421931462278, "steps": 57584, "seconds": 18438.3119301002}
{"job": "D4_128_N8192_s5_l3", "t": 0.00020802706849994945, "steps": 57712, "seconds": 18469.91710030008}
{"job": "D4_128_N8192_s5_l3", "t": 0.00023832321166992145, "steps": 57832, "seconds": 18502.07592480001}
{"job": "D4_128_N8192_s5_l3", "t": 0.00027117199367947243, "steps": 57936, "seconds": 18533.749109500088}
{"job": "D4_128_N8192_s5_l3", "t": 0.0003113084909867281, "steps": 58048, "seconds": 18564.902811200125}
{"job": "D4_128_N8192_s5_l3", "t": 0.0003610594032784192, "steps": 58160, "seconds": 18596.680164900143}
{"job": "D4_128_N8192_s5_l3", "t": 0.00041506564861682464, "steps": 58264, "seconds": 18626.91093500005}
{"job": "D4_128_N8192_s5_l3", "t": 0.000482157718988114, "steps": 58368, "seconds": 18657.099136000033}
{"job": "D4_128_N8192_s5_l3", "t": 0.0005623413251903491, "steps": 58472, "seconds": 18688.022121900227}
{"job": "D4_128_N8192_s5_l3", "t": 0.0006657105065162855, "steps": 58584, "seconds": 18718.68917170004}
{"job": "D4_128_N8192_s5_l3", "t": 0.0008065266912841268, "steps": 58704, "seconds": 18750.817816600204}
{"job": "D4_128_N8192_s5_l3", "t": 0.0009771293939129216, "steps": 58816, "seconds": 18782.03164130007}
{"job": "D4_128_N8192_s5_l3", "t": 0.0011838192867844929, "steps": 58928, "seconds": 18813.922736300156}
{"job": "D4_128_N8192_s5_l3", "t": 0.0014677992676220676, "steps": 59048, "seconds": 18846.41098210006}
{"job": "D4_128_N8192_s5_l3", "t": 0.0017376090821391603, "steps": 59168, "seconds": 18878.532993400004}
{"job": "D4_128_N8192_s5_l3", "t": 0.0022086694439393253, "steps": 59288, "seconds": 18910.428033200093}
{"job": "D4_128_N8192_s5_l3", "t": 0.002572813736905881, "steps": 59400, "seconds": 18941.272310900036}
{"job": "D4_128_N8192_s5_l3", "t": 0.0031886801427724156, "steps": 59504, "seconds": 18972.216647800058}
{"job": "D4_128_N8192_s5_l3", "t": 0.003868718424778643, "steps": 59608, "seconds": 19004.07293910021}
{"job": "D4_128_N8192_s5_l3", "t": 0.004644672765743178, "steps": 59712, "seconds": 19034.465518900193}
{"job": "D4_128_N8192_s5_l3", "t": 0.006048096954660321, "steps": 59824, "seconds": 19066.283012200147}
{"job": "D4_128_N8192_s5_l3", "t": 0.00732743674263832, "steps": 59944, "seconds": 19098.36466150009}
{"job": "D4_128_N8192_s5_l3", "t": 0.009653643840856988, "steps": 60064, "seconds": 19131.262025800068}
{"job": "D4_128_N8192_s5_l3", "t": 0.011838192867844908, "steps": 60184, "seconds": 19163.302738600178}
{"job": "D4_128_N8192_s5_l3", "t": 0.015151496338110339, "steps": 60304, "seconds": 19195.13038280001}
{"job": "D4_128_N8192_s5_l3", "t": 0.018230450029011067, "steps": 60424, "seconds": 19227.188177500153}
{"job": "D4_128_N8192_s5_l3", "t": 0.023713737056616554, "steps": 60544, "seconds": 19258.539893400157}
{"job": "D4_128_N8192_s5_l3", "t": 0.02741571024518095, "steps": 60656, "seconds": 19289.59207810019}
{"job": "D4_128_N8192_s5_l3", "t": 0.03401094856363399, "steps": 60768, "seconds": 19321.915788500104}
{"job": "D4_128_N8192_s5_l3", "t": 0.04007181219262565, "steps": 60888, "seconds": 19353.477080800105}
{"job": "D4_128_N8192_s5_l3", "t": 0.04875279304059843, "steps": 61000, "seconds": 19384.128244800027}
{"job": "D4_128_N8192_s5_l3", "t": 0.06048096954660321, "steps": 61120, "seconds": 19415.994872800075}
{"job": "D4_128_N8192_s5_l3", "t": 0.06812920690579594, "steps": 61232, "seconds": 19447.470348900184}
{"job": "D4_128_N8192_s5_l3", "t": 0.08, "steps": 61336, "seconds": 19478.14160770015}
{"job": "D4_128_N8192_s5_l3", "t": 0.09294195961087945, "steps": 61440, "seconds": 19509.480014100205}
{"job": "D4_128_N8192_s5_l3", "t": 0.1025173542813052, "steps": 61552, "seconds": 19542.002680800157}
{"job": "D4_128_N8192_s5_l3", "t": 0.118, "steps": 61664, "seconds": 19574.04985040007}
{"job": "D4_128_N8192_s5_l3", "t": 0.1333521432163324, "steps": 61768, "seconds": 19604.26036070008}
{"job": "D4_128_N8192_s5_l3", "t": 0.15000000000000002, "steps": 61880, "seconds": 19636.693706100108}
{"job": "D4_128_N8192_s5_l3", "t": 0.160542390192205, "steps": 61984, "seconds": 19667.340613500215}
{"job": "D4_128_N8192_s5_l3", "t": 0.17800000000000002, "steps": 62096, "seconds": 19700.125746900216}
{"job": "D4_128_N8192_s5_l3", "t": 0.198, "steps": 62208, "seconds": 19732.016340900213}
{"job": "D4_128_N8192_s5_l3", "t": 0.21600000000000003, "steps": 62312, "seconds": 19763.20886400016}
{"job": "D4_128_N8192_s5_l3", "t": 0.234, "steps": 62408, "seconds": 19793.264452100033}
{"job": "D4_128_N8192_s5_l3", "t": 0.25000000000000006, "steps": 62520, "seconds": 19824.474151500035}
{"job": "D4_128_N8192_s5_l3", "t": 0.268, "steps": 62632, "seconds": 19855.241826800164}
{"job": "D4_128_N8192_s5_l3", "t": 0.29000000000000004, "steps": 62744, "seconds": 19885.584460200043}
{"job": "D4_128_N8192_s5_l3", "t": 0.312, "steps": 62856, "seconds": 19916.378968400182}
{"job": "D4_128_N8192_s5_l3", "t": 0.33214891242983924, "steps": 62960, "seconds": 19946.85638410016}
{"job": "D4_128_N8192_s5_l3", "t": 0.35600000000000004, "steps": 63072, "seconds": 19978.671803500038}
{"job": "D4_128_N8192_s5_l3", "t": 0.378, "steps": 63184, "seconds": 20011.077530500013}
{"job": "D4_128_N8192_s5_l3", "t": 0.3968502629920499, "steps": 63296, "seconds": 20042.836636900203}
{"job": "D4_128_N8192_s5_l3", "t": 0.41600000000000004, "steps": 63408, "seconds": 20074.983352900017}
{"job": "D4_128_N8192_s5_l3", "t": 0.438, "steps": 63520, "seconds": 20106.734397100052}
{"job": "D4_128_N8192_s5_l3", "t": 0.462, "steps": 63632, "seconds": 20137.37406550022}
{"job": "D4_128_N8192_s5_l3", "t": 0.4875279304059843, "steps": 63752, "seconds": 20169.429078800138}
{"job": "D4_128_N8192_s5_l3", "t": 0.512, "steps": 63872, "seconds": 20201.759658300085}
{"job": "D4_128_N8192_s5_l3", "t": 0.5366191513205203, "steps": 63984, "seconds": 20232.341052000178}
{"job": "D4_128_N8192_s5_l3", "t": 0.5623413251903491, "steps": 64104, "seconds": 20263.23923350009}
{"job": "D4_128_N8192_s5_l3", "t": 0.59, "steps": 64224, "seconds": 20294.617437200155}
{"job": "D4_128_N8192_s5_l3", "t": 0.616, "steps": 64344, "seconds": 20324.897251000162}
{"job": "D4_128_N8192_s5_l3", "t": 0.632, "steps": 64456, "seconds": 20355.012841100106}
{"job": "D4_128_N8192_s5_l3", "t": 0.658, "steps": 64576, "seconds": 20385.8888627002}
{"job": "D4_128_N8192_s5_l3", "t": 0.684, "steps": 64696, "seconds": 20417.632626400096}
{"job": "D4_128_N8192_s5_l3", "t": 0.7155931391952077, "steps": 64832, "seconds": 20448.08488970017}
{"job": "D4_128_N8192_s5_l3", "t": 0.752, "steps": 65000, "seconds": 20479.60162920016}
{"job": "D4_128_N8192_s5_l3", "t": 0.788, "steps": 65160, "seconds": 20510.82229940011}
{"job": "D4_128_N8192_s5_l3", "t": 0.8254041852680173, "steps": 65320, "seconds": 20542.467890900094}
{"job": "D4_128_N8192_s5_l3", "t": 0.864, "steps": 65488, "seconds": 20573.30571560003}
{"job": "D4_128_N8192_s5_l3", "t": 0.9, "steps": 65648, "seconds": 20603.656342800008}
{"job": "D4_128_N8192_s5_l3", "t": 0.936, "steps": 65808, "seconds": 20634.223720500013}
{"job": "D4_128_N8192_s5_l3", "t": 0.974, "steps": 65968, "seconds": 20664.36252470012}
COMPLETE {"schema": 1, "name": "D4_128", "N": 8192, "dimension": 16383, "level": 3, "stages": 5, "order": 9, "seconds": 20688.42355800001, "steps": 66088, "iterations": 151087, "rejected_steps": 0, "max_stage_backward_residual": 1.5654947203371046e-15, "max_relative_update": 2.999996415071064e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14912409600, "available_commit_bytes": 12383154176, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 144855040, "private_bytes": 1148628992, "peak_commit_bytes": 1491234816}, "start_utc": "2026-11-02T18:17:04.999744+00:00", "completed_utc": "2026-11-03T00:01:53.444770+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_16_N1024_l0.log <==
{"job": "D4_16_N1024_s5_l0", "t": 1.6892841771002906e-06, "steps": 706, "seconds": 30.089461700059474}
{"job": "D4_16_N1024_s5_l0", "t": 6.40316825939026e-05, "steps": 1382, "seconds": 60.10283469990827}
{"job": "D4_16_N1024_s5_l0", "t": 0.11599999999999999, "steps": 2107, "seconds": 90.14945570006967}
COMPLETE {"schema": 1, "name": "D4_16", "N": 1024, "dimension": 2047, "level": 0, "stages": 5, "order": 9, "seconds": 107.2596813000273, "steps": 2661, "iterations": 6698, "rejected_steps": 0, "max_stage_backward_residual": 1.2999084603325525e-15, "max_relative_update": 2.9516569087946174e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17148669952, "available_commit_bytes": 17187930112, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 92291072, "private_bytes": 252657664, "peak_commit_bytes": 293797888}, "start_utc": "2026-11-01T06:19:52.399894+00:00", "completed_utc": "2026-11-01T06:21:39.659817+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_16_N1024_l1.log <==
{"job": "D4_16_N1024_s5_l1", "t": 2.945308040057342e-08, "steps": 782, "seconds": 30.057210799772292}
{"job": "D4_16_N1024_s5_l1", "t": 2.317138951754212e-06, "steps": 1500, "seconds": 60.224268399877474}
{"job": "D4_16_N1024_s5_l1", "t": 1.7376090821391604e-05, "steps": 2272, "seconds": 90.39326549996622}
{"job": "D4_16_N1024_s5_l1", "t": 0.00016296893936114967, "steps": 3034, "seconds": 120.42873649997637}
{"job": "D4_16_N1024_s5_l1", "t": 0.01830796409503066, "steps": 3896, "seconds": 150.44359469995834}
{"job": "D4_16_N1024_s5_l1", "t": 0.55, "steps": 4812, "seconds": 180.56839849986136}
COMPLETE {"schema": 1, "name": "D4_16", "N": 1024, "dimension": 2047, "level": 1, "stages": 5, "order": 9, "seconds": 194.95738109992817, "steps": 5322, "iterations": 13193, "rejected_steps": 0, "max_stage_backward_residual": 1.3944625936586595e-15, "max_relative_update": 2.9968725683464116e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17167736832, "available_commit_bytes": 17183977472, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 91795456, "private_bytes": 252264448, "peak_commit_bytes": 293130240}, "start_utc": "2026-11-01T06:34:05.376922+00:00", "completed_utc": "2026-11-01T06:37:20.334243+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_16_N1024_l2.log <==
{"job": "D4_16_N1024_s5_l2", "t": 1.2420261020122737e-09, "steps": 840, "seconds": 30.065865600015968}
{"job": "D4_16_N1024_s5_l2", "t": 3.831186849557285e-08, "steps": 1628, "seconds": 60.34437140007503}
{"job": "D4_16_N1024_s5_l2", "t": 6.416205382543114e-07, "steps": 2404, "seconds": 90.47617230005562}
{"job": "D4_16_N1024_s5_l2", "t": 3.0854122608820448e-06, "steps": 3180, "seconds": 120.59056010004133}
{"job": "D4_16_N1024_s5_l2", "t": 8.461825328639345e-06, "steps": 3952, "seconds": 150.66687570000067}
{"job": "D4_16_N1024_s5_l2", "t": 2.3888818417462414e-05, "steps": 4804, "seconds": 180.7750460000243}
{"job": "D4_16_N1024_s5_l2", "t": 7.609179621743752e-05, "steps": 5632, "seconds": 210.86535880016163}
{"job": "D4_16_N1024_s5_l2", "t": 0.0005494802382554349, "steps": 6608, "seconds": 240.91870000003837}
{"job": "D4_16_N1024_s5_l2", "t": 0.00946415447941028, "steps": 7564, "seconds": 271.0280975999776}
{"job": "D4_16_N1024_s5_l2", "t": 0.15624389648437612, "steps": 8564, "seconds": 301.104036499979}
{"job": "D4_16_N1024_s5_l2", "t": 0.512, "steps": 9536, "seconds": 331.23368720011786}
COMPLETE {"schema": 1, "name": "D4_16", "N": 1024, "dimension": 2047, "level": 2, "stages": 5, "order": 9, "seconds": 360.25597489997745, "steps": 10644, "iterations": 25756, "rejected_steps": 0, "max_stage_backward_residual": 1.291205250123482e-15, "max_relative_update": 2.999446890500492e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17111064576, "available_commit_bytes": 17167691776, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 90931200, "private_bytes": 253231104, "peak_commit_bytes": 294039552}, "start_utc": "2026-11-01T06:59:37.029756+00:00", "completed_utc": "2026-11-01T07:05:37.286120+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_16_N2048_l0.log <==
{"job": "D4_16_N2048_s5_l0", "t": 2.9453080400573464e-09, "steps": 262, "seconds": 30.13063760008663}
{"job": "D4_16_N2048_s5_l0", "t": 4.341502465915339e-07, "steps": 571, "seconds": 60.39899459993467}
{"job": "D4_16_N2048_s5_l0", "t": 4.967491868566418e-06, "steps": 884, "seconds": 90.5862781999167}
{"job": "D4_16_N2048_s5_l0", "t": 2.2741076175567113e-05, "steps": 1194, "seconds": 120.63732189987786}
{"job": "D4_16_N2048_s5_l0", "t": 0.00015786483907354217, "steps": 1516, "seconds": 150.741870299913}
{"job": "D4_16_N2048_s5_l0", "t": 0.00732743674263832, "steps": 1876, "seconds": 180.9016430999618}
{"job": "D4_16_N2048_s5_l0", "t": 0.312, "steps": 2260, "seconds": 211.01708899997175}
COMPLETE {"schema": 1, "name": "D4_16", "N": 2048, "dimension": 4095, "level": 0, "stages": 5, "order": 9, "seconds": 236.37443710002117, "steps": 2664, "iterations": 6704, "rejected_steps": 0, "max_stage_backward_residual": 1.6171437601254194e-15, "max_relative_update": 2.951263142834212e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17192669184, "available_commit_bytes": 17069240320, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 102551552, "private_bytes": 378028032, "peak_commit_bytes": 462602240}, "start_utc": "2026-11-01T06:21:40.756618+00:00", "completed_utc": "2026-11-01T06:25:37.130345+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_16_N2048_l1.log <==
{"job": "D4_16_N2048_s5_l1", "t": 2.2086694439393288e-10, "steps": 230, "seconds": 30.0648480001837}
{"job": "D4_16_N2048_s5_l1", "t": 4.5665672416884146e-09, "steps": 578, "seconds": 60.329571100184694}
{"job": "D4_16_N2048_s5_l1", "t": 8.120632500452744e-08, "steps": 912, "seconds": 90.64190370007418}
{"job": "D4_16_N2048_s5_l1", "t": 8.409288194444444e-07, "steps": 1260, "seconds": 120.74343300005421}
{"job": "D4_16_N2048_s5_l1", "t": 3.315126595593343e-06, "steps": 1626, "seconds": 150.7783047000412}
{"job": "D4_16_N2048_s5_l1", "t": 8.34267520340237e-06, "steps": 1976, "seconds": 180.90792839997448}
{"job": "D4_16_N2048_s5_l1", "t": 1.9978317064007737e-05, "steps": 2338, "seconds": 210.93515310017392}
{"job": "D4_16_N2048_s5_l1", "t": 5.123930083394803e-05, "steps": 2694, "seconds": 241.02933360007592}
{"job": "D4_16_N2048_s5_l1", "t": 0.0001894069095495362, "steps": 3080, "seconds": 271.12211530003697}
{"job": "D4_16_N2048_s5_l1", "t": 0.0014203514467875343, "steps": 3482, "seconds": 301.6341450000182}
{"job": "D4_16_N2048_s5_l1", "t": 0.01778279410038923, "steps": 3892, "seconds": 331.66825109999627}
{"job": "D4_16_N2048_s5_l1", "t": 0.18200000000000002, "steps": 4334, "seconds": 361.7707108000759}
{"job": "D4_16_N2048_s5_l1", "t": 0.5237580643856058, "steps": 4786, "seconds": 391.78601180016994}
{"job": "D4_16_N2048_s5_l1", "t": 0.996, "steps": 5324, "seconds": 421.97456010011956}
COMPLETE {"schema": 1, "name": "D4_16", "N": 2048, "dimension": 4095, "level": 1, "stages": 5, "order": 9, "seconds": 422.3014587999787, "steps": 5328, "iterations": 13196, "rejected_steps": 0, "max_stage_backward_residual": 2.1841915346022278e-15, "max_relative_update": 2.9967295975000745e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17055436800, "available_commit_bytes": 16999239680, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 102825984, "private_bytes": 378462208, "peak_commit_bytes": 462958592}, "start_utc": "2026-11-01T06:37:21.384907+00:00", "completed_utc": "2026-11-01T06:44:23.686358+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_16_N2048_l2.log <==
{"job": "D4_16_N2048_s5_l2", "t": 1.027666289230873e-13, "steps": 236, "seconds": 30.23650150001049}
{"job": "D4_16_N2048_s5_l2", "t": 1.778279410038923e-10, "steps": 420, "seconds": 60.74626490008086}
{"job": "D4_16_N2048_s5_l2", "t": 7.498942093324559e-10, "steps": 732, "seconds": 90.81478220014833}
{"job": "D4_16_N2048_s5_l2", "t": 3.831186849557293e-09, "steps": 1112, "seconds": 121.20325770019554}
{"job": "D4_16_N2048_s5_l2", "t": 1.862432752499214e-08, "steps": 1480, "seconds": 151.52502620010637}
{"job": "D4_16_N2048_s5_l2", "t": 9.313881817387646e-08, "steps": 1852, "seconds": 181.831850200193}
{"job": "D4_16_N2048_s5_l2", "t": 3.666887216522243e-07, "steps": 2228, "seconds": 212.16069040005095}
{"job": "D4_16_N2048_s5_l2", "t": 1.0295324790736872e-06, "steps": 2604, "seconds": 242.38486089999788}
{"job": "D4_16_N2048_s5_l2", "t": 2.2213818122635743e-06, "steps": 2992, "seconds": 272.7827016999945}
{"job": "D4_16_N2048_s5_l2", "t": 4.024075941921553e-06, "steps": 3376, "seconds": 302.9302048000973}
{"job": "D4_16_N2048_s5_l2", "t": 6.6239081652227325e-06, "steps": 3760, "seconds": 333.124617600115}
{"job": "D4_16_N2048_s5_l2", "t": 1.0473229021183173e-05, "steps": 4140, "seconds": 363.2374958000146}
{"job": "D4_16_N2048_s5_l2", "t": 1.668727295816413e-05, "steps": 4524, "seconds": 393.5416021000128}
{"job": "D4_16_N2048_s5_l2", "t": 2.6758641201003155e-05, "steps": 4912, "seconds": 423.67853890010156}
{"job": "D4_16_N2048_s5_l2", "t": 4.5175758687119314e-05, "steps": 5304, "seconds": 453.9354527001269}
{"job": "D4_16_N2048_s5_l2", "t": 8.247358188066895e-05, "steps": 5700, "seconds": 484.19838339998387}
{"job": "D4_16_N2048_s5_l2", "t": 0.00018762044787430573, "steps": 6156, "seconds": 514.2402055000421}
{"job": "D4_16_N2048_s5_l2", "t": 0.0005237580643856066, "steps": 6604, "seconds": 544.4369305002037}
{"job": "D4_16_N2048_s5_l2", "t": 0.0018176671596370302, "steps": 7056, "seconds": 574.6549397001509}
{"job": "D4_16_N2048_s5_l2", "t": 0.007155931391952083, "steps": 7500, "seconds": 604.8611926001031}
{"job": "D4_16_N2048_s5_l2", "t": 0.02807277928935876, "steps": 7948, "seconds": 635.0264364001341}
{"job": "D4_16_N2048_s5_l2", "t": 0.10755206284391561, "steps": 8404, "seconds": 665.418545300141}
{"job": "D4_16_N2048_s5_l2", "t": 0.25, "steps": 8868, "seconds": 695.5622215000913}
{"job": "D4_16_N2048_s5_l2", "t": 0.43, "steps": 9348, "seconds": 725.73675440019}
{"job": "D4_16_N2048_s5_l2", "t": 0.6299605249474366, "steps": 9828, "seconds": 755.9876120002009}
{"job": "D4_16_N2048_s5_l2", "t": 0.862, "steps": 10352, "seconds": 786.1991948001087}
COMPLETE {"schema": 1, "name": "D4_16", "N": 2048, "dimension": 4095, "level": 2, "stages": 5, "order": 9, "seconds": 800.7467328000348, "steps": 10656, "iterations": 25772, "rejected_steps": 0, "max_stage_backward_residual": 2.0569962695276644e-15, "max_relative_update": 2.9921255688497145e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17002029056, "available_commit_bytes": 17010106368, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 103124992, "private_bytes": 378208256, "peak_commit_bytes": 462716928}, "start_utc": "2026-11-01T07:05:38.303701+00:00", "completed_utc": "2026-11-01T07:18:59.050294+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_16_N4096_l0.log <==
{"job": "D4_16_N4096_s5_l0", "t": 1e-12, "steps": 69, "seconds": 30.9188325998839}
{"job": "D4_16_N4096_s5_l0", "t": 8.877392280557703e-10, "steps": 198, "seconds": 61.19232179992832}
{"job": "D4_16_N4096_s5_l0", "t": 1.0651133251629476e-08, "steps": 340, "seconds": 91.45177909987979}
{"job": "D4_16_N4096_s5_l0", "t": 1.2392609013110869e-07, "steps": 483, "seconds": 121.78960629994981}
{"job": "D4_16_N4096_s5_l0", "t": 8.461825328639345e-07, "steps": 634, "seconds": 151.9396887999028}
{"job": "D4_16_N4096_s5_l0", "t": 2.6758641201003153e-06, "steps": 780, "seconds": 182.467462599976}
{"job": "D4_16_N4096_s5_l0", "t": 6.0469778600025975e-06, "steps": 926, "seconds": 212.66883590002544}
{"job": "D4_16_N4096_s5_l0", "t": 1.2725245453959557e-05, "steps": 1077, "seconds": 242.85216360003687}
{"job": "D4_16_N4096_s5_l0", "t": 2.7489676728006935e-05, "steps": 1236, "seconds": 273.00323549984023}
{"job": "D4_16_N4096_s5_l0", "t": 6.462984788790178e-05, "steps": 1389, "seconds": 303.08101899991743}
{"job": "D4_16_N4096_s5_l0", "t": 0.00018762044787430573, "steps": 1542, "seconds": 333.16711319983006}
{"job": "D4_16_N4096_s5_l0", "t": 0.0009542587878258431, "steps": 1709, "seconds": 363.74705969984643}
{"job": "D4_16_N4096_s5_l0", "t": 0.007853813795997887, "steps": 1886, "seconds": 393.9274712000042}
{"job": "D4_16_N4096_s5_l0", "t": 0.07687717033163462, "steps": 2069, "seconds": 424.293571599992}
{"job": "D4_16_N4096_s5_l0", "t": 0.31, "steps": 2262, "seconds": 454.4612443000078}
{"job": "D4_16_N4096_s5_l0", "t": 0.655626297002698, "steps": 2476, "seconds": 484.60163549985737}
COMPLETE {"schema": 1, "name": "D4_16", "N": 4096, "dimension": 8191, "level": 0, "stages": 5, "order": 9, "seconds": 506.098953000037, "steps": 2667, "iterations": 6709, "rejected_steps": 0, "max_stage_backward_residual": 1.9203229536645708e-15, "max_relative_update": 2.952836695384739e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17170079744, "available_commit_bytes": 16817033216, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 125517824, "private_bytes": 630104064, "peak_commit_bytes": 799641600}, "start_utc": "2026-11-01T06:25:38.190110+00:00", "completed_utc": "2026-11-01T06:34:04.288837+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_16_N4096_l1.log <==
{"job": "D4_16_N4096_s5_l1", "t": 7.75e-16, "steps": 90, "seconds": 30.325700599933043}
{"job": "D4_16_N4096_s5_l1", "t": 3.2885321255387934e-12, "steps": 144, "seconds": 61.5963876999449}
{"job": "D4_16_N4096_s5_l1", "t": 3.424442331069427e-10, "steps": 288, "seconds": 91.81410060008056}
{"job": "D4_16_N4096_s5_l1", "t": 1.5786483907354241e-09, "steps": 460, "seconds": 121.86534220003523}
{"job": "D4_16_N4096_s5_l1", "t": 6.734913793103449e-09, "steps": 626, "seconds": 152.0526960999705}
{"job": "D4_16_N4096_s5_l1", "t": 2.8072779289358805e-08, "steps": 790, "seconds": 182.1736018001102}
{"job": "D4_16_N4096_s5_l1", "t": 1.1284025430963029e-07, "steps": 958, "seconds": 212.57832790003158}
{"job": "D4_16_N4096_s5_l1", "t": 3.666887216522243e-07, "steps": 1120, "seconds": 243.19521449995227}
{"job": "D4_16_N4096_s5_l1", "t": 9.313881817387647e-07, "steps": 1284, "seconds": 273.2687166000251}
{"job": "D4_16_N4096_s5_l1", "t": 1.830796409503066e-06, "steps": 1450, "seconds": 303.3915556001011}
{"job": "D4_16_N4096_s5_l1", "t": 3.185625134874407e-06, "steps": 1614, "seconds": 333.82687749993056}
{"job": "D4_16_N4096_s5_l1", "t": 5.080173152803545e-06, "steps": 1782, "seconds": 364.14905420015566}
{"job": "D4_16_N4096_s5_l1", "t": 7.646576775620931e-06, "steps": 1944, "seconds": 394.3025492001325}
{"job": "D4_16_N4096_s5_l1", "t": 1.1284025430963029e-05, "steps": 2108, "seconds": 424.4192091000732}
{"job": "D4_16_N4096_s5_l1", "t": 1.702119947850993e-05, "steps": 2276, "seconds": 454.68193910014816}
{"job": "D4_16_N4096_s5_l1", "t": 2.5422908057851248e-05, "steps": 2442, "seconds": 484.9914609999396}
{"job": "D4_16_N4096_s5_l1", "t": 3.97100751049681e-05, "steps": 2608, "seconds": 515.3643893999979}
{"job": "D4_16_N4096_s5_l1", "t": 6.501289439746102e-05, "steps": 2780, "seconds": 545.6484197999816}
{"job": "D4_16_N4096_s5_l1", "t": 0.00011581059442150291, "steps": 2956, "seconds": 575.7797660001088}
{"job": "D4_16_N4096_s5_l1", "t": 0.0002399439774463027, "steps": 3140, "seconds": 605.8291947001126}
{"job": "D4_16_N4096_s5_l1", "t": 0.0006042480468750002, "steps": 3338, "seconds": 636.0189797000494}
{"job": "D4_16_N4096_s5_l1", "t": 0.0018940690954953618, "steps": 3542, "seconds": 666.2506598001346}
{"job": "D4_16_N4096_s5_l1", "t": 0.006353819192082988, "steps": 3744, "seconds": 696.9484534000512}
{"job": "D4_16_N4096_s5_l1", "t": 0.02406389977830828, "steps": 3946, "seconds": 727.2396309000906}
{"job": "D4_16_N4096_s5_l1", "t": 0.07971328423947842, "steps": 4144, "seconds": 757.3376827000175}
{"job": "D4_16_N4096_s5_l1", "t": 0.19, "steps": 4352, "seconds": 787.6186246001162}
{"job": "D4_16_N4096_s5_l1", "t": 0.35000000000000003, "steps": 4574, "seconds": 817.712293599965}
{"job": "D4_16_N4096_s5_l1", "t": 0.524, "steps": 4794, "seconds": 847.9401642000303}
{"job": "D4_16_N4096_s5_l1", "t": 0.716, "steps": 5022, "seconds": 877.9880469001364}
{"job": "D4_16_N4096_s5_l1", "t": 0.972, "steps": 5302, "seconds": 908.1962375000585}
COMPLETE {"schema": 1, "name": "D4_16", "N": 4096, "dimension": 8191, "level": 1, "stages": 5, "order": 9, "seconds": 911.2736464999616, "steps": 5334, "iterations": 13197, "rejected_steps": 0, "max_stage_backward_residual": 2.314952286040345e-15, "max_relative_update": 2.996823620082535e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17133920256, "available_commit_bytes": 16784982016, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 126750720, "private_bytes": 630956032, "peak_commit_bytes": 800063488}, "start_utc": "2026-11-01T06:44:24.712766+00:00", "completed_utc": "2026-11-01T06:59:35.985624+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_16_N4096_l2.log <==
{"job": "D4_16_N4096_s5_l2", "t": 7.75e-20, "steps": 92, "seconds": 30.784273999975994}
{"job": "D4_16_N4096_s5_l2", "t": 4.0143214423080974e-16, "steps": 172, "seconds": 62.06187120010145}
{"job": "D4_16_N4096_s5_l2", "t": 1e-13, "steps": 244, "seconds": 92.36427420005202}
{"job": "D4_16_N4096_s5_l2", "t": 3.25e-12, "steps": 284, "seconds": 123.28621480008587}
{"job": "D4_16_N4096_s5_l2", "t": 1.2420261020122736e-10, "steps": 372, "seconds": 153.91828500013798}
{"job": "D4_16_N4096_s5_l2", "t": 3.185625134874407e-10, "steps": 552, "seconds": 184.2530376999639}
{"job": "D4_16_N4096_s5_l2", "t": 7.327436742638324e-10, "steps": 740, "seconds": 215.02713709999807}
{"job": "D4_16_N4096_s5_l2", "t": 1.6562684263396378e-09, "steps": 928, "seconds": 246.08410069998354}
{"job": "D4_16_N4096_s5_l2", "t": 3.4807005884284058e-09, "steps": 1108, "seconds": 276.4884085999802}
{"job": "D4_16_N4096_s5_l2", "t": 7.665038856158983e-09, "steps": 1284, "seconds": 307.2233800000977}
{"job": "D4_16_N4096_s5_l2", "t": 1.6562684263396352e-08, "steps": 1460, "seconds": 338.0683738000225}
{"job": "D4_16_N4096_s5_l2", "t": 3.5683221537106256e-08, "steps": 1640, "seconds": 368.4960734001361}
{"job": "D4_16_N4096_s5_l2", "t": 7.720404443770458e-08, "steps": 1824, "seconds": 399.2093800001312}
{"job": "D4_16_N4096_s5_l2", "t": 1.554973536893115e-07, "steps": 1996, "seconds": 429.66345590003766}
{"job": "D4_16_N4096_s5_l2", "t": 3.005823419191964e-07, "steps": 2172, "seconds": 459.752635900164}
{"job": "D4_16_N4096_s5_l2", "t": 5.020095956351104e-07, "steps": 2340, "seconds": 490.12429639999755}
{"job": "D4_16_N4096_s5_l2", "t": 7.987223148225316e-07, "steps": 2512, "seconds": 520.1875306000002}
{"job": "D4_16_N4096_s5_l2", "t": 1.2115276586285875e-06, "steps": 2688, "seconds": 550.3064372001681}
{"job": "D4_16_N4096_s5_l2", "t": 1.7557469875446408e-06, "steps": 2868, "seconds": 580.9368302000221}
{"job": "D4_16_N4096_s5_l2", "t": 2.4063899778308274e-06, "steps": 3052, "seconds": 611.3761356000323}
{"job": "D4_16_N4096_s5_l2", "t": 3.2089726095804346e-06, "steps": 3236, "seconds": 642.6661855999846}
{"job": "D4_16_N4096_s5_l2", "t": 4.216965034285822e-06, "steps": 3420, "seconds": 673.0876601999626}
{"job": "D4_16_N4096_s5_l2", "t": 5.366191513205208e-06, "steps": 3604, "seconds": 703.8536638000514}
{"job": "D4_16_N4096_s5_l2", "t": 6.716302953029829e-06, "steps": 3784, "seconds": 734.3772387001663}
{"job": "D4_16_N4096_s5_l2", "t": 8.34267520340237e-06, "steps": 3964, "seconds": 765.0344357001595}
{"job": "D4_16_N4096_s5_l2", "t": 1.0366807224950876e-05, "steps": 4144, "seconds": 795.6868503999431}
{"job": "D4_16_N4096_s5_l2", "t": 1.3016276449555566e-05, "steps": 4324, "seconds": 826.0255897000898}
{"job": "D4_16_N4096_s5_l2", "t": 1.604075875141724e-05, "steps": 4504, "seconds": 856.204306300031}
{"job": "D4_16_N4096_s5_l2", "t": 1.9710812855514936e-05, "steps": 4680, "seconds": 886.3692673000041}
{"job": "D4_16_N4096_s5_l2", "t": 2.4718429205198217e-05, "steps": 4860, "seconds": 916.8131975000724}
{"job": "D4_16_N4096_s5_l2", "t": 3.133813530618885e-05, "steps": 5036, "seconds": 947.0249000999611}
{"job": "D4_16_N4096_s5_l2", "t": 3.97100751049681e-05, "steps": 5216, "seconds": 977.1990879001096}
{"job": "D4_16_N4096_s5_l2", "t": 5.168124768860948e-05, "steps": 5404, "seconds": 1007.2306693999562}
{"job": "D4_16_N4096_s5_l2", "t": 6.903979770217757e-05, "steps": 5596, "seconds": 1037.7916751999874}
{"job": "D4_16_N4096_s5_l2", "t": 9.876507145116316e-05, "steps": 5812, "seconds": 1068.2806587000377}
{"job": "D4_16_N4096_s5_l2", "t": 0.00014648437500000008, "steps": 6040, "seconds": 1098.8027216000482}
{"job": "D4_16_N4096_s5_l2", "t": 0.00023608446875096893, "steps": 6268, "seconds": 1129.042727400083}
{"job": "D4_16_N4096_s5_l2", "t": 0.0003924527541433908, "steps": 6496, "seconds": 1159.063883899944}
{"job": "D4_16_N4096_s5_l2", "t": 0.0006701863043195987, "steps": 6712, "seconds": 1189.1190009999555}
{"job": "D4_16_N4096_s5_l2", "t": 0.001272524545395956, "steps": 6932, "seconds": 1219.230362399947}
{"job": "D4_16_N4096_s5_l2", "t": 0.0024063899778308277, "steps": 7152, "seconds": 1249.5003697001375}
{"job": "D4_16_N4096_s5_l2", "t": 0.004491545649764056, "steps": 7372, "seconds": 1279.9735841001384}
{"job": "D4_16_N4096_s5_l2", "t": 0.009843133202303699, "steps": 7604, "seconds": 1310.3803979000077}
{"job": "D4_16_N4096_s5_l2", "t": 0.01830796409503066, "steps": 7816, "seconds": 1340.4420715000015}
{"job": "D4_16_N4096_s5_l2", "t": 0.03884220065239378, "steps": 8044, "seconds": 1371.0720474999398}
{"job": "D4_16_N4096_s5_l2", "t": 0.076, "steps": 8272, "seconds": 1401.6358917001635}
{"job": "D4_16_N4096_s5_l2", "t": 0.132, "steps": 8504, "seconds": 1432.1634444000665}
{"job": "D4_16_N4096_s5_l2", "t": 0.2, "steps": 8732, "seconds": 1462.404079100117}
{"job": "D4_16_N4096_s5_l2", "t": 0.278, "steps": 8964, "seconds": 1492.7307576001622}
{"job": "D4_16_N4096_s5_l2", "t": 0.37, "steps": 9196, "seconds": 1522.782847699942}
{"job": "D4_16_N4096_s5_l2", "t": 0.46, "steps": 9436, "seconds": 1553.3058796999976}
{"job": "D4_16_N4096_s5_l2", "t": 0.56, "steps": 9668, "seconds": 1583.320475100074}
{"job": "D4_16_N4096_s5_l2", "t": 0.655626297002698, "steps": 9904, "seconds": 1613.4533649999648}
{"job": "D4_16_N4096_s5_l2", "t": 0.764, "steps": 10148, "seconds": 1643.9768775999546}
{"job": "D4_16_N4096_s5_l2", "t": 0.902, "steps": 10452, "seconds": 1674.0936330000404}
COMPLETE {"schema": 1, "name": "D4_16", "N": 4096, "dimension": 8191, "level": 2, "stages": 5, "order": 9, "seconds": 1693.674457400106, "steps": 10668, "iterations": 25698, "rejected_steps": 0, "max_stage_backward_residual": 2.0599320545748094e-15, "max_relative_update": 2.997279146809954e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16906571776, "available_commit_bytes": 16728875008, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 118628352, "private_bytes": 632139776, "peak_commit_bytes": 801091584}, "start_utc": "2026-11-01T07:19:00.363941+00:00", "completed_utc": "2026-11-01T07:47:14.038108+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_32_N1024_l0.log <==
{"job": "D4_32_N1024_s5_l0", "t": 3.4232144230536983e-07, "steps": 707, "seconds": 30.08047610009089}
{"job": "D4_32_N1024_s5_l0", "t": 3.694810057631187e-06, "steps": 1419, "seconds": 60.104310099966824}
{"job": "D4_32_N1024_s5_l0", "t": 4.36665177803158e-05, "steps": 2129, "seconds": 90.13679380016401}
{"job": "D4_32_N1024_s5_l0", "t": 0.08461825328639341, "steps": 2869, "seconds": 120.18760169995949}
COMPLETE {"schema": 1, "name": "D4_32", "N": 1024, "dimension": 2047, "level": 0, "stages": 5, "order": 9, "seconds": 139.91799710015766, "steps": 3458, "iterations": 8867, "rejected_steps": 0, "max_stage_backward_residual": 1.227058485387743e-15, "max_relative_update": 2.9321444174395524e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16956846080, "available_commit_bytes": 17125748736, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 92135424, "private_bytes": 254205952, "peak_commit_bytes": 294387712}, "start_utc": "2026-11-01T08:04:44.679929+00:00", "completed_utc": "2026-11-01T08:07:04.597208+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_32_N1024_l1.log <==
{"job": "D4_32_N1024_s5_l1", "t": 1.36709089102801e-08, "steps": 764, "seconds": 30.104113299865276}
{"job": "D4_32_N1024_s5_l1", "t": 4.168292923888983e-07, "steps": 1492, "seconds": 60.19569969992153}
{"job": "D4_32_N1024_s5_l1", "t": 1.6559770413056831e-06, "steps": 2262, "seconds": 90.19795170007274}
{"job": "D4_32_N1024_s5_l1", "t": 4.977763133292144e-06, "steps": 3050, "seconds": 120.21241539996117}
{"job": "D4_32_N1024_s5_l1", "t": 1.7593913168305565e-05, "steps": 3840, "seconds": 150.24223009985872}
{"job": "D4_32_N1024_s5_l1", "t": 0.00020359121834222753, "steps": 4738, "seconds": 180.28496850002557}
{"job": "D4_32_N1024_s5_l1", "t": 0.04535432883781035, "steps": 5632, "seconds": 210.3495676999446}
{"job": "D4_32_N1024_s5_l1", "t": 0.682, "steps": 6566, "seconds": 240.38579309987836}
COMPLETE {"schema": 1, "name": "D4_32", "N": 1024, "dimension": 2047, "level": 1, "stages": 5, "order": 9, "seconds": 249.45019720005803, "steps": 6916, "iterations": 17259, "rejected_steps": 0, "max_stage_backward_residual": 8.918098539320472e-16, "max_relative_update": 2.984972117202463e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16908668928, "available_commit_bytes": 17074368512, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 91987968, "private_bytes": 252760064, "peak_commit_bytes": 293634048}, "start_utc": "2026-11-01T08:22:58.714951+00:00", "completed_utc": "2026-11-01T08:27:08.164689+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_32_N1024_l2.log <==
{"job": "D4_32_N1024_s5_l2", "t": 7.367900162967295e-10, "steps": 840, "seconds": 30.141487299930304}
{"job": "D4_32_N1024_s5_l2", "t": 1.716129532441251e-08, "steps": 1576, "seconds": 60.37577640009113}
{"job": "D4_32_N1024_s5_l2", "t": 1.5819143734130662e-07, "steps": 2344, "seconds": 90.56621519988403}
{"job": "D4_32_N1024_s5_l2", "t": 5.188446851478737e-07, "steps": 3168, "seconds": 120.67702839989215}
{"job": "D4_32_N1024_s5_l2", "t": 1.081458282438111e-06, "steps": 3972, "seconds": 150.80093630007468}
{"job": "D4_32_N1024_s5_l2", "t": 1.9837008426325494e-06, "steps": 4780, "seconds": 180.96740940003656}
{"job": "D4_32_N1024_s5_l2", "t": 3.4728030412940716e-06, "steps": 5588, "seconds": 210.9812249999959}
{"job": "D4_32_N1024_s5_l2", "t": 6.189658188912597e-06, "steps": 6408, "seconds": 241.10218980000354}
{"job": "D4_32_N1024_s5_l2", "t": 1.1529376784588175e-05, "steps": 7200, "seconds": 271.2840016998816}
{"job": "D4_32_N1024_s5_l2", "t": 2.741571024518098e-05, "steps": 8112, "seconds": 301.2884164999705}
{"job": "D4_32_N1024_s5_l2", "t": 9.912732009398203e-05, "steps": 9088, "seconds": 331.388305200031}
{"job": "D4_32_N1024_s5_l2", "t": 0.0007433421128145927, "steps": 10032, "seconds": 361.44433180009946}
{"job": "D4_32_N1024_s5_l2", "t": 0.016562684263396327, "steps": 10976, "seconds": 391.6827748999931}
{"job": "D4_32_N1024_s5_l2", "t": 0.21200000000000002, "steps": 11932, "seconds": 421.7982028000988}
{"job": "D4_32_N1024_s5_l2", "t": 0.594, "steps": 12912, "seconds": 451.89943809993565}
COMPLETE {"schema": 1, "name": "D4_32", "N": 1024, "dimension": 2047, "level": 2, "stages": 5, "order": 9, "seconds": 476.05739329988137, "steps": 13832, "iterations": 33887, "rejected_steps": 0, "max_stage_backward_residual": 9.24711393993287e-16, "max_relative_update": 2.9692539209549434e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16864112640, "available_commit_bytes": 17069604864, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 91168768, "private_bytes": 252358656, "peak_commit_bytes": 294268928}, "start_utc": "2026-11-01T08:55:58.868061+00:00", "completed_utc": "2026-11-01T09:03:54.924435+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_32_N2048_l0.log <==
{"job": "D4_32_N2048_s5_l0", "t": 6.04809695466032e-10, "steps": 202, "seconds": 30.098502399865538}
{"job": "D4_32_N2048_s5_l0", "t": 7.51455854797991e-08, "steps": 511, "seconds": 60.206219600047916}
{"job": "D4_32_N2048_s5_l0", "t": 5.985424353672849e-07, "steps": 831, "seconds": 90.26043859985657}
{"job": "D4_32_N2048_s5_l0", "t": 1.7619335674475014e-06, "steps": 1157, "seconds": 120.31046179984696}
{"job": "D4_32_N2048_s5_l0", "t": 4.639132709618288e-06, "steps": 1504, "seconds": 150.4202930999454}
{"job": "D4_32_N2048_s5_l0", "t": 1.391329519427607e-05, "steps": 1859, "seconds": 180.50667909998447}
{"job": "D4_32_N2048_s5_l0", "t": 6.04809695466032e-05, "steps": 2193, "seconds": 210.7720826000441}
{"job": "D4_32_N2048_s5_l0", "t": 0.001333521432163324, "steps": 2562, "seconds": 240.8156510000117}
{"job": "D4_32_N2048_s5_l0", "t": 0.15200000000000002, "steps": 2936, "seconds": 270.9560221999418}
{"job": "D4_32_N2048_s5_l0", "t": 0.796, "steps": 3349, "seconds": 300.9686948999297}
COMPLETE {"schema": 1, "name": "D4_32", "N": 2048, "dimension": 4095, "level": 0, "stages": 5, "order": 9, "seconds": 305.84519849997014, "steps": 3461, "iterations": 8869, "rejected_steps": 0, "max_stage_backward_residual": 1.3521192173869268e-15, "max_relative_update": 2.928507959570678e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16919556096, "available_commit_bytes": 16953360384, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 103464960, "private_bytes": 378626048, "peak_commit_bytes": 462127104}, "start_utc": "2026-11-01T08:07:05.684643+00:00", "completed_utc": "2026-11-01T08:12:11.529168+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_32_N2048_l1.log <==
{"job": "D4_32_N2048_s5_l1", "t": 5.879373119948138e-11, "steps": 178, "seconds": 30.082209800137207}
{"job": "D4_32_N2048_s5_l1", "t": 4.1432747415132177e-10, "steps": 360, "seconds": 60.17543080006726}
{"job": "D4_32_N2048_s5_l1", "t": 8.669608804598527e-09, "steps": 710, "seconds": 90.34744240017608}
{"job": "D4_32_N2048_s5_l1", "t": 9.367840655614967e-08, "steps": 1058, "seconds": 120.53089749999344}
{"job": "D4_32_N2048_s5_l1", "t": 3.243642482647829e-07, "steps": 1402, "seconds": 150.79060740000568}
{"job": "D4_32_N2048_s5_l1", "t": 7.262253158004138e-07, "steps": 1760, "seconds": 180.87788829999045}
{"job": "D4_32_N2048_s5_l1", "t": 1.313112059126847e-06, "steps": 2116, "seconds": 210.9753994999919}
{"job": "D4_32_N2048_s5_l1", "t": 2.228686645460881e-06, "steps": 2478, "seconds": 241.12489740015008}
{"job": "D4_32_N2048_s5_l1", "t": 3.706901979381e-06, "steps": 2846, "seconds": 271.17562340013683}
{"job": "D4_32_N2048_s5_l1", "t": 6.0725135899909235e-06, "steps": 3198, "seconds": 301.2055669000838}
{"job": "D4_32_N2048_s5_l1", "t": 1.0624614578752596e-05, "steps": 3560, "seconds": 331.3648461000994}
{"job": "D4_32_N2048_s5_l1", "t": 2.061839547016724e-05, "steps": 3926, "seconds": 361.43878339999355}
{"job": "D4_32_N2048_s5_l1", "t": 5.525145667148832e-05, "steps": 4352, "seconds": 391.5118057001382}
{"job": "D4_32_N2048_s5_l1", "t": 0.0002329934608770244, "steps": 4778, "seconds": 421.75529970019124}
{"job": "D4_32_N2048_s5_l1", "t": 0.00205588823575977, "steps": 5198, "seconds": 451.78799250000156}
{"job": "D4_32_N2048_s5_l1", "t": 0.03910736673080428, "steps": 5614, "seconds": 481.92185350018553}
{"job": "D4_32_N2048_s5_l1", "t": 0.24800000000000003, "steps": 6026, "seconds": 511.95774420001544}
{"job": "D4_32_N2048_s5_l1", "t": 0.618, "steps": 6488, "seconds": 542.0335637000389}
COMPLETE {"schema": 1, "name": "D4_32", "N": 2048, "dimension": 4095, "level": 1, "stages": 5, "order": 9, "seconds": 564.1367309000343, "steps": 6922, "iterations": 17270, "rejected_steps": 0, "max_stage_backward_residual": 1.478972620614987e-15, "max_relative_update": 2.995145439182274e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16979841024, "available_commit_bytes": 16991502336, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 102670336, "private_bytes": 377638912, "peak_commit_bytes": 462532608}, "start_utc": "2026-11-01T08:27:09.167664+00:00", "completed_utc": "2026-11-01T08:36:33.303714+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_32_N2048_l2.log <==
{"job": "D4_32_N2048_s5_l2", "t": 3.25e-14, "steps": 216, "seconds": 30.148254100000486}
{"job": "D4_32_N2048_s5_l2", "t": 5.0875546739807835e-11, "steps": 344, "seconds": 60.37200490012765}
{"job": "D4_32_N2048_s5_l2", "t": 1.716129532441251e-10, "steps": 516, "seconds": 90.72634950000793}
{"job": "D4_32_N2048_s5_l2", "t": 4.4292769339492975e-10, "steps": 740, "seconds": 121.16567060002126}
{"job": "D4_32_N2048_s5_l2", "t": 2.254980306417096e-09, "steps": 1108, "seconds": 151.46050889999606}
{"job": "D4_32_N2048_s5_l2", "t": 1.100694171252208e-08, "steps": 1480, "seconds": 181.86401310004294}
{"job": "D4_32_N2048_s5_l2", "t": 4.2169650342858225e-08, "steps": 1848, "seconds": 212.0542640001513}
{"job": "D4_32_N2048_s5_l2", "t": 1.1838192867844929e-07, "steps": 2216, "seconds": 242.37540400004946}
{"job": "D4_32_N2048_s5_l2", "t": 2.3361390938893495e-07, "steps": 2580, "seconds": 272.4808877001051}
{"job": "D4_32_N2048_s5_l2", "t": 4.0049264563738787e-07, "steps": 2956, "seconds": 302.6785600001458}
{"job": "D4_32_N2048_s5_l2", "t": 5.985424353672849e-07, "steps": 3324, "seconds": 332.92040350008756}
{"job": "D4_32_N2048_s5_l2", "t": 8.583068847656247e-07, "steps": 3704, "seconds": 363.12509480002336}
{"job": "D4_32_N2048_s5_l2", "t": 1.177775014973917e-06, "steps": 4084, "seconds": 393.28134230012074}
{"job": "D4_32_N2048_s5_l2", "t": 1.5715441170886112e-06, "steps": 4464, "seconds": 423.51078510005027}
{"job": "D4_32_N2048_s5_l2", "t": 2.0511912157710163e-06, "steps": 4836, "seconds": 453.6276489000302}
{"job": "D4_32_N2048_s5_l2", "t": 2.668864576796526e-06, "steps": 5216, "seconds": 483.8743096999824}
{"job": "D4_32_N2048_s5_l2", "t": 3.4390472664893925e-06, "steps": 5588, "seconds": 513.9133791001514}
{"job": "D4_32_N2048_s5_l2", "t": 4.517056293373773e-06, "steps": 5980, "seconds": 543.9490221000742}
{"job": "D4_32_N2048_s5_l2", "t": 6.009325569058643e-06, "steps": 6380, "seconds": 574.2067444000859}
{"job": "D4_32_N2048_s5_l2", "t": 7.981131639382433e-06, "steps": 6760, "seconds": 604.3934401001316}
{"job": "D4_32_N2048_s5_l2", "t": 1.100694171252208e-05, "steps": 7160, "seconds": 634.4659212001134}
{"job": "D4_32_N2048_s5_l2", "t": 1.5860268256775867e-05, "steps": 7576, "seconds": 664.7724226999562}
{"job": "D4_32_N2048_s5_l2", "t": 2.4907654606720945e-05, "steps": 8040, "seconds": 695.0423111000564}
{"job": "D4_32_N2048_s5_l2", "t": 4.18011988789952e-05, "steps": 8492, "seconds": 725.3340656999499}
{"job": "D4_32_N2048_s5_l2", "t": 7.876491973002366e-05, "steps": 8952, "seconds": 755.6747672001366}
{"job": "D4_32_N2048_s5_l2", "t": 0.00017316670018406688, "steps": 9408, "seconds": 785.9233954001684}
{"job": "D4_32_N2048_s5_l2", "t": 0.00046415888336127724, "steps": 9860, "seconds": 816.3173402000684}
{"job": "D4_32_N2048_s5_l2", "t": 0.001615598098439873, "steps": 10316, "seconds": 846.6331748999655}
{"job": "D4_32_N2048_s5_l2", "t": 0.006812920690579608, "steps": 10760, "seconds": 876.7622525000479}
{"job": "D4_32_N2048_s5_l2", "t": 0.04007181219262565, "steps": 11244, "seconds": 907.0186664999928}
{"job": "D4_32_N2048_s5_l2", "t": 0.136, "steps": 11692, "seconds": 937.471695400076}
{"job": "D4_32_N2048_s5_l2", "t": 0.2945308040057337, "steps": 12184, "seconds": 967.7917909000535}
{"job": "D4_32_N2048_s5_l2", "t": 0.48000000000000004, "steps": 12660, "seconds": 997.9261158001609}
{"job": "D4_32_N2048_s5_l2", "t": 0.6812920690579595, "steps": 13140, "seconds": 1028.0237708000932}
{"job": "D4_32_N2048_s5_l2", "t": 0.9540000000000001, "steps": 13740, "seconds": 1058.3379375999793}
COMPLETE {"schema": 1, "name": "D4_32", "N": 2048, "dimension": 4095, "level": 2, "stages": 5, "order": 9, "seconds": 1063.0256976000965, "steps": 13844, "iterations": 33891, "rejected_steps": 0, "max_stage_backward_residual": 1.433675637484108e-15, "max_relative_update": 2.971582582294287e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16897163264, "available_commit_bytes": 16975187968, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 102293504, "private_bytes": 378216448, "peak_commit_bytes": 463421440}, "start_utc": "2026-11-01T09:03:56.000866+00:00", "completed_utc": "2026-11-01T09:21:39.026556+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_32_N4096_l0.log <==
{"job": "D4_32_N4096_s5_l0", "t": 5.5e-13, "steps": 66, "seconds": 31.21584299998358}
{"job": "D4_32_N4096_s5_l0", "t": 3.1622776601683795e-10, "steps": 169, "seconds": 61.37006459990516}
{"job": "D4_32_N4096_s5_l0", "t": 4.106429595126915e-09, "steps": 315, "seconds": 91.88685670006089}
{"job": "D4_32_N4096_s5_l0", "t": 4.143274741513218e-08, "steps": 463, "seconds": 122.33342949999496}
{"job": "D4_32_N4096_s5_l0", "t": 1.8278424007849057e-07, "steps": 613, "seconds": 152.54286650009453}
{"job": "D4_32_N4096_s5_l0", "t": 4.5859180080325987e-07, "steps": 772, "seconds": 182.67274240008555}
{"job": "D4_32_N4096_s5_l0", "t": 8.620365451905742e-07, "steps": 930, "seconds": 212.7099009999074}
{"job": "D4_32_N4096_s5_l0", "t": 1.4006603498926957e-06, "steps": 1082, "seconds": 242.77112130005844}
{"job": "D4_32_N4096_s5_l0", "t": 2.228686645460881e-06, "steps": 1242, "seconds": 273.04233189998195}
{"job": "D4_32_N4096_s5_l0", "t": 3.484131495333195e-06, "steps": 1405, "seconds": 303.17080740001984}
{"job": "D4_32_N4096_s5_l0", "t": 5.493236447127084e-06, "steps": 1567, "seconds": 333.31871680007316}
{"job": "D4_32_N4096_s5_l0", "t": 8.801968274660832e-06, "steps": 1723, "seconds": 363.49882109998725}
{"job": "D4_32_N4096_s5_l0", "t": 1.4877011781737107e-05, "steps": 1880, "seconds": 393.51659559994005}
{"job": "D4_32_N4096_s5_l0", "t": 2.878308828053471e-05, "steps": 2045, "seconds": 423.6849537000526}
{"job": "D4_32_N4096_s5_l0", "t": 6.685965355991828e-05, "steps": 2212, "seconds": 453.8590720000211}
{"job": "D4_32_N4096_s5_l0", "t": 0.00022884955118788325, "steps": 2389, "seconds": 484.0490904999897}
{"job": "D4_32_N4096_s5_l0", "t": 0.0014883985356697244, "steps": 2573, "seconds": 514.3542071999982}
{"job": "D4_32_N4096_s5_l0", "t": 0.017376090821391597, "steps": 2753, "seconds": 544.6022286999505}
{"job": "D4_32_N4096_s5_l0", "t": 0.14400000000000002, "steps": 2933, "seconds": 574.8911172999069}
{"job": "D4_32_N4096_s5_l0", "t": 0.43, "steps": 3137, "seconds": 604.9633633000776}
{"job": "D4_32_N4096_s5_l0", "t": 0.8065266912841269, "steps": 3358, "seconds": 634.9714693001006}
COMPLETE {"schema": 1, "name": "D4_32", "N": 4096, "dimension": 8191, "level": 0, "stages": 5, "order": 9, "seconds": 645.1639873001259, "steps": 3464, "iterations": 8877, "rejected_steps": 0, "max_stage_backward_residual": 1.6153671469833738e-15, "max_relative_update": 2.9287985501168574e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16897953792, "available_commit_bytes": 16707608576, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 125943808, "private_bytes": 632705024, "peak_commit_bytes": 800772096}, "start_utc": "2026-11-01T08:12:12.478238+00:00", "completed_utc": "2026-11-01T08:22:57.641463+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_32_N4096_l1.log <==
{"job": "D4_32_N4096_s5_l1", "t": 2.0071607211540487e-16, "steps": 82, "seconds": 30.3414419000037}
{"job": "D4_32_N4096_s5_l1", "t": 8.221330313846984e-13, "steps": 136, "seconds": 60.37739080004394}
{"job": "D4_32_N4096_s5_l1", "t": 1.0503470856261041e-10, "steps": 210, "seconds": 90.5659980000928}
{"job": "D4_32_N4096_s5_l1", "t": 3.0517578125e-10, "steps": 330, "seconds": 120.67774539999664}
{"job": "D4_32_N4096_s5_l1", "t": 1.2303746436819699e-09, "steps": 488, "seconds": 151.0595045001246}
{"job": "D4_32_N4096_s5_l1", "t": 5.188446851478744e-09, "steps": 654, "seconds": 182.037554099923}
{"job": "D4_32_N4096_s5_l1", "t": 1.9573417814876575e-08, "steps": 820, "seconds": 212.21104399999604}
{"job": "D4_32_N4096_s5_l1", "t": 6.189658188912598e-08, "steps": 990, "seconds": 242.91583650000393}
{"job": "D4_32_N4096_s5_l1", "t": 1.4500033660697806e-07, "steps": 1164, "seconds": 273.1959524000995}
{"job": "D4_32_N4096_s5_l1", "t": 2.610157215682533e-07, "steps": 1330, "seconds": 303.90146550000645}
{"job": "D4_32_N4096_s5_l1", "t": 4.08635101736169e-07, "steps": 1494, "seconds": 334.08460960001685}
{"job": "D4_32_N4096_s5_l1", "t": 5.954125332631224e-07, "steps": 1666, "seconds": 364.4915239000693}
{"job": "D4_32_N4096_s5_l1", "t": 8.251295974041817e-07, "steps": 1836, "seconds": 394.70502520003356}
{"job": "D4_32_N4096_s5_l1", "t": 1.0857238640379329e-06, "steps": 2000, "seconds": 424.85863930010237}
{"job": "D4_32_N4096_s5_l1", "t": 1.4175603419174386e-06, "steps": 2172, "seconds": 455.07553940010257}
{"job": "D4_32_N4096_s5_l1", "t": 1.8355390291143963e-06, "steps": 2350, "seconds": 485.09282519994304}
{"job": "D4_32_N4096_s5_l1", "t": 2.333914618881518e-06, "steps": 2520, "seconds": 515.3144654000644}
{"job": "D4_32_N4096_s5_l1", "t": 2.9905391767653767e-06, "steps": 2696, "seconds": 545.5663874999154}
{"job": "D4_32_N4096_s5_l1", "t": 3.7803436202522463e-06, "steps": 2866, "seconds": 575.918788800016}
{"job": "D4_32_N4096_s5_l1", "t": 4.845545144744228e-06, "steps": 3044, "seconds": 606.1896740999073}
{"job": "D4_32_N4096_s5_l1", "t": 6.244953888305593e-06, "steps": 3222, "seconds": 636.3448642999865}
{"job": "D4_32_N4096_s5_l1", "t": 8.192224567762081e-06, "steps": 3402, "seconds": 666.5852304000873}
{"job": "D4_32_N4096_s5_l1", "t": 1.075520628439156e-05, "steps": 3574, "seconds": 696.8144155000336}
{"job": "D4_32_N4096_s5_l1", "t": 1.4677181475945196e-05, "steps": 3752, "seconds": 727.3115956000984}
{"job": "D4_32_N4096_s5_l1", "t": 2.051332195585302e-05, "steps": 3928, "seconds": 757.5535037999507}
{"job": "D4_32_N4096_s5_l1", "t": 3.1622776601683795e-05, "steps": 4136, "seconds": 787.7070317000616}
{"job": "D4_32_N4096_s5_l1", "t": 5.409889859463998e-05, "steps": 4348, "seconds": 818.2512177999597}
{"job": "D4_32_N4096_s5_l1", "t": 0.00010226437510586612, "steps": 4564, "seconds": 848.5169005999342}
{"job": "D4_32_N4096_s5_l1", "t": 0.00023689270019531272, "steps": 4790, "seconds": 878.6953656999394}
{"job": "D4_32_N4096_s5_l1", "t": 0.0006501289439746103, "steps": 5000, "seconds": 908.8844491001219}
{"job": "D4_32_N4096_s5_l1", "t": 0.002016165236796234, "steps": 5202, "seconds": 939.1366046001203}
{"job": "D4_32_N4096_s5_l1", "t": 0.009085175756516862, "steps": 5416, "seconds": 969.3321114999708}
{"job": "D4_32_N4096_s5_l1", "t": 0.04007181219262565, "steps": 5628, "seconds": 1000.0387415001169}
{"job": "D4_32_N4096_s5_l1", "t": 0.13030229887796393, "steps": 5844, "seconds": 1030.2767873001285}
{"job": "D4_32_N4096_s5_l1", "t": 0.2675864120100314, "steps": 6062, "seconds": 1060.741753899958}
{"job": "D4_32_N4096_s5_l1", "t": 0.438, "steps": 6286, "seconds": 1091.2517452000175}
{"job": "D4_32_N4096_s5_l1", "t": 0.638, "steps": 6526, "seconds": 1121.3071059999056}
{"job": "D4_32_N4096_s5_l1", "t": 0.874, "steps": 6790, "seconds": 1151.375969500048}
COMPLETE {"schema": 1, "name": "D4_32", "N": 4096, "dimension": 8191, "level": 1, "stages": 5, "order": 9, "seconds": 1163.4509022999555, "steps": 6928, "iterations": 17270, "rejected_steps": 0, "max_stage_backward_residual": 1.6781870455064894e-15, "max_relative_update": 2.9935705966849327e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16845058048, "available_commit_bytes": 16675364864, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 124968960, "private_bytes": 633532416, "peak_commit_bytes": 801009664}, "start_utc": "2026-11-01T08:36:34.399231+00:00", "completed_utc": "2026-11-01T08:55:57.848857+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_32_N4096_l2.log <==
{"job": "D4_32_N4096_s5_l2", "t": 1e-19, "steps": 96, "seconds": 31.166514199925587}
{"job": "D4_32_N4096_s5_l2", "t": 4.0143214423080974e-16, "steps": 172, "seconds": 62.48610610002652}
{"job": "D4_32_N4096_s5_l2", "t": 1.027666289230873e-13, "steps": 248, "seconds": 94.18223150004633}
{"job": "D4_32_N4096_s5_l2", "t": 3.25e-12, "steps": 284, "seconds": 126.11796929989941}
{"job": "D4_32_N4096_s5_l2", "t": 3.5606711306203065e-11, "steps": 336, "seconds": 157.15461389999837}
{"job": "D4_32_N4096_s5_l2", "t": 1.025173542813052e-10, "steps": 416, "seconds": 187.5628005999606}
{"job": "D4_32_N4096_s5_l2", "t": 1.6909966739409072e-10, "steps": 524, "seconds": 218.09300029999577}
{"job": "D4_32_N4096_s5_l2", "t": 3.241883392233386e-10, "steps": 680, "seconds": 248.65468050003983}
{"job": "D4_32_N4096_s5_l2", "t": 7.367900162967295e-10, "steps": 864, "seconds": 279.345211799955}
{"job": "D4_32_N4096_s5_l2", "t": 1.6658638154405634e-09, "steps": 1044, "seconds": 309.83167070010677}
{"job": "D4_32_N4096_s5_l2", "t": 3.5683221537106274e-09, "steps": 1224, "seconds": 340.4862720000092}
{"job": "D4_32_N4096_s5_l2", "t": 7.433421128145927e-09, "steps": 1400, "seconds": 371.10586760006845}
{"job": "D4_32_N4096_s5_l2", "t": 1.5786483907354215e-08, "steps": 1580, "seconds": 401.78115470008925}
{"job": "D4_32_N4096_s5_l2", "t": 3.0517578125e-08, "steps": 1756, "seconds": 431.9761059999}
{"job": "D4_32_N4096_s5_l2", "t": 5.4760118747715025e-08, "steps": 1936, "seconds": 462.74964800011367}
{"job": "D4_32_N4096_s5_l2", "t": 9.085175756516862e-08, "steps": 2116, "seconds": 493.3269744000863}
{"job": "D4_32_N4096_s5_l2", "t": 1.36709089102801e-07, "steps": 2304, "seconds": 524.1174888999667}
{"job": "D4_32_N4096_s5_l2", "t": 1.9573417814876575e-07, "steps": 2484, "seconds": 554.9387757999357}
{"job": "D4_32_N4096_s5_l2", "t": 2.6472300644517866e-07, "steps": 2668, "seconds": 585.2547096998896}
{"job": "D4_32_N4096_s5_l2", "t": 3.4490808145369134e-07, "steps": 2856, "seconds": 615.8572756000794}
{"job": "D4_32_N4096_s5_l2", "t": 4.3060243749519526e-07, "steps": 3036, "seconds": 646.1749529000372}
{"job": "D4_32_N4096_s5_l2", "t": 5.312504391971156e-07, "steps": 3216, "seconds": 676.7987218000926}
{"job": "D4_32_N4096_s5_l2", "t": 6.366478883219957e-07, "steps": 3396, "seconds": 706.8926617000252}
{"job": "D4_32_N4096_s5_l2", "t": 7.538370637549198e-07, "steps": 3580, "seconds": 737.4533991001081}
{"job": "D4_32_N4096_s5_l2", "t": 8.921914534845861e-07, "steps": 3760, "seconds": 767.7859817999415}
{"job": "D4_32_N4096_s5_l2", "t": 1.0352186367354612e-06, "steps": 3944, "seconds": 798.2145062999334}
{"job": "D4_32_N4096_s5_l2", "t": 1.2049700216143412e-06, "steps": 4124, "seconds": 828.5742573000025}
{"job": "D4_32_N4096_s5_l2", "t": 1.3821127946673805e-06, "steps": 4312, "seconds": 858.9509461999405}
{"job": "D4_32_N4096_s5_l2", "t": 1.5826063333689518e-06, "steps": 4488, "seconds": 889.4950808000285}
{"job": "D4_32_N4096_s5_l2", "t": 1.7861977838523915e-06, "steps": 4664, "seconds": 919.5263044999447}
{"job": "D4_32_N4096_s5_l2", "t": 2.0375382888286764e-06, "steps": 4840, "seconds": 949.5449492000043}
{"job": "D4_32_N4096_s5_l2", "t": 2.310996548649954e-06, "steps": 5024, "seconds": 980.1236348999664}
{"job": "D4_32_N4096_s5_l2", "t": 2.63430453054876e-06, "steps": 5212, "seconds": 1010.2108555000741}
{"job": "D4_32_N4096_s5_l2", "t": 3.0002675920044288e-06, "steps": 5396, "seconds": 1040.493117599981}
{"job": "D4_32_N4096_s5_l2", "t": 3.4010948563633995e-06, "steps": 5584, "seconds": 1070.9183257000986}
{"job": "D4_32_N4096_s5_l2", "t": 3.880695488213668e-06, "steps": 5768, "seconds": 1101.5622398001142}
{"job": "D4_32_N4096_s5_l2", "t": 4.369493236050889e-06, "steps": 5948, "seconds": 1131.9709135999437}
{"job": "D4_32_N4096_s5_l2", "t": 4.977763133292144e-06, "steps": 6124, "seconds": 1161.9792663999833}
{"job": "D4_32_N4096_s5_l2", "t": 5.704904563600526e-06, "steps": 6324, "seconds": 1192.289635800058}
{"job": "D4_32_N4096_s5_l2", "t": 6.607922517594715e-06, "steps": 6516, "seconds": 1222.91598540009}
{"job": "D4_32_N4096_s5_l2", "t": 7.63492679907048e-06, "steps": 6716, "seconds": 1253.6013090999331}
{"job": "D4_32_N4096_s5_l2", "t": 8.903469848502448e-06, "steps": 6908, "seconds": 1283.7457596999593}
{"job": "D4_32_N4096_s5_l2", "t": 1.0371486236640208e-05, "steps": 7104, "seconds": 1313.7623225001153}
{"job": "D4_32_N4096_s5_l2", "t": 1.230374643681968e-05, "steps": 7300, "seconds": 1343.8396884999238}
{"job": "D4_32_N4096_s5_l2", "t": 1.4611382313923178e-05, "steps": 7500, "seconds": 1374.3743811999448}
{"job": "D4_32_N4096_s5_l2", "t": 1.8024041267515943e-05, "steps": 7732, "seconds": 1404.7333124999423}
{"job": "D4_32_N4096_s5_l2", "t": 2.3092150603245385e-05, "steps": 7976, "seconds": 1434.787125899922}
{"job": "D4_32_N4096_s5_l2", "t": 3.000054477660125e-05, "steps": 8216, "seconds": 1465.4588363000657}
{"job": "D4_32_N4096_s5_l2", "t": 3.912188384088841e-05, "steps": 8444, "seconds": 1495.5655040000565}
{"job": "D4_32_N4096_s5_l2", "t": 5.267923928450549e-05, "steps": 8676, "seconds": 1525.935619099997}
{"job": "D4_32_N4096_s5_l2", "t": 7.16783339083524e-05, "steps": 8896, "seconds": 1556.3782144000288}
{"job": "D4_32_N4096_s5_l2", "t": 0.00010120258920683358, "steps": 9124, "seconds": 1586.576928399969}
{"job": "D4_32_N4096_s5_l2", "t": 0.00015298739192955556, "steps": 9352, "seconds": 1616.6981907999143}
{"job": "D4_32_N4096_s5_l2", "t": 0.00023713737056616554, "steps": 9584, "seconds": 1647.0983933000825}
{"job": "D4_32_N4096_s5_l2", "t": 0.00039703039086214076, "steps": 9804, "seconds": 1677.3399579999968}
{"job": "D4_32_N4096_s5_l2", "t": 0.000702488946159482, "steps": 10028, "seconds": 1707.360869300086}
{"job": "D4_32_N4096_s5_l2", "t": 0.0012897964351433419, "steps": 10244, "seconds": 1737.687345399987}
{"job": "D4_32_N4096_s5_l2", "t": 0.0023937261043902227, "steps": 10464, "seconds": 1767.721657200018}
{"job": "D4_32_N4096_s5_l2", "t": 0.005623413251903491, "steps": 10708, "seconds": 1798.215032499982}
{"job": "D4_32_N4096_s5_l2", "t": 0.014, "steps": 10944, "seconds": 1828.8072738000192}
{"job": "D4_32_N4096_s5_l2", "t": 0.03017631246761018, "steps": 11164, "seconds": 1858.9849213999696}
{"job": "D4_32_N4096_s5_l2", "t": 0.06204743641684449, "steps": 11388, "seconds": 1889.6867043001112}
{"job": "D4_32_N4096_s5_l2", "t": 0.11006941712522081, "steps": 11620, "seconds": 1920.4089045999572}
{"job": "D4_32_N4096_s5_l2", "t": 0.17200000000000001, "steps": 11840, "seconds": 1950.4643294999842}
{"job": "D4_32_N4096_s5_l2", "t": 0.25, "steps": 12068, "seconds": 1980.9103578000795}
{"job": "D4_32_N4096_s5_l2", "t": 0.336, "steps": 12300, "seconds": 2011.0892976999748}
{"job": "D4_32_N4096_s5_l2", "t": 0.42400000000000004, "steps": 12536, "seconds": 2041.309717199998}
{"job": "D4_32_N4096_s5_l2", "t": 0.526, "steps": 12780, "seconds": 2071.7790504998993}
{"job": "D4_32_N4096_s5_l2", "t": 0.6244631719193481, "steps": 13012, "seconds": 2102.170492999954}
{"job": "D4_32_N4096_s5_l2", "t": 0.728, "steps": 13256, "seconds": 2132.8923049999867}
{"job": "D4_32_N4096_s5_l2", "t": 0.862, "steps": 13552, "seconds": 2163.182165700011}
COMPLETE {"schema": 1, "name": "D4_32", "N": 4096, "dimension": 8191, "level": 2, "stages": 5, "order": 9, "seconds": 2190.2375425999053, "steps": 13856, "iterations": 33840, "rejected_steps": 0, "max_stage_backward_residual": 2.0049329745416074e-15, "max_relative_update": 2.952018649265731e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16984272896, "available_commit_bytes": 16810123264, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 119341056, "private_bytes": 632795136, "peak_commit_bytes": 801275904}, "start_utc": "2026-11-01T09:21:40.189012+00:00", "completed_utc": "2026-11-01T09:58:10.425208+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_64_N1024_l0.log <==
{"job": "D4_64_N1024_s5_l0", "t": 6.557520487210887e-08, "steps": 729, "seconds": 30.07344749988988}
{"job": "D4_64_N1024_s5_l0", "t": 3.3929592629941706e-07, "steps": 1449, "seconds": 60.09197609988041}
{"job": "D4_64_N1024_s5_l0", "t": 9.927142939595862e-07, "steps": 2152, "seconds": 90.1099937998224}
{"job": "D4_64_N1024_s5_l0", "t": 3.1956003954585165e-06, "steps": 2858, "seconds": 120.13684839988127}
{"job": "D4_64_N1024_s5_l0", "t": 2.8606193898485406e-05, "steps": 3655, "seconds": 150.14062449987978}
{"job": "D4_64_N1024_s5_l0", "t": 0.06103477478027604, "steps": 4435, "seconds": 180.1800304998178}
COMPLETE {"schema": 1, "name": "D4_64", "N": 1024, "dimension": 2047, "level": 0, "stages": 5, "order": 9, "seconds": 200.2096518999897, "steps": 5055, "iterations": 13007, "rejected_steps": 0, "max_stage_backward_residual": 8.697539139694832e-16, "max_relative_update": 2.9969061474636056e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16947675136, "available_commit_bytes": 17215922176, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 91373568, "private_bytes": 251060224, "peak_commit_bytes": 293568512}, "start_utc": "2026-11-01T10:25:11.301034+00:00", "completed_utc": "2026-11-01T10:28:31.510376+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_64_N1024_l1.log <==
{"job": "D4_64_N1024_s5_l1", "t": 7.1559313919520895e-09, "steps": 788, "seconds": 30.059662000043318}
{"job": "D4_64_N1024_s5_l1", "t": 7.155931391952083e-08, "steps": 1512, "seconds": 60.36553690000437}
{"job": "D4_64_N1024_s5_l1", "t": 1.9593366470407148e-07, "steps": 2292, "seconds": 90.42889950005338}
{"job": "D4_64_N1024_s5_l1", "t": 3.814697265625e-07, "steps": 3040, "seconds": 120.4413910000585}
{"job": "D4_64_N1024_s5_l1", "t": 6.783597602992717e-07, "steps": 3790, "seconds": 150.55644600000232}
{"job": "D4_64_N1024_s5_l1", "t": 1.187252453090877e-06, "steps": 4536, "seconds": 180.57962460001}
{"job": "D4_64_N1024_s5_l1", "t": 2.2046955059755473e-06, "steps": 5308, "seconds": 210.62470149993896}
{"job": "D4_64_N1024_s5_l1", "t": 4.743974916011132e-06, "steps": 6100, "seconds": 240.65379399992526}
{"job": "D4_64_N1024_s5_l1", "t": 1.6138596984680637e-05, "steps": 7014, "seconds": 270.6610045998823}
{"job": "D4_64_N1024_s5_l1", "t": 0.00015030105753547097, "steps": 7908, "seconds": 300.72436790005304}
{"job": "D4_64_N1024_s5_l1", "t": 0.04535432883781035, "steps": 8826, "seconds": 330.8489451999776}
{"job": "D4_64_N1024_s5_l1", "t": 0.666, "steps": 9740, "seconds": 360.91311049996875}
COMPLETE {"schema": 1, "name": "D4_64", "N": 1024, "dimension": 2047, "level": 1, "stages": 5, "order": 9, "seconds": 370.1037375999149, "steps": 10110, "iterations": 25533, "rejected_steps": 0, "max_stage_backward_residual": 7.35048764092306e-16, "max_relative_update": 2.962828055348358e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16925614080, "available_commit_bytes": 17174749184, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 91226112, "private_bytes": 252088320, "peak_commit_bytes": 293937152}, "start_utc": "2026-11-01T10:51:25.623363+00:00", "completed_utc": "2026-11-01T10:57:35.726160+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_64_N1024_l2.log <==
{"job": "D4_64_N1024_s5_l2", "t": 4.975632629097518e-10, "steps": 864, "seconds": 30.121514200000092}
{"job": "D4_64_N1024_s5_l2", "t": 8.483578868894465e-09, "steps": 1628, "seconds": 60.300775200128555}
{"job": "D4_64_N1024_s5_l2", "t": 3.818819661608071e-08, "steps": 2420, "seconds": 90.39791469997726}
{"job": "D4_64_N1024_s5_l2", "t": 8.461288266489165e-08, "steps": 3220, "seconds": 120.56669830018654}
{"job": "D4_64_N1024_s5_l2", "t": 1.4574046000883408e-07, "steps": 4032, "seconds": 150.61665970017202}
{"job": "D4_64_N1024_s5_l2", "t": 2.2086694439393255e-07, "steps": 4836, "seconds": 180.7301058000885}
{"job": "D4_64_N1024_s5_l2", "t": 3.1456340577279845e-07, "steps": 5620, "seconds": 210.87353680003434}
{"job": "D4_64_N1024_s5_l2", "t": 4.3672589681092696e-07, "steps": 6428, "seconds": 240.93658560002223}
{"job": "D4_64_N1024_s5_l2", "t": 5.882925578585683e-07, "steps": 7204, "seconds": 271.0486463000998}
{"job": "D4_64_N1024_s5_l2", "t": 8.069351534348472e-07, "steps": 8052, "seconds": 301.0629372000694}
{"job": "D4_64_N1024_s5_l2", "t": 1.0923733090127222e-06, "steps": 8856, "seconds": 331.0689604000654}
{"job": "D4_64_N1024_s5_l2", "t": 1.4893172611411914e-06, "steps": 9656, "seconds": 361.13403670000844}
{"job": "D4_64_N1024_s5_l2", "t": 2.059593248956568e-06, "steps": 10448, "seconds": 391.1608750000596}
{"job": "D4_64_N1024_s5_l2", "t": 3.0113484861290935e-06, "steps": 11308, "seconds": 421.25571980001405}
{"job": "D4_64_N1024_s5_l2", "t": 5.025104667901168e-06, "steps": 12304, "seconds": 451.3562623001635}
{"job": "D4_64_N1024_s5_l2", "t": 9.245312999569853e-06, "steps": 13304, "seconds": 481.4559293000493}
{"job": "D4_64_N1024_s5_l2", "t": 2.0453085900700983e-05, "steps": 14284, "seconds": 511.48397559998557}
{"job": "D4_64_N1024_s5_l2", "t": 6.469558150209226e-05, "steps": 15292, "seconds": 541.5243184000719}
{"job": "D4_64_N1024_s5_l2", "t": 0.00038254667457301745, "steps": 16272, "seconds": 571.5451623001136}
{"job": "D4_64_N1024_s5_l2", "t": 0.009653643840856988, "steps": 17208, "seconds": 601.6653361001518}
{"job": "D4_64_N1024_s5_l2", "t": 0.15749013123685915, "steps": 18144, "seconds": 631.8117580001708}
{"job": "D4_64_N1024_s5_l2", "t": 0.54, "steps": 19176, "seconds": 661.8450470999815}
COMPLETE {"schema": 1, "name": "D4_64", "N": 1024, "dimension": 2047, "level": 2, "stages": 5, "order": 9, "seconds": 688.6582913000602, "steps": 20220, "iterations": 49871, "rejected_steps": 0, "max_stage_backward_residual": 6.556040806122407e-16, "max_relative_update": 2.9962818854757784e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16916684800, "available_commit_bytes": 17168658432, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 91303936, "private_bytes": 251011072, "peak_commit_bytes": 294010880}, "start_utc": "2026-11-01T11:40:04.144607+00:00", "completed_utc": "2026-11-01T11:51:32.828993+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_64_N1024_l3.log <==
{"job": "D4_64_N1024_s5_l3", "t": 5.2616514008620694e-11, "steps": 904, "seconds": 30.183081700000912}
{"job": "D4_64_N1024_s5_l3", "t": 4.6415888336127727e-10, "steps": 1696, "seconds": 60.2898832000792}
{"job": "D4_64_N1024_s5_l3", "t": 2.2086694439393285e-09, "steps": 2472, "seconds": 90.43757389998063}
{"job": "D4_64_N1024_s5_l3", "t": 7.876491973002365e-09, "steps": 3208, "seconds": 120.74097779998556}
{"job": "D4_64_N1024_s5_l3", "t": 1.8678105957632902e-08, "steps": 3936, "seconds": 151.09748540003784}
{"job": "D4_64_N1024_s5_l3", "t": 3.7345024208279964e-08, "steps": 4800, "seconds": 181.1681262999773}
{"job": "D4_64_N1024_s5_l3", "t": 5.86988429282432e-08, "steps": 5608, "seconds": 211.37658239994198}
{"job": "D4_64_N1024_s5_l3", "t": 8.236709122185554e-08, "steps": 6368, "seconds": 241.43864990002476}
{"job": "D4_64_N1024_s5_l3", "t": 1.153503682795671e-07, "steps": 7296, "seconds": 271.6072635999881}
{"job": "D4_64_N1024_s5_l3", "t": 1.5397034040571746e-07, "steps": 8256, "seconds": 301.89873569994234}
{"job": "D4_64_N1024_s5_l3", "t": 1.9327893998380964e-07, "steps": 9112, "seconds": 332.12383219995536}
{"job": "D4_64_N1024_s5_l3", "t": 2.3121530431682551e-07, "steps": 9856, "seconds": 362.3791563999839}
{"job": "D4_64_N1024_s5_l3", "t": 2.7626228045757363e-07, "steps": 10624, "seconds": 392.4062403999269}
{"job": "D4_64_N1024_s5_l3", "t": 3.222657780624721e-07, "steps": 11352, "seconds": 422.462099700002}
{"job": "D4_64_N1024_s5_l3", "t": 3.814697265625e-07, "steps": 12160, "seconds": 452.7753520999104}
{"job": "D4_64_N1024_s5_l3", "t": 4.4350805579584793e-07, "steps": 12936, "seconds": 483.132216299884}
{"job": "D4_64_N1024_s5_l3", "t": 5.170919995961412e-07, "steps": 13744, "seconds": 513.2277116000187}
{"job": "D4_64_N1024_s5_l3", "t": 6.009786214906868e-07, "steps": 14520, "seconds": 543.3235031000804}
{"job": "D4_64_N1024_s5_l3", "t": 6.915390986861498e-07, "steps": 15288, "seconds": 573.4883473999798}
{"job": "D4_64_N1024_s5_l3", "t": 7.913581961246834e-07, "steps": 16000, "seconds": 603.6183062999044}
{"job": "D4_64_N1024_s5_l3", "t": 9.117147731666969e-07, "steps": 16776, "seconds": 633.760523899924}
{"job": "D4_64_N1024_s5_l3", "t": 1.0568174883022376e-06, "steps": 17544, "seconds": 663.8529151000548}
{"job": "D4_64_N1024_s5_l3", "t": 1.2420261020122716e-06, "steps": 18400, "seconds": 693.8551821000874}
{"job": "D4_64_N1024_s5_l3", "t": 1.4919092760541155e-06, "steps": 19320, "seconds": 724.0664172999095}
{"job": "D4_64_N1024_s5_l3", "t": 1.8268235630525148e-06, "steps": 20336, "seconds": 754.1997231000569}
{"job": "D4_64_N1024_s5_l3", "t": 2.264637743504733e-06, "steps": 21360, "seconds": 784.2908522000071}
{"job": "D4_64_N1024_s5_l3", "t": 2.8637107507248214e-06, "steps": 22384, "seconds": 814.4553264998831}
{"job": "D4_64_N1024_s5_l3", "t": 3.647698927026703e-06, "steps": 23392, "seconds": 844.5816667999607}
{"job": "D4_64_N1024_s5_l3", "t": 4.743974916011132e-06, "steps": 24400, "seconds": 874.9302721000277}
{"job": "D4_64_N1024_s5_l3", "t": 6.363666436691813e-06, "steps": 25432, "seconds": 905.1427237000316}
{"job": "D4_64_N1024_s5_l3", "t": 8.723477537582944e-06, "steps": 26416, "seconds": 935.2415738001}
{"job": "D4_64_N1024_s5_l3", "t": 1.211929031964831e-05, "steps": 27360, "seconds": 965.4471672000363}
{"job": "D4_64_N1024_s5_l3", "t": 1.8230450029011066e-05, "steps": 28328, "seconds": 995.561727500055}
{"job": "D4_64_N1024_s5_l3", "t": 2.8729848333536626e-05, "steps": 29280, "seconds": 1025.7908969998825}
{"job": "D4_64_N1024_s5_l3", "t": 5.089780458555688e-05, "steps": 30232, "seconds": 1056.0176377000753}
{"job": "D4_64_N1024_s5_l3", "t": 0.00010130142281821043, "steps": 31192, "seconds": 1086.1921524999198}
{"job": "D4_64_N1024_s5_l3", "t": 0.00025504613381773135, "steps": 32176, "seconds": 1116.2159257999156}
{"job": "D4_64_N1024_s5_l3", "t": 0.0009542587878258431, "steps": 33160, "seconds": 1146.4351993999444}
{"job": "D4_64_N1024_s5_l3", "t": 0.005237580643856066, "steps": 34112, "seconds": 1176.6551719000563}
{"job": "D4_64_N1024_s5_l3", "t": 0.02872984833353657, "steps": 35032, "seconds": 1206.6853898998816}
{"job": "D4_64_N1024_s5_l3", "t": 0.114, "steps": 35992, "seconds": 1236.9269425999373}
{"job": "D4_64_N1024_s5_l3", "t": 0.2610157215682533, "steps": 36944, "seconds": 1266.9548680000007}
{"job": "D4_64_N1024_s5_l3", "t": 0.44292769339492977, "steps": 37896, "seconds": 1297.115355100017}
{"job": "D4_64_N1024_s5_l3", "t": 0.66, "steps": 38936, "seconds": 1327.1674035999458}
{"job": "D4_64_N1024_s5_l3", "t": 0.922, "steps": 40096, "seconds": 1357.2301574000157}
COMPLETE {"schema": 1, "name": "D4_64", "N": 1024, "dimension": 2047, "level": 3, "stages": 5, "order": 9, "seconds": 1365.0480601999443, "steps": 40440, "iterations": 95732, "rejected_steps": 0, "max_stage_backward_residual": 5.960345551162152e-16, "max_relative_update": 2.999264239970482e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16801042432, "available_commit_bytes": 16375869440, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 91058176, "private_bytes": 251482112, "peak_commit_bytes": 293621760}, "start_utc": "2026-11-01T13:14:20.012941+00:00", "completed_utc": "2026-11-01T13:37:05.060422+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_64_N2048_l0.log <==
{"job": "D4_64_N2048_s5_l0", "t": 1.333521432163324e-10, "steps": 145, "seconds": 30.24191560014151}
{"job": "D4_64_N2048_s5_l0", "t": 1.0959466653309682e-08, "steps": 434, "seconds": 60.51731489994563}
{"job": "D4_64_N2048_s5_l0", "t": 7.510124282898223e-08, "steps": 773, "seconds": 90.57493280014023}
{"job": "D4_64_N2048_s5_l0", "t": 1.8155632895010345e-07, "steps": 1112, "seconds": 120.62380019994453}
{"job": "D4_64_N2048_s5_l0", "t": 3.467843503552994e-07, "steps": 1465, "seconds": 150.65363180008717}
{"job": "D4_64_N2048_s5_l0", "t": 5.92169664575456e-07, "steps": 1809, "seconds": 180.71215110016055}
{"job": "D4_64_N2048_s5_l0", "t": 1.024217942142511e-06, "steps": 2175, "seconds": 210.72199740004726}
{"job": "D4_64_N2048_s5_l0", "t": 1.7429516150547853e-06, "steps": 2517, "seconds": 240.77270930004306}
{"job": "D4_64_N2048_s5_l0", "t": 3.1819474685161766e-06, "steps": 2859, "seconds": 270.83461629995145}
{"job": "D4_64_N2048_s5_l0", "t": 6.810122577121987e-06, "steps": 3212, "seconds": 300.84152050013654}
{"job": "D4_64_N2048_s5_l0", "t": 2.3713737056616554e-05, "steps": 3615, "seconds": 330.9962033999618}
{"job": "D4_64_N2048_s5_l0", "t": 0.0002431069583166875, "steps": 4020, "seconds": 361.0004624000285}
{"job": "D4_64_N2048_s5_l0", "t": 0.039372532809214794, "steps": 4406, "seconds": 391.0879579000175}
{"job": "D4_64_N2048_s5_l0", "t": 0.5494802382554347, "steps": 4802, "seconds": 421.4237257000059}
COMPLETE {"schema": 1, "name": "D4_64", "N": 2048, "dimension": 4095, "level": 0, "stages": 5, "order": 9, "seconds": 434.96777010010555, "steps": 5058, "iterations": 12994, "rejected_steps": 0, "max_stage_backward_residual": 1.2195266378468512e-15, "max_relative_update": 2.9965060012159225e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17059975168, "available_commit_bytes": 17121013760, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 102457344, "private_bytes": 378007552, "peak_commit_bytes": 463282176}, "start_utc": "2026-11-01T10:28:32.561385+00:00", "completed_utc": "2026-11-01T10:35:47.528378+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_64_N2048_l1.log <==
{"job": "D4_64_N2048_s5_l1", "t": 7.914835196877629e-12, "steps": 166, "seconds": 30.671453499933705}
{"job": "D4_64_N2048_s5_l1", "t": 1.4342298087573815e-10, "steps": 296, "seconds": 61.059929199982435}
{"job": "D4_64_N2048_s5_l1", "t": 1.272524545395957e-09, "steps": 554, "seconds": 91.30755339981988}
{"job": "D4_64_N2048_s5_l1", "t": 1.2456334436061883e-08, "steps": 900, "seconds": 121.64088889979757}
{"job": "D4_64_N2048_s5_l1", "t": 4.024075941921554e-08, "steps": 1240, "seconds": 151.8439342000056}
{"job": "D4_64_N2048_s5_l1", "t": 8.236709122185554e-08, "steps": 1598, "seconds": 182.0410155998543}
{"job": "D4_64_N2048_s5_l1", "t": 1.361880180810593e-07, "steps": 1966, "seconds": 212.1361295999959}
{"job": "D4_64_N2048_s5_l1", "t": 2.017490408314166e-07, "steps": 2326, "seconds": 242.17675549979322}
{"job": "D4_64_N2048_s5_l1", "t": 2.822403964589856e-07, "steps": 2686, "seconds": 272.2177819998469}
{"job": "D4_64_N2048_s5_l1", "t": 3.8264559856380273e-07, "steps": 3054, "seconds": 302.37389739998616}
{"job": "D4_64_N2048_s5_l1", "t": 5.092477864321055e-07, "steps": 3416, "seconds": 332.4933507000096}
{"job": "D4_64_N2048_s5_l1", "t": 6.726709379677749e-07, "steps": 3784, "seconds": 362.7465787997935}
{"job": "D4_64_N2048_s5_l1", "t": 8.795872207515495e-07, "steps": 4144, "seconds": 392.79429629980586}
{"job": "D4_64_N2048_s5_l1", "t": 1.159783177404572e-06, "steps": 4512, "seconds": 422.8689263998531}
{"job": "D4_64_N2048_s5_l1", "t": 1.5503244026625966e-06, "steps": 4884, "seconds": 452.98493029992096}
{"job": "D4_64_N2048_s5_l1", "t": 2.1225350785626255e-06, "steps": 5264, "seconds": 483.15186159987934}
{"job": "D4_64_N2048_s5_l1", "t": 2.9428399233605676e-06, "steps": 5636, "seconds": 513.1581311000045}
{"job": "D4_64_N2048_s5_l1", "t": 4.398478292076391e-06, "steps": 6038, "seconds": 543.2366769998334}
{"job": "D4_64_N2048_s5_l1", "t": 7.567740796004613e-06, "steps": 6506, "seconds": 573.3160834999289}
{"job": "D4_64_N2048_s5_l1", "t": 1.5119276293341949e-05, "steps": 6978, "seconds": 603.4774680999108}
{"job": "D4_64_N2048_s5_l1", "t": 3.7060181204626324e-05, "steps": 7434, "seconds": 633.5147774999496}
{"job": "D4_64_N2048_s5_l1", "t": 0.00013165780826153935, "steps": 7882, "seconds": 663.5528507998679}
{"job": "D4_64_N2048_s5_l1", "t": 0.0009771293939129216, "steps": 8298, "seconds": 693.5866165999323}
{"job": "D4_64_N2048_s5_l1", "t": 0.02317138951754211, "steps": 8728, "seconds": 723.7990528999362}
{"job": "D4_64_N2048_s5_l1", "t": 0.21544346900318778, "steps": 9170, "seconds": 753.9978761000093}
{"job": "D4_64_N2048_s5_l1", "t": 0.5820000000000001, "steps": 9642, "seconds": 784.1439453000203}
COMPLETE {"schema": 1, "name": "D4_64", "N": 2048, "dimension": 4095, "level": 1, "stages": 5, "order": 9, "seconds": 809.1477932999842, "steps": 10116, "iterations": 25503, "rejected_steps": 0, "max_stage_backward_residual": 8.32689620330563e-16, "max_relative_update": 2.995782180931209e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17026457600, "available_commit_bytes": 17080438784, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 102854656, "private_bytes": 378208256, "peak_commit_bytes": 463134720}, "start_utc": "2026-11-01T10:57:36.715720+00:00", "completed_utc": "2026-11-01T11:11:05.863443+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_64_N2048_l2.log <==
{"job": "D4_64_N2048_s5_l2", "t": 1e-14, "steps": 204, "seconds": 30.06330439983867}
{"job": "D4_64_N2048_s5_l2", "t": 7.349216399935172e-12, "steps": 328, "seconds": 60.99778939993121}
{"job": "D4_64_N2048_s5_l2", "t": 3.3376583277367706e-11, "steps": 436, "seconds": 91.14798709983006}
{"job": "D4_64_N2048_s5_l2", "t": 1.4677992676220674e-10, "steps": 596, "seconds": 121.73551459982991}
{"job": "D4_64_N2048_s5_l2", "t": 3.480700588428406e-10, "steps": 796, "seconds": 152.24102559988387}
{"job": "D4_64_N2048_s5_l2", "t": 1.5030105753547097e-09, "steps": 1140, "seconds": 182.44523780001327}
{"job": "D4_64_N2048_s5_l2", "t": 6.048096954660321e-09, "steps": 1528, "seconds": 212.5630950999912}
{"job": "D4_64_N2048_s5_l2", "t": 1.613859698468064e-08, "steps": 1912, "seconds": 242.79782159999013}
{"job": "D4_64_N2048_s5_l2", "t": 3.13755997271944e-08, "steps": 2292, "seconds": 273.24039719998837}
{"job": "D4_64_N2048_s5_l2", "t": 5.097975167716345e-08, "steps": 2680, "seconds": 303.3037775999401}
{"job": "D4_64_N2048_s5_l2", "t": 7.261396944687599e-08, "steps": 3052, "seconds": 333.7862709998153}
{"job": "D4_64_N2048_s5_l2", "t": 9.810037237534355e-08, "steps": 3436, "seconds": 363.9478662998881}
{"job": "D4_64_N2048_s5_l2", "t": 1.272524545395956e-07, "steps": 3824, "seconds": 394.0578332999721}
{"job": "D4_64_N2048_s5_l2", "t": 1.6037076253306847e-07, "steps": 4208, "seconds": 424.31180879985914}
{"job": "D4_64_N2048_s5_l2", "t": 1.937201210587578e-07, "steps": 4572, "seconds": 454.66978119988926}
{"job": "D4_64_N2048_s5_l2", "t": 2.3170088783720255e-07, "steps": 4944, "seconds": 484.761364299804}
{"job": "D4_64_N2048_s5_l2", "t": 2.7626228045757363e-07, "steps": 5324, "seconds": 514.8124145998154}
{"job": "D4_64_N2048_s5_l2", "t": 3.241883392233386e-07, "steps": 5704, "seconds": 544.8887635997962}
{"job": "D4_64_N2048_s5_l2", "t": 3.7994911958947203e-07, "steps": 6080, "seconds": 575.0392987998202}
{"job": "D4_64_N2048_s5_l2", "t": 4.4123799647527504e-07, "steps": 6464, "seconds": 605.1815559999086}
{"job": "D4_64_N2048_s5_l2", "t": 5.103472471111635e-07, "steps": 6848, "seconds": 635.293491399847}
{"job": "D4_64_N2048_s5_l2", "t": 5.892596605503387e-07, "steps": 7220, "seconds": 665.751037399983}
{"job": "D4_64_N2048_s5_l2", "t": 6.805589918682886e-07, "steps": 7612, "seconds": 695.79114259989}
{"job": "D4_64_N2048_s5_l2", "t": 7.849580556943608e-07, "steps": 7988, "seconds": 726.1230776999146}
{"job": "D4_64_N2048_s5_l2", "t": 9.075400015078282e-07, "steps": 8384, "seconds": 756.4961166998837}
{"job": "D4_64_N2048_s5_l2", "t": 1.0515952697450077e-06, "steps": 8772, "seconds": 786.6035312998574}
{"job": "D4_64_N2048_s5_l2", "t": 1.2154626914619763e-06, "steps": 9160, "seconds": 816.8865503999405}
{"job": "D4_64_N2048_s5_l2", "t": 1.4188703159036328e-06, "steps": 9548, "seconds": 846.8908253000118}
{"job": "D4_64_N2048_s5_l2", "t": 1.6519806293986787e-06, "steps": 9936, "seconds": 877.2248782999814}
{"job": "D4_64_N2048_s5_l2", "t": 1.940625803778855e-06, "steps": 10320, "seconds": 907.334609599784}
{"job": "D4_64_N2048_s5_l2", "t": 2.2909670089495577e-06, "steps": 10716, "seconds": 937.4816099999007}
{"job": "D4_64_N2048_s5_l2", "t": 2.7832256808720334e-06, "steps": 11140, "seconds": 967.7152759998571}
{"job": "D4_64_N2048_s5_l2", "t": 3.493716778413612e-06, "steps": 11624, "seconds": 997.9366655999329}
{"job": "D4_64_N2048_s5_l2", "t": 4.473372811862997e-06, "steps": 12108, "seconds": 1028.135320500005}
{"job": "D4_64_N2048_s5_l2", "t": 5.81463899819307e-06, "steps": 12580, "seconds": 1058.3385616999585}
{"job": "D4_64_N2048_s5_l2", "t": 7.823214163376592e-06, "steps": 13060, "seconds": 1088.4827570999041}
{"job": "D4_64_N2048_s5_l2", "t": 1.0993881180262275e-05, "steps": 13548, "seconds": 1118.562640399905}
{"job": "D4_64_N2048_s5_l2", "t": 1.6138596984680637e-05, "steps": 14040, "seconds": 1148.571683099959}
{"job": "D4_64_N2048_s5_l2", "t": 2.516944896182912e-05, "steps": 14516, "seconds": 1178.7206607998814}
{"job": "D4_64_N2048_s5_l2", "t": 4.216965034285822e-05, "steps": 14988, "seconds": 1208.8072886997834}
{"job": "D4_64_N2048_s5_l2", "t": 7.959744143414258e-05, "steps": 15452, "seconds": 1238.9557698999997}
{"job": "D4_64_N2048_s5_l2", "t": 0.0001755678118373314, "steps": 15920, "seconds": 1268.9773195998278}
{"job": "D4_64_N2048_s5_l2", "t": 0.0005108969774506924, "steps": 16392, "seconds": 1299.02685689996}
{"job": "D4_64_N2048_s5_l2", "t": 0.0023233841459783734, "steps": 16848, "seconds": 1329.1596939999145}
{"job": "D4_64_N2048_s5_l2", "t": 0.0136709089102801, "steps": 17316, "seconds": 1359.3647862998769}
{"job": "D4_64_N2048_s5_l2", "t": 0.074, "steps": 17828, "seconds": 1389.4992717998102}
{"job": "D4_64_N2048_s5_l2", "t": 0.192, "steps": 18276, "seconds": 1419.695487699937}
{"job": "D4_64_N2048_s5_l2", "t": 0.35600000000000004, "steps": 18724, "seconds": 1449.7054188998882}
{"job": "D4_64_N2048_s5_l2", "t": 0.54, "steps": 19188, "seconds": 1479.779217199888}
{"job": "D4_64_N2048_s5_l2", "t": 0.734, "steps": 19648, "seconds": 1509.9567113998346}
COMPLETE {"schema": 1, "name": "D4_64", "N": 2048, "dimension": 4095, "level": 2, "stages": 5, "order": 9, "seconds": 1537.3184672999196, "steps": 20232, "iterations": 49762, "rejected_steps": 0, "max_stage_backward_residual": 6.583411353635885e-16, "max_relative_update": 2.985074624478139e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16252530688, "available_commit_bytes": 16567693312, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 101564416, "private_bytes": 378974208, "peak_commit_bytes": 462925824}, "start_utc": "2026-11-01T11:51:33.942957+00:00", "completed_utc": "2026-11-01T12:17:11.318702+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_64_N2048_l3.log <==
{"job": "D4_64_N2048_s5_l3", "t": 7.750000000000001e-19, "steps": 216, "seconds": 30.487786500016227}
{"job": "D4_64_N2048_s5_l3", "t": 1e-14, "steps": 408, "seconds": 61.8091090999078}
{"job": "D4_64_N2048_s5_l3", "t": 3.814697265625e-12, "steps": 576, "seconds": 93.22035369998775}
{"job": "D4_64_N2048_s5_l3", "t": 1.1547348957543504e-11, "steps": 736, "seconds": 124.04649079986848}
{"job": "D4_64_N2048_s5_l3", "t": 2.8606193898485405e-11, "steps": 856, "seconds": 155.34964239993133}
{"job": "D4_64_N2048_s5_l3", "t": 9.04607279076254e-11, "steps": 992, "seconds": 185.72108999988995}
{"job": "D4_64_N2048_s5_l3", "t": 1.3030229887796405e-10, "steps": 1152, "seconds": 216.32848739996552}
{"job": "D4_64_N2048_s5_l3", "t": 1.9573417814876577e-10, "steps": 1320, "seconds": 247.2611185000278}
{"job": "D4_64_N2048_s5_l3", "t": 2.8637107507248227e-10, "steps": 1504, "seconds": 277.4746662999969}
{"job": "D4_64_N2048_s5_l3", "t": 4.772845658591839e-10, "steps": 1736, "seconds": 307.60133620002307}
{"job": "D4_64_N2048_s5_l3", "t": 9.55465440645376e-10, "steps": 2080, "seconds": 337.8147950998973}
{"job": "D4_64_N2048_s5_l3", "t": 2.1474801091716444e-09, "steps": 2456, "seconds": 368.1402102999855}
{"job": "D4_64_N2048_s5_l3", "t": 4.216965034285823e-09, "steps": 2840, "seconds": 398.6400479997974}
{"job": "D4_64_N2048_s5_l3", "t": 7.499780319260502e-09, "steps": 3208, "seconds": 429.1530663999729}
{"job": "D4_64_N2048_s5_l3", "t": 1.2115276586285877e-08, "steps": 3576, "seconds": 459.62874650000595}
{"job": "D4_64_N2048_s5_l3", "t": 1.853027343749998e-08, "steps": 3952, "seconds": 490.04723389982246}
{"job": "D4_64_N2048_s5_l3", "t": 2.610157215682533e-08, "steps": 4336, "seconds": 520.2518387997989}
{"job": "D4_64_N2048_s5_l3", "t": 3.4615707587299915e-08, "steps": 4712, "seconds": 550.5438548999373}
{"job": "D4_64_N2048_s5_l3", "t": 4.4292769339492977e-08, "steps": 5112, "seconds": 580.7088097999804}
{"job": "D4_64_N2048_s5_l3", "t": 5.494802382554349e-08, "steps": 5512, "seconds": 611.2962414999492}
{"job": "D4_64_N2048_s5_l3", "t": 6.709138126889185e-08, "steps": 5904, "seconds": 641.8828527999576}
{"job": "D4_64_N2048_s5_l3", "t": 7.918686873094274e-08, "steps": 6304, "seconds": 672.5731058998499}
{"job": "D4_64_N2048_s5_l3", "t": 9.243784747839294e-08, "steps": 6712, "seconds": 703.1730070998892}
{"job": "D4_64_N2048_s5_l3", "t": 1.075520628439156e-07, "steps": 7120, "seconds": 733.7155563998967}
{"job": "D4_64_N2048_s5_l3", "t": 1.2179652779409478e-07, "steps": 7520, "seconds": 764.0284111998044}
{"job": "D4_64_N2048_s5_l3", "t": 1.3921635674647353e-07, "steps": 7936, "seconds": 794.3148936999496}
{"job": "D4_64_N2048_s5_l3", "t": 1.559582357335491e-07, "steps": 8320, "seconds": 824.4806067999452}
{"job": "D4_64_N2048_s5_l3", "t": 1.7185098385808886e-07, "steps": 8696, "seconds": 855.0043627999257}
{"job": "D4_64_N2048_s5_l3", "t": 1.9125761886254738e-07, "steps": 9096, "seconds": 885.3890746999532}
{"job": "D4_64_N2048_s5_l3", "t": 2.1225521824482925e-07, "steps": 9504, "seconds": 915.5441532998811}
{"job": "D4_64_N2048_s5_l3", "t": 2.3218704886024957e-07, "steps": 9904, "seconds": 945.5668828999624}
{"job": "D4_64_N2048_s5_l3", "t": 2.588046591838653e-07, "steps": 10360, "seconds": 975.6272932998836}
{"job": "D4_64_N2048_s5_l3", "t": 2.866394573155144e-07, "steps": 10824, "seconds": 1005.6945262998343}
{"job": "D4_64_N2048_s5_l3", "t": 3.162277660168379e-07, "steps": 11288, "seconds": 1035.811427099863}
{"job": "D4_64_N2048_s5_l3", "t": 3.480700588428406e-07, "steps": 11744, "seconds": 1066.1385645000264}
{"job": "D4_64_N2048_s5_l3", "t": 3.7994911958947203e-07, "steps": 12160, "seconds": 1096.511409000028}
{"job": "D4_64_N2048_s5_l3", "t": 4.1041673399846274e-07, "steps": 12568, "seconds": 1126.9884684998542}
{"job": "D4_64_N2048_s5_l3", "t": 4.4426683044635194e-07, "steps": 12968, "seconds": 1157.6535612998996}
{"job": "D4_64_N2048_s5_l3", "t": 4.803346828314935e-07, "steps": 13360, "seconds": 1187.696977699874}
{"job": "D4_64_N2048_s5_l3", "t": 5.188183425722487e-07, "steps": 13784, "seconds": 1217.722789999796}
{"job": "D4_64_N2048_s5_l3", "t": 5.62341325190349e-07, "steps": 14200, "seconds": 1248.2062931000255}
{"job": "D4_64_N2048_s5_l3", "t": 6.109072936313085e-07, "steps": 14632, "seconds": 1278.6159735999536}
{"job": "D4_64_N2048_s5_l3", "t": 6.553636376933515e-07, "steps": 15000, "seconds": 1309.0691434999462}
{"job": "D4_64_N2048_s5_l3", "t": 7.005939853488573e-07, "steps": 15384, "seconds": 1339.444959799992}
{"job": "D4_64_N2048_s5_l3", "t": 7.525068684508766e-07, "steps": 15760, "seconds": 1369.7458655999508}
{"job": "D4_64_N2048_s5_l3", "t": 8.108778818743608e-07, "steps": 16152, "seconds": 1399.8070187999401}
{"job": "D4_64_N2048_s5_l3", "t": 8.738746258421051e-07, "steps": 16544, "seconds": 1430.289275099989}
{"job": "D4_64_N2048_s5_l3", "t": 9.373890507992825e-07, "steps": 16944, "seconds": 1460.7675736998208}
{"job": "D4_64_N2048_s5_l3", "t": 1.0025474219635776e-06, "steps": 17296, "seconds": 1491.5247944998555}
{"job": "D4_64_N2048_s5_l3", "t": 1.074432599303196e-06, "steps": 17648, "seconds": 1521.8676554998383}
{"job": "D4_64_N2048_s5_l3", "t": 1.1501473591676712e-06, "steps": 18000, "seconds": 1552.2705544999335}
{"job": "D4_64_N2048_s5_l3", "t": 1.2340015774976317e-06, "steps": 18392, "seconds": 1582.7657335998956}
{"job": "D4_64_N2048_s5_l3", "t": 1.3339940623848409e-06, "steps": 18792, "seconds": 1612.9484943998978}
{"job": "D4_64_N2048_s5_l3", "t": 1.4535868178422276e-06, "steps": 19216, "seconds": 1643.2493459000252}
{"job": "D4_64_N2048_s5_l3", "t": 1.5861358668018652e-06, "steps": 19648, "seconds": 1673.419591399841}
{"job": "D4_64_N2048_s5_l3", "t": 1.736698722664359e-06, "steps": 20112, "seconds": 1703.7660177999642}
{"job": "D4_64_N2048_s5_l3", "t": 1.9228252137514685e-06, "steps": 20600, "seconds": 1734.1120442999527}
{"job": "D4_64_N2048_s5_l3", "t": 2.142704186031455e-06, "steps": 21096, "seconds": 1764.4081699999515}
{"job": "D4_64_N2048_s5_l3", "t": 2.3713737056616552e-06, "steps": 21584, "seconds": 1794.555723699974}
{"job": "D4_64_N2048_s5_l3", "t": 2.661518099928185e-06, "steps": 22088, "seconds": 1824.6577431999613}
{"job": "D4_64_N2048_s5_l3", "t": 2.955140781123342e-06, "steps": 22568, "seconds": 1855.016372299986}
{"job": "D4_64_N2048_s5_l3", "t": 3.3220882489933067e-06, "steps": 23048, "seconds": 1885.373909899965}
{"job": "D4_64_N2048_s5_l3", "t": 3.7361109859252213e-06, "steps": 23512, "seconds": 1915.6700033999514}
{"job": "D4_64_N2048_s5_l3", "t": 4.213664401358977e-06, "steps": 23992, "seconds": 1946.1678622998297}
{"job": "D4_64_N2048_s5_l3", "t": 4.827169180253366e-06, "steps": 24488, "seconds": 1976.5689309998415}
{"job": "D4_64_N2048_s5_l3", "t": 5.513902415738389e-06, "steps": 24984, "seconds": 2006.8904861998744}
{"job": "D4_64_N2048_s5_l3", "t": 6.381428472883486e-06, "steps": 25464, "seconds": 2037.0053911998402}
{"job": "D4_64_N2048_s5_l3", "t": 7.3893630679930935e-06, "steps": 25952, "seconds": 2067.098432299914}
{"job": "D4_64_N2048_s5_l3", "t": 8.668128442320088e-06, "steps": 26424, "seconds": 2097.1179510999937}
{"job": "D4_64_N2048_s5_l3", "t": 1.0185558710071855e-05, "steps": 26896, "seconds": 2127.448311599903}
{"job": "D4_64_N2048_s5_l3", "t": 1.2164136059591334e-05, "steps": 27392, "seconds": 2157.8249758998863}
{"job": "D4_64_N2048_s5_l3", "t": 1.4695861301185581e-05, "steps": 27848, "seconds": 2188.1620683998335}
{"job": "D4_64_N2048_s5_l3", "t": 1.7762155793651526e-05, "steps": 28296, "seconds": 2218.715879099909}
{"job": "D4_64_N2048_s5_l3", "t": 2.197521853606885e-05, "steps": 28768, "seconds": 2248.9033272999804}
{"job": "D4_64_N2048_s5_l3", "t": 2.7846143292283628e-05, "steps": 29216, "seconds": 2279.5257525998168}
{"job": "D4_64_N2048_s5_l3", "t": 3.4218958986589436e-05, "steps": 29608, "seconds": 2309.530241899891}
{"job": "D4_64_N2048_s5_l3", "t": 4.4505057133535196e-05, "steps": 30056, "seconds": 2339.8199252998456}
{"job": "D4_64_N2048_s5_l3", "t": 5.906535720408044e-05, "steps": 30488, "seconds": 2370.1046752999537}
{"job": "D4_64_N2048_s5_l3", "t": 8.254041852680174e-05, "steps": 30944, "seconds": 2400.532548499992}
{"job": "D4_64_N2048_s5_l3", "t": 0.00011885329111712376, "steps": 31392, "seconds": 2431.0267138998024}
{"job": "D4_64_N2048_s5_l3", "t": 0.00018540925560042934, "steps": 31888, "seconds": 2461.407805399969}
{"job": "D4_64_N2048_s5_l3", "t": 0.0003017631246761021, "steps": 32368, "seconds": 2491.5585207999684}
{"job": "D4_64_N2048_s5_l3", "t": 0.0005805599341996714, "steps": 32872, "seconds": 2522.085559199797}
{"job": "D4_64_N2048_s5_l3", "t": 0.001272524545395956, "steps": 33344, "seconds": 2552.2394414998125}
{"job": "D4_64_N2048_s5_l3", "t": 0.002872984833353663, "steps": 33832, "seconds": 2582.612669999944}
{"job": "D4_64_N2048_s5_l3", "t": 0.00732743674263832, "steps": 34320, "seconds": 2613.0790803998243}
{"job": "D4_64_N2048_s5_l3", "t": 0.018230450029011067, "steps": 34800, "seconds": 2643.130939199822}
{"job": "D4_64_N2048_s5_l3", "t": 0.042169650342858224, "steps": 35296, "seconds": 2673.4215762999374}
{"job": "D4_64_N2048_s5_l3", "t": 0.088, "steps": 35776, "seconds": 2703.7666701998096}
{"job": "D4_64_N2048_s5_l3", "t": 0.15213502899953296, "steps": 36272, "seconds": 2733.861605899874}
{"job": "D4_64_N2048_s5_l3", "t": 0.232, "steps": 36776, "seconds": 2764.331791299861}
{"job": "D4_64_N2048_s5_l3", "t": 0.318, "steps": 37264, "seconds": 2794.3458016999066}
{"job": "D4_64_N2048_s5_l3", "t": 0.40800000000000003, "steps": 37736, "seconds": 2824.6986920998897}
{"job": "D4_64_N2048_s5_l3", "t": 0.504, "steps": 38208, "seconds": 2854.7186184998136}
{"job": "D4_64_N2048_s5_l3", "t": 0.612, "steps": 38704, "seconds": 2884.754789599916}
{"job": "D4_64_N2048_s5_l3", "t": 0.7155931391952077, "steps": 39208, "seconds": 2914.87335839984}
{"job": "D4_64_N2048_s5_l3", "t": 0.862, "steps": 39856, "seconds": 2944.981082299957}
COMPLETE {"schema": 1, "name": "D4_64", "N": 2048, "dimension": 4095, "level": 3, "stages": 5, "order": 9, "seconds": 2974.145283999853, "steps": 40464, "iterations": 95382, "rejected_steps": 0, "max_stage_backward_residual": 7.599920011758459e-16, "max_relative_update": 2.9994409765733575e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16675446784, "available_commit_bytes": 16166412288, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 100978688, "private_bytes": 379613184, "peak_commit_bytes": 463622144}, "start_utc": "2026-11-01T13:37:06.222340+00:00", "completed_utc": "2026-11-01T14:26:40.367660+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_64_N4096_l0.log <==
{"job": "D4_64_N4096_s5_l0", "t": 3.2500000000000003e-13, "steps": 64, "seconds": 30.323147600051016}
{"job": "D4_64_N4096_s5_l0", "t": 2.324026284125808e-11, "steps": 106, "seconds": 60.62918920000084}
{"job": "D4_64_N4096_s5_l0", "t": 4.772845658591839e-10, "steps": 220, "seconds": 90.88803060003556}
{"job": "D4_64_N4096_s5_l0", "t": 4.975632629097518e-09, "steps": 368, "seconds": 121.0351462000981}
{"job": "D4_64_N4096_s5_l0", "t": 2.1879155945545797e-08, "steps": 521, "seconds": 151.4452779002022}
{"job": "D4_64_N4096_s5_l0", "t": 5.108969774506924e-08, "steps": 675, "seconds": 181.45281180017628}
{"job": "D4_64_N4096_s5_l0", "t": 9.04607279076254e-08, "steps": 831, "seconds": 211.7881772001274}
{"job": "D4_64_N4096_s5_l0", "t": 1.3807762317077345e-07, "steps": 992, "seconds": 242.32729290006682}
{"job": "D4_64_N4096_s5_l0", "t": 1.9593366470407148e-07, "steps": 1152, "seconds": 272.4290241000708}
{"job": "D4_64_N4096_s5_l0", "t": 2.6507158157201177e-07, "steps": 1311, "seconds": 302.44974260008894}
{"job": "D4_64_N4096_s5_l0", "t": 3.48043760542783e-07, "steps": 1470, "seconds": 332.6025376000907}
{"job": "D4_64_N4096_s5_l0", "t": 4.503748932741272e-07, "steps": 1632, "seconds": 362.6631138001103}
{"job": "D4_64_N4096_s5_l0", "t": 5.777491371624885e-07, "steps": 1796, "seconds": 392.8175917000044}
{"job": "D4_64_N4096_s5_l0", "t": 7.327436742638322e-07, "steps": 1955, "seconds": 422.99522380018607}
{"job": "D4_64_N4096_s5_l0", "t": 9.297589899925664e-07, "steps": 2115, "seconds": 453.3319237001706}
{"job": "D4_64_N4096_s5_l0", "t": 1.1912365078161238e-06, "steps": 2276, "seconds": 483.51469760015607}
{"job": "D4_64_N4096_s5_l0", "t": 1.5287703829783084e-06, "steps": 2436, "seconds": 513.6549617000856}
{"job": "D4_64_N4096_s5_l0", "t": 2.013931348662139e-06, "steps": 2605, "seconds": 543.8419335000217}
{"job": "D4_64_N4096_s5_l0", "t": 2.7049500265239197e-06, "steps": 2773, "seconds": 573.8545074001886}
{"job": "D4_64_N4096_s5_l0", "t": 3.7192529454342768e-06, "steps": 2939, "seconds": 604.0602529000025}
{"job": "D4_64_N4096_s5_l0", "t": 5.207702339095338e-06, "steps": 3101, "seconds": 634.1093916001264}
{"job": "D4_64_N4096_s5_l0", "t": 8.166572183734764e-06, "steps": 3284, "seconds": 664.1672184001654}
{"job": "D4_64_N4096_s5_l0", "t": 1.428956116100435e-05, "steps": 3475, "seconds": 694.2153557999991}
{"job": "D4_64_N4096_s5_l0", "t": 3.0268044981281418e-05, "steps": 3678, "seconds": 724.3897989999969}
{"job": "D4_64_N4096_s5_l0", "t": 7.8169275311544e-05, "steps": 3863, "seconds": 754.3994491000194}
{"job": "D4_64_N4096_s5_l0", "t": 0.00031665854325939677, "steps": 4054, "seconds": 784.4066886000801}
{"job": "D4_64_N4096_s5_l0", "t": 0.0028529786471470525, "steps": 4231, "seconds": 814.520642900141}
{"job": "D4_64_N4096_s5_l0", "t": 0.03937253280921479, "steps": 4408, "seconds": 844.7173566001002}
{"job": "D4_64_N4096_s5_l0", "t": 0.222, "steps": 4593, "seconds": 874.7813314001542}
{"job": "D4_64_N4096_s5_l0", "t": 0.5366191513205203, "steps": 4798, "seconds": 904.7956627001986}
{"job": "D4_64_N4096_s5_l0", "t": 0.99, "steps": 5056, "seconds": 935.0016411000397}
COMPLETE {"schema": 1, "name": "D4_64", "N": 4096, "dimension": 8191, "level": 0, "stages": 5, "order": 9, "seconds": 935.8838951000944, "steps": 5061, "iterations": 12982, "rejected_steps": 0, "max_stage_backward_residual": 1.2416885623914578e-15, "max_relative_update": 2.94010307127557e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16950718464, "available_commit_bytes": 16826916864, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 124977152, "private_bytes": 630996992, "peak_commit_bytes": 800342016}, "start_utc": "2026-11-01T10:35:48.640208+00:00", "completed_utc": "2026-11-01T10:51:24.523580+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_64_N4096_l1.log <==
{"job": "D4_64_N4096_s5_l1", "t": 1.0035803605770244e-16, "steps": 80, "seconds": 30.211376100080088}
{"job": "D4_64_N4096_s5_l1", "t": 7.75e-13, "steps": 134, "seconds": 61.04960980010219}
{"job": "D4_64_N4096_s5_l1", "t": 6.783597602992717e-12, "steps": 168, "seconds": 91.42588160000741}
{"job": "D4_64_N4096_s5_l1", "t": 1.8769032070521e-11, "steps": 206, "seconds": 122.07306910003535}
{"job": "D4_64_N4096_s5_l1", "t": 1.1799084385674025e-10, "steps": 278, "seconds": 152.511731200153}
{"job": "D4_64_N4096_s5_l1", "t": 3.6476989270267027e-10, "steps": 408, "seconds": 182.7327990999911}
{"job": "D4_64_N4096_s5_l1", "t": 1.5382218830873517e-09, "steps": 578, "seconds": 213.66361550008878}
{"job": "D4_64_N4096_s5_l1", "t": 5.103472471111642e-09, "steps": 746, "seconds": 243.95642910012975}
{"job": "D4_64_N4096_s5_l1", "t": 1.2957193967177628e-08, "steps": 912, "seconds": 274.44947120011784}
{"job": "D4_64_N4096_s5_l1", "t": 2.5007900908884014e-08, "steps": 1078, "seconds": 304.71383560006507}
{"job": "D4_64_N4096_s5_l1", "t": 4.010128364089446e-08, "steps": 1244, "seconds": 335.05178209999576}
{"job": "D4_64_N4096_s5_l1", "t": 5.781363738150381e-08, "steps": 1408, "seconds": 365.33956010011025}
{"job": "D4_64_N4096_s5_l1", "t": 7.950341680289129e-08, "steps": 1584, "seconds": 395.6401780000888}
{"job": "D4_64_N4096_s5_l1", "t": 1.0284018218576428e-07, "steps": 1756, "seconds": 425.7976846001111}
{"job": "D4_64_N4096_s5_l1", "t": 1.2836318006652198e-07, "steps": 1926, "seconds": 455.96954470011406}
{"job": "D4_64_N4096_s5_l1", "t": 1.5795722215144404e-07, "steps": 2098, "seconds": 486.2335306000896}
{"job": "D4_64_N4096_s5_l1", "t": 1.9108063002002986e-07, "steps": 2278, "seconds": 516.4107014001347}
{"job": "D4_64_N4096_s5_l1", "t": 2.244772640701218e-07, "steps": 2446, "seconds": 546.6205324002076}
{"job": "D4_64_N4096_s5_l1", "t": 2.6507158157201177e-07, "steps": 2622, "seconds": 576.7060293999966}
{"job": "D4_64_N4096_s5_l1", "t": 3.0640911307812843e-07, "steps": 2792, "seconds": 606.9418951000553}
{"job": "D4_64_N4096_s5_l1", "t": 3.5439008547935964e-07, "steps": 2962, "seconds": 637.2555237000342}
{"job": "D4_64_N4096_s5_l1", "t": 4.040377238185656e-07, "steps": 3130, "seconds": 667.500824399991}
{"job": "D4_64_N4096_s5_l1", "t": 4.659448806200182e-07, "steps": 3308, "seconds": 697.7825994000304}
{"job": "D4_64_N4096_s5_l1", "t": 5.31043258862288e-07, "steps": 3482, "seconds": 727.866323400056}
{"job": "D4_64_N4096_s5_l1", "t": 6.05924238384477e-07, "steps": 3654, "seconds": 757.924276100006}
{"job": "D4_64_N4096_s5_l1", "t": 6.812920690579608e-07, "steps": 3814, "seconds": 788.0111891000997}
{"job": "D4_64_N4096_s5_l1", "t": 7.773468017433273e-07, "steps": 3988, "seconds": 818.2769185001962}
{"job": "D4_64_N4096_s5_l1", "t": 8.853388983408574e-07, "steps": 4160, "seconds": 848.2798109999858}
{"job": "D4_64_N4096_s5_l1", "t": 1e-06, "steps": 4326, "seconds": 878.4496407001279}
{"job": "D4_64_N4096_s5_l1", "t": 1.1406016230769178e-06, "steps": 4496, "seconds": 908.7137064000126}
{"job": "D4_64_N4096_s5_l1", "t": 1.2981862798873788e-06, "steps": 4668, "seconds": 938.9721254000906}
{"job": "D4_64_N4096_s5_l1", "t": 1.4815734116200952e-06, "steps": 4834, "seconds": 969.3234260000754}
{"job": "D4_64_N4096_s5_l1", "t": 1.6936913457798067e-06, "steps": 5004, "seconds": 999.4001221000217}
{"job": "D4_64_N4096_s5_l1", "t": 1.9622601173608423e-06, "steps": 5180, "seconds": 1029.632291499991}
{"job": "D4_64_N4096_s5_l1", "t": 2.2733707655234425e-06, "steps": 5356, "seconds": 1059.986129200086}
{"job": "D4_64_N4096_s5_l1", "t": 2.656153644688149e-06, "steps": 5526, "seconds": 1090.0996501001064}
{"job": "D4_64_N4096_s5_l1", "t": 3.148155177657599e-06, "steps": 5712, "seconds": 1120.4795836000703}
{"job": "D4_64_N4096_s5_l1", "t": 3.7873135703434494e-06, "steps": 5896, "seconds": 1150.793259800179}
{"job": "D4_64_N4096_s5_l1", "t": 4.6399076830559205e-06, "steps": 6092, "seconds": 1180.866920400178}
{"job": "D4_64_N4096_s5_l1", "t": 5.925352216414948e-06, "steps": 6312, "seconds": 1210.9527614000253}
{"job": "D4_64_N4096_s5_l1", "t": 7.775856779501857e-06, "steps": 6532, "seconds": 1241.2030196001288}
{"job": "D4_64_N4096_s5_l1", "t": 1.050347085626104e-05, "steps": 6750, "seconds": 1271.2273818000685}
{"job": "D4_64_N4096_s5_l1", "t": 1.4677992676220675e-05, "steps": 6966, "seconds": 1301.488752100151}
{"job": "D4_64_N4096_s5_l1", "t": 2.1244827851292172e-05, "steps": 7174, "seconds": 1331.571367500117}
{"job": "D4_64_N4096_s5_l1", "t": 3.30155584188498e-05, "steps": 7392, "seconds": 1361.7684707001317}
{"job": "D4_64_N4096_s5_l1", "t": 5.482586251381287e-05, "steps": 7602, "seconds": 1391.959378400119}
{"job": "D4_64_N4096_s5_l1", "t": 0.00010340878428555382, "steps": 7816, "seconds": 1422.1471413001418}
{"job": "D4_64_N4096_s5_l1", "t": 0.00022086694439393256, "steps": 8026, "seconds": 1452.172486800002}
{"job": "D4_64_N4096_s5_l1", "t": 0.0006099700927734363, "steps": 8232, "seconds": 1482.4680952001363}
{"job": "D4_64_N4096_s5_l1", "t": 0.0023937261043902227, "steps": 8434, "seconds": 1513.1514557001647}
{"job": "D4_64_N4096_s5_l1", "t": 0.01075520628439156, "steps": 8636, "seconds": 1543.2371104001068}
{"job": "D4_64_N4096_s5_l1", "t": 0.046415888336127725, "steps": 8842, "seconds": 1573.5295522001106}
{"job": "D4_64_N4096_s5_l1", "t": 0.138, "steps": 9050, "seconds": 1604.1592825001571}
{"job": "D4_64_N4096_s5_l1", "t": 0.268, "steps": 9258, "seconds": 1634.3442241000012}
{"job": "D4_64_N4096_s5_l1", "t": 0.438, "steps": 9480, "seconds": 1664.5228359000757}
{"job": "D4_64_N4096_s5_l1", "t": 0.632, "steps": 9714, "seconds": 1694.7019076000433}
{"job": "D4_64_N4096_s5_l1", "t": 0.884, "steps": 9994, "seconds": 1724.7306451001205}
COMPLETE {"schema": 1, "name": "D4_64", "N": 4096, "dimension": 8191, "level": 1, "stages": 5, "order": 9, "seconds": 1736.115042900201, "steps": 10122, "iterations": 25494, "rejected_steps": 0, "max_stage_backward_residual": 1.2401938864052483e-15, "max_relative_update": 2.9947335032884905e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16871608320, "available_commit_bytes": 16812392448, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 119422976, "private_bytes": 631513088, "peak_commit_bytes": 801083392}, "start_utc": "2026-11-01T11:11:06.983085+00:00", "completed_utc": "2026-11-01T11:40:03.121096+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_64_N4096_l2.log <==
{"job": "D4_64_N4096_s5_l2", "t": 5.5e-20, "steps": 88, "seconds": 31.24560149991885}
{"job": "D4_64_N4096_s5_l2", "t": 1.0035803605770244e-16, "steps": 160, "seconds": 63.04176739999093}
{"job": "D4_64_N4096_s5_l2", "t": 3.25e-14, "steps": 228, "seconds": 93.48406679998152}
{"job": "D4_64_N4096_s5_l2", "t": 8.221330313846984e-13, "steps": 272, "seconds": 126.12221699999645}
{"job": "D4_64_N4096_s5_l2", "t": 4.1327680894501915e-12, "steps": 304, "seconds": 156.73886710009538}
{"job": "D4_64_N4096_s5_l2", "t": 7.349216399935172e-12, "steps": 340, "seconds": 189.72748110000975}
{"job": "D4_64_N4096_s5_l2", "t": 1.1031565971695668e-11, "steps": 376, "seconds": 220.82520910003223}
{"job": "D4_64_N4096_s5_l2", "t": 1.8769032070521e-11, "steps": 412, "seconds": 251.69559130002744}
{"job": "D4_64_N4096_s5_l2", "t": 4.1327680894501915e-11, "steps": 460, "seconds": 282.9592565000057}
{"job": "D4_64_N4096_s5_l2", "t": 1.0523302801724139e-10, "steps": 536, "seconds": 314.4411458999384}
{"job": "D4_64_N4096_s5_l2", "t": 1.6138596984680663e-10, "steps": 636, "seconds": 345.2286483999342}
{"job": "D4_64_N4096_s5_l2", "t": 2.8637107507248227e-10, "steps": 764, "seconds": 375.6929665999487}
{"job": "D4_64_N4096_s5_l2", "t": 6.486627895952656e-10, "steps": 948, "seconds": 406.6584834000096}
{"job": "D4_64_N4096_s5_l2", "t": 1.4006603498926958e-09, "steps": 1136, "seconds": 437.0618119998835}
{"job": "D4_64_N4096_s5_l2", "t": 2.8637107507248225e-09, "steps": 1316, "seconds": 467.7018222999759}
{"job": "D4_64_N4096_s5_l2", "t": 5.237580643856074e-09, "steps": 1500, "seconds": 497.99899079999886}
{"job": "D4_64_N4096_s5_l2", "t": 9.075400015078295e-09, "steps": 1684, "seconds": 528.1906268000603}
{"job": "D4_64_N4096_s5_l2", "t": 1.4213529915005794e-08, "steps": 1860, "seconds": 558.5443450000603}
{"job": "D4_64_N4096_s5_l2", "t": 1.9813352004232402e-08, "steps": 2020, "seconds": 588.7158649000339}
{"job": "D4_64_N4096_s5_l2", "t": 2.672772759224035e-08, "steps": 2192, "seconds": 619.2429118000437}
{"job": "D4_64_N4096_s5_l2", "t": 3.488743684317746e-08, "steps": 2376, "seconds": 649.5302877000067}
{"job": "D4_64_N4096_s5_l2", "t": 4.4292769339492977e-08, "steps": 2568, "seconds": 679.9704887999687}
{"job": "D4_64_N4096_s5_l2", "t": 5.342741059245056e-08, "steps": 2740, "seconds": 710.4805824998766}
{"job": "D4_64_N4096_s5_l2", "t": 6.376591864136746e-08, "steps": 2912, "seconds": 741.1778830999974}
{"job": "D4_64_N4096_s5_l2", "t": 7.416612588158612e-08, "steps": 3088, "seconds": 771.5897117999848}
{"job": "D4_64_N4096_s5_l2", "t": 8.558036057634246e-08, "steps": 3256, "seconds": 802.0600783999544}
{"job": "D4_64_N4096_s5_l2", "t": 9.709375358910649e-08, "steps": 3432, "seconds": 832.8450366999023}
{"job": "D4_64_N4096_s5_l2", "t": 1.1043167177859129e-07, "steps": 3612, "seconds": 862.8516176000703}
{"job": "D4_64_N4096_s5_l2", "t": 1.2397124440173574e-07, "steps": 3796, "seconds": 893.2116739999037}
{"job": "D4_64_N4096_s5_l2", "t": 1.388363632664734e-07, "steps": 3976, "seconds": 923.9448072998784}
{"job": "D4_64_N4096_s5_l2", "t": 1.5382218830873518e-07, "steps": 4148, "seconds": 954.380651100073}
{"job": "D4_64_N4096_s5_l2", "t": 1.6936042118054533e-07, "steps": 4332, "seconds": 984.645352799911}
{"job": "D4_64_N4096_s5_l2", "t": 1.862885233191519e-07, "steps": 4508, "seconds": 1014.8048610999249}
{"job": "D4_64_N4096_s5_l2", "t": 2.0491685760298319e-07, "steps": 4692, "seconds": 1045.5049691998865}
{"job": "D4_64_N4096_s5_l2", "t": 2.225725202875502e-07, "steps": 4876, "seconds": 1075.6074145999737}
{"job": "D4_64_N4096_s5_l2", "t": 2.4303057327758004e-07, "steps": 5056, "seconds": 1105.9035807000473}
{"job": "D4_64_N4096_s5_l2", "t": 2.6402072224442706e-07, "steps": 5236, "seconds": 1136.3047704999335}
{"job": "D4_64_N4096_s5_l2", "t": 2.855356009424519e-07, "steps": 5408, "seconds": 1166.8208351000212}
{"job": "D4_64_N4096_s5_l2", "t": 3.0583215454645903e-07, "steps": 5580, "seconds": 1196.8999644999858}
{"job": "D4_64_N4096_s5_l2", "t": 3.300967142062996e-07, "steps": 5756, "seconds": 1227.545568099944}
{"job": "D4_64_N4096_s5_l2", "t": 3.556692852588981e-07, "steps": 5932, "seconds": 1257.761024700012}
{"job": "D4_64_N4096_s5_l2", "t": 3.819701375359209e-07, "steps": 6112, "seconds": 1288.2233537998982}
{"job": "D4_64_N4096_s5_l2", "t": 4.089924780626423e-07, "steps": 6288, "seconds": 1318.468871399993}
{"job": "D4_64_N4096_s5_l2", "t": 4.4048339186187535e-07, "steps": 6472, "seconds": 1349.0929044999648}
{"job": "D4_64_N4096_s5_l2", "t": 4.7309435114053676e-07, "steps": 6652, "seconds": 1379.3000145000406}
{"job": "D4_64_N4096_s5_l2", "t": 5.059908446292747e-07, "steps": 6824, "seconds": 1409.3167612999678}
{"job": "D4_64_N4096_s5_l2", "t": 5.426193020374786e-07, "steps": 7020, "seconds": 1439.8115115999244}
{"job": "D4_64_N4096_s5_l2", "t": 5.863626831438463e-07, "steps": 7220, "seconds": 1469.8795421000104}
{"job": "D4_64_N4096_s5_l2", "t": 6.291621858363786e-07, "steps": 7404, "seconds": 1500.6043505000416}
{"job": "D4_64_N4096_s5_l2", "t": 6.715765797082512e-07, "steps": 7576, "seconds": 1530.9153573000804}
{"job": "D4_64_N4096_s5_l2", "t": 7.143927456078534e-07, "steps": 7752, "seconds": 1561.1441671000794}
{"job": "D4_64_N4096_s5_l2", "t": 7.611092068120951e-07, "steps": 7920, "seconds": 1591.9155313000083}
{"job": "D4_64_N4096_s5_l2", "t": 8.148402638853953e-07, "steps": 8100, "seconds": 1622.441984700039}
{"job": "D4_64_N4096_s5_l2", "t": 8.738746258421051e-07, "steps": 8284, "seconds": 1652.6681427999865}
{"job": "D4_64_N4096_s5_l2", "t": 9.404597337586348e-07, "steps": 8492, "seconds": 1682.8245570000727}
{"job": "D4_64_N4096_s5_l2", "t": 1.0208510267794662e-06, "steps": 8704, "seconds": 1713.2737686000764}
{"job": "D4_64_N4096_s5_l2", "t": 1.103297370732554e-06, "steps": 8908, "seconds": 1743.3584423998836}
{"job": "D4_64_N4096_s5_l2", "t": 1.203280161871108e-06, "steps": 9128, "seconds": 1773.9110687000211}
{"job": "D4_64_N4096_s5_l2", "t": 1.3048143142510782e-06, "steps": 9352, "seconds": 1804.122439299943}
{"job": "D4_64_N4096_s5_l2", "t": 1.4164283493586227e-06, "steps": 9556, "seconds": 1834.4969224000815}
{"job": "D4_64_N4096_s5_l2", "t": 1.5154817964619395e-06, "steps": 9724, "seconds": 1864.9478968998883}
{"job": "D4_64_N4096_s5_l2", "t": 1.628708141694366e-06, "steps": 9916, "seconds": 1895.4513316000812}
{"job": "D4_64_N4096_s5_l2", "t": 1.7429516150547853e-06, "steps": 10080, "seconds": 1925.8053035999183}
{"job": "D4_64_N4096_s5_l2", "t": 1.8774902121383638e-06, "steps": 10256, "seconds": 1956.502217500005}
{"job": "D4_64_N4096_s5_l2", "t": 2.010184143799298e-06, "steps": 10416, "seconds": 1986.9483733999077}
{"job": "D4_64_N4096_s5_l2", "t": 2.1521164964118027e-06, "steps": 10584, "seconds": 2017.3295072000474}
{"job": "D4_64_N4096_s5_l2", "t": 2.322184194661417e-06, "steps": 10760, "seconds": 2047.8291319999844}
{"job": "D4_64_N4096_s5_l2", "t": 2.5265219743548807e-06, "steps": 10944, "seconds": 2078.2275147000328}
{"job": "D4_64_N4096_s5_l2", "t": 2.7832256808720334e-06, "steps": 11152, "seconds": 2108.389064399991}
{"job": "D4_64_N4096_s5_l2", "t": 3.075483517287553e-06, "steps": 11376, "seconds": 2138.7492925999686}
{"job": "D4_64_N4096_s5_l2", "t": 3.4478117164332866e-06, "steps": 11608, "seconds": 2168.830290999962}
{"job": "D4_64_N4096_s5_l2", "t": 3.839477191889615e-06, "steps": 11836, "seconds": 2198.9229774000123}
{"job": "D4_64_N4096_s5_l2", "t": 4.304705023218262e-06, "steps": 12048, "seconds": 2229.032827900024}
{"job": "D4_64_N4096_s5_l2", "t": 4.912405573113194e-06, "steps": 12288, "seconds": 2259.338525600033}
{"job": "D4_64_N4096_s5_l2", "t": 5.586999946353903e-06, "steps": 12524, "seconds": 2289.6958163999952}
{"job": "D4_64_N4096_s5_l2", "t": 6.417163671979702e-06, "steps": 12752, "seconds": 2319.817073300015}
{"job": "D4_64_N4096_s5_l2", "t": 7.327436742638321e-06, "steps": 12976, "seconds": 2349.9637899999507}
{"job": "D4_64_N4096_s5_l2", "t": 8.55893368732697e-06, "steps": 13204, "seconds": 2380.324983099941}
{"job": "D4_64_N4096_s5_l2", "t": 9.98004604548813e-06, "steps": 13432, "seconds": 2410.5566952999216}
{"job": "D4_64_N4096_s5_l2", "t": 1.1942290641170627e-05, "steps": 13668, "seconds": 2440.94151480007}
{"job": "D4_64_N4096_s5_l2", "t": 1.4176490053405004e-05, "steps": 13892, "seconds": 2471.240768400021}
{"job": "D4_64_N4096_s5_l2", "t": 1.7152329828163162e-05, "steps": 14124, "seconds": 2501.5329920998774}
{"job": "D4_64_N4096_s5_l2", "t": 2.1346958984722672e-05, "steps": 14352, "seconds": 2531.613782499917}
{"job": "D4_64_N4096_s5_l2", "t": 2.6387601844940468e-05, "steps": 14572, "seconds": 2561.928005900001}
{"job": "D4_64_N4096_s5_l2", "t": 3.3409620238835455e-05, "steps": 14796, "seconds": 2592.3991151999217}
{"job": "D4_64_N4096_s5_l2", "t": 4.32312098411756e-05, "steps": 15016, "seconds": 2622.882655299967}
{"job": "D4_64_N4096_s5_l2", "t": 5.764974486155768e-05, "steps": 15240, "seconds": 2653.5486405000556}
{"job": "D4_64_N4096_s5_l2", "t": 8.032617490153672e-05, "steps": 15468, "seconds": 2684.0015370999463}
{"job": "D4_64_N4096_s5_l2", "t": 0.00011499689747570594, "steps": 15688, "seconds": 2714.304591699969}
{"job": "D4_64_N4096_s5_l2", "t": 0.00016969387542393978, "steps": 15916, "seconds": 2744.8451296000276}
{"job": "D4_64_N4096_s5_l2", "t": 0.0002754641626440338, "steps": 16144, "seconds": 2775.5809502999764}
{"job": "D4_64_N4096_s5_l2", "t": 0.0004535432883781035, "steps": 16364, "seconds": 2806.0466139998753}
{"job": "D4_64_N4096_s5_l2", "t": 0.0008963701372523168, "steps": 16584, "seconds": 2836.727657899959}
{"job": "D4_64_N4096_s5_l2", "t": 0.0018230450029011066, "steps": 16796, "seconds": 2867.0110820999835}
{"job": "D4_64_N4096_s5_l2", "t": 0.003849952637167964, "steps": 17000, "seconds": 2897.4469365999103}
{"job": "D4_64_N4096_s5_l2", "t": 0.008669608804598519, "steps": 17208, "seconds": 2927.9696402999107}
{"job": "D4_64_N4096_s5_l2", "t": 0.019929465469048786, "steps": 17428, "seconds": 2958.7258466000203}
{"job": "D4_64_N4096_s5_l2", "t": 0.039372532809214794, "steps": 17636, "seconds": 2988.9708147000056}
{"job": "D4_64_N4096_s5_l2", "t": 0.07498942093324558, "steps": 17844, "seconds": 3019.832249399973}
{"job": "D4_64_N4096_s5_l2", "t": 0.12420261020122698, "steps": 18056, "seconds": 3049.962714599911}
{"job": "D4_64_N4096_s5_l2", "t": 0.186, "steps": 18268, "seconds": 3080.6069133998826}
{"job": "D4_64_N4096_s5_l2", "t": 0.258, "steps": 18484, "seconds": 3110.7318384998944}
{"job": "D4_64_N4096_s5_l2", "t": 0.34, "steps": 18696, "seconds": 3140.814704899909}
{"job": "D4_64_N4096_s5_l2", "t": 0.42200000000000004, "steps": 18920, "seconds": 3170.903143099975}
{"job": "D4_64_N4096_s5_l2", "t": 0.518, "steps": 19148, "seconds": 3201.215269499924}
{"job": "D4_64_N4096_s5_l2", "t": 0.6189658188912597, "steps": 19380, "seconds": 3231.647396999877}
{"job": "D4_64_N4096_s5_l2", "t": 0.7120000000000001, "steps": 19608, "seconds": 3262.351816999959}
{"job": "D4_64_N4096_s5_l2", "t": 0.844, "steps": 19900, "seconds": 3292.355775000062}
{"job": "D4_64_N4096_s5_l2", "t": 0.99, "steps": 20224, "seconds": 3322.41899330006}
COMPLETE {"schema": 1, "name": "D4_64", "N": 4096, "dimension": 8191, "level": 2, "stages": 5, "order": 9, "seconds": 3324.4373657999095, "steps": 20244, "iterations": 49721, "rejected_steps": 0, "max_stage_backward_residual": 1.3243054056145901e-15, "max_relative_update": 2.993369557926358e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17093652480, "available_commit_bytes": 16062316544, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 119668736, "private_bytes": 633712640, "peak_commit_bytes": 802304000}, "start_utc": "2026-11-01T12:17:12.342644+00:00", "completed_utc": "2026-11-01T13:12:36.806168+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/D4_64_N4096_l3.log <==
{"job": "D4_64_N4096_s5_l3", "t": 3.2499999999999997e-22, "steps": 104, "seconds": 31.511677199974656}
{"job": "D4_64_N4096_s5_l3", "t": 7.75e-20, "steps": 184, "seconds": 63.66912949993275}
{"job": "D4_64_N4096_s5_l3", "t": 1e-17, "steps": 256, "seconds": 95.72790999989957}
{"job": "D4_64_N4096_s5_l3", "t": 2.0071607211540487e-16, "steps": 328, "seconds": 126.01099159987643}
{"job": "D4_64_N4096_s5_l3", "t": 3.25e-15, "steps": 400, "seconds": 156.76132609997876}
{"job": "D4_64_N4096_s5_l3", "t": 5.5000000000000005e-14, "steps": 472, "seconds": 187.98900399985723}
{"job": "D4_64_N4096_s5_l3", "t": 5.5e-13, "steps": 528, "seconds": 220.56603250000626}
{"job": "D4_64_N4096_s5_l3", "t": 1.6442660627693967e-12, "steps": 560, "seconds": 251.68136779987253}
{"job": "D4_64_N4096_s5_l3", "t": 3.814697265625e-12, "steps": 600, "seconds": 287.28456899989396}
{"job": "D4_64_N4096_s5_l3", "t": 5.511134821442504e-12, "steps": 640, "seconds": 319.1444918999914}
{"job": "D4_64_N4096_s5_l3", "t": 7.349216399935172e-12, "steps": 680, "seconds": 352.00758780003525}
{"job": "D4_64_N4096_s5_l3", "t": 9.52303639538127e-12, "steps": 720, "seconds": 384.34764159983024}
{"job": "D4_64_N4096_s5_l3", "t": 1.1547348957543504e-11, "steps": 760, "seconds": 415.0827028998174}
{"job": "D4_64_N4096_s5_l3", "t": 1.5080616724992605e-11, "steps": 800, "seconds": 446.255285799969}
{"job": "D4_64_N4096_s5_l3", "t": 2.1451619155515637e-11, "steps": 840, "seconds": 477.40754919988103}
{"job": "D4_64_N4096_s5_l3", "t": 3.099138858792656e-11, "steps": 888, "seconds": 510.92057079984806}
{"job": "D4_64_N4096_s5_l3", "t": 5.086980560925766e-11, "steps": 944, "seconds": 542.962153899949}
{"job": "D4_64_N4096_s5_l3", "t": 8.480453993820085e-11, "steps": 1008, "seconds": 573.3244374999776}
{"job": "D4_64_N4096_s5_l3", "t": 1.100694171252208e-10, "steps": 1088, "seconds": 605.9826236998197}
{"job": "D4_64_N4096_s5_l3", "t": 1.3030229887796405e-10, "steps": 1176, "seconds": 638.1758709999267}
{"job": "D4_64_N4096_s5_l3", "t": 1.6138596984680663e-10, "steps": 1272, "seconds": 669.74441259983}
{"job": "D4_64_N4096_s5_l3", "t": 2.098206882035587e-10, "steps": 1368, "seconds": 700.2788692999166}
{"job": "D4_64_N4096_s5_l3", "t": 2.735388302765537e-10, "steps": 1504, "seconds": 730.9667694999371}
{"job": "D4_64_N4096_s5_l3", "t": 4.0240759419215577e-10, "steps": 1696, "seconds": 762.5169979999773}
{"job": "D4_64_N4096_s5_l3", "t": 6.486627895952656e-10, "steps": 1896, "seconds": 793.5009226999246}
{"job": "D4_64_N4096_s5_l3", "t": 9.54258787825844e-10, "steps": 2096, "seconds": 824.9355826999526}
{"job": "D4_64_N4096_s5_l3", "t": 1.4345448700427345e-09, "steps": 2288, "seconds": 855.516378399916}
{"job": "D4_64_N4096_s5_l3", "t": 2.149798302791725e-09, "steps": 2488, "seconds": 886.1236556000076}
{"job": "D4_64_N4096_s5_l3", "t": 3.118431577984606e-09, "steps": 2696, "seconds": 917.7183494998608}
{"job": "D4_64_N4096_s5_l3", "t": 4.429276933949297e-09, "steps": 2888, "seconds": 948.4712632000446}
{"job": "D4_64_N4096_s5_l3", "t": 6.0310484390500396e-09, "steps": 3072, "seconds": 978.7478199999314}
{"job": "D4_64_N4096_s5_l3", "t": 7.991213633348602e-09, "steps": 3264, "seconds": 1008.8933575998526}
{"job": "D4_64_N4096_s5_l3", "t": 1.0462406293789e-08, "steps": 3464, "seconds": 1040.130267499946}
{"job": "D4_64_N4096_s5_l3", "t": 1.3207982020311684e-08, "steps": 3664, "seconds": 1071.2119193999097}
{"job": "D4_64_N4096_s5_l3", "t": 1.6155980984398728e-08, "steps": 3856, "seconds": 1101.815829299856}
{"job": "D4_64_N4096_s5_l3", "t": 2.004296815003634e-08, "steps": 4048, "seconds": 1132.4269762998447}
{"job": "D4_64_N4096_s5_l3", "t": 2.343899547975133e-08, "steps": 4240, "seconds": 1162.7837999998592}
{"job": "D4_64_N4096_s5_l3", "t": 2.7908007753263045e-08, "steps": 4432, "seconds": 1193.890331099974}
{"job": "D4_64_N4096_s5_l3", "t": 3.162277660168379e-08, "steps": 4616, "seconds": 1224.4948217000347}
{"job": "D4_64_N4096_s5_l3", "t": 3.647698927026703e-08, "steps": 4808, "seconds": 1256.1742864998523}
{"job": "D4_64_N4096_s5_l3", "t": 4.065579987193249e-08, "steps": 5000, "seconds": 1286.6393038998358}
{"job": "D4_64_N4096_s5_l3", "t": 4.597871727348281e-08, "steps": 5192, "seconds": 1317.7722199000418}
{"job": "D4_64_N4096_s5_l3", "t": 5.092477864321056e-08, "steps": 5376, "seconds": 1348.467910300009}
{"job": "D4_64_N4096_s5_l3", "t": 5.575851335052557e-08, "steps": 5560, "seconds": 1378.644111200003}
{"job": "D4_64_N4096_s5_l3", "t": 6.137057318015671e-08, "steps": 5744, "seconds": 1409.3976083998568}
{"job": "D4_64_N4096_s5_l3", "t": 6.739554203847676e-08, "steps": 5936, "seconds": 1440.462656899821}
{"job": "D4_64_N4096_s5_l3", "t": 7.230449002426753e-08, "steps": 6120, "seconds": 1471.0224142998923}
{"job": "D4_64_N4096_s5_l3", "t": 7.823917840353307e-08, "steps": 6296, "seconds": 1501.184543499956}
{"job": "D4_64_N4096_s5_l3", "t": 8.452049587200765e-08, "steps": 6480, "seconds": 1532.5675856999587}
{"job": "D4_64_N4096_s5_l3", "t": 9.05584853220112e-08, "steps": 6664, "seconds": 1563.1868910999037}
{"job": "D4_64_N4096_s5_l3", "t": 9.67589182100585e-08, "steps": 6856, "seconds": 1593.9032978999894}
{"job": "D4_64_N4096_s5_l3", "t": 1.0386499567197418e-07, "steps": 7048, "seconds": 1624.8545118998736}
{"job": "D4_64_N4096_s5_l3", "t": 1.1043167177859129e-07, "steps": 7224, "seconds": 1654.8944997999351}
{"job": "D4_64_N4096_s5_l3", "t": 1.1748899050335066e-07, "steps": 7400, "seconds": 1684.9808638999239}
{"job": "D4_64_N4096_s5_l3", "t": 1.2397124440173574e-07, "steps": 7592, "seconds": 1715.8586709999945}
{"job": "D4_64_N4096_s5_l3", "t": 1.3169480755110177e-07, "steps": 7784, "seconds": 1745.9175000998657}
{"job": "D4_64_N4096_s5_l3", "t": 1.3997759360875762e-07, "steps": 7976, "seconds": 1776.9195638999809}
{"job": "D4_64_N4096_s5_l3", "t": 1.4768265835185141e-07, "steps": 8160, "seconds": 1806.999109499855}
{"job": "D4_64_N4096_s5_l3", "t": 1.559582357335491e-07, "steps": 8344, "seconds": 1837.252976299962}
{"job": "D4_64_N4096_s5_l3", "t": 1.6280053746413723e-07, "steps": 8528, "seconds": 1867.5823995999526}
{"job": "D4_64_N4096_s5_l3", "t": 1.7185098385808886e-07, "steps": 8720, "seconds": 1897.7883611998986}
{"job": "D4_64_N4096_s5_l3", "t": 1.8112906578543627e-07, "steps": 8912, "seconds": 1927.9911936998833}
{"job": "D4_64_N4096_s5_l3", "t": 1.906424816859045e-07, "steps": 9104, "seconds": 1958.7539702998474}
{"job": "D4_64_N4096_s5_l3", "t": 1.9995037184094448e-07, "steps": 9288, "seconds": 1989.4007647000253}
{"job": "D4_64_N4096_s5_l3", "t": 2.099472517414865e-07, "steps": 9488, "seconds": 2019.6707125999965}
{"job": "D4_64_N4096_s5_l3", "t": 2.197322001771301e-07, "steps": 9696, "seconds": 2050.2631588999648}
{"job": "D4_64_N4096_s5_l3", "t": 2.302458661286399e-07, "steps": 9888, "seconds": 2081.239622199908}
{"job": "D4_64_N4096_s5_l3", "t": 2.415350632179408e-07, "steps": 10088, "seconds": 2112.2231137999333}
{"job": "D4_64_N4096_s5_l3", "t": 2.531396813991127e-07, "steps": 10288, "seconds": 2143.0620337999426}
{"job": "D4_64_N4096_s5_l3", "t": 2.6559797382225374e-07, "steps": 10496, "seconds": 2174.3347670999356}
{"job": "D4_64_N4096_s5_l3", "t": 2.7734318743553506e-07, "steps": 10688, "seconds": 2204.6791768998373}
{"job": "D4_64_N4096_s5_l3", "t": 2.8729848333536627e-07, "steps": 10880, "seconds": 2234.8160204000305}
{"job": "D4_64_N4096_s5_l3", "t": 2.9953323280396027e-07, "steps": 11064, "seconds": 2265.368994300021}
{"job": "D4_64_N4096_s5_l3", "t": 3.116345929789518e-07, "steps": 11248, "seconds": 2295.9149098999333}
{"job": "D4_64_N4096_s5_l3", "t": 3.246614716650904e-07, "steps": 11440, "seconds": 2326.4963849999476}
{"job": "D4_64_N4096_s5_l3", "t": 3.3805909143009536e-07, "steps": 11624, "seconds": 2356.625677899923}
{"job": "D4_64_N4096_s5_l3", "t": 3.518416551435095e-07, "steps": 11816, "seconds": 2387.147388600046}
{"job": "D4_64_N4096_s5_l3", "t": 3.660240523756752e-07, "steps": 12008, "seconds": 2417.323459399864}
{"job": "D4_64_N4096_s5_l3", "t": 3.8062189962836264e-07, "steps": 12192, "seconds": 2447.8023961000144}
{"job": "D4_64_N4096_s5_l3", "t": 3.9357603213909373e-07, "steps": 12392, "seconds": 2478.7062186000403}
{"job": "D4_64_N4096_s5_l3", "t": 4.097041252961333e-07, "steps": 12584, "seconds": 2509.409477799898}
{"job": "D4_64_N4096_s5_l3", "t": 4.2560671971849175e-07, "steps": 12776, "seconds": 2539.660236199852}
{"job": "D4_64_N4096_s5_l3", "t": 4.427503265294039e-07, "steps": 12968, "seconds": 2570.5100232998375}
{"job": "D4_64_N4096_s5_l3", "t": 4.596648495864228e-07, "steps": 13160, "seconds": 2601.4322257998865}
{"job": "D4_64_N4096_s5_l3", "t": 4.771054419819874e-07, "steps": 13352, "seconds": 2631.5052477999125}
{"job": "D4_64_N4096_s5_l3", "t": 4.967574562240899e-07, "steps": 13552, "seconds": 2661.9002685998566}
{"job": "D4_64_N4096_s5_l3", "t": 5.119426593294405e-07, "steps": 13744, "seconds": 2692.542890999932}
{"job": "D4_64_N4096_s5_l3", "t": 5.319259799574092e-07, "steps": 13936, "seconds": 2723.005447200034}
{"job": "D4_64_N4096_s5_l3", "t": 5.507630093225121e-07, "steps": 14120, "seconds": 2753.446738499915}
{"job": "D4_64_N4096_s5_l3", "t": 5.711289626617037e-07, "steps": 14304, "seconds": 2784.298876899993}
{"job": "D4_64_N4096_s5_l3", "t": 5.92169664575456e-07, "steps": 14496, "seconds": 2814.6935622999445}
{"job": "D4_64_N4096_s5_l3", "t": 6.159281660650157e-07, "steps": 14696, "seconds": 2845.4594584000297}
{"job": "D4_64_N4096_s5_l3", "t": 6.395222607577268e-07, "steps": 14896, "seconds": 2875.5593238999136}
{"job": "D4_64_N4096_s5_l3", "t": 6.639635665637477e-07, "steps": 15096, "seconds": 2906.3000193999615}
{"job": "D4_64_N4096_s5_l3", "t": 6.85937391598136e-07, "steps": 15296, "seconds": 2936.514511700021}
{"job": "D4_64_N4096_s5_l3", "t": 7.109184149891903e-07, "steps": 15480, "seconds": 2967.0478826998733}
{"job": "D4_64_N4096_s5_l3", "t": 7.367867752133989e-07, "steps": 15672, "seconds": 2997.5516983999405}
{"job": "D4_64_N4096_s5_l3", "t": 7.623460986656628e-07, "steps": 15848, "seconds": 3027.663064399967}
{"job": "D4_64_N4096_s5_l3", "t": 7.900739608826907e-07, "steps": 16040, "seconds": 3058.9629871998914}
{"job": "D4_64_N4096_s5_l3", "t": 8.201542384259075e-07, "steps": 16232, "seconds": 3090.163298799889}
{"job": "D4_64_N4096_s5_l3", "t": 8.486422171671018e-07, "steps": 16416, "seconds": 3120.2613174999133}
{"job": "D4_64_N4096_s5_l3", "t": 8.810214622589951e-07, "steps": 16608, "seconds": 3151.5164564000443}
{"job": "D4_64_N4096_s5_l3", "t": 9.075400015078282e-07, "steps": 16792, "seconds": 3182.1283547999337}
{"job": "D4_64_N4096_s5_l3", "t": 9.43541153366837e-07, "steps": 17000, "seconds": 3213.3927617999725}
{"job": "D4_64_N4096_s5_l3", "t": 9.771293939129215e-07, "steps": 17184, "seconds": 3244.2306858999655}
{"job": "D4_64_N4096_s5_l3", "t": 1.0141533849919553e-06, "steps": 17376, "seconds": 3275.3439078999218}
{"job": "D4_64_N4096_s5_l3", "t": 1.0515952697450077e-06, "steps": 17568, "seconds": 3305.468380499864}
{"job": "D4_64_N4096_s5_l3", "t": 1.090564357927452e-06, "steps": 17752, "seconds": 3336.1197677999735}
{"job": "D4_64_N4096_s5_l3", "t": 1.1311448497563352e-06, "steps": 17944, "seconds": 3366.8957121998537}
{"job": "D4_64_N4096_s5_l3", "t": 1.179329626462444e-06, "steps": 18152, "seconds": 3398.166324299993}
{"job": "D4_64_N4096_s5_l3", "t": 1.2236625877044292e-06, "steps": 18376, "seconds": 3428.784862099914}
{"job": "D4_64_N4096_s5_l3", "t": 1.274214850531684e-06, "steps": 18584, "seconds": 3459.53871779982}
{"job": "D4_64_N4096_s5_l3", "t": 1.333521432163324e-06, "steps": 18808, "seconds": 3490.114469900029}
{"job": "D4_64_N4096_s5_l3", "t": 1.39707023384407e-06, "steps": 19040, "seconds": 3520.9301459998824}
{"job": "D4_64_N4096_s5_l3", "t": 1.4636903447640074e-06, "steps": 19272, "seconds": 3551.0647638998926}
{"job": "D4_64_N4096_s5_l3", "t": 1.5368106691888743e-06, "steps": 19512, "seconds": 3581.5290822000243}
{"job": "D4_64_N4096_s5_l3", "t": 1.6086708939079407e-06, "steps": 19744, "seconds": 3611.7854633999523}
{"job": "D4_64_N4096_s5_l3", "t": 1.681643992001589e-06, "steps": 19984, "seconds": 3641.852155999979}
{"job": "D4_64_N4096_s5_l3", "t": 1.7714351587197052e-06, "steps": 20232, "seconds": 3672.0323355998844}
{"job": "D4_64_N4096_s5_l3", "t": 1.8604092908846995e-06, "steps": 20464, "seconds": 3703.1492249998264}
{"job": "D4_64_N4096_s5_l3", "t": 1.9622601173608423e-06, "steps": 20720, "seconds": 3733.7013053998817}
{"job": "D4_64_N4096_s5_l3", "t": 2.067330369226724e-06, "steps": 20960, "seconds": 3763.9486318000127}
{"job": "D4_64_N4096_s5_l3", "t": 2.163117963919227e-06, "steps": 21200, "seconds": 3794.1442411998287}
{"job": "D4_64_N4096_s5_l3", "t": 2.2865515834573085e-06, "steps": 21448, "seconds": 3824.7999117998406}
{"job": "D4_64_N4096_s5_l3", "t": 2.414452467888386e-06, "steps": 21688, "seconds": 3855.2249178998172}
{"job": "D4_64_N4096_s5_l3", "t": 2.546698786021597e-06, "steps": 21920, "seconds": 3885.284756900044}
{"job": "D4_64_N4096_s5_l3", "t": 2.6885547314627495e-06, "steps": 22160, "seconds": 3916.0325780999847}
{"job": "D4_64_N4096_s5_l3", "t": 2.8527137192203744e-06, "steps": 22408, "seconds": 3946.7234463000204}
{"job": "D4_64_N4096_s5_l3", "t": 3.0176312467610207e-06, "steps": 22672, "seconds": 3976.858884499874}
{"job": "D4_64_N4096_s5_l3", "t": 3.237033294684886e-06, "steps": 22960, "seconds": 4007.3306304998696}
{"job": "D4_64_N4096_s5_l3", "t": 3.4630223526766043e-06, "steps": 23232, "seconds": 4038.0985282999463}
{"job": "D4_64_N4096_s5_l3", "t": 3.694159341893462e-06, "steps": 23488, "seconds": 4068.478493799921}
{"job": "D4_64_N4096_s5_l3", "t": 3.919577719564987e-06, "steps": 23744, "seconds": 4098.93743359996}
{"job": "D4_64_N4096_s5_l3", "t": 4.1937935743501534e-06, "steps": 24000, "seconds": 4129.838434200035}
{"job": "D4_64_N4096_s5_l3", "t": 4.4842155612244885e-06, "steps": 24248, "seconds": 4160.036694600014}
{"job": "D4_64_N4096_s5_l3", "t": 4.803193889143929e-06, "steps": 24496, "seconds": 4190.091474100016}
{"job": "D4_64_N4096_s5_l3", "t": 5.108969774506924e-06, "steps": 24744, "seconds": 4220.110688699875}
{"job": "D4_64_N4096_s5_l3", "t": 5.49944412040201e-06, "steps": 25000, "seconds": 4251.241690899944}
{"job": "D4_64_N4096_s5_l3", "t": 5.925352216414948e-06, "steps": 25248, "seconds": 4281.832479599863}
{"job": "D4_64_N4096_s5_l3", "t": 6.399260760990466e-06, "steps": 25496, "seconds": 4311.902484299848}
{"job": "D4_64_N4096_s5_l3", "t": 6.8690295718211845e-06, "steps": 25752, "seconds": 4342.741986599984}
{"job": "D4_64_N4096_s5_l3", "t": 7.4555444537936566e-06, "steps": 26000, "seconds": 4373.574030800024}
{"job": "D4_64_N4096_s5_l3", "t": 8.14133812543901e-06, "steps": 26264, "seconds": 4404.359257800039}
{"job": "D4_64_N4096_s5_l3", "t": 8.864092403615015e-06, "steps": 26512, "seconds": 4434.874254799914}
{"job": "D4_64_N4096_s5_l3", "t": 9.554836167940323e-06, "steps": 26752, "seconds": 4465.704296699958}
{"job": "D4_64_N4096_s5_l3", "t": 1.0469224717881945e-05, "steps": 26992, "seconds": 4495.732420000015}
{"job": "D4_64_N4096_s5_l3", "t": 1.1474477292340249e-05, "steps": 27232, "seconds": 4525.899493499892}
{"job": "D4_64_N4096_s5_l3", "t": 1.2484923994143305e-05, "steps": 27480, "seconds": 4556.081079900032}
{"job": "D4_64_N4096_s5_l3", "t": 1.3845010373664767e-05, "steps": 27728, "seconds": 4586.480632599909}
{"job": "D4_64_N4096_s5_l3", "t": 1.5369284293533947e-05, "steps": 27968, "seconds": 4616.8895613998175}
{"job": "D4_64_N4096_s5_l3", "t": 1.6931549664019217e-05, "steps": 28216, "seconds": 4647.083694299916}
{"job": "D4_64_N4096_s5_l3", "t": 1.912576188625474e-05, "steps": 28480, "seconds": 4677.4445080999285}
{"job": "D4_64_N4096_s5_l3", "t": 2.149798302791723e-05, "steps": 28736, "seconds": 4708.300837900024}
{"job": "D4_64_N4096_s5_l3", "t": 2.4278576736910637e-05, "steps": 28984, "seconds": 4739.364696200006}
{"job": "D4_64_N4096_s5_l3", "t": 2.7545050905997792e-05, "steps": 29224, "seconds": 4770.036970899906}
{"job": "D4_64_N4096_s5_l3", "t": 3.0899544534647005e-05, "steps": 29456, "seconds": 4800.84558549989}
{"job": "D4_64_N4096_s5_l3", "t": 3.5488594552592675e-05, "steps": 29688, "seconds": 4831.094227700029}
{"job": "D4_64_N4096_s5_l3", "t": 4.0266293020575953e-05, "steps": 29928, "seconds": 4861.549110899912}
{"job": "D4_64_N4096_s5_l3", "t": 4.737453301195774e-05, "steps": 30168, "seconds": 4891.621099699987}
{"job": "D4_64_N4096_s5_l3", "t": 5.494802382554349e-05, "steps": 30416, "seconds": 4922.736344999867}
{"job": "D4_64_N4096_s5_l3", "t": 6.631906302393279e-05, "steps": 30664, "seconds": 4952.872529400047}
{"job": "D4_64_N4096_s5_l3", "t": 7.876491973002366e-05, "steps": 30912, "seconds": 4983.189196799882}
{"job": "D4_64_N4096_s5_l3", "t": 9.440971666475968e-05, "steps": 31160, "seconds": 5013.617895799922}
{"job": "D4_64_N4096_s5_l3", "t": 0.00011626130849912377, "steps": 31392, "seconds": 5044.13610480004}
{"job": "D4_64_N4096_s5_l3", "t": 0.00014137531645430553, "steps": 31624, "seconds": 5074.4421271998435}
{"job": "D4_64_N4096_s5_l3", "t": 0.0001755678118373314, "steps": 31864, "seconds": 5105.093370900024}
{"job": "D4_64_N4096_s5_l3", "t": 0.00022044785923493957, "steps": 32096, "seconds": 5136.03791149985}
{"job": "D4_64_N4096_s5_l3", "t": 0.00028668021116011016, "steps": 32336, "seconds": 5166.597855899949}
{"job": "D4_64_N4096_s5_l3", "t": 0.0003818819661608071, "steps": 32576, "seconds": 5197.555810699938}
{"job": "D4_64_N4096_s5_l3", "t": 0.0005157038784039688, "steps": 32816, "seconds": 5229.032369799912}
{"job": "D4_64_N4096_s5_l3", "t": 0.0007327436742638322, "steps": 33048, "seconds": 5259.930477099959}
{"job": "D4_64_N4096_s5_l3", "t": 0.0010846879747178897, "steps": 33280, "seconds": 5290.378839199897}
{"job": "D4_64_N4096_s5_l3", "t": 0.0015828972191262842, "steps": 33512, "seconds": 5320.629543799907}
{"job": "D4_64_N4096_s5_l3", "t": 0.0024384309018473573, "steps": 33752, "seconds": 5351.20926839998}
{"job": "D4_64_N4096_s5_l3", "t": 0.003831186849557285, "steps": 33992, "seconds": 5381.947499899892}
{"job": "D4_64_N4096_s5_l3", "t": 0.006192439981497143, "steps": 34240, "seconds": 5413.160834699869}
{"job": "D4_64_N4096_s5_l3", "t": 0.009843133202303697, "steps": 34480, "seconds": 5444.462337199831}
{"job": "D4_64_N4096_s5_l3", "t": 0.01525840759277341, "steps": 34712, "seconds": 5475.015209399862}
{"job": "D4_64_N4096_s5_l3", "t": 0.023713737056616554, "steps": 34944, "seconds": 5505.476820099866}
{"job": "D4_64_N4096_s5_l3", "t": 0.035683221537106236, "steps": 35184, "seconds": 5536.670908699976}
{"job": "D4_64_N4096_s5_l3", "t": 0.05, "steps": 35416, "seconds": 5567.041284699924}
{"job": "D4_64_N4096_s5_l3", "t": 0.06999999999999999, "steps": 35648, "seconds": 5597.099790500011}
{"job": "D4_64_N4096_s5_l3", "t": 0.09921256574801247, "steps": 35888, "seconds": 5627.835444399854}
{"job": "D4_64_N4096_s5_l3", "t": 0.128, "steps": 36136, "seconds": 5658.486130699981}
{"job": "D4_64_N4096_s5_l3", "t": 0.15952497054042308, "steps": 36368, "seconds": 5688.807441199897}
{"job": "D4_64_N4096_s5_l3", "t": 0.2, "steps": 36616, "seconds": 5719.395600999938}
{"job": "D4_64_N4096_s5_l3", "t": 0.2435686852830828, "steps": 36864, "seconds": 5749.77936549997}
{"job": "D4_64_N4096_s5_l3", "t": 0.28600000000000003, "steps": 37120, "seconds": 5780.64524740004}
{"job": "D4_64_N4096_s5_l3", "t": 0.336, "steps": 37376, "seconds": 5811.038961000042}
{"job": "D4_64_N4096_s5_l3", "t": 0.3865515794648082, "steps": 37632, "seconds": 5841.072591499891}
{"job": "D4_64_N4096_s5_l3", "t": 0.432, "steps": 37880, "seconds": 5871.546890999889}
{"job": "D4_64_N4096_s5_l3", "t": 0.48400000000000004, "steps": 38136, "seconds": 5901.611854299903}
{"job": "D4_64_N4096_s5_l3", "t": 0.538, "steps": 38392, "seconds": 5931.780525899958}
{"job": "D4_64_N4096_s5_l3", "t": 0.596, "steps": 38656, "seconds": 5962.49229720002}
{"job": "D4_64_N4096_s5_l3", "t": 0.646, "steps": 38920, "seconds": 5992.7257305998355}
{"job": "D4_64_N4096_s5_l3", "t": 0.7000000000000001, "steps": 39168, "seconds": 6022.85258509987}
{"job": "D4_64_N4096_s5_l3", "t": 0.7687717033163463, "steps": 39472, "seconds": 6053.179890099913}
{"job": "D4_64_N4096_s5_l3", "t": 0.852, "steps": 39840, "seconds": 6083.668541799998}
{"job": "D4_64_N4096_s5_l3", "t": 0.936, "steps": 40208, "seconds": 6113.934779099887}
COMPLETE {"schema": 1, "name": "D4_64", "N": 4096, "dimension": 8191, "level": 3, "stages": 5, "order": 9, "seconds": 6137.867098500021, "steps": 40488, "iterations": 95317, "rejected_steps": 0, "max_stage_backward_residual": 1.6192100483310819e-15, "max_relative_update": 2.999846366710199e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17218658304, "available_commit_bytes": 16042786816, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 115744768, "private_bytes": 634875904, "peak_commit_bytes": 803790848}, "start_utc": "2026-11-01T14:26:41.653679+00:00", "completed_utc": "2026-11-01T16:08:59.518163+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/additional_D1_N128-256_l3.log <==
TAIL_CHECK_COMPLETE D1 128
TAIL_CHECK_COMPLETE D1 256


==> anc/B3_W_scheme_seven_data/run_records/logs/additional_D1_N16-32_l3.log <==
TAIL_CHECK_COMPLETE D1 16
TAIL_CHECK_COMPLETE D1 32
TAIL_CHECK_COMPLETE D1 4096
{"job": "D1_N16_s7_l3", "t": 1.2796823797820447e-05, "steps": 5088, "seconds": 30.061186600010842}
{"job": "D1_N16_s7_l3", "t": 0.005494802382554349, "steps": 9584, "seconds": 60.09194690012373}
{"job": "D1_N16_s7_l3", "t": 0.78, "steps": 14920, "seconds": 90.10614180006087}
COMPLETE {"schema": 1, "name": "D1", "N": 16, "dimension": 31, "level": 3, "stages": 7, "order": 13, "seconds": 95.01531470008194, "steps": 15888, "iterations": 40165, "rejected_steps": 0, "max_stage_backward_residual": 2.1515029043790358e-14, "max_relative_update": 2.9999011584250725e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14814158848, "available_commit_bytes": 12090335232, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 109481984, "private_bytes": 130007040, "peak_commit_bytes": 339341312}, "start_utc": "2026-10-31T21:00:18.914500+00:00", "completed_utc": "2026-10-31T21:01:53.929422+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/additional_D1_N64_l3.log <==
TAIL_CHECK_COMPLETE D1 64


==> anc/B3_W_scheme_seven_data/run_records/logs/additional_D1_hold_N128-256_l3.log <==
TAIL_CHECK_COMPLETE D1_hold 128
TAIL_CHECK_COMPLETE D1_hold 256


==> anc/B3_W_scheme_seven_data/run_records/logs/additional_D1_hold_N16-32-64_l3.log <==
TAIL_CHECK_COMPLETE D1_hold 16
TAIL_CHECK_COMPLETE D1_hold 32
TAIL_CHECK_COMPLETE D1_hold 64
TAIL_CHECK_COMPLETE D1_hold 4096


==> anc/B3_W_scheme_seven_data/run_records/logs/additional_D2_N128-256_l3.log <==
TAIL_CHECK_COMPLETE D2 128
TAIL_CHECK_COMPLETE D2 256


==> anc/B3_W_scheme_seven_data/run_records/logs/additional_D2_N16-32_l3.log <==
TAIL_CHECK_COMPLETE D2 16
TAIL_CHECK_COMPLETE D2 32
TAIL_CHECK_COMPLETE D2 4096
{"job": "D2_N16_s7_l3", "t": 9.911017051435631e-08, "steps": 5576, "seconds": 30.102057100040838}
{"job": "D2_N16_s7_l3", "t": 5.043012484941894e-07, "steps": 12128, "seconds": 60.1162358999718}
{"job": "D2_N16_s7_l3", "t": 1.6058329040792773e-06, "steps": 18096, "seconds": 90.14849380007945}
{"job": "D2_N16_s7_l3", "t": 3.7276689979608403e-06, "steps": 21792, "seconds": 120.18393780011684}
{"job": "D2_N16_s7_l3", "t": 1.3064202014895086e-05, "steps": 25704, "seconds": 150.22726140008308}
{"job": "D2_N16_s7_l3", "t": 0.00014309878739005851, "steps": 29488, "seconds": 180.26144460006617}
{"job": "D2_N16_s7_l3", "t": 0.2527539303920634, "steps": 34664, "seconds": 210.2909717001021}
COMPLETE {"schema": 1, "name": "D2", "N": 16, "dimension": 31, "level": 3, "stages": 7, "order": 13, "seconds": 228.8718022000976, "steps": 38216, "iterations": 86889, "rejected_steps": 0, "max_stage_backward_residual": 1.0260811958639773e-14, "max_relative_update": 2.9978341548259945e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16913293312, "available_commit_bytes": 16890568704, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 107266048, "private_bytes": 130818048, "peak_commit_bytes": 337723392}, "start_utc": "2026-11-01T04:18:35.069703+00:00", "completed_utc": "2026-11-01T04:22:23.941508+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/additional_D2_N64_l3.log <==
TAIL_CHECK_COMPLETE D2 64


==> anc/B3_W_scheme_seven_data/run_records/logs/additional_D2_hold_N128-256_l3.log <==
TAIL_CHECK_COMPLETE D2_hold 128
TAIL_CHECK_COMPLETE D2_hold 256


==> anc/B3_W_scheme_seven_data/run_records/logs/additional_D2_hold_N16-32-64_l3.log <==
TAIL_CHECK_COMPLETE D2_hold 16
TAIL_CHECK_COMPLETE D2_hold 32
TAIL_CHECK_COMPLETE D2_hold 64
TAIL_CHECK_COMPLETE D2_hold 4096


==> anc/B3_W_scheme_seven_data/run_records/logs/additional_D3_N128-256_l3.log <==
TAIL_CHECK_COMPLETE D3 128
TAIL_CHECK_COMPLETE D3 256
TAIL_CHECK_COMPLETE D3 4096


==> anc/B3_W_scheme_seven_data/run_records/logs/additional_D3_N16-32_l2.log <==
TAIL_CHECK_COMPLETE D3 16
TAIL_CHECK_COMPLETE D3 32
TAIL_CHECK_COMPLETE D3 4096
{"job": "D3_N16_s7_l2", "t": 4.623671871525503e-06, "steps": 5256, "seconds": 30.03104340005666}
{"job": "D3_N16_s7_l2", "t": 0.039372532809214794, "steps": 10112, "seconds": 60.056591500062495}
COMPLETE {"schema": 1, "name": "D3", "N": 16, "dimension": 31, "level": 2, "stages": 7, "order": 13, "seconds": 74.56613219995052, "steps": 12720, "iterations": 33640, "rejected_steps": 0, "max_stage_backward_residual": 1.4905179658850027e-14, "max_relative_update": 2.997288773619194e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17156268032, "available_commit_bytes": 17315049472, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 107790336, "private_bytes": 130637824, "peak_commit_bytes": 337436672}, "start_utc": "2026-11-01T06:18:34.520258+00:00", "completed_utc": "2026-11-01T06:19:49.086624+00:00", "outputs": 1085, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/additional_D3_N64_l2.log <==
TAIL_CHECK_COMPLETE D3 64


==> anc/B3_W_scheme_seven_data/run_records/logs/additional_D3_hold_N128-256_l3.log <==
TAIL_CHECK_COMPLETE D3_hold 128
TAIL_CHECK_COMPLETE D3_hold 256


==> anc/B3_W_scheme_seven_data/run_records/logs/additional_D3_hold_N16-32-64_l3.log <==
TAIL_CHECK_COMPLETE D3_hold 16
TAIL_CHECK_COMPLETE D3_hold 32
TAIL_CHECK_COMPLETE D3_hold 64
TAIL_CHECK_COMPLETE D3_hold 4096


==> anc/B3_W_scheme_seven_data/run_records/logs/additional_D4_128_N128_l3.log <==
TAIL_CHECK_COMPLETE D4_128 8192


==> anc/B3_W_scheme_seven_data/run_records/logs/additional_D4_16_N16_l2.log <==
TAIL_CHECK_COMPLETE D4_16 4096
{"job": "D4_16_N1024_s7_l2", "t": 3.9276313957394256e-10, "steps": 576, "seconds": 30.272928500082344}
{"job": "D4_16_N1024_s7_l2", "t": 4.216965034285823e-09, "steps": 1116, "seconds": 60.44442820013501}
{"job": "D4_16_N1024_s7_l2", "t": 4.603515277550442e-08, "steps": 1676, "seconds": 90.58847170020454}
{"job": "D4_16_N1024_s7_l2", "t": 3.743565284275065e-07, "steps": 2220, "seconds": 120.61284030019306}
{"job": "D4_16_N1024_s7_l2", "t": 1.5786483907354215e-06, "steps": 2792, "seconds": 151.01757130003534}
{"job": "D4_16_N1024_s7_l2", "t": 3.9607928909830864e-06, "steps": 3356, "seconds": 181.0262827000115}
{"job": "D4_16_N1024_s7_l2", "t": 8.17741985167706e-06, "steps": 3924, "seconds": 211.12685840018094}
{"job": "D4_16_N1024_s7_l2", "t": 1.6155980984398728e-05, "steps": 4488, "seconds": 241.1963842001278}
{"job": "D4_16_N1024_s7_l2", "t": 3.2768898271048326e-05, "steps": 5056, "seconds": 271.36659490014426}
{"job": "D4_16_N1024_s7_l2", "t": 7.685110222630286e-05, "steps": 5644, "seconds": 301.48942520003766}
{"job": "D4_16_N1024_s7_l2", "t": 0.0002610157215682533, "steps": 6304, "seconds": 331.51362760015763}
{"job": "D4_16_N1024_s7_l2", "t": 0.0015089978037173815, "steps": 6976, "seconds": 361.6462363000028}
{"job": "D4_16_N1024_s7_l2", "t": 0.013510332470534181, "steps": 7680, "seconds": 391.80513840005733}
{"job": "D4_16_N1024_s7_l2", "t": 0.09921256574801247, "steps": 8344, "seconds": 421.8145354001317}
{"job": "D4_16_N1024_s7_l2", "t": 0.318, "steps": 9044, "seconds": 452.0711707000155}
{"job": "D4_16_N1024_s7_l2", "t": 0.61, "steps": 9760, "seconds": 482.1337095000781}
{"job": "D4_16_N1024_s7_l2", "t": 0.974, "steps": 10584, "seconds": 512.1849166001193}
COMPLETE {"schema": 1, "name": "D4_16", "N": 1024, "dimension": 2047, "level": 2, "stages": 7, "order": 13, "seconds": 514.1908344000112, "steps": 10644, "iterations": 25758, "rejected_steps": 0, "max_stage_backward_residual": 1.3550564038532181e-14, "max_relative_update": 2.999495258063176e-11, "low_priority": true, "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16995758080, "available_commit_bytes": 17086480384, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 106573824, "private_bytes": 297422848, "peak_commit_bytes": 355000320}, "start_utc": "2026-11-01T07:56:02.741019+00:00", "completed_utc": "2026-11-01T08:04:36.931150+00:00", "outputs": 1345, "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"}


==> anc/B3_W_scheme_seven_data/run_records/logs/additional_D4_32_N32_l2.log <==
TAIL_CHECK_COMPLETE D4_32 4096


==> anc/B3_W_scheme_seven_data/run_records/logs/additional_D4_64_N64_l3.log <==
TAIL_CHECK_COMPLETE D4_64 4096


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D1_N128-256_l2.log <==
{"name": "D1", "coarse_ns": [128, 256], "level": 2, "reference": [1024, 2048, 4096], "summaries": [{"N": 128, "rows": 26040, "accepted": 17142, "accepted_by_quantity": {"linear": 2079, "nonlinear_discretization": 2079, "total_linear_simulation": 2126, "continuous_correction": 2820, "discrete_correction": 2811, "ordering": 2037, "quadratic": 2037, "cubic_remainder": 1153}, "eligible_time_checks": 20431, "failed_time_checks": 3304}, {"N": 256, "rows": 26040, "accepted": 16772, "accepted_by_quantity": {"linear": 2067, "nonlinear_discretization": 2067, "total_linear_simulation": 2197, "continuous_correction": 2820, "discrete_correction": 2895, "ordering": 1866, "quadratic": 1866, "cubic_remainder": 994}, "eligible_time_checks": 19955, "failed_time_checks": 3198}], "max_identity_H": 4.77041744738822e-17, "completed_utc": "2026-11-03T00:24:28.874050+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15254974464, "available_commit_bytes": 13382893568, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 144216064, "private_bytes": 200708096, "peak_commit_bytes": 225214464}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D1_N128-256_l3.log <==
{"name": "D1", "coarse_ns": [128, 256], "level": 3, "reference": [1024, 2048, 4096], "summaries": [{"N": 128, "rows": 26040, "accepted": 17376, "accepted_by_quantity": {"linear": 2151, "nonlinear_discretization": 2152, "total_linear_simulation": 2179, "continuous_correction": 2820, "discrete_correction": 2811, "ordering": 2055, "quadratic": 2055, "cubic_remainder": 1153}, "eligible_time_checks": 20431, "failed_time_checks": 3070}, {"N": 256, "rows": 26040, "accepted": 17276, "accepted_by_quantity": {"linear": 2166, "nonlinear_discretization": 2166, "total_linear_simulation": 2206, "continuous_correction": 2820, "discrete_correction": 2928, "ordering": 1998, "quadratic": 1998, "cubic_remainder": 994}, "eligible_time_checks": 19955, "failed_time_checks": 2694}], "max_identity_H": 4.6772775397100204e-17, "completed_utc": "2026-11-03T00:31:11.421388+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15230279680, "available_commit_bytes": 13460742144, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 142839808, "private_bytes": 199938048, "peak_commit_bytes": 223514624}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D1_N16-32_l2.log <==
{"name": "D1", "coarse_ns": [16, 32], "level": 2, "reference": [1024, 2048, 4096], "summaries": [{"N": 16, "rows": 26040, "accepted": 19377, "accepted_by_quantity": {"linear": 2265, "nonlinear_discretization": 2265, "total_linear_simulation": 2261, "continuous_correction": 2820, "discrete_correction": 2862, "ordering": 2685, "quadratic": 2685, "cubic_remainder": 1534}, "eligible_time_checks": 22071, "failed_time_checks": 2709}, {"N": 32, "rows": 26040, "accepted": 19118, "accepted_by_quantity": {"linear": 2244, "nonlinear_discretization": 2243, "total_linear_simulation": 2242, "continuous_correction": 2820, "discrete_correction": 2859, "ordering": 2638, "quadratic": 2637, "cubic_remainder": 1435}, "eligible_time_checks": 21856, "failed_time_checks": 2753}], "max_identity_H": 4.7967935721594386e-17, "completed_utc": "2026-10-31T19:41:42.988482+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15511379968, "available_commit_bytes": 12563546112, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 143073280, "private_bytes": 199843840, "peak_commit_bytes": 223817728}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D1_N16-32_l3.log <==
{"name": "D1", "coarse_ns": [16, 32], "level": 3, "reference": [1024, 2048, 4096], "summaries": [{"N": 16, "rows": 26040, "accepted": 20097, "accepted_by_quantity": {"linear": 2412, "nonlinear_discretization": 2412, "total_linear_simulation": 2408, "continuous_correction": 2820, "discrete_correction": 2937, "ordering": 2760, "quadratic": 2760, "cubic_remainder": 1588}, "eligible_time_checks": 22071, "failed_time_checks": 1989}, {"N": 32, "rows": 26040, "accepted": 19522, "accepted_by_quantity": {"linear": 2316, "nonlinear_discretization": 2316, "total_linear_simulation": 2315, "continuous_correction": 2820, "discrete_correction": 2904, "ordering": 2683, "quadratic": 2682, "cubic_remainder": 1486}, "eligible_time_checks": 21856, "failed_time_checks": 2349}], "max_identity_H": 4.7977024728600305e-17, "completed_utc": "2026-10-31T20:53:26.119104+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14682222592, "available_commit_bytes": 12272726016, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 140918784, "private_bytes": 197648384, "peak_commit_bytes": 221392896}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D1_N64_l2.log <==
{"name": "D1", "coarse_ns": [64], "level": 2, "reference": [1024, 2048, 4096], "summaries": [{"N": 64, "rows": 26040, "accepted": 18189, "accepted_by_quantity": {"linear": 2199, "nonlinear_discretization": 2199, "total_linear_simulation": 2204, "continuous_correction": 2820, "discrete_correction": 2823, "ordering": 2346, "quadratic": 2346, "cubic_remainder": 1252}, "eligible_time_checks": 21198, "failed_time_checks": 3024}], "max_identity_H": 4.8276491993203974e-17, "completed_utc": "2026-11-01T10:09:50.618011+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16929345536, "available_commit_bytes": 17262776320, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 140943360, "private_bytes": 198475776, "peak_commit_bytes": 221089792}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D1_N64_l3.log <==
{"name": "D1", "coarse_ns": [64], "level": 3, "reference": [1024, 2048, 4096], "summaries": [{"N": 64, "rows": 26040, "accepted": 18962, "accepted_by_quantity": {"linear": 2388, "nonlinear_discretization": 2389, "total_linear_simulation": 2394, "continuous_correction": 2820, "discrete_correction": 2862, "ordering": 2385, "quadratic": 2385, "cubic_remainder": 1339}, "eligible_time_checks": 21198, "failed_time_checks": 2251}], "max_identity_H": 4.82609843012139e-17, "completed_utc": "2026-11-01T10:12:19.669528+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16921587712, "available_commit_bytes": 17253761024, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 138534912, "private_bytes": 195915776, "peak_commit_bytes": 218816512}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D1_hold_N128-256_l2.log <==
{"name": "D1_hold", "coarse_ns": [128, 256], "level": 2, "reference": [1024, 2048, 4096], "summaries": [{"N": 128, "rows": 26040, "accepted": 17402, "accepted_by_quantity": {"linear": 2103, "nonlinear_discretization": 2103, "total_linear_simulation": 2145, "continuous_correction": 2839, "discrete_correction": 2807, "ordering": 2105, "quadratic": 2106, "cubic_remainder": 1194}, "eligible_time_checks": 20634, "failed_time_checks": 3247}, {"N": 256, "rows": 26040, "accepted": 16964, "accepted_by_quantity": {"linear": 2085, "nonlinear_discretization": 2085, "total_linear_simulation": 2211, "continuous_correction": 2839, "discrete_correction": 2894, "ordering": 1910, "quadratic": 1911, "cubic_remainder": 1029}, "eligible_time_checks": 20110, "failed_time_checks": 3161}], "max_identity_H": 5.020086653179085e-17, "completed_utc": "2026-11-03T03:26:12.362634+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14811865088, "available_commit_bytes": 13303619584, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 144166912, "private_bytes": 201134080, "peak_commit_bytes": 225120256}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D1_hold_N128-256_l3.log <==
{"name": "D1_hold", "coarse_ns": [128, 256], "level": 3, "reference": [1024, 2048, 4096], "summaries": [{"N": 128, "rows": 26040, "accepted": 17538, "accepted_by_quantity": {"linear": 2130, "nonlinear_discretization": 2136, "total_linear_simulation": 2164, "continuous_correction": 2839, "discrete_correction": 2810, "ordering": 2132, "quadratic": 2133, "cubic_remainder": 1194}, "eligible_time_checks": 20634, "failed_time_checks": 3111}, {"N": 256, "rows": 26040, "accepted": 17446, "accepted_by_quantity": {"linear": 2190, "nonlinear_discretization": 2190, "total_linear_simulation": 2231, "continuous_correction": 2839, "discrete_correction": 2930, "ordering": 2018, "quadratic": 2019, "cubic_remainder": 1029}, "eligible_time_checks": 20110, "failed_time_checks": 2679}], "max_identity_H": 5.017563468298118e-17, "completed_utc": "2026-11-03T03:32:45.284311+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14801469440, "available_commit_bytes": 13311266816, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 142843904, "private_bytes": 195706880, "peak_commit_bytes": 223555584}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D1_hold_N16-32-64_l2.log <==
{"name": "D1_hold", "coarse_ns": [16, 32, 64], "level": 2, "reference": [1024, 2048, 4096], "summaries": [{"N": 16, "rows": 26040, "accepted": 19271, "accepted_by_quantity": {"linear": 2217, "nonlinear_discretization": 2217, "total_linear_simulation": 2213, "continuous_correction": 2839, "discrete_correction": 2856, "ordering": 2687, "quadratic": 2688, "cubic_remainder": 1554}, "eligible_time_checks": 22142, "failed_time_checks": 2886}, {"N": 32, "rows": 26040, "accepted": 19227, "accepted_by_quantity": {"linear": 2256, "nonlinear_discretization": 2256, "total_linear_simulation": 2252, "continuous_correction": 2839, "discrete_correction": 2850, "ordering": 2661, "quadratic": 2661, "cubic_remainder": 1452}, "eligible_time_checks": 21984, "failed_time_checks": 2772}, {"N": 64, "rows": 26040, "accepted": 18495, "accepted_by_quantity": {"linear": 2226, "nonlinear_discretization": 2226, "total_linear_simulation": 2226, "continuous_correction": 2839, "discrete_correction": 2822, "ordering": 2420, "quadratic": 2421, "cubic_remainder": 1315}, "eligible_time_checks": 21423, "failed_time_checks": 2943}], "max_identity_H": 4.8738332743879334e-17, "completed_utc": "2026-11-01T17:29:47.518587+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16640094208, "available_commit_bytes": 16188473344, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 145731584, "private_bytes": 201793536, "peak_commit_bytes": 226058240}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D1_hold_N16-32-64_l3.log <==
{"name": "D1_hold", "coarse_ns": [16, 32, 64], "level": 3, "reference": [1024, 2048, 4096], "summaries": [{"N": 16, "rows": 26040, "accepted": 20177, "accepted_by_quantity": {"linear": 2412, "nonlinear_discretization": 2412, "total_linear_simulation": 2408, "continuous_correction": 2839, "discrete_correction": 2940, "ordering": 2771, "quadratic": 2772, "cubic_remainder": 1623}, "eligible_time_checks": 22142, "failed_time_checks": 1980}, {"N": 32, "rows": 26040, "accepted": 19968, "accepted_by_quantity": {"linear": 2442, "nonlinear_discretization": 2442, "total_linear_simulation": 2438, "continuous_correction": 2839, "discrete_correction": 2892, "ordering": 2703, "quadratic": 2703, "cubic_remainder": 1509}, "eligible_time_checks": 21984, "failed_time_checks": 2031}, {"N": 64, "rows": 26040, "accepted": 19206, "accepted_by_quantity": {"linear": 2400, "nonlinear_discretization": 2400, "total_linear_simulation": 2400, "continuous_correction": 2839, "discrete_correction": 2861, "ordering": 2459, "quadratic": 2460, "cubic_remainder": 1387}, "eligible_time_checks": 21423, "failed_time_checks": 2232}], "max_identity_H": 4.863502837844057e-17, "completed_utc": "2026-11-01T18:42:36.164475+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16578826240, "available_commit_bytes": 16293240832, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 144109568, "private_bytes": 197472256, "peak_commit_bytes": 224391168}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D2_N128-256_l2.log <==
{"name": "D2", "coarse_ns": [128, 256], "level": 2, "reference": [1024, 2048, 4096], "summaries": [{"N": 128, "rows": 26040, "accepted": 15708, "accepted_by_quantity": {"linear": 1494, "nonlinear_discretization": 1641, "total_linear_simulation": 1641, "continuous_correction": 2193, "discrete_correction": 2859, "ordering": 2004, "quadratic": 2004, "cubic_remainder": 1872}, "eligible_time_checks": 18153, "failed_time_checks": 2460}, {"N": 256, "rows": 26040, "accepted": 15334, "accepted_by_quantity": {"linear": 1347, "nonlinear_discretization": 1559, "total_linear_simulation": 1586, "continuous_correction": 2193, "discrete_correction": 2853, "ordering": 1974, "quadratic": 1974, "cubic_remainder": 1848}, "eligible_time_checks": 18007, "failed_time_checks": 2688}], "max_identity_H": 4.4050058948614984e-17, "completed_utc": "2026-11-03T00:46:12.858351+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14618435584, "available_commit_bytes": 13312352256, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 144351232, "private_bytes": 194129920, "peak_commit_bytes": 225906688}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D2_N128-256_l3.log <==
{"name": "D2", "coarse_ns": [128, 256], "level": 3, "reference": [1024, 2048, 4096], "summaries": [{"N": 128, "rows": 26040, "accepted": 15663, "accepted_by_quantity": {"linear": 1740, "nonlinear_discretization": 1728, "total_linear_simulation": 1752, "continuous_correction": 1980, "discrete_correction": 2871, "ordering": 1830, "quadratic": 1830, "cubic_remainder": 1932}, "eligible_time_checks": 18198, "failed_time_checks": 2550}, {"N": 256, "rows": 26040, "accepted": 15465, "accepted_by_quantity": {"linear": 1593, "nonlinear_discretization": 1734, "total_linear_simulation": 1773, "continuous_correction": 1980, "discrete_correction": 2865, "ordering": 1809, "quadratic": 1809, "cubic_remainder": 1902}, "eligible_time_checks": 18058, "failed_time_checks": 2608}], "max_identity_H": 4.36361472248609e-17, "completed_utc": "2026-11-03T01:01:04.725589+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14594916352, "available_commit_bytes": 13407744000, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 144572416, "private_bytes": 191578112, "peak_commit_bytes": 225345536}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D2_N16-32_l2.log <==
{"name": "D2", "coarse_ns": [16, 32], "level": 2, "reference": [1024, 2048, 4096], "summaries": [{"N": 16, "rows": 26040, "accepted": 16991, "accepted_by_quantity": {"linear": 1845, "nonlinear_discretization": 2022, "total_linear_simulation": 2003, "continuous_correction": 2193, "discrete_correction": 2838, "ordering": 2070, "quadratic": 2070, "cubic_remainder": 1950}, "eligible_time_checks": 18983, "failed_time_checks": 2007}, {"N": 32, "rows": 26040, "accepted": 16612, "accepted_by_quantity": {"linear": 1812, "nonlinear_discretization": 1942, "total_linear_simulation": 1905, "continuous_correction": 2193, "discrete_correction": 2844, "ordering": 2007, "quadratic": 2007, "cubic_remainder": 1902}, "eligible_time_checks": 18864, "failed_time_checks": 2267}], "max_identity_H": 4.334707995321473e-17, "completed_utc": "2026-11-01T00:09:33.122349+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 12699217920, "available_commit_bytes": 7504015360, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 143343616, "private_bytes": 192065536, "peak_commit_bytes": 223600640}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D2_N16-32_l3.log <==
{"name": "D2", "coarse_ns": [16, 32], "level": 3, "reference": [1024, 2048, 4096], "summaries": [{"N": 16, "rows": 26040, "accepted": 17063, "accepted_by_quantity": {"linear": 2064, "nonlinear_discretization": 2118, "total_linear_simulation": 2114, "continuous_correction": 1980, "discrete_correction": 2901, "ordering": 1917, "quadratic": 1917, "cubic_remainder": 2052}, "eligible_time_checks": 19103, "failed_time_checks": 2055}, {"N": 32, "rows": 26040, "accepted": 16645, "accepted_by_quantity": {"linear": 2058, "nonlinear_discretization": 2054, "total_linear_simulation": 2054, "continuous_correction": 1980, "discrete_correction": 2856, "ordering": 1848, "quadratic": 1848, "cubic_remainder": 1947}, "eligible_time_checks": 18948, "failed_time_checks": 2318}], "max_identity_H": 4.3608856395554344e-17, "completed_utc": "2026-11-01T04:11:22.758564+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17390006272, "available_commit_bytes": 17155796992, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 142884864, "private_bytes": 190451712, "peak_commit_bytes": 223395840}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D2_N64_l2.log <==
{"name": "D2", "coarse_ns": [64], "level": 2, "reference": [1024, 2048, 4096], "summaries": [{"N": 64, "rows": 26040, "accepted": 16002, "accepted_by_quantity": {"linear": 1614, "nonlinear_discretization": 1718, "total_linear_simulation": 1684, "continuous_correction": 2193, "discrete_correction": 2856, "ordering": 2022, "quadratic": 2022, "cubic_remainder": 1893}, "eligible_time_checks": 18254, "failed_time_checks": 2267}], "max_identity_H": 4.357665075156809e-17, "completed_utc": "2026-11-01T10:17:02.046130+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16926990336, "available_commit_bytes": 17266425856, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 140419072, "private_bytes": 190386176, "peak_commit_bytes": 220655616}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D2_N64_l3.log <==
{"name": "D2", "coarse_ns": [64], "level": 3, "reference": [1024, 2048, 4096], "summaries": [{"N": 64, "rows": 26040, "accepted": 16091, "accepted_by_quantity": {"linear": 1899, "nonlinear_discretization": 1844, "total_linear_simulation": 1851, "continuous_correction": 1980, "discrete_correction": 2868, "ordering": 1842, "quadratic": 1842, "cubic_remainder": 1965}, "eligible_time_checks": 18296, "failed_time_checks": 2220}], "max_identity_H": 4.3836385102651306e-17, "completed_utc": "2026-11-01T10:21:36.455863+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16954347520, "available_commit_bytes": 17280299008, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 141209600, "private_bytes": 189341696, "peak_commit_bytes": 222425088}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D2_hold_N128-256_l2.log <==
{"name": "D2_hold", "coarse_ns": [128, 256], "level": 2, "reference": [1024, 2048, 4096], "summaries": [{"N": 128, "rows": 26040, "accepted": 15990, "accepted_by_quantity": {"linear": 1512, "nonlinear_discretization": 1660, "total_linear_simulation": 1670, "continuous_correction": 2250, "discrete_correction": 2856, "ordering": 2061, "quadratic": 2061, "cubic_remainder": 1920}, "eligible_time_checks": 18636, "failed_time_checks": 2661}, {"N": 256, "rows": 26040, "accepted": 15388, "accepted_by_quantity": {"linear": 1314, "nonlinear_discretization": 1547, "total_linear_simulation": 1580, "continuous_correction": 2250, "discrete_correction": 2856, "ordering": 1998, "quadratic": 1998, "cubic_remainder": 1845}, "eligible_time_checks": 18430, "failed_time_checks": 3057}], "max_identity_H": 4.3632068714899976e-17, "completed_utc": "2026-11-03T03:47:14.620356+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14859841536, "available_commit_bytes": 13417054208, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 145145856, "private_bytes": 196784128, "peak_commit_bytes": 225853440}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D2_hold_N128-256_l3.log <==
{"name": "D2_hold", "coarse_ns": [128, 256], "level": 3, "reference": [1024, 2048, 4096], "summaries": [{"N": 128, "rows": 26040, "accepted": 15410, "accepted_by_quantity": {"linear": 1500, "nonlinear_discretization": 1495, "total_linear_simulation": 1522, "continuous_correction": 2100, "discrete_correction": 2868, "ordering": 1956, "quadratic": 1956, "cubic_remainder": 2013}, "eligible_time_checks": 18636, "failed_time_checks": 3241}, {"N": 256, "rows": 26040, "accepted": 15066, "accepted_by_quantity": {"linear": 1362, "nonlinear_discretization": 1465, "total_linear_simulation": 1508, "continuous_correction": 2100, "discrete_correction": 2865, "ordering": 1920, "quadratic": 1920, "cubic_remainder": 1926}, "eligible_time_checks": 18436, "failed_time_checks": 3385}], "max_identity_H": 4.3521571331847015e-17, "completed_utc": "2026-11-03T04:01:14.330502+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15328268288, "available_commit_bytes": 13442744320, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 143712256, "private_bytes": 197251072, "peak_commit_bytes": 224681984}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D2_hold_N16-32-64_l2.log <==
{"name": "D2_hold", "coarse_ns": [16, 32, 64], "level": 2, "reference": [1024, 2048, 4096], "summaries": [{"N": 16, "rows": 26040, "accepted": 16907, "accepted_by_quantity": {"linear": 1716, "nonlinear_discretization": 1938, "total_linear_simulation": 1901, "continuous_correction": 2250, "discrete_correction": 2838, "ordering": 2130, "quadratic": 2130, "cubic_remainder": 2004}, "eligible_time_checks": 19058, "failed_time_checks": 2166}, {"N": 32, "rows": 26040, "accepted": 16662, "accepted_by_quantity": {"linear": 1722, "nonlinear_discretization": 1897, "total_linear_simulation": 1808, "continuous_correction": 2250, "discrete_correction": 2844, "ordering": 2091, "quadratic": 2091, "cubic_remainder": 1959}, "eligible_time_checks": 18936, "failed_time_checks": 2289}, {"N": 64, "rows": 26040, "accepted": 16390, "accepted_by_quantity": {"linear": 1692, "nonlinear_discretization": 1764, "total_linear_simulation": 1738, "continuous_correction": 2250, "discrete_correction": 2853, "ordering": 2073, "quadratic": 2073, "cubic_remainder": 1947}, "eligible_time_checks": 18767, "failed_time_checks": 2392}], "max_identity_H": 4.350926499462807e-17, "completed_utc": "2026-11-01T21:38:09.937364+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17152552960, "available_commit_bytes": 15857836032, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 145764352, "private_bytes": 198680576, "peak_commit_bytes": 226250752}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D2_hold_N16-32-64_l3.log <==
{"name": "D2_hold", "coarse_ns": [16, 32, 64], "level": 3, "reference": [1024, 2048, 4096], "summaries": [{"N": 16, "rows": 26040, "accepted": 16266, "accepted_by_quantity": {"linear": 1641, "nonlinear_discretization": 1710, "total_linear_simulation": 1707, "continuous_correction": 2100, "discrete_correction": 2901, "ordering": 2034, "quadratic": 2034, "cubic_remainder": 2139}, "eligible_time_checks": 19103, "failed_time_checks": 2852}, {"N": 32, "rows": 26040, "accepted": 16040, "accepted_by_quantity": {"linear": 1671, "nonlinear_discretization": 1699, "total_linear_simulation": 1699, "continuous_correction": 2100, "discrete_correction": 2856, "ordering": 1971, "quadratic": 1971, "cubic_remainder": 2073}, "eligible_time_checks": 18960, "failed_time_checks": 2935}, {"N": 64, "rows": 26040, "accepted": 15743, "accepted_by_quantity": {"linear": 1614, "nonlinear_discretization": 1584, "total_linear_simulation": 1592, "continuous_correction": 2100, "discrete_correction": 2865, "ordering": 1968, "quadratic": 1968, "cubic_remainder": 2052}, "eligible_time_checks": 18767, "failed_time_checks": 3039}], "max_identity_H": 4.327481790365978e-17, "completed_utc": "2026-11-02T00:39:05.949190+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16741163008, "available_commit_bytes": 16272195584, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 146096128, "private_bytes": 202244096, "peak_commit_bytes": 226648064}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D3_N128-256_l2.log <==
{"name": "D3", "coarse_ns": [128, 256], "level": 2, "reference": [1024, 2048, 4096], "summaries": [{"N": 128, "rows": 26040, "accepted": 16219, "accepted_by_quantity": {"linear": 1812, "nonlinear_discretization": 1814, "total_linear_simulation": 1850, "continuous_correction": 2363, "discrete_correction": 2850, "ordering": 1982, "quadratic": 1983, "cubic_remainder": 1565}, "eligible_time_checks": 19779, "failed_time_checks": 3575}, {"N": 256, "rows": 26040, "accepted": 14439, "accepted_by_quantity": {"linear": 1563, "nonlinear_discretization": 1563, "total_linear_simulation": 1605, "continuous_correction": 2363, "discrete_correction": 2808, "ordering": 1868, "quadratic": 1869, "cubic_remainder": 800}, "eligible_time_checks": 17712, "failed_time_checks": 3288}], "max_identity_H": 4.5246208505923836e-17, "completed_utc": "2026-11-03T01:11:22.900485+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14878658560, "available_commit_bytes": 13692796928, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 144257024, "private_bytes": 191008768, "peak_commit_bytes": 225230848}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D3_N128-256_l3.log <==
{"name": "D3", "coarse_ns": [128, 256], "level": 3, "reference": [1024, 2048, 4096], "summaries": [{"N": 128, "rows": 26040, "accepted": 17433, "accepted_by_quantity": {"linear": 2139, "nonlinear_discretization": 2139, "total_linear_simulation": 2166, "continuous_correction": 2390, "discrete_correction": 2871, "ordering": 2054, "quadratic": 2055, "cubic_remainder": 1619}, "eligible_time_checks": 20211, "failed_time_checks": 2793}, {"N": 256, "rows": 26040, "accepted": 15106, "accepted_by_quantity": {"linear": 1704, "nonlinear_discretization": 1703, "total_linear_simulation": 1745, "continuous_correction": 2390, "discrete_correction": 2847, "ordering": 1958, "quadratic": 1959, "cubic_remainder": 800}, "eligible_time_checks": 17778, "failed_time_checks": 2687}], "max_identity_H": 4.554537854887667e-17, "completed_utc": "2026-11-03T03:16:50.326872+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15023427584, "available_commit_bytes": 13507178496, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 144678912, "private_bytes": 195244032, "peak_commit_bytes": 225357824}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D3_N16-32_l2.log <==
{"name": "D3", "coarse_ns": [16, 32], "level": 2, "reference": [1024, 2048, 4096], "summaries": [{"N": 16, "rows": 26040, "accepted": 18726, "accepted_by_quantity": {"linear": 2550, "nonlinear_discretization": 2552, "total_linear_simulation": 2551, "continuous_correction": 2363, "discrete_correction": 2847, "ordering": 2087, "quadratic": 2088, "cubic_remainder": 1688}, "eligible_time_checks": 20746, "failed_time_checks": 2035}, {"N": 32, "rows": 26040, "accepted": 18772, "accepted_by_quantity": {"linear": 2613, "nonlinear_discretization": 2616, "total_linear_simulation": 2614, "continuous_correction": 2363, "discrete_correction": 2847, "ordering": 2042, "quadratic": 2043, "cubic_remainder": 1634}, "eligible_time_checks": 20635, "failed_time_checks": 1878}], "max_identity_H": 4.544727512175687e-17, "completed_utc": "2026-11-01T06:12:21.666344+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17027858432, "available_commit_bytes": 17091366912, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 142946304, "private_bytes": 192753664, "peak_commit_bytes": 223645696}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D3_N64_l2.log <==
{"name": "D3", "coarse_ns": [64], "level": 2, "reference": [1024, 2048, 4096], "summaries": [{"N": 64, "rows": 26040, "accepted": 18499, "accepted_by_quantity": {"linear": 2544, "nonlinear_discretization": 2545, "total_linear_simulation": 2556, "continuous_correction": 2363, "discrete_correction": 2853, "ordering": 2009, "quadratic": 2010, "cubic_remainder": 1619}, "eligible_time_checks": 20534, "failed_time_checks": 2050}], "max_identity_H": 4.559838488523018e-17, "completed_utc": "2026-11-01T10:25:04.472532+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16935735296, "available_commit_bytes": 17260380160, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 140693504, "private_bytes": 191066112, "peak_commit_bytes": 220540928}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D3_hold_N128-256_l2.log <==
{"name": "D3_hold", "coarse_ns": [128, 256], "level": 2, "reference": [1024, 2048, 4096], "summaries": [{"N": 128, "rows": 26040, "accepted": 16465, "accepted_by_quantity": {"linear": 1854, "nonlinear_discretization": 1855, "total_linear_simulation": 1886, "continuous_correction": 2408, "discrete_correction": 2850, "ordering": 2027, "quadratic": 2028, "cubic_remainder": 1557}, "eligible_time_checks": 19492, "failed_time_checks": 3042}, {"N": 256, "rows": 26040, "accepted": 14600, "accepted_by_quantity": {"linear": 1572, "nonlinear_discretization": 1572, "total_linear_simulation": 1615, "continuous_correction": 2408, "discrete_correction": 2805, "ordering": 1901, "quadratic": 1902, "cubic_remainder": 825}, "eligible_time_checks": 17944, "failed_time_checks": 3359}], "max_identity_H": 5.0361564925299866e-17, "completed_utc": "2026-11-03T04:11:03.692247+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15330988032, "available_commit_bytes": 13468372992, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 144556032, "private_bytes": 199811072, "peak_commit_bytes": 225353728}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D3_hold_N128-256_l3.log <==
{"name": "D3_hold", "coarse_ns": [128, 256], "level": 3, "reference": [1024, 2048, 4096], "summaries": [{"N": 128, "rows": 26040, "accepted": 16966, "accepted_by_quantity": {"linear": 1959, "nonlinear_discretization": 1959, "total_linear_simulation": 1986, "continuous_correction": 2405, "discrete_correction": 2871, "ordering": 2084, "quadratic": 2085, "cubic_remainder": 1617}, "eligible_time_checks": 19843, "failed_time_checks": 2892}, {"N": 256, "rows": 26040, "accepted": 15112, "accepted_by_quantity": {"linear": 1674, "nonlinear_discretization": 1674, "total_linear_simulation": 1716, "continuous_correction": 2405, "discrete_correction": 2847, "ordering": 1985, "quadratic": 1986, "cubic_remainder": 825}, "eligible_time_checks": 17956, "failed_time_checks": 2859}], "max_identity_H": 4.9878840709487214e-17, "completed_utc": "2026-11-03T04:20:38.552037+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15286738944, "available_commit_bytes": 13429608448, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 144449536, "private_bytes": 193626112, "peak_commit_bytes": 225349632}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D3_hold_N16-32-64_l2.log <==
{"name": "D3_hold", "coarse_ns": [16, 32, 64], "level": 2, "reference": [1024, 2048, 4096], "summaries": [{"N": 16, "rows": 26040, "accepted": 18734, "accepted_by_quantity": {"linear": 2499, "nonlinear_discretization": 2499, "total_linear_simulation": 2497, "continuous_correction": 2408, "discrete_correction": 2847, "ordering": 2150, "quadratic": 2151, "cubic_remainder": 1683}, "eligible_time_checks": 20783, "failed_time_checks": 2064}, {"N": 32, "rows": 26040, "accepted": 18621, "accepted_by_quantity": {"linear": 2508, "nonlinear_discretization": 2508, "total_linear_simulation": 2507, "continuous_correction": 2408, "discrete_correction": 2847, "ordering": 2108, "quadratic": 2109, "cubic_remainder": 1626}, "eligible_time_checks": 20679, "failed_time_checks": 2073}, {"N": 64, "rows": 26040, "accepted": 18491, "accepted_by_quantity": {"linear": 2496, "nonlinear_discretization": 2496, "total_linear_simulation": 2503, "continuous_correction": 2408, "discrete_correction": 2850, "ordering": 2063, "quadratic": 2064, "cubic_remainder": 1611}, "eligible_time_checks": 20567, "failed_time_checks": 2091}], "max_identity_H": 5.253799200020506e-17, "completed_utc": "2026-11-02T02:42:09.860842+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16127922176, "available_commit_bytes": 15549714432, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 146108416, "private_bytes": 202235904, "peak_commit_bytes": 226496512}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D3_hold_N16-32-64_l3.log <==
{"name": "D3_hold", "coarse_ns": [16, 32, 64], "level": 3, "reference": [1024, 2048, 4096], "summaries": [{"N": 16, "rows": 26040, "accepted": 18974, "accepted_by_quantity": {"linear": 2457, "nonlinear_discretization": 2457, "total_linear_simulation": 2455, "continuous_correction": 2405, "discrete_correction": 2928, "ordering": 2258, "quadratic": 2259, "cubic_remainder": 1755}, "eligible_time_checks": 20747, "failed_time_checks": 1788}, {"N": 32, "rows": 26040, "accepted": 18624, "accepted_by_quantity": {"linear": 2439, "nonlinear_discretization": 2439, "total_linear_simulation": 2438, "continuous_correction": 2405, "discrete_correction": 2874, "ordering": 2162, "quadratic": 2163, "cubic_remainder": 1704}, "eligible_time_checks": 20631, "failed_time_checks": 2022}, {"N": 64, "rows": 26040, "accepted": 18671, "accepted_by_quantity": {"linear": 2487, "nonlinear_discretization": 2490, "total_linear_simulation": 2497, "continuous_correction": 2405, "discrete_correction": 2871, "ordering": 2117, "quadratic": 2118, "cubic_remainder": 1686}, "eligible_time_checks": 20507, "failed_time_checks": 1851}], "max_identity_H": 5.24395347610822e-17, "completed_utc": "2026-11-02T04:46:10.170241+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15705141248, "available_commit_bytes": 15806259200, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 146055168, "private_bytes": 197267456, "peak_commit_bytes": 226349056}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D4_128_N128_l2.log <==
{"name": "D4_128", "coarse_ns": [128], "level": 2, "reference": [2048, 4096, 8192], "summaries": [{"N": 128, "rows": 32280, "accepted": 21377, "accepted_by_quantity": {"linear": 2334, "nonlinear_discretization": 2941, "total_linear_simulation": 2941, "continuous_correction": 2901, "discrete_correction": 4035, "ordering": 2901, "quadratic": 2901, "cubic_remainder": 423}, "eligible_time_checks": 17402, "failed_time_checks": 72}], "max_identity_H": 4.2282178848893485e-17, "completed_utc": "2026-11-02T14:15:47.222839+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 15806406656, "available_commit_bytes": 14929416192, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 173363200, "private_bytes": 255467520, "peak_commit_bytes": 303132672}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D4_128_N128_l3.log <==
{"name": "D4_128", "coarse_ns": [128], "level": 3, "reference": [2048, 4096, 8192], "summaries": [{"N": 128, "rows": 32280, "accepted": 21386, "accepted_by_quantity": {"linear": 2343, "nonlinear_discretization": 2950, "total_linear_simulation": 2950, "continuous_correction": 2895, "discrete_correction": 4035, "ordering": 2895, "quadratic": 2895, "cubic_remainder": 423}, "eligible_time_checks": 17465, "failed_time_checks": 126}], "max_identity_H": 3.8450027360615164e-17, "completed_utc": "2026-11-03T00:05:30.277304+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 14923489280, "available_commit_bytes": 13386076160, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 186998784, "private_bytes": 260513792, "peak_commit_bytes": 303538176}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D4_16_N16_l2.log <==
{"name": "D4_16", "coarse_ns": [16], "level": 2, "reference": [1024, 2048, 4096], "summaries": [{"N": 16, "rows": 32280, "accepted": 29452, "accepted_by_quantity": {"linear": 3729, "nonlinear_discretization": 3755, "total_linear_simulation": 3755, "continuous_correction": 3672, "discrete_correction": 4035, "ordering": 3672, "quadratic": 3672, "cubic_remainder": 3162}, "eligible_time_checks": 25423, "failed_time_checks": 18}], "max_identity_H": 3.607998010561183e-17, "completed_utc": "2026-11-01T07:48:40.654641+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16854749184, "available_commit_bytes": 17173250048, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 136970240, "private_bytes": 190550016, "peak_commit_bytes": 216924160}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D4_32_N32_l2.log <==
{"name": "D4_32", "coarse_ns": [32], "level": 2, "reference": [1024, 2048, 4096], "summaries": [{"N": 32, "rows": 32280, "accepted": 28781, "accepted_by_quantity": {"linear": 3570, "nonlinear_discretization": 3640, "total_linear_simulation": 3640, "continuous_correction": 3651, "discrete_correction": 4035, "ordering": 3651, "quadratic": 3651, "cubic_remainder": 2943}, "eligible_time_checks": 25085, "failed_time_checks": 351}], "max_identity_H": 3.768564435581839e-17, "completed_utc": "2026-11-01T09:59:37.866056+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 16895352832, "available_commit_bytes": 17226940416, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 137543680, "private_bytes": 192839680, "peak_commit_bytes": 217423872}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D4_64_N64_l2.log <==
{"name": "D4_64", "coarse_ns": [64], "level": 2, "reference": [1024, 2048, 4096], "summaries": [{"N": 64, "rows": 32280, "accepted": 23447, "accepted_by_quantity": {"linear": 2574, "nonlinear_discretization": 3067, "total_linear_simulation": 3067, "continuous_correction": 3075, "discrete_correction": 4035, "ordering": 3075, "quadratic": 3075, "cubic_remainder": 1479}, "eligible_time_checks": 19472, "failed_time_checks": 72}], "max_identity_H": 3.77518987593859e-17, "completed_utc": "2026-11-01T13:14:18.644785+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17051463680, "available_commit_bytes": 16544653312, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 136904704, "private_bytes": 201506816, "peak_commit_bytes": 216850432}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/analyze_D4_64_N64_l3.log <==
{"name": "D4_64", "coarse_ns": [64], "level": 3, "reference": [1024, 2048, 4096], "summaries": [{"N": 64, "rows": 32280, "accepted": 23609, "accepted_by_quantity": {"linear": 2589, "nonlinear_discretization": 3082, "total_linear_simulation": 3082, "continuous_correction": 3114, "discrete_correction": 4035, "ordering": 3114, "quadratic": 3114, "cubic_remainder": 1479}, "eligible_time_checks": 19634, "failed_time_checks": 72}], "max_identity_H": 4.0003585357405825e-17, "completed_utc": "2026-11-01T16:10:39.957023+00:00", "memory": {"global_ok": true, "process_ok": true, "available_physical_bytes": 17124913152, "available_commit_bytes": 16465408000, "total_physical_bytes": 34090024960, "peak_working_set_bytes": 137572352, "private_bytes": 199962624, "peak_commit_bytes": 217751552}, "scope": "theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation"}


==> anc/B3_W_scheme_seven_data/run_records/logs/freeze_calibration.log <==
{"frozen_utc": "2026-11-01T10:07:11.614310+00:00", "training_N": [16, 32], "holdout_used": false, "constants": {"D1|pointwise|linear": {"C": 0.0014829168975074812, "name": "D1", "N": 16, "t": 1.8678105957632902e-05, "epsilon": 0.03125, "source": "analysis\\D1_N16-32_l3", "level": 3}, "D1|pointwise|nonlinear_discretization": {"C": 0.0014543022872839718, "name": "D1", "N": 16, "t": 1.8678105957632902e-05, "epsilon": 0.03125, "source": "analysis\\D1_N16-32_l3", "level": 3}, "D1|pointwise|total_linear_simulation": {"C": 0.0018297732850692313, "name": "D1", "N": 16, "t": 0.009882349901727774, "epsilon": 0.5, "source": "analysis\\D1_N16-32_l3", "level": 3}, "D1|pointwise|continuous_correction": {"C": 0.005460436993184892, "name": "D1", "N": 16, "t": 0.01025173542813052, "epsilon": 0.5, "source": "analysis\\D1_N16-32_l3", "level": 3}, "D1|pointwise|discrete_correction": {"C": 0.005460078061064629, "name": "D1", "N": 32, "t": 0.01025173542813052, "epsilon": 0.5, "source": "analysis\\D1_N16-32_l3", "level": 3}, "D1|pointwise|ordering": {"C": 1.0658480532396648e-05, "name": "D1", "N": 16, "t": 0.00016155980984398728, "epsilon": 0.03125, "source": "analysis\\D1_N16-32_l3", "level": 3}, "D1|pointwise|quadratic": {"C": 1.2289065839988114e-09, "name": "D1", "N": 16, "t": 0.06189658188912597, "epsilon": 0.03125, "source": "analysis\\D1_N16-32_l3", "level": 3}, "D1|pointwise|cubic_remainder": {"C": 5.2655341830324114e-08, "name": "D1", "N": 16, "t": 0.00887739228055769, "epsilon": 0.5, "source": "analysis\\D1_N16-32_l3", "level": 3}, "D2|pointwise|linear": {"C": 0.056194056445348695, "name": "D2", "N": 16, "t": 6.657105065162856e-07, "epsilon": 0.03125, "source": "analysis\\D2_N16-32_l3", "level": 3}, "D2|pointwise|nonlinear_discretization": {"C": 0.05510913122597376, "name": "D2", "N": 16, "t": 6.657105065162856e-07, "epsilon": 0.03125, "source": "analysis\\D2_N16-32_l3", "level": 3}, "D2|pointwise|total_linear_simulation": {"C": 0.054491173967220724, "name": "D2", "N": 16, "t": 6.657105065162856e-07, "epsilon": 0.03125, "source": "analysis\\D2_N16-32_l3", "level": 3}, "D2|pointwise|continuous_correction": {"C": 0.008293182836073491, "name": "D2", "N": 16, "t": 0.012115276586285851, "epsilon": 0.5, "source": "analysis\\D2_N16-32_l3", "level": 3}, "D2|pointwise|discrete_correction": {"C": 0.008293327437991771, "name": "D2", "N": 16, "t": 0.012420261020122699, "epsilon": 0.5, "source": "analysis\\D2_N16-32_l3", "level": 3}, "D2|pointwise|ordering": {"C": 0.00012054120758439756, "name": "D2", "N": 16, "t": 9.54258787825843e-05, "epsilon": 0.03125, "source": "analysis\\D2_N16-32_l3", "level": 3}, "D2|pointwise|quadratic": {"C": 3.538278498472407e-09, "name": "D2", "N": 16, "t": 0.05366191513205203, "epsilon": 0.03125, "source": "analysis\\D2_N16-32_l3", "level": 3}, "D2|pointwise|cubic_remainder": {"C": 5.618683674742469e-07, "name": "D2", "N": 16, "t": 0.00018230450029011066, "epsilon": 0.03125, "source": "analysis\\D2_N16-32_l3", "level": 3}, "D3|pointwise|linear": {"C": 0.00205974004772289, "name": "D3", "N": 16, "t": 5.494802382554349e-06, "epsilon": 0.03125, "source": "analysis\\D3_N16-32_l2", "level": 2}, "D3|pointwise|nonlinear_discretization": {"C": 0.0020199749564734915, "name": "D3", "N": 16, "t": 5.494802382554349e-06, "epsilon": 0.03125, "source": "analysis\\D3_N16-32_l2", "level": 2}, "D3|pointwise|total_linear_simulation": {"C": 0.0022162072097521384, "name": "D3", "N": 32, "t": 0.012725245453959547, "epsilon": 0.5, "source": "analysis\\D3_N16-32_l2", "level": 2}, "D3|pointwise|continuous_correction": {"C": 0.006717933456303857, "name": "D3", "N": 16, "t": 0.012115276586285851, "epsilon": 0.5, "source": "analysis\\D3_N16-32_l2", "level": 2}, "D3|pointwise|discrete_correction": {"C": 0.006717566544911358, "name": "D3", "N": 32, "t": 0.012115276586285851, "epsilon": 0.5, "source": "analysis\\D3_N16-32_l2", "level": 2}, "D3|pointwise|ordering": {"C": 6.411124835124826e-06, "name": "D3", "N": 16, "t": 0.00010503470856261041, "epsilon": 0.5, "source": "analysis\\D3_N16-32_l2", "level": 2}, "D3|pointwise|quadratic": {"C": 2.0311037103657742e-09, "name": "D3", "N": 16, "t": 0.057649744861557675, "epsilon": 0.03125, "source": "analysis\\D3_N16-32_l2", "level": 2}, "D3|pointwise|cubic_remainder": {"C": 3.351320358801591e-08, "name": "D3", "N": 16, "t": 0.01778279410038923, "epsilon": 0.5, "source": "analysis\\D3_N16-32_l2", "level": 2}, "D4|pointwise|linear": {"C": 0.9999999999963872, "name": "D4_16", "N": 16, "t": 5e-25, "epsilon": 0.03125, "source": "analysis\\D4_16_N16_l2", "level": 2}, "D4|pointwise|nonlinear_discretization": {"C": 0.9827638259483332, "name": "D4_32", "N": 32, "t": 2.5e-25, "epsilon": 0.03125, "source": "analysis\\D4_32_N32_l2", "level": 2}, "D4|pointwise|total_linear_simulation": {"C": 0.9696969696934664, "name": "D4_16", "N": 16, "t": 5e-25, "epsilon": 0.03125, "source": "analysis\\D4_16_N16_l2", "level": 2}, "D4|pointwise|continuous_correction": {"C": 9.176198519961227e-06, "name": "D4_16", "N": 16, "t": 1.0295324790736871e-07, "epsilon": 0.03125, "source": "analysis\\D4_16_N16_l2", "level": 2}, "D4|pointwise|discrete_correction": {"C": 0.0, "name": "D4_16", "N": 16, "t": 2.5e-25, "epsilon": 0.03125, "source": "analysis\\D4_16_N16_l2", "level": 2}, "D4|pointwise|ordering": {"C": 1.4566307183655487e-05, "name": "D4_16", "N": 16, "t": 1.0295324790736871e-07, "epsilon": 0.03125, "source": "analysis\\D4_16_N16_l2", "level": 2}, "D4|pointwise|quadratic": {"C": 1.8224228946416837e-10, "name": "D4_16", "N": 16, "t": 0.03480700588428406, "epsilon": 0.03125, "source": "analysis\\D4_16_N16_l2", "level": 2}, "D4|pointwise|cubic_remainder": {"C": 5.25458197793935e-10, "name": "D4_16", "N": 16, "t": 1.0473229021183173e-06, "epsilon": 0.03125, "source": "analysis\\D4_16_N16_l2", "level": 2}, "D1|weighted_sup|continuous_correction": {"C": 0.005460436993184892, "record": {"name": "D1", "N": 16, "epsilon": 0.5, "quantity": "continuous_correction", "metric": "weighted_sup", "value": 0.001365109248296223, "t_peak": 0.01025173542813052, "time_difference": 2.101879199460906e-15, "reference_bound": 3.89497334369363e-11, "tail_bound": 4.2578828862941584e-32, "sampling_difference": 4.021216207547411e-07, "accepted": true, "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical", "accepted_local": true, "C_emp": 0.005460436993184892}}, "D1|weighted_sup|discrete_correction": {"C": 0.005460078061064629, "record": {"name": "D1", "N": 32, "epsilon": 0.5, "quantity": "discrete_correction", "metric": "weighted_sup", "value": 0.0013650195152661573, "t_peak": 0.01025173542813052, "time_difference": 3.018628557612337e-13, "reference_bound": 0.0, "tail_bound": 4.2971340890414645e-32, "sampling_difference": 3.979510547935834e-07, "accepted": true, "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical", "accepted_local": true, "C_emp": 0.005460078061064629}}, "D1|weighted_sup|ordering": {"C": 1.0658480532396648e-05, "record": {"name": "D1", "N": 16, "epsilon": 0.03125, "quantity": "ordering", "metric": "weighted_sup", "value": 6.5570527259088145e-09, "t_peak": 0.00016155980984398728, "time_difference": 4.959990758589904e-16, "reference_bound": 1.518507478671555e-13, "tail_bound": 5.391293091529819e-33, "sampling_difference": 0.0, "accepted": true, "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical", "accepted_local": true, "C_emp": 1.0658480532396648e-05}}, "D1|weighted_sup|cubic_remainder": {"C": 5.2655341830324114e-08, "record": {"name": "D1", "N": 16, "epsilon": 0.5, "quantity": "cubic_remainder", "metric": "weighted_sup", "value": 4.146348347589712e-09, "t_peak": 0.00887739228055769, "time_difference": 2.0789235735720407e-15, "reference_bound": 3.342267149876569e-13, "tail_bound": 8.728463695739577e-32, "sampling_difference": 1.9576224164731717e-11, "accepted": true, "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical", "accepted_local": true, "C_emp": 5.2655341830324114e-08}}, "D1|weighted_L4H|linear": {"C": 0.00023755957835171697, "record": {"name": "D1", "N": 16, "epsilon": 0.03125, "quantity": "linear", "metric": "weighted_L4H", "value": 4.676661146398104e-06, "time_difference": 3.0112791811962305e-14, "reference_bound": 1.0826734528675626e-10, "tail_bound": 1.633645441305795e-33, "quadrature_difference": 6.7994335929142115e-09, "initial_interval_bound": 9.323787164702228e-15, "accepted": true, "accepted_local": true, "C_emp": 0.00023755957835171697}}, "D1|weighted_L4H|nonlinear_discretization": {"C": 0.00023755900085930067, "record": {"name": "D1", "N": 16, "epsilon": 0.03125, "quantity": "nonlinear_discretization", "metric": "weighted_L4H", "value": 4.67664977772855e-06, "time_difference": 3.011259265884895e-14, "reference_bound": 1.0830708052950853e-10, "tail_bound": 1.634890733547073e-33, "quadrature_difference": 6.8009604673179995e-09, "initial_interval_bound": 9.323855774370955e-15, "accepted": true, "accepted_local": true, "C_emp": 0.00023755900085930067}}, "D1|weighted_L4H|theorem_4_1_i_sum": {"C": 0.00047511857921101765, "record": {"name": "D1", "N": 16, "epsilon": 0.03125, "quantity": "theorem_4_1_i_sum", "metric": "weighted_L4H", "value": 9.353310924126654e-06, "time_difference": 6.022538447081126e-14, "reference_bound": 2.165744258162648e-10, "tail_bound": 3.268536174852868e-33, "quadrature_difference": 1.3600394060232211e-08, "initial_interval_bound": 1.8647642939073183e-14, "accepted": true, "accepted_local": true, "C_emp": 0.00047511857921101765}}, "D2|weighted_sup|continuous_correction": {"C": 0.008293182836073491, "record": {"name": "D2", "N": 16, "epsilon": 0.5, "quantity": "continuous_correction", "metric": "weighted_sup", "value": 0.002073295709018373, "t_peak": 0.012115276586285851, "time_difference": 4.0049584946959146e-09, "reference_bound": 3.186304939407458e-08, "tail_bound": 5.991832550999786e-32, "sampling_difference": 0.0, "accepted": true, "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical", "accepted_local": true, "C_emp": 0.008293182836073491}}, "D2|weighted_sup|discrete_correction": {"C": 0.008293327437991771, "record": {"name": "D2", "N": 16, "epsilon": 0.5, "quantity": "discrete_correction", "metric": "weighted_sup", "value": 0.0020733318594979427, "t_peak": 0.012420261020122699, "time_difference": 1.4336115751890794e-11, "reference_bound": 0.0, "tail_bound": 6.220646686686455e-32, "sampling_difference": 8.942549251014092e-09, "accepted": true, "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical", "accepted_local": true, "C_emp": 0.008293327437991771}}, "D2|weighted_sup|ordering": {"C": 0.00012054120758439756, "record": {"name": "D2", "N": 16, "epsilon": 0.03125, "quantity": "ordering", "metric": "weighted_sup", "value": 7.415644766373536e-08, "t_peak": 9.54258787825843e-05, "time_difference": 1.564436921853082e-11, "reference_bound": 1.2446503644817278e-10, "tail_bound": 7.578634650325948e-33, "sampling_difference": 2.867104683978392e-10, "accepted": true, "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical", "accepted_local": true, "C_emp": 0.00012054120758439756}}, "D2|weighted_sup|cubic_remainder": {"C": 5.618683674742469e-07, "record": {"name": "D2", "N": 16, "epsilon": 0.03125, "quantity": "cubic_remainder", "metric": "weighted_sup", "value": 1.0801846060956902e-11, "t_peak": 0.00018230450029011066, "time_difference": 7.580245445410005e-17, "reference_bound": 2.234988846046123e-16, "tail_bound": 7.582194107767066e-33, "sampling_difference": 9.0610098147028e-14, "accepted": true, "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical", "accepted_local": true, "C_emp": 5.618683674742469e-07}}, "D2|weighted_L4H|linear": {"C": 0.004927596591119492, "record": {"name": "D2", "N": 16, "epsilon": 0.03125, "quantity": "linear", "metric": "weighted_L4H", "value": 9.700597922721358e-05, "time_difference": 3.829338093772477e-07, "reference_bound": 2.624996979636491e-06, "tail_bound": 2.2962392104658985e-33, "quadrature_difference": 1.266599500764987e-09, "initial_interval_bound": 1.043544591017298e-18, "accepted": true, "accepted_local": true, "C_emp": 0.004927596591119492}}, "D2|weighted_L4H|nonlinear_discretization": {"C": 0.004927589782152159, "record": {"name": "D2", "N": 16, "epsilon": 0.03125, "quantity": "nonlinear_discretization", "metric": "weighted_L4H", "value": 9.700584518406871e-05, "time_difference": 3.82933809269363e-07, "reference_bound": 2.6249969789071538e-06, "tail_bound": 2.2983989929652806e-33, "quadrature_difference": 1.268029392356945e-09, "initial_interval_bound": 1.043544591017298e-18, "accepted": true, "accepted_local": true, "C_emp": 0.004927589782152159}}, "D2|weighted_L4H|theorem_4_1_i_sum": {"C": 0.009855186373271652, "record": {"name": "D2", "N": 16, "epsilon": 0.03125, "quantity": "theorem_4_1_i_sum", "metric": "weighted_L4H", "value": 0.0001940118244112823, "time_difference": 7.658676186466108e-07, "reference_bound": 5.249993958543645e-06, "tail_bound": 4.594638203431179e-33, "quadrature_difference": 2.534628893121932e-09, "initial_interval_bound": 2.087089182034596e-18, "accepted": true, "accepted_local": true, "C_emp": 0.009855186373271652}}, "D3|weighted_sup|continuous_correction": {"C": 0.006717933456303857, "record": {"name": "D3", "N": 16, "epsilon": 0.5, "quantity": "continuous_correction", "metric": "weighted_sup", "value": 0.0016794833640759643, "t_peak": 0.012115276586285851, "time_difference": 1.5346609715451674e-11, "reference_bound": 7.761266388489747e-11, "tail_bound": 5.294626885263111e-32, "sampling_difference": 0.0, "accepted": true, "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical", "accepted_local": true, "C_emp": 0.006717933456303857}}, "D3|weighted_sup|discrete_correction": {"C": 0.006717566544911358, "record": {"name": "D3", "N": 32, "epsilon": 0.5, "quantity": "discrete_correction", "metric": "weighted_sup", "value": 0.0016793916362278394, "t_peak": 0.012115276586285851, "time_difference": 6.686130607631876e-10, "reference_bound": 0.0, "tail_bound": 5.343655200732035e-32, "sampling_difference": 0.0, "accepted": true, "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical", "accepted_local": true, "C_emp": 0.006717566544911358}}, "D3|weighted_L4H|linear": {"C": 0.00023077182957455944, "record": {"name": "D3", "N": 16, "epsilon": 0.03125, "quantity": "linear", "metric": "weighted_L4H", "value": 4.543035715683432e-06, "time_difference": 5.468376968198283e-10, "reference_bound": 2.9412768315435415e-09, "tail_bound": 2.0302151888603748e-33, "quadrature_difference": 5.297456516309632e-10, "initial_interval_bound": 1.01709522490963e-14, "accepted": true, "accepted_local": true, "C_emp": 0.00023077182957455944}}, "D3|weighted_L4H|nonlinear_discretization": {"C": 0.00023077166909418582, "record": {"name": "D3", "N": 16, "epsilon": 0.03125, "quantity": "nonlinear_discretization", "metric": "weighted_L4H", "value": 4.5430325564240445e-06, "time_difference": 5.468376961768032e-10, "reference_bound": 2.94127683818916e-09, "tail_bound": 2.0319335668816916e-33, "quadrature_difference": 5.296806888998595e-10, "initial_interval_bound": 1.0170973424919981e-14, "accepted": true, "accepted_local": true, "C_emp": 0.00023077166909418582}}, "D3|weighted_L4H|theorem_4_1_i_sum": {"C": 0.0004615434986687453, "record": {"name": "D3", "N": 16, "epsilon": 0.03125, "quantity": "theorem_4_1_i_sum", "metric": "weighted_L4H", "value": 9.086068272107478e-06, "time_difference": 1.0936753929966316e-09, "reference_bound": 5.882553669732702e-09, "tail_bound": 4.0621487557420664e-33, "quadrature_difference": 1.0594263405308226e-09, "initial_interval_bound": 2.034192567401628e-14, "accepted": true, "accepted_local": true, "C_emp": 0.0004615434986687453}}, "D3|weighted_sup|ordering": {"C": 1.3937223040583067e-06, "record": {"name": "D3", "N": 32, "epsilon": 0.03125, "quantity": "ordering", "metric": "weighted_sup", "value": 7.638673789979227e-10, "t_peak": 2.3713737056616554e-05, "time_difference": 2.611145976048041e-12, "reference_bound": 3.0317446880574317e-13, "tail_bound": 6.606477078942683e-33, "sampling_difference": 0.0, "accepted": true, "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical", "accepted_local": true, "C_emp": 1.3937223040583067e-06}}, "D4|weighted_sup|continuous_correction": {"C": 9.176198519961227e-06, "record": {"name": "D4_16", "N": 16, "epsilon": 0.03125, "quantity": "continuous_correction", "metric": "weighted_sup", "value": 8.961131367149636e-09, "t_peak": 1.0295324790736871e-07, "time_difference": 6.127619049798648e-13, "reference_bound": 8.325520305655058e-12, "tail_bound": 1.1143285892518853e-40, "sampling_difference": 0.0, "accepted": true, "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical", "accepted_local": true, "C_emp": 9.176198519961227e-06}}, "D4|weighted_sup|ordering": {"C": 1.4566307183655487e-05, "record": {"name": "D4_16", "N": 16, "epsilon": 0.03125, "quantity": "ordering", "metric": "weighted_sup", "value": 8.961131367149636e-09, "t_peak": 1.0295324790736871e-07, "time_difference": 6.127619049798648e-13, "reference_bound": 8.325520305655058e-12, "tail_bound": 1.1143285892518853e-40, "sampling_difference": 0.0, "accepted": true, "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical", "accepted_local": true, "C_emp": 1.4566307183655487e-05}}, "D4|weighted_sup|cubic_remainder": {"C": 5.25458197793935e-10, "record": {"name": "D4_16", "N": 16, "epsilon": 0.03125, "quantity": "cubic_remainder", "metric": "weighted_sup", "value": 1.0101865299078406e-14, "t_peak": 1.0473229021183173e-06, "time_difference": 5.974157184110971e-20, "reference_bound": 7.763419203390892e-19, "tail_bound": 2.228651171267505e-40, "sampling_difference": 1.5046714365810183e-17, "accepted": true, "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical", "accepted_local": true, "C_emp": 5.25458197793935e-10}}, "D4|weighted_L4H|linear": {"C": 0.04349203939781555, "record": {"name": "D4_16", "N": 16, "epsilon": 0.03125, "quantity": "linear", "metric": "weighted_L4H", "value": 0.0008561958740650774, "time_difference": 8.290342712396416e-08, "reference_bound": 8.564991256197382e-07, "tail_bound": 3.8425607385166823e-41, "quadrature_difference": 3.0973831160172917e-07, "initial_interval_bound": 0.0, "accepted": true, "accepted_local": true, "C_emp": 0.04349203939781555}}, "D4|weighted_L4H|nonlinear_discretization": {"C": 0.04349203673977196, "record": {"name": "D4_16", "N": 16, "epsilon": 0.03125, "quantity": "nonlinear_discretization", "metric": "weighted_L4H", "value": 0.0008561958217381231, "time_difference": 8.290342928117238e-08, "reference_bound": 8.564990678962698e-07, "tail_bound": 2.913180789830263e-41, "quadrature_difference": 3.097383717633488e-07, "initial_interval_bound": 0.0, "accepted": true, "accepted_local": true, "C_emp": 0.04349203673977196}}, "D4|weighted_L4H|theorem_4_1_i_sum": {"C": 0.08698407613758749, "record": {"name": "D4_16", "N": 16, "epsilon": 0.03125, "quantity": "theorem_4_1_i_sum", "metric": "weighted_L4H", "value": 0.0017123916958032004, "time_difference": 1.6580685640513655e-07, "reference_bound": 1.7129981935160079e-06, "tail_bound": 6.755741528346945e-41, "quadrature_difference": 6.19476683365078e-07, "initial_interval_bound": 0.0, "accepted": true, "accepted_local": true, "C_emp": 0.08698407613758749}}}, "rule": "Maximum of accepted original-direction training observations; no post-hoc safety factor or refit.", "cases": [{"name": "D1", "N": 16, "level": 3}, {"name": "D1", "N": 32, "level": 3}, {"name": "D2", "N": 16, "level": 3}, {"name": "D2", "N": 32, "level": 3}, {"name": "D3", "N": 16, "level": 2}, {"name": "D3", "N": 32, "level": 2}, {"name": "D4_16", "N": 16, "level": 2}, {"name": "D4_32", "N": 32, "level": 2}]}


==> anc/B3_W_scheme_seven_data/run_records/logs/modes_D1_N16-32_l3.log <==
MODES D1 70 8 seconds 9.311274300096557
MODES D1 70 16 seconds 19.112544500036165
MODES D1 70 24 seconds 28.813843399984762
MODES D1 70 32 seconds 38.16148360003717
MODES D1 100 8 seconds 58.97929139994085
MODES D1 100 16 seconds 82.89931809995323
MODES D1 100 24 seconds 108.11463430011645
MODES D1 100 32 seconds 131.89253509999253
MODES D1 100 40 seconds 155.9447145999875
MODES D1 100 48 seconds 180.14723360002972
MODES D1 100 56 seconds 203.2197680999525
MODES D1 100 64 seconds 226.45330110006034
CONTINUOUS_CHECK_COMPLETE D1


==> anc/B3_W_scheme_seven_data/run_records/logs/modes_D1_hold_N16-32-64_l3.log <==
MODES D1_hold 70 8 seconds 8.76123799989
MODES D1_hold 70 16 seconds 17.717222600011155
MODES D1_hold 70 24 seconds 27.029488999862224
MODES D1_hold 70 32 seconds 35.590589500032365
MODES D1_hold 100 8 seconds 54.79460939997807
MODES D1_hold 100 16 seconds 74.46039019990712
MODES D1_hold 100 24 seconds 96.88071599998511
MODES D1_hold 100 32 seconds 118.41972250002436
MODES D1_hold 100 40 seconds 139.98195270006545
MODES D1_hold 100 48 seconds 161.5875423999969
MODES D1_hold 100 56 seconds 183.63164140004665
MODES D1_hold 100 64 seconds 204.55801689997315
CONTINUOUS_CHECK_COMPLETE D1_hold


==> anc/B3_W_scheme_seven_data/run_records/logs/modes_D2_N16-32_l3.log <==
MODES D2 70 8 seconds 8.773527699988335
MODES D2 70 16 seconds 19.053547200048342
MODES D2 70 24 seconds 29.245862199924886
MODES D2 70 32 seconds 40.05530539993197
MODES D2 100 8 seconds 58.82210300001316
MODES D2 100 16 seconds 81.07870900002308
MODES D2 100 24 seconds 103.67687129997648
MODES D2 100 32 seconds 128.5794540999923
MODES D2 100 40 seconds 153.19660430005752
MODES D2 100 48 seconds 179.58639480010606
MODES D2 100 56 seconds 203.66270900005475
MODES D2 100 64 seconds 227.29562229989097
CONTINUOUS_CHECK_COMPLETE D2


==> anc/B3_W_scheme_seven_data/run_records/logs/modes_D2_hold_N16-32-64_l3.log <==
MODES D2_hold 70 8 seconds 11.574183499906212
MODES D2_hold 70 16 seconds 25.170512499986216
MODES D2_hold 70 24 seconds 39.3180021001026
MODES D2_hold 70 32 seconds 55.168678200105205
MODES D2_hold 100 8 seconds 79.81302509992383
MODES D2_hold 100 16 seconds 109.64189009997062
MODES D2_hold 100 24 seconds 138.5941037000157
MODES D2_hold 100 32 seconds 170.95298899989575
MODES D2_hold 100 40 seconds 202.70905379997566
MODES D2_hold 100 48 seconds 236.2039514000062
MODES D2_hold 100 56 seconds 267.85139569989406
MODES D2_hold 100 64 seconds 299.17095399997197
CONTINUOUS_CHECK_COMPLETE D2_hold


==> anc/B3_W_scheme_seven_data/run_records/logs/modes_D3_N128-256_l3.log <==
CONTINUOUS_CHECK_COMPLETE D3


==> anc/B3_W_scheme_seven_data/run_records/logs/modes_D3_N16-32_l2.log <==
MODES D3 70 8 seconds 9.141338299959898
MODES D3 70 16 seconds 19.36768290004693
MODES D3 70 24 seconds 29.757551999995485
MODES D3 70 32 seconds 40.36573550011963
MODES D3 100 8 seconds 58.1893565999344
MODES D3 100 16 seconds 80.61399849993177
MODES D3 100 24 seconds 104.24615060002543
MODES D3 100 32 seconds 130.33826979994774
MODES D3 100 40 seconds 155.67154140002094
MODES D3 100 48 seconds 180.16658030007966
MODES D3 100 56 seconds 203.3605869000312
MODES D3 100 64 seconds 227.99802689999342
CONTINUOUS_CHECK_COMPLETE D3


==> anc/B3_W_scheme_seven_data/run_records/logs/modes_D3_hold_N16-32-64_l3.log <==
MODES D3_hold 70 8 seconds 9.820091100176796
MODES D3_hold 70 16 seconds 20.91980760009028
MODES D3_hold 70 24 seconds 32.89309260016307
MODES D3_hold 70 32 seconds 44.35261070006527
MODES D3_hold 100 8 seconds 70.70110390009359
MODES D3_hold 100 16 seconds 102.10544569999911
MODES D3_hold 100 24 seconds 135.02892720000818
MODES D3_hold 100 32 seconds 168.17952560004778
MODES D3_hold 100 40 seconds 201.45710040000267
MODES D3_hold 100 48 seconds 234.9278832001146
MODES D3_hold 100 56 seconds 268.2407560001593
MODES D3_hold 100 64 seconds 300.4668450001627
CONTINUOUS_CHECK_COMPLETE D3_hold


==> anc/B3_W_scheme_seven_data/run_records/logs/modes_D4_128_N128_l3.log <==
MODES D4_128 70 8 seconds 15.523978000041097
MODES D4_128 70 16 seconds 33.72061930014752
MODES D4_128 70 24 seconds 50.07752720010467
MODES D4_128 70 32 seconds 66.9082704000175
MODES D4_128 100 8 seconds 95.68470520013943
MODES D4_128 100 16 seconds 126.83301750011742
MODES D4_128 100 24 seconds 156.63083370006643
MODES D4_128 100 32 seconds 188.1990692000836
MODES D4_128 100 40 seconds 217.91239119996317
MODES D4_128 100 48 seconds 249.06180110014975
MODES D4_128 100 56 seconds 278.54430890013464
MODES D4_128 100 64 seconds 307.33449649997056
CONTINUOUS_CHECK_COMPLETE D4_128


==> anc/B3_W_scheme_seven_data/run_records/logs/modes_D4_16_N16_l2.log <==
MODES D4_16 70 8 seconds 14.714930300135165
MODES D4_16 70 16 seconds 30.787353300023824
MODES D4_16 70 24 seconds 46.19255889998749
MODES D4_16 70 32 seconds 61.47000019997358
MODES D4_16 100 8 seconds 88.76813410012983
MODES D4_16 100 16 seconds 116.4023686000146
MODES D4_16 100 24 seconds 144.94249290018342
MODES D4_16 100 32 seconds 171.75408680015244
MODES D4_16 100 40 seconds 199.03575130016543
MODES D4_16 100 48 seconds 224.47001540008932
MODES D4_16 100 56 seconds 250.4121728001628
MODES D4_16 100 64 seconds 275.9469973000232
CONTINUOUS_CHECK_COMPLETE D4_16


==> anc/B3_W_scheme_seven_data/run_records/logs/modes_D4_32_N32_l2.log <==
MODES D4_32 70 8 seconds 13.596768799936399
MODES D4_32 70 16 seconds 29.01100769988261
MODES D4_32 70 24 seconds 44.84616689989343
MODES D4_32 70 32 seconds 59.96845509996638
MODES D4_32 100 8 seconds 86.87681669997983
MODES D4_32 100 16 seconds 114.7541620999109
MODES D4_32 100 24 seconds 144.30003840010613
MODES D4_32 100 32 seconds 173.09272140008397
MODES D4_32 100 40 seconds 199.79635989991948
MODES D4_32 100 48 seconds 226.07208539987914
MODES D4_32 100 56 seconds 251.27142130001448
MODES D4_32 100 64 seconds 277.8710195000749
CONTINUOUS_CHECK_COMPLETE D4_32


==> anc/B3_W_scheme_seven_data/run_records/logs/modes_D4_64_N64_l3.log <==
MODES D4_64 70 8 seconds 14.785272100009024
MODES D4_64 70 16 seconds 30.620651200180873
MODES D4_64 70 24 seconds 46.304939300054684
MODES D4_64 70 32 seconds 61.05930900014937
MODES D4_64 100 8 seconds 88.2218695001211
MODES D4_64 100 16 seconds 115.87651480012573
MODES D4_64 100 24 seconds 142.99055950017646
MODES D4_64 100 32 seconds 170.84862300008535
MODES D4_64 100 40 seconds 198.12548460019752
MODES D4_64 100 48 seconds 223.99583490006626
MODES D4_64 100 56 seconds 249.34060190012679
MODES D4_64 100 64 seconds 275.19497170019895
CONTINUOUS_CHECK_COMPLETE D4_64


==> anc/B3_W_scheme_seven_data/run_records/migration_record.json <==
{
  "Utc": "2026-10-31T19:17:06.9206607Z",
  "Reason": "User requested application-independent unattended supervision",
  "OldProcesses": [
    {
      "Pid": 5548,
      "Parent": 2504,
      "Command": "\"D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Scripts\\python.exe\" -B -u m1/run_batch1.py --root report/M1_theta0_20261031 --wait-seed"
    },
    {
      "Pid": 21156,
      "Parent": 5548,
      "Command": "\"C:\\Users\\DELL\\.cache\\codex-runtimes\\codex-primary-runtime\\dependencies\\python\\python.exe\" -B -u m1/run_batch1.py --root report/M1_theta0_20261031 --wait-seed"
    },
    {
      "Pid": 23160,
      "Parent": 22376,
      "Command": "\"D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Scripts\\python.exe\" -B -u m1/worker.py --root report/M1_theta0_20261031 --name D1 --n 4096 --level 1"
    },
    {
      "Pid": 24188,
      "Parent": 23160,
      "Command": "\"C:\\Users\\DELL\\.cache\\codex-runtimes\\codex-primary-runtime\\dependencies\\python\\python.exe\" -B -u m1/worker.py --root report/M1_theta0_20261031 --name D1 --n 4096 --level 1"
    },
    {
      "Pid": 22376,
      "Parent": 30344,
      "Command": "C:\\Users\\DELL\\.cache\\codex-runtimes\\codex-primary-runtime\\dependencies\\native\\powershell\\pwsh.exe -Command \"try { [Console]::OutputEncoding=[System.Text.Encoding]::UTF8 } catch {}\n$jobs=@(@(16,1),@(16,2),@(32,0),@(32,1),@(32,2),@(1024,0),@(1024,1),@(1024,2),@(2048,0),@(2048,1),@(2048,2),@(4096,0),@(4096,1),@(4096,2)); foreach($j in $jobs){ & '.venv/Scripts/python.exe' -B -u 'm1/worker.py' --root 'report/M1_theta0_20261031' --name D1 --n $j[0] --level $j[1] >> 'report/M1_theta0_20261031/D1_training.log' 2>&1; if($LASTEXITCODE -ne 0){exit $LASTEXITCODE} }\""
    },
    {
      "Pid": 2504,
      "Parent": 7676,
      "Command": "C:\\Users\\DELL\\.cache\\codex-runtimes\\codex-primary-runtime\\dependencies\\native\\powershell\\pwsh.exe -Command \"try { [Console]::OutputEncoding=[System.Text.Encoding]::UTF8 } catch {}\n& '.venv/Scripts/python.exe' -B -u 'm1/run_batch1.py' --root 'report/M1_theta0_20261031' --wait-seed\""
    }
  ]
}


==> anc/B3_W_scheme_seven_data/run_records/recovery_events.jsonl <==
{"utc": "2026-10-31T19:17:12.875814+00:00", "kind": "checkpoint_selected", "name": "D1", "N": 4096, "level": 1, "stages": 5, "done": 1006, "t": 0.21051614628958226, "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N4096_s5_l1\\checkpoint.npz"}
{"utc": "2026-10-31T19:18:48.749077+00:00", "kind": "checkpoint_selected", "name": "D1", "N": 4096, "level": 1, "stages": 5, "done": 1070, "t": 0.6984426041265835, "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N4096_s5_l1\\checkpoint.npz"}
{"utc": "2026-10-31T19:49:46.997132+00:00", "kind": "checkpoint_selected", "name": "D1", "N": 1024, "level": 3, "stages": 5, "done": 1040, "t": 0.39685026299204995, "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N1024_s5_l3\\checkpoint.npz"}
{"utc": "2026-10-31T19:52:32.495705+00:00", "kind": "checkpoint_selected", "name": "D1", "N": 2048, "level": 3, "stages": 5, "done": 99, "t": 2.4907654606720945e-10, "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N2048_s5_l3\\checkpoint.npz"}
{"utc": "2026-10-31T21:08:25.042704+00:00", "kind": "checkpoint_selected", "name": "D2", "N": 2048, "level": 0, "stages": 5, "done": 354, "t": 1.1284025430963029e-07, "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N2048_s5_l0\\checkpoint.npz"}
{"utc": "2026-10-31T21:18:38.584495+00:00", "kind": "checkpoint_selected", "name": "D2", "N": 2048, "level": 0, "stages": 5, "done": 482, "t": 2.4310695831668746e-06, "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N2048_s5_l0\\checkpoint.npz"}
{"utc": "2026-10-31T21:22:39.805396+00:00", "kind": "checkpoint_selected", "name": "D2", "N": 2048, "level": 0, "stages": 5, "done": 482, "t": 2.4310695831668746e-06, "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N2048_s5_l0\\checkpoint.npz"}
{"utc": "2026-10-31T21:36:01.160820+00:00", "kind": "checkpoint_selected", "name": "D2", "N": 4096, "level": 0, "stages": 5, "done": 548, "t": 1.1838192867844927e-05, "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N4096_s5_l0\\checkpoint.npz"}
{"utc": "2026-10-31T22:44:50.322203+00:00", "kind": "checkpoint_selected", "name": "D2", "N": 2048, "level": 2, "stages": 5, "done": 304, "t": 3.4010948563633996e-08, "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N2048_s5_l2\\checkpoint.npz"}
{"utc": "2026-10-31T23:43:59.868563+00:00", "kind": "checkpoint_selected", "name": "D2", "N": 4096, "level": 2, "stages": 5, "done": 578, "t": 2.431069583166875e-05, "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N4096_s5_l2\\checkpoint.npz"}
{"utc": "2026-10-31T23:48:33.356501+00:00", "kind": "checkpoint_selected", "name": "D2", "N": 4096, "level": 2, "stages": 5, "done": 691, "t": 0.0003655943718992846, "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N4096_s5_l2\\checkpoint.npz"}
{"utc": "2026-10-31T23:51:37.153676+00:00", "kind": "checkpoint_selected", "name": "D2", "N": 4096, "level": 2, "stages": 5, "done": 840, "t": 0.008669608804598519, "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N4096_s5_l2\\checkpoint.npz"}
{"utc": "2026-10-31T23:56:42.038801+00:00", "kind": "checkpoint_selected", "name": "D2", "N": 4096, "level": 2, "stages": 5, "done": 1036, "t": 0.3865515794648082, "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N4096_s5_l2\\checkpoint.npz"}
{"utc": "2026-10-31T23:58:45.233579+00:00", "kind": "checkpoint_selected", "name": "D2", "N": 4096, "level": 2, "stages": 5, "done": 1052, "t": 0.5108969774506914, "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N4096_s5_l2\\checkpoint.npz"}
{"utc": "2026-11-01T00:02:47.656924+00:00", "kind": "checkpoint_selected", "name": "D2", "N": 4096, "level": 2, "stages": 5, "done": 1080, "t": 0.8877392280557675, "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N4096_s5_l2\\checkpoint.npz"}
{"utc": "2026-11-01T00:10:34.995989+00:00", "kind": "checkpoint_selected", "name": "D2", "N": 1024, "level": 3, "stages": 5, "done": 94, "t": 2.2086694439393288e-10, "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N1024_s5_l3\\checkpoint.npz"}
{"utc": "2026-11-01T00:15:06.503970+00:00", "kind": "checkpoint_selected", "name": "D2", "N": 1024, "level": 3, "stages": 5, "done": 250, "t": 9.31388181738766e-09, "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N1024_s5_l3\\checkpoint.npz"}
{"utc": "2026-11-01T00:18:38.704622+00:00", "kind": "checkpoint_selected", "name": "D2", "N": 1024, "level": 3, "stages": 5, "done": 362, "t": 1.36709089102801e-07, "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N1024_s5_l3\\checkpoint.npz"}
{"utc": "2026-11-01T00:24:11.366953+00:00", "kind": "checkpoint_selected", "name": "D2", "N": 1024, "level": 3, "stages": 5, "done": 426, "t": 6.34547381432935e-07, "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N1024_s5_l3\\checkpoint.npz"}
{"utc": "2026-11-01T00:57:18.657057+00:00", "kind": "checkpoint_selected", "name": "D2", "N": 2048, "level": 3, "stages": 5, "done": 390, "t": 2.6758641201003155e-07, "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N2048_s5_l3\\checkpoint.npz"}
{"utc": "2026-11-01T01:07:25.099863+00:00", "kind": "checkpoint_selected", "name": "D2", "N": 2048, "level": 3, "stages": 5, "done": 440, "t": 8.87739228055769e-07, "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N2048_s5_l3\\checkpoint.npz"}
{"utc": "2026-11-01T01:40:00.945660+00:00", "kind": "checkpoint_selected", "name": "D2", "N": 2048, "level": 3, "stages": 5, "done": 526, "t": 6.984426041265846e-06, "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N2048_s5_l3\\checkpoint.npz"}
{"utc": "2026-11-01T01:49:36.493803+00:00", "kind": "checkpoint_selected", "name": "D2", "N": 2048, "level": 3, "stages": 5, "done": 532, "t": 8.065266912841269e-06, "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N2048_s5_l3\\checkpoint.npz"}
{"utc": "2026-11-01T02:50:07.584860+00:00", "kind": "checkpoint_selected", "name": "D2", "N": 4096, "level": 3, "stages": 5, "done": 409, "t": 4.2169650342858225e-07, "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N4096_s5_l3\\checkpoint.npz"}
{"utc": "2026-11-01T03:14:34.008367+00:00", "kind": "checkpoint_selected", "name": "D2", "N": 4096, "level": 3, "stages": 5, "done": 463, "t": 1.54169868303097e-06, "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N4096_s5_l3\\checkpoint.npz"}
{"utc": "2026-11-01T03:15:36.809487+00:00", "kind": "checkpoint_selected", "name": "D2", "N": 4096, "level": 3, "stages": 5, "done": 463, "t": 1.54169868303097e-06, "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N4096_s5_l3\\checkpoint.npz"}
{"utc": "2026-11-01T03:18:42.081080+00:00", "kind": "checkpoint_selected", "name": "D2", "N": 4096, "level": 3, "stages": 5, "done": 463, "t": 1.54169868303097e-06, "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N4096_s5_l3\\checkpoint.npz"}
{"utc": "2026-11-01T03:33:30.268096+00:00", "kind": "checkpoint_selected", "name": "D2", "N": 4096, "level": 3, "stages": 5, "done": 526, "t": 6.984426041265846e-06, "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D2_N4096_s5_l3\\checkpoint.npz"}


==> anc/B3_W_scheme_seven_data/run_records/restart_history.jsonl <==
{"utc": "2026-10-31T19:17:11.786573+00:00", "kind": "watchdog_started", "pid": 19972}
{"utc": "2026-10-31T19:17:11.798559+00:00", "kind": "supervisor_start", "pid": 15852, "watchdog_pid": 19972, "launch_in_this_watchdog": 1}
{"utc":"2026-10-31T19:18:42.3751979Z","kind":"controlled_child_exit_for_recovery_verification","pid":27108,"attempt_id":"1c7436f03cfb4e76a17a973d7ce49ded","label":"D1_N4096_l1","reason":"Verify supervisor resumes the committed production checkpoint after child exit"}
{"utc": "2026-10-31T19:18:43.147659+00:00", "kind": "job_restart_scheduled", "label": "D1_N4096_l1", "attempt_id": "1c7436f03cfb4e76a17a973d7ce49ded", "returncode": 4294967295, "restart_count": 1, "next_retry_seconds": 5, "resume": "last committed trajectory/checkpoint or completed diagnostic"}
{"utc":"2026-10-31T19:19:07.9838667Z","kind":"controlled_supervisor_exit_for_watchdog_verification","pid":19240,"reason":"Verify local watchdog restarts supervision without a Codex turn; active numerical child may finish under its singleton lock"}
{"utc": "2026-10-31T19:19:11.970438+00:00", "kind": "supervisor_exit", "pid": 15852, "returncode": 4294967295}
{"utc": "2026-10-31T19:19:11.970438+00:00", "kind": "supervisor_restart_scheduled", "returncode": 4294967295, "delay_seconds": 5}
{"utc": "2026-10-31T19:19:16.975967+00:00", "kind": "supervisor_start", "pid": 13732, "watchdog_pid": 19972, "launch_in_this_watchdog": 2}
{"utc": "2026-11-03T04:21:08.863994+00:00", "kind": "supervisor_exit", "pid": 13732, "returncode": 0}


==> anc/B3_W_scheme_seven_data/run_records/runtime_projection_initial.json <==
{
  "utc": "2026-10-31T18:56:05.937753+00:00",
  "seconds_per_step_per_element": 4.512235345240254e-05,
  "base_three_levels_hours": 68.14455224603931,
  "four_levels_hours": 146.0240405272271,
  "rows": [
    {
      "name": "D1",
      "base_three_levels_hours": 1.3883157407975253
    },
    {
      "name": "D2",
      "base_three_levels_hours": 3.3190272761602175
    },
    {
      "name": "D3",
      "base_three_levels_hours": 2.2142811916119483
    },
    {
      "name": "D1_hold",
      "base_three_levels_hours": 1.3883157407975253
    },
    {
      "name": "D2_hold",
      "base_three_levels_hours": 3.3190272761602175
    },
    {
      "name": "D3_hold",
      "base_three_levels_hours": 2.2142811916119483
    },
    {
      "name": "D4_16",
      "base_three_levels_hours": 1.676212405626402
    },
    {
      "name": "D4_32",
      "base_three_levels_hours": 2.1774499578046567
    },
    {
      "name": "D4_64",
      "base_three_levels_hours": 3.1818117781668556
    },
    {
      "name": "D4_128",
      "base_three_levels_hours": 10.388617701805265
    },
    {
      "name": "D4_256",
      "base_three_levels_hours": 36.87721198549675
    }
  ],
  "excludes": "continuous-mode quadratures, tail checks, analysis, memory waits; laptop load and iterations may vary"
}

==> anc/B3_W_scheme_seven_data/run_records/source_snapshot_01.json <==
{
  "utc": "2026-10-31T18:57:34.770163+00:00",
  "files": {
    "m1\\additional_checks.py": "5a099105019dfa04cf5936b57e970d217b5c17aeba0582566464756e07029919",
    "m1\\aggregate.py": "93d55cf04e58e145dd1050ebb3a6f639c90f66ef759080975449881df9b7f444",
    "m1\\analyze_case.py": "bf72f7de8977e30a39c4911c82f1222158364ed47b89c9ffcf0f2a64030ed2b1",
    "m1\\continuous_check.py": "74caf6a5315ecd7372bc8a69af27704f3d795aa0a06faccce5cbc5349e1aaf19",
    "m1\\make_report.py": "c31ef55a54c6e8d80683d9f2f260055772b8eddfbc6d78a22d6b84b310d0bc11",
    "m1\\prepare_batch1.py": "bb3ecb52cc166a6dbe1f2025b327b4b4c7552706b7b0a4c914b393d314a2274d",
    "m1\\README.md": "08ec6edd873bc1f32f0fa191890c676ef916058010964bcabd141411e1b58cc8",
    "m1\\run_batch1.py": "7890aa76b78d05878cead0f6662db6dc3ac07fb23668c422daea483d7c0a1527",
    "m1\\theta0_core.py": "1c47416bbe7370ceb186e180f51668b08630d3cb52b3b16df7b6791c585dc3d1",
    "m1\\validate_engine.py": "bea516c9fa307beb161d7d063fe59fda7a5107e7d884b4172aaf90a343c53122",
    "m1\\worker.py": "8c11957c8aaf37a1e28f0a6afe5cc5e966fc6ddd7ce368e29c20af9faa891927"
  },
  "note": "Initial production source snapshot; changes after earliest D1 launch add checkpoint accounting and diagnostics, not trajectory equations."
}

==> anc/B3_W_scheme_seven_data/run_records/unattended_events.jsonl <==
{"utc": "2026-10-31T19:17:12.664913+00:00", "kind": "supervisor_started", "pid": 19240}
{"utc": "2026-10-31T19:17:12.670181+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--n", "4096", "--level", "1"], "label": "D1_N4096_l1", "attempt_id": "1c7436f03cfb4e76a17a973d7ce49ded"}
{"utc": "2026-10-31T19:18:42.812827+00:00", "kind": "job_end", "label": "D1_N4096_l1", "attempt_id": "1c7436f03cfb4e76a17a973d7ce49ded", "returncode": 4294967295, "seconds": 90.14249280001968}
{"utc": "2026-10-31T19:18:48.551248+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--n", "4096", "--level", "1"], "label": "D1_N4096_l1", "attempt_id": "9de9fe718ff54537b251380a1f3e798b"}
{"utc": "2026-10-31T19:19:17.973974+00:00", "kind": "supervisor_started", "pid": 18844}
{"utc": "2026-10-31T19:19:17.979039+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--n", "4096", "--level", "1"], "label": "D1_N4096_l1", "attempt_id": "36661de6013047c6bffcf9289c38e2b3"}
{"utc": "2026-10-31T19:19:18.111505+00:00", "kind": "job_end", "label": "D1_N4096_l1", "attempt_id": "36661de6013047c6bffcf9289c38e2b3", "returncode": 73, "seconds": 0.13272299990057945}
{"utc": "2026-10-31T19:19:28.139386+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--n", "4096", "--level", "1"], "label": "D1_N4096_l1", "attempt_id": "aa1b72f595724e2aa048c7372e45b763"}
{"utc": "2026-10-31T19:19:29.025659+00:00", "kind": "job_end", "label": "D1_N4096_l1", "attempt_id": "aa1b72f595724e2aa048c7372e45b763", "returncode": 0, "seconds": 0.8871867000125349}
{"utc": "2026-10-31T19:19:29.033471+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--n", "4096", "--level", "2"], "label": "D1_N4096_l2", "attempt_id": "e2d52851f6f443c98d08fdd13bbc179a"}
{"utc": "2026-10-31T19:40:19.973090+00:00", "kind": "job_end", "label": "D1_N4096_l2", "attempt_id": "e2d52851f6f443c98d08fdd13bbc179a", "returncode": 0, "seconds": 1250.9405797000509}
{"utc": "2026-10-31T19:40:19.993625+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--ns", "16", "32", "--level", "2"], "label": "analyze_D1_N16-32_l2", "attempt_id": "3a08651c1b754539b04796a4cc0f2e7f"}
{"utc": "2026-10-31T19:41:43.090456+00:00", "kind": "job_end", "label": "analyze_D1_N16-32_l2", "attempt_id": "3a08651c1b754539b04796a4cc0f2e7f", "returncode": 0, "seconds": 83.0970853001345}
{"utc": "2026-10-31T19:41:43.121865+00:00", "kind": "time_refinement", "name": "D1", "coarse_ns": [16, 32], "new_level": 3}
{"utc": "2026-10-31T19:41:43.126698+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--n", "1024", "--level", "3"], "label": "D1_N1024_l3", "attempt_id": "cdd08eacbb4a465b89d750230d491667"}
{"utc": "2026-10-31T19:49:16.730143+00:00", "kind": "job_end", "label": "D1_N1024_l3", "attempt_id": "cdd08eacbb4a465b89d750230d491667", "returncode": 75, "seconds": 453.60386479995213}
{"utc": "2026-10-31T19:49:46.768613+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--n", "1024", "--level", "3"], "label": "D1_N1024_l3", "attempt_id": "67d817f0d3674417977f217d224ec32b"}
{"utc": "2026-10-31T19:51:00.765622+00:00", "kind": "job_end", "label": "D1_N1024_l3", "attempt_id": "67d817f0d3674417977f217d224ec32b", "returncode": 0, "seconds": 73.99664969998412}
{"utc": "2026-10-31T19:51:00.783903+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--n", "2048", "--level", "3"], "label": "D1_N2048_l3", "attempt_id": "4a2471644a624c62bdefb9dda3901ed9"}
{"utc": "2026-10-31T19:52:02.259671+00:00", "kind": "job_end", "label": "D1_N2048_l3", "attempt_id": "4a2471644a624c62bdefb9dda3901ed9", "returncode": 75, "seconds": 61.47593309986405}
{"utc": "2026-10-31T19:52:32.289496+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--n", "2048", "--level", "3"], "label": "D1_N2048_l3", "attempt_id": "985c4d06163848ab8189f7bda2f21fe3"}
{"utc": "2026-10-31T20:09:38.269132+00:00", "kind": "job_end", "label": "D1_N2048_l3", "attempt_id": "985c4d06163848ab8189f7bda2f21fe3", "returncode": 0, "seconds": 1025.9812812998425}
{"utc": "2026-10-31T20:09:38.286804+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--n", "4096", "--level", "3"], "label": "D1_N4096_l3", "attempt_id": "24eac5d14ec840cfaae07c2378e22c65"}
{"utc": "2026-10-31T20:49:15.043786+00:00", "kind": "job_end", "label": "D1_N4096_l3", "attempt_id": "24eac5d14ec840cfaae07c2378e22c65", "returncode": 0, "seconds": 2376.7575191999786}
{"utc": "2026-10-31T20:49:15.061167+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--n", "16", "--level", "3"], "label": "D1_N16_l3", "attempt_id": "dda814a113d241a3bceab3a965aa0806"}
{"utc": "2026-10-31T20:50:35.797188+00:00", "kind": "job_end", "label": "D1_N16_l3", "attempt_id": "dda814a113d241a3bceab3a965aa0806", "returncode": 0, "seconds": 80.73550159996375}
{"utc": "2026-10-31T20:50:35.818307+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--n", "32", "--level", "3"], "label": "D1_N32_l3", "attempt_id": "998918e3cd55456ea53bf26af48b5670"}
{"utc": "2026-10-31T20:51:54.122380+00:00", "kind": "job_end", "label": "D1_N32_l3", "attempt_id": "998918e3cd55456ea53bf26af48b5670", "returncode": 0, "seconds": 78.30378630012274}
{"utc": "2026-10-31T20:51:54.144500+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--ns", "16", "32", "--level", "3"], "label": "analyze_D1_N16-32_l3", "attempt_id": "d76b2633250344e5880dbb992a7b86d6"}
{"utc": "2026-10-31T20:53:26.247150+00:00", "kind": "job_end", "label": "analyze_D1_N16-32_l3", "attempt_id": "d76b2633250344e5880dbb992a7b86d6", "returncode": 0, "seconds": 92.10315069998614}
{"utc": "2026-10-31T20:53:26.305279+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "continuous_check.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--level", "3"], "label": "modes_D1_N16-32_l3", "attempt_id": "dc25da357f884a60ae6b5d54c23896df"}
{"utc": "2026-10-31T20:57:20.620404+00:00", "kind": "job_end", "label": "modes_D1_N16-32_l3", "attempt_id": "dc25da357f884a60ae6b5d54c23896df", "returncode": 0, "seconds": 234.31528430012986}
{"utc": "2026-10-31T20:57:20.631021+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "additional_checks.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--ns", "16", "32", "--level", "3", "--order-n", "16"], "label": "additional_D1_N16-32_l3", "attempt_id": "575ff6a42e7541dd9f24bcb405b169a0"}
{"utc": "2026-10-31T21:01:56.382546+00:00", "kind": "job_end", "label": "additional_D1_N16-32_l3", "attempt_id": "575ff6a42e7541dd9f24bcb405b169a0", "returncode": 0, "seconds": 275.7520755000878}
{"utc": "2026-10-31T21:01:56.397831+00:00", "kind": "case_complete", "name": "D1", "coarse_ns": [16, 32], "level": 3}
{"utc": "2026-10-31T21:01:56.407007+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "1024", "--level", "0"], "label": "D2_N1024_l0", "attempt_id": "f814966b5ff047e3bb1e4e02913b554d"}
{"utc": "2026-10-31T21:05:44.793360+00:00", "kind": "job_end", "label": "D2_N1024_l0", "attempt_id": "f814966b5ff047e3bb1e4e02913b554d", "returncode": 0, "seconds": 228.38607229990885}
{"utc": "2026-10-31T21:05:44.814813+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "2048", "--level", "0"], "label": "D2_N2048_l0", "attempt_id": "515d5c692fbb4ed28c76524df8ddb33b"}
{"utc": "2026-10-31T21:07:54.753321+00:00", "kind": "job_end", "label": "D2_N2048_l0", "attempt_id": "515d5c692fbb4ed28c76524df8ddb33b", "returncode": 75, "seconds": 129.93921960005537}
{"utc": "2026-10-31T21:08:24.792246+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "2048", "--level", "0"], "label": "D2_N2048_l0", "attempt_id": "99c06079c3004fd78dbd376c4481d671"}
{"utc": "2026-10-31T21:16:08.227340+00:00", "kind": "job_end", "label": "D2_N2048_l0", "attempt_id": "99c06079c3004fd78dbd376c4481d671", "returncode": 75, "seconds": 463.4342922999058}
{"utc": "2026-10-31T21:18:38.313562+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "2048", "--level", "0"], "label": "D2_N2048_l0", "attempt_id": "9f3c06e4393548d8aaf52d0010e6eb7e"}
{"utc": "2026-10-31T21:18:39.465261+00:00", "kind": "job_end", "label": "D2_N2048_l0", "attempt_id": "9f3c06e4393548d8aaf52d0010e6eb7e", "returncode": 75, "seconds": 1.1512684000190347}
{"utc": "2026-10-31T21:22:39.569744+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "2048", "--level", "0"], "label": "D2_N2048_l0", "attempt_id": "f77460dc4a874661a61cc7c5fbeb8b8a"}
{"utc": "2026-10-31T21:25:57.701923+00:00", "kind": "job_end", "label": "D2_N2048_l0", "attempt_id": "f77460dc4a874661a61cc7c5fbeb8b8a", "returncode": 0, "seconds": 198.1322353000287}
{"utc": "2026-10-31T21:25:57.717766+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "4096", "--level", "0"], "label": "D2_N4096_l0", "attempt_id": "a0217c7ae47c4fba987b52c797b1338b"}
{"utc": "2026-10-31T21:35:30.863251+00:00", "kind": "job_end", "label": "D2_N4096_l0", "attempt_id": "a0217c7ae47c4fba987b52c797b1338b", "returncode": 75, "seconds": 573.1464736999478}
{"utc": "2026-10-31T21:36:00.900786+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "4096", "--level", "0"], "label": "D2_N4096_l0", "attempt_id": "5375a1ef370745c689a4596a0f379802"}
{"utc": "2026-10-31T21:40:58.140158+00:00", "kind": "job_end", "label": "D2_N4096_l0", "attempt_id": "5375a1ef370745c689a4596a0f379802", "returncode": 0, "seconds": 297.23971159989014}
{"utc": "2026-10-31T21:40:58.162538+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "16", "--level", "0"], "label": "D2_N16_l0", "attempt_id": "88c643b61fc34a8484771dfb53433179"}
{"utc": "2026-10-31T21:41:25.060016+00:00", "kind": "job_end", "label": "D2_N16_l0", "attempt_id": "88c643b61fc34a8484771dfb53433179", "returncode": 0, "seconds": 26.89740029978566}
{"utc": "2026-10-31T21:41:25.070782+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "32", "--level", "0"], "label": "D2_N32_l0", "attempt_id": "377af35fedf4463a8445f67e18bfc38d"}
{"utc": "2026-10-31T21:41:53.903380+00:00", "kind": "job_end", "label": "D2_N32_l0", "attempt_id": "377af35fedf4463a8445f67e18bfc38d", "returncode": 0, "seconds": 28.833000499987975}
{"utc": "2026-10-31T21:41:53.921163+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "1024", "--level", "1"], "label": "D2_N1024_l1", "attempt_id": "9a33bbd5a4cd44c8b8cfb45468417e66"}
{"utc": "2026-10-31T21:48:34.293020+00:00", "kind": "job_end", "label": "D2_N1024_l1", "attempt_id": "9a33bbd5a4cd44c8b8cfb45468417e66", "returncode": 0, "seconds": 400.3712441001553}
{"utc": "2026-10-31T21:48:34.309390+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "2048", "--level", "1"], "label": "D2_N2048_l1", "attempt_id": "cd9f97e6556c47ffae3ae02f264a1d00"}
{"utc": "2026-10-31T22:01:51.154184+00:00", "kind": "job_end", "label": "D2_N2048_l1", "attempt_id": "cd9f97e6556c47ffae3ae02f264a1d00", "returncode": 0, "seconds": 796.8453511002008}
{"utc": "2026-10-31T22:01:51.164854+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "4096", "--level", "1"], "label": "D2_N4096_l1", "attempt_id": "b2ca32c39d874c4284e3fd8382e6e7a2"}
{"utc": "2026-10-31T22:28:42.448737+00:00", "kind": "job_end", "label": "D2_N4096_l1", "attempt_id": "b2ca32c39d874c4284e3fd8382e6e7a2", "returncode": 0, "seconds": 1611.2829750999808}
{"utc": "2026-10-31T22:28:42.480958+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "16", "--level", "1"], "label": "D2_N16_l1", "attempt_id": "3237757509e948b282e53c4c968c1cef"}
{"utc": "2026-10-31T22:29:27.272899+00:00", "kind": "job_end", "label": "D2_N16_l1", "attempt_id": "3237757509e948b282e53c4c968c1cef", "returncode": 0, "seconds": 44.791655299952254}
{"utc": "2026-10-31T22:29:27.294532+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "32", "--level", "1"], "label": "D2_N32_l1", "attempt_id": "0a2e1122ec0f431793b0e58b553dd08b"}
{"utc": "2026-10-31T22:30:15.425280+00:00", "kind": "job_end", "label": "D2_N32_l1", "attempt_id": "0a2e1122ec0f431793b0e58b553dd08b", "returncode": 0, "seconds": 48.13166810013354}
{"utc": "2026-10-31T22:30:15.445535+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "1024", "--level", "2"], "label": "D2_N1024_l2", "attempt_id": "0fe4d4c47605404c8467536a7f78cdc9"}
{"utc": "2026-10-31T22:41:47.818224+00:00", "kind": "job_end", "label": "D2_N1024_l2", "attempt_id": "0fe4d4c47605404c8467536a7f78cdc9", "returncode": 0, "seconds": 692.3733186000027}
{"utc": "2026-10-31T22:41:47.883171+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "2048", "--level", "2"], "label": "D2_N2048_l2", "attempt_id": "574e0965e241449ca7fec1f8446cda28"}
{"utc": "2026-10-31T22:44:20.067010+00:00", "kind": "job_end", "label": "D2_N2048_l2", "attempt_id": "574e0965e241449ca7fec1f8446cda28", "returncode": 75, "seconds": 152.18424870003946}
{"utc": "2026-10-31T22:44:50.099055+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "2048", "--level", "2"], "label": "D2_N2048_l2", "attempt_id": "6d7be2f055824be4b0c0f16683fc1254"}
{"utc": "2026-10-31T23:06:30.793767+00:00", "kind": "job_end", "label": "D2_N2048_l2", "attempt_id": "6d7be2f055824be4b0c0f16683fc1254", "returncode": 0, "seconds": 1300.6968737000134}
{"utc": "2026-10-31T23:06:30.811401+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "4096", "--level", "2"], "label": "D2_N4096_l2", "attempt_id": "2db1520d44c84e1492ab7ca25faab6c9"}
{"utc": "2026-10-31T23:43:29.560774+00:00", "kind": "job_end", "label": "D2_N4096_l2", "attempt_id": "2db1520d44c84e1492ab7ca25faab6c9", "returncode": 75, "seconds": 2218.7503887000494}
{"utc": "2026-10-31T23:43:59.596646+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "4096", "--level", "2"], "label": "D2_N4096_l2", "attempt_id": "3f31e66285b546b88bba41368ad71309"}
{"utc": "2026-10-31T23:48:03.068316+00:00", "kind": "job_end", "label": "D2_N4096_l2", "attempt_id": "3f31e66285b546b88bba41368ad71309", "returncode": 75, "seconds": 243.47182039986365}
{"utc": "2026-10-31T23:48:33.106502+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "4096", "--level", "2"], "label": "D2_N4096_l2", "attempt_id": "0e258ab53be04a8da2f7fd444b47d58a"}
{"utc": "2026-10-31T23:51:06.872946+00:00", "kind": "job_end", "label": "D2_N4096_l2", "attempt_id": "0e258ab53be04a8da2f7fd444b47d58a", "returncode": 75, "seconds": 153.76665050000884}
{"utc": "2026-10-31T23:51:36.903607+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "4096", "--level", "2"], "label": "D2_N4096_l2", "attempt_id": "8ea35e326604422980a218e453063724"}
{"utc": "2026-10-31T23:56:11.737872+00:00", "kind": "job_end", "label": "D2_N4096_l2", "attempt_id": "8ea35e326604422980a218e453063724", "returncode": 75, "seconds": 274.8347479000222}
{"utc": "2026-10-31T23:56:41.767926+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "4096", "--level", "2"], "label": "D2_N4096_l2", "attempt_id": "8ead228927e54391b6c1ab87c1a42388"}
{"utc": "2026-10-31T23:58:14.976873+00:00", "kind": "job_end", "label": "D2_N4096_l2", "attempt_id": "8ead228927e54391b6c1ab87c1a42388", "returncode": 75, "seconds": 93.20919570000842}
{"utc": "2026-10-31T23:58:45.009590+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "4096", "--level", "2"], "label": "D2_N4096_l2", "attempt_id": "75cae8dcd7d345babe5d7469a0dc9738"}
{"utc": "2026-11-01T00:00:47.365270+00:00", "kind": "job_end", "label": "D2_N4096_l2", "attempt_id": "75cae8dcd7d345babe5d7469a0dc9738", "returncode": 75, "seconds": 122.35592170013115}
{"utc": "2026-11-01T00:02:47.408602+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "4096", "--level", "2"], "label": "D2_N4096_l2", "attempt_id": "4a0ef57312434dffac75532af9dcc344"}
{"utc": "2026-11-01T00:03:10.988561+00:00", "kind": "job_end", "label": "D2_N4096_l2", "attempt_id": "4a0ef57312434dffac75532af9dcc344", "returncode": 0, "seconds": 23.58013500017114}
{"utc": "2026-11-01T00:03:11.005187+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "16", "--level", "2"], "label": "D2_N16_l2", "attempt_id": "3e07a071805c4af2a5406108e13c7438"}
{"utc": "2026-11-01T00:04:24.933310+00:00", "kind": "job_end", "label": "D2_N16_l2", "attempt_id": "3e07a071805c4af2a5406108e13c7438", "returncode": 0, "seconds": 73.92840440012515}
{"utc": "2026-11-01T00:06:25.013398+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "32", "--level", "2"], "label": "D2_N32_l2", "attempt_id": "1e59f07670cf4dd18397f4be1c4a7dc1"}
{"utc": "2026-11-01T00:08:01.811587+00:00", "kind": "job_end", "label": "D2_N32_l2", "attempt_id": "1e59f07670cf4dd18397f4be1c4a7dc1", "returncode": 0, "seconds": 96.79814490000717}
{"utc": "2026-11-01T00:08:01.833898+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--ns", "16", "32", "--level", "2"], "label": "analyze_D2_N16-32_l2", "attempt_id": "c39ad37af1e34c15b556445e1f151b39"}
{"utc": "2026-11-01T00:09:33.244016+00:00", "kind": "job_end", "label": "analyze_D2_N16-32_l2", "attempt_id": "c39ad37af1e34c15b556445e1f151b39", "returncode": 0, "seconds": 91.41055869986303}
{"utc": "2026-11-01T00:09:33.277243+00:00", "kind": "time_refinement", "name": "D2", "coarse_ns": [16, 32], "new_level": 3}
{"utc": "2026-11-01T00:09:33.284422+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "1024", "--level", "3"], "label": "D2_N1024_l3", "attempt_id": "5f54bcb2cc2b4e92aacb8425c106dc57"}
{"utc": "2026-11-01T00:10:04.726654+00:00", "kind": "job_end", "label": "D2_N1024_l3", "attempt_id": "5f54bcb2cc2b4e92aacb8425c106dc57", "returncode": 75, "seconds": 31.44249470019713}
{"utc": "2026-11-01T00:10:34.759431+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "1024", "--level", "3"], "label": "D2_N1024_l3", "attempt_id": "a8b8f9580a9f4e60bfe1f79ed2ba0508"}
{"utc": "2026-11-01T00:11:36.143453+00:00", "kind": "job_end", "label": "D2_N1024_l3", "attempt_id": "a8b8f9580a9f4e60bfe1f79ed2ba0508", "returncode": 75, "seconds": 61.383317600004375}
{"utc": "2026-11-01T00:15:06.226227+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "1024", "--level", "3"], "label": "D2_N1024_l3", "attempt_id": "8325bf7a709545cbbfb0e12a6e38ea5e"}
{"utc": "2026-11-01T00:18:08.449761+00:00", "kind": "job_end", "label": "D2_N1024_l3", "attempt_id": "8325bf7a709545cbbfb0e12a6e38ea5e", "returncode": 75, "seconds": 182.22358520003036}
{"utc": "2026-11-01T00:18:38.482044+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "1024", "--level", "3"], "label": "D2_N1024_l3", "attempt_id": "37fb480665804910b3cf273778d97fbe"}
{"utc": "2026-11-01T00:23:11.098607+00:00", "kind": "job_end", "label": "D2_N1024_l3", "attempt_id": "37fb480665804910b3cf273778d97fbe", "returncode": 75, "seconds": 272.6175810000859}
{"utc": "2026-11-01T00:24:11.137638+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "1024", "--level", "3"], "label": "D2_N1024_l3", "attempt_id": "4430c7cbb6564a828a54a35ade6564fd"}
{"utc": "2026-11-01T00:39:07.658028+00:00", "kind": "job_end", "label": "D2_N1024_l3", "attempt_id": "4430c7cbb6564a828a54a35ade6564fd", "returncode": 0, "seconds": 896.5207281999756}
{"utc": "2026-11-01T00:39:07.679190+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "2048", "--level", "3"], "label": "D2_N2048_l3", "attempt_id": "3562f804833b40be840a2065137e6a25"}
{"utc": "2026-11-01T00:52:17.780548+00:00", "kind": "job_end", "label": "D2_N2048_l3", "attempt_id": "3562f804833b40be840a2065137e6a25", "returncode": 75, "seconds": 790.1015249998309}
{"utc": "2026-11-01T00:57:18.053084+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "2048", "--level", "3"], "label": "D2_N2048_l3", "attempt_id": "445fbc46ebde4bac9c4ee2e7d20c7fad"}
{"utc": "2026-11-01T01:05:24.813468+00:00", "kind": "job_end", "label": "D2_N2048_l3", "attempt_id": "445fbc46ebde4bac9c4ee2e7d20c7fad", "returncode": 75, "seconds": 486.76036419998854}
{"utc": "2026-11-01T01:07:24.880674+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "2048", "--level", "3"], "label": "D2_N2048_l3", "attempt_id": "d796f23457fc47c7aa63f6f664487e1a"}
{"utc": "2026-11-01T01:17:30.065595+00:00", "kind": "job_end", "label": "D2_N2048_l3", "attempt_id": "d796f23457fc47c7aa63f6f664487e1a", "returncode": 75, "seconds": 605.1854582000524}
{"utc": "2026-11-01T01:40:00.529333+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "2048", "--level", "3"], "label": "D2_N2048_l3", "attempt_id": "042886e3ba72452e85a71510ec760971"}
{"utc": "2026-11-01T01:41:35.197411+00:00", "kind": "job_end", "label": "D2_N2048_l3", "attempt_id": "042886e3ba72452e85a71510ec760971", "returncode": 75, "seconds": 94.6684695999138}
{"utc": "2026-11-01T01:49:35.397004+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "2048", "--level", "3"], "label": "D2_N2048_l3", "attempt_id": "45843b9073164756be8262214bc5a8b1"}
{"utc": "2026-11-01T02:07:13.327787+00:00", "kind": "job_end", "label": "D2_N2048_l3", "attempt_id": "45843b9073164756be8262214bc5a8b1", "returncode": 0, "seconds": 1057.9321143999696}
{"utc": "2026-11-01T02:07:13.342627+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "4096", "--level", "3"], "label": "D2_N4096_l3", "attempt_id": "551bd802e8674b6089d147bff94c1ece"}
{"utc": "2026-11-01T02:47:07.250114+00:00", "kind": "job_end", "label": "D2_N4096_l3", "attempt_id": "551bd802e8674b6089d147bff94c1ece", "returncode": 75, "seconds": 2393.837461499963}
{"utc": "2026-11-01T02:50:07.331107+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "4096", "--level", "3"], "label": "D2_N4096_l3", "attempt_id": "e3c2d0b754ee426898b90a0af6ea1776"}
{"utc": "2026-11-01T03:14:03.323749+00:00", "kind": "job_end", "label": "D2_N4096_l3", "attempt_id": "e3c2d0b754ee426898b90a0af6ea1776", "returncode": 75, "seconds": 1435.9174354998395}
{"utc": "2026-11-01T03:14:33.363877+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "4096", "--level", "3"], "label": "D2_N4096_l3", "attempt_id": "a527ee692af741079e325759f40db20d"}
{"utc": "2026-11-01T03:14:36.442379+00:00", "kind": "job_end", "label": "D2_N4096_l3", "attempt_id": "a527ee692af741079e325759f40db20d", "returncode": 75, "seconds": 3.077409900026396}
{"utc": "2026-11-01T03:15:36.491841+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "4096", "--level", "3"], "label": "D2_N4096_l3", "attempt_id": "8b8177e859d8468fb55886bda066fbc1"}
{"utc": "2026-11-01T03:17:11.668029+00:00", "kind": "job_end", "label": "D2_N4096_l3", "attempt_id": "8b8177e859d8468fb55886bda066fbc1", "returncode": 75, "seconds": 95.17176540009677}
{"utc": "2026-11-01T03:18:41.731055+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "4096", "--level", "3"], "label": "D2_N4096_l3", "attempt_id": "048044a4542b45d9864901f5ec32d6a8"}
{"utc": "2026-11-01T03:32:59.959319+00:00", "kind": "job_end", "label": "D2_N4096_l3", "attempt_id": "048044a4542b45d9864901f5ec32d6a8", "returncode": 75, "seconds": 858.217090500053}
{"utc": "2026-11-01T03:33:29.980609+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "4096", "--level", "3"], "label": "D2_N4096_l3", "attempt_id": "1594646af327412fa962e2124d6faa6d"}
{"utc": "2026-11-01T04:04:22.900558+00:00", "kind": "job_end", "label": "D2_N4096_l3", "attempt_id": "1594646af327412fa962e2124d6faa6d", "returncode": 0, "seconds": 1852.9214717999566}
{"utc": "2026-11-01T04:04:22.910718+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "16", "--level", "3"], "label": "D2_N16_l3", "attempt_id": "47a2f35d62364ca6b2a2f640a154eb5f"}
{"utc": "2026-11-01T04:06:55.748677+00:00", "kind": "job_end", "label": "D2_N16_l3", "attempt_id": "47a2f35d62364ca6b2a2f640a154eb5f", "returncode": 0, "seconds": 152.83671590010636}
{"utc": "2026-11-01T04:06:55.768584+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "32", "--level", "3"], "label": "D2_N32_l3", "attempt_id": "29b5e8fb6d394bba99ea3b349fda9685"}
{"utc": "2026-11-01T04:09:51.566023+00:00", "kind": "job_end", "label": "D2_N32_l3", "attempt_id": "29b5e8fb6d394bba99ea3b349fda9685", "returncode": 0, "seconds": 175.79684810014442}
{"utc": "2026-11-01T04:09:51.587719+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--ns", "16", "32", "--level", "3"], "label": "analyze_D2_N16-32_l3", "attempt_id": "97a4a87e5cda4f5fa31cbdeb0125b1e5"}
{"utc": "2026-11-01T04:11:22.892625+00:00", "kind": "job_end", "label": "analyze_D2_N16-32_l3", "attempt_id": "97a4a87e5cda4f5fa31cbdeb0125b1e5", "returncode": 0, "seconds": 91.3048209999688}
{"utc": "2026-11-01T04:11:22.950560+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "continuous_check.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--level", "3"], "label": "modes_D2_N16-32_l3", "attempt_id": "878cdc3d59554920a47a155b6a76300b"}
{"utc": "2026-11-01T04:15:17.219672+00:00", "kind": "job_end", "label": "modes_D2_N16-32_l3", "attempt_id": "878cdc3d59554920a47a155b6a76300b", "returncode": 0, "seconds": 234.26951720006764}
{"utc": "2026-11-01T04:15:17.240092+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "additional_checks.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--ns", "16", "32", "--level", "3", "--order-n", "16"], "label": "additional_D2_N16-32_l3", "attempt_id": "42a675636a1f4ce9beca9f616294b11f"}
{"utc": "2026-11-01T04:22:26.403948+00:00", "kind": "job_end", "label": "additional_D2_N16-32_l3", "attempt_id": "42a675636a1f4ce9beca9f616294b11f", "returncode": 0, "seconds": 429.1636904999614}
{"utc": "2026-11-01T04:22:26.417255+00:00", "kind": "case_complete", "name": "D2", "coarse_ns": [16, 32], "level": 3}
{"utc": "2026-11-01T04:22:26.425616+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "1024", "--level", "0"], "label": "D3_N1024_l0", "attempt_id": "41d48c6f7623468a8506e27b19fc96c4"}
{"utc": "2026-11-01T04:24:44.412095+00:00", "kind": "job_end", "label": "D3_N1024_l0", "attempt_id": "41d48c6f7623468a8506e27b19fc96c4", "returncode": 0, "seconds": 137.9867328000255}
{"utc": "2026-11-01T04:24:44.427743+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "2048", "--level", "0"], "label": "D3_N2048_l0", "attempt_id": "7452d0b30ab44c9e8beee1fde30006de"}
{"utc": "2026-11-01T04:29:22.591661+00:00", "kind": "job_end", "label": "D3_N2048_l0", "attempt_id": "7452d0b30ab44c9e8beee1fde30006de", "returncode": 0, "seconds": 278.164190699812}
{"utc": "2026-11-01T04:29:22.610272+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "4096", "--level", "0"], "label": "D3_N4096_l0", "attempt_id": "f93c983648934bab81ea54952cf81d71"}
{"utc": "2026-11-01T04:38:53.418814+00:00", "kind": "job_end", "label": "D3_N4096_l0", "attempt_id": "f93c983648934bab81ea54952cf81d71", "returncode": 0, "seconds": 570.8096566998865}
{"utc": "2026-11-01T04:38:53.439213+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "16", "--level", "0"], "label": "D3_N16_l0", "attempt_id": "7598e2a0931c49479eac83469e5eb832"}
{"utc": "2026-11-01T04:39:09.590048+00:00", "kind": "job_end", "label": "D3_N16_l0", "attempt_id": "7598e2a0931c49479eac83469e5eb832", "returncode": 0, "seconds": 16.15036670002155}
{"utc": "2026-11-01T04:39:09.609258+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "32", "--level", "0"], "label": "D3_N32_l0", "attempt_id": "b6f8649730bc45f194c43353c62d2a74"}
{"utc": "2026-11-01T04:39:28.539287+00:00", "kind": "job_end", "label": "D3_N32_l0", "attempt_id": "b6f8649730bc45f194c43353c62d2a74", "returncode": 0, "seconds": 18.92964110011235}
{"utc": "2026-11-01T04:39:28.559062+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "1024", "--level", "1"], "label": "D3_N1024_l1", "attempt_id": "fef5b85cabdc4c26b970a487d6cebf6b"}
{"utc": "2026-11-01T04:43:31.212648+00:00", "kind": "job_end", "label": "D3_N1024_l1", "attempt_id": "fef5b85cabdc4c26b970a487d6cebf6b", "returncode": 0, "seconds": 242.65410449984483}
{"utc": "2026-11-01T04:43:31.229664+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "2048", "--level", "1"], "label": "D3_N2048_l1", "attempt_id": "0ee8d87d235c42819e373c2b97177bd3"}
{"utc": "2026-11-01T04:52:02.133175+00:00", "kind": "job_end", "label": "D3_N2048_l1", "attempt_id": "0ee8d87d235c42819e373c2b97177bd3", "returncode": 0, "seconds": 510.9044427999761}
{"utc": "2026-11-01T04:52:02.147536+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "4096", "--level", "1"], "label": "D3_N4096_l1", "attempt_id": "26a2ce409023495a97ff5ebbd35080c2"}
{"utc": "2026-11-01T05:09:20.767044+00:00", "kind": "job_end", "label": "D3_N4096_l1", "attempt_id": "26a2ce409023495a97ff5ebbd35080c2", "returncode": 0, "seconds": 1038.6192095000297}
{"utc": "2026-11-01T05:09:20.784642+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "16", "--level", "1"], "label": "D3_N16_l1", "attempt_id": "b2142b24a36f402d8c982a3461a2fb4c"}
{"utc": "2026-11-01T05:09:49.676195+00:00", "kind": "job_end", "label": "D3_N16_l1", "attempt_id": "b2142b24a36f402d8c982a3461a2fb4c", "returncode": 0, "seconds": 28.89141170005314}
{"utc": "2026-11-01T05:09:49.694567+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "32", "--level", "1"], "label": "D3_N32_l1", "attempt_id": "0bfd76bdf598496985ac67ef1c6f3b70"}
{"utc": "2026-11-01T05:10:23.271580+00:00", "kind": "job_end", "label": "D3_N32_l1", "attempt_id": "0bfd76bdf598496985ac67ef1c6f3b70", "returncode": 0, "seconds": 33.57604039995931}
{"utc": "2026-11-01T05:10:23.289830+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "1024", "--level", "2"], "label": "D3_N1024_l2", "attempt_id": "d9340db2b8144a2ab607f8f35f655586"}
{"utc": "2026-11-01T05:18:00.383033+00:00", "kind": "job_end", "label": "D3_N1024_l2", "attempt_id": "d9340db2b8144a2ab607f8f35f655586", "returncode": 0, "seconds": 457.0931087001227}
{"utc": "2026-11-01T05:18:00.391330+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "2048", "--level", "2"], "label": "D3_N2048_l2", "attempt_id": "e924769d5824446bbc37c59f58dbc0c4"}
{"utc": "2026-11-01T05:34:17.897821+00:00", "kind": "job_end", "label": "D3_N2048_l2", "attempt_id": "e924769d5824446bbc37c59f58dbc0c4", "returncode": 0, "seconds": 977.5077988000121}
{"utc": "2026-11-01T05:34:17.913297+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "4096", "--level", "2"], "label": "D3_N4096_l2", "attempt_id": "436cd1b19c7c4a9299ae785b1db24b8d"}
{"utc": "2026-11-01T06:08:58.198195+00:00", "kind": "job_end", "label": "D3_N4096_l2", "attempt_id": "436cd1b19c7c4a9299ae785b1db24b8d", "returncode": 0, "seconds": 2080.2861485998146}
{"utc": "2026-11-01T06:08:58.218306+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "16", "--level", "2"], "label": "D3_N16_l2", "attempt_id": "4697708060254236b18370223e1f1c1a"}
{"utc": "2026-11-01T06:09:53.823379+00:00", "kind": "job_end", "label": "D3_N16_l2", "attempt_id": "4697708060254236b18370223e1f1c1a", "returncode": 0, "seconds": 55.60523729980923}
{"utc": "2026-11-01T06:09:53.839471+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "32", "--level", "2"], "label": "D3_N32_l2", "attempt_id": "24c4721a827f4e43adf21a233eb212cc"}
{"utc": "2026-11-01T06:10:56.543684+00:00", "kind": "job_end", "label": "D3_N32_l2", "attempt_id": "24c4721a827f4e43adf21a233eb212cc", "returncode": 0, "seconds": 62.70464380015619}
{"utc": "2026-11-01T06:10:56.560740+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--ns", "16", "32", "--level", "2"], "label": "analyze_D3_N16-32_l2", "attempt_id": "757d7386339440ffa865629d21d4566a"}
{"utc": "2026-11-01T06:12:21.772633+00:00", "kind": "job_end", "label": "analyze_D3_N16-32_l2", "attempt_id": "757d7386339440ffa865629d21d4566a", "returncode": 0, "seconds": 85.21203569998033}
{"utc": "2026-11-01T06:12:21.826885+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "continuous_check.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--level", "2"], "label": "modes_D3_N16-32_l2", "attempt_id": "1c415c9e6c9f4df0b4898f0a32750e5a"}
{"utc": "2026-11-01T06:16:16.353174+00:00", "kind": "job_end", "label": "modes_D3_N16-32_l2", "attempt_id": "1c415c9e6c9f4df0b4898f0a32750e5a", "returncode": 0, "seconds": 234.52650150004774}
{"utc": "2026-11-01T06:16:16.371671+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "additional_checks.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--ns", "16", "32", "--level", "2", "--order-n", "16"], "label": "additional_D3_N16-32_l2", "attempt_id": "fa42da9e05d747c38a6c902699a91f6f"}
{"utc": "2026-11-01T06:19:51.465826+00:00", "kind": "job_end", "label": "additional_D3_N16-32_l2", "attempt_id": "fa42da9e05d747c38a6c902699a91f6f", "returncode": 0, "seconds": 215.09527609986253}
{"utc": "2026-11-01T06:19:51.480180+00:00", "kind": "case_complete", "name": "D3", "coarse_ns": [16, 32], "level": 2}
{"utc": "2026-11-01T06:19:51.489058+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_16", "--n", "1024", "--level", "0"], "label": "D4_16_N1024_l0", "attempt_id": "89c146f4032944958737535b449729cc"}
{"utc": "2026-11-01T06:21:39.815386+00:00", "kind": "job_end", "label": "D4_16_N1024_l0", "attempt_id": "89c146f4032944958737535b449729cc", "returncode": 0, "seconds": 108.3266698999796}
{"utc": "2026-11-01T06:21:39.833955+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_16", "--n", "2048", "--level", "0"], "label": "D4_16_N2048_l0", "attempt_id": "c89ae12e04104b63a9281df65cd0cf9d"}
{"utc": "2026-11-01T06:25:37.251767+00:00", "kind": "job_end", "label": "D4_16_N2048_l0", "attempt_id": "c89ae12e04104b63a9281df65cd0cf9d", "returncode": 0, "seconds": 237.417578099994}
{"utc": "2026-11-01T06:25:37.272227+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_16", "--n", "4096", "--level", "0"], "label": "D4_16_N4096_l0", "attempt_id": "2e8f81035be94a5db3179b8a09f1e995"}
{"utc": "2026-11-01T06:34:04.440044+00:00", "kind": "job_end", "label": "D4_16_N4096_l0", "attempt_id": "2e8f81035be94a5db3179b8a09f1e995", "returncode": 0, "seconds": 507.1683251000941}
{"utc": "2026-11-01T06:34:04.457554+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_16", "--n", "1024", "--level", "1"], "label": "D4_16_N1024_l1", "attempt_id": "645111e9b7c84820a5d4d73a7ec7d75c"}
{"utc": "2026-11-01T06:37:20.461949+00:00", "kind": "job_end", "label": "D4_16_N1024_l1", "attempt_id": "645111e9b7c84820a5d4d73a7ec7d75c", "returncode": 0, "seconds": 196.0046242000535}
{"utc": "2026-11-01T06:37:20.470452+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_16", "--n", "2048", "--level", "1"], "label": "D4_16_N2048_l1", "attempt_id": "35dc7647862e46cf895c3d4d88e7d88c"}
{"utc": "2026-11-01T06:44:23.840720+00:00", "kind": "job_end", "label": "D4_16_N2048_l1", "attempt_id": "35dc7647862e46cf895c3d4d88e7d88c", "returncode": 0, "seconds": 423.37074130005203}
{"utc": "2026-11-01T06:44:23.863331+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_16", "--n", "4096", "--level", "1"], "label": "D4_16_N4096_l1", "attempt_id": "7b82f03517da40ffb8ec8ca8194c2cf4"}
{"utc": "2026-11-01T06:59:36.184622+00:00", "kind": "job_end", "label": "D4_16_N4096_l1", "attempt_id": "7b82f03517da40ffb8ec8ca8194c2cf4", "returncode": 0, "seconds": 912.3224035000894}
{"utc": "2026-11-01T06:59:36.190939+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_16", "--n", "1024", "--level", "2"], "label": "D4_16_N1024_l2", "attempt_id": "3dad50618342475485e938e0f30019c7"}
{"utc": "2026-11-01T07:05:37.423835+00:00", "kind": "job_end", "label": "D4_16_N1024_l2", "attempt_id": "3dad50618342475485e938e0f30019c7", "returncode": 0, "seconds": 361.233077300014}
{"utc": "2026-11-01T07:05:37.440618+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_16", "--n", "2048", "--level", "2"], "label": "D4_16_N2048_l2", "attempt_id": "62815f4081a24f0881b84ea8842dc2cb"}
{"utc": "2026-11-01T07:18:59.158459+00:00", "kind": "job_end", "label": "D4_16_N2048_l2", "attempt_id": "62815f4081a24f0881b84ea8842dc2cb", "returncode": 0, "seconds": 801.7176128001884}
{"utc": "2026-11-01T07:18:59.174457+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_16", "--n", "4096", "--level", "2"], "label": "D4_16_N4096_l2", "attempt_id": "7ee8ea213a9b4ab88aeef764cebd314e"}
{"utc": "2026-11-01T07:47:14.307362+00:00", "kind": "job_end", "label": "D4_16_N4096_l2", "attempt_id": "7ee8ea213a9b4ab88aeef764cebd314e", "returncode": 0, "seconds": 1695.1338436999358}
{"utc": "2026-11-01T07:47:14.327686+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_16", "--ns", "16", "--level", "2"], "label": "analyze_D4_16_N16_l2", "attempt_id": "11c1d59fec9e49bbb494ebfc4d1abcbc"}
{"utc": "2026-11-01T07:48:40.766300+00:00", "kind": "job_end", "label": "analyze_D4_16_N16_l2", "attempt_id": "11c1d59fec9e49bbb494ebfc4d1abcbc", "returncode": 0, "seconds": 86.43939509987831}
{"utc": "2026-11-01T07:48:40.796634+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "continuous_check.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_16", "--level", "2"], "label": "modes_D4_16_N16_l2", "attempt_id": "58b2b9a092bd4459b5bfc28b1925ddf8"}
{"utc": "2026-11-01T07:53:26.266290+00:00", "kind": "job_end", "label": "modes_D4_16_N16_l2", "attempt_id": "58b2b9a092bd4459b5bfc28b1925ddf8", "returncode": 0, "seconds": 285.4694486998487}
{"utc": "2026-11-01T07:53:26.284977+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "additional_checks.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_16", "--ns", "16", "--level", "2", "--order-n", "1024"], "label": "additional_D4_16_N16_l2", "attempt_id": "80d624a993eb4cb1b40a9e1094f5ff7a"}
{"utc": "2026-11-01T08:04:43.714886+00:00", "kind": "job_end", "label": "additional_D4_16_N16_l2", "attempt_id": "80d624a993eb4cb1b40a9e1094f5ff7a", "returncode": 0, "seconds": 677.4306250000373}
{"utc": "2026-11-01T08:04:43.728300+00:00", "kind": "case_complete", "name": "D4_16", "coarse_ns": [16], "level": 2}
{"utc": "2026-11-01T08:04:43.737465+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_32", "--n", "1024", "--level", "0"], "label": "D4_32_N1024_l0", "attempt_id": "2b0ad45daf764ee3b2751b7c5f2b6d4a"}
{"utc": "2026-11-01T08:07:04.730541+00:00", "kind": "job_end", "label": "D4_32_N1024_l0", "attempt_id": "2b0ad45daf764ee3b2751b7c5f2b6d4a", "returncode": 0, "seconds": 140.99254289991222}
{"utc": "2026-11-01T08:07:04.741317+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_32", "--n", "2048", "--level", "0"], "label": "D4_32_N2048_l0", "attempt_id": "110029d89d1b48838183843479961f8c"}
{"utc": "2026-11-01T08:12:11.641144+00:00", "kind": "job_end", "label": "D4_32_N2048_l0", "attempt_id": "110029d89d1b48838183843479961f8c", "returncode": 0, "seconds": 306.9001581999473}
{"utc": "2026-11-01T08:12:11.648915+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_32", "--n", "4096", "--level", "0"], "label": "D4_32_N4096_l0", "attempt_id": "84ca17c030f44cafb0d83cd9c9ec6a4f"}
{"utc": "2026-11-01T08:22:57.754140+00:00", "kind": "job_end", "label": "D4_32_N4096_l0", "attempt_id": "84ca17c030f44cafb0d83cd9c9ec6a4f", "returncode": 0, "seconds": 646.1061240001582}
{"utc": "2026-11-01T08:22:57.763177+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_32", "--n", "1024", "--level", "1"], "label": "D4_32_N1024_l1", "attempt_id": "c1f80e95fcc74803820ed0edac44b56e"}
{"utc": "2026-11-01T08:27:08.269918+00:00", "kind": "job_end", "label": "D4_32_N1024_l1", "attempt_id": "c1f80e95fcc74803820ed0edac44b56e", "returncode": 0, "seconds": 250.50599840003997}
{"utc": "2026-11-01T08:27:08.289068+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_32", "--n", "2048", "--level", "1"], "label": "D4_32_N2048_l1", "attempt_id": "93b95d6eaa3a4b6b80fcfe7138a34303"}
{"utc": "2026-11-01T08:36:33.493548+00:00", "kind": "job_end", "label": "D4_32_N2048_l1", "attempt_id": "93b95d6eaa3a4b6b80fcfe7138a34303", "returncode": 0, "seconds": 565.2053791000508}
{"utc": "2026-11-01T08:36:33.513447+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_32", "--n", "4096", "--level", "1"], "label": "D4_32_N4096_l1", "attempt_id": "7029973024dc402a8f3c715bdcdc5084"}
{"utc": "2026-11-01T08:55:58.008153+00:00", "kind": "job_end", "label": "D4_32_N4096_l1", "attempt_id": "7029973024dc402a8f3c715bdcdc5084", "returncode": 0, "seconds": 1164.4967943998054}
{"utc": "2026-11-01T08:55:58.026741+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_32", "--n", "1024", "--level", "2"], "label": "D4_32_N1024_l2", "attempt_id": "d098d5f174f94b14b90f9cacc17974c5"}
{"utc": "2026-11-01T09:03:55.035510+00:00", "kind": "job_end", "label": "D4_32_N1024_l2", "attempt_id": "d098d5f174f94b14b90f9cacc17974c5", "returncode": 0, "seconds": 477.00996929989196}
{"utc": "2026-11-01T09:03:55.050826+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_32", "--n", "2048", "--level", "2"], "label": "D4_32_N2048_l2", "attempt_id": "046abb3db4e04fbda6894bb3e4a629e8"}
{"utc": "2026-11-01T09:21:39.224222+00:00", "kind": "job_end", "label": "D4_32_N2048_l2", "attempt_id": "046abb3db4e04fbda6894bb3e4a629e8", "returncode": 0, "seconds": 1064.1744114998728}
{"utc": "2026-11-01T09:21:39.241557+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_32", "--n", "4096", "--level", "2"], "label": "D4_32_N4096_l2", "attempt_id": "5f5bab94c9a146f7ad0918e47dfc8441"}
{"utc": "2026-11-01T09:58:10.677957+00:00", "kind": "job_end", "label": "D4_32_N4096_l2", "attempt_id": "5f5bab94c9a146f7ad0918e47dfc8441", "returncode": 0, "seconds": 2191.43707370013}
{"utc": "2026-11-01T09:58:10.687091+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_32", "--ns", "32", "--level", "2"], "label": "analyze_D4_32_N32_l2", "attempt_id": "12066f991a2c432f9c8523db6ffee334"}
{"utc": "2026-11-01T09:59:38.007171+00:00", "kind": "job_end", "label": "analyze_D4_32_N32_l2", "attempt_id": "12066f991a2c432f9c8523db6ffee334", "returncode": 0, "seconds": 87.31973850005306}
{"utc": "2026-11-01T09:59:38.060781+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "continuous_check.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_32", "--level", "2"], "label": "modes_D4_32_N32_l2", "attempt_id": "d376e358fe5e4dc0a7e3eadb7f36296f"}
{"utc": "2026-11-01T10:04:25.069108+00:00", "kind": "job_end", "label": "modes_D4_32_N32_l2", "attempt_id": "d376e358fe5e4dc0a7e3eadb7f36296f", "returncode": 0, "seconds": 287.00840869988315}
{"utc": "2026-11-01T10:04:25.087900+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "additional_checks.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_32", "--ns", "32", "--level", "2"], "label": "additional_D4_32_N32_l2", "attempt_id": "9fddb116395947e79bc0b8a398ddea94"}
{"utc": "2026-11-01T10:07:09.722126+00:00", "kind": "job_end", "label": "additional_D4_32_N32_l2", "attempt_id": "9fddb116395947e79bc0b8a398ddea94", "returncode": 0, "seconds": 164.63457150012255}
{"utc": "2026-11-01T10:07:09.734064+00:00", "kind": "case_complete", "name": "D4_32", "coarse_ns": [32], "level": 2}
{"utc": "2026-11-01T10:07:09.742442+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "aggregate.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--freeze"], "label": "freeze_calibration", "attempt_id": "52c3e52c20bf418db8fc4f5b7195025d"}
{"utc": "2026-11-01T10:07:11.664640+00:00", "kind": "job_end", "label": "freeze_calibration", "attempt_id": "52c3e52c20bf418db8fc4f5b7195025d", "returncode": 0, "seconds": 1.922943799989298}
{"utc": "2026-11-01T10:07:11.675549+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--n", "64", "--level", "0"], "label": "D1_N64_l0", "attempt_id": "6addea6dafc549f194eb8950ed1d3cde"}
{"utc": "2026-11-01T10:07:24.727916+00:00", "kind": "job_end", "label": "D1_N64_l0", "attempt_id": "6addea6dafc549f194eb8950ed1d3cde", "returncode": 0, "seconds": 13.05198850017041}
{"utc": "2026-11-01T10:07:24.748557+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--n", "64", "--level", "1"], "label": "D1_N64_l1", "attempt_id": "6943887de7594a37929cbc200e0ef2b6"}
{"utc": "2026-11-01T10:07:49.844760+00:00", "kind": "job_end", "label": "D1_N64_l1", "attempt_id": "6943887de7594a37929cbc200e0ef2b6", "returncode": 0, "seconds": 25.09571380005218}
{"utc": "2026-11-01T10:07:49.864821+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--n", "64", "--level", "2"], "label": "D1_N64_l2", "attempt_id": "b6453deb7d614c7b9aae336adcb5abf7"}
{"utc": "2026-11-01T10:08:36.204216+00:00", "kind": "job_end", "label": "D1_N64_l2", "attempt_id": "b6453deb7d614c7b9aae336adcb5abf7", "returncode": 0, "seconds": 46.33967229980044}
{"utc": "2026-11-01T10:08:36.221769+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--ns", "64", "--level", "2"], "label": "analyze_D1_N64_l2", "attempt_id": "92068639dd814aaebe0dd5fc980a2b48"}
{"utc": "2026-11-01T10:09:50.750203+00:00", "kind": "job_end", "label": "analyze_D1_N64_l2", "attempt_id": "92068639dd814aaebe0dd5fc980a2b48", "returncode": 0, "seconds": 74.52770390012302}
{"utc": "2026-11-01T10:09:50.798385+00:00", "kind": "time_refinement", "name": "D1", "coarse_ns": [64], "new_level": 3}
{"utc": "2026-11-01T10:09:50.812364+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--n", "64", "--level", "3"], "label": "D1_N64_l3", "attempt_id": "3662dea674cf4647bd23129421be7c37"}
{"utc": "2026-11-01T10:11:18.863112+00:00", "kind": "job_end", "label": "D1_N64_l3", "attempt_id": "3662dea674cf4647bd23129421be7c37", "returncode": 0, "seconds": 88.05093239992857}
{"utc": "2026-11-01T10:11:18.879814+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--ns", "64", "--level", "3"], "label": "analyze_D1_N64_l3", "attempt_id": "e41d0c23d5cd4f30b488972a37504786"}
{"utc": "2026-11-01T10:12:19.832850+00:00", "kind": "job_end", "label": "analyze_D1_N64_l3", "attempt_id": "e41d0c23d5cd4f30b488972a37504786", "returncode": 0, "seconds": 60.95245139999315}
{"utc": "2026-11-01T10:12:19.882703+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "continuous_check.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--level", "3"], "label": "modes_D1_N64_l3", "attempt_id": "57fca023eddf4e8397aa60039e80d0bd"}
{"utc": "2026-11-01T10:12:20.840705+00:00", "kind": "job_end", "label": "modes_D1_N64_l3", "attempt_id": "57fca023eddf4e8397aa60039e80d0bd", "returncode": 0, "seconds": 0.9581615999341011}
{"utc": "2026-11-01T10:12:20.850483+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "additional_checks.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--ns", "64", "--level", "3"], "label": "additional_D1_N64_l3", "attempt_id": "8fe7fd1ffb344c1baad09ae922389194"}
{"utc": "2026-11-01T10:12:25.904252+00:00", "kind": "job_end", "label": "additional_D1_N64_l3", "attempt_id": "8fe7fd1ffb344c1baad09ae922389194", "returncode": 0, "seconds": 5.05371560016647}
{"utc": "2026-11-01T10:12:25.919144+00:00", "kind": "case_complete", "name": "D1", "coarse_ns": [64], "level": 3}
{"utc": "2026-11-01T10:12:25.933199+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "64", "--level", "0"], "label": "D2_N64_l0", "attempt_id": "53aafc1b91d04fc6be6b8ec8771bf47c"}
{"utc": "2026-11-01T10:12:58.497731+00:00", "kind": "job_end", "label": "D2_N64_l0", "attempt_id": "53aafc1b91d04fc6be6b8ec8771bf47c", "returncode": 0, "seconds": 32.56387769989669}
{"utc": "2026-11-01T10:12:58.514827+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "64", "--level", "1"], "label": "D2_N64_l1", "attempt_id": "9720940400f144efa9eec8d5d15912a0"}
{"utc": "2026-11-01T10:14:01.346778+00:00", "kind": "job_end", "label": "D2_N64_l1", "attempt_id": "9720940400f144efa9eec8d5d15912a0", "returncode": 0, "seconds": 62.83247739984654}
{"utc": "2026-11-01T10:14:01.367572+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "64", "--level", "2"], "label": "D2_N64_l2", "attempt_id": "7998d75ae22b4f21bdb55e71e2736772"}
{"utc": "2026-11-01T10:15:55.361077+00:00", "kind": "job_end", "label": "D2_N64_l2", "attempt_id": "7998d75ae22b4f21bdb55e71e2736772", "returncode": 0, "seconds": 113.9942797999829}
{"utc": "2026-11-01T10:15:55.379649+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--ns", "64", "--level", "2"], "label": "analyze_D2_N64_l2", "attempt_id": "784aa6cb702e47e68c2e34a7ac6d41ec"}
{"utc": "2026-11-01T10:17:02.172808+00:00", "kind": "job_end", "label": "analyze_D2_N64_l2", "attempt_id": "784aa6cb702e47e68c2e34a7ac6d41ec", "returncode": 0, "seconds": 66.79220619983971}
{"utc": "2026-11-01T10:17:02.208972+00:00", "kind": "time_refinement", "name": "D2", "coarse_ns": [64], "new_level": 3}
{"utc": "2026-11-01T10:17:02.218958+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "64", "--level", "3"], "label": "D2_N64_l3", "attempt_id": "4faf079233a143c9b42aeb3a6d4002c3"}
{"utc": "2026-11-01T10:20:39.264009+00:00", "kind": "job_end", "label": "D2_N64_l3", "attempt_id": "4faf079233a143c9b42aeb3a6d4002c3", "returncode": 0, "seconds": 217.0450444999151}
{"utc": "2026-11-01T10:20:39.280112+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--ns", "64", "--level", "3"], "label": "analyze_D2_N64_l3", "attempt_id": "587dd0a553aa410ab5e57ba14ae6b97f"}
{"utc": "2026-11-01T10:21:36.551657+00:00", "kind": "job_end", "label": "analyze_D2_N64_l3", "attempt_id": "587dd0a553aa410ab5e57ba14ae6b97f", "returncode": 0, "seconds": 57.27110580005683}
{"utc": "2026-11-01T10:21:36.591041+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "continuous_check.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--level", "3"], "label": "modes_D2_N64_l3", "attempt_id": "5b35bd032aab4c0089fa2f39138b3545"}
{"utc": "2026-11-01T10:21:37.472987+00:00", "kind": "job_end", "label": "modes_D2_N64_l3", "attempt_id": "5b35bd032aab4c0089fa2f39138b3545", "returncode": 0, "seconds": 0.8817090000957251}
{"utc": "2026-11-01T10:21:37.479672+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "additional_checks.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--ns", "64", "--level", "3"], "label": "additional_D2_N64_l3", "attempt_id": "6db010f4a91d43c885134884fe31a73a"}
{"utc": "2026-11-01T10:21:42.374502+00:00", "kind": "job_end", "label": "additional_D2_N64_l3", "attempt_id": "6db010f4a91d43c885134884fe31a73a", "returncode": 0, "seconds": 4.8942261000629514}
{"utc": "2026-11-01T10:21:42.378863+00:00", "kind": "case_complete", "name": "D2", "coarse_ns": [64], "level": 3}
{"utc": "2026-11-01T10:21:42.388080+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "64", "--level", "0"], "label": "D3_N64_l0", "attempt_id": "26e6e34984f942348c275975112bc95e"}
{"utc": "2026-11-01T10:22:04.966508+00:00", "kind": "job_end", "label": "D3_N64_l0", "attempt_id": "26e6e34984f942348c275975112bc95e", "returncode": 0, "seconds": 22.578799000009894}
{"utc": "2026-11-01T10:22:04.989766+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "64", "--level", "1"], "label": "D3_N64_l1", "attempt_id": "e4ba4b14f40b42e9a3ebb172b77458a0"}
{"utc": "2026-11-01T10:22:46.294422+00:00", "kind": "job_end", "label": "D3_N64_l1", "attempt_id": "e4ba4b14f40b42e9a3ebb172b77458a0", "returncode": 0, "seconds": 41.30541760008782}
{"utc": "2026-11-01T10:22:46.314150+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "64", "--level", "2"], "label": "D3_N64_l2", "attempt_id": "d518bed6b2454df1b2c1f148158d15ac"}
{"utc": "2026-11-01T10:24:04.379479+00:00", "kind": "job_end", "label": "D3_N64_l2", "attempt_id": "d518bed6b2454df1b2c1f148158d15ac", "returncode": 0, "seconds": 78.06561599997804}
{"utc": "2026-11-01T10:24:04.411470+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--ns", "64", "--level", "2"], "label": "analyze_D3_N64_l2", "attempt_id": "ba60071b94d04583b5d391aa5492474c"}
{"utc": "2026-11-01T10:25:04.628070+00:00", "kind": "job_end", "label": "analyze_D3_N64_l2", "attempt_id": "ba60071b94d04583b5d391aa5492474c", "returncode": 0, "seconds": 60.2165801001247}
{"utc": "2026-11-01T10:25:04.685105+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "continuous_check.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--level", "2"], "label": "modes_D3_N64_l2", "attempt_id": "c2c2db1983644f86a1730833f6505854"}
{"utc": "2026-11-01T10:25:05.600096+00:00", "kind": "job_end", "label": "modes_D3_N64_l2", "attempt_id": "c2c2db1983644f86a1730833f6505854", "returncode": 0, "seconds": 0.915022199973464}
{"utc": "2026-11-01T10:25:05.607445+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "additional_checks.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--ns", "64", "--level", "2"], "label": "additional_D3_N64_l2", "attempt_id": "1ea0fcf6fbfa425a90ad03c7bc8472e4"}
{"utc": "2026-11-01T10:25:10.443863+00:00", "kind": "job_end", "label": "additional_D3_N64_l2", "attempt_id": "1ea0fcf6fbfa425a90ad03c7bc8472e4", "returncode": 0, "seconds": 4.836230699904263}
{"utc": "2026-11-01T10:25:10.458558+00:00", "kind": "case_complete", "name": "D3", "coarse_ns": [64], "level": 2}
{"utc": "2026-11-01T10:25:10.467586+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_64", "--n", "1024", "--level", "0"], "label": "D4_64_N1024_l0", "attempt_id": "9ea02498ca67430983f6031c26958db9"}
{"utc": "2026-11-01T10:28:31.681859+00:00", "kind": "job_end", "label": "D4_64_N1024_l0", "attempt_id": "9ea02498ca67430983f6031c26958db9", "returncode": 0, "seconds": 201.21435649995692}
{"utc": "2026-11-01T10:28:31.700003+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_64", "--n", "2048", "--level", "0"], "label": "D4_64_N2048_l0", "attempt_id": "a494c888a23949089b24c9de98b71c32"}
{"utc": "2026-11-01T10:35:47.677980+00:00", "kind": "job_end", "label": "D4_64_N2048_l0", "attempt_id": "a494c888a23949089b24c9de98b71c32", "returncode": 0, "seconds": 435.97800870006904}
{"utc": "2026-11-01T10:35:47.697310+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_64", "--n", "4096", "--level", "0"], "label": "D4_64_N4096_l0", "attempt_id": "b58fbb47cbb649689102ab5fe524a08b"}
{"utc": "2026-11-01T10:51:24.676720+00:00", "kind": "job_end", "label": "D4_64_N4096_l0", "attempt_id": "b58fbb47cbb649689102ab5fe524a08b", "returncode": 0, "seconds": 936.9796205998864}
{"utc": "2026-11-01T10:51:24.697618+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_64", "--n", "1024", "--level", "1"], "label": "D4_64_N1024_l1", "attempt_id": "fe61c361404a49329ff822df5a4fa925"}
{"utc": "2026-11-01T10:57:35.849647+00:00", "kind": "job_end", "label": "D4_64_N1024_l1", "attempt_id": "fe61c361404a49329ff822df5a4fa925", "returncode": 0, "seconds": 371.1529061999172}
{"utc": "2026-11-01T10:57:35.870647+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_64", "--n", "2048", "--level", "1"], "label": "D4_64_N2048_l1", "attempt_id": "27ca9d257d6e472a8c89cf8ecf070c07"}
{"utc": "2026-11-01T11:11:06.030218+00:00", "kind": "job_end", "label": "D4_64_N2048_l1", "attempt_id": "27ca9d257d6e472a8c89cf8ecf070c07", "returncode": 0, "seconds": 810.1602042000741}
{"utc": "2026-11-01T11:11:06.046560+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_64", "--n", "4096", "--level", "1"], "label": "D4_64_N4096_l1", "attempt_id": "4fd804f38bbb4b3fb3868cff3c8d46bf"}
{"utc": "2026-11-01T11:40:03.289417+00:00", "kind": "job_end", "label": "D4_64_N4096_l1", "attempt_id": "4fd804f38bbb4b3fb3868cff3c8d46bf", "returncode": 0, "seconds": 1737.219145799987}
{"utc": "2026-11-01T11:40:03.296580+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_64", "--n", "1024", "--level", "2"], "label": "D4_64_N1024_l2", "attempt_id": "29a1a459c5d04508ab469a1d18f559f3"}
{"utc": "2026-11-01T11:51:33.008680+00:00", "kind": "job_end", "label": "D4_64_N1024_l2", "attempt_id": "29a1a459c5d04508ab469a1d18f559f3", "returncode": 0, "seconds": 689.6864340999164}
{"utc": "2026-11-01T11:51:33.028311+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_64", "--n", "2048", "--level", "2"], "label": "D4_64_N2048_l2", "attempt_id": "ea01e225467947efabde55f6b50b2b30"}
{"utc": "2026-11-01T12:17:11.437418+00:00", "kind": "job_end", "label": "D4_64_N2048_l2", "attempt_id": "ea01e225467947efabde55f6b50b2b30", "returncode": 0, "seconds": 1538.3518741000444}
{"utc": "2026-11-01T12:17:11.456255+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_64", "--n", "4096", "--level", "2"], "label": "D4_64_N4096_l2", "attempt_id": "be807f33a25e43d9b97c5a08baa03ab1"}
{"utc": "2026-11-01T13:12:37.181913+00:00", "kind": "job_end", "label": "D4_64_N4096_l2", "attempt_id": "be807f33a25e43d9b97c5a08baa03ab1", "returncode": 0, "seconds": 3325.6977981999516}
{"utc": "2026-11-01T13:12:37.197851+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_64", "--ns", "64", "--level", "2"], "label": "analyze_D4_64_N64_l2", "attempt_id": "534270362e784975b20e948dc712fe13"}
{"utc": "2026-11-01T13:14:18.813832+00:00", "kind": "job_end", "label": "analyze_D4_64_N64_l2", "attempt_id": "534270362e784975b20e948dc712fe13", "returncode": 0, "seconds": 101.6161234001629}
{"utc": "2026-11-01T13:14:18.837746+00:00", "kind": "time_refinement", "name": "D4_64", "coarse_ns": [64], "new_level": 3}
{"utc": "2026-11-01T13:14:18.846549+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_64", "--n", "1024", "--level", "3"], "label": "D4_64_N1024_l3", "attempt_id": "104c8dcfebca48ea9bbba01ccb8a6274"}
{"utc": "2026-11-01T13:37:05.242563+00:00", "kind": "job_end", "label": "D4_64_N1024_l3", "attempt_id": "104c8dcfebca48ea9bbba01ccb8a6274", "returncode": 0, "seconds": 1366.39510279987}
{"utc": "2026-11-01T13:37:05.266584+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_64", "--n", "2048", "--level", "3"], "label": "D4_64_N2048_l3", "attempt_id": "0fe579f8b721452abe6dce211714151a"}
{"utc": "2026-11-01T14:26:40.739883+00:00", "kind": "job_end", "label": "D4_64_N2048_l3", "attempt_id": "0fe579f8b721452abe6dce211714151a", "returncode": 0, "seconds": 2975.4697233999614}
{"utc": "2026-11-01T14:26:40.770696+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_64", "--n", "4096", "--level", "3"], "label": "D4_64_N4096_l3", "attempt_id": "d968f233252c4cdc8535453dc6fa5c07"}
{"utc": "2026-11-01T16:08:59.950427+00:00", "kind": "job_end", "label": "D4_64_N4096_l3", "attempt_id": "d968f233252c4cdc8535453dc6fa5c07", "returncode": 0, "seconds": 6139.178984600119}
{"utc": "2026-11-01T16:08:59.964838+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_64", "--ns", "64", "--level", "3"], "label": "analyze_D4_64_N64_l3", "attempt_id": "4fc19511c1cf49038a5a3b3e4da79062"}
{"utc": "2026-11-01T16:10:40.131428+00:00", "kind": "job_end", "label": "analyze_D4_64_N64_l3", "attempt_id": "4fc19511c1cf49038a5a3b3e4da79062", "returncode": 0, "seconds": 100.16731220018119}
{"utc": "2026-11-01T16:10:40.185831+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "continuous_check.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_64", "--level", "3"], "label": "modes_D4_64_N64_l3", "attempt_id": "66425797a3b54954b3056abffdba425b"}
{"utc": "2026-11-01T16:15:24.423194+00:00", "kind": "job_end", "label": "modes_D4_64_N64_l3", "attempt_id": "66425797a3b54954b3056abffdba425b", "returncode": 0, "seconds": 284.2370052000042}
{"utc": "2026-11-01T16:15:24.444884+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "additional_checks.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_64", "--ns", "64", "--level", "3"], "label": "additional_D4_64_N64_l3", "attempt_id": "90c6efd3b6a449c3bfae3a939b6c928e"}
{"utc": "2026-11-01T16:18:05.075541+00:00", "kind": "job_end", "label": "additional_D4_64_N64_l3", "attempt_id": "90c6efd3b6a449c3bfae3a939b6c928e", "returncode": 0, "seconds": 160.6298756999895}
{"utc": "2026-11-01T16:18:05.091922+00:00", "kind": "case_complete", "name": "D4_64", "coarse_ns": [64], "level": 3}
{"utc": "2026-11-01T16:18:05.103083+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "1024", "--level", "0"], "label": "D1_hold_N1024_l0", "attempt_id": "00938f8fea7849a3b7caf4980df206ab"}
{"utc": "2026-11-01T16:19:32.384215+00:00", "kind": "job_end", "label": "D1_hold_N1024_l0", "attempt_id": "00938f8fea7849a3b7caf4980df206ab", "returncode": 0, "seconds": 87.28117439989}
{"utc": "2026-11-01T16:19:32.402937+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "2048", "--level", "0"], "label": "D1_hold_N2048_l0", "attempt_id": "7b0e181493c9472a834e19184ff47319"}
{"utc": "2026-11-01T16:22:27.196512+00:00", "kind": "job_end", "label": "D1_hold_N2048_l0", "attempt_id": "7b0e181493c9472a834e19184ff47319", "returncode": 0, "seconds": 174.7933501000516}
{"utc": "2026-11-01T16:22:27.212303+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "4096", "--level", "0"], "label": "D1_hold_N4096_l0", "attempt_id": "8919ead342a34bee987e1d709ac5fc39"}
{"utc": "2026-11-01T16:28:47.033347+00:00", "kind": "job_end", "label": "D1_hold_N4096_l0", "attempt_id": "8919ead342a34bee987e1d709ac5fc39", "returncode": 0, "seconds": 379.8202480999753}
{"utc": "2026-11-01T16:28:47.049948+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "16", "--level", "0"], "label": "D1_hold_N16_l0", "attempt_id": "49437b8629904dcdbad298944f4bcdf6"}
{"utc": "2026-11-01T16:28:56.688882+00:00", "kind": "job_end", "label": "D1_hold_N16_l0", "attempt_id": "49437b8629904dcdbad298944f4bcdf6", "returncode": 0, "seconds": 9.637979499995708}
{"utc": "2026-11-01T16:28:56.709819+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "32", "--level", "0"], "label": "D1_hold_N32_l0", "attempt_id": "301dc033f54240e0a9f7b35189f849da"}
{"utc": "2026-11-01T16:29:07.000936+00:00", "kind": "job_end", "label": "D1_hold_N32_l0", "attempt_id": "301dc033f54240e0a9f7b35189f849da", "returncode": 0, "seconds": 10.290751500055194}
{"utc": "2026-11-01T16:29:07.020560+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "64", "--level", "0"], "label": "D1_hold_N64_l0", "attempt_id": "e0813c83244b40588a2ee7233e906985"}
{"utc": "2026-11-01T16:29:20.655519+00:00", "kind": "job_end", "label": "D1_hold_N64_l0", "attempt_id": "e0813c83244b40588a2ee7233e906985", "returncode": 0, "seconds": 13.635069300187752}
{"utc": "2026-11-01T16:29:20.673789+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "1024", "--level", "1"], "label": "D1_hold_N1024_l1", "attempt_id": "fd2c38b2781c46ef93e88840660ad7bc"}
{"utc": "2026-11-01T16:31:51.759346+00:00", "kind": "job_end", "label": "D1_hold_N1024_l1", "attempt_id": "fd2c38b2781c46ef93e88840660ad7bc", "returncode": 0, "seconds": 151.08566019986756}
{"utc": "2026-11-01T16:31:51.778307+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "2048", "--level", "1"], "label": "D1_hold_N2048_l1", "attempt_id": "52b4f77020ca4e698d6e57e6f9fe3516"}
{"utc": "2026-11-01T16:37:08.247131+00:00", "kind": "job_end", "label": "D1_hold_N2048_l1", "attempt_id": "52b4f77020ca4e698d6e57e6f9fe3516", "returncode": 0, "seconds": 316.46845329995267}
{"utc": "2026-11-01T16:37:08.264622+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "4096", "--level", "1"], "label": "D1_hold_N4096_l1", "attempt_id": "b84f9294d63b4d248c47a792a20347ad"}
{"utc": "2026-11-01T16:49:05.753710+00:00", "kind": "job_end", "label": "D1_hold_N4096_l1", "attempt_id": "b84f9294d63b4d248c47a792a20347ad", "returncode": 0, "seconds": 717.4893342999276}
{"utc": "2026-11-01T16:49:05.776331+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "16", "--level", "1"], "label": "D1_hold_N16_l1", "attempt_id": "9635ad7f807c44bbbb80321d4e541f5e"}
{"utc": "2026-11-01T16:49:24.544775+00:00", "kind": "job_end", "label": "D1_hold_N16_l1", "attempt_id": "9635ad7f807c44bbbb80321d4e541f5e", "returncode": 0, "seconds": 18.76780439983122}
{"utc": "2026-11-01T16:49:24.562457+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "32", "--level", "1"], "label": "D1_hold_N32_l1", "attempt_id": "5eab700edaa54129b41024781173f7c0"}
{"utc": "2026-11-01T16:49:45.368099+00:00", "kind": "job_end", "label": "D1_hold_N32_l1", "attempt_id": "5eab700edaa54129b41024781173f7c0", "returncode": 0, "seconds": 20.80595549987629}
{"utc": "2026-11-01T16:49:45.386528+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "64", "--level", "1"], "label": "D1_hold_N64_l1", "attempt_id": "e35c7dcb1b7e41bba418f057242b7036"}
{"utc": "2026-11-01T16:50:10.756130+00:00", "kind": "job_end", "label": "D1_hold_N64_l1", "attempt_id": "e35c7dcb1b7e41bba418f057242b7036", "returncode": 0, "seconds": 25.369073800044134}
{"utc": "2026-11-01T16:50:10.774176+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "1024", "--level", "2"], "label": "D1_hold_N1024_l2", "attempt_id": "03e21c7bc6854d4f9d1832484fb74a76"}
{"utc": "2026-11-01T16:55:00.090073+00:00", "kind": "job_end", "label": "D1_hold_N1024_l2", "attempt_id": "03e21c7bc6854d4f9d1832484fb74a76", "returncode": 0, "seconds": 289.31502630002797}
{"utc": "2026-11-01T16:55:00.112602+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "2048", "--level", "2"], "label": "D1_hold_N2048_l2", "attempt_id": "ededd7a0fc144349bea3c8c622f033e9"}
{"utc": "2026-11-01T17:04:55.612501+00:00", "kind": "job_end", "label": "D1_hold_N2048_l2", "attempt_id": "ededd7a0fc144349bea3c8c622f033e9", "returncode": 0, "seconds": 595.5001109000295}
{"utc": "2026-11-01T17:04:55.635135+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "4096", "--level", "2"], "label": "D1_hold_N4096_l2", "attempt_id": "13c7ebe3cfcf4a0a832b7261b52b2aa1"}
{"utc": "2026-11-01T17:26:00.130932+00:00", "kind": "job_end", "label": "D1_hold_N4096_l2", "attempt_id": "13c7ebe3cfcf4a0a832b7261b52b2aa1", "returncode": 0, "seconds": 1264.496142799966}
{"utc": "2026-11-01T17:26:00.150024+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "16", "--level", "2"], "label": "D1_hold_N16_l2", "attempt_id": "e4be0b11726e404f86ab56409ae78d84"}
{"utc": "2026-11-01T17:26:34.202147+00:00", "kind": "job_end", "label": "D1_hold_N16_l2", "attempt_id": "e4be0b11726e404f86ab56409ae78d84", "returncode": 0, "seconds": 34.05121350008994}
{"utc": "2026-11-01T17:26:34.223271+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "32", "--level", "2"], "label": "D1_hold_N32_l2", "attempt_id": "d0d3e5709b45427e97df0f0511ce4e40"}
{"utc": "2026-11-01T17:27:13.724045+00:00", "kind": "job_end", "label": "D1_hold_N32_l2", "attempt_id": "d0d3e5709b45427e97df0f0511ce4e40", "returncode": 0, "seconds": 39.500714200083166}
{"utc": "2026-11-01T17:27:13.742200+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "64", "--level", "2"], "label": "D1_hold_N64_l2", "attempt_id": "c5ce87d453aa46b6999bf727fd6276c6"}
{"utc": "2026-11-01T17:28:01.221965+00:00", "kind": "job_end", "label": "D1_hold_N64_l2", "attempt_id": "c5ce87d453aa46b6999bf727fd6276c6", "returncode": 0, "seconds": 47.47965020011179}
{"utc": "2026-11-01T17:28:01.234882+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--ns", "16", "32", "64", "--level", "2"], "label": "analyze_D1_hold_N16-32-64_l2", "attempt_id": "7945798a95b242e1b5aac86ea29158fc"}
{"utc": "2026-11-01T17:29:47.620686+00:00", "kind": "job_end", "label": "analyze_D1_hold_N16-32-64_l2", "attempt_id": "7945798a95b242e1b5aac86ea29158fc", "returncode": 0, "seconds": 106.38564580003731}
{"utc": "2026-11-01T17:29:47.650665+00:00", "kind": "time_refinement", "name": "D1_hold", "coarse_ns": [16, 32, 64], "new_level": 3}
{"utc": "2026-11-01T17:29:47.657811+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "1024", "--level", "3"], "label": "D1_hold_N1024_l3", "attempt_id": "d149c457297949b9981de9cd68b42b28"}
{"utc": "2026-11-01T17:38:40.594306+00:00", "kind": "job_end", "label": "D1_hold_N1024_l3", "attempt_id": "d149c457297949b9981de9cd68b42b28", "returncode": 0, "seconds": 532.9369059999008}
{"utc": "2026-11-01T17:38:40.614683+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "2048", "--level", "3"], "label": "D1_hold_N2048_l3", "attempt_id": "fcdcaa62ef3e493d996f30fd13a28380"}
{"utc": "2026-11-01T17:57:14.490342+00:00", "kind": "job_end", "label": "D1_hold_N2048_l3", "attempt_id": "fcdcaa62ef3e493d996f30fd13a28380", "returncode": 0, "seconds": 1113.8750861999579}
{"utc": "2026-11-01T17:57:14.508143+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "4096", "--level", "3"], "label": "D1_hold_N4096_l3", "attempt_id": "87b2bf5971e749d1a20d1615e7350342"}
{"utc": "2026-11-01T18:37:13.465866+00:00", "kind": "job_end", "label": "D1_hold_N4096_l3", "attempt_id": "87b2bf5971e749d1a20d1615e7350342", "returncode": 0, "seconds": 2398.95779590006}
{"utc": "2026-11-01T18:37:13.477673+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "16", "--level", "3"], "label": "D1_hold_N16_l3", "attempt_id": "4c43db1752f1495fa31f6ef1329da972"}
{"utc": "2026-11-01T18:38:18.826816+00:00", "kind": "job_end", "label": "D1_hold_N16_l3", "attempt_id": "4c43db1752f1495fa31f6ef1329da972", "returncode": 0, "seconds": 65.34957750001922}
{"utc": "2026-11-01T18:38:18.846614+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "32", "--level", "3"], "label": "D1_hold_N32_l3", "attempt_id": "667fdb448c804337831a0f6c6f076801"}
{"utc": "2026-11-01T18:39:32.604100+00:00", "kind": "job_end", "label": "D1_hold_N32_l3", "attempt_id": "667fdb448c804337831a0f6c6f076801", "returncode": 0, "seconds": 73.75752900005318}
{"utc": "2026-11-01T18:39:32.621980+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "64", "--level", "3"], "label": "D1_hold_N64_l3", "attempt_id": "19fae52c98cc4cfdb5ffc329a1f6786f"}
{"utc": "2026-11-01T18:41:01.322648+00:00", "kind": "job_end", "label": "D1_hold_N64_l3", "attempt_id": "19fae52c98cc4cfdb5ffc329a1f6786f", "returncode": 0, "seconds": 88.70018609985709}
{"utc": "2026-11-01T18:41:01.341151+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--ns", "16", "32", "64", "--level", "3"], "label": "analyze_D1_hold_N16-32-64_l3", "attempt_id": "94736de0fd114f709533cdc308f6a0f0"}
{"utc": "2026-11-01T18:42:36.267578+00:00", "kind": "job_end", "label": "analyze_D1_hold_N16-32-64_l3", "attempt_id": "94736de0fd114f709533cdc308f6a0f0", "returncode": 0, "seconds": 94.92700690007769}
{"utc": "2026-11-01T18:42:36.323391+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "continuous_check.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--level", "3"], "label": "modes_D1_hold_N16-32-64_l3", "attempt_id": "19cf870f0f5847528085c31d84451874"}
{"utc": "2026-11-01T18:46:08.254425+00:00", "kind": "job_end", "label": "modes_D1_hold_N16-32-64_l3", "attempt_id": "19cf870f0f5847528085c31d84451874", "returncode": 0, "seconds": 211.93065550015308}
{"utc": "2026-11-01T18:46:08.272980+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "additional_checks.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--ns", "16", "32", "64", "--level", "3"], "label": "additional_D1_hold_N16-32-64_l3", "attempt_id": "1ed561f4d5514c71814f029faa00e0fc"}
{"utc": "2026-11-01T18:49:06.190257+00:00", "kind": "job_end", "label": "additional_D1_hold_N16-32-64_l3", "attempt_id": "1ed561f4d5514c71814f029faa00e0fc", "returncode": 0, "seconds": 177.91658549988642}
{"utc": "2026-11-01T18:49:06.207331+00:00", "kind": "case_complete", "name": "D1_hold", "coarse_ns": [16, 32, 64], "level": 3}
{"utc": "2026-11-01T18:49:06.216167+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "1024", "--level", "0"], "label": "D2_hold_N1024_l0", "attempt_id": "da5e92588a95406e8181c2beb30adc24"}
{"utc": "2026-11-01T18:52:27.183869+00:00", "kind": "job_end", "label": "D2_hold_N1024_l0", "attempt_id": "da5e92588a95406e8181c2beb30adc24", "returncode": 0, "seconds": 200.96768920007162}
{"utc": "2026-11-01T18:52:27.200337+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "2048", "--level", "0"], "label": "D2_hold_N2048_l0", "attempt_id": "118e05937f374863bcc8132b47f97691"}
{"utc": "2026-11-01T18:59:30.030129+00:00", "kind": "job_end", "label": "D2_hold_N2048_l0", "attempt_id": "118e05937f374863bcc8132b47f97691", "returncode": 0, "seconds": 422.83040610002354}
{"utc": "2026-11-01T18:59:30.048871+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "4096", "--level", "0"], "label": "D2_hold_N4096_l0", "attempt_id": "d2795fb62b044a28b89514ff402dba5f"}
{"utc": "2026-11-01T19:14:37.685892+00:00", "kind": "job_end", "label": "D2_hold_N4096_l0", "attempt_id": "d2795fb62b044a28b89514ff402dba5f", "returncode": 0, "seconds": 907.6382118000183}
{"utc": "2026-11-01T19:14:37.703904+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "16", "--level", "0"], "label": "D2_hold_N16_l0", "attempt_id": "d3d08c32aa664b338fb25b0ba728d787"}
{"utc": "2026-11-01T19:15:02.394231+00:00", "kind": "job_end", "label": "D2_hold_N16_l0", "attempt_id": "d3d08c32aa664b338fb25b0ba728d787", "returncode": 0, "seconds": 24.69017710001208}
{"utc": "2026-11-01T19:15:02.413850+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "32", "--level", "0"], "label": "D2_hold_N32_l0", "attempt_id": "86159a6c6ad54fc5978ca477fb7a9606"}
{"utc": "2026-11-01T19:15:28.473451+00:00", "kind": "job_end", "label": "D2_hold_N32_l0", "attempt_id": "86159a6c6ad54fc5978ca477fb7a9606", "returncode": 0, "seconds": 26.0598742000293}
{"utc": "2026-11-01T19:15:28.489883+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "64", "--level", "0"], "label": "D2_hold_N64_l0", "attempt_id": "5575d3ae996d4bd1bc091faf4cbcae0e"}
{"utc": "2026-11-01T19:16:01.810028+00:00", "kind": "job_end", "label": "D2_hold_N64_l0", "attempt_id": "5575d3ae996d4bd1bc091faf4cbcae0e", "returncode": 0, "seconds": 33.31995670008473}
{"utc": "2026-11-01T19:16:01.829485+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "1024", "--level", "1"], "label": "D2_hold_N1024_l1", "attempt_id": "12ae7f5c97b44328af86288aa36c3526"}
{"utc": "2026-11-01T19:22:05.284903+00:00", "kind": "job_end", "label": "D2_hold_N1024_l1", "attempt_id": "12ae7f5c97b44328af86288aa36c3526", "returncode": 0, "seconds": 363.45557400002144}
{"utc": "2026-11-01T19:22:05.303658+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "2048", "--level", "1"], "label": "D2_hold_N2048_l1", "attempt_id": "f2de3d61d579402c8981a1cd4f912658"}
{"utc": "2026-11-01T19:34:45.788377+00:00", "kind": "job_end", "label": "D2_hold_N2048_l1", "attempt_id": "f2de3d61d579402c8981a1cd4f912658", "returncode": 0, "seconds": 760.4856837999541}
{"utc": "2026-11-01T19:34:45.808556+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "4096", "--level", "1"], "label": "D2_hold_N4096_l1", "attempt_id": "c3b67024cd3f4334926903def733e17f"}
{"utc": "2026-11-01T20:01:47.614181+00:00", "kind": "job_end", "label": "D2_hold_N4096_l1", "attempt_id": "c3b67024cd3f4334926903def733e17f", "returncode": 0, "seconds": 1621.8067170998547}
{"utc": "2026-11-01T20:01:47.624681+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "16", "--level", "1"], "label": "D2_hold_N16_l1", "attempt_id": "281b5efd922c4706818ea3d640413108"}
{"utc": "2026-11-01T20:02:29.135534+00:00", "kind": "job_end", "label": "D2_hold_N16_l1", "attempt_id": "281b5efd922c4706818ea3d640413108", "returncode": 0, "seconds": 41.51078879996203}
{"utc": "2026-11-01T20:02:29.155460+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "32", "--level", "1"], "label": "D2_hold_N32_l1", "attempt_id": "c9730f09a27747b9ba21f1f3a636a9ff"}
{"utc": "2026-11-01T20:03:16.140297+00:00", "kind": "job_end", "label": "D2_hold_N32_l1", "attempt_id": "c9730f09a27747b9ba21f1f3a636a9ff", "returncode": 0, "seconds": 46.9847913000267}
{"utc": "2026-11-01T20:03:16.149442+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "64", "--level", "1"], "label": "D2_hold_N64_l1", "attempt_id": "972ff4ca4bf44a95aadf7d39a9978e53"}
{"utc": "2026-11-01T20:04:18.641571+00:00", "kind": "job_end", "label": "D2_hold_N64_l1", "attempt_id": "972ff4ca4bf44a95aadf7d39a9978e53", "returncode": 0, "seconds": 62.49211460002698}
{"utc": "2026-11-01T20:04:18.660640+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "1024", "--level", "2"], "label": "D2_hold_N1024_l2", "attempt_id": "98647377f1564aadb9037c6b3e61d19b"}
{"utc": "2026-11-01T20:16:20.811414+00:00", "kind": "job_end", "label": "D2_hold_N1024_l2", "attempt_id": "98647377f1564aadb9037c6b3e61d19b", "returncode": 0, "seconds": 722.1499749999493}
{"utc": "2026-11-01T20:16:20.835272+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "2048", "--level", "2"], "label": "D2_hold_N2048_l2", "attempt_id": "c54c8780d1d8473188a9d771a683a07e"}
{"utc": "2026-11-01T20:40:53.659167+00:00", "kind": "job_end", "label": "D2_hold_N2048_l2", "attempt_id": "c54c8780d1d8473188a9d771a683a07e", "returncode": 0, "seconds": 1472.8124166999478}
{"utc": "2026-11-01T20:40:53.680606+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "4096", "--level", "2"], "label": "D2_hold_N4096_l2", "attempt_id": "490929a899ac4e3fa89b066587fb6ce5"}
{"utc": "2026-11-01T21:31:20.268498+00:00", "kind": "job_end", "label": "D2_hold_N4096_l2", "attempt_id": "490929a899ac4e3fa89b066587fb6ce5", "returncode": 0, "seconds": 3026.4949998001102}
{"utc": "2026-11-01T21:31:20.286336+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "16", "--level", "2"], "label": "D2_hold_N16_l2", "attempt_id": "829d720061514715bc7bdae72004cbb2"}
{"utc": "2026-11-01T21:32:53.046460+00:00", "kind": "job_end", "label": "D2_hold_N16_l2", "attempt_id": "829d720061514715bc7bdae72004cbb2", "returncode": 0, "seconds": 92.7569357000757}
{"utc": "2026-11-01T21:32:53.072842+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "32", "--level", "2"], "label": "D2_hold_N32_l2", "attempt_id": "98a5533d438d4a73af7849a2fedfcd4a"}
{"utc": "2026-11-01T21:34:27.125777+00:00", "kind": "job_end", "label": "D2_hold_N32_l2", "attempt_id": "98a5533d438d4a73af7849a2fedfcd4a", "returncode": 0, "seconds": 94.05042789992876}
{"utc": "2026-11-01T21:34:27.143883+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "64", "--level", "2"], "label": "D2_hold_N64_l2", "attempt_id": "6d6da3c0d2574092976ee83082a17561"}
{"utc": "2026-11-01T21:36:22.876459+00:00", "kind": "job_end", "label": "D2_hold_N64_l2", "attempt_id": "6d6da3c0d2574092976ee83082a17561", "returncode": 0, "seconds": 115.73097010003403}
{"utc": "2026-11-01T21:36:22.895589+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--ns", "16", "32", "64", "--level", "2"], "label": "analyze_D2_hold_N16-32-64_l2", "attempt_id": "0893256e7e354b0e94f22493b23e7e92"}
{"utc": "2026-11-01T21:38:10.087638+00:00", "kind": "job_end", "label": "analyze_D2_hold_N16-32-64_l2", "attempt_id": "0893256e7e354b0e94f22493b23e7e92", "returncode": 0, "seconds": 107.19259480014443}
{"utc": "2026-11-01T21:38:10.140587+00:00", "kind": "time_refinement", "name": "D2_hold", "coarse_ns": [16, 32, 64], "new_level": 3}
{"utc": "2026-11-01T21:38:10.149601+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "1024", "--level", "3"], "label": "D2_hold_N1024_l3", "attempt_id": "9bf86556503b433aa9b84c311df160d4"}
{"utc": "2026-11-01T22:00:33.677597+00:00", "kind": "job_end", "label": "D2_hold_N1024_l3", "attempt_id": "9bf86556503b433aa9b84c311df160d4", "returncode": 0, "seconds": 1343.5279942001216}
{"utc": "2026-11-01T22:00:33.698525+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "2048", "--level", "3"], "label": "D2_hold_N2048_l3", "attempt_id": "8efefdeb06c447f5b5529b15a6ed044c"}
{"utc": "2026-11-01T22:48:03.678920+00:00", "kind": "job_end", "label": "D2_hold_N2048_l3", "attempt_id": "8efefdeb06c447f5b5529b15a6ed044c", "returncode": 0, "seconds": 2849.975785000017}
{"utc": "2026-11-01T22:48:03.698796+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "4096", "--level", "3"], "label": "D2_hold_N4096_l3", "attempt_id": "7b3c913271384532b06d9bde4d89031d"}
{"utc": "2026-11-02T00:27:55.539652+00:00", "kind": "job_end", "label": "D2_hold_N4096_l3", "attempt_id": "7b3c913271384532b06d9bde4d89031d", "returncode": 0, "seconds": 5991.838045999873}
{"utc": "2026-11-02T00:27:55.559623+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "16", "--level", "3"], "label": "D2_hold_N16_l3", "attempt_id": "84b16388d0b2480c9d3ba33f20cc5f9a"}
{"utc": "2026-11-02T00:30:37.154727+00:00", "kind": "job_end", "label": "D2_hold_N16_l3", "attempt_id": "84b16388d0b2480c9d3ba33f20cc5f9a", "returncode": 0, "seconds": 161.59502700017765}
{"utc": "2026-11-02T00:30:37.172796+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "32", "--level", "3"], "label": "D2_hold_N32_l3", "attempt_id": "4276066ae4be4380926dd5a006c0f6ec"}
{"utc": "2026-11-02T00:33:38.849584+00:00", "kind": "job_end", "label": "D2_hold_N32_l3", "attempt_id": "4276066ae4be4380926dd5a006c0f6ec", "returncode": 0, "seconds": 181.67657969985157}
{"utc": "2026-11-02T00:33:38.873479+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "64", "--level", "3"], "label": "D2_hold_N64_l3", "attempt_id": "400b3d9fdc9c4418bad969c144ab9193"}
{"utc": "2026-11-02T00:37:31.126483+00:00", "kind": "job_end", "label": "D2_hold_N64_l3", "attempt_id": "400b3d9fdc9c4418bad969c144ab9193", "returncode": 0, "seconds": 232.25355609995313}
{"utc": "2026-11-02T00:37:31.144946+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--ns", "16", "32", "64", "--level", "3"], "label": "analyze_D2_hold_N16-32-64_l3", "attempt_id": "363319f262994437812ce0818e8670ee"}
{"utc": "2026-11-02T00:39:06.084602+00:00", "kind": "job_end", "label": "analyze_D2_hold_N16-32-64_l3", "attempt_id": "363319f262994437812ce0818e8670ee", "returncode": 0, "seconds": 94.93853219994344}
{"utc": "2026-11-02T00:39:06.147078+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "continuous_check.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--level", "3"], "label": "modes_D2_hold_N16-32-64_l3", "attempt_id": "baf1f98740f043ba8efaa23d84122890"}
{"utc": "2026-11-02T00:44:13.223651+00:00", "kind": "job_end", "label": "modes_D2_hold_N16-32-64_l3", "attempt_id": "baf1f98740f043ba8efaa23d84122890", "returncode": 0, "seconds": 307.0761990000028}
{"utc": "2026-11-02T00:44:13.244028+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "additional_checks.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--ns", "16", "32", "64", "--level", "3"], "label": "additional_D2_hold_N16-32-64_l3", "attempt_id": "040196e698b543ef9a314811d42c4a1c"}
{"utc": "2026-11-02T00:47:19.063933+00:00", "kind": "job_end", "label": "additional_D2_hold_N16-32-64_l3", "attempt_id": "040196e698b543ef9a314811d42c4a1c", "returncode": 0, "seconds": 185.81940499995835}
{"utc": "2026-11-02T00:47:19.079755+00:00", "kind": "case_complete", "name": "D2_hold", "coarse_ns": [16, 32, 64], "level": 3}
{"utc": "2026-11-02T00:47:19.092915+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "1024", "--level", "0"], "label": "D3_hold_N1024_l0", "attempt_id": "8504d56c4cda49a0b099c8b3636c95d9"}
{"utc": "2026-11-02T00:49:40.437214+00:00", "kind": "job_end", "label": "D3_hold_N1024_l0", "attempt_id": "8504d56c4cda49a0b099c8b3636c95d9", "returncode": 0, "seconds": 141.34458689996973}
{"utc": "2026-11-02T00:49:40.466463+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "2048", "--level", "0"], "label": "D3_hold_N2048_l0", "attempt_id": "1864746f3f094e259b86a6179cd0146d"}
{"utc": "2026-11-02T00:54:37.384704+00:00", "kind": "job_end", "label": "D3_hold_N2048_l0", "attempt_id": "1864746f3f094e259b86a6179cd0146d", "returncode": 0, "seconds": 296.9183414001018}
{"utc": "2026-11-02T00:54:37.403379+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "4096", "--level", "0"], "label": "D3_hold_N4096_l0", "attempt_id": "bc91d5fd06d4497fa342564c5595b7cc"}
{"utc": "2026-11-02T01:04:48.172532+00:00", "kind": "job_end", "label": "D3_hold_N4096_l0", "attempt_id": "bc91d5fd06d4497fa342564c5595b7cc", "returncode": 0, "seconds": 610.7677452000789}
{"utc": "2026-11-02T01:04:48.196994+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "16", "--level", "0"], "label": "D3_hold_N16_l0", "attempt_id": "c3d13d2ecda743159143dc5478d94a0c"}
{"utc": "2026-11-02T01:05:05.126019+00:00", "kind": "job_end", "label": "D3_hold_N16_l0", "attempt_id": "c3d13d2ecda743159143dc5478d94a0c", "returncode": 0, "seconds": 16.92885349993594}
{"utc": "2026-11-02T01:05:05.149114+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "32", "--level", "0"], "label": "D3_hold_N32_l0", "attempt_id": "cf4abf97a2674053812ac204b6b5a334"}
{"utc": "2026-11-02T01:05:23.750236+00:00", "kind": "job_end", "label": "D3_hold_N32_l0", "attempt_id": "cf4abf97a2674053812ac204b6b5a334", "returncode": 0, "seconds": 18.60181999998167}
{"utc": "2026-11-02T01:05:23.771724+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "64", "--level", "0"], "label": "D3_hold_N64_l0", "attempt_id": "e92daa35fe30495882347c82e6d49943"}
{"utc": "2026-11-02T01:05:47.579883+00:00", "kind": "job_end", "label": "D3_hold_N64_l0", "attempt_id": "e92daa35fe30495882347c82e6d49943", "returncode": 0, "seconds": 23.808439000044018}
{"utc": "2026-11-02T01:05:47.589561+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "1024", "--level", "1"], "label": "D3_hold_N1024_l1", "attempt_id": "c5bf150f4c334434baffb54721c7c568"}
{"utc": "2026-11-02T01:09:59.508449+00:00", "kind": "job_end", "label": "D3_hold_N1024_l1", "attempt_id": "c5bf150f4c334434baffb54721c7c568", "returncode": 0, "seconds": 251.91824569995515}
{"utc": "2026-11-02T01:09:59.519656+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "2048", "--level", "1"], "label": "D3_hold_N2048_l1", "attempt_id": "cc0d725e6e384fd49d9f301faf713db3"}
{"utc": "2026-11-02T01:19:00.361983+00:00", "kind": "job_end", "label": "D3_hold_N2048_l1", "attempt_id": "cc0d725e6e384fd49d9f301faf713db3", "returncode": 0, "seconds": 540.8424802999943}
{"utc": "2026-11-02T01:19:00.403050+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "4096", "--level", "1"], "label": "D3_hold_N4096_l1", "attempt_id": "f830187077b5433388296fafece120ce"}
{"utc": "2026-11-02T01:36:56.419057+00:00", "kind": "job_end", "label": "D3_hold_N4096_l1", "attempt_id": "f830187077b5433388296fafece120ce", "returncode": 0, "seconds": 1076.0152416001074}
{"utc": "2026-11-02T01:36:56.443265+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "16", "--level", "1"], "label": "D3_hold_N16_l1", "attempt_id": "bf91c5a59fbe49339e283e386633db2c"}
{"utc": "2026-11-02T01:37:27.044581+00:00", "kind": "job_end", "label": "D3_hold_N16_l1", "attempt_id": "bf91c5a59fbe49339e283e386633db2c", "returncode": 0, "seconds": 30.601484199985862}
{"utc": "2026-11-02T01:37:27.060182+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "32", "--level", "1"], "label": "D3_hold_N32_l1", "attempt_id": "6281069b3a26421ab34abaafbc334b6e"}
{"utc": "2026-11-02T01:38:00.333656+00:00", "kind": "job_end", "label": "D3_hold_N32_l1", "attempt_id": "6281069b3a26421ab34abaafbc334b6e", "returncode": 0, "seconds": 33.272686099866405}
{"utc": "2026-11-02T01:38:00.352402+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "64", "--level", "1"], "label": "D3_hold_N64_l1", "attempt_id": "67e6cbf74cd746b18e025298003e73f6"}
{"utc": "2026-11-02T01:38:41.553349+00:00", "kind": "job_end", "label": "D3_hold_N64_l1", "attempt_id": "67e6cbf74cd746b18e025298003e73f6", "returncode": 0, "seconds": 41.20174849987961}
{"utc": "2026-11-02T01:38:41.574185+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "1024", "--level", "2"], "label": "D3_hold_N1024_l2", "attempt_id": "22d8279b678f48dd97619021f5c496dd"}
{"utc": "2026-11-02T01:46:21.958017+00:00", "kind": "job_end", "label": "D3_hold_N1024_l2", "attempt_id": "22d8279b678f48dd97619021f5c496dd", "returncode": 0, "seconds": 460.38450469984673}
{"utc": "2026-11-02T01:46:21.978194+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "2048", "--level", "2"], "label": "D3_hold_N2048_l2", "attempt_id": "82a58025983240f8a6a813f9927d6347"}
{"utc": "2026-11-02T02:02:10.209788+00:00", "kind": "job_end", "label": "D3_hold_N2048_l2", "attempt_id": "82a58025983240f8a6a813f9927d6347", "returncode": 0, "seconds": 948.2314460999332}
{"utc": "2026-11-02T02:02:10.232117+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "4096", "--level", "2"], "label": "D3_hold_N4096_l2", "attempt_id": "47d354ddea2940108797ee678ada588b"}
{"utc": "2026-11-02T02:36:59.154162+00:00", "kind": "job_end", "label": "D3_hold_N4096_l2", "attempt_id": "47d354ddea2940108797ee678ada588b", "returncode": 0, "seconds": 2088.9198806001805}
{"utc": "2026-11-02T02:36:59.171560+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "16", "--level", "2"], "label": "D3_hold_N16_l2", "attempt_id": "8983036b27bb42ad9e9b37cce6c0060f"}
{"utc": "2026-11-02T02:37:59.761956+00:00", "kind": "job_end", "label": "D3_hold_N16_l2", "attempt_id": "8983036b27bb42ad9e9b37cce6c0060f", "returncode": 0, "seconds": 60.58950090012513}
{"utc": "2026-11-02T02:37:59.782173+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "32", "--level", "2"], "label": "D3_hold_N32_l2", "attempt_id": "93bdce1133c14147a867a95162767ed8"}
{"utc": "2026-11-02T02:39:08.237663+00:00", "kind": "job_end", "label": "D3_hold_N32_l2", "attempt_id": "93bdce1133c14147a867a95162767ed8", "returncode": 0, "seconds": 68.4547880999744}
{"utc": "2026-11-02T02:39:08.257535+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "64", "--level", "2"], "label": "D3_hold_N64_l2", "attempt_id": "6e6f2153612f4f4d86d752adf87f09e0"}
{"utc": "2026-11-02T02:40:28.113598+00:00", "kind": "job_end", "label": "D3_hold_N64_l2", "attempt_id": "6e6f2153612f4f4d86d752adf87f09e0", "returncode": 0, "seconds": 79.85688119987026}
{"utc": "2026-11-02T02:40:28.132814+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--ns", "16", "32", "64", "--level", "2"], "label": "analyze_D3_hold_N16-32-64_l2", "attempt_id": "ce78141a2d0b430aa5f48e9b2863d1d8"}
{"utc": "2026-11-02T02:42:10.004569+00:00", "kind": "job_end", "label": "analyze_D3_hold_N16-32-64_l2", "attempt_id": "ce78141a2d0b430aa5f48e9b2863d1d8", "returncode": 0, "seconds": 101.87186320009641}
{"utc": "2026-11-02T02:42:10.033150+00:00", "kind": "time_refinement", "name": "D3_hold", "coarse_ns": [16, 32, 64], "new_level": 3}
{"utc": "2026-11-02T02:42:10.039215+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "1024", "--level", "3"], "label": "D3_hold_N1024_l3", "attempt_id": "47fe10d70c96411fbaf0730042e6e30f"}
{"utc": "2026-11-02T02:57:36.774949+00:00", "kind": "job_end", "label": "D3_hold_N1024_l3", "attempt_id": "47fe10d70c96411fbaf0730042e6e30f", "returncode": 0, "seconds": 926.7351322998293}
{"utc": "2026-11-02T02:57:36.791787+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "2048", "--level", "3"], "label": "D3_hold_N2048_l3", "attempt_id": "f52626724253477b841eef51be73dde7"}
{"utc": "2026-11-02T03:27:43.234330+00:00", "kind": "job_end", "label": "D3_hold_N2048_l3", "attempt_id": "f52626724253477b841eef51be73dde7", "returncode": 0, "seconds": 1806.4405351998284}
{"utc": "2026-11-02T03:27:43.249841+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "4096", "--level", "3"], "label": "D3_hold_N4096_l3", "attempt_id": "2f6ac55f79f34abd9d48f5526c6d0bc9"}
{"utc": "2026-11-02T04:37:44.804807+00:00", "kind": "job_end", "label": "D3_hold_N4096_l3", "attempt_id": "2f6ac55f79f34abd9d48f5526c6d0bc9", "returncode": 0, "seconds": 4201.5534628999885}
{"utc": "2026-11-02T04:37:44.824967+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "16", "--level", "3"], "label": "D3_hold_N16_l3", "attempt_id": "57b5fe7bc61d44d59a01b5dafe838375"}
{"utc": "2026-11-02T04:39:39.130147+00:00", "kind": "job_end", "label": "D3_hold_N16_l3", "attempt_id": "57b5fe7bc61d44d59a01b5dafe838375", "returncode": 0, "seconds": 114.30504389991984}
{"utc": "2026-11-02T04:39:39.153390+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "32", "--level", "3"], "label": "D3_hold_N32_l3", "attempt_id": "53c148cd0796444db942bade2934bad2"}
{"utc": "2026-11-02T04:41:45.048677+00:00", "kind": "job_end", "label": "D3_hold_N32_l3", "attempt_id": "53c148cd0796444db942bade2934bad2", "returncode": 0, "seconds": 125.89519779989496}
{"utc": "2026-11-02T04:41:45.067679+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "64", "--level", "3"], "label": "D3_hold_N64_l3", "attempt_id": "d67ad0f18b1a46c394ddec0ce0875008"}
{"utc": "2026-11-02T04:44:18.913946+00:00", "kind": "job_end", "label": "D3_hold_N64_l3", "attempt_id": "d67ad0f18b1a46c394ddec0ce0875008", "returncode": 0, "seconds": 153.8468176999595}
{"utc": "2026-11-02T04:44:18.931685+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--ns", "16", "32", "64", "--level", "3"], "label": "analyze_D3_hold_N16-32-64_l3", "attempt_id": "5e846bdf9b124b1196d5caf30c0cb2d8"}
{"utc": "2026-11-02T04:46:10.295635+00:00", "kind": "job_end", "label": "analyze_D3_hold_N16-32-64_l3", "attempt_id": "5e846bdf9b124b1196d5caf30c0cb2d8", "returncode": 0, "seconds": 111.36367850005627}
{"utc": "2026-11-02T04:46:10.354017+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "continuous_check.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--level", "3"], "label": "modes_D3_hold_N16-32-64_l3", "attempt_id": "ef77448cf6214512a9646b4eb5533be9"}
{"utc": "2026-11-02T04:51:19.568143+00:00", "kind": "job_end", "label": "modes_D3_hold_N16-32-64_l3", "attempt_id": "ef77448cf6214512a9646b4eb5533be9", "returncode": 0, "seconds": 309.213451199932}
{"utc": "2026-11-02T04:51:19.583950+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "additional_checks.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--ns", "16", "32", "64", "--level", "3"], "label": "additional_D3_hold_N16-32-64_l3", "attempt_id": "ab5c25d19c1744e194ac4f8482f942e0"}
{"utc": "2026-11-02T04:53:54.879830+00:00", "kind": "job_end", "label": "additional_D3_hold_N16-32-64_l3", "attempt_id": "ab5c25d19c1744e194ac4f8482f942e0", "returncode": 0, "seconds": 155.2966344000306}
{"utc": "2026-11-02T04:53:54.895971+00:00", "kind": "case_complete", "name": "D3_hold", "coarse_ns": [16, 32, 64], "level": 3}
{"utc": "2026-11-02T04:53:54.938921+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "stage_data_summary.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031"], "label": "N_le_64_data_summary", "attempt_id": "c1f1368b72d04f7eba7b20fef4fcced4"}
{"utc": "2026-11-02T04:54:00.722060+00:00", "kind": "job_end", "label": "N_le_64_data_summary", "attempt_id": "c1f1368b72d04f7eba7b20fef4fcced4", "returncode": 0, "seconds": 5.783456600038335}
{"utc": "2026-11-02T04:54:00.735255+00:00", "kind": "low_mesh_substage_complete", "summary": "N_le_64_data_summary.json"}
{"utc": "2026-11-02T04:54:00.743763+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_128", "--n", "2048", "--level", "0"], "label": "D4_128_N2048_l0", "attempt_id": "5194b701ce2e4e338e50897eb771fbe3"}
{"utc": "2026-11-02T05:05:51.863328+00:00", "kind": "job_end", "label": "D4_128_N2048_l0", "attempt_id": "5194b701ce2e4e338e50897eb771fbe3", "returncode": 0, "seconds": 711.1192911001854}
{"utc": "2026-11-02T05:05:51.881655+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_128", "--n", "4096", "--level", "0"], "label": "D4_128_N4096_l0", "attempt_id": "248b9f55b8a941f8b68aef594fa4bb2b"}
{"utc": "2026-11-02T05:31:00.822963+00:00", "kind": "job_end", "label": "D4_128_N4096_l0", "attempt_id": "248b9f55b8a941f8b68aef594fa4bb2b", "returncode": 0, "seconds": 1508.9413171999622}
{"utc": "2026-11-02T05:31:00.831173+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_128", "--n", "8192", "--level", "0"], "label": "D4_128_N8192_l0", "attempt_id": "522f91d066a6439fade6263aa78a4f77"}
{"utc": "2026-11-02T06:25:47.448875+00:00", "kind": "job_end", "label": "D4_128_N8192_l0", "attempt_id": "522f91d066a6439fade6263aa78a4f77", "returncode": 0, "seconds": 3286.527529399842}
{"utc": "2026-11-02T06:25:47.468226+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_128", "--n", "2048", "--level", "1"], "label": "D4_128_N2048_l1", "attempt_id": "0fd17f3b59cc4c5a86f5efc1ece4a896"}
{"utc": "2026-11-02T06:47:14.333650+00:00", "kind": "job_end", "label": "D4_128_N2048_l1", "attempt_id": "0fd17f3b59cc4c5a86f5efc1ece4a896", "returncode": 0, "seconds": 1286.8333711999003}
{"utc": "2026-11-02T06:47:14.352703+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_128", "--n", "4096", "--level", "1"], "label": "D4_128_N4096_l1", "attempt_id": "f84d94383ad34f4aaca04c33aa94bfc6"}
{"utc": "2026-11-02T07:32:34.218750+00:00", "kind": "job_end", "label": "D4_128_N4096_l1", "attempt_id": "f84d94383ad34f4aaca04c33aa94bfc6", "returncode": 0, "seconds": 2719.8645167001523}
{"utc": "2026-11-02T07:32:34.243261+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_128", "--n", "8192", "--level", "1"], "label": "D4_128_N8192_l1", "attempt_id": "6d2fa0954707479180b1925d9bb8e421"}
{"utc": "2026-11-02T09:18:13.675415+00:00", "kind": "job_end", "label": "D4_128_N8192_l1", "attempt_id": "6d2fa0954707479180b1925d9bb8e421", "returncode": 0, "seconds": 6339.4282269999385}
{"utc": "2026-11-02T09:18:13.696714+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_128", "--n", "2048", "--level", "2"], "label": "D4_128_N2048_l2", "attempt_id": "7dff377ce9b24cf88a1bc207e8061f34"}
{"utc": "2026-11-02T09:56:24.274255+00:00", "kind": "job_end", "label": "D4_128_N2048_l2", "attempt_id": "7dff377ce9b24cf88a1bc207e8061f34", "returncode": 0, "seconds": 2290.577454500133}
{"utc": "2026-11-02T09:56:24.283307+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_128", "--n", "4096", "--level", "2"], "label": "D4_128_N4096_l2", "attempt_id": "c879f603276d4735a6c10b425d9d86c9"}
{"utc": "2026-11-02T11:20:58.752695+00:00", "kind": "job_end", "label": "D4_128_N4096_l2", "attempt_id": "c879f603276d4735a6c10b425d9d86c9", "returncode": 0, "seconds": 5074.4682571000885}
{"utc": "2026-11-02T11:20:58.768895+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_128", "--n", "8192", "--level", "2"], "label": "D4_128_N8192_l2", "attempt_id": "926d72e583ad46d6ab36e50beb34ee6b"}
{"utc": "2026-11-02T14:12:25.962139+00:00", "kind": "job_end", "label": "D4_128_N8192_l2", "attempt_id": "926d72e583ad46d6ab36e50beb34ee6b", "returncode": 0, "seconds": 10287.185967999976}
{"utc": "2026-11-02T14:12:25.982474+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_128", "--ns", "128", "--level", "2"], "label": "analyze_D4_128_N128_l2", "attempt_id": "e3a07a38627146e59cd32826d1de04a5"}
{"utc": "2026-11-02T14:15:47.387670+00:00", "kind": "job_end", "label": "analyze_D4_128_N128_l2", "attempt_id": "e3a07a38627146e59cd32826d1de04a5", "returncode": 0, "seconds": 201.40616900008172}
{"utc": "2026-11-02T14:15:47.454686+00:00", "kind": "time_refinement", "name": "D4_128", "coarse_ns": [128], "new_level": 3}
{"utc": "2026-11-02T14:15:47.464128+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_128", "--n", "2048", "--level", "3"], "label": "D4_128_N2048_l3", "attempt_id": "010161d1dda44c159415845811bc4e49"}
{"utc": "2026-11-02T15:36:51.185991+00:00", "kind": "job_end", "label": "D4_128_N2048_l3", "attempt_id": "010161d1dda44c159415845811bc4e49", "returncode": 0, "seconds": 4863.632055999944}
{"utc": "2026-11-02T15:36:51.204864+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_128", "--n", "4096", "--level", "3"], "label": "D4_128_N4096_l3", "attempt_id": "8a2cb0779b8e4dd086fccf89b7fb3cec"}
{"utc": "2026-11-02T18:16:55.977732+00:00", "kind": "job_end", "label": "D4_128_N4096_l3", "attempt_id": "8a2cb0779b8e4dd086fccf89b7fb3cec", "returncode": 0, "seconds": 9604.747506899992}
{"utc": "2026-11-02T18:16:56.000215+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_128", "--n", "8192", "--level", "3"], "label": "D4_128_N8192_l3", "attempt_id": "9f19506863bf41218e96fa7eb57d58da"}
{"utc": "2026-11-03T00:01:53.851448+00:00", "kind": "job_end", "label": "D4_128_N8192_l3", "attempt_id": "9f19506863bf41218e96fa7eb57d58da", "returncode": 0, "seconds": 20697.822585099842}
{"utc": "2026-11-03T00:01:53.872901+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_128", "--ns", "128", "--level", "3"], "label": "analyze_D4_128_N128_l3", "attempt_id": "21e601f9ea7047d2b3c294e696a4b49d"}
{"utc": "2026-11-03T00:05:30.414458+00:00", "kind": "job_end", "label": "analyze_D4_128_N128_l3", "attempt_id": "21e601f9ea7047d2b3c294e696a4b49d", "returncode": 0, "seconds": 216.53516119997948}
{"utc": "2026-11-03T00:05:30.485224+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "continuous_check.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_128", "--level", "3"], "label": "modes_D4_128_N128_l3", "attempt_id": "7f9c69569c5f4e1a8eeb04d04dceab83"}
{"utc": "2026-11-03T00:10:54.499501+00:00", "kind": "job_end", "label": "modes_D4_128_N128_l3", "attempt_id": "7f9c69569c5f4e1a8eeb04d04dceab83", "returncode": 0, "seconds": 324.0055535999127}
{"utc": "2026-11-03T00:10:54.514256+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "additional_checks.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D4_128", "--ns", "128", "--level", "3"], "label": "additional_D4_128_N128_l3", "attempt_id": "9f82e68b0c184afc863082893667b348"}
{"utc": "2026-11-03T00:17:40.792074+00:00", "kind": "job_end", "label": "additional_D4_128_N128_l3", "attempt_id": "9f82e68b0c184afc863082893667b348", "returncode": 0, "seconds": 406.2651557000354}
{"utc": "2026-11-03T00:17:40.809885+00:00", "kind": "case_complete", "name": "D4_128", "coarse_ns": [128], "level": 3}
{"utc": "2026-11-03T00:17:40.827953+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--n", "128", "--level", "0"], "label": "D1_N128_l0", "attempt_id": "e2ce29d2e00345199225460b48c59436"}
{"utc": "2026-11-03T00:18:00.175256+00:00", "kind": "job_end", "label": "D1_N128_l0", "attempt_id": "e2ce29d2e00345199225460b48c59436", "returncode": 0, "seconds": 19.347083400003612}
{"utc": "2026-11-03T00:18:00.198067+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--n", "256", "--level", "0"], "label": "D1_N256_l0", "attempt_id": "ffb363bcfe914a2d850cdd1129740838"}
{"utc": "2026-11-03T00:18:30.747799+00:00", "kind": "job_end", "label": "D1_N256_l0", "attempt_id": "ffb363bcfe914a2d850cdd1129740838", "returncode": 0, "seconds": 30.54882779996842}
{"utc": "2026-11-03T00:18:30.765619+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--n", "128", "--level", "1"], "label": "D1_N128_l1", "attempt_id": "3350529f4f294274876a57ec3531eccb"}
{"utc": "2026-11-03T00:19:07.803278+00:00", "kind": "job_end", "label": "D1_N128_l1", "attempt_id": "3350529f4f294274876a57ec3531eccb", "returncode": 0, "seconds": 37.036086700158194}
{"utc": "2026-11-03T00:19:07.818977+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--n", "256", "--level", "1"], "label": "D1_N256_l1", "attempt_id": "800b3251f69a46a2808ca9951bd537c2"}
{"utc": "2026-11-03T00:20:03.482776+00:00", "kind": "job_end", "label": "D1_N256_l1", "attempt_id": "800b3251f69a46a2808ca9951bd537c2", "returncode": 0, "seconds": 55.66233790013939}
{"utc": "2026-11-03T00:20:03.503067+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--n", "128", "--level", "2"], "label": "D1_N128_l2", "attempt_id": "87caec5c4c05456bb188e8daf88d8b6a"}
{"utc": "2026-11-03T00:21:25.563832+00:00", "kind": "job_end", "label": "D1_N128_l2", "attempt_id": "87caec5c4c05456bb188e8daf88d8b6a", "returncode": 0, "seconds": 82.05894249980338}
{"utc": "2026-11-03T00:21:25.579669+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--n", "256", "--level", "2"], "label": "D1_N256_l2", "attempt_id": "fd375ca1eb5044faac38c9ab5369cb7a"}
{"utc": "2026-11-03T00:23:06.990562+00:00", "kind": "job_end", "label": "D1_N256_l2", "attempt_id": "fd375ca1eb5044faac38c9ab5369cb7a", "returncode": 0, "seconds": 101.40814949991181}
{"utc": "2026-11-03T00:23:07.008317+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--ns", "128", "256", "--level", "2"], "label": "analyze_D1_N128-256_l2", "attempt_id": "90d635e7d6e34559b68c4b5eda550a7c"}
{"utc": "2026-11-03T00:24:29.016794+00:00", "kind": "job_end", "label": "analyze_D1_N128-256_l2", "attempt_id": "90d635e7d6e34559b68c4b5eda550a7c", "returncode": 0, "seconds": 82.0064537001308}
{"utc": "2026-11-03T00:24:29.063291+00:00", "kind": "time_refinement", "name": "D1", "coarse_ns": [128, 256], "new_level": 3}
{"utc": "2026-11-03T00:24:29.075294+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--n", "128", "--level", "3"], "label": "D1_N128_l3", "attempt_id": "b5d82bfb643e44829c8923b6123db795"}
{"utc": "2026-11-03T00:26:41.664857+00:00", "kind": "job_end", "label": "D1_N128_l3", "attempt_id": "b5d82bfb643e44829c8923b6123db795", "returncode": 0, "seconds": 132.5864647999406}
{"utc": "2026-11-03T00:26:41.682028+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--n", "256", "--level", "3"], "label": "D1_N256_l3", "attempt_id": "8e87f06027fa405f896004edb4e07a05"}
{"utc": "2026-11-03T00:29:48.563461+00:00", "kind": "job_end", "label": "D1_N256_l3", "attempt_id": "8e87f06027fa405f896004edb4e07a05", "returncode": 0, "seconds": 186.8766093000304}
{"utc": "2026-11-03T00:29:48.582500+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--ns", "128", "256", "--level", "3"], "label": "analyze_D1_N128-256_l3", "attempt_id": "1f226a4661ff41eb9330d3bfe1942e79"}
{"utc": "2026-11-03T00:31:11.551314+00:00", "kind": "job_end", "label": "analyze_D1_N128-256_l3", "attempt_id": "1f226a4661ff41eb9330d3bfe1942e79", "returncode": 0, "seconds": 82.96677359985188}
{"utc": "2026-11-03T00:31:11.592163+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "continuous_check.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--level", "3"], "label": "modes_D1_N128-256_l3", "attempt_id": "52f5228dfe534594852606adf57c2666"}
{"utc": "2026-11-03T00:31:12.506855+00:00", "kind": "job_end", "label": "modes_D1_N128-256_l3", "attempt_id": "52f5228dfe534594852606adf57c2666", "returncode": 0, "seconds": 0.9151225998066366}
{"utc": "2026-11-03T00:31:12.516151+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "additional_checks.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1", "--ns", "128", "256", "--level", "3"], "label": "additional_D1_N128-256_l3", "attempt_id": "b48037f70c8e4b84bc281dbc5f0c1299"}
{"utc": "2026-11-03T00:31:32.904416+00:00", "kind": "job_end", "label": "additional_D1_N128-256_l3", "attempt_id": "b48037f70c8e4b84bc281dbc5f0c1299", "returncode": 0, "seconds": 20.388182499911636}
{"utc": "2026-11-03T00:31:32.917940+00:00", "kind": "case_complete", "name": "D1", "coarse_ns": [128, 256], "level": 3}
{"utc": "2026-11-03T00:31:32.923701+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "128", "--level", "0"], "label": "D2_N128_l0", "attempt_id": "e9a04a6ca1a34b4db60b1783bc1a5b54"}
{"utc": "2026-11-03T00:32:22.448013+00:00", "kind": "job_end", "label": "D2_N128_l0", "attempt_id": "e9a04a6ca1a34b4db60b1783bc1a5b54", "returncode": 0, "seconds": 49.52281229989603}
{"utc": "2026-11-03T00:32:22.462925+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "256", "--level", "0"], "label": "D2_N256_l0", "attempt_id": "85b451ccf86c41bdb6bdc6712652ca5a"}
{"utc": "2026-11-03T00:33:41.756170+00:00", "kind": "job_end", "label": "D2_N256_l0", "attempt_id": "85b451ccf86c41bdb6bdc6712652ca5a", "returncode": 0, "seconds": 79.29048899980262}
{"utc": "2026-11-03T00:33:41.776104+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "128", "--level", "1"], "label": "D2_N128_l1", "attempt_id": "c95d8920f1e84a1a9f798bf5e67a1383"}
{"utc": "2026-11-03T00:35:14.030460+00:00", "kind": "job_end", "label": "D2_N128_l1", "attempt_id": "c95d8920f1e84a1a9f798bf5e67a1383", "returncode": 0, "seconds": 92.25114349997602}
{"utc": "2026-11-03T00:35:14.041930+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "256", "--level", "1"], "label": "D2_N256_l1", "attempt_id": "1c8e712dea1f482dbfaf5552d93c3513"}
{"utc": "2026-11-03T00:37:31.136324+00:00", "kind": "job_end", "label": "D2_N256_l1", "attempt_id": "1c8e712dea1f482dbfaf5552d93c3513", "returncode": 0, "seconds": 137.09169299993664}
{"utc": "2026-11-03T00:37:31.154902+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "128", "--level", "2"], "label": "D2_N128_l2", "attempt_id": "76f41190390e41dfb3315bc0c1beb8da"}
{"utc": "2026-11-03T00:40:25.756699+00:00", "kind": "job_end", "label": "D2_N128_l2", "attempt_id": "76f41190390e41dfb3315bc0c1beb8da", "returncode": 0, "seconds": 174.59692809986882}
{"utc": "2026-11-03T00:40:25.771930+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "256", "--level", "2"], "label": "D2_N256_l2", "attempt_id": "eabd6503408f4d8497347919b2e42223"}
{"utc": "2026-11-03T00:44:47.272274+00:00", "kind": "job_end", "label": "D2_N256_l2", "attempt_id": "eabd6503408f4d8497347919b2e42223", "returncode": 0, "seconds": 261.49298350000754}
{"utc": "2026-11-03T00:44:47.282217+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--ns", "128", "256", "--level", "2"], "label": "analyze_D2_N128-256_l2", "attempt_id": "ab116a64eb8142fab127a2e395655b16"}
{"utc": "2026-11-03T00:46:13.031193+00:00", "kind": "job_end", "label": "analyze_D2_N128-256_l2", "attempt_id": "ab116a64eb8142fab127a2e395655b16", "returncode": 0, "seconds": 85.74617059994489}
{"utc": "2026-11-03T00:46:13.080364+00:00", "kind": "time_refinement", "name": "D2", "coarse_ns": [128, 256], "new_level": 3}
{"utc": "2026-11-03T00:46:13.094785+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "128", "--level", "3"], "label": "D2_N128_l3", "attempt_id": "1c1c7c010d0b43af9d554af69c993f9f"}
{"utc": "2026-11-03T00:51:39.087690+00:00", "kind": "job_end", "label": "D2_N128_l3", "attempt_id": "1c1c7c010d0b43af9d554af69c993f9f", "returncode": 0, "seconds": 325.98480669991113}
{"utc": "2026-11-03T00:51:39.108643+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--n", "256", "--level", "3"], "label": "D2_N256_l3", "attempt_id": "af09577b0f684090b41ed1d379c34c11"}
{"utc": "2026-11-03T00:59:42.853635+00:00", "kind": "job_end", "label": "D2_N256_l3", "attempt_id": "af09577b0f684090b41ed1d379c34c11", "returncode": 0, "seconds": 483.7411234001629}
{"utc": "2026-11-03T00:59:42.862044+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--ns", "128", "256", "--level", "3"], "label": "analyze_D2_N128-256_l3", "attempt_id": "1215b296c89949f88f7b4cf64470d1d0"}
{"utc": "2026-11-03T01:01:04.850100+00:00", "kind": "job_end", "label": "analyze_D2_N128-256_l3", "attempt_id": "1215b296c89949f88f7b4cf64470d1d0", "returncode": 0, "seconds": 81.98746580001898}
{"utc": "2026-11-03T01:01:04.896753+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "continuous_check.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--level", "3"], "label": "modes_D2_N128-256_l3", "attempt_id": "a3df6cc95739446d8b6f5a2f0d7594b6"}
{"utc": "2026-11-03T01:01:05.800431+00:00", "kind": "job_end", "label": "modes_D2_N128-256_l3", "attempt_id": "a3df6cc95739446d8b6f5a2f0d7594b6", "returncode": 0, "seconds": 0.9034886001609266}
{"utc": "2026-11-03T01:01:05.808404+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "additional_checks.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2", "--ns", "128", "256", "--level", "3"], "label": "additional_D2_N128-256_l3", "attempt_id": "df356f43cb4d4813854e6d8f36cddf86"}
{"utc": "2026-11-03T01:01:26.840651+00:00", "kind": "job_end", "label": "additional_D2_N128-256_l3", "attempt_id": "df356f43cb4d4813854e6d8f36cddf86", "returncode": 0, "seconds": 21.032719700131565}
{"utc": "2026-11-03T01:01:26.856345+00:00", "kind": "case_complete", "name": "D2", "coarse_ns": [128, 256], "level": 3}
{"utc": "2026-11-03T01:01:26.868302+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "128", "--level", "0"], "label": "D3_N128_l0", "attempt_id": "02050699ae954d3e8ec9d37f7eb51fa1"}
{"utc": "2026-11-03T01:01:58.963417+00:00", "kind": "job_end", "label": "D3_N128_l0", "attempt_id": "02050699ae954d3e8ec9d37f7eb51fa1", "returncode": 0, "seconds": 32.095570400124416}
{"utc": "2026-11-03T01:01:58.980976+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "256", "--level", "0"], "label": "D3_N256_l0", "attempt_id": "990b50332b584ed4a8261caea71b9570"}
{"utc": "2026-11-03T01:02:50.034984+00:00", "kind": "job_end", "label": "D3_N256_l0", "attempt_id": "990b50332b584ed4a8261caea71b9570", "returncode": 0, "seconds": 51.0541874000337}
{"utc": "2026-11-03T01:02:50.054394+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "128", "--level", "1"], "label": "D3_N128_l1", "attempt_id": "b3652ee49f8f4d3c8696b16d1e0ebb79"}
{"utc": "2026-11-03T01:03:49.959855+00:00", "kind": "job_end", "label": "D3_N128_l1", "attempt_id": "b3652ee49f8f4d3c8696b16d1e0ebb79", "returncode": 0, "seconds": 59.90572879998945}
{"utc": "2026-11-03T01:03:49.978191+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "256", "--level", "1"], "label": "D3_N256_l1", "attempt_id": "46cffbb5ffe64607abe822d1fe86f11c"}
{"utc": "2026-11-03T01:05:16.964240+00:00", "kind": "job_end", "label": "D3_N256_l1", "attempt_id": "46cffbb5ffe64607abe822d1fe86f11c", "returncode": 0, "seconds": 86.98693589982577}
{"utc": "2026-11-03T01:05:16.982605+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "128", "--level", "2"], "label": "D3_N128_l2", "attempt_id": "8901e049106b4f3ba807c7b80e0c6410"}
{"utc": "2026-11-03T01:07:09.056196+00:00", "kind": "job_end", "label": "D3_N128_l2", "attempt_id": "8901e049106b4f3ba807c7b80e0c6410", "returncode": 0, "seconds": 112.0731262001209}
{"utc": "2026-11-03T01:07:09.068047+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "256", "--level", "2"], "label": "D3_N256_l2", "attempt_id": "13dd71bc166b4f7ea0ac1c1c25e00765"}
{"utc": "2026-11-03T01:09:53.494515+00:00", "kind": "job_end", "label": "D3_N256_l2", "attempt_id": "13dd71bc166b4f7ea0ac1c1c25e00765", "returncode": 0, "seconds": 164.42644289997406}
{"utc": "2026-11-03T01:09:53.510028+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--ns", "128", "256", "--level", "2"], "label": "analyze_D3_N128-256_l2", "attempt_id": "a9cf040600cc4081a1fbaad5e21add1a"}
{"utc": "2026-11-03T01:11:23.056617+00:00", "kind": "job_end", "label": "analyze_D3_N128-256_l2", "attempt_id": "a9cf040600cc4081a1fbaad5e21add1a", "returncode": 0, "seconds": 89.54748650011607}
{"utc": "2026-11-03T01:11:23.098604+00:00", "kind": "time_refinement", "name": "D3", "coarse_ns": [128, 256], "new_level": 3}
{"utc": "2026-11-03T01:11:23.109032+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "1024", "--level", "3"], "label": "D3_N1024_l3", "attempt_id": "216434f9da9543328d6fc4743cd6e741"}
{"utc": "2026-11-03T01:27:12.099623+00:00", "kind": "job_end", "label": "D3_N1024_l3", "attempt_id": "216434f9da9543328d6fc4743cd6e741", "returncode": 0, "seconds": 948.9902598001063}
{"utc": "2026-11-03T01:27:12.120359+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "2048", "--level", "3"], "label": "D3_N2048_l3", "attempt_id": "01101e18ef874bd8a5401ecffa4107ab"}
{"utc": "2026-11-03T01:59:44.684090+00:00", "kind": "job_end", "label": "D3_N2048_l3", "attempt_id": "01101e18ef874bd8a5401ecffa4107ab", "returncode": 0, "seconds": 1952.5582136001904}
{"utc": "2026-11-03T01:59:44.716445+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "4096", "--level", "3"], "label": "D3_N4096_l3", "attempt_id": "e4cdc466b96a440da03427fbe14cbcbd"}
{"utc": "2026-11-03T03:07:01.256073+00:00", "kind": "job_end", "label": "D3_N4096_l3", "attempt_id": "e4cdc466b96a440da03427fbe14cbcbd", "returncode": 0, "seconds": 4036.535405300092}
{"utc": "2026-11-03T03:07:01.275619+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "128", "--level", "3"], "label": "D3_N128_l3", "attempt_id": "9b29cbdabb20497e8c257a91d027e613"}
{"utc": "2026-11-03T03:10:24.645031+00:00", "kind": "job_end", "label": "D3_N128_l3", "attempt_id": "9b29cbdabb20497e8c257a91d027e613", "returncode": 0, "seconds": 203.3692882999312}
{"utc": "2026-11-03T03:10:24.664048+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--n", "256", "--level", "3"], "label": "D3_N256_l3", "attempt_id": "bb6a6a7dbd004a3e9edc6124b9df4cfc"}
{"utc": "2026-11-03T03:15:30.120121+00:00", "kind": "job_end", "label": "D3_N256_l3", "attempt_id": "bb6a6a7dbd004a3e9edc6124b9df4cfc", "returncode": 0, "seconds": 305.4559196999762}
{"utc": "2026-11-03T03:15:30.141204+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--ns", "128", "256", "--level", "3"], "label": "analyze_D3_N128-256_l3", "attempt_id": "2c3aaf05a3db4e4e8e2f7bc8080f9d04"}
{"utc": "2026-11-03T03:16:50.415693+00:00", "kind": "job_end", "label": "analyze_D3_N128-256_l3", "attempt_id": "2c3aaf05a3db4e4e8e2f7bc8080f9d04", "returncode": 0, "seconds": 80.2752510998398}
{"utc": "2026-11-03T03:16:50.451055+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "continuous_check.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--level", "3"], "label": "modes_D3_N128-256_l3", "attempt_id": "79d44030e01c4393a2be94ac0bf23d95"}
{"utc": "2026-11-03T03:16:56.032650+00:00", "kind": "job_end", "label": "modes_D3_N128-256_l3", "attempt_id": "79d44030e01c4393a2be94ac0bf23d95", "returncode": 0, "seconds": 5.58146100002341}
{"utc": "2026-11-03T03:16:56.054260+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "additional_checks.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3", "--ns", "128", "256", "--level", "3"], "label": "additional_D3_N128-256_l3", "attempt_id": "c852b19b4fa74b4e8b1461697ab36542"}
{"utc": "2026-11-03T03:19:56.846367+00:00", "kind": "job_end", "label": "additional_D3_N128-256_l3", "attempt_id": "c852b19b4fa74b4e8b1461697ab36542", "returncode": 0, "seconds": 180.79267710004933}
{"utc": "2026-11-03T03:19:56.850728+00:00", "kind": "case_complete", "name": "D3", "coarse_ns": [128, 256], "level": 3}
{"utc": "2026-11-03T03:19:56.861880+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "128", "--level", "0"], "label": "D1_hold_N128_l0", "attempt_id": "e0e501384211447daf5a545f236b4398"}
{"utc": "2026-11-03T03:20:15.695884+00:00", "kind": "job_end", "label": "D1_hold_N128_l0", "attempt_id": "e0e501384211447daf5a545f236b4398", "returncode": 0, "seconds": 18.834812600165606}
{"utc": "2026-11-03T03:20:15.714521+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "256", "--level", "0"], "label": "D1_hold_N256_l0", "attempt_id": "ec4096c3793f4f288bd53bcad5d0f468"}
{"utc": "2026-11-03T03:20:44.754896+00:00", "kind": "job_end", "label": "D1_hold_N256_l0", "attempt_id": "ec4096c3793f4f288bd53bcad5d0f468", "returncode": 0, "seconds": 29.039517699973658}
{"utc": "2026-11-03T03:20:44.779542+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "128", "--level", "1"], "label": "D1_hold_N128_l1", "attempt_id": "2a2d669119c94566b4e0c3ff600b65f4"}
{"utc": "2026-11-03T03:21:18.699654+00:00", "kind": "job_end", "label": "D1_hold_N128_l1", "attempt_id": "2a2d669119c94566b4e0c3ff600b65f4", "returncode": 0, "seconds": 33.91981099988334}
{"utc": "2026-11-03T03:21:18.717533+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "256", "--level", "1"], "label": "D1_hold_N256_l1", "attempt_id": "d6b9a2c5918448db87e3ea10729d8656"}
{"utc": "2026-11-03T03:22:10.667014+00:00", "kind": "job_end", "label": "D1_hold_N256_l1", "attempt_id": "d6b9a2c5918448db87e3ea10729d8656", "returncode": 0, "seconds": 51.950051499996334}
{"utc": "2026-11-03T03:22:10.675550+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "128", "--level", "2"], "label": "D1_hold_N128_l2", "attempt_id": "d0075d0f92344896870eedb9b64e2f7d"}
{"utc": "2026-11-03T03:23:16.174588+00:00", "kind": "job_end", "label": "D1_hold_N128_l2", "attempt_id": "d0075d0f92344896870eedb9b64e2f7d", "returncode": 0, "seconds": 65.49830860015936}
{"utc": "2026-11-03T03:23:16.195255+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "256", "--level", "2"], "label": "D1_hold_N256_l2", "attempt_id": "363f5aba83e74428a28a465dc72b450e"}
{"utc": "2026-11-03T03:24:49.526080+00:00", "kind": "job_end", "label": "D1_hold_N256_l2", "attempt_id": "363f5aba83e74428a28a465dc72b450e", "returncode": 0, "seconds": 93.33027120004408}
{"utc": "2026-11-03T03:24:49.545600+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--ns", "128", "256", "--level", "2"], "label": "analyze_D1_hold_N128-256_l2", "attempt_id": "10df913738974aa4afc245a75ca1297f"}
{"utc": "2026-11-03T03:26:12.505022+00:00", "kind": "job_end", "label": "analyze_D1_hold_N128-256_l2", "attempt_id": "10df913738974aa4afc245a75ca1297f", "returncode": 0, "seconds": 82.95934599987231}
{"utc": "2026-11-03T03:26:12.555911+00:00", "kind": "time_refinement", "name": "D1_hold", "coarse_ns": [128, 256], "new_level": 3}
{"utc": "2026-11-03T03:26:12.566571+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "128", "--level", "3"], "label": "D1_hold_N128_l3", "attempt_id": "b4a18020e53343ab80798560e6751210"}
{"utc": "2026-11-03T03:28:20.826119+00:00", "kind": "job_end", "label": "D1_hold_N128_l3", "attempt_id": "b4a18020e53343ab80798560e6751210", "returncode": 0, "seconds": 128.25864499993622}
{"utc": "2026-11-03T03:28:20.844680+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--n", "256", "--level", "3"], "label": "D1_hold_N256_l3", "attempt_id": "ea17d950cea74c238377a179b692b785"}
{"utc": "2026-11-03T03:31:27.182111+00:00", "kind": "job_end", "label": "D1_hold_N256_l3", "attempt_id": "ea17d950cea74c238377a179b692b785", "returncode": 0, "seconds": 186.33764780010097}
{"utc": "2026-11-03T03:31:27.200496+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--ns", "128", "256", "--level", "3"], "label": "analyze_D1_hold_N128-256_l3", "attempt_id": "70c8080406554724bef78a60c0575c7a"}
{"utc": "2026-11-03T03:32:45.383328+00:00", "kind": "job_end", "label": "analyze_D1_hold_N128-256_l3", "attempt_id": "70c8080406554724bef78a60c0575c7a", "returncode": 0, "seconds": 78.18268850003369}
{"utc": "2026-11-03T03:32:45.444743+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "continuous_check.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--level", "3"], "label": "modes_D1_hold_N128-256_l3", "attempt_id": "7ec4dac431b645409980dee1e6aa23f0"}
{"utc": "2026-11-03T03:32:46.359875+00:00", "kind": "job_end", "label": "modes_D1_hold_N128-256_l3", "attempt_id": "7ec4dac431b645409980dee1e6aa23f0", "returncode": 0, "seconds": 0.915163500001654}
{"utc": "2026-11-03T03:32:46.366704+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "additional_checks.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D1_hold", "--ns", "128", "256", "--level", "3"], "label": "additional_D1_hold_N128-256_l3", "attempt_id": "61b185eecd254ee69bd7d5047ea63b2f"}
{"utc": "2026-11-03T03:33:07.098709+00:00", "kind": "job_end", "label": "additional_D1_hold_N128-256_l3", "attempt_id": "61b185eecd254ee69bd7d5047ea63b2f", "returncode": 0, "seconds": 20.73256430006586}
{"utc": "2026-11-03T03:33:07.113018+00:00", "kind": "case_complete", "name": "D1_hold", "coarse_ns": [128, 256], "level": 3}
{"utc": "2026-11-03T03:33:07.119763+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "128", "--level", "0"], "label": "D2_hold_N128_l0", "attempt_id": "f0028fc4734d4c6daabb3f9d826dd077"}
{"utc": "2026-11-03T03:33:56.171572+00:00", "kind": "job_end", "label": "D2_hold_N128_l0", "attempt_id": "f0028fc4734d4c6daabb3f9d826dd077", "returncode": 0, "seconds": 49.05144049995579}
{"utc": "2026-11-03T03:33:56.188245+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "256", "--level", "0"], "label": "D2_hold_N256_l0", "attempt_id": "c58add36a3084ebcb7cda7f68442d6ae"}
{"utc": "2026-11-03T03:35:12.725167+00:00", "kind": "job_end", "label": "D2_hold_N256_l0", "attempt_id": "c58add36a3084ebcb7cda7f68442d6ae", "returncode": 0, "seconds": 76.53735720016994}
{"utc": "2026-11-03T03:35:12.746829+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "128", "--level", "1"], "label": "D2_hold_N128_l1", "attempt_id": "9afb08ab565844188546790a00d57e21"}
{"utc": "2026-11-03T03:36:44.769662+00:00", "kind": "job_end", "label": "D2_hold_N128_l1", "attempt_id": "9afb08ab565844188546790a00d57e21", "returncode": 0, "seconds": 92.02342440001667}
{"utc": "2026-11-03T03:36:44.787442+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "256", "--level", "1"], "label": "D2_hold_N256_l1", "attempt_id": "66ac0856bd1d418c9188f807f30f5f8f"}
{"utc": "2026-11-03T03:38:57.736301+00:00", "kind": "job_end", "label": "D2_hold_N256_l1", "attempt_id": "66ac0856bd1d418c9188f807f30f5f8f", "returncode": 0, "seconds": 132.9486004000064}
{"utc": "2026-11-03T03:38:57.743777+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "128", "--level", "2"], "label": "D2_hold_N128_l2", "attempt_id": "6c115385f1934518b96dbfebdce5e043"}
{"utc": "2026-11-03T03:41:46.481398+00:00", "kind": "job_end", "label": "D2_hold_N128_l2", "attempt_id": "6c115385f1934518b96dbfebdce5e043", "returncode": 0, "seconds": 168.7372461000923}
{"utc": "2026-11-03T03:41:46.496795+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "256", "--level", "2"], "label": "D2_hold_N256_l2", "attempt_id": "523bf24cee0649d9bfcd3e84f36fd64e"}
{"utc": "2026-11-03T03:45:45.851971+00:00", "kind": "job_end", "label": "D2_hold_N256_l2", "attempt_id": "523bf24cee0649d9bfcd3e84f36fd64e", "returncode": 0, "seconds": 239.35558289987966}
{"utc": "2026-11-03T03:45:45.866681+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--ns", "128", "256", "--level", "2"], "label": "analyze_D2_hold_N128-256_l2", "attempt_id": "ccfbe45c45da4c35ba981649f24b431e"}
{"utc": "2026-11-03T03:47:14.701210+00:00", "kind": "job_end", "label": "analyze_D2_hold_N128-256_l2", "attempt_id": "ccfbe45c45da4c35ba981649f24b431e", "returncode": 0, "seconds": 88.83417579997331}
{"utc": "2026-11-03T03:47:14.714809+00:00", "kind": "time_refinement", "name": "D2_hold", "coarse_ns": [128, 256], "new_level": 3}
{"utc": "2026-11-03T03:47:14.720918+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "128", "--level", "3"], "label": "D2_hold_N128_l3", "attempt_id": "5f2668bfc3b340d1a2f4b3ca5880661c"}
{"utc": "2026-11-03T03:52:21.094140+00:00", "kind": "job_end", "label": "D2_hold_N128_l3", "attempt_id": "5f2668bfc3b340d1a2f4b3ca5880661c", "returncode": 0, "seconds": 306.37376420013607}
{"utc": "2026-11-03T03:52:21.106829+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--n", "256", "--level", "3"], "label": "D2_hold_N256_l3", "attempt_id": "096346f89bbc4c59a7fbb4753c4ac1b7"}
{"utc": "2026-11-03T03:59:56.273532+00:00", "kind": "job_end", "label": "D2_hold_N256_l3", "attempt_id": "096346f89bbc4c59a7fbb4753c4ac1b7", "returncode": 0, "seconds": 455.1664744000882}
{"utc": "2026-11-03T03:59:56.287913+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--ns", "128", "256", "--level", "3"], "label": "analyze_D2_hold_N128-256_l3", "attempt_id": "ecdc9a5a975b4e4eaa91ff636d1cf477"}
{"utc": "2026-11-03T04:01:14.459762+00:00", "kind": "job_end", "label": "analyze_D2_hold_N128-256_l3", "attempt_id": "ecdc9a5a975b4e4eaa91ff636d1cf477", "returncode": 0, "seconds": 78.1724658999592}
{"utc": "2026-11-03T04:01:14.496231+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "continuous_check.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--level", "3"], "label": "modes_D2_hold_N128-256_l3", "attempt_id": "75311cc3ae6c4132aef68f21de4cd4ed"}
{"utc": "2026-11-03T04:01:15.406867+00:00", "kind": "job_end", "label": "modes_D2_hold_N128-256_l3", "attempt_id": "75311cc3ae6c4132aef68f21de4cd4ed", "returncode": 0, "seconds": 0.9101402999367565}
{"utc": "2026-11-03T04:01:15.412206+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "additional_checks.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D2_hold", "--ns", "128", "256", "--level", "3"], "label": "additional_D2_hold_N128-256_l3", "attempt_id": "701de7a1a5dd4612bd93d6963916ceff"}
{"utc": "2026-11-03T04:01:35.123771+00:00", "kind": "job_end", "label": "additional_D2_hold_N128-256_l3", "attempt_id": "701de7a1a5dd4612bd93d6963916ceff", "returncode": 0, "seconds": 19.711805100087076}
{"utc": "2026-11-03T04:01:35.136819+00:00", "kind": "case_complete", "name": "D2_hold", "coarse_ns": [128, 256], "level": 3}
{"utc": "2026-11-03T04:01:35.148750+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "128", "--level", "0"], "label": "D3_hold_N128_l0", "attempt_id": "88c7059dd6a44088b9c0ea21571db720"}
{"utc": "2026-11-03T04:02:05.496493+00:00", "kind": "job_end", "label": "D3_hold_N128_l0", "attempt_id": "88c7059dd6a44088b9c0ea21571db720", "returncode": 0, "seconds": 30.348182700108737}
{"utc": "2026-11-03T04:02:05.516793+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "256", "--level", "0"], "label": "D3_hold_N256_l0", "attempt_id": "3ea954fc4c4441c8b18cd02d2383d86e"}
{"utc": "2026-11-03T04:02:54.135017+00:00", "kind": "job_end", "label": "D3_hold_N256_l0", "attempt_id": "3ea954fc4c4441c8b18cd02d2383d86e", "returncode": 0, "seconds": 48.61868519987911}
{"utc": "2026-11-03T04:02:54.148970+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "128", "--level", "1"], "label": "D3_hold_N128_l1", "attempt_id": "01a8aaf209644008aac5f4344d1ec066"}
{"utc": "2026-11-03T04:03:51.423295+00:00", "kind": "job_end", "label": "D3_hold_N128_l1", "attempt_id": "01a8aaf209644008aac5f4344d1ec066", "returncode": 0, "seconds": 57.27366020018235}
{"utc": "2026-11-03T04:03:51.444017+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "256", "--level", "1"], "label": "D3_hold_N256_l1", "attempt_id": "50ca2e694e424155821c25cd303ecf9a"}
{"utc": "2026-11-03T04:05:16.267796+00:00", "kind": "job_end", "label": "D3_hold_N256_l1", "attempt_id": "50ca2e694e424155821c25cd303ecf9a", "returncode": 0, "seconds": 84.82435779995285}
{"utc": "2026-11-03T04:05:16.276756+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "128", "--level", "2"], "label": "D3_hold_N128_l2", "attempt_id": "b6ade1571a114d3ca4ed56d15d0928e0"}
{"utc": "2026-11-03T04:07:02.313889+00:00", "kind": "job_end", "label": "D3_hold_N128_l2", "attempt_id": "b6ade1571a114d3ca4ed56d15d0928e0", "returncode": 0, "seconds": 106.03624080005102}
{"utc": "2026-11-03T04:07:02.334583+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "256", "--level", "2"], "label": "D3_hold_N256_l2", "attempt_id": "ec9ccfbb35c141dc9345746759747430"}
{"utc": "2026-11-03T04:09:41.112197+00:00", "kind": "job_end", "label": "D3_hold_N256_l2", "attempt_id": "ec9ccfbb35c141dc9345746759747430", "returncode": 0, "seconds": 158.77719839988276}
{"utc": "2026-11-03T04:09:41.129680+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--ns", "128", "256", "--level", "2"], "label": "analyze_D3_hold_N128-256_l2", "attempt_id": "9484b548782f430b93332b87841d27e5"}
{"utc": "2026-11-03T04:11:03.827503+00:00", "kind": "job_end", "label": "analyze_D3_hold_N128-256_l2", "attempt_id": "9484b548782f430b93332b87841d27e5", "returncode": 0, "seconds": 82.69754750002176}
{"utc": "2026-11-03T04:11:03.844699+00:00", "kind": "time_refinement", "name": "D3_hold", "coarse_ns": [128, 256], "new_level": 3}
{"utc": "2026-11-03T04:11:03.852892+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "128", "--level", "3"], "label": "D3_hold_N128_l3", "attempt_id": "54bd9265a4584d059a85e473025bf9f0"}
{"utc": "2026-11-03T04:14:23.756774+00:00", "kind": "job_end", "label": "D3_hold_N128_l3", "attempt_id": "54bd9265a4584d059a85e473025bf9f0", "returncode": 0, "seconds": 199.90314899990335}
{"utc": "2026-11-03T04:14:23.773731+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "worker.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--n", "256", "--level", "3"], "label": "D3_hold_N256_l3", "attempt_id": "80d8fb4b2c444818bc2db6df1e7a14fc"}
{"utc": "2026-11-03T04:19:23.993681+00:00", "kind": "job_end", "label": "D3_hold_N256_l3", "attempt_id": "80d8fb4b2c444818bc2db6df1e7a14fc", "returncode": 0, "seconds": 300.2204032998998}
{"utc": "2026-11-03T04:19:24.013080+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "analyze_case.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--ns", "128", "256", "--level", "3"], "label": "analyze_D3_hold_N128-256_l3", "attempt_id": "4b7a6aa35df74c2d8b28e392297fdaf5"}
{"utc": "2026-11-03T04:20:38.675491+00:00", "kind": "job_end", "label": "analyze_D3_hold_N128-256_l3", "attempt_id": "4b7a6aa35df74c2d8b28e392297fdaf5", "returncode": 0, "seconds": 74.66271360008977}
{"utc": "2026-11-03T04:20:38.719994+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "continuous_check.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--level", "3"], "label": "modes_D3_hold_N128-256_l3", "attempt_id": "9e3486db800a4d6686fecd597020420d"}
{"utc": "2026-11-03T04:20:39.637825+00:00", "kind": "job_end", "label": "modes_D3_hold_N128-256_l3", "attempt_id": "9e3486db800a4d6686fecd597020420d", "returncode": 0, "seconds": 0.918040000135079}
{"utc": "2026-11-03T04:20:39.645278+00:00", "kind": "job_start", "root": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "script": "additional_checks.py", "args": ["--root", "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031", "--name", "D3_hold", "--ns", "128", "256", "--level", "3"], "label": "additional_D3_hold_N128-256_l3", "attempt_id": "1a5c3fd6883041498e9291dc3b6ac766"}
{"utc": "2026-11-03T04:20:58.833004+00:00", "kind": "job_end", "label": "additional_D3_hold_N128-256_l3", "attempt_id": "1a5c3fd6883041498e9291dc3b6ac766", "returncode": 0, "seconds": 19.188018300104886}
{"utc": "2026-11-03T04:20:58.839211+00:00", "kind": "case_complete", "name": "D3_hold", "coarse_ns": [128, 256], "level": 3}
{"utc": "2026-11-03T04:20:58.875977+00:00", "kind": "paused_at_gate", "next_data": "D4_256"}


==> anc/B3_W_scheme_seven_data/run_records/unattended_handover.json <==
{
  "utc": "2026-10-31T19:21:17.873362+00:00",
  "existing_files_verified": 423,
  "original_m1_source_snapshot_unchanged": true,
  "source_files": {
    "m1\\unattended_job.py": "565bb0068c0a55b08ddbc6503e9e6985d8ea2e2782308ba3997e4409b12dd382",
    "m1\\unattended_runtime.py": "a52facb4ad955f99aaade22b8ba8508cd1217ff3a9e5ba3c50dfe8840e89880e",
    "m1\\unattended_supervisor.py": "ef8d53493faa15f14bae58a2f56cf3f1a65aa2a2d6e85b9df914806d7473f6cf",
    "m1\\unattended_watchdog.py": "6e47c7f4bcfc471fdc4cc9d07866d55af3ef01fa6fffe30cef215c34e4a33542",
    "m1\\stage_data_summary.py": "e245e8c7dc796b9308209b06aab1f9dadee19f6a0fd0194a95b9db85f54457df",
    "m1\\validate_unattended.py": "b725d94bfe57c52ee65866e21180813c2c7ddbf7675c57a76b17d7d5367fa73b",
    "m1\\register_unattended.ps1": "92333321b3cb16d0a0c2dbde438a4b70a1e742f16abdb177c36b70cd2fef37e1",
    "m1\\UNATTENDED_RUN.md": "1d7d85a72137667297d86dc49c449cda08b94c71f5260cc564336335c35bc769"
  },
  "isolated_validation": {
    "utc": "2026-10-31T19:16:03.264282+00:00",
    "passed": true,
    "checks": [
      "thread sleep request 0x80000001 and explicit release 0x80000000; display bit never set",
      "uncommitted crash output archived; committed checkpoint/block preserved",
      "abnormal child exit 91; next child resumed its checkpoint",
      "second simultaneous child refused with exit 73",
      "hard gate persisted and second supervisor invocation stayed paused",
      "no D4_256 initialization or trajectory"
    ],
    "production_data_used": false
  },
  "heartbeat_deleted": "m1-0",
  "task_name": "S2_M1_theta0_unattended_20261031",
  "automatic_narrative_reports": false,
  "gate_before": "D4_256",
  "scope": "operational handover only; numerical interim/final report deferred"
}

==> anc/B3_W_scheme_seven_data/run_records/unattended_setup_SHA256SUMS.txt <==
565bb0068c0a55b08ddbc6503e9e6985d8ea2e2782308ba3997e4409b12dd382  m1/unattended_job.py
a52facb4ad955f99aaade22b8ba8508cd1217ff3a9e5ba3c50dfe8840e89880e  m1/unattended_runtime.py
ef8d53493faa15f14bae58a2f56cf3f1a65aa2a2d6e85b9df914806d7473f6cf  m1/unattended_supervisor.py
6e47c7f4bcfc471fdc4cc9d07866d55af3ef01fa6fffe30cef215c34e4a33542  m1/unattended_watchdog.py
e245e8c7dc796b9308209b06aab1f9dadee19f6a0fd0194a95b9db85f54457df  m1/stage_data_summary.py
b725d94bfe57c52ee65866e21180813c2c7ddbf7675c57a76b17d7d5367fa73b  m1/validate_unattended.py
92333321b3cb16d0a0c2dbde438a4b70a1e742f16abdb177c36b70cd2fef37e1  m1/register_unattended.ps1
1d7d85a72137667297d86dc49c449cda08b94c71f5260cc564336335c35bc769  m1/UNATTENDED_RUN.md
21629f625603b43b5b988c95f819389d09abc4bbcfcfeb13fca9c14b23a9ffc9  report/M1_theta0_20261031/unattended_handover.json
122f0d63dc8aae675e27a1c9dce466ce1fc0609d91baa5c552fee03c486c6c03  report/M1_theta0_20261031/unattended_control.json
457f814b147353b109a891046c97e048e02fd95f19207bc31e5a72e83f7027cf  report/M1_theta0_20261031/windows_task.xml
ce513040ad9521644a69be8b8e1071dd588c69f4d4b0f060a1d81423e09b50d0  report/M1_theta0_20261031/independence_verification.json
021c8df542f6a85a4a22213d9c24b0640007ba82ff8bffbf84c06ca396c44d90  report/M1_theta0_20261031/migration_record.json
31608aaa98e62d542f2da07c88a34999209dbca442dd8b46ff00a533eb8c5e59  report/M1_unattended_validation_20261031/validation.json


==> anc/B4_fh_comparison/data/S_N1024.json <==
{
 "N": 1024,
 "lam_dense_vs_iter": 1.9575417069964306e-14,
 "phi_dense_vs_iter": 6.606975396474923e-10,
 "eig_seconds": 15.272306399885565,
 "seconds": 60.044651499949396,
 "checks": [
  {
   "kappa_t": 0.25,
   "q_residual": 1.5073945351865893e-05,
   "p3_residual": 3.625172352791014e-12,
   "q_imag_ratio": 2.377382359583453e-06,
   "p3_imag_ratio": 3.779576337140321e-07,
   "q_sum_vs_modal": 8.87645012376811e-10,
   "v_L2": 0.7787118743917382,
   "q_L2": 0.0002966046499713365,
   "p3_L2": 9.58325468354566e-07
  },
  {
   "kappa_t": 1.0,
   "q_residual": 1.5277580364960015e-05,
   "p3_residual": 3.51303717451428e-14,
   "q_imag_ratio": 2.5615717275070354e-07,
   "p3_imag_ratio": 1.0167866488999648e-07,
   "q_sum_vs_modal": 8.713530477129984e-11,
   "v_L2": 0.367711480044443,
   "q_L2": 0.0006138761164953143,
   "p3_L2": 1.8419903690145174e-05
  },
  {
   "kappa_t": 4.0,
   "q_residual": 5.540514562453523e-06,
   "p3_residual": 3.004745018136684e-14,
   "q_imag_ratio": 4.871170498792422e-09,
   "p3_imag_ratio": 2.5277810385796117e-08,
   "q_sum_vs_modal": 2.891833148770001e-13,
   "v_L2": 0.018282212758517248,
   "q_L2": 0.0005994692629784132,
   "p3_L2": 2.4222424474852595e-05
  }
 ],
 "min_q_resonance": 2.413543996190459e-09,
 "cond_U": 266090497.19943312
}

==> anc/B4_fh_comparison/data/S_N2048.json <==
{
 "N": 2048,
 "lam_dense_vs_iter": 2.214455253554543e-14,
 "phi_dense_vs_iter": 4.417157182313501e-09,
 "eig_seconds": 105.47257819981314,
 "seconds": 428.31514169997536,
 "checks": [
  {
   "kappa_t": 0.25,
   "q_residual": 0.0010500905316414614,
   "p3_residual": 2.7683323006638173e-11,
   "q_imag_ratio": 0.00014487335800477853,
   "p3_imag_ratio": 9.836116054680751e-05,
   "q_sum_vs_modal": 7.833771046524041e-09,
   "v_L2": 0.7787558127154071,
   "q_L2": 0.0002966054791955107,
   "p3_L2": 1.741348205670959e-06
  },
  {
   "kappa_t": 1.0,
   "q_residual": 0.0010533119670841466,
   "p3_residual": 1.5992896914887858e-13,
   "q_imag_ratio": 1.5644611758397454e-05,
   "p3_imag_ratio": 2.3769338104867568e-05,
   "q_sum_vs_modal": 7.286118975492119e-10,
   "v_L2": 0.3677944775936536,
   "q_L2": 0.0006139360438562619,
   "p3_L2": 3.67809973571593e-05
  },
  {
   "kappa_t": 4.0,
   "q_residual": 0.0005726486607821047,
   "p3_residual": 4.4253576798767894e-14,
   "q_imag_ratio": 1.1474949912804627e-06,
   "p3_imag_ratio": 5.849578588747662e-06,
   "q_sum_vs_modal": 2.1519471564461098e-12,
   "v_L2": 0.018298724371665413,
   "q_L2": 0.0005996412494461011,
   "p3_L2": 4.847456509073706e-05
  }
 ],
 "min_q_resonance": 3.02404164200803e-10,
 "cond_U": 2958005810.948409
}

==> anc/B4_fh_comparison/data/S_N512.json <==
{
 "N": 512,
 "lam_dense_vs_iter": 2.0309907005485176e-14,
 "phi_dense_vs_iter": 2.4228478265996315e-10,
 "eig_seconds": 2.1140586000401527,
 "seconds": 7.0916762999258935,
 "checks": [
  {
   "kappa_t": 0.25,
   "q_residual": 1.6906886797184359e-06,
   "p3_residual": 6.664114635702738e-12,
   "q_imag_ratio": 8.025680911886284e-07,
   "p3_imag_ratio": 1.363355556767546e-07,
   "q_sum_vs_modal": 2.804425689978992e-10,
   "v_L2": 0.7786271798898514,
   "q_L2": 0.0002965965931163689,
   "p3_L2": 6.250846113657944e-07
  },
  {
   "kappa_t": 1.0,
   "q_residual": 1.7002398320225248e-06,
   "p3_residual": 5.93969577302338e-14,
   "q_imag_ratio": 8.680792509562944e-08,
   "p3_imag_ratio": 4.532020431568174e-08,
   "q_sum_vs_modal": 3.014124725696998e-11,
   "v_L2": 0.3675514843132556,
   "q_L2": 0.0006137446842493517,
   "p3_L2": 9.273941289962236e-06
  },
  {
   "kappa_t": 4.0,
   "q_residual": 3.7633876239179165e-07,
   "p3_residual": 3.479124582740353e-14,
   "q_imag_ratio": 2.4321315125549407e-09,
   "p3_imag_ratio": 1.1382455758330838e-08,
   "q_sum_vs_modal": 7.809242264715312e-14,
   "v_L2": 0.018250411419590773,
   "q_L2": 0.0005991173865379915,
   "p3_L2": 1.2099722410578932e-05
  }
 ],
 "min_q_resonance": 1.9220763223794222e-08,
 "cond_U": 94488331.76716979
}

==> anc/B4_fh_comparison/data/W_N1024_M1024_r1e-09.json <==
{
 "N": 1024,
 "M": 1024,
 "rtol": 1e-09,
 "direct_eps": null,
 "accepted": 66486,
 "rejected": 0,
 "seconds": 5134.838503099978,
 "LU_count": 531876,
 "max_fixed_point": 0,
 "stages": 7
}

==> anc/B4_fh_comparison/data/W_N1024_M1024_r1e-11.json <==
{
 "N": 1024,
 "M": 1024,
 "rtol": 1e-11,
 "direct_eps": null,
 "accepted": 95161,
 "rejected": 0,
 "seconds": 7648.6448778000195,
 "LU_count": 761288,
 "max_fixed_point": 0,
 "stages": 7
}

==> anc/B4_fh_comparison/data/W_N1024_M2048_r1e-09.json <==
{
 "N": 1024,
 "M": 2048,
 "rtol": 1e-09,
 "direct_eps": null,
 "accepted": 33948,
 "rejected": 0,
 "seconds": 4868.979693799978,
 "LU_count": 271580,
 "max_fixed_point": 0,
 "stages": 7
}

==> anc/B4_fh_comparison/data/W_N1024_M4096_r1e-09.json <==
{
 "N": 1024,
 "M": 4096,
 "rtol": 1e-09,
 "direct_eps": null,
 "accepted": 61176,
 "rejected": 0,
 "seconds": 15297.471685099881,
 "LU_count": 489404,
 "max_fixed_point": 0,
 "stages": 7
}

==> anc/B4_fh_comparison/data/W_N2048_M2048_r1e-09.json <==
{
 "N": 2048,
 "M": 2048,
 "rtol": 1e-09,
 "direct_eps": null,
 "accepted": 147552,
 "rejected": 0,
 "seconds": 20671.524053500034,
 "LU_count": 1180404,
 "max_fixed_point": 0,
 "stages": 7
}

==> anc/B4_fh_comparison/data/W_N2048_M2048_r1e-11.json <==
{
 "N": 2048,
 "M": 2048,
 "rtol": 1e-11,
 "direct_eps": null,
 "accepted": 210859,
 "rejected": 0,
 "seconds": 29295.544702999992,
 "LU_count": 1686872,
 "max_fixed_point": 0,
 "stages": 7
}

==> anc/B4_fh_comparison/data/W_N2048_M4096_r1e-09.json <==
{
 "N": 2048,
 "M": 4096,
 "rtol": 1e-09,
 "direct_eps": null,
 "accepted": 63015,
 "rejected": 0,
 "seconds": 17439.5203840998,
 "LU_count": 504116,
 "max_fixed_point": 0,
 "stages": 7
}

==> anc/B4_fh_comparison/data/W_N2048_M8192_r1e-09.json <==
{
 "N": 2048,
 "M": 8192,
 "rtol": 1e-09,
 "direct_eps": null,
 "accepted": 119805,
 "rejected": 0,
 "seconds": 58363.37497980008,
 "LU_count": 958436,
 "max_fixed_point": 0,
 "stages": 7
}

==> anc/B4_fh_comparison/data/W_N512_M1024_r1e-09.json <==
{
 "N": 512,
 "M": 1024,
 "rtol": 1e-09,
 "direct_eps": null,
 "accepted": 18213,
 "rejected": 0,
 "seconds": 1363.4282215998974,
 "LU_count": 145700,
 "max_fixed_point": 0,
 "stages": 7
}

==> anc/B4_fh_comparison/data/W_N512_M2048_r1e-09_direct.json <==
{
 "N": 512,
 "M": 2048,
 "rtol": 1e-09,
 "direct_eps": 0.5,
 "accepted": 31283,
 "rejected": 0,
 "seconds": 5911.359187500086,
 "LU_count": 250260,
 "max_fixed_point": 3,
 "stages": 7
}

==> anc/B4_fh_comparison/data/W_N512_M512_r1e-09_direct.json <==
{
 "N": 512,
 "M": 512,
 "rtol": 1e-09,
 "direct_eps": 0.5,
 "accepted": 30897,
 "rejected": 0,
 "seconds": 1811.9894253001548,
 "LU_count": 247168,
 "max_fixed_point": 3,
 "stages": 7
}

==> anc/B4_fh_comparison/data/W_N512_M512_r1e-11.json <==
{
 "N": 512,
 "M": 512,
 "rtol": 1e-11,
 "direct_eps": null,
 "accepted": 44239,
 "rejected": 0,
 "seconds": 1783.6069048999343,
 "LU_count": 353912,
 "max_fixed_point": 0,
 "stages": 7
}

==> anc/B4_fh_comparison/data/mode_N1024.json <==
{
 "N": 1024,
 "lam_real": -1576.1024339745038,
 "lam_imag": -124718333435.13855,
 "residual": 5.136687652530372e-16,
 "imag_over_N3": -116.15299939656495,
 "lean_bounds": true,
 "seconds": 12.190655700163916
}

==> anc/B4_fh_comparison/data/mode_N2048.json <==
{
 "N": 2048,
 "lam_real": -1575.7468942648686,
 "lam_imag": -997751409893.8113,
 "residual": 8.332755694897779e-16,
 "imag_over_N3": -116.153551486066,
 "lean_bounds": true,
 "seconds": 87.63292880007066
}

==> anc/B4_fh_comparison/data/mode_N512.json <==
{
 "N": 512,
 "lam_real": -1576.7881041385995,
 "lam_imag": -15589495179.060167,
 "residual": 5.450386983766515e-16,
 "imag_over_N3": -116.15079029694324,
 "lean_bounds": true,
 "seconds": 1.0338753999676555
}

==> anc/B4_fh_comparison/diag_P10.json <==
{
 "64": {
  "cholesky": {
   "cond": 37248.628672849394,
   "resid": [
    2.7100115673180877e-11,
    2.8225231630971664e-11,
    1.2401061552564427e-11
   ],
   "floor": [
    2.7936760319612116e-11,
    3.167871535704996e-11,
    2.918162774765434e-12
   ],
   "imag_ratio": [
    9.889829741128573e-12,
    1.2814580655238518e-12,
    8.516116161138214e-13
   ]
  },
  "qz": {
   "cond": 49932.900945843474,
   "resid": [
    3.302552552834756e-11,
    3.095573130610432e-11,
    2.553168349320235e-12
   ],
   "floor": [
    2.793676031616313e-11,
    3.1678715351293824e-11,
    2.918162774575663e-12
   ],
   "imag_ratio": [
    6.5148733397585266e-12,
    2.441777531971454e-12,
    1.7492034933234467e-12
   ]
  },
  "q_rel_diff_cholesky_vs_qz": [
   1.0255655185424366e-11,
   3.254638338745085e-12,
   3.8449601293344315e-12
  ],
  "kappa_t": [
   0.25,
   1.0,
   4.0
  ],
  "seconds": 0.06524210004135966
 },
 "128": {
  "cholesky": {
   "cond": 316675.5994570957,
   "resid": [
    5.992449574191293e-10,
    5.94646006091227e-10,
    1.1467019069703454e-10
   ],
   "floor": [
    6.497547078293792e-10,
    6.597825436067623e-10,
    5.482083848403681e-11
   ],
   "imag_ratio": [
    7.59792147277725e-11,
    1.593592508692841e-11,
    6.9882167004817685e-12
   ]
  },
  "qz": {
   "cond": 379223.0728219549,
   "resid": [
    4.861743096245491e-10,
    4.5988256044750853e-10,
    3.876077418877906e-11
   ],
   "floor": [
    6.497547016238848e-10,
    6.597825374195815e-10,
    5.4820838076193684e-11
   ],
   "imag_ratio": [
    4.363376425083988e-11,
    1.702338586118465e-11,
    3.4651909696698928e-12
   ]
  },
  "q_rel_diff_cholesky_vs_qz": [
   6.493685632735819e-11,
   2.8269218085558823e-11,
   2.223423912571866e-11
  ],
  "kappa_t": [
   0.25,
   1.0,
   4.0
  ],
  "seconds": 0.2427239001262933
 },
 "256": {
  "cholesky": {
   "cond": 2501493.78258207,
   "resid": [
    1.3704266462176275e-08,
    1.3618962838938314e-08,
    1.856674943204382e-09
   ],
   "floor": [
    1.584424600337449e-08,
    1.5839835157680065e-08,
    2.040377871233148e-09
   ],
   "imag_ratio": [
    1.1199647575628716e-09,
    1.3069190999647558e-10,
    4.5472881224039046e-11
   ]
  },
  "qz": {
   "cond": 2750726.449644321,
   "resid": [
    8.117804924784604e-09,
    8.009050075345687e-09,
    1.0403830583868837e-09
   ],
   "floor": [
    1.584423892577474e-08,
    1.5839828163575313e-08,
    2.0403769977538554e-09
   ],
   "imag_ratio": [
    1.2927805379789236e-09,
    3.336146355212653e-10,
    5.044013037090995e-11
   ]
  },
  "q_rel_diff_cholesky_vs_qz": [
   3.737155476072579e-09,
   5.471254796653014e-10,
   4.423194858193343e-10
  ],
  "kappa_t": [
   0.25,
   1.0,
   4.0
  ],
  "seconds": 2.373366800136864
 },
 "512": {
  "cholesky": {
   "cond": 94488331.76716979,
   "resid": [
    1.6978228208322173e-06,
    1.7050434516486444e-06,
    3.769320612348852e-07
   ],
   "floor": [
    1.31971795249514e-06,
    1.3171432145184254e-06,
    2.932530683620302e-07
   ],
   "imag_ratio": [
    8.024015121435111e-07,
    8.679215225835823e-08,
    2.432134004115116e-09
   ]
  },
  "qz": {
   "cond": 96613917.92572102,
   "resid": [
    9.411056931942471e-07,
    9.025414131589303e-07,
    1.9766747272778986e-07
   ],
   "floor": [
    1.3190990065866664e-06,
    1.316525577961928e-06,
    2.9311572325025034e-07
   ],
   "imag_ratio": [
    2.027421240865417e-07,
    2.228965422250363e-08,
    1.6140417200167346e-09
   ]
  },
  "q_rel_diff_cholesky_vs_qz": [
   3.486254273398941e-07,
   3.8994106221057175e-08,
   1.1704360341651886e-08
  ],
  "q_rel_diff_cholesky_vs_saved": [
   6.489778008784335e-11,
   4.198847089903562e-12,
   1.1891825235770909e-14
  ],
  "kappa_t": [
   0.25,
   1.0,
   4.0
  ],
  "seconds": 23.46426649997011
 },
 "1024": {
  "cholesky": {
   "cond": 266090497.19943312,
   "resid": [
    1.5009280964006368e-05,
    1.519174371001355e-05,
    5.535198943360887e-06
   ],
   "floor": [
    1.5555737988170976e-05,
    1.5547429500836367e-05,
    5.69708126479298e-06
   ],
   "imag_ratio": [
    2.3769897503230285e-06,
    2.5612680243651017e-07,
    4.871135541886898e-09
   ]
  },
  "qz": {
   "cond": 264377016.72287226,
   "resid": [
    2.029778413357119e-05,
    2.0302187627642982e-05,
    7.429819982308376e-06
   ],
   "floor": [
    1.552268675904329e-05,
    1.551440294084593e-05,
    5.684982941800615e-06
   ],
   "imag_ratio": [
    1.0618775040276015e-06,
    1.16573244994601e-07,
    1.6408253691356836e-08
   ]
  },
  "q_rel_diff_cholesky_vs_qz": [
   3.217914169157189e-06,
   3.4842337119625583e-07,
   3.543647055770248e-08
  ],
  "kappa_t": [
   0.25,
   1.0,
   4.0
  ],
  "seconds": 205.74386409996077
 },
 "2048": {
  "cholesky": {
   "cond": 2958005810.948409,
   "resid": [
    0.0010518006469432894,
    0.001052560956537071,
    0.000572360384256677
   ],
   "floor": [
    0.0005712953401128826,
    0.0005712049085827357,
    0.0003096669852537388
   ],
   "imag_ratio": [
    0.00014487366278407963,
    1.5644578777160372e-05,
    1.1474949431201709e-06
   ]
  },
  "qz": {
   "cond": 2756502522.902935,
   "resid": [
    0.0007944402369076504,
    0.0007974270502591384,
    0.0004309157935775238
   ],
   "floor": [
    0.0005416088871664592,
    0.0005415245907206322,
    0.0002935752052384313
   ],
   "imag_ratio": [
    4.889124649291963e-05,
    5.285380681217949e-06,
    3.740120367895251e-07
   ]
  },
  "q_rel_diff_cholesky_vs_qz": [
   0.00016632510383553906,
   1.7935793149736044e-05,
   6.292024544924986e-07
  ],
  "kappa_t": [
   0.25,
   1.0,
   4.0
  ],
  "seconds": 1910.374022499891
 }
}

==> anc/B4_fh_comparison/events.jsonl <==
{"kind": "mode_done", "N": 512, "utc": "2026-11-03T05:58:12Z"}
{"kind": "mode_done", "N": 1024, "utc": "2026-11-03T05:58:25Z"}
{"kind": "mode_done", "N": 2048, "utc": "2026-11-03T05:59:53Z"}
{"kind": "driver_start", "Ns": [512, 1024, 2048], "pending": ["W_N2048_M8192_r1e-09", "W_N512_M512_r1e-09_direct", "W_N512_M512_r1e-11", "W_N512_M1024_r1e-09", "W_N512_M2048_r1e-09_direct", "S_N512", "W_N1024_M1024_r1e-09", "W_N1024_M1024_r1e-11", "W_N1024_M2048_r1e-09", "W_N1024_M4096_r1e-09", "S_N1024", "W_N2048_M2048_r1e-09", "W_N2048_M2048_r1e-11", "W_N2048_M4096_r1e-09", "S_N2048"], "utc": "2026-11-03T05:59:53Z"}
{"kind": "job_start", "tag": "W_N2048_M8192_r1e-09", "utc": "2026-11-03T05:59:53Z"}
{"kind": "job_start", "tag": "W_N512_M512_r1e-09_direct", "utc": "2026-11-03T05:59:53Z"}
{"kind": "job_start", "tag": "W_N512_M512_r1e-11", "utc": "2026-11-03T05:59:53Z"}
{"kind": "job_start", "tag": "W_N512_M1024_r1e-09", "utc": "2026-11-03T05:59:53Z"}
{"kind": "job_end", "tag": "W_N512_M1024_r1e-09", "returncode": 0, "utc": "2026-11-03T06:22:53Z"}
{"kind": "job_start", "tag": "W_N512_M2048_r1e-09_direct", "utc": "2026-11-03T06:22:53Z"}
{"kind": "job_end", "tag": "W_N512_M512_r1e-11", "returncode": 0, "utc": "2026-11-03T06:29:53Z"}
{"kind": "job_start", "tag": "S_N512", "utc": "2026-11-03T06:29:53Z"}
{"kind": "job_end", "tag": "W_N512_M512_r1e-09_direct", "returncode": 0, "utc": "2026-11-03T06:30:13Z"}
{"kind": "job_end", "tag": "S_N512", "returncode": 0, "utc": "2026-11-03T06:30:13Z"}
{"kind": "job_start", "tag": "W_N1024_M1024_r1e-09", "utc": "2026-11-03T06:30:13Z"}
{"kind": "job_start", "tag": "W_N1024_M1024_r1e-11", "utc": "2026-11-03T06:30:13Z"}
{"kind": "job_end", "tag": "W_N1024_M1024_r1e-09", "returncode": 0, "utc": "2026-11-03T07:55:53Z"}
{"kind": "job_start", "tag": "W_N1024_M2048_r1e-09", "utc": "2026-11-03T07:55:54Z"}
{"kind": "job_end", "tag": "W_N512_M2048_r1e-09_direct", "returncode": 0, "utc": "2026-11-03T08:01:34Z"}
{"kind": "mesh_complete", "N": 512, "analyze_returncode": 0, "utc": "2026-11-03T08:01:35Z"}
{"kind": "job_start", "tag": "W_N1024_M4096_r1e-09", "utc": "2026-11-03T08:01:35Z"}
{"kind": "job_end", "tag": "W_N1024_M1024_r1e-11", "returncode": 0, "utc": "2026-11-03T08:37:55Z"}
{"kind": "job_start", "tag": "S_N1024", "utc": "2026-11-03T08:37:55Z"}
{"kind": "job_end", "tag": "S_N1024", "returncode": 0, "utc": "2026-11-03T08:39:15Z"}
{"kind": "job_start", "tag": "W_N2048_M2048_r1e-09", "utc": "2026-11-03T08:39:15Z"}
{"kind": "job_end", "tag": "W_N1024_M2048_r1e-09", "returncode": 0, "utc": "2026-11-03T09:17:16Z"}
{"kind": "job_start", "tag": "W_N2048_M2048_r1e-11", "utc": "2026-11-03T09:17:16Z"}
{"kind": "job_end", "tag": "W_N1024_M4096_r1e-09", "returncode": 0, "utc": "2026-11-03T12:16:36Z"}
{"kind": "mesh_complete", "N": 1024, "analyze_returncode": 0, "utc": "2026-11-03T12:16:38Z"}
{"kind": "job_start", "tag": "W_N2048_M4096_r1e-09", "utc": "2026-11-03T12:16:38Z"}
{"kind": "job_end", "tag": "W_N2048_M2048_r1e-09", "returncode": 0, "utc": "2026-11-03T14:23:59Z"}
{"kind": "job_start", "tag": "S_N2048", "utc": "2026-11-03T14:23:59Z"}
{"kind": "job_end", "tag": "S_N2048", "returncode": 0, "utc": "2026-11-03T14:31:19Z"}
{"kind": "job_end", "tag": "W_N2048_M4096_r1e-09", "returncode": 0, "utc": "2026-11-03T17:07:19Z"}
{"kind": "job_end", "tag": "W_N2048_M2048_r1e-11", "returncode": 0, "utc": "2026-11-03T17:25:39Z"}
{"kind": "job_end", "tag": "W_N2048_M8192_r1e-09", "returncode": 0, "utc": "2026-11-03T22:12:40Z"}
{"kind": "mesh_complete", "N": 2048, "analyze_returncode": 0, "utc": "2026-11-03T22:12:43Z"}
{"kind": "driver_end", "failed": [], "utc": "2026-11-03T22:12:43Z"}


==> anc/B4_fh_comparison/fN_P10_diag.py <==
"""A posteriori diagnostic for P10 (written after the N=512 analysis; not part of the frozen protocol).
At N=512 the relative residual of q exceeded the a priori threshold 1e-6 (1.7e-6 at C_S t = 1/4 and 1).
For each N this script computes q from the exact modal formula by two dense eigendecompositions:
  cholesky : standard eig of R^{-T} K R^{-1}  (the route used by fN_job.py S)
  qz       : generalized eig of the pencil (K, M)
and reports, at the three times, the relative residual of each route, a componentwise rounding
estimate eps*(|K||X||a2| + |M||X||a2'|)/(|Kq|+|Fq|), and the difference of q between the routes.
Usage: fN_P10_diag.py N1 N2 ...   (writes OUT/diag_P10.json, merged by N)"""
import sys
from pathlib import Path
sys.path.insert(0, str(Path(__file__).resolve().parent))
from fN_common import *
from fN_job import kernel

EPSM = np.finfo(float).eps


def routes(f):
    s = Spectral(f)
    yield 'cholesky', s.e, s.Ri@s.U, s.Ui@s.Ri.T, float(np.linalg.cond(s.U))
    K = f.K.toarray(); M = f.M.toarray()
    e, V = la.eig(K, M)
    yield 'qz', e, V, la.inv(M@V), float(np.linalg.cond(V))


def q_route(f, phi, lam, e, X, Y):
    p = f.P@phi
    b0 = f.density_force(np.abs(p)**2); bp = .5*f.density_force(p*p)
    mus = np.array([2*lam.real, 2*lam, 2*np.conj(lam)])
    Gq = Y@np.column_stack([b0, bp, np.conj(bp)])
    aK, aM, aX = abs(f.K), abs(f.M), np.abs(X)
    out = []
    for t in TIMES:
        v = np.sqrt(2)*(np.exp(lam*t)*phi).real
        a2 = sum(Gq[:, k]*kernel(mus[k], e, t) for k in range(3))
        q = X@a2; a2d = e*a2+Gq@np.exp(mus*t)
        Fq = .5*bilinear(f, v[:, None], v[:, None])[:, 0]
        rq = f.M@(X@a2d)-f.K@q-Fq
        den = np.linalg.norm(f.K@q)+np.linalg.norm(Fq)
        floor = EPSM*(np.linalg.norm(aK@(aX@np.abs(a2)))+np.linalg.norm(aM@(aX@np.abs(a2d))))/den
        out.append(dict(q=q.real, resid=float(np.linalg.norm(rq)/den), floor=float(floor),
                        imag_ratio=float(np.linalg.norm(q.imag)/np.linalg.norm(q.real))))
    return out


def diag(N):
    mp_ = mode_path(N)
    if mp_.exists():
        m = np.load(mp_); phi = m['phi']; lam = complex(m['lam'])
    else:
        phi, lam, _ = find_mode(N)
    f = FEM(N, 'S'); res = {}; Q = {}
    for name, e, X, Y, cond in routes(f):
        r = q_route(f, phi, lam, e, X, Y)
        Q[name] = [x['q'] for x in r]
        res[name] = dict(cond=cond, resid=[x['resid'] for x in r], floor=[x['floor'] for x in r],
                         imag_ratio=[x['imag_ratio'] for x in r])
    res['q_rel_diff_cholesky_vs_qz'] = [float(f.norms(a-b)/f.norms(a)) for a, b in zip(Q['cholesky'], Q['qz'])]
    if (DATA/f'S_N{N}.npz').exists():
        Qs = np.load(DATA/f'S_N{N}.npz')['Q']
        res['q_rel_diff_cholesky_vs_saved'] = [float(f.norms(a-b)/f.norms(b)) for a, b in zip(Q['cholesky'], Qs)]
    res['kappa_t'] = [float(t*KAPPA) for t in TIMES]
    return res


if __name__ == '__main__':
    path = OUT/'diag_P10.json'
    allres = json.load(open(path)) if path.exists() else {}
    for N in map(int, sys.argv[1:]):
        tic = time.perf_counter(); r = diag(N); r['seconds'] = time.perf_counter()-tic
        allres[str(N)] = r
        json.dump(allres, open(path, 'w'), indent=1)
        print('N', N, json.dumps(r), flush=True)


==> anc/B4_fh_comparison/fN_analyze.py <==
"""Errors, checks and prediction verdicts for one mesh N.  Usage: fN_analyze.py N"""
import sys
from pathlib import Path
sys.path.insert(0, str(Path(__file__).resolve().parent))
from fN_common import *


def load(N):
    S = np.load(DATA/f'S_N{N}.npz'); Smeta = json.load(open(DATA/f'S_N{N}.json'))
    W = {r: np.load(DATA/(w_tag(N, *cfg)+'.npz')) for r, cfg in w_jobs(N).items()}
    Wmeta = {r: json.load(open(DATA/(w_tag(N, *cfg)+'.json'))) for r, cfg in w_jobs(N).items()}
    mode = json.load(open(DATA/f'mode_N{N}.json'))
    return S, Smeta, W, Wmeta, mode


def analyze(N):
    S, Smeta, W, Wmeta, mode = load(N)
    fr = FEM(4*N, 'W')
    L2 = fr.norms
    H = lambda x: float(np.sqrt(max(0., float(np.real(np.vdot(x, fr.M@x))))))
    up = lambda X, n: X if n == 4*N else fr.inject(n, X)[:, 0]
    keys = ['V', 'Q', 'P3', 'P4']
    rows = []
    for i, t in enumerate(TIMES):
        ref4 = [W['ref4'][k][i] for k in keys]
        ref2 = [up(W['ref2'][k][i], 2*N) for k in keys]
        sch = dict(S=[up(S[k][i], N) for k in keys[:3]],
                   W=[up(W['coarse'][k][i], N) for k in keys],
                   Wt=[up(W['tight'][k][i], N) for k in keys])

        def quantities(X, R):
            d = [x-r for x, r in zip(X, R)]
            out = dict(linear=L2(d[0]), quadratic=L2(d[1]), cubic_coef=L2(d[2]),
                       linear_H=H(d[0]), quadratic_H=H(d[1]))
            if len(d) == 4: out['quartic_coef'] = L2(d[3])
            for e in EPS:
                ser = lambda k0: sum(e**(k+1)*d[k] for k in range(k0, len(d)))
                out[f'total_{e:g}'] = L2(ser(0)); out[f'ordering_{e:g}'] = L2(ser(1))
                out[f'ordering_H_{e:g}'] = H(ser(1)); out[f'cubic_term_{e:g}'] = e**3*L2(d[2])
                if len(d) == 4: out[f'quartic_term_{e:g}'] = e**4*L2(d[3])
            return out
        row = dict(kappa_t=float(t*KAPPA), ref_norms=dict(v=L2(ref4[0]), q=L2(ref4[1]), p3=L2(ref4[2]), p4=L2(ref4[3])),
                   refdiff_norms=dict(v=L2(ref2[0]-ref4[0]), q=L2(ref2[1]-ref4[1]), p3=L2(ref2[2]-ref4[2])))
        for name in ['S', 'W', 'Wt']:
            R = ref4[:len(sch[name])]; R2 = ref2[:len(sch[name])]
            q4 = quantities(sch[name], R); q2 = quantities(sch[name], R2)
            row[name] = q4
            row[name+'_refcheck'] = {k: abs(q4[k]-q2[k])/q4[k] if q4[k] > 0 else 0. for k in q4}
        row['W_timecheck'] = {k: abs(row['W'][k]-row['Wt'][k])/row['W'][k] if row['W'][k] > 0 else 0. for k in row['W']}
        row['ratio_S_over_W'] = {k: row['S'][k]/row['W'][k] for k in row['S'] if row['W'][k] > 0}
        if 'U' in W['coarse']:
            e = .5
            for role, n in [('coarse', N), ('ref4', 4*N)]:
                A = W[role]; fm = FEM(n, 'W')
                trunc = fm.norms(A['U'][i]-(e*A['V'][i]+e**2*A['Q'][i]+e**3*A['P3'][i]+e**4*A['P4'][i]))
                row[f'direct_truncation_{role}'] = trunc
            row['direct_truncation_over_W_ordering'] = max(row['direct_truncation_coarse'], row['direct_truncation_ref4'])/row['W']['ordering_0.5']
        rows.append(row)
    return rows, Smeta, Wmeta, mode


def verdicts(N, rows, Smeta, mode):
    v = {}
    pred1 = [0.779, 0.368, 0.0183]; pred2 = [3.0e-4, 6.1e-4, 6.0e-4]
    v['P1'] = all(abs(r['S']['linear']/p-1) <= .01 for r, p in zip(rows, pred1))
    v['P2'] = all(abs(r['S']['quadratic']/p-1) <= .02 for r, p in zip(rows, pred2))
    v['P3'] = all(r['ratio_S_over_W']['linear'] >= 1e5 for r in rows)
    v['P4_N2048_bound'] = all(r['W']['quadratic'] <= 2e-8 for r in rows) if N == 2048 else None
    v['P5_ratio_1e3'] = all(r['ratio_S_over_W'][f'ordering_{e:g}'] >= 1e3 for r in rows for e in EPS[:2])
    v['P6'] = all(abs(r['S'][f'ordering_{e:g}']/(e**2*r['S']['quadratic'])-1) < .1 for r in rows for e in EPS[:2])
    v['P7_quartic'] = all(r['W'][f'quartic_term_{e:g}'] <= .01*r['W'][f'ordering_{e:g}'] for r in rows for e in EPS)
    v['P7_direct'] = all(r['direct_truncation_over_W_ordering'] <= .01 for r in rows) if 'direct_truncation_over_W_ordering' in rows[0] else None
    keys = ['linear', 'quadratic', 'ordering_0.125']
    v['P8'] = all(r['W_refcheck'][k] <= .1 for r in rows for k in keys)
    v['P9'] = all(r['W_timecheck'][k] <= .01 for r in rows for k in keys)
    c = Smeta['checks']
    v['P10'] = bool(mode['residual'] <= 1e-10 and mode['lean_bounds'] and Smeta['phi_dense_vs_iter'] <= 1e-8
                    and all(x['q_residual'] <= 1e-6 and x['p3_residual'] <= 1e-6 for x in c))
    v['P11'] = all(abs(r['S'][f'total_{e:g}']/(e*r['S']['linear'])-1) <= .01 for r in rows for e in EPS[:2])
    return v


def main(N):
    rows, Smeta, Wmeta, mode = analyze(N)
    v = verdicts(N, rows, Smeta, mode)
    out = dict(N=N, rows=rows, verdicts=v, S_meta=Smeta, W_meta=Wmeta, mode=mode,
               note='P4 (decrease between meshes) and P5 (growth of the ratio in N) are judged across meshes in fN_summary.py.')
    json.dump(out, open(OUT/f'results_N{N}.json', 'w'), indent=1)
    for r in rows:
        print(f"N={N} kt={r['kappa_t']:.2f}")
        for k in ['linear', 'quadratic', 'cubic_coef', 'ordering_0.03125', 'ordering_0.125', 'ordering_0.5', 'total_0.125']:
            print(f"   {k:18s} S={r['S'][k]:.4e} W={r['W'][k]:.3e} S/W={r['ratio_S_over_W'].get(k, float('nan')):.2e}"
                  f"  Wref={r['W_refcheck'][k]:.1e} Wtime={r['W_timecheck'][k]:.1e} Sref={r['S_refcheck'][k]:.1e}")
    print('VERDICTS', v)


if __name__ == '__main__':
    main(int(sys.argv[1]))


==> anc/B4_fh_comparison/fN_common.py <==
"""Shared pieces for the S/W contrast on the spurious-mode datum f_N.  Predictions: 娴滃澧犳０鍕枅_閸愯崵绮?md."""
import sys
sys.dont_write_bytecode = True
sys.path.insert(0, r'D:\Claude\Other Nonlinear\numerics\spectral_top_quadratic_20261101')
from common import *          # FEM, QuadraticRadau, TIMES, KAPPA (= C_S), norms, inject
from run_s import Spectral
import ctypes

HERE = Path(__file__).resolve().parent
DATA = Path(os.environ.get('FN_DATA', str(HERE/'data')))
OUT = DATA.parent
DATA.mkdir(parents=True, exist_ok=True)
EPS = np.array([1/32, 1/8, 1/2])


def keep_awake():
    """Ask Windows not to sleep while this process runs; released automatically at exit."""
    try:
        ctypes.windll.kernel32.SetThreadExecutionState(0x80000000 | 0x00000001)
    except Exception:
        pass


def w_tag(N, M, rtol, eps):
    return f'W_N{N}_M{M}_r{rtol:.0e}'+('_direct' if eps else '')


def w_jobs(N):
    """Role -> (mesh, rtol, direct eps).  The direct nonlinear check is done only for N=512."""
    d = .5 if N == int(os.environ.get('FN_DIRECT_N', 512)) else None
    return dict(coarse=(N, 1e-9, d), tight=(N, 1e-11, None), ref2=(2*N, 1e-9, None), ref4=(4*N, 1e-9, d))


def bilinear(f, A, B):
    """testD^T (w (P A)(P B)); force(u) = .5 bilinear(u, u)."""
    return f.testD.T@(f.w[:, None]*(f.P@A)*(f.P@B))


def mode_path(N):
    return DATA/f'mode_N{N}.npz'


def find_mode(N):
    """Spectral-top eigenpair of S: dense eigendecomposition picks the top (most negative imaginary part, as in
    lean_range_error.py), then Rayleigh-quotient inverse iteration refines it."""
    f = FEM(N, 'S')
    K = f.K.tocsc().astype(complex); M = f.M.tocsc().astype(complex)
    s = Spectral(f); j0 = int(np.argmin(s.e.imag))
    lam = complex(s.e[j0]); x = s.Ri@s.U[:, j0]; x /= np.linalg.norm(x); del s
    for it in range(12):
        lu = sla.splu((K-lam*M).tocsc())
        x = lu.solve(M@x); x /= np.linalg.norm(x)
        lam_new = complex(np.vdot(x, K@x)/np.vdot(x, M@x))
        if abs(lam_new-lam) < 1e-13*abs(lam):
            lam = lam_new; break
        lam = lam_new
    for _ in range(2):                      # polish with the final shift
        lu = sla.splu((K-lam*M).tocsc()); x = lu.solve(M@x); x /= np.linalg.norm(x)
        lam = complex(np.vdot(x, K@x)/np.vdot(x, M@x))
    phi = x/f.norms(x); phi *= np.exp(-1j*np.angle(phi[0]))
    res = float(np.linalg.norm(K@phi-lam*(M@phi))/(np.linalg.norm(K@phi)+abs(lam)*np.linalg.norm(M@phi)))
    return phi, lam, res


class ChainRadau(QuadraticRadau):
    """v'=Av, q'=Aq+F(v)/2, p3'=Ap3+F(v,q), p4'=Ap4+F(v,p3)+F(q,q)/2 (F bilinear, mass-matrix form),
    optionally a direct nonlinear column u'=Au+F(u)/2 with u(0)=eps*v(0), solved by fixed-point stage iteration.
    Step control on v and q only, as in lean_range_error.py; the other columns ride along."""

    def __init__(self, fem, direct_eps=None):
        super().__init__(fem, with_D=False)
        self.direct_eps = direct_eps; self.max_fp = 0

    def stage(self, X, forcing, fs, dt):
        """Z for X' = A X + M^{-1}forcing_j at stages; forcing has shape (s, n, cols)."""
        rhs = np.stack([self.f.K@X+forcing[j] for j in range(self.s)])
        return self.solve(dt*(self.EiA@rhs.reshape(self.s, -1)).reshape(rhs.shape), fs)

    def chain_step(self, Y, t, dt):
        V, Q, P3, P4, U = Y
        fs = self.factors(dt); f = self.f
        zv = self.solve(dt*self.zfactor[:, None, None]*(f.K@V)[None, :, :], fs); Vs = V+zv
        zq = self.stage(Q, np.stack([.5*bilinear(f, Vs[j], Vs[j]) for j in range(self.s)]), fs, dt); Qs = Q+zq
        z3 = self.stage(P3, np.stack([bilinear(f, Vs[j], Qs[j]) for j in range(self.s)]), fs, dt); P3s = P3+z3
        z4 = self.stage(P4, np.stack([bilinear(f, Vs[j], P3s[j])+.5*bilinear(f, Qs[j], Qs[j])
                                      for j in range(self.s)]), fs, dt)
        out = [V+zv[-1], Q+zq[-1], P3+z3[-1], P4+z4[-1], None]
        if U is not None:
            e = self.direct_eps
            Us = e*Vs+e**2*Qs+e**3*P3s+e**4*(P4+z4)          # predictor for the stage values
            for k in range(40):
                zu = self.stage(U, np.stack([.5*bilinear(f, Us[j], Us[j]) for j in range(self.s)]), fs, dt)
                new = U+zu
                change = max(f.norms(new[j]-Us[j]).max() for j in range(self.s))
                scale = max(f.norms(new[j]).max() for j in range(self.s))
                Us = new
                if change <= 1e-13*scale: break
            if change > 1e-11*scale:
                raise RuntimeError('fixed point did not converge')
            self.max_fp = max(self.max_fp, k+1)
            out[4] = U+zu[-1]
        return out

    def run_chain(self, V0, rtol, tag, ckpt=None, cap=3_000_000):
        n = len(V0); z = np.zeros((n, 1))
        st = dict(t=0., dt=1e-3/(116*self.f.N**3), accepted=0, rejected=0, it=0, elapsed=0.)
        Y = [np.array(V0, float).reshape(n, 1), z.copy(), z.copy(), z.copy(),
             (self.direct_eps*np.array(V0, float).reshape(n, 1)) if self.direct_eps else None]
        outs = []; vbase = self.f.norms(Y[0])
        if ckpt is not None and Path(ckpt).exists():
            c = np.load(ckpt, allow_pickle=True)
            st = c['st'].item(); self.max_fp = int(c['max_fp']); vbase = c['vbase']
            Y = [c[f'Y{k}'] if f'Y{k}' in c else None for k in range(5)]
            outs = [[c[f'o{i}_{k}'] if f'o{i}_{k}' in c else None for k in range(5)] for i in range(st['it'])]
            print(tag, 'resumed at t', st['t'], 'accepted', st['accepted'], flush=True)

        def save_ckpt(now):
            st['elapsed'] = now-tic
            arrays = {f'Y{k}': y for k, y in enumerate(Y) if y is not None}
            arrays.update({f'o{i}_{k}': y for i, o in enumerate(outs) for k, y in enumerate(o) if y is not None})
            tmp = Path(str(ckpt)+'.tmp.npz')
            np.savez(tmp, st=np.array(st, dtype=object), max_fp=self.max_fp, vbase=vbase, **arrays)
            os.replace(tmp, ckpt)
        tic = time.perf_counter()-st['elapsed']; last = time.perf_counter(); lastck = last
        while st['it'] < len(TIMES):
            target = TIMES[st['it']]
            while st['t'] < target*(1-4e-15):
                step = min(st['dt'], target-st['t'])
                yc = self.chain_step(Y, st['t'], step)
                ym = self.chain_step(Y, st['t'], step/2)
                yf = self.chain_step(ym, st['t']+step/2, step/2)
                sv = np.maximum(vbase*1e-10, np.maximum(self.f.norms(Y[0]), self.f.norms(yf[0])))
                sq = np.maximum(1e-13, np.maximum(self.f.norms(Y[1]), self.f.norms(yf[1])))
                ratio = float(max(np.max(self.f.norms(yf[0]-yc[0])/sv), np.max(self.f.norms(yf[1]-yc[1])/sq)))/rtol
                factor = 2. if ratio == 0 else min(2., max(.25, .85*ratio**(-1/(2*self.s))))
                if ratio <= 1:
                    st['t'] += step; Y = yf; st['accepted'] += 1
                else:
                    st['rejected'] += 1
                st['dt'] = step*factor
                now = time.perf_counter()
                if now-last > 60:
                    print(tag, 't', st['t'], 'accepted', st['accepted'], 'rejected', st['rejected'],
                          'seconds', round(now-tic), flush=True); last = now
                if ckpt is not None and now-lastck > 600:
                    save_ckpt(now); lastck = now
                if st['accepted']+st['rejected'] > cap: raise RuntimeError('Step limit')
            outs.append([None if y is None else y[:, 0].copy() for y in Y]); st['it'] += 1
            print(tag, 'OUTPUT kt', round(float(target*KAPPA), 3), '|v|', self.f.norms(Y[0][:, 0]),
                  '|q|', self.f.norms(Y[1][:, 0]), '|p3|', self.f.norms(Y[2][:, 0]), '|p4|', self.f.norms(Y[3][:, 0]),
                  'steps', st['accepted'], 'seconds', round(time.perf_counter()-tic), flush=True)
        st['elapsed'] = time.perf_counter()-tic
        return outs, st


==> anc/B4_fh_comparison/fN_driver.py <==
"""Run the f_N contrast jobs, at most WORKERS at a time, below-normal priority; restartable (finished jobs are skipped).
Usage: fN_driver.py N1 [N2 ...]   (the list order sets the reporting order; the longest job starts first)"""
import sys, subprocess
from pathlib import Path
sys.path.insert(0, str(Path(__file__).resolve().parent))
from fN_common import *

WORKERS = 4
PY = sys.executable
FLAGS = 0x00004000 | 0x08000000      # BELOW_NORMAL_PRIORITY_CLASS | CREATE_NO_WINDOW
LOG = OUT/'logs'; LOG.mkdir(exist_ok=True)


def event(**kw):
    kw['utc'] = time.strftime('%Y-%m-%dT%H:%M:%SZ', time.gmtime())
    with open(OUT/'events.jsonl', 'a', encoding='utf-8') as fh: fh.write(json.dumps(kw)+'\n')


def main(Ns):
    keep_awake()
    for N in Ns:
        if not mode_path(N).exists():
            subprocess.run([PY, '-B', str(HERE/'fN_job.py'), 'mode', str(N)], check=True,
                           stdout=open(LOG/f'mode_N{N}.txt', 'w'), stderr=subprocess.STDOUT, creationflags=FLAGS)
            event(kind='mode_done', N=N)
    jobs = []
    big = max(Ns)
    r = w_jobs(big)['ref4']; jobs.append((big, 'W', r))                 # longest job first
    for N in Ns:
        for role, cfg in w_jobs(N).items():
            if (N, 'W', cfg) not in jobs: jobs.append((N, 'W', cfg))
        jobs.append((N, 'S', None))
    def done(job):
        N, kind, cfg = job
        return (DATA/f'S_N{N}.npz').exists() if kind == 'S' else (DATA/(w_tag(N, *cfg)+'.npz')).exists()
    def args(job):
        N, kind, cfg = job
        if kind == 'S': return ['S', str(N)], f'S_N{N}'
        M, rtol, eps = cfg
        return ['W', str(N), str(M), repr(rtol)]+([repr(eps)] if eps else []), w_tag(N, *cfg)
    pending = [j for j in jobs if not done(j)]; running = {}; analyzed = set()
    event(kind='driver_start', Ns=Ns, pending=[args(j)[1] for j in pending])
    while pending or running:
        while pending and len(running) < WORKERS:
            j = pending.pop(0); a, tag = args(j)
            p = subprocess.Popen([PY, '-B', str(HERE/'fN_job.py')]+a, stdout=open(LOG/f'{tag}.txt', 'a'),
                                 stderr=subprocess.STDOUT, creationflags=FLAGS)
            running[p] = (j, tag); event(kind='job_start', tag=tag)
        time.sleep(20)
        for p in list(running):
            if p.poll() is not None:
                j, tag = running.pop(p); event(kind='job_end', tag=tag, returncode=p.returncode)
                if p.returncode != 0: event(kind='job_failed', tag=tag)
        for N in Ns:
            if N not in analyzed and all(done(j) for j in jobs if j[0] == N):
                rc = subprocess.run([PY, '-B', str(HERE/'fN_analyze.py'), str(N)], stdout=open(LOG/f'analyze_N{N}.txt', 'w'),
                                    stderr=subprocess.STDOUT, creationflags=FLAGS).returncode
                analyzed.add(N); event(kind='mesh_complete', N=N, analyze_returncode=rc)
    event(kind='driver_end', failed=[args(j)[1] for j in jobs if not done(j)])


if __name__ == '__main__':
    main([int(x) for x in sys.argv[1:]])


==> anc/B4_fh_comparison/fN_job.py <==
"""One job of the f_N contrast.  Usage:
  fN_job.py mode N           spectral-top eigenpair of S by inverse iteration
  fN_job.py S N              exact exponential-sum v, q, p3 for S (dense eigendecomposition)
  fN_job.py W N M rtol [eps] Radau chain v, q, p3, p4 for W on mesh M, datum f_N; optional direct column u(0)=eps f_N
  fN_job.py Scheck N         small-N cross-check: S exact formulas against Radau on S itself
"""
import sys
from pathlib import Path
sys.path.insert(0, str(Path(__file__).resolve().parent))
from fN_common import *


def kernel(omega, e, t):
    """(exp(omega t) - exp(e t))/(omega - e), with the series near omega = e."""
    d = omega-e; z = d*t; near = np.abs(z) < 1e-4
    safe = np.where(near, 1., d)
    far = (np.exp(omega*t)-np.exp(e*t))/safe
    ser = np.exp(e*t)*t*(1+z/2+z*z/6+z**3/24+z**4/120)
    return np.where(near, ser, far)


def job_mode(N):
    tic = time.perf_counter()
    phi, lam, res = find_mode(N)
    np.savez(mode_path(N), phi=phi, lam=lam, res=res, v0=np.sqrt(2)*phi.real)
    meta = dict(N=N, lam_real=lam.real, lam_imag=lam.imag, residual=res, imag_over_N3=lam.imag/N**3,
                lean_bounds=bool(abs(lam.imag) >= 100*N**3 and 0 < -lam.real <= 1600),
                seconds=time.perf_counter()-tic)
    json.dump(meta, open(DATA/f'mode_N{N}.json', 'w'), indent=1)
    print('MODE', meta, flush=True)


def s_exact(N, phi, lam, f=None, s=None):
    f = f or FEM(N, 'S'); s = s or Spectral(f)
    e = s.e; X = s.Ri@s.U
    p = f.P@phi
    b0 = f.density_force(np.abs(p)**2); bp = .5*f.density_force(p*p)
    mus = np.array([2*lam.real, 2*lam, 2*np.conj(lam)])
    Gq = s.Ui@(s.Ri.T@np.column_stack([b0, bp, np.conj(bp)]))
    dq = mus[None, :]-e[:, None]
    Qk = X@(Gq/dq); c = -np.sum(Gq/dq, axis=1)
    PQ = f.P@Qk
    # p3 forcing F(v,q) = testD^T(w Pv Pq), Pv = (e^{lam t} p + e^{conj(lam) t} conj(p))/sqrt2
    cols = []; omegas = []; PX = f.P@X
    for sig, ps in [(lam, p), (np.conj(lam), np.conj(p))]:
        wp = f.w*ps/np.sqrt(2)
        cols.append(f.testD.T@(wp[:, None]*PQ)); omegas.append(sig+mus)
        cols.append((f.testD.T@(wp[:, None]*PX))*c[None, :]); omegas.append(sig+e)
    del PX
    Bm = np.column_stack(cols); omegas = np.concatenate(omegas); del cols
    G3 = s.Ui@(s.Ri.T@Bm); del Bm
    V, Q, P3 = [], [], []; checks = []
    for t in TIMES:
        v = np.sqrt(2)*(np.exp(lam*t)*phi).real
        a2 = sum(Gq[:, k]*kernel(mus[k], e, t) for k in range(3))
        q = X@a2
        a3 = np.zeros(len(e), complex)
        for j in range(0, len(omegas), 512):
            a3 += np.sum(G3[:, j:j+512]*kernel(omegas[None, j:j+512], e[:, None], t), axis=1)
        p3 = X@a3
        # residuals of M y' = K y + forcing, from the modal derivative
        a2d = e*a2+Gq@np.exp(mus*t); a3d = e*a3+G3@np.exp(omegas*t)
        Fq = .5*bilinear(f, v[:, None], v[:, None])[:, 0]
        Fp = bilinear(f, v[:, None], q.real[:, None])[:, 0]
        rq = f.M@(X@a2d)-f.K@q-Fq; rp = f.M@(X@a3d)-f.K@p3-Fp
        checks.append(dict(kappa_t=float(t*KAPPA),
                           q_residual=float(np.linalg.norm(rq)/(np.linalg.norm(f.K@q)+np.linalg.norm(Fq))),
                           p3_residual=float(np.linalg.norm(rp)/(np.linalg.norm(f.K@p3)+np.linalg.norm(Fp))),
                           q_imag_ratio=float(np.linalg.norm(q.imag)/np.linalg.norm(q.real)),
                           p3_imag_ratio=float(np.linalg.norm(p3.imag)/np.linalg.norm(p3.real)),
                           q_sum_vs_modal=float(f.norms(np.exp(mus[0]*t)*Qk[:, 0]+np.exp(mus[1]*t)*Qk[:, 1]
                                                       +np.exp(mus[2]*t)*Qk[:, 2]+X@(c*np.exp(e*t))-q)/f.norms(q)),
                           v_L2=f.norms(v), q_L2=f.norms(q.real), p3_L2=f.norms(p3.real)))
        V.append(v); Q.append(q.real); P3.append(p3.real)
    return np.array(V), np.array(Q), np.array(P3), checks, dict(
        min_q_resonance=float(np.min(np.abs(dq))/abs(lam)), cond_U=float(np.linalg.cond(s.U)))


def job_S(N):
    tic = time.perf_counter()
    m = np.load(mode_path(N)); phi = m['phi']; lam = complex(m['lam'])
    f = FEM(N, 'S'); s = Spectral(f)
    j0 = int(np.argmin(s.e.imag)); pd = s.Ri@s.U[:, j0]; pd /= f.norms(pd); pd *= np.exp(-1j*np.angle(pd[0]))
    t_eig = time.perf_counter()-tic
    V, Q, P3, checks, info = s_exact(N, phi, lam, f, s)
    np.savez(DATA/f'S_N{N}.npz', V=V, Q=Q, P3=P3, times=TIMES)
    meta = dict(N=N, lam_dense_vs_iter=float(abs(s.e[j0]-lam)/abs(lam)), phi_dense_vs_iter=float(f.norms(pd-phi)),
                eig_seconds=t_eig, seconds=time.perf_counter()-tic, checks=checks, **info)
    json.dump(meta, open(DATA/f'S_N{N}.json', 'w'), indent=1)
    print('S', json.dumps(meta), flush=True)


def job_W(N, M, rtol, eps=None):
    keep_awake()
    tag = w_tag(N, M, rtol, eps)
    v0 = np.load(mode_path(N))['v0']
    f = FEM(M, 'W'); x0 = v0 if M == N else f.inject(N, v0)[:, 0]
    solver = ChainRadau(f, direct_eps=eps)
    outs, st = solver.run_chain(x0, rtol, tag, ckpt=DATA/f'ckpt_{tag}.npz')
    arr = lambda k: np.array([o[k] for o in outs])
    extra = dict(U=arr(4)) if eps else {}
    np.savez(DATA/f'{tag}.npz', V=arr(0), Q=arr(1), P3=arr(2), P4=arr(3), times=TIMES, **extra)
    meta = dict(N=N, M=M, rtol=rtol, direct_eps=eps, accepted=st['accepted'], rejected=st['rejected'],
                seconds=st['elapsed'], LU_count=solver.lu_count, max_fixed_point=solver.max_fp, stages=solver.s)
    json.dump(meta, open(DATA/f'{tag}.json', 'w'), indent=1)
    ck = DATA/f'ckpt_{tag}.npz'
    if ck.exists(): ck.unlink()
    print('WDONE', json.dumps(meta), flush=True)


def job_Scheck(N):
    """S exact formulas against Radau run on S itself (feasible only for small N)."""
    phi, lam, res = find_mode(N)
    f = FEM(N, 'S'); s = Spectral(f)
    V, Q, P3, checks, info = s_exact(N, phi, lam, f, s)
    outs, st = ChainRadau(f).run_chain(np.sqrt(2)*phi.real, 1e-11, f'Scheck{N}')
    for i, o in enumerate(outs):
        print('SCHECK N', N, 'kt', round(float(TIMES[i]*KAPPA), 2),
              'v', f.norms(o[0]-V[i])/f.norms(V[i]), 'q', f.norms(o[1]-Q[i])/f.norms(Q[i]),
              'p3', f.norms(o[2]-P3[i])/f.norms(P3[i]), '|p3|', f.norms(P3[i]), 'resid', checks[i]['p3_residual'],
              flush=True)
    print('SCHECK steps', st['accepted'], 'cond', info['cond_U'], flush=True)


if __name__ == '__main__':
    a = sys.argv[1:]
    if a[0] == 'mode': job_mode(int(a[1]))
    elif a[0] == 'S': job_S(int(a[1]))
    elif a[0] == 'Scheck': job_Scheck(int(a[1]))
    elif a[0] == 'W': job_W(int(a[1]), int(a[2]), float(a[3]), float(a[4]) if len(a) > 4 else None)


==> anc/B4_fh_comparison/fN_summary.py <==
"""Cross-mesh verdicts (P4, P5) and the summary tables.  Usage: fN_summary.py
Reads OUT/results_N{N}.json for N = 512, 1024, 2048 (those present); writes OUT/summary.json and OUT/summary_table.md."""
import sys
from pathlib import Path
sys.path.insert(0, str(Path(__file__).resolve().parent))
from fN_common import *

NS = [512, 1024, 2048]
KEYS = ['linear', 'quadratic', 'ordering_0.03125', 'ordering_0.125', 'total_0.125']


def main():
    R = {N: json.load(open(OUT/f'results_N{N}.json')) for N in NS if (OUT/f'results_N{N}.json').exists()}
    Ns = sorted(R); complete = Ns == NS
    per_mesh = {N: R[N]['verdicts'] for N in Ns}
    names = ['P1', 'P2', 'P3', 'P5_ratio_1e3', 'P6', 'P7_quartic', 'P8', 'P9', 'P10', 'P11']
    v = {k: all(per_mesh[N][k] for N in Ns) for k in names}
    v['P7_direct'] = per_mesh[512]['P7_direct'] if 512 in per_mesh else None
    # P4: W quadratic coefficient error falls at least by 1/2 per doubling; N=2048 bound from the per-mesh verdict
    falls = {f'{a}->{b}': [R[a]['rows'][i]['W']['quadratic']/R[b]['rows'][i]['W']['quadratic'] for i in range(3)]
             for a, b in zip(Ns, Ns[1:])}
    v['P4_decrease'] = all(x >= 2 for f in falls.values() for x in f) if len(Ns) > 1 else None
    v['P4_N2048_bound'] = per_mesh[2048]['P4_N2048_bound'] if 2048 in per_mesh else None
    # P5: the ordering ratio S/W grows with N at C_S t = 1 and 4, for eps = 1/32, 1/8
    ratio = {f'kt{R[Ns[0]]["rows"][i]["kappa_t"]:g}_eps{e:g}': [R[N]['rows'][i]['ratio_S_over_W'][f'ordering_{e:g}'] for N in Ns]
             for i in range(3) for e in EPS[:2]}
    grow = {k: all(b > a for a, b in zip(r, r[1:])) for k, r in ratio.items() if not k.startswith('kt0.25')}
    v['P5_growth'] = all(grow.values()) if len(Ns) > 1 else None
    out = dict(meshes=Ns, complete=complete, verdicts=v, per_mesh=per_mesh, W_quadratic_fall=falls,
               ordering_ratio=ratio, ordering_ratio_grows=grow)
    json.dump(out, open(OUT/'summary.json', 'w'), indent=1)
    # tables
    L = [f'# f_N contrast: summary ({"all meshes" if complete else "meshes " + ", ".join(map(str, Ns))})', '']
    for i in range(3):
        kt = R[Ns[0]]['rows'][i]['kappa_t']
        L += [f'## C_S t = {kt:g}', '', '| quantity | ' + ' | '.join(f'S, N={N}' for N in Ns) + ' | '
              + ' | '.join(f'W, N={N}' for N in Ns) + ' |', '|---|' + '---|'*(2*len(Ns))]
        for k in KEYS:
            L.append(f'| {k} | ' + ' | '.join(f'{R[N]["rows"][i]["S"][k]:.3e}' for N in Ns) + ' | '
                     + ' | '.join(f'{R[N]["rows"][i]["W"][k]:.3e}' for N in Ns) + ' |')
        L.append('')
    L += ['## Verdicts', '', '| prediction | ' + ' | '.join(f'N={N}' for N in Ns) + ' | all |', '|---|' + '---|'*(len(Ns)+1)]
    for k in names:
        L.append(f'| {k} | ' + ' | '.join(str(per_mesh[N][k]) for N in Ns) + f' | {v[k]} |')
    for k in ['P4_decrease', 'P4_N2048_bound', 'P5_growth', 'P7_direct']:
        L.append(f'| {k} | ' + ' | '.join('' for N in Ns) + f' | {v[k]} |')
    open(OUT/'summary_table.md', 'w', encoding='utf-8').write('\n'.join(L)+'\n')
    print('\n'.join(L))


if __name__ == '__main__':
    main()


==> anc/B4_fh_comparison/logs/S_N1024.txt <==
S {"N": 1024, "lam_dense_vs_iter": 1.9575417069964306e-14, "phi_dense_vs_iter": 6.606975396474923e-10, "eig_seconds": 15.272306399885565, "seconds": 60.044651499949396, "checks": [{"kappa_t": 0.25, "q_residual": 1.5073945351865893e-05, "p3_residual": 3.625172352791014e-12, "q_imag_ratio": 2.377382359583453e-06, "p3_imag_ratio": 3.779576337140321e-07, "q_sum_vs_modal": 8.87645012376811e-10, "v_L2": 0.7787118743917382, "q_L2": 0.0002966046499713365, "p3_L2": 9.58325468354566e-07}, {"kappa_t": 1.0, "q_residual": 1.5277580364960015e-05, "p3_residual": 3.51303717451428e-14, "q_imag_ratio": 2.5615717275070354e-07, "p3_imag_ratio": 1.0167866488999648e-07, "q_sum_vs_modal": 8.713530477129984e-11, "v_L2": 0.367711480044443, "q_L2": 0.0006138761164953143, "p3_L2": 1.8419903690145174e-05}, {"kappa_t": 4.0, "q_residual": 5.540514562453523e-06, "p3_residual": 3.004745018136684e-14, "q_imag_ratio": 4.871170498792422e-09, "p3_imag_ratio": 2.5277810385796117e-08, "q_sum_vs_modal": 2.891833148770001e-13, "v_L2": 0.018282212758517248, "q_L2": 0.0005994692629784132, "p3_L2": 2.4222424474852595e-05}], "min_q_resonance": 2.413543996190459e-09, "cond_U": 266090497.19943312}


==> anc/B4_fh_comparison/logs/S_N2048.txt <==
S {"N": 2048, "lam_dense_vs_iter": 2.214455253554543e-14, "phi_dense_vs_iter": 4.417157182313501e-09, "eig_seconds": 105.47257819981314, "seconds": 428.31514169997536, "checks": [{"kappa_t": 0.25, "q_residual": 0.0010500905316414614, "p3_residual": 2.7683323006638173e-11, "q_imag_ratio": 0.00014487335800477853, "p3_imag_ratio": 9.836116054680751e-05, "q_sum_vs_modal": 7.833771046524041e-09, "v_L2": 0.7787558127154071, "q_L2": 0.0002966054791955107, "p3_L2": 1.741348205670959e-06}, {"kappa_t": 1.0, "q_residual": 0.0010533119670841466, "p3_residual": 1.5992896914887858e-13, "q_imag_ratio": 1.5644611758397454e-05, "p3_imag_ratio": 2.3769338104867568e-05, "q_sum_vs_modal": 7.286118975492119e-10, "v_L2": 0.3677944775936536, "q_L2": 0.0006139360438562619, "p3_L2": 3.67809973571593e-05}, {"kappa_t": 4.0, "q_residual": 0.0005726486607821047, "p3_residual": 4.4253576798767894e-14, "q_imag_ratio": 1.1474949912804627e-06, "p3_imag_ratio": 5.849578588747662e-06, "q_sum_vs_modal": 2.1519471564461098e-12, "v_L2": 0.018298724371665413, "q_L2": 0.0005996412494461011, "p3_L2": 4.847456509073706e-05}], "min_q_resonance": 3.02404164200803e-10, "cond_U": 2958005810.948409}


==> anc/B4_fh_comparison/logs/S_N512.txt <==
S {"N": 512, "lam_dense_vs_iter": 2.0309907005485176e-14, "phi_dense_vs_iter": 2.4228478265996315e-10, "eig_seconds": 2.1140586000401527, "seconds": 7.0916762999258935, "checks": [{"kappa_t": 0.25, "q_residual": 1.6906886797184359e-06, "p3_residual": 6.664114635702738e-12, "q_imag_ratio": 8.025680911886284e-07, "p3_imag_ratio": 1.363355556767546e-07, "q_sum_vs_modal": 2.804425689978992e-10, "v_L2": 0.7786271798898514, "q_L2": 0.0002965965931163689, "p3_L2": 6.250846113657944e-07}, {"kappa_t": 1.0, "q_residual": 1.7002398320225248e-06, "p3_residual": 5.93969577302338e-14, "q_imag_ratio": 8.680792509562944e-08, "p3_imag_ratio": 4.532020431568174e-08, "q_sum_vs_modal": 3.014124725696998e-11, "v_L2": 0.3675514843132556, "q_L2": 0.0006137446842493517, "p3_L2": 9.273941289962236e-06}, {"kappa_t": 4.0, "q_residual": 3.7633876239179165e-07, "p3_residual": 3.479124582740353e-14, "q_imag_ratio": 2.4321315125549407e-09, "p3_imag_ratio": 1.1382455758330838e-08, "q_sum_vs_modal": 7.809242264715312e-14, "v_L2": 0.018250411419590773, "q_L2": 0.0005991173865379915, "p3_L2": 1.2099722410578932e-05}], "min_q_resonance": 1.9220763223794222e-08, "cond_U": 94488331.76716979}


==> anc/B4_fh_comparison/logs/W_N1024_M1024_r1e-09.txt <==
W_N1024_M1024_r1e-09 t 1.183317145828676e-08 accepted 750 rejected 0 seconds 60
W_N1024_M1024_r1e-09 t 2.476749960220567e-08 accepted 1556 rejected 0 seconds 120
W_N1024_M1024_r1e-09 t 3.619335674835471e-08 accepted 2268 rejected 0 seconds 180
W_N1024_M1024_r1e-09 t 4.9384434154886235e-08 accepted 3090 rejected 0 seconds 240
W_N1024_M1024_r1e-09 t 6.231876138751649e-08 accepted 3896 rejected 0 seconds 300
W_N1024_M1024_r1e-09 t 7.45309415691284e-08 accepted 4657 rejected 0 seconds 360
W_N1024_M1024_r1e-09 t 8.716036133451075e-08 accepted 5444 rejected 0 seconds 420
W_N1024_M1024_r1e-09 t 1.006242603643238e-07 accepted 6283 rejected 0 seconds 480
W_N1024_M1024_r1e-09 t 1.1322159680331797e-07 accepted 7068 rejected 0 seconds 540
W_N1024_M1024_r1e-09 t 1.2617198212059842e-07 accepted 7875 rejected 0 seconds 600
W_N1024_M1024_r1e-09 t 1.3884955928920835e-07 accepted 8665 rejected 0 seconds 660
W_N1024_M1024_r1e-09 t 1.5170366468131626e-07 accepted 9466 rejected 0 seconds 720
W_N1024_M1024_r1e-09 t 1.650712914572832e-07 accepted 10299 rejected 0 seconds 781
W_N1024_M1024_r1e-09 t 1.7896850001621462e-07 accepted 11165 rejected 0 seconds 841
W_N1024_M1024_r1e-09 t 1.936520556443335e-07 accepted 12080 rejected 0 seconds 901
W_N1024_M1024_r1e-09 t 2.0854423216283805e-07 accepted 13008 rejected 0 seconds 961
W_N1024_M1024_r1e-09 t 2.2342037028444406e-07 accepted 13935 rejected 0 seconds 1021
W_N1024_M1024_r1e-09 t 2.381520924413802e-07 accepted 14853 rejected 0 seconds 1081
W_N1024_M1024_r1e-09 t 2.5078158299202354e-07 accepted 15640 rejected 0 seconds 1141
W_N1024_M1024_r1e-09 t 2.634913279911909e-07 accepted 16432 rejected 0 seconds 1201
W_N1024_M1024_r1e-09 t 2.7637759447629737e-07 accepted 17235 rejected 0 seconds 1261
W_N1024_M1024_r1e-09 t 2.890231581085616e-07 accepted 18023 rejected 0 seconds 1321
W_N1024_M1024_r1e-09 t 3.0165268096228166e-07 accepted 18810 rejected 0 seconds 1381
W_N1024_M1024_r1e-09 t 3.1434640283545197e-07 accepted 19601 rejected 0 seconds 1441
W_N1024_M1024_r1e-09 t 3.270722135953767e-07 accepted 20394 rejected 0 seconds 1501
W_N1024_M1024_r1e-09 t 3.3962150574631673e-07 accepted 21176 rejected 0 seconds 1561
W_N1024_M1024_r1e-09 t 3.513363339120002e-07 accepted 21906 rejected 0 seconds 1621
W_N1024_M1024_r1e-09 t 3.636770286198501e-07 accepted 22675 rejected 0 seconds 1681
W_N1024_M1024_r1e-09 t 3.7624239492491746e-07 accepted 23458 rejected 0 seconds 1741
W_N1024_M1024_r1e-09 t 3.885189038218984e-07 accepted 24223 rejected 0 seconds 1801
W_N1024_M1024_r1e-09 t 4.0045842284562917e-07 accepted 24967 rejected 0 seconds 1861
W_N1024_M1024_r1e-09 t 4.125423611870195e-07 accepted 25720 rejected 0 seconds 1921
W_N1024_M1024_r1e-09 t 4.2443373337433227e-07 accepted 26461 rejected 0 seconds 1982
W_N1024_M1024_r1e-09 t 4.365016514448462e-07 accepted 27213 rejected 0 seconds 2042
W_N1024_M1024_r1e-09 t 4.4861771630114804e-07 accepted 27968 rejected 0 seconds 2102
W_N1024_M1024_r1e-09 t 4.607819296997085e-07 accepted 28726 rejected 0 seconds 2162
W_N1024_M1024_r1e-09 t 4.728819538266876e-07 accepted 29480 rejected 0 seconds 2222
W_N1024_M1024_r1e-09 t 4.849498915886569e-07 accepted 30232 rejected 0 seconds 2282
W_N1024_M1024_r1e-09 t 4.971141210698412e-07 accepted 30990 rejected 0 seconds 2342
W_N1024_M1024_r1e-09 t 5.093746581353111e-07 accepted 31754 rejected 0 seconds 2402
W_N1024_M1024_r1e-09 t 5.216031179309645e-07 accepted 32516 rejected 0 seconds 2462
W_N1024_M1024_r1e-09 t 5.332218045652379e-07 accepted 33240 rejected 0 seconds 2522
W_N1024_M1024_r1e-09 t 5.452898985198749e-07 accepted 33992 rejected 0 seconds 2582
W_N1024_M1024_r1e-09 t 5.573421000920212e-07 accepted 34743 rejected 0 seconds 2642
W_N1024_M1024_r1e-09 t 5.693785496546195e-07 accepted 35493 rejected 0 seconds 2702
W_N1024_M1024_r1e-09 t 5.815279328032675e-07 accepted 36250 rejected 0 seconds 2762
W_N1024_M1024_r1e-09 t 5.93774784918514e-07 accepted 37013 rejected 0 seconds 2822
W_N1024_M1024_r1e-09 t 6.058473489702289e-07 accepted 37765 rejected 0 seconds 2882
W_N1024_M1024_r1e-09 t 6.178440228820737e-07 accepted 38512 rejected 0 seconds 2942
W_N1024_M1024_r1e-09 t 6.301546567148079e-07 accepted 39278 rejected 0 seconds 3002
W_N1024_M1024_r1e-09 t 6.426114859604307e-07 accepted 40052 rejected 0 seconds 3062
W_N1024_M1024_r1e-09 t 6.550373283836952e-07 accepted 40822 rejected 0 seconds 3122
W_N1024_M1024_r1e-09 t 6.67556472703728e-07 accepted 41594 rejected 0 seconds 3182
W_N1024_M1024_r1e-09 t 6.803439326361207e-07 accepted 42376 rejected 0 seconds 3242
W_N1024_M1024_r1e-09 t 6.931969767895477e-07 accepted 43152 rejected 0 seconds 3302
W_N1024_M1024_r1e-09 t 7.060560184280239e-07 accepted 43915 rejected 0 seconds 3362
W_N1024_M1024_r1e-09 t 7.189815878134422e-07 accepted 44666 rejected 0 seconds 3423
W_N1024_M1024_r1e-09 t 7.322364435498963e-07 accepted 45418 rejected 0 seconds 3483
W_N1024_M1024_r1e-09 t 7.459500199763678e-07 accepted 46176 rejected 0 seconds 3543
W_N1024_M1024_r1e-09 t 7.59860028140781e-07 accepted 46924 rejected 0 seconds 3603
W_N1024_M1024_r1e-09 t 7.737266118190952e-07 accepted 47649 rejected 0 seconds 3663
W_N1024_M1024_r1e-09 t 7.88297226375742e-07 accepted 48389 rejected 0 seconds 3723
W_N1024_M1024_r1e-09 t 8.033785691706116e-07 accepted 49132 rejected 0 seconds 3783
W_N1024_M1024_r1e-09 t 8.189851039143719e-07 accepted 49877 rejected 0 seconds 3843
W_N1024_M1024_r1e-09 t 8.351113015986101e-07 accepted 50622 rejected 0 seconds 3903
W_N1024_M1024_r1e-09 t 8.516802143625449e-07 accepted 51362 rejected 0 seconds 3963
W_N1024_M1024_r1e-09 t 8.689795242701849e-07 accepted 52108 rejected 0 seconds 4023
W_N1024_M1024_r1e-09 t 8.865813175201034e-07 accepted 52840 rejected 0 seconds 4083
W_N1024_M1024_r1e-09 t 9.05184516976864e-07 accepted 53585 rejected 0 seconds 4143
W_N1024_M1024_r1e-09 t 9.243802403220379e-07 accepted 54324 rejected 0 seconds 4203
W_N1024_M1024_r1e-09 t 9.446853775647707e-07 accepted 55074 rejected 0 seconds 4263
W_N1024_M1024_r1e-09 t 9.66012122910282e-07 accepted 55828 rejected 0 seconds 4323
W_N1024_M1024_r1e-09 t 9.891937070671658e-07 accepted 56610 rejected 0 seconds 4383
W_N1024_M1024_r1e-09 t 1.0138949911566654e-06 accepted 57402 rejected 0 seconds 4443
W_N1024_M1024_r1e-09 t 1.0397991318879492e-06 accepted 58189 rejected 0 seconds 4503
W_N1024_M1024_r1e-09 t 1.0672279770682447e-06 accepted 58976 rejected 0 seconds 4563
W_N1024_M1024_r1e-09 t 1.096192915360112e-06 accepted 59758 rejected 0 seconds 4623
W_N1024_M1024_r1e-09 t 1.126536253257183e-06 accepted 60526 rejected 0 seconds 4683
W_N1024_M1024_r1e-09 t 1.1598880724038764e-06 accepted 61313 rejected 0 seconds 4743
W_N1024_M1024_r1e-09 t 1.1964937964301564e-06 accepted 62112 rejected 0 seconds 4804
W_N1024_M1024_r1e-09 t 1.2363695726553916e-06 accepted 62910 rejected 0 seconds 4864
W_N1024_M1024_r1e-09 t 1.2799288579611704e-06 accepted 63701 rejected 0 seconds 4924
W_N1024_M1024_r1e-09 t 1.3286344609324284e-06 accepted 64492 rejected 0 seconds 4984
W_N1024_M1024_r1e-09 t 1.384637246851078e-06 accepted 65286 rejected 0 seconds 5044
W_N1024_M1024_r1e-09 t 1.4518232565730179e-06 accepted 66073 rejected 0 seconds 5104
W_N1024_M1024_r1e-09 OUTPUT kt 0.25 |v| 4.669855966063185e-11 |q| 4.054838003905507e-08 |p3| 6.988802578015339e-21 |p4| 2.5276588300130305e-18 steps 66469 seconds 5134
W_N1024_M1024_r1e-09 OUTPUT kt 1.0 |v| 1.6657322951129665e-11 |q| 3.5792155615372785e-08 |p3| 4.020334801243335e-21 |p4| 4.177193679383447e-18 steps 66479 seconds 5134
W_N1024_M1024_r1e-09 OUTPUT kt 4.0 |v| 5.850241447150185e-12 |q| 2.9738038175249363e-08 |p3| 2.2327884267347434e-21 |p4| 4.369807048554793e-18 steps 66486 seconds 5135
WDONE {"N": 1024, "M": 1024, "rtol": 1e-09, "direct_eps": null, "accepted": 66486, "rejected": 0, "seconds": 5134.838503099978, "LU_count": 531876, "max_fixed_point": 0, "stages": 7}


==> anc/B4_fh_comparison/logs/W_N1024_M1024_r1e-11.txt <==
W_N1024_M1024_r1e-11 t 8.363531032402305e-09 accepted 751 rejected 0 seconds 60
W_N1024_M1024_r1e-11 t 1.7555853985250243e-08 accepted 1549 rejected 0 seconds 120
W_N1024_M1024_r1e-11 t 2.574609989988083e-08 accepted 2260 rejected 0 seconds 180
W_N1024_M1024_r1e-11 t 3.5226370875193305e-08 accepted 3083 rejected 0 seconds 240
W_N1024_M1024_r1e-11 t 4.457983830455052e-08 accepted 3895 rejected 0 seconds 300
W_N1024_M1024_r1e-11 t 5.3322719224895156e-08 accepted 4654 rejected 0 seconds 360
W_N1024_M1024_r1e-11 t 6.234210084502096e-08 accepted 5437 rejected 0 seconds 420
W_N1024_M1024_r1e-11 t 7.207607027858648e-08 accepted 6282 rejected 0 seconds 480
W_N1024_M1024_r1e-11 t 8.11071298634494e-08 accepted 7066 rejected 0 seconds 540
W_N1024_M1024_r1e-11 t 9.039161075235557e-08 accepted 7872 rejected 0 seconds 600
W_N1024_M1024_r1e-11 t 9.946855900986245e-08 accepted 8660 rejected 0 seconds 660
W_N1024_M1024_r1e-11 t 1.0854567404526584e-07 accepted 9448 rejected 0 seconds 720
W_N1024_M1024_r1e-11 t 1.1811865969390858e-07 accepted 10279 rejected 0 seconds 781
W_N1024_M1024_r1e-11 t 1.2801364996654572e-07 accepted 11138 rejected 0 seconds 841
W_N1024_M1024_r1e-11 t 1.3855383821454225e-07 accepted 12053 rejected 0 seconds 901
W_N1024_M1024_r1e-11 t 1.4926651077877591e-07 accepted 12983 rejected 0 seconds 961
W_N1024_M1024_r1e-11 t 1.598753648188979e-07 accepted 13904 rejected 0 seconds 1021
W_N1024_M1024_r1e-11 t 1.704385729819317e-07 accepted 14821 rejected 0 seconds 1081
W_N1024_M1024_r1e-11 t 1.7952750195767303e-07 accepted 15610 rejected 0 seconds 1141
W_N1024_M1024_r1e-11 t 1.8874256796835178e-07 accepted 16410 rejected 0 seconds 1201
W_N1024_M1024_r1e-11 t 1.9787738363697903e-07 accepted 17203 rejected 0 seconds 1261
W_N1024_M1024_r1e-11 t 2.0697706252254971e-07 accepted 17993 rejected 0 seconds 1321
W_N1024_M1024_r1e-11 t 2.1600774286851262e-07 accepted 18777 rejected 0 seconds 1381
W_N1024_M1024_r1e-11 t 2.2514248628934202e-07 accepted 19570 rejected 0 seconds 1441
W_N1024_M1024_r1e-11 t 2.3425448985865138e-07 accepted 20361 rejected 0 seconds 1501
W_N1024_M1024_r1e-11 t 2.433204063077361e-07 accepted 21148 rejected 0 seconds 1561
W_N1024_M1024_r1e-11 t 2.517291772469038e-07 accepted 21878 rejected 0 seconds 1621
W_N1024_M1024_r1e-11 t 2.605989110817832e-07 accepted 22648 rejected 0 seconds 1681
W_N1024_M1024_r1e-11 t 2.695725320408127e-07 accepted 23427 rejected 0 seconds 1741
W_N1024_M1024_r1e-11 t 2.783501167347423e-07 accepted 24189 rejected 0 seconds 1801
W_N1024_M1024_r1e-11 t 2.869784984604358e-07 accepted 24938 rejected 0 seconds 1861
W_N1024_M1024_r1e-11 t 2.9561818397399574e-07 accepted 25688 rejected 0 seconds 1921
W_N1024_M1024_r1e-11 t 3.0415394535441595e-07 accepted 26429 rejected 0 seconds 1981
W_N1024_M1024_r1e-11 t 3.128165217380073e-07 accepted 27181 rejected 0 seconds 2041
W_N1024_M1024_r1e-11 t 3.2146761193522723e-07 accepted 27932 rejected 0 seconds 2102
W_N1024_M1024_r1e-11 t 3.301648121381032e-07 accepted 28687 rejected 0 seconds 2162
W_N1024_M1024_r1e-11 t 3.3887322060185317e-07 accepted 29443 rejected 0 seconds 2222
W_N1024_M1024_r1e-11 t 3.4752403901460705e-07 accepted 30194 rejected 0 seconds 2282
W_N1024_M1024_r1e-11 t 3.562323111057216e-07 accepted 30950 rejected 0 seconds 2342
W_N1024_M1024_r1e-11 t 3.6499877999372727e-07 accepted 31711 rejected 0 seconds 2402
W_N1024_M1024_r1e-11 t 3.7375380477008297e-07 accepted 32471 rejected 0 seconds 2462
W_N1024_M1024_r1e-11 t 3.8201314387872663e-07 accepted 33188 rejected 0 seconds 2522
W_N1024_M1024_r1e-11 t 3.906870720988758e-07 accepted 33941 rejected 0 seconds 2582
W_N1024_M1024_r1e-11 t 3.9934924780880016e-07 accepted 34693 rejected 0 seconds 2642
W_N1024_M1024_r1e-11 t 4.081271619632848e-07 accepted 35455 rejected 0 seconds 2702
W_N1024_M1024_r1e-11 t 4.167899749302313e-07 accepted 36207 rejected 0 seconds 2762
W_N1024_M1024_r1e-11 t 4.2554478891445956e-07 accepted 36967 rejected 0 seconds 2822
W_N1024_M1024_r1e-11 t 4.342766043456184e-07 accepted 37725 rejected 0 seconds 2882
W_N1024_M1024_r1e-11 t 4.4292799325480443e-07 accepted 38476 rejected 0 seconds 2942
W_N1024_M1024_r1e-11 t 4.5170609708920166e-07 accepted 39238 rejected 0 seconds 3002
W_N1024_M1024_r1e-11 t 4.606220982578932e-07 accepted 40012 rejected 0 seconds 3062
W_N1024_M1024_r1e-11 t 4.694459069214492e-07 accepted 40778 rejected 0 seconds 3122
W_N1024_M1024_r1e-11 t 4.782929777347165e-07 accepted 41546 rejected 0 seconds 3182
W_N1024_M1024_r1e-11 t 4.872089492514206e-07 accepted 42320 rejected 0 seconds 3242
W_N1024_M1024_r1e-11 t 4.962295607636163e-07 accepted 43103 rejected 0 seconds 3302
W_N1024_M1024_r1e-11 t 5.050880298615297e-07 accepted 43872 rejected 0 seconds 3362
W_N1024_M1024_r1e-11 t 5.136935773812205e-07 accepted 44619 rejected 0 seconds 3422
W_N1024_M1024_r1e-11 t 5.223792530617718e-07 accepted 45373 rejected 0 seconds 3482
W_N1024_M1024_r1e-11 t 5.311575930641151e-07 accepted 46135 rejected 0 seconds 3542
W_N1024_M1024_r1e-11 t 5.397513042542734e-07 accepted 46881 rejected 0 seconds 3602
W_N1024_M1024_r1e-11 t 5.48172239719799e-07 accepted 47612 rejected 0 seconds 3662
W_N1024_M1024_r1e-11 t 5.566967101385669e-07 accepted 48352 rejected 0 seconds 3722
W_N1024_M1024_r1e-11 t 5.652904199017082e-07 accepted 49098 rejected 0 seconds 3783
W_N1024_M1024_r1e-11 t 5.73803389569854e-07 accepted 49837 rejected 0 seconds 3843
W_N1024_M1024_r1e-11 t 5.824088569442753e-07 accepted 50584 rejected 0 seconds 3903
W_N1024_M1024_r1e-11 t 5.910153223693608e-07 accepted 51331 rejected 0 seconds 3963
W_N1024_M1024_r1e-11 t 5.995190702116828e-07 accepted 52069 rejected 0 seconds 4023
W_N1024_M1024_r1e-11 t 6.079901215291468e-07 accepted 52804 rejected 0 seconds 4083
W_N1024_M1024_r1e-11 t 6.165901944222299e-07 accepted 53550 rejected 0 seconds 4143
W_N1024_M1024_r1e-11 t 6.25136595831129e-07 accepted 54291 rejected 0 seconds 4203
W_N1024_M1024_r1e-11 t 6.337928660709875e-07 accepted 55041 rejected 0 seconds 4263
W_N1024_M1024_r1e-11 t 6.424597091963058e-07 accepted 55791 rejected 0 seconds 4323
W_N1024_M1024_r1e-11 t 6.515597115418953e-07 accepted 56577 rejected 0 seconds 4383
W_N1024_M1024_r1e-11 t 6.608034405639939e-07 accepted 57373 rejected 0 seconds 4443
W_N1024_M1024_r1e-11 t 6.700429116067133e-07 accepted 58165 rejected 0 seconds 4503
W_N1024_M1024_r1e-11 t 6.793319188300146e-07 accepted 58956 rejected 0 seconds 4563
W_N1024_M1024_r1e-11 t 6.886107161437721e-07 accepted 59739 rejected 0 seconds 4623
W_N1024_M1024_r1e-11 t 6.979353972878982e-07 accepted 60517 rejected 0 seconds 4683
W_N1024_M1024_r1e-11 t 7.075847869753124e-07 accepted 61311 rejected 0 seconds 4743
W_N1024_M1024_r1e-11 t 7.174156424147207e-07 accepted 62107 rejected 0 seconds 4803
W_N1024_M1024_r1e-11 t 7.273468233848476e-07 accepted 62897 rejected 0 seconds 4863
W_N1024_M1024_r1e-11 t 7.374420512396505e-07 accepted 63685 rejected 0 seconds 4923
W_N1024_M1024_r1e-11 t 7.47871663627893e-07 accepted 64483 rejected 0 seconds 4983
W_N1024_M1024_r1e-11 t 7.584815676490916e-07 accepted 65278 rejected 0 seconds 5043
W_N1024_M1024_r1e-11 t 7.69198265792572e-07 accepted 66064 rejected 0 seconds 5103
W_N1024_M1024_r1e-11 t 7.800396764427999e-07 accepted 66842 rejected 0 seconds 5163
W_N1024_M1024_r1e-11 t 7.907937385786887e-07 accepted 67597 rejected 0 seconds 5223
W_N1024_M1024_r1e-11 t 8.020094473306815e-07 accepted 68367 rejected 0 seconds 5283
W_N1024_M1024_r1e-11 t 8.134424832938126e-07 accepted 69134 rejected 0 seconds 5344
W_N1024_M1024_r1e-11 t 8.248864029565863e-07 accepted 69884 rejected 0 seconds 5404
W_N1024_M1024_r1e-11 t 8.366046456644692e-07 accepted 70634 rejected 0 seconds 5464
W_N1024_M1024_r1e-11 t 8.48319366172332e-07 accepted 71366 rejected 0 seconds 5524
W_N1024_M1024_r1e-11 t 8.602228064346633e-07 accepted 72092 rejected 0 seconds 5584
W_N1024_M1024_r1e-11 t 8.723223149033389e-07 accepted 72812 rejected 0 seconds 5644
W_N1024_M1024_r1e-11 t 8.849399375921784e-07 accepted 73544 rejected 0 seconds 5704
W_N1024_M1024_r1e-11 t 8.953183099275477e-07 accepted 74132 rejected 0 seconds 5764
W_N1024_M1024_r1e-11 t 9.081163711996372e-07 accepted 74840 rejected 0 seconds 5824
W_N1024_M1024_r1e-11 t 9.213742732481107e-07 accepted 75554 rejected 0 seconds 5884
W_N1024_M1024_r1e-11 t 9.337291088817216e-07 accepted 76202 rejected 0 seconds 5944
W_N1024_M1024_r1e-11 t 9.470225721383667e-07 accepted 76881 rejected 0 seconds 6004
W_N1024_M1024_r1e-11 t 9.607125613030859e-07 accepted 77561 rejected 0 seconds 6064
W_N1024_M1024_r1e-11 t 9.743610102406865e-07 accepted 78220 rejected 0 seconds 6124
W_N1024_M1024_r1e-11 t 9.892302148218974e-07 accepted 78917 rejected 0 seconds 6184
W_N1024_M1024_r1e-11 t 1.0050438958044892e-06 accepted 79635 rejected 0 seconds 6244
W_N1024_M1024_r1e-11 t 1.0204010726270994e-06 accepted 80310 rejected 0 seconds 6304
W_N1024_M1024_r1e-11 t 1.036601482443096e-06 accepted 80999 rejected 0 seconds 6364
W_N1024_M1024_r1e-11 t 1.0531718554342245e-06 accepted 81680 rejected 0 seconds 6424
W_N1024_M1024_r1e-11 t 1.0704666570049238e-06 accepted 82366 rejected 0 seconds 6484
W_N1024_M1024_r1e-11 t 1.0884400445504721e-06 accepted 83053 rejected 0 seconds 6544
W_N1024_M1024_r1e-11 t 1.10695408840442e-06 accepted 83734 rejected 0 seconds 6605
W_N1024_M1024_r1e-11 t 1.1259904877025903e-06 accepted 84407 rejected 0 seconds 6665
W_N1024_M1024_r1e-11 t 1.1463689288249604e-06 accepted 85098 rejected 0 seconds 6725
W_N1024_M1024_r1e-11 t 1.1675441777544377e-06 accepted 85785 rejected 0 seconds 6785
W_N1024_M1024_r1e-11 t 1.1896889937529187e-06 accepted 86471 rejected 0 seconds 6845
W_N1024_M1024_r1e-11 t 1.2131816274572153e-06 accepted 87164 rejected 0 seconds 6905
W_N1024_M1024_r1e-11 t 1.237561748735266e-06 accepted 87847 rejected 0 seconds 6965
W_N1024_M1024_r1e-11 t 1.262220162073689e-06 accepted 88502 rejected 0 seconds 7025
W_N1024_M1024_r1e-11 t 1.2887349357777694e-06 accepted 89168 rejected 0 seconds 7085
W_N1024_M1024_r1e-11 t 1.3167228144764374e-06 accepted 89830 rejected 0 seconds 7145
W_N1024_M1024_r1e-11 t 1.344295277669583e-06 accepted 90443 rejected 0 seconds 7205
W_N1024_M1024_r1e-11 t 1.375390070897203e-06 accepted 91090 rejected 0 seconds 7265
W_N1024_M1024_r1e-11 t 1.4098520099637555e-06 accepted 91755 rejected 0 seconds 7325
W_N1024_M1024_r1e-11 t 1.4462434361796703e-06 accepted 92401 rejected 0 seconds 7385
W_N1024_M1024_r1e-11 t 1.4818478468787216e-06 accepted 92980 rejected 0 seconds 7445
W_N1024_M1024_r1e-11 t 1.5260523282081276e-06 accepted 93629 rejected 0 seconds 7505
W_N1024_M1024_r1e-11 t 1.5776291721103094e-06 accepted 94290 rejected 0 seconds 7565
W_N1024_M1024_r1e-11 t 1.6429615095155746e-06 accepted 94908 rejected 0 seconds 7625
W_N1024_M1024_r1e-11 OUTPUT kt 0.25 |v| 4.669733196207888e-11 |q| 4.05483800400123e-08 |p3| 6.988820125746572e-21 |p4| 2.527658830131274e-18 steps 95117 seconds 7645
W_N1024_M1024_r1e-11 OUTPUT kt 1.0 |v| 1.66599570585674e-11 |q| 3.579215561622671e-08 |p3| 4.0190072103832514e-21 |p4| 4.177193679597085e-18 steps 95140 seconds 7647
W_N1024_M1024_r1e-11 OUTPUT kt 4.0 |v| 5.841331687696727e-12 |q| 2.9738038176008467e-08 |p3| 2.2341995999841538e-21 |p4| 4.369807048758046e-18 steps 95161 seconds 7649
WDONE {"N": 1024, "M": 1024, "rtol": 1e-11, "direct_eps": null, "accepted": 95161, "rejected": 0, "seconds": 7648.6448778000195, "LU_count": 761288, "max_fixed_point": 0, "stages": 7}


==> anc/B4_fh_comparison/logs/W_N1024_M2048_r1e-09.txt <==
W_N1024_M2048_r1e-09 t 1.0399587754497443e-09 accepted 454 rejected 0 seconds 60
W_N1024_M2048_r1e-09 t 2.1619461273035516e-09 accepted 898 rejected 0 seconds 120
W_N1024_M2048_r1e-09 t 3.3318309581016257e-09 accepted 1348 rejected 0 seconds 180
W_N1024_M2048_r1e-09 t 4.508435796126556e-09 accepted 1792 rejected 0 seconds 240
W_N1024_M2048_r1e-09 t 5.6671991931340115e-09 accepted 2223 rejected 0 seconds 300
W_N1024_M2048_r1e-09 t 6.826394802706399e-09 accepted 2649 rejected 0 seconds 360
W_N1024_M2048_r1e-09 t 8.009707100768475e-09 accepted 3079 rejected 0 seconds 420
W_N1024_M2048_r1e-09 t 9.139121441230836e-09 accepted 3485 rejected 0 seconds 481
W_N1024_M2048_r1e-09 t 1.032576798624474e-08 accepted 3907 rejected 0 seconds 541
W_N1024_M2048_r1e-09 t 1.1258448468140346e-08 accepted 4241 rejected 0 seconds 601
W_N1024_M2048_r1e-09 t 1.2430571162479739e-08 accepted 4673 rejected 0 seconds 661
W_N1024_M2048_r1e-09 t 1.3583692926941474e-08 accepted 5077 rejected 0 seconds 721
W_N1024_M2048_r1e-09 t 1.4723274797798211e-08 accepted 5466 rejected 0 seconds 781
W_N1024_M2048_r1e-09 t 1.586605970336904e-08 accepted 5852 rejected 0 seconds 841
W_N1024_M2048_r1e-09 t 1.7069262557634155e-08 accepted 6254 rejected 0 seconds 901
W_N1024_M2048_r1e-09 t 1.823748649852407e-08 accepted 6642 rejected 0 seconds 961
W_N1024_M2048_r1e-09 t 1.9443497051004076e-08 accepted 7043 rejected 0 seconds 1021
W_N1024_M2048_r1e-09 t 2.0715169852297814e-08 accepted 7454 rejected 0 seconds 1081
W_N1024_M2048_r1e-09 t 2.198270515102915e-08 accepted 7859 rejected 0 seconds 1141
W_N1024_M2048_r1e-09 t 2.3186432201473062e-08 accepted 8253 rejected 0 seconds 1201
W_N1024_M2048_r1e-09 t 2.4387889572286658e-08 accepted 8654 rejected 0 seconds 1261
W_N1024_M2048_r1e-09 t 2.5586000098633335e-08 accepted 9053 rejected 0 seconds 1321
W_N1024_M2048_r1e-09 t 2.684837806638199e-08 accepted 9453 rejected 0 seconds 1382
W_N1024_M2048_r1e-09 t 2.8169431875573326e-08 accepted 9852 rejected 0 seconds 1442
W_N1024_M2048_r1e-09 t 2.9496377227546957e-08 accepted 10248 rejected 0 seconds 1502
W_N1024_M2048_r1e-09 t 3.0863330672988954e-08 accepted 10651 rejected 0 seconds 1562
W_N1024_M2048_r1e-09 t 3.2243910334445406e-08 accepted 11053 rejected 0 seconds 1622
W_N1024_M2048_r1e-09 t 3.363138860943193e-08 accepted 11452 rejected 0 seconds 1682
W_N1024_M2048_r1e-09 t 3.503995366985546e-08 accepted 11852 rejected 0 seconds 1742
W_N1024_M2048_r1e-09 t 3.650966061634592e-08 accepted 12264 rejected 0 seconds 1802
W_N1024_M2048_r1e-09 t 3.7908066931843576e-08 accepted 12651 rejected 0 seconds 1862
W_N1024_M2048_r1e-09 t 3.9305800496768985e-08 accepted 13033 rejected 0 seconds 1922
W_N1024_M2048_r1e-09 t 4.0739874351392054e-08 accepted 13420 rejected 0 seconds 1983
W_N1024_M2048_r1e-09 t 4.213211925231255e-08 accepted 13791 rejected 0 seconds 2043
W_N1024_M2048_r1e-09 t 4.351892753713311e-08 accepted 14156 rejected 0 seconds 2103
W_N1024_M2048_r1e-09 t 4.500052824870475e-08 accepted 14541 rejected 0 seconds 2163
W_N1024_M2048_r1e-09 t 4.6509766562833563e-08 accepted 14928 rejected 0 seconds 2223
W_N1024_M2048_r1e-09 t 4.787248566972276e-08 accepted 15273 rejected 0 seconds 2283
W_N1024_M2048_r1e-09 t 4.9312239160058104e-08 accepted 15633 rejected 0 seconds 2343
W_N1024_M2048_r1e-09 t 5.087257520635638e-08 accepted 16018 rejected 0 seconds 2403
W_N1024_M2048_r1e-09 t 5.237615557850392e-08 accepted 16384 rejected 0 seconds 2464
W_N1024_M2048_r1e-09 t 5.394610590696026e-08 accepted 16761 rejected 0 seconds 2524
W_N1024_M2048_r1e-09 t 5.5538123422535974e-08 accepted 17138 rejected 0 seconds 2584
W_N1024_M2048_r1e-09 t 5.7200271374400295e-08 accepted 17526 rejected 0 seconds 2644
W_N1024_M2048_r1e-09 t 5.890025950496838e-08 accepted 17917 rejected 0 seconds 2704
W_N1024_M2048_r1e-09 t 6.063051248109644e-08 accepted 18309 rejected 0 seconds 2764
W_N1024_M2048_r1e-09 t 6.237845623455605e-08 accepted 18699 rejected 0 seconds 2824
W_N1024_M2048_r1e-09 t 6.42638026495154e-08 accepted 19113 rejected 0 seconds 2884
W_N1024_M2048_r1e-09 t 6.638183646043614e-08 accepted 19570 rejected 0 seconds 2944
W_N1024_M2048_r1e-09 t 6.853517198226242e-08 accepted 20026 rejected 0 seconds 3004
W_N1024_M2048_r1e-09 t 7.072990169299425e-08 accepted 20482 rejected 0 seconds 3064
W_N1024_M2048_r1e-09 t 7.29428429687294e-08 accepted 20933 rejected 0 seconds 3124
W_N1024_M2048_r1e-09 t 7.52297954393179e-08 accepted 21390 rejected 0 seconds 3184
W_N1024_M2048_r1e-09 t 7.757889828389022e-08 accepted 21850 rejected 0 seconds 3244
W_N1024_M2048_r1e-09 t 7.996672811181944e-08 accepted 22308 rejected 0 seconds 3304
W_N1024_M2048_r1e-09 t 8.240010089896576e-08 accepted 22765 rejected 0 seconds 3364
W_N1024_M2048_r1e-09 t 8.490840402087479e-08 accepted 23226 rejected 0 seconds 3424
W_N1024_M2048_r1e-09 t 8.746177125049411e-08 accepted 23685 rejected 0 seconds 3485
W_N1024_M2048_r1e-09 t 9.00735835020333e-08 accepted 24144 rejected 0 seconds 3545
W_N1024_M2048_r1e-09 t 9.271721346860896e-08 accepted 24598 rejected 0 seconds 3605
W_N1024_M2048_r1e-09 t 9.532727712210204e-08 accepted 25036 rejected 0 seconds 3665
W_N1024_M2048_r1e-09 t 9.79926386434122e-08 accepted 25473 rejected 0 seconds 3725
W_N1024_M2048_r1e-09 t 1.0071601003339197e-07 accepted 25909 rejected 0 seconds 3785
W_N1024_M2048_r1e-09 t 1.0352627991606894e-07 accepted 26348 rejected 0 seconds 3845
W_N1024_M2048_r1e-09 t 1.0642207149414494e-07 accepted 26789 rejected 0 seconds 3905
W_N1024_M2048_r1e-09 t 1.0941553656458076e-07 accepted 27233 rejected 0 seconds 3965
W_N1024_M2048_r1e-09 t 1.124569826299892e-07 accepted 27672 rejected 0 seconds 4025
W_N1024_M2048_r1e-09 t 1.1559219078580376e-07 accepted 28112 rejected 0 seconds 4085
W_N1024_M2048_r1e-09 t 1.1882033759307761e-07 accepted 28552 rejected 0 seconds 4145
W_N1024_M2048_r1e-09 t 1.2215595775627464e-07 accepted 28993 rejected 0 seconds 4205
W_N1024_M2048_r1e-09 t 1.2559978065360944e-07 accepted 29434 rejected 0 seconds 4265
W_N1024_M2048_r1e-09 t 1.2914468789671626e-07 accepted 29873 rejected 0 seconds 4326
W_N1024_M2048_r1e-09 t 1.3282551331059995e-07 accepted 30313 rejected 0 seconds 4386
W_N1024_M2048_r1e-09 t 1.3668320517363732e-07 accepted 30757 rejected 0 seconds 4446
W_N1024_M2048_r1e-09 t 1.4070231962946227e-07 accepted 31201 rejected 0 seconds 4506
W_N1024_M2048_r1e-09 t 1.449737483671221e-07 accepted 31652 rejected 0 seconds 4566
W_N1024_M2048_r1e-09 t 1.4950037853842343e-07 accepted 32106 rejected 0 seconds 4626
W_N1024_M2048_r1e-09 t 1.5426613946029633e-07 accepted 32556 rejected 0 seconds 4686
W_N1024_M2048_r1e-09 t 1.5950181843076506e-07 accepted 33013 rejected 0 seconds 4746
W_N1024_M2048_r1e-09 t 1.977034944112579e-07 accepted 33470 rejected 0 seconds 4806
W_N1024_M2048_r1e-09 t 0.0001586915680662085 accepted 33927 rejected 0 seconds 4866
W_N1024_M2048_r1e-09 OUTPUT kt 0.25 |v| 3.636914978259894e-08 |q| 7.1357518930140185e-09 |p3| 1.4851936032231924e-18 |p4| 1.0250317083169012e-19 steps 33927 seconds 4866
W_N1024_M2048_r1e-09 OUTPUT kt 1.0 |v| 1.297428302840907e-08 |q| 6.686982940018205e-09 |p3| 9.625279217533029e-19 |p4| 1.1485662664423368e-19 steps 33938 seconds 4868
W_N1024_M2048_r1e-09 OUTPUT kt 4.0 |v| 4.550144340609014e-09 |q| 6.546149982286513e-09 |p3| 6.104041471158497e-19 |p4| 2.722706179094707e-19 steps 33948 seconds 4869
WDONE {"N": 1024, "M": 2048, "rtol": 1e-09, "direct_eps": null, "accepted": 33948, "rejected": 0, "seconds": 4868.979693799978, "LU_count": 271580, "max_fixed_point": 0, "stages": 7}


==> anc/B4_fh_comparison/logs/W_N1024_M4096_r1e-09.txt <==
W_N1024_M4096_r1e-09 t 7.205728523894519e-11 accepted 229 rejected 0 seconds 60
W_N1024_M4096_r1e-09 t 1.4011299282757917e-10 accepted 437 rejected 0 seconds 120
W_N1024_M4096_r1e-09 t 2.1066228553122678e-10 accepted 652 rejected 0 seconds 180
W_N1024_M4096_r1e-09 t 2.770772480556629e-10 accepted 854 rejected 0 seconds 242
W_N1024_M4096_r1e-09 t 3.425970057737221e-10 accepted 1053 rejected 0 seconds 302
W_N1024_M4096_r1e-09 t 4.1182646076587196e-10 accepted 1263 rejected 0 seconds 362
W_N1024_M4096_r1e-09 t 4.818326398437941e-10 accepted 1475 rejected 0 seconds 422
W_N1024_M4096_r1e-09 t 5.473359409383776e-10 accepted 1673 rejected 0 seconds 483
W_N1024_M4096_r1e-09 t 6.169190991668342e-10 accepted 1883 rejected 0 seconds 543
W_N1024_M4096_r1e-09 t 6.849372629028715e-10 accepted 2088 rejected 0 seconds 603
W_N1024_M4096_r1e-09 t 7.540178535628997e-10 accepted 2296 rejected 0 seconds 663
W_N1024_M4096_r1e-09 t 8.25490267906631e-10 accepted 2511 rejected 0 seconds 723
W_N1024_M4096_r1e-09 t 8.970164400690348e-10 accepted 2726 rejected 0 seconds 783
W_N1024_M4096_r1e-09 t 9.662696552833586e-10 accepted 2934 rejected 0 seconds 843
W_N1024_M4096_r1e-09 t 1.0372433261265371e-09 accepted 3147 rejected 0 seconds 903
W_N1024_M4096_r1e-09 t 1.1069601921807358e-09 accepted 3356 rejected 0 seconds 964
W_N1024_M4096_r1e-09 t 1.1774051862198907e-09 accepted 3567 rejected 0 seconds 1024
W_N1024_M4096_r1e-09 t 1.2482391062983072e-09 accepted 3779 rejected 0 seconds 1084
W_N1024_M4096_r1e-09 t 1.3181382610456418e-09 accepted 3988 rejected 0 seconds 1144
W_N1024_M4096_r1e-09 t 1.388530957505228e-09 accepted 4198 rejected 0 seconds 1204
W_N1024_M4096_r1e-09 t 1.459753715498782e-09 accepted 4409 rejected 0 seconds 1264
W_N1024_M4096_r1e-09 t 1.5313128853837385e-09 accepted 4619 rejected 0 seconds 1324
W_N1024_M4096_r1e-09 t 1.6037553977883494e-09 accepted 4831 rejected 0 seconds 1385
W_N1024_M4096_r1e-09 t 1.6785504938926293e-09 accepted 5049 rejected 0 seconds 1445
W_N1024_M4096_r1e-09 t 1.7483422624829345e-09 accepted 5252 rejected 0 seconds 1505
W_N1024_M4096_r1e-09 t 1.8163682227591678e-09 accepted 5450 rejected 0 seconds 1565
W_N1024_M4096_r1e-09 t 1.8855777480005983e-09 accepted 5651 rejected 0 seconds 1625
W_N1024_M4096_r1e-09 t 1.9545782940601438e-09 accepted 5851 rejected 0 seconds 1685
W_N1024_M4096_r1e-09 t 2.0181796564910518e-09 accepted 6035 rejected 0 seconds 1745
W_N1024_M4096_r1e-09 t 2.0864261801061125e-09 accepted 6232 rejected 0 seconds 1805
W_N1024_M4096_r1e-09 t 2.1566075383323367e-09 accepted 6434 rejected 0 seconds 1866
W_N1024_M4096_r1e-09 t 2.2204320189190274e-09 accepted 6617 rejected 0 seconds 1926
W_N1024_M4096_r1e-09 t 2.286324170160274e-09 accepted 6805 rejected 0 seconds 1986
W_N1024_M4096_r1e-09 t 2.357584026895095e-09 accepted 7007 rejected 0 seconds 2046
W_N1024_M4096_r1e-09 t 2.428009449378611e-09 accepted 7205 rejected 0 seconds 2106
W_N1024_M4096_r1e-09 t 2.496923615772335e-09 accepted 7397 rejected 0 seconds 2166
W_N1024_M4096_r1e-09 t 2.568651329887334e-09 accepted 7595 rejected 0 seconds 2226
W_N1024_M4096_r1e-09 t 2.642466165761556e-09 accepted 7797 rejected 0 seconds 2287
W_N1024_M4096_r1e-09 t 2.7183025129379464e-09 accepted 8003 rejected 0 seconds 2347
W_N1024_M4096_r1e-09 t 2.7953149096003974e-09 accepted 8211 rejected 0 seconds 2407
W_N1024_M4096_r1e-09 t 2.871520356758231e-09 accepted 8416 rejected 0 seconds 2467
W_N1024_M4096_r1e-09 t 2.9501723023377057e-09 accepted 8627 rejected 0 seconds 2527
W_N1024_M4096_r1e-09 t 3.0405985570382937e-09 accepted 8869 rejected 0 seconds 2588
W_N1024_M4096_r1e-09 t 3.132232227794293e-09 accepted 9113 rejected 0 seconds 2648
W_N1024_M4096_r1e-09 t 3.2225603237667322e-09 accepted 9352 rejected 0 seconds 2708
W_N1024_M4096_r1e-09 t 3.313072547526207e-09 accepted 9591 rejected 0 seconds 2768
W_N1024_M4096_r1e-09 t 3.4053036556572393e-09 accepted 9834 rejected 0 seconds 2828
W_N1024_M4096_r1e-09 t 3.4972681167335413e-09 accepted 10076 rejected 0 seconds 2888
W_N1024_M4096_r1e-09 t 3.5897787486901297e-09 accepted 10319 rejected 0 seconds 2948
W_N1024_M4096_r1e-09 t 3.682434090775764e-09 accepted 10562 rejected 0 seconds 3009
W_N1024_M4096_r1e-09 t 3.774841635532498e-09 accepted 10804 rejected 0 seconds 3069
W_N1024_M4096_r1e-09 t 3.867087197721322e-09 accepted 11045 rejected 0 seconds 3129
W_N1024_M4096_r1e-09 t 3.9605602557158754e-09 accepted 11288 rejected 0 seconds 3189
W_N1024_M4096_r1e-09 t 4.0545023198398616e-09 accepted 11530 rejected 0 seconds 3249
W_N1024_M4096_r1e-09 t 4.145827910682224e-09 accepted 11762 rejected 0 seconds 3310
W_N1024_M4096_r1e-09 t 4.24004639424605e-09 accepted 11997 rejected 0 seconds 3370
W_N1024_M4096_r1e-09 t 4.334943753454723e-09 accepted 12229 rejected 0 seconds 3430
W_N1024_M4096_r1e-09 t 4.432657211511117e-09 accepted 12464 rejected 0 seconds 3490
W_N1024_M4096_r1e-09 t 4.530927670713832e-09 accepted 12698 rejected 0 seconds 3550
W_N1024_M4096_r1e-09 t 4.629744555013456e-09 accepted 12932 rejected 0 seconds 3611
W_N1024_M4096_r1e-09 t 4.729761565819381e-09 accepted 13168 rejected 0 seconds 3671
W_N1024_M4096_r1e-09 t 4.8292616568560605e-09 accepted 13402 rejected 0 seconds 3731
W_N1024_M4096_r1e-09 t 4.929483225997566e-09 accepted 13637 rejected 0 seconds 3791
W_N1024_M4096_r1e-09 t 5.03026145664204e-09 accepted 13873 rejected 0 seconds 3851
W_N1024_M4096_r1e-09 t 5.1320240285841685e-09 accepted 14111 rejected 0 seconds 3911
W_N1024_M4096_r1e-09 t 5.234340451371115e-09 accepted 14350 rejected 0 seconds 3971
W_N1024_M4096_r1e-09 t 5.337635378536681e-09 accepted 14591 rejected 0 seconds 4031
W_N1024_M4096_r1e-09 t 5.441890570272499e-09 accepted 14834 rejected 0 seconds 4092
W_N1024_M4096_r1e-09 t 5.545924162093428e-09 accepted 15076 rejected 0 seconds 4152
W_N1024_M4096_r1e-09 t 5.65052037848332e-09 accepted 15318 rejected 0 seconds 4212
W_N1024_M4096_r1e-09 t 5.755864922960599e-09 accepted 15559 rejected 0 seconds 4272
W_N1024_M4096_r1e-09 t 5.864559384545267e-09 accepted 15803 rejected 0 seconds 4332
W_N1024_M4096_r1e-09 t 5.977016153027566e-09 accepted 16049 rejected 0 seconds 4392
W_N1024_M4096_r1e-09 t 6.093229303666578e-09 accepted 16297 rejected 0 seconds 4453
W_N1024_M4096_r1e-09 t 6.210093033488006e-09 accepted 16543 rejected 0 seconds 4513
W_N1024_M4096_r1e-09 t 6.329593587528886e-09 accepted 16793 rejected 0 seconds 4573
W_N1024_M4096_r1e-09 t 6.447578305020285e-09 accepted 17039 rejected 0 seconds 4633
W_N1024_M4096_r1e-09 t 6.5654664064760385e-09 accepted 17284 rejected 0 seconds 4693
W_N1024_M4096_r1e-09 t 6.684524731842986e-09 accepted 17531 rejected 0 seconds 4753
W_N1024_M4096_r1e-09 t 6.804217558288887e-09 accepted 17779 rejected 0 seconds 4813
W_N1024_M4096_r1e-09 t 6.923097828684054e-09 accepted 18025 rejected 0 seconds 4873
W_N1024_M4096_r1e-09 t 7.04213396154409e-09 accepted 18271 rejected 0 seconds 4933
W_N1024_M4096_r1e-09 t 7.16088309281871e-09 accepted 18516 rejected 0 seconds 4994
W_N1024_M4096_r1e-09 t 7.281568121645214e-09 accepted 18764 rejected 0 seconds 5054
W_N1024_M4096_r1e-09 t 7.399452255699565e-09 accepted 19004 rejected 0 seconds 5114
W_N1024_M4096_r1e-09 t 7.519320525880477e-09 accepted 19244 rejected 0 seconds 5174
W_N1024_M4096_r1e-09 t 7.641484661608269e-09 accepted 19483 rejected 0 seconds 5234
W_N1024_M4096_r1e-09 t 7.764351310504119e-09 accepted 19719 rejected 0 seconds 5294
W_N1024_M4096_r1e-09 t 7.889767496903342e-09 accepted 19959 rejected 0 seconds 5354
W_N1024_M4096_r1e-09 t 8.013848847279764e-09 accepted 20196 rejected 0 seconds 5414
W_N1024_M4096_r1e-09 t 8.138033669603469e-09 accepted 20433 rejected 0 seconds 5474
W_N1024_M4096_r1e-09 t 8.262727500687084e-09 accepted 20671 rejected 0 seconds 5534
W_N1024_M4096_r1e-09 t 8.387827829763376e-09 accepted 20910 rejected 0 seconds 5595
W_N1024_M4096_r1e-09 t 8.513254625145836e-09 accepted 21150 rejected 0 seconds 5655
W_N1024_M4096_r1e-09 t 8.636866645407633e-09 accepted 21387 rejected 0 seconds 5715
W_N1024_M4096_r1e-09 t 8.761237664934111e-09 accepted 21626 rejected 0 seconds 5775
W_N1024_M4096_r1e-09 t 8.884781712489022e-09 accepted 21864 rejected 0 seconds 5835
W_N1024_M4096_r1e-09 t 9.006971927736883e-09 accepted 22100 rejected 0 seconds 5895
W_N1024_M4096_r1e-09 t 9.130919773965941e-09 accepted 22340 rejected 0 seconds 5956
W_N1024_M4096_r1e-09 t 9.254603822880643e-09 accepted 22580 rejected 0 seconds 6016
W_N1024_M4096_r1e-09 t 9.380670630015007e-09 accepted 22825 rejected 0 seconds 6076
W_N1024_M4096_r1e-09 t 9.507156782071061e-09 accepted 23071 rejected 0 seconds 6136
W_N1024_M4096_r1e-09 t 9.634699114402773e-09 accepted 23319 rejected 0 seconds 6196
W_N1024_M4096_r1e-09 t 9.76292398891774e-09 accepted 23568 rejected 0 seconds 6256
W_N1024_M4096_r1e-09 t 9.890939593122557e-09 accepted 23816 rejected 0 seconds 6317
W_N1024_M4096_r1e-09 t 1.001731969535649e-08 accepted 24060 rejected 0 seconds 6377
W_N1024_M4096_r1e-09 t 1.014628799719361e-08 accepted 24308 rejected 0 seconds 6437
W_N1024_M4096_r1e-09 t 1.0274172095184868e-08 accepted 24553 rejected 0 seconds 6497
W_N1024_M4096_r1e-09 t 1.0403857066018233e-08 accepted 24801 rejected 0 seconds 6557
W_N1024_M4096_r1e-09 t 1.0532674605728561e-08 accepted 25048 rejected 0 seconds 6617
W_N1024_M4096_r1e-09 t 1.0660015313832575e-08 accepted 25294 rejected 0 seconds 6677
W_N1024_M4096_r1e-09 t 1.0786416996835702e-08 accepted 25541 rejected 0 seconds 6737
W_N1024_M4096_r1e-09 t 1.0911741906449305e-08 accepted 25790 rejected 0 seconds 6797
W_N1024_M4096_r1e-09 t 1.1032839132750344e-08 accepted 26036 rejected 0 seconds 6858
W_N1024_M4096_r1e-09 t 1.1145578865041535e-08 accepted 26271 rejected 0 seconds 6918
W_N1024_M4096_r1e-09 t 1.1257113454509354e-08 accepted 26510 rejected 0 seconds 6978
W_N1024_M4096_r1e-09 t 1.1366025954391689e-08 accepted 26750 rejected 0 seconds 7038
W_N1024_M4096_r1e-09 t 1.1470789164774935e-08 accepted 26987 rejected 0 seconds 7098
W_N1024_M4096_r1e-09 t 1.1574041174237197e-08 accepted 27226 rejected 0 seconds 7159
W_N1024_M4096_r1e-09 t 1.1674543743050892e-08 accepted 27463 rejected 0 seconds 7219
W_N1024_M4096_r1e-09 t 1.1774924727202425e-08 accepted 27703 rejected 0 seconds 7279
W_N1024_M4096_r1e-09 t 1.1873966939263184e-08 accepted 27942 rejected 0 seconds 7339
W_N1024_M4096_r1e-09 t 1.197122593321901e-08 accepted 28178 rejected 0 seconds 7399
W_N1024_M4096_r1e-09 t 1.2069434625284944e-08 accepted 28417 rejected 0 seconds 7459
W_N1024_M4096_r1e-09 t 1.2166748074910803e-08 accepted 28654 rejected 0 seconds 7519
W_N1024_M4096_r1e-09 t 1.2264984350390201e-08 accepted 28893 rejected 0 seconds 7579
W_N1024_M4096_r1e-09 t 1.2362228045992402e-08 accepted 29129 rejected 0 seconds 7639
W_N1024_M4096_r1e-09 t 1.2461061032045268e-08 accepted 29368 rejected 0 seconds 7699
W_N1024_M4096_r1e-09 t 1.2560783065299536e-08 accepted 29608 rejected 0 seconds 7760
W_N1024_M4096_r1e-09 t 1.2664060689195049e-08 accepted 29855 rejected 0 seconds 7820
W_N1024_M4096_r1e-09 t 1.2767275595183871e-08 accepted 30100 rejected 0 seconds 7880
W_N1024_M4096_r1e-09 t 1.2872256133884412e-08 accepted 30347 rejected 0 seconds 7940
W_N1024_M4096_r1e-09 t 1.297788854188574e-08 accepted 30593 rejected 0 seconds 8000
W_N1024_M4096_r1e-09 t 1.3085152740054853e-08 accepted 30840 rejected 0 seconds 8060
W_N1024_M4096_r1e-09 t 1.3194606191972877e-08 accepted 31089 rejected 0 seconds 8120
W_N1024_M4096_r1e-09 t 1.3304048400271557e-08 accepted 31335 rejected 0 seconds 8181
W_N1024_M4096_r1e-09 t 1.3415093535013946e-08 accepted 31582 rejected 0 seconds 8241
W_N1024_M4096_r1e-09 t 1.3527043924323125e-08 accepted 31829 rejected 0 seconds 8301
W_N1024_M4096_r1e-09 t 1.3639280329375092e-08 accepted 32075 rejected 0 seconds 8361
W_N1024_M4096_r1e-09 t 1.3751698370526967e-08 accepted 32320 rejected 0 seconds 8421
W_N1024_M4096_r1e-09 t 1.3865129958810441e-08 accepted 32566 rejected 0 seconds 8481
W_N1024_M4096_r1e-09 t 1.3979503228657215e-08 accepted 32813 rejected 0 seconds 8541
W_N1024_M4096_r1e-09 t 1.4093817604958632e-08 accepted 33059 rejected 0 seconds 8601
W_N1024_M4096_r1e-09 t 1.4208468168201269e-08 accepted 33305 rejected 0 seconds 8662
W_N1024_M4096_r1e-09 t 1.4321064282086718e-08 accepted 33546 rejected 0 seconds 8722
W_N1024_M4096_r1e-09 t 1.4431557988760951e-08 accepted 33782 rejected 0 seconds 8782
W_N1024_M4096_r1e-09 t 1.4544614954741869e-08 accepted 34023 rejected 0 seconds 8842
W_N1024_M4096_r1e-09 t 1.465648165664047e-08 accepted 34261 rejected 0 seconds 8902
W_N1024_M4096_r1e-09 t 1.4768098604412984e-08 accepted 34498 rejected 0 seconds 8962
W_N1024_M4096_r1e-09 t 1.4880893075134357e-08 accepted 34737 rejected 0 seconds 9023
W_N1024_M4096_r1e-09 t 1.4993003241804284e-08 accepted 34974 rejected 0 seconds 9083
W_N1024_M4096_r1e-09 t 1.5107328007660397e-08 accepted 35215 rejected 0 seconds 9143
W_N1024_M4096_r1e-09 t 1.5221594530293323e-08 accepted 35455 rejected 0 seconds 9203
W_N1024_M4096_r1e-09 t 1.5336383065801495e-08 accepted 35695 rejected 0 seconds 9263
W_N1024_M4096_r1e-09 t 1.5450861818586645e-08 accepted 35933 rejected 0 seconds 9323
W_N1024_M4096_r1e-09 t 1.556661918963634e-08 accepted 36172 rejected 0 seconds 9383
W_N1024_M4096_r1e-09 t 1.5681875231631914e-08 accepted 36408 rejected 0 seconds 9443
W_N1024_M4096_r1e-09 t 1.5801235199322538e-08 accepted 36650 rejected 0 seconds 9504
W_N1024_M4096_r1e-09 t 1.5919478131995833e-08 accepted 36887 rejected 0 seconds 9564
W_N1024_M4096_r1e-09 t 1.6041786584347143e-08 accepted 37129 rejected 0 seconds 9624
W_N1024_M4096_r1e-09 t 1.616735904144945e-08 accepted 37374 rejected 0 seconds 9684
W_N1024_M4096_r1e-09 t 1.629519111375558e-08 accepted 37620 rejected 0 seconds 9744
W_N1024_M4096_r1e-09 t 1.6426027989619062e-08 accepted 37869 rejected 0 seconds 9804
W_N1024_M4096_r1e-09 t 1.655798625372544e-08 accepted 38118 rejected 0 seconds 9864
W_N1024_M4096_r1e-09 t 1.6690868931724716e-08 accepted 38367 rejected 0 seconds 9924
W_N1024_M4096_r1e-09 t 1.682453238524855e-08 accepted 38616 rejected 0 seconds 9984
W_N1024_M4096_r1e-09 t 1.6958300764998645e-08 accepted 38864 rejected 0 seconds 10045
W_N1024_M4096_r1e-09 t 1.709204525121243e-08 accepted 39111 rejected 0 seconds 10105
W_N1024_M4096_r1e-09 t 1.7227835013562236e-08 accepted 39361 rejected 0 seconds 10165
W_N1024_M4096_r1e-09 t 1.736343270277685e-08 accepted 39610 rejected 0 seconds 10225
W_N1024_M4096_r1e-09 t 1.7499342456190693e-08 accepted 39859 rejected 0 seconds 10285
W_N1024_M4096_r1e-09 t 1.7634462364858912e-08 accepted 40106 rejected 0 seconds 10345
W_N1024_M4096_r1e-09 t 1.777044512967182e-08 accepted 40354 rejected 0 seconds 10406
W_N1024_M4096_r1e-09 t 1.7905124251239296e-08 accepted 40599 rejected 0 seconds 10466
W_N1024_M4096_r1e-09 t 1.8036900049815502e-08 accepted 40838 rejected 0 seconds 10526
W_N1024_M4096_r1e-09 t 1.816864429659104e-08 accepted 41076 rejected 0 seconds 10586
W_N1024_M4096_r1e-09 t 1.830275237726712e-08 accepted 41317 rejected 0 seconds 10646
W_N1024_M4096_r1e-09 t 1.843609388508128e-08 accepted 41555 rejected 0 seconds 10706
W_N1024_M4096_r1e-09 t 1.85717155015606e-08 accepted 41795 rejected 0 seconds 10766
W_N1024_M4096_r1e-09 t 1.8707642604811345e-08 accepted 42033 rejected 0 seconds 10826
W_N1024_M4096_r1e-09 t 1.884705896959979e-08 accepted 42274 rejected 0 seconds 10886
W_N1024_M4096_r1e-09 t 1.898798667715409e-08 accepted 42514 rejected 0 seconds 10947
W_N1024_M4096_r1e-09 t 1.913183532707297e-08 accepted 42755 rejected 0 seconds 11007
W_N1024_M4096_r1e-09 t 1.9276714267185925e-08 accepted 42994 rejected 0 seconds 11067
W_N1024_M4096_r1e-09 t 1.942393556075289e-08 accepted 43234 rejected 0 seconds 11127
W_N1024_M4096_r1e-09 t 1.9573123260028976e-08 accepted 43475 rejected 0 seconds 11187
W_N1024_M4096_r1e-09 t 1.9721547348140376e-08 accepted 43713 rejected 0 seconds 11247
W_N1024_M4096_r1e-09 t 1.9872751636819168e-08 accepted 43954 rejected 0 seconds 11307
W_N1024_M4096_r1e-09 t 2.0024687159905555e-08 accepted 44195 rejected 0 seconds 11367
W_N1024_M4096_r1e-09 t 2.0181004041767405e-08 accepted 44442 rejected 0 seconds 11428
W_N1024_M4096_r1e-09 t 2.0334638717445493e-08 accepted 44684 rejected 0 seconds 11488
W_N1024_M4096_r1e-09 t 2.049188935195321e-08 accepted 44931 rejected 0 seconds 11548
W_N1024_M4096_r1e-09 t 2.064958780204433e-08 accepted 45178 rejected 0 seconds 11608
W_N1024_M4096_r1e-09 t 2.0803279601267238e-08 accepted 45418 rejected 0 seconds 11668
W_N1024_M4096_r1e-09 t 2.0985204319792906e-08 accepted 45701 rejected 0 seconds 11728
W_N1024_M4096_r1e-09 t 2.11642965794823e-08 accepted 45978 rejected 0 seconds 11788
W_N1024_M4096_r1e-09 t 2.134551905854494e-08 accepted 46256 rejected 0 seconds 11848
W_N1024_M4096_r1e-09 t 2.1531476040510226e-08 accepted 46538 rejected 0 seconds 11909
W_N1024_M4096_r1e-09 t 2.17203326251988e-08 accepted 46820 rejected 0 seconds 11969
W_N1024_M4096_r1e-09 t 2.1912250091609788e-08 accepted 47101 rejected 0 seconds 12029
W_N1024_M4096_r1e-09 t 2.2096593540315103e-08 accepted 47365 rejected 0 seconds 12089
W_N1024_M4096_r1e-09 t 2.2295428269283827e-08 accepted 47644 rejected 0 seconds 12149
W_N1024_M4096_r1e-09 t 2.25016410452812e-08 accepted 47929 rejected 0 seconds 12209
W_N1024_M4096_r1e-09 t 2.2701379479931205e-08 accepted 48202 rejected 0 seconds 12269
W_N1024_M4096_r1e-09 t 2.289019861712885e-08 accepted 48458 rejected 0 seconds 12329
W_N1024_M4096_r1e-09 t 2.308161483281558e-08 accepted 48716 rejected 0 seconds 12390
W_N1024_M4096_r1e-09 t 2.3280620596213716e-08 accepted 48983 rejected 0 seconds 12450
W_N1024_M4096_r1e-09 t 2.347217628482574e-08 accepted 49239 rejected 0 seconds 12510
W_N1024_M4096_r1e-09 t 2.36637146586588e-08 accepted 49494 rejected 0 seconds 12570
W_N1024_M4096_r1e-09 t 2.3861360771238725e-08 accepted 49756 rejected 0 seconds 12630
W_N1024_M4096_r1e-09 t 2.4059382510990952e-08 accepted 50017 rejected 0 seconds 12690
W_N1024_M4096_r1e-09 t 2.4256033945831796e-08 accepted 50274 rejected 0 seconds 12751
W_N1024_M4096_r1e-09 t 2.443324318296714e-08 accepted 50503 rejected 0 seconds 12811
W_N1024_M4096_r1e-09 t 2.4628849428985742e-08 accepted 50752 rejected 0 seconds 12871
W_N1024_M4096_r1e-09 t 2.4829265426296527e-08 accepted 51002 rejected 0 seconds 12931
W_N1024_M4096_r1e-09 t 2.5040474271364286e-08 accepted 51259 rejected 0 seconds 12991
W_N1024_M4096_r1e-09 t 2.5258445051576068e-08 accepted 51518 rejected 0 seconds 13051
W_N1024_M4096_r1e-09 t 2.546893010589508e-08 accepted 51764 rejected 0 seconds 13111
W_N1024_M4096_r1e-09 t 2.563151144435628e-08 accepted 51952 rejected 0 seconds 13171
W_N1024_M4096_r1e-09 t 2.5790908658239682e-08 accepted 52135 rejected 0 seconds 13231
W_N1024_M4096_r1e-09 t 2.601094624643721e-08 accepted 52386 rejected 0 seconds 13291
W_N1024_M4096_r1e-09 t 2.6241944018553634e-08 accepted 52648 rejected 0 seconds 13351
W_N1024_M4096_r1e-09 t 2.6474957162254915e-08 accepted 52911 rejected 0 seconds 13411
W_N1024_M4096_r1e-09 t 2.6725213509273184e-08 accepted 53192 rejected 0 seconds 13471
W_N1024_M4096_r1e-09 t 2.6969046196551824e-08 accepted 53464 rejected 0 seconds 13531
W_N1024_M4096_r1e-09 t 2.7221777942113596e-08 accepted 53743 rejected 0 seconds 13592
W_N1024_M4096_r1e-09 t 2.748438096037973e-08 accepted 54028 rejected 0 seconds 13652
W_N1024_M4096_r1e-09 t 2.7749018873444723e-08 accepted 54308 rejected 0 seconds 13712
W_N1024_M4096_r1e-09 t 2.798991612138592e-08 accepted 54555 rejected 0 seconds 13772
W_N1024_M4096_r1e-09 t 2.8257065880346644e-08 accepted 54821 rejected 0 seconds 13832
W_N1024_M4096_r1e-09 t 2.8542230037153395e-08 accepted 55099 rejected 0 seconds 13892
W_N1024_M4096_r1e-09 t 2.8818014102001188e-08 accepted 55364 rejected 0 seconds 13952
W_N1024_M4096_r1e-09 t 2.910590434388402e-08 accepted 55638 rejected 0 seconds 14012
W_N1024_M4096_r1e-09 t 2.9377780653388294e-08 accepted 55895 rejected 0 seconds 14073
W_N1024_M4096_r1e-09 t 2.9655653942064012e-08 accepted 56156 rejected 0 seconds 14133
W_N1024_M4096_r1e-09 t 2.993251854688821e-08 accepted 56414 rejected 0 seconds 14193
W_N1024_M4096_r1e-09 t 3.021304369430419e-08 accepted 56672 rejected 0 seconds 14253
W_N1024_M4096_r1e-09 t 3.0490797324842684e-08 accepted 56922 rejected 0 seconds 14314
W_N1024_M4096_r1e-09 t 3.077770795486274e-08 accepted 57172 rejected 0 seconds 14374
W_N1024_M4096_r1e-09 t 3.10976082094018e-08 accepted 57439 rejected 0 seconds 14434
W_N1024_M4096_r1e-09 t 3.1425122220218545e-08 accepted 57703 rejected 0 seconds 14494
W_N1024_M4096_r1e-09 t 3.175373034723947e-08 accepted 57962 rejected 0 seconds 14554
W_N1024_M4096_r1e-09 t 3.2084585683873354e-08 accepted 58219 rejected 0 seconds 14614
W_N1024_M4096_r1e-09 t 3.240719286415947e-08 accepted 58467 rejected 0 seconds 14674
W_N1024_M4096_r1e-09 t 3.2747781110930164e-08 accepted 58726 rejected 0 seconds 14734
W_N1024_M4096_r1e-09 t 3.310092629355391e-08 accepted 58990 rejected 0 seconds 14794
W_N1024_M4096_r1e-09 t 3.344078200841406e-08 accepted 59236 rejected 0 seconds 14854
W_N1024_M4096_r1e-09 t 3.38172859800109e-08 accepted 59493 rejected 0 seconds 14915
W_N1024_M4096_r1e-09 t 3.421723226717044e-08 accepted 59743 rejected 0 seconds 14975
W_N1024_M4096_r1e-09 t 3.46779317870122e-08 accepted 59997 rejected 0 seconds 15035
W_N1024_M4096_r1e-09 t 4.4104040817110306e-08 accepted 60245 rejected 0 seconds 15095
W_N1024_M4096_r1e-09 t 7.371789827642838e-08 accepted 60495 rejected 0 seconds 15155
W_N1024_M4096_r1e-09 t 2.3328061800113982e-07 accepted 60780 rejected 0 seconds 15215
W_N1024_M4096_r1e-09 t 4.061589603910112e-06 accepted 61069 rejected 0 seconds 15275
W_N1024_M4096_r1e-09 OUTPUT kt 0.25 |v| 3.8645324446402626e-08 |q| 6.720755837906845e-09 |p3| 1.3670531372170894e-18 |p4| 2.4549130187402036e-20 steps 61147 seconds 15291
W_N1024_M4096_r1e-09 OUTPUT kt 1.0 |v| 1.3786282968823478e-08 |q| 6.717890009587031e-09 |p3| 9.47683747075445e-19 |p4| 9.463862858962361e-20 steps 61162 seconds 15295
W_N1024_M4096_r1e-09 OUTPUT kt 4.0 |v| 4.834916199235191e-09 |q| 6.662279890343125e-09 |p3| 6.33781497221269e-19 |p4| 3.049028468617947e-19 steps 61176 seconds 15297
WDONE {"N": 1024, "M": 4096, "rtol": 1e-09, "direct_eps": null, "accepted": 61176, "rejected": 0, "seconds": 15297.471685099881, "LU_count": 489404, "max_fixed_point": 0, "stages": 7}


==> anc/B4_fh_comparison/logs/W_N2048_M2048_r1e-09.txt <==
W_N2048_M2048_r1e-09 t 7.589466418971279e-10 accepted 391 rejected 0 seconds 60
W_N2048_M2048_r1e-09 t 1.539239754598837e-09 accepted 780 rejected 0 seconds 120
W_N2048_M2048_r1e-09 t 2.2994738458410626e-09 accepted 1159 rejected 0 seconds 180
W_N2048_M2048_r1e-09 t 3.0697376247011755e-09 accepted 1543 rejected 0 seconds 240
W_N2048_M2048_r1e-09 t 3.94631328170973e-09 accepted 1980 rejected 0 seconds 301
W_N2048_M2048_r1e-09 t 4.856989550510013e-09 accepted 2434 rejected 0 seconds 361
W_N2048_M2048_r1e-09 t 5.7576362215391735e-09 accepted 2883 rejected 0 seconds 421
W_N2048_M2048_r1e-09 t 6.662294416481603e-09 accepted 3334 rejected 0 seconds 481
W_N2048_M2048_r1e-09 t 7.560935168575408e-09 accepted 3782 rejected 0 seconds 541
W_N2048_M2048_r1e-09 t 8.467599513566137e-09 accepted 4234 rejected 0 seconds 601
W_N2048_M2048_r1e-09 t 9.378275218208753e-09 accepted 4688 rejected 0 seconds 661
W_N2048_M2048_r1e-09 t 1.0284939490379902e-08 accepted 5140 rejected 0 seconds 721
W_N2048_M2048_r1e-09 t 1.1197620766876615e-08 accepted 5595 rejected 0 seconds 781
W_N2048_M2048_r1e-09 t 1.2108296770748793e-08 accepted 6049 rejected 0 seconds 841
W_N2048_M2048_r1e-09 t 1.302097848289981e-08 accepted 6504 rejected 0 seconds 901
W_N2048_M2048_r1e-09 t 1.3927643105319289e-08 accepted 6956 rejected 0 seconds 961
W_N2048_M2048_r1e-09 t 1.482026568985755e-08 accepted 7401 rejected 0 seconds 1021
W_N2048_M2048_r1e-09 t 1.5688817413145393e-08 accepted 7834 rejected 0 seconds 1081
W_N2048_M2048_r1e-09 t 1.6559375569403575e-08 accepted 8268 rejected 0 seconds 1141
W_N2048_M2048_r1e-09 t 1.7409874705519902e-08 accepted 8692 rejected 0 seconds 1201
W_N2048_M2048_r1e-09 t 1.8270402699055633e-08 accepted 9121 rejected 0 seconds 1262
W_N2048_M2048_r1e-09 t 1.915099005922005e-08 accepted 9560 rejected 0 seconds 1322
W_N2048_M2048_r1e-09 t 2.003558915475943e-08 accepted 10001 rejected 0 seconds 1382
W_N2048_M2048_r1e-09 t 2.0916176061976878e-08 accepted 10440 rejected 0 seconds 1442
W_N2048_M2048_r1e-09 t 2.1792750981525585e-08 accepted 10877 rejected 0 seconds 1502
W_N2048_M2048_r1e-09 t 2.2673337694278386e-08 accepted 11316 rejected 0 seconds 1562
W_N2048_M2048_r1e-09 t 2.3557936854068457e-08 accepted 11757 rejected 0 seconds 1622
W_N2048_M2048_r1e-09 t 2.443651753027649e-08 accepted 12195 rejected 0 seconds 1682
W_N2048_M2048_r1e-09 t 2.532512858702199e-08 accepted 12638 rejected 0 seconds 1742
W_N2048_M2048_r1e-09 t 2.6199697954082995e-08 accepted 13074 rejected 0 seconds 1802
W_N2048_M2048_r1e-09 t 2.708229162088093e-08 accepted 13514 rejected 0 seconds 1862
W_N2048_M2048_r1e-09 t 2.7972908281464415e-08 accepted 13958 rejected 0 seconds 1922
W_N2048_M2048_r1e-09 t 2.8865530677976034e-08 accepted 14403 rejected 0 seconds 1982
W_N2048_M2048_r1e-09 t 2.977219455186889e-08 accepted 14855 rejected 0 seconds 2042
W_N2048_M2048_r1e-09 t 3.068487545027486e-08 accepted 15310 rejected 0 seconds 2103
W_N2048_M2048_r1e-09 t 3.159354517064328e-08 accepted 15763 rejected 0 seconds 2163
W_N2048_M2048_r1e-09 t 3.2498202977131447e-08 accepted 16214 rejected 0 seconds 2223
W_N2048_M2048_r1e-09 t 3.342291964773812e-08 accepted 16675 rejected 0 seconds 2283
W_N2048_M2048_r1e-09 t 3.432757732892228e-08 accepted 17126 rejected 0 seconds 2343
W_N2048_M2048_r1e-09 t 3.523424134612139e-08 accepted 17578 rejected 0 seconds 2403
W_N2048_M2048_r1e-09 t 3.614090518699007e-08 accepted 18030 rejected 0 seconds 2463
W_N2048_M2048_r1e-09 t 3.7049574817557174e-08 accepted 18483 rejected 0 seconds 2523
W_N2048_M2048_r1e-09 t 3.7968273620527116e-08 accepted 18941 rejected 0 seconds 2583
W_N2048_M2048_r1e-09 t 3.88729307300549e-08 accepted 19392 rejected 0 seconds 2643
W_N2048_M2048_r1e-09 t 3.97856122177807e-08 accepted 19847 rejected 0 seconds 2703
W_N2048_M2048_r1e-09 t 4.069628853232566e-08 accepted 20301 rejected 0 seconds 2763
W_N2048_M2048_r1e-09 t 4.159091761646539e-08 accepted 20747 rejected 0 seconds 2823
W_N2048_M2048_r1e-09 t 4.246749248280158e-08 accepted 21184 rejected 0 seconds 2883
W_N2048_M2048_r1e-09 t 4.335610339288799e-08 accepted 21627 rejected 0 seconds 2943
W_N2048_M2048_r1e-09 t 4.422866693676862e-08 accepted 22062 rejected 0 seconds 3004
W_N2048_M2048_r1e-09 t 4.5091201392947774e-08 accepted 22492 rejected 0 seconds 3064
W_N2048_M2048_r1e-09 t 4.5975800563331726e-08 accepted 22933 rejected 0 seconds 3124
W_N2048_M2048_r1e-09 t 4.685438344360077e-08 accepted 23371 rejected 0 seconds 3184
W_N2048_M2048_r1e-09 t 4.7732965070781104e-08 accepted 23809 rejected 0 seconds 3244
W_N2048_M2048_r1e-09 t 4.860753464494581e-08 accepted 24245 rejected 0 seconds 3304
W_N2048_M2048_r1e-09 t 4.9486116005806465e-08 accepted 24683 rejected 0 seconds 3364
W_N2048_M2048_r1e-09 t 5.036670316440347e-08 accepted 25122 rejected 0 seconds 3424
W_N2048_M2048_r1e-09 t 5.1241273205626115e-08 accepted 25558 rejected 0 seconds 3484
W_N2048_M2048_r1e-09 t 5.211584427912785e-08 accepted 25994 rejected 0 seconds 3544
W_N2048_M2048_r1e-09 t 5.298840804776712e-08 accepted 26429 rejected 0 seconds 3604
W_N2048_M2048_r1e-09 t 5.3866988828366496e-08 accepted 26867 rejected 0 seconds 3664
W_N2048_M2048_r1e-09 t 5.473955344038807e-08 accepted 27302 rejected 0 seconds 3725
W_N2048_M2048_r1e-09 t 5.5628165306307214e-08 accepted 27745 rejected 0 seconds 3785
W_N2048_M2048_r1e-09 t 5.652480017715559e-08 accepted 28192 rejected 0 seconds 3845
W_N2048_M2048_r1e-09 t 5.7425446414193496e-08 accepted 28641 rejected 0 seconds 3905
W_N2048_M2048_r1e-09 t 5.833612170300284e-08 accepted 29095 rejected 0 seconds 3965
W_N2048_M2048_r1e-09 t 5.9246797550462915e-08 accepted 29549 rejected 0 seconds 4025
W_N2048_M2048_r1e-09 t 6.014945018991982e-08 accepted 29999 rejected 0 seconds 4085
W_N2048_M2048_r1e-09 t 6.105611555334965e-08 accepted 30451 rejected 0 seconds 4145
W_N2048_M2048_r1e-09 t 6.197080232040701e-08 accepted 30907 rejected 0 seconds 4205
W_N2048_M2048_r1e-09 t 6.288147973284872e-08 accepted 31361 rejected 0 seconds 4265
W_N2048_M2048_r1e-09 t 6.378814481489687e-08 accepted 31813 rejected 0 seconds 4325
W_N2048_M2048_r1e-09 t 6.470082629726514e-08 accepted 32268 rejected 0 seconds 4386
W_N2048_M2048_r1e-09 t 6.560949731454267e-08 accepted 32721 rejected 0 seconds 4446
W_N2048_M2048_r1e-09 t 6.652418568349568e-08 accepted 33177 rejected 0 seconds 4506
W_N2048_M2048_r1e-09 t 6.743285679564923e-08 accepted 33630 rejected 0 seconds 4566
W_N2048_M2048_r1e-09 t 6.831344460982418e-08 accepted 34069 rejected 0 seconds 4626
W_N2048_M2048_r1e-09 t 6.917999184085876e-08 accepted 34501 rejected 0 seconds 4686
W_N2048_M2048_r1e-09 t 7.007261538860232e-08 accepted 34946 rejected 0 seconds 4746
W_N2048_M2048_r1e-09 t 7.094919157173144e-08 accepted 35383 rejected 0 seconds 4806
W_N2048_M2048_r1e-09 t 7.182376215855401e-08 accepted 35819 rejected 0 seconds 4866
W_N2048_M2048_r1e-09 t 7.268830275069472e-08 accepted 36250 rejected 0 seconds 4926
W_N2048_M2048_r1e-09 t 7.356287375142979e-08 accepted 36686 rejected 0 seconds 4986
W_N2048_M2048_r1e-09 t 7.444145579909317e-08 accepted 37124 rejected 0 seconds 5046
W_N2048_M2048_r1e-09 t 7.531402130719528e-08 accepted 37559 rejected 0 seconds 5107
W_N2048_M2048_r1e-09 t 7.618658712661237e-08 accepted 37994 rejected 0 seconds 5167
W_N2048_M2048_r1e-09 t 7.706115772039423e-08 accepted 38430 rejected 0 seconds 5227
W_N2048_M2048_r1e-09 t 7.792570016933201e-08 accepted 38861 rejected 0 seconds 5287
W_N2048_M2048_r1e-09 t 7.880428287181162e-08 accepted 39299 rejected 0 seconds 5347
W_N2048_M2048_r1e-09 t 7.968286469197589e-08 accepted 39737 rejected 0 seconds 5407
W_N2048_M2048_r1e-09 t 8.056345319928337e-08 accepted 40176 rejected 0 seconds 5467
W_N2048_M2048_r1e-09 t 8.146008948828655e-08 accepted 40623 rejected 0 seconds 5527
W_N2048_M2048_r1e-09 t 8.23507085358731e-08 accepted 41067 rejected 0 seconds 5587
W_N2048_M2048_r1e-09 t 8.326339269519087e-08 accepted 41522 rejected 0 seconds 5647
W_N2048_M2048_r1e-09 t 8.418209424815202e-08 accepted 41980 rejected 0 seconds 5707
W_N2048_M2048_r1e-09 t 8.509277158728128e-08 accepted 42434 rejected 0 seconds 5768
W_N2048_M2048_r1e-09 t 8.600144278066887e-08 accepted 42887 rejected 0 seconds 5828
W_N2048_M2048_r1e-09 t 8.690209021799904e-08 accepted 43336 rejected 0 seconds 5888
W_N2048_M2048_r1e-09 t 8.78087563727949e-08 accepted 43788 rejected 0 seconds 5948
W_N2048_M2048_r1e-09 t 8.872344472558878e-08 accepted 44244 rejected 0 seconds 6008
W_N2048_M2048_r1e-09 t 8.96301100280735e-08 accepted 44696 rejected 0 seconds 6068
W_N2048_M2048_r1e-09 t 9.053075719813374e-08 accepted 45145 rejected 0 seconds 6128
W_N2048_M2048_r1e-09 t 9.1423383023622e-08 accepted 45590 rejected 0 seconds 6188
W_N2048_M2048_r1e-09 t 9.233205427834397e-08 accepted 46043 rejected 0 seconds 6248
W_N2048_M2048_r1e-09 t 9.324674359523109e-08 accepted 46499 rejected 0 seconds 6308
W_N2048_M2048_r1e-09 t 9.415742025171441e-08 accepted 46953 rejected 0 seconds 6368
W_N2048_M2048_r1e-09 t 9.505205187818042e-08 accepted 47399 rejected 0 seconds 6428
W_N2048_M2048_r1e-09 t 9.592060669437645e-08 accepted 47832 rejected 0 seconds 6489
W_N2048_M2048_r1e-09 t 9.680119701971355e-08 accepted 48271 rejected 0 seconds 6549
W_N2048_M2048_r1e-09 t 9.76837917028105e-08 accepted 48711 rejected 0 seconds 6609
W_N2048_M2048_r1e-09 t 9.85543516097311e-08 accepted 49145 rejected 0 seconds 6669
W_N2048_M2048_r1e-09 t 9.943092965625768e-08 accepted 49582 rejected 0 seconds 6729
W_N2048_M2048_r1e-09 t 1.0030549995174915e-07 accepted 50018 rejected 0 seconds 6789
W_N2048_M2048_r1e-09 t 1.0118608973922181e-07 accepted 50457 rejected 0 seconds 6849
W_N2048_M2048_r1e-09 t 1.0206667914234715e-07 accepted 50896 rejected 0 seconds 6909
W_N2048_M2048_r1e-09 t 1.0294927522542237e-07 accepted 51336 rejected 0 seconds 6969
W_N2048_M2048_r1e-09 t 1.0382986352478252e-07 accepted 51775 rejected 0 seconds 7029
W_N2048_M2048_r1e-09 t 1.0470443640553726e-07 accepted 52211 rejected 0 seconds 7089
W_N2048_M2048_r1e-09 t 1.0557900934151426e-07 accepted 52647 rejected 0 seconds 7149
W_N2048_M2048_r1e-09 t 1.0645959837183657e-07 accepted 53086 rejected 0 seconds 7209
W_N2048_M2048_r1e-09 t 1.0733617797575442e-07 accepted 53523 rejected 0 seconds 7269
W_N2048_M2048_r1e-09 t 1.0822077994024849e-07 accepted 53964 rejected 0 seconds 7329
W_N2048_M2048_r1e-09 t 1.0912544062061873e-07 accepted 54415 rejected 0 seconds 7389
W_N2048_M2048_r1e-09 t 1.1003612058181141e-07 accepted 54869 rejected 0 seconds 7449
W_N2048_M2048_r1e-09 t 1.1094479192558232e-07 accepted 55322 rejected 0 seconds 7509
W_N2048_M2048_r1e-09 t 1.118554695294775e-07 accepted 55776 rejected 0 seconds 7569
W_N2048_M2048_r1e-09 t 1.1277016068811836e-07 accepted 56232 rejected 0 seconds 7629
W_N2048_M2048_r1e-09 t 1.1368685864481438e-07 accepted 56689 rejected 0 seconds 7689
W_N2048_M2048_r1e-09 t 1.1459152069982217e-07 accepted 57140 rejected 0 seconds 7749
W_N2048_M2048_r1e-09 t 1.1551022223982718e-07 accepted 57598 rejected 0 seconds 7809
W_N2048_M2048_r1e-09 t 1.1642691684159347e-07 accepted 58055 rejected 0 seconds 7869
W_N2048_M2048_r1e-09 t 1.1733960158072093e-07 accepted 58510 rejected 0 seconds 7929
W_N2048_M2048_r1e-09 t 1.1824426354926011e-07 accepted 58961 rejected 0 seconds 7989
W_N2048_M2048_r1e-09 t 1.1915895422912215e-07 accepted 59417 rejected 0 seconds 8050
W_N2048_M2048_r1e-09 t 1.2007163917490463e-07 accepted 59872 rejected 0 seconds 8110
W_N2048_M2048_r1e-09 t 1.209863298910202e-07 accepted 60328 rejected 0 seconds 8170
W_N2048_M2048_r1e-09 t 1.2187494552697915e-07 accepted 60771 rejected 0 seconds 8230
W_N2048_M2048_r1e-09 t 1.2274951803182862e-07 accepted 61207 rejected 0 seconds 8290
W_N2048_M2048_r1e-09 t 1.2363612734131451e-07 accepted 61649 rejected 0 seconds 8350
W_N2048_M2048_r1e-09 t 1.2453276578095314e-07 accepted 62096 rejected 0 seconds 8410
W_N2048_M2048_r1e-09 t 1.2540533336942415e-07 accepted 62531 rejected 0 seconds 8470
W_N2048_M2048_r1e-09 t 1.2629194253703565e-07 accepted 62973 rejected 0 seconds 8530
W_N2048_M2048_r1e-09 t 1.2717654495944773e-07 accepted 63414 rejected 0 seconds 8590
W_N2048_M2048_r1e-09 t 1.2806716572774156e-07 accepted 63858 rejected 0 seconds 8650
W_N2048_M2048_r1e-09 t 1.2895176812203726e-07 accepted 64299 rejected 0 seconds 8710
W_N2048_M2048_r1e-09 t 1.2983035339351764e-07 accepted 64737 rejected 0 seconds 8771
W_N2048_M2048_r1e-09 t 1.3071094413752278e-07 accepted 65176 rejected 0 seconds 8831
W_N2048_M2048_r1e-09 t 1.3159354113565842e-07 accepted 65616 rejected 0 seconds 8891
W_N2048_M2048_r1e-09 t 1.3248215668234678e-07 accepted 66059 rejected 0 seconds 8951
W_N2048_M2048_r1e-09 t 1.3335673057933045e-07 accepted 66495 rejected 0 seconds 9011
W_N2048_M2048_r1e-09 t 1.3424534462681155e-07 accepted 66938 rejected 0 seconds 9071
W_N2048_M2048_r1e-09 t 1.351439893196823e-07 accepted 67386 rejected 0 seconds 9131
W_N2048_M2048_r1e-09 t 1.3602458028671553e-07 accepted 67825 rejected 0 seconds 9191
W_N2048_M2048_r1e-09 t 1.3693726743475966e-07 accepted 68280 rejected 0 seconds 9251
W_N2048_M2048_r1e-09 t 1.3784193062186465e-07 accepted 68731 rejected 0 seconds 9311
W_N2048_M2048_r1e-09 t 1.3875662244642388e-07 accepted 69187 rejected 0 seconds 9371
W_N2048_M2048_r1e-09 t 1.3969137333951148e-07 accepted 69653 rejected 0 seconds 9431
W_N2048_M2048_r1e-09 t 1.4073444206865248e-07 accepted 70173 rejected 0 seconds 9491
W_N2048_M2048_r1e-09 t 1.417574535891554e-07 accepted 70683 rejected 0 seconds 9552
W_N2048_M2048_r1e-09 t 1.427744485984237e-07 accepted 71190 rejected 0 seconds 9612
W_N2048_M2048_r1e-09 t 1.438115022412409e-07 accepted 71707 rejected 0 seconds 9672
W_N2048_M2048_r1e-09 t 1.4483652087789692e-07 accepted 72218 rejected 0 seconds 9732
W_N2048_M2048_r1e-09 t 1.4583345734290779e-07 accepted 72715 rejected 0 seconds 9792
W_N2048_M2048_r1e-09 t 1.4682237089813241e-07 accepted 73208 rejected 0 seconds 9852
W_N2048_M2048_r1e-09 t 1.478814920775165e-07 accepted 73736 rejected 0 seconds 9912
W_N2048_M2048_r1e-09 t 1.489125318275467e-07 accepted 74250 rejected 0 seconds 9972
W_N2048_M2048_r1e-09 t 1.4988339539873665e-07 accepted 74734 rejected 0 seconds 10032
W_N2048_M2048_r1e-09 t 1.5080411278961368e-07 accepted 75193 rejected 0 seconds 10092
W_N2048_M2048_r1e-09 t 1.5177698544873182e-07 accepted 75678 rejected 0 seconds 10152
W_N2048_M2048_r1e-09 t 1.5273782599970643e-07 accepted 76157 rejected 0 seconds 10212
W_N2048_M2048_r1e-09 t 1.5364851828881423e-07 accepted 76611 rejected 0 seconds 10272
W_N2048_M2048_r1e-09 t 1.5461337576061192e-07 accepted 77092 rejected 0 seconds 10332
W_N2048_M2048_r1e-09 t 1.5557422448898503e-07 accepted 77571 rejected 0 seconds 10392
W_N2048_M2048_r1e-09 t 1.5653908833174307e-07 accepted 78052 rejected 0 seconds 10452
W_N2048_M2048_r1e-09 t 1.5748790910912762e-07 accepted 78525 rejected 0 seconds 10512
W_N2048_M2048_r1e-09 t 1.5828027027008526e-07 accepted 78920 rejected 0 seconds 10572
W_N2048_M2048_r1e-09 t 1.5925718911546052e-07 accepted 79407 rejected 0 seconds 10633
W_N2048_M2048_r1e-09 t 1.6016189990899844e-07 accepted 79858 rejected 0 seconds 10693
W_N2048_M2048_r1e-09 t 1.6109871624467567e-07 accepted 80325 rejected 0 seconds 10753
W_N2048_M2048_r1e-09 t 1.6204958803132266e-07 accepted 80799 rejected 0 seconds 10813
W_N2048_M2048_r1e-09 t 1.6287409056792462e-07 accepted 81210 rejected 0 seconds 10873
W_N2048_M2048_r1e-09 t 1.6355416497710626e-07 accepted 81549 rejected 0 seconds 10933
W_N2048_M2048_r1e-09 t 1.643185096742217e-07 accepted 81930 rejected 0 seconds 10993
W_N2048_M2048_r1e-09 t 1.6525741137789588e-07 accepted 82398 rejected 0 seconds 11053
W_N2048_M2048_r1e-09 t 1.6624248713568923e-07 accepted 82889 rejected 0 seconds 11113
W_N2048_M2048_r1e-09 t 1.672356281625592e-07 accepted 83384 rejected 0 seconds 11173
W_N2048_M2048_r1e-09 t 1.6826694097667044e-07 accepted 83898 rejected 0 seconds 11233
W_N2048_M2048_r1e-09 t 1.69228084731606e-07 accepted 84377 rejected 0 seconds 11293
W_N2048_M2048_r1e-09 t 1.7028361554886049e-07 accepted 84903 rejected 0 seconds 11353
W_N2048_M2048_r1e-09 t 1.7132319088875396e-07 accepted 85421 rejected 0 seconds 11413
W_N2048_M2048_r1e-09 t 1.7231872573163956e-07 accepted 85917 rejected 0 seconds 11473
W_N2048_M2048_r1e-09 t 1.7322606295905735e-07 accepted 86369 rejected 0 seconds 11533
W_N2048_M2048_r1e-09 t 1.742138503625353e-07 accepted 86861 rejected 0 seconds 11593
W_N2048_M2048_r1e-09 t 1.7523597070118742e-07 accepted 87370 rejected 0 seconds 11653
W_N2048_M2048_r1e-09 t 1.7620008807013761e-07 accepted 87850 rejected 0 seconds 11713
W_N2048_M2048_r1e-09 t 1.772267671589247e-07 accepted 88361 rejected 0 seconds 11773
W_N2048_M2048_r1e-09 t 1.781472777078411e-07 accepted 88819 rejected 0 seconds 11833
W_N2048_M2048_r1e-09 t 1.7909429231176165e-07 accepted 89290 rejected 0 seconds 11894
W_N2048_M2048_r1e-09 t 1.800598745539454e-07 accepted 89770 rejected 0 seconds 11954
W_N2048_M2048_r1e-09 t 1.8098374278862544e-07 accepted 90229 rejected 0 seconds 12014
W_N2048_M2048_r1e-09 t 1.8187598492205458e-07 accepted 90672 rejected 0 seconds 12074
W_N2048_M2048_r1e-09 t 1.82835448081482e-07 accepted 91148 rejected 0 seconds 12134
W_N2048_M2048_r1e-09 t 1.838180531849982e-07 accepted 91635 rejected 0 seconds 12194
W_N2048_M2048_r1e-09 t 1.8478968105818837e-07 accepted 92116 rejected 0 seconds 12254
W_N2048_M2048_r1e-09 t 1.8575452797538053e-07 accepted 92593 rejected 0 seconds 12314
W_N2048_M2048_r1e-09 t 1.8668035121179728e-07 accepted 93050 rejected 0 seconds 12374
W_N2048_M2048_r1e-09 t 1.876078162073944e-07 accepted 93507 rejected 0 seconds 12434
W_N2048_M2048_r1e-09 t 1.885737826606797e-07 accepted 93982 rejected 0 seconds 12494
W_N2048_M2048_r1e-09 t 1.8955634180397818e-07 accepted 94464 rejected 0 seconds 12554
W_N2048_M2048_r1e-09 t 1.9047205551827132e-07 accepted 94912 rejected 0 seconds 12614
W_N2048_M2048_r1e-09 t 1.9141300700081725e-07 accepted 95371 rejected 0 seconds 12674
W_N2048_M2048_r1e-09 t 1.9238175395880399e-07 accepted 95842 rejected 0 seconds 12735
W_N2048_M2048_r1e-09 t 1.9332106164973676e-07 accepted 96297 rejected 0 seconds 12795
W_N2048_M2048_r1e-09 t 1.9428697650524741e-07 accepted 96763 rejected 0 seconds 12855
W_N2048_M2048_r1e-09 t 1.952529387486756e-07 accepted 97227 rejected 0 seconds 12915
W_N2048_M2048_r1e-09 t 1.9635354561634416e-07 accepted 97753 rejected 0 seconds 12975
W_N2048_M2048_r1e-09 t 1.9743947724645489e-07 accepted 98269 rejected 0 seconds 13035
W_N2048_M2048_r1e-09 t 1.985277789652042e-07 accepted 98783 rejected 0 seconds 13095
W_N2048_M2048_r1e-09 t 1.9958453151117032e-07 accepted 99279 rejected 0 seconds 13155
W_N2048_M2048_r1e-09 t 2.0062877274157222e-07 accepted 99766 rejected 0 seconds 13215
W_N2048_M2048_r1e-09 t 2.0170383995116423e-07 accepted 100264 rejected 0 seconds 13275
W_N2048_M2048_r1e-09 t 2.0280610143020665e-07 accepted 100771 rejected 0 seconds 13335
W_N2048_M2048_r1e-09 t 2.0392085853220645e-07 accepted 101280 rejected 0 seconds 13395
W_N2048_M2048_r1e-09 t 2.0505523543803288e-07 accepted 101794 rejected 0 seconds 13455
W_N2048_M2048_r1e-09 t 2.061763306614166e-07 accepted 102298 rejected 0 seconds 13515
W_N2048_M2048_r1e-09 t 2.0735357869101064e-07 accepted 102823 rejected 0 seconds 13575
W_N2048_M2048_r1e-09 t 2.083954174085524e-07 accepted 103284 rejected 0 seconds 13635
W_N2048_M2048_r1e-09 t 2.0919171375905376e-07 accepted 103634 rejected 0 seconds 13695
W_N2048_M2048_r1e-09 t 2.1004302432110008e-07 accepted 104006 rejected 0 seconds 13755
W_N2048_M2048_r1e-09 t 2.1090890176370326e-07 accepted 104382 rejected 0 seconds 13815
W_N2048_M2048_r1e-09 t 2.117756186203609e-07 accepted 104756 rejected 0 seconds 13875
W_N2048_M2048_r1e-09 t 2.1264313397957792e-07 accepted 105128 rejected 0 seconds 13936
W_N2048_M2048_r1e-09 t 2.1349509207970973e-07 accepted 105491 rejected 0 seconds 13996
W_N2048_M2048_r1e-09 t 2.144328761000585e-07 accepted 105888 rejected 0 seconds 14056
W_N2048_M2048_r1e-09 t 2.1538687751968812e-07 accepted 106289 rejected 0 seconds 14116
W_N2048_M2048_r1e-09 t 2.163042317625976e-07 accepted 106672 rejected 0 seconds 14176
W_N2048_M2048_r1e-09 t 2.1725943865914635e-07 accepted 107068 rejected 0 seconds 14236
W_N2048_M2048_r1e-09 t 2.182409098873992e-07 accepted 107472 rejected 0 seconds 14296
W_N2048_M2048_r1e-09 t 2.1932046038194223e-07 accepted 107913 rejected 0 seconds 14356
W_N2048_M2048_r1e-09 t 2.2041878472333463e-07 accepted 108358 rejected 0 seconds 14416
W_N2048_M2048_r1e-09 t 2.2151106172378874e-07 accepted 108797 rejected 0 seconds 14476
W_N2048_M2048_r1e-09 t 2.2245877993222637e-07 accepted 109175 rejected 0 seconds 14536
W_N2048_M2048_r1e-09 t 2.2341836250957596e-07 accepted 109555 rejected 0 seconds 14596
W_N2048_M2048_r1e-09 t 2.2427252594260413e-07 accepted 109891 rejected 0 seconds 14657
W_N2048_M2048_r1e-09 t 2.251990464409143e-07 accepted 110253 rejected 0 seconds 14717
W_N2048_M2048_r1e-09 t 2.2622245489430464e-07 accepted 110650 rejected 0 seconds 14777
W_N2048_M2048_r1e-09 t 2.2723568542974042e-07 accepted 111040 rejected 0 seconds 14837
W_N2048_M2048_r1e-09 t 2.2825650806405035e-07 accepted 111430 rejected 0 seconds 14897
W_N2048_M2048_r1e-09 t 2.2929593699990998e-07 accepted 111824 rejected 0 seconds 14957
W_N2048_M2048_r1e-09 t 2.3034616457649484e-07 accepted 112219 rejected 0 seconds 15017
W_N2048_M2048_r1e-09 t 2.314047141193173e-07 accepted 112614 rejected 0 seconds 15077
W_N2048_M2048_r1e-09 t 2.3247731529327105e-07 accepted 113011 rejected 0 seconds 15137
W_N2048_M2048_r1e-09 t 2.3363507983064766e-07 accepted 113436 rejected 0 seconds 15197
W_N2048_M2048_r1e-09 t 2.3486115169017475e-07 accepted 113882 rejected 0 seconds 15257
W_N2048_M2048_r1e-09 t 2.3611262371055495e-07 accepted 114333 rejected 0 seconds 15317
W_N2048_M2048_r1e-09 t 2.373505754044889e-07 accepted 114775 rejected 0 seconds 15377
W_N2048_M2048_r1e-09 t 2.384442274350067e-07 accepted 115162 rejected 0 seconds 15437
W_N2048_M2048_r1e-09 t 2.39521160230675e-07 accepted 115540 rejected 0 seconds 15497
W_N2048_M2048_r1e-09 t 2.406560050036788e-07 accepted 115935 rejected 0 seconds 15558
W_N2048_M2048_r1e-09 t 2.417978788290574e-07 accepted 116329 rejected 0 seconds 15618
W_N2048_M2048_r1e-09 t 2.4294662694159907e-07 accepted 116722 rejected 0 seconds 15678
W_N2048_M2048_r1e-09 t 2.441086457805183e-07 accepted 117116 rejected 0 seconds 15738
W_N2048_M2048_r1e-09 t 2.452808643881558e-07 accepted 117510 rejected 0 seconds 15798
W_N2048_M2048_r1e-09 t 2.4659945100635144e-07 accepted 117949 rejected 0 seconds 15858
W_N2048_M2048_r1e-09 t 2.4784616646167176e-07 accepted 118360 rejected 0 seconds 15918
W_N2048_M2048_r1e-09 t 2.4834993764172307e-07 accepted 118525 rejected 0 seconds 15978
W_N2048_M2048_r1e-09 t 2.49388090155612e-07 accepted 118863 rejected 0 seconds 16039
W_N2048_M2048_r1e-09 t 2.5049981943595357e-07 accepted 119222 rejected 0 seconds 16099
W_N2048_M2048_r1e-09 t 2.5160545281630517e-07 accepted 119576 rejected 0 seconds 16159
W_N2048_M2048_r1e-09 t 2.5285014393069157e-07 accepted 119971 rejected 0 seconds 16219
W_N2048_M2048_r1e-09 t 2.5406545357942927e-07 accepted 120353 rejected 0 seconds 16279
W_N2048_M2048_r1e-09 t 2.552306824225912e-07 accepted 120716 rejected 0 seconds 16339
W_N2048_M2048_r1e-09 t 2.5633831895669467e-07 accepted 121058 rejected 0 seconds 16399
W_N2048_M2048_r1e-09 t 2.5750448773413393e-07 accepted 121415 rejected 0 seconds 16459
W_N2048_M2048_r1e-09 t 2.587806978294108e-07 accepted 121802 rejected 0 seconds 16519
W_N2048_M2048_r1e-09 t 2.600963505322478e-07 accepted 122197 rejected 0 seconds 16579
W_N2048_M2048_r1e-09 t 2.6140842174894955e-07 accepted 122587 rejected 0 seconds 16639
W_N2048_M2048_r1e-09 t 2.627272961473137e-07 accepted 122975 rejected 0 seconds 16699
W_N2048_M2048_r1e-09 t 2.6405953536308507e-07 accepted 123363 rejected 0 seconds 16759
W_N2048_M2048_r1e-09 t 2.6542317755088263e-07 accepted 123756 rejected 0 seconds 16819
W_N2048_M2048_r1e-09 t 2.668402176539196e-07 accepted 124160 rejected 0 seconds 16880
W_N2048_M2048_r1e-09 t 2.682941968074731e-07 accepted 124570 rejected 0 seconds 16940
W_N2048_M2048_r1e-09 t 2.697469315903655e-07 accepted 124975 rejected 0 seconds 17000
W_N2048_M2048_r1e-09 t 2.712380960298164e-07 accepted 125386 rejected 0 seconds 17060
W_N2048_M2048_r1e-09 t 2.72728171783595e-07 accepted 125792 rejected 0 seconds 17120
W_N2048_M2048_r1e-09 t 2.744041563832951e-07 accepted 126243 rejected 0 seconds 17180
W_N2048_M2048_r1e-09 t 2.758523852672118e-07 accepted 126628 rejected 0 seconds 17240
W_N2048_M2048_r1e-09 t 2.773247210652817e-07 accepted 127015 rejected 0 seconds 17300
W_N2048_M2048_r1e-09 t 2.7886867577034467e-07 accepted 127416 rejected 0 seconds 17360
W_N2048_M2048_r1e-09 t 2.802236823562317e-07 accepted 127764 rejected 0 seconds 17420
W_N2048_M2048_r1e-09 t 2.8168838691696483e-07 accepted 128136 rejected 0 seconds 17481
W_N2048_M2048_r1e-09 t 2.831101057410093e-07 accepted 128493 rejected 0 seconds 17541
W_N2048_M2048_r1e-09 t 2.84588262143752e-07 accepted 128860 rejected 0 seconds 17601
W_N2048_M2048_r1e-09 t 2.859448125000377e-07 accepted 129193 rejected 0 seconds 17661
W_N2048_M2048_r1e-09 t 2.869189768492108e-07 accepted 129430 rejected 0 seconds 17721
W_N2048_M2048_r1e-09 t 2.881382411770965e-07 accepted 129724 rejected 0 seconds 17782
W_N2048_M2048_r1e-09 t 2.896513809883567e-07 accepted 130085 rejected 0 seconds 17842
W_N2048_M2048_r1e-09 t 2.9117891869974846e-07 accepted 130445 rejected 0 seconds 17902
W_N2048_M2048_r1e-09 t 2.927768479164338e-07 accepted 130817 rejected 0 seconds 17962
W_N2048_M2048_r1e-09 t 2.9442612095422574e-07 accepted 131196 rejected 0 seconds 18022
W_N2048_M2048_r1e-09 t 2.961730058031628e-07 accepted 131592 rejected 0 seconds 18082
W_N2048_M2048_r1e-09 t 2.9791285073523975e-07 accepted 131981 rejected 0 seconds 18142
W_N2048_M2048_r1e-09 t 2.996135064985136e-07 accepted 132356 rejected 0 seconds 18202
W_N2048_M2048_r1e-09 t 3.0134241859389753e-07 accepted 132732 rejected 0 seconds 18262
W_N2048_M2048_r1e-09 t 3.031236540165702e-07 accepted 133114 rejected 0 seconds 18322
W_N2048_M2048_r1e-09 t 3.0494537482872125e-07 accepted 133499 rejected 0 seconds 18383
W_N2048_M2048_r1e-09 t 3.0679436059292534e-07 accepted 133884 rejected 0 seconds 18443
W_N2048_M2048_r1e-09 t 3.087154836730861e-07 accepted 134278 rejected 0 seconds 18503
W_N2048_M2048_r1e-09 t 3.107122095126525e-07 accepted 134681 rejected 0 seconds 18563
W_N2048_M2048_r1e-09 t 3.12676104603192e-07 accepted 135071 rejected 0 seconds 18623
W_N2048_M2048_r1e-09 t 3.147492571319407e-07 accepted 135476 rejected 0 seconds 18683
W_N2048_M2048_r1e-09 t 3.1683203609145805e-07 accepted 135876 rejected 0 seconds 18743
W_N2048_M2048_r1e-09 t 3.189407005829862e-07 accepted 136274 rejected 0 seconds 18803
W_N2048_M2048_r1e-09 t 3.2110301317666715e-07 accepted 136675 rejected 0 seconds 18863
W_N2048_M2048_r1e-09 t 3.2346547859000427e-07 accepted 137105 rejected 0 seconds 18923
W_N2048_M2048_r1e-09 t 3.259830500571394e-07 accepted 137554 rejected 0 seconds 18983
W_N2048_M2048_r1e-09 t 3.282773739421352e-07 accepted 137955 rejected 0 seconds 19043
W_N2048_M2048_r1e-09 t 3.305992486079214e-07 accepted 138353 rejected 0 seconds 19103
W_N2048_M2048_r1e-09 t 3.329734436214661e-07 accepted 138752 rejected 0 seconds 19164
W_N2048_M2048_r1e-09 t 3.353780532620053e-07 accepted 139148 rejected 0 seconds 19224
W_N2048_M2048_r1e-09 t 3.375329869824746e-07 accepted 139496 rejected 0 seconds 19284
W_N2048_M2048_r1e-09 t 3.396840163053577e-07 accepted 139837 rejected 0 seconds 19344
W_N2048_M2048_r1e-09 t 3.4175226355324455e-07 accepted 140159 rejected 0 seconds 19404
W_N2048_M2048_r1e-09 t 3.4403045088092304e-07 accepted 140507 rejected 0 seconds 19464
W_N2048_M2048_r1e-09 t 3.4639548627971814e-07 accepted 140861 rejected 0 seconds 19524
W_N2048_M2048_r1e-09 t 3.4867272075029896e-07 accepted 141195 rejected 0 seconds 19584
W_N2048_M2048_r1e-09 t 3.5099713342503804e-07 accepted 141529 rejected 0 seconds 19644
W_N2048_M2048_r1e-09 t 3.5328495573541023e-07 accepted 141851 rejected 0 seconds 19704
W_N2048_M2048_r1e-09 t 3.558262039078176e-07 accepted 142201 rejected 0 seconds 19765
W_N2048_M2048_r1e-09 t 3.5845033992330175e-07 accepted 142554 rejected 0 seconds 19825
W_N2048_M2048_r1e-09 t 3.6127107323957885e-07 accepted 142924 rejected 0 seconds 19885
W_N2048_M2048_r1e-09 t 3.6378804751238443e-07 accepted 143246 rejected 0 seconds 19945
W_N2048_M2048_r1e-09 t 3.664392971709035e-07 accepted 143577 rejected 0 seconds 20005
W_N2048_M2048_r1e-09 t 3.6910184224097436e-07 accepted 143901 rejected 0 seconds 20065
W_N2048_M2048_r1e-09 t 3.720502956369934e-07 accepted 144250 rejected 0 seconds 20125
W_N2048_M2048_r1e-09 t 3.749122684320665e-07 accepted 144579 rejected 0 seconds 20185
W_N2048_M2048_r1e-09 t 3.7785214535362695e-07 accepted 144907 rejected 0 seconds 20245
W_N2048_M2048_r1e-09 t 3.8111339131651135e-07 accepted 145259 rejected 0 seconds 20305
W_N2048_M2048_r1e-09 t 3.8457929690110484e-07 accepted 145619 rejected 0 seconds 20366
W_N2048_M2048_r1e-09 t 3.883654735877516e-07 accepted 145995 rejected 0 seconds 20426
W_N2048_M2048_r1e-09 t 3.922595607014147e-07 accepted 146362 rejected 0 seconds 20486
W_N2048_M2048_r1e-09 t 3.965879258368483e-07 accepted 146744 rejected 0 seconds 20546
W_N2048_M2048_r1e-09 t 4.013797805388468e-07 accepted 147125 rejected 0 seconds 20606
W_N2048_M2048_r1e-09 t 3.5215389858352504e-05 accepted 147517 rejected 0 seconds 20666
W_N2048_M2048_r1e-09 OUTPUT kt 0.25 |v| 6.398993059974887e-13 |q| 1.0139637623901374e-08 |p3| 2.377873714455798e-23 |p4| 1.5880311521330034e-19 steps 147535 seconds 20669
W_N2048_M2048_r1e-09 OUTPUT kt 1.0 |v| 2.3513541975234325e-13 |q| 8.946691525833754e-09 |p3| 1.3912323243062884e-23 |p4| 2.608174074663943e-19 steps 147545 seconds 20670
W_N2048_M2048_r1e-09 OUTPUT kt 4.0 |v| 7.99154136995992e-14 |q| 7.43306403201532e-09 |p3| 6.154856206103968e-24 |p4| 2.728805037502568e-19 steps 147552 seconds 20672
WDONE {"N": 2048, "M": 2048, "rtol": 1e-09, "direct_eps": null, "accepted": 147552, "rejected": 0, "seconds": 20671.524053500034, "LU_count": 1180404, "max_fixed_point": 0, "stages": 7}


==> anc/B4_fh_comparison/logs/W_N2048_M2048_r1e-11.txt <==
W_N2048_M2048_r1e-11 t 6.423055249661625e-10 accepted 471 rejected 0 seconds 60
W_N2048_M2048_r1e-11 t 1.3089157908931505e-09 accepted 934 rejected 0 seconds 120
W_N2048_M2048_r1e-11 t 1.9626189857132993e-09 accepted 1388 rejected 0 seconds 180
W_N2048_M2048_r1e-11 t 2.624956596986207e-09 accepted 1848 rejected 0 seconds 240
W_N2048_M2048_r1e-11 t 3.281535710884107e-09 accepted 2304 rejected 0 seconds 300
W_N2048_M2048_r1e-11 t 3.938128164398311e-09 accepted 2760 rejected 0 seconds 360
W_N2048_M2048_r1e-11 t 4.597595143652027e-09 accepted 3218 rejected 0 seconds 420
W_N2048_M2048_r1e-11 t 5.259927788875173e-09 accepted 3678 rejected 0 seconds 481
W_N2048_M2048_r1e-11 t 5.9093118356165926e-09 accepted 4129 rejected 0 seconds 541
W_N2048_M2048_r1e-11 t 6.5428619885276105e-09 accepted 4569 rejected 0 seconds 601
W_N2048_M2048_r1e-11 t 7.18649261160935e-09 accepted 5016 rejected 0 seconds 661
W_N2048_M2048_r1e-11 t 7.82146109016757e-09 accepted 5457 rejected 0 seconds 721
W_N2048_M2048_r1e-11 t 8.449248546940941e-09 accepted 5893 rejected 0 seconds 781
W_N2048_M2048_r1e-11 t 9.084244395727507e-09 accepted 6334 rejected 0 seconds 841
W_N2048_M2048_r1e-11 t 9.717793535219999e-09 accepted 6774 rejected 0 seconds 901
W_N2048_M2048_r1e-11 t 1.0351337872823273e-08 accepted 7214 rejected 0 seconds 961
W_N2048_M2048_r1e-11 t 1.0986291082932768e-08 accepted 7655 rejected 0 seconds 1021
W_N2048_M2048_r1e-11 t 1.16241642826432e-08 accepted 8098 rejected 0 seconds 1081
W_N2048_M2048_r1e-11 t 1.2254827044114079e-08 accepted 8536 rejected 0 seconds 1141
W_N2048_M2048_r1e-11 t 1.2888378956482247e-08 accepted 8976 rejected 0 seconds 1201
W_N2048_M2048_r1e-11 t 1.3524816200604455e-08 accepted 9418 rejected 0 seconds 1261
W_N2048_M2048_r1e-11 t 1.4155478254271788e-08 accepted 9856 rejected 0 seconds 1321
W_N2048_M2048_r1e-11 t 1.4790447911022795e-08 accepted 10297 rejected 0 seconds 1381
W_N2048_M2048_r1e-11 t 1.5426857710483805e-08 accepted 10739 rejected 0 seconds 1441
W_N2048_M2048_r1e-11 t 1.607191417346449e-08 accepted 11187 rejected 0 seconds 1502
W_N2048_M2048_r1e-11 t 1.672705315025074e-08 accepted 11642 rejected 0 seconds 1562
W_N2048_M2048_r1e-11 t 1.7382171068253155e-08 accepted 12097 rejected 0 seconds 1622
W_N2048_M2048_r1e-11 t 1.8038788955330026e-08 accepted 12553 rejected 0 seconds 1682
W_N2048_M2048_r1e-11 t 1.869680881659231e-08 accepted 13010 rejected 0 seconds 1742
W_N2048_M2048_r1e-11 t 1.9349031821470224e-08 accepted 13463 rejected 0 seconds 1802
W_N2048_M2048_r1e-11 t 1.9998408447925894e-08 accepted 13914 rejected 0 seconds 1862
W_N2048_M2048_r1e-11 t 2.065355405459686e-08 accepted 14369 rejected 0 seconds 1922
W_N2048_M2048_r1e-11 t 2.1305814966745522e-08 accepted 14822 rejected 0 seconds 1982
W_N2048_M2048_r1e-11 t 2.1966702111618725e-08 accepted 15281 rejected 0 seconds 2042
W_N2048_M2048_r1e-11 t 2.2624722189251413e-08 accepted 15738 rejected 0 seconds 2102
W_N2048_M2048_r1e-11 t 2.327696439147365e-08 accepted 16191 rejected 0 seconds 2162
W_N2048_M2048_r1e-11 t 2.3919123243977815e-08 accepted 16637 rejected 0 seconds 2222
W_N2048_M2048_r1e-11 t 2.456849799620569e-08 accepted 17088 rejected 0 seconds 2282
W_N2048_M2048_r1e-11 t 2.519913278268585e-08 accepted 17526 rejected 0 seconds 2342
W_N2048_M2048_r1e-11 t 2.5812511896913017e-08 accepted 17952 rejected 0 seconds 2403
W_N2048_M2048_r1e-11 t 2.6438866206717934e-08 accepted 18387 rejected 0 seconds 2463
W_N2048_M2048_r1e-11 t 2.706377838753062e-08 accepted 18821 rejected 0 seconds 2523
W_N2048_M2048_r1e-11 t 2.7687226720795012e-08 accepted 19254 rejected 0 seconds 2583
W_N2048_M2048_r1e-11 t 2.830633740838531e-08 accepted 19684 rejected 0 seconds 2643
W_N2048_M2048_r1e-11 t 2.8931256407545173e-08 accepted 20118 rejected 0 seconds 2703
W_N2048_M2048_r1e-11 t 2.9559028346628794e-08 accepted 20554 rejected 0 seconds 2763
W_N2048_M2048_r1e-11 t 3.018249924720385e-08 accepted 20987 rejected 0 seconds 2823
W_N2048_M2048_r1e-11 t 3.0808831913332404e-08 accepted 21422 rejected 0 seconds 2883
W_N2048_M2048_r1e-11 t 3.1440911739706784e-08 accepted 21861 rejected 0 seconds 2943
W_N2048_M2048_r1e-11 t 3.206436107509766e-08 accepted 22294 rejected 0 seconds 3003
W_N2048_M2048_r1e-11 t 3.2689218957286434e-08 accepted 22728 rejected 0 seconds 3064
W_N2048_M2048_r1e-11 t 3.33083657155513e-08 accepted 23158 rejected 0 seconds 3124
W_N2048_M2048_r1e-11 t 3.3931823291820534e-08 accepted 23591 rejected 0 seconds 3184
W_N2048_M2048_r1e-11 t 3.456102826403804e-08 accepted 24028 rejected 0 seconds 3244
W_N2048_M2048_r1e-11 t 3.519892051337742e-08 accepted 24471 rejected 0 seconds 3304
W_N2048_M2048_r1e-11 t 3.5848309348213346e-08 accepted 24922 rejected 0 seconds 3364
W_N2048_M2048_r1e-11 t 3.650053125540581e-08 accepted 25375 rejected 0 seconds 3424
W_N2048_M2048_r1e-11 t 3.714560396735561e-08 accepted 25823 rejected 0 seconds 3484
W_N2048_M2048_r1e-11 t 3.779068753192444e-08 accepted 26271 rejected 0 seconds 3544
W_N2048_M2048_r1e-11 t 3.843575040189177e-08 accepted 26719 rejected 0 seconds 3604
W_N2048_M2048_r1e-11 t 3.9087993712862406e-08 accepted 27172 rejected 0 seconds 3664
W_N2048_M2048_r1e-11 t 3.974023245732528e-08 accepted 27625 rejected 0 seconds 3724
W_N2048_M2048_r1e-11 t 4.038814071601912e-08 accepted 28075 rejected 0 seconds 3784
W_N2048_M2048_r1e-11 t 4.104039525865806e-08 accepted 28528 rejected 0 seconds 3844
W_N2048_M2048_r1e-11 t 4.16782763313331e-08 accepted 28971 rejected 0 seconds 3904
W_N2048_M2048_r1e-11 t 4.232911361846475e-08 accepted 29423 rejected 0 seconds 3964
W_N2048_M2048_r1e-11 t 4.297705291359494e-08 accepted 29873 rejected 0 seconds 4025
W_N2048_M2048_r1e-11 t 4.361928647426349e-08 accepted 30319 rejected 0 seconds 4085
W_N2048_M2048_r1e-11 t 4.425002652058222e-08 accepted 30757 rejected 0 seconds 4145
W_N2048_M2048_r1e-11 t 4.4873467549948166e-08 accepted 31190 rejected 0 seconds 4205
W_N2048_M2048_r1e-11 t 4.549839840689261e-08 accepted 31624 rejected 0 seconds 4265
W_N2048_M2048_r1e-11 t 4.6127596100984557e-08 accepted 32061 rejected 0 seconds 4325
W_N2048_M2048_r1e-11 t 4.674672346661615e-08 accepted 32491 rejected 0 seconds 4385
W_N2048_M2048_r1e-11 t 4.737164611946672e-08 accepted 32925 rejected 0 seconds 4445
W_N2048_M2048_r1e-11 t 4.7993693440751554e-08 accepted 33357 rejected 0 seconds 4505
W_N2048_M2048_r1e-11 t 4.861287062039474e-08 accepted 33787 rejected 0 seconds 4565
W_N2048_M2048_r1e-11 t 4.9234887158831136e-08 accepted 34219 rejected 0 seconds 4625
W_N2048_M2048_r1e-11 t 4.986129393568618e-08 accepted 34654 rejected 0 seconds 4685
W_N2048_M2048_r1e-11 t 5.048614266736043e-08 accepted 35088 rejected 0 seconds 4745
W_N2048_M2048_r1e-11 t 5.111538424717749e-08 accepted 35525 rejected 0 seconds 4806
W_N2048_M2048_r1e-11 t 5.17388656442108e-08 accepted 35958 rejected 0 seconds 4866
W_N2048_M2048_r1e-11 t 5.235946339127587e-08 accepted 36389 rejected 0 seconds 4926
W_N2048_M2048_r1e-11 t 5.298578812643941e-08 accepted 36824 rejected 0 seconds 4986
W_N2048_M2048_r1e-11 t 5.361644316410343e-08 accepted 37262 rejected 0 seconds 5046
W_N2048_M2048_r1e-11 t 5.424859245381501e-08 accepted 37701 rejected 0 seconds 5106
W_N2048_M2048_r1e-11 t 5.4895113166140195e-08 accepted 38150 rejected 0 seconds 5166
W_N2048_M2048_r1e-11 t 5.554450796623319e-08 accepted 38601 rejected 0 seconds 5226
W_N2048_M2048_r1e-11 t 5.619679844536544e-08 accepted 39054 rejected 0 seconds 5286
W_N2048_M2048_r1e-11 t 5.6846190805987656e-08 accepted 39505 rejected 0 seconds 5346
W_N2048_M2048_r1e-11 t 5.749846546366153e-08 accepted 39958 rejected 0 seconds 5406
W_N2048_M2048_r1e-11 t 5.8142112541212166e-08 accepted 40405 rejected 0 seconds 5466
W_N2048_M2048_r1e-11 t 5.87914692889362e-08 accepted 40856 rejected 0 seconds 5527
W_N2048_M2048_r1e-11 t 5.9439375460918376e-08 accepted 41306 rejected 0 seconds 5587
W_N2048_M2048_r1e-11 t 6.009022150478767e-08 accepted 41758 rejected 0 seconds 5647
W_N2048_M2048_r1e-11 t 6.073962395009205e-08 accepted 42209 rejected 0 seconds 5707
W_N2048_M2048_r1e-11 t 6.139185261359812e-08 accepted 42662 rejected 0 seconds 5767
W_N2048_M2048_r1e-11 t 6.203832237728325e-08 accepted 43111 rejected 0 seconds 5827
W_N2048_M2048_r1e-11 t 6.269059569873985e-08 accepted 43564 rejected 0 seconds 5887
W_N2048_M2048_r1e-11 t 6.331547968130984e-08 accepted 43998 rejected 0 seconds 5947
W_N2048_M2048_r1e-11 t 6.393464967314735e-08 accepted 44428 rejected 0 seconds 6007
W_N2048_M2048_r1e-11 t 6.45652905503121e-08 accepted 44866 rejected 0 seconds 6067
W_N2048_M2048_r1e-11 t 6.519882668932802e-08 accepted 45306 rejected 0 seconds 6127
W_N2048_M2048_r1e-11 t 6.582083414608647e-08 accepted 45738 rejected 0 seconds 6187
W_N2048_M2048_r1e-11 t 6.644863980112186e-08 accepted 46174 rejected 0 seconds 6247
W_N2048_M2048_r1e-11 t 6.707069823584952e-08 accepted 46606 rejected 0 seconds 6307
W_N2048_M2048_r1e-11 t 6.769847180234131e-08 accepted 47042 rejected 0 seconds 6367
W_N2048_M2048_r1e-11 t 6.832480518871034e-08 accepted 47477 rejected 0 seconds 6427
W_N2048_M2048_r1e-11 t 6.895255930760355e-08 accepted 47913 rejected 0 seconds 6487
W_N2048_M2048_r1e-11 t 6.958182718765581e-08 accepted 48350 rejected 0 seconds 6547
W_N2048_M2048_r1e-11 t 7.020379469803095e-08 accepted 48782 rejected 0 seconds 6608
W_N2048_M2048_r1e-11 t 7.083305386200933e-08 accepted 49219 rejected 0 seconds 6668
W_N2048_M2048_r1e-11 t 7.146089593586026e-08 accepted 49655 rejected 0 seconds 6728
W_N2048_M2048_r1e-11 t 7.209876578015526e-08 accepted 50098 rejected 0 seconds 6788
W_N2048_M2048_r1e-11 t 7.273952411813923e-08 accepted 50543 rejected 0 seconds 6848
W_N2048_M2048_r1e-11 t 7.338172574933264e-08 accepted 50989 rejected 0 seconds 6908
W_N2048_M2048_r1e-11 t 7.403541122142199e-08 accepted 51443 rejected 0 seconds 6968
W_N2048_M2048_r1e-11 t 7.468908574401358e-08 accepted 51897 rejected 0 seconds 7028
W_N2048_M2048_r1e-11 t 7.535143820189988e-08 accepted 52357 rejected 0 seconds 7088
W_N2048_M2048_r1e-11 t 7.60166489787323e-08 accepted 52819 rejected 0 seconds 7148
W_N2048_M2048_r1e-11 t 7.677118967365485e-08 accepted 53343 rejected 0 seconds 7208
W_N2048_M2048_r1e-11 t 7.751275142641936e-08 accepted 53858 rejected 0 seconds 7268
W_N2048_M2048_r1e-11 t 7.824709682354339e-08 accepted 54368 rejected 0 seconds 7328
W_N2048_M2048_r1e-11 t 7.900588387557278e-08 accepted 54895 rejected 0 seconds 7388
W_N2048_M2048_r1e-11 t 7.974743982622104e-08 accepted 55410 rejected 0 seconds 7448
W_N2048_M2048_r1e-11 t 8.04731249467969e-08 accepted 55914 rejected 0 seconds 7508
W_N2048_M2048_r1e-11 t 8.118301052778216e-08 accepted 56407 rejected 0 seconds 7568
W_N2048_M2048_r1e-11 t 8.194608476934663e-08 accepted 56937 rejected 0 seconds 7628
W_N2048_M2048_r1e-11 t 8.269483251750987e-08 accepted 57457 rejected 0 seconds 7688
W_N2048_M2048_r1e-11 t 8.340186677580462e-08 accepted 57948 rejected 0 seconds 7749
W_N2048_M2048_r1e-11 t 8.406566183727433e-08 accepted 58409 rejected 0 seconds 7809
W_N2048_M2048_r1e-11 t 8.47668570477946e-08 accepted 58896 rejected 0 seconds 7869
W_N2048_M2048_r1e-11 t 8.546377796089674e-08 accepted 59380 rejected 0 seconds 7929
W_N2048_M2048_r1e-11 t 8.613052673056418e-08 accepted 59843 rejected 0 seconds 7989
W_N2048_M2048_r1e-11 t 8.682455930424478e-08 accepted 60325 rejected 0 seconds 8049
W_N2048_M2048_r1e-11 t 8.752000098421587e-08 accepted 60808 rejected 0 seconds 8109
W_N2048_M2048_r1e-11 t 8.821545892866325e-08 accepted 61291 rejected 0 seconds 8169
W_N2048_M2048_r1e-11 t 8.890085159857072e-08 accepted 61767 rejected 0 seconds 8229
W_N2048_M2048_r1e-11 t 8.947395996767594e-08 accepted 62165 rejected 0 seconds 8289
W_N2048_M2048_r1e-11 t 9.017956655477306e-08 accepted 62655 rejected 0 seconds 8349
W_N2048_M2048_r1e-11 t 9.08404548004479e-08 accepted 63114 rejected 0 seconds 8409
W_N2048_M2048_r1e-11 t 9.152008385037514e-08 accepted 63586 rejected 0 seconds 8469
W_N2048_M2048_r1e-11 t 9.220548369837977e-08 accepted 64062 rejected 0 seconds 8529
W_N2048_M2048_r1e-11 t 9.28087631131848e-08 accepted 64481 rejected 0 seconds 8589
W_N2048_M2048_r1e-11 t 9.330120494396322e-08 accepted 64823 rejected 0 seconds 8650
W_N2048_M2048_r1e-11 t 9.383827744189194e-08 accepted 65196 rejected 0 seconds 8710
W_N2048_M2048_r1e-11 t 9.451795233817712e-08 accepted 65668 rejected 0 seconds 8770
W_N2048_M2048_r1e-11 t 9.522781603303728e-08 accepted 66161 rejected 0 seconds 8830
W_N2048_M2048_r1e-11 t 9.593919960596548e-08 accepted 66655 rejected 0 seconds 8890
W_N2048_M2048_r1e-11 t 9.668795248465526e-08 accepted 67175 rejected 0 seconds 8950
W_N2048_M2048_r1e-11 t 9.739059341409773e-08 accepted 67663 rejected 0 seconds 9010
W_N2048_M2048_r1e-11 t 9.814794402684906e-08 accepted 68189 rejected 0 seconds 9070
W_N2048_M2048_r1e-11 t 9.890963290185835e-08 accepted 68718 rejected 0 seconds 9130
W_N2048_M2048_r1e-11 t 9.963100242996907e-08 accepted 69219 rejected 0 seconds 9190
W_N2048_M2048_r1e-11 t 1.002861749766971e-07 accepted 69674 rejected 0 seconds 9250
W_N2048_M2048_r1e-11 t 1.0100316762012858e-07 accepted 70172 rejected 0 seconds 9310
W_N2048_M2048_r1e-11 t 1.0174333779790426e-07 accepted 70686 rejected 0 seconds 9371
W_N2048_M2048_r1e-11 t 1.0243457316112961e-07 accepted 71166 rejected 0 seconds 9431
W_N2048_M2048_r1e-11 t 1.0318041086713057e-07 accepted 71684 rejected 0 seconds 9491
W_N2048_M2048_r1e-11 t 1.0384131857985263e-07 accepted 72143 rejected 0 seconds 9551
W_N2048_M2048_r1e-11 t 1.0452666876153087e-07 accepted 72619 rejected 0 seconds 9611
W_N2048_M2048_r1e-11 t 1.0522216714702835e-07 accepted 73102 rejected 0 seconds 9671
W_N2048_M2048_r1e-11 t 1.0588880025891311e-07 accepted 73565 rejected 0 seconds 9731
W_N2048_M2048_r1e-11 t 1.065396871581359e-07 accepted 74017 rejected 0 seconds 9791
W_N2048_M2048_r1e-11 t 1.0724663942986554e-07 accepted 74508 rejected 0 seconds 9851
W_N2048_M2048_r1e-11 t 1.0796515587937854e-07 accepted 75007 rejected 0 seconds 9911
W_N2048_M2048_r1e-11 t 1.0867068221486128e-07 accepted 75497 rejected 0 seconds 9971
W_N2048_M2048_r1e-11 t 1.0937196153575354e-07 accepted 75984 rejected 0 seconds 10031
W_N2048_M2048_r1e-11 t 1.1005303760633093e-07 accepted 76457 rejected 0 seconds 10091
W_N2048_M2048_r1e-11 t 1.1072693285943362e-07 accepted 76925 rejected 0 seconds 10151
W_N2048_M2048_r1e-11 t 1.1142674667423138e-07 accepted 77411 rejected 0 seconds 10212
W_N2048_M2048_r1e-11 t 1.1214374690610905e-07 accepted 77909 rejected 0 seconds 10272
W_N2048_M2048_r1e-11 t 1.12807559241613e-07 accepted 78370 rejected 0 seconds 10332
W_N2048_M2048_r1e-11 t 1.1348579187716085e-07 accepted 78841 rejected 0 seconds 10392
W_N2048_M2048_r1e-11 t 1.141740320592578e-07 accepted 79319 rejected 0 seconds 10452
W_N2048_M2048_r1e-11 t 1.1484935349900292e-07 accepted 79788 rejected 0 seconds 10512
W_N2048_M2048_r1e-11 t 1.15536199652352e-07 accepted 80265 rejected 0 seconds 10572
W_N2048_M2048_r1e-11 t 1.162172459721141e-07 accepted 80738 rejected 0 seconds 10632
W_N2048_M2048_r1e-11 t 1.1698464345588683e-07 accepted 81271 rejected 0 seconds 10692
W_N2048_M2048_r1e-11 t 1.1774487182524111e-07 accepted 81799 rejected 0 seconds 10752
W_N2048_M2048_r1e-11 t 1.1850799494927619e-07 accepted 82329 rejected 0 seconds 10812
W_N2048_M2048_r1e-11 t 1.19235162793417e-07 accepted 82834 rejected 0 seconds 10872
W_N2048_M2048_r1e-11 t 1.199551534192839e-07 accepted 83334 rejected 0 seconds 10932
W_N2048_M2048_r1e-11 t 1.2069238991112329e-07 accepted 83846 rejected 0 seconds 10992
W_N2048_M2048_r1e-11 t 1.214368074813123e-07 accepted 84363 rejected 0 seconds 11052
W_N2048_M2048_r1e-11 t 1.2218698971016385e-07 accepted 84884 rejected 0 seconds 11113
W_N2048_M2048_r1e-11 t 1.2294293488232075e-07 accepted 85409 rejected 0 seconds 11173
W_N2048_M2048_r1e-11 t 1.236844515035961e-07 accepted 85924 rejected 0 seconds 11233
W_N2048_M2048_r1e-11 t 1.2445626550569285e-07 accepted 86460 rejected 0 seconds 11293
W_N2048_M2048_r1e-11 t 1.25147379015545e-07 accepted 86940 rejected 0 seconds 11353
W_N2048_M2048_r1e-11 t 1.2567151979252174e-07 accepted 87304 rejected 0 seconds 11413
W_N2048_M2048_r1e-11 t 1.2622294787366284e-07 accepted 87687 rejected 0 seconds 11473
W_N2048_M2048_r1e-11 t 1.2677014849917568e-07 accepted 88067 rejected 0 seconds 11533
W_N2048_M2048_r1e-11 t 1.273173425173763e-07 accepted 88447 rejected 0 seconds 11593
W_N2048_M2048_r1e-11 t 1.2786017921825791e-07 accepted 88824 rejected 0 seconds 11653
W_N2048_M2048_r1e-11 t 1.283987382685583e-07 accepted 89198 rejected 0 seconds 11713
W_N2048_M2048_r1e-11 t 1.2897317388703013e-07 accepted 89597 rejected 0 seconds 11773
W_N2048_M2048_r1e-11 t 1.2955487453109185e-07 accepted 90001 rejected 0 seconds 11833
W_N2048_M2048_r1e-11 t 1.3011498135313358e-07 accepted 90390 rejected 0 seconds 11893
W_N2048_M2048_r1e-11 t 1.3069662621983251e-07 accepted 90794 rejected 0 seconds 11953
W_N2048_M2048_r1e-11 t 1.3129847224416903e-07 accepted 91212 rejected 0 seconds 12013
W_N2048_M2048_r1e-11 t 1.3194215062117825e-07 accepted 91659 rejected 0 seconds 12073
W_N2048_M2048_r1e-11 t 1.3259585461504362e-07 accepted 92113 rejected 0 seconds 12134
W_N2048_M2048_r1e-11 t 1.3324100510631686e-07 accepted 92561 rejected 0 seconds 12194
W_N2048_M2048_r1e-11 t 1.3379677175305298e-07 accepted 92947 rejected 0 seconds 12254
W_N2048_M2048_r1e-11 t 1.3435400185997272e-07 accepted 93334 rejected 0 seconds 12314
W_N2048_M2048_r1e-11 t 1.3485213128007565e-07 accepted 93680 rejected 0 seconds 12374
W_N2048_M2048_r1e-11 t 1.353791488823762e-07 accepted 94046 rejected 0 seconds 12434
W_N2048_M2048_r1e-11 t 1.3596087191903775e-07 accepted 94450 rejected 0 seconds 12494
W_N2048_M2048_r1e-11 t 1.36532490191077e-07 accepted 94847 rejected 0 seconds 12554
W_N2048_M2048_r1e-11 t 1.3709831727458152e-07 accepted 95240 rejected 0 seconds 12614
W_N2048_M2048_r1e-11 t 1.3767721550683774e-07 accepted 95642 rejected 0 seconds 12674
W_N2048_M2048_r1e-11 t 1.3826036969723735e-07 accepted 96047 rejected 0 seconds 12734
W_N2048_M2048_r1e-11 t 1.3884064529775808e-07 accepted 96450 rejected 0 seconds 12794
W_N2048_M2048_r1e-11 t 1.3942667295221215e-07 accepted 96857 rejected 0 seconds 12854
W_N2048_M2048_r1e-11 t 1.4004720855990304e-07 accepted 97288 rejected 0 seconds 12914
W_N2048_M2048_r1e-11 t 1.4070378041617985e-07 accepted 97744 rejected 0 seconds 12975
W_N2048_M2048_r1e-11 t 1.413574920965669e-07 accepted 98198 rejected 0 seconds 13035
W_N2048_M2048_r1e-11 t 1.4200688718736022e-07 accepted 98649 rejected 0 seconds 13095
W_N2048_M2048_r1e-11 t 1.4258289832808995e-07 accepted 99049 rejected 0 seconds 13155
W_N2048_M2048_r1e-11 t 1.4313722455796592e-07 accepted 99434 rejected 0 seconds 13215
W_N2048_M2048_r1e-11 t 1.4371893346465206e-07 accepted 99838 rejected 0 seconds 13275
W_N2048_M2048_r1e-11 t 1.4429635891183085e-07 accepted 100239 rejected 0 seconds 13335
W_N2048_M2048_r1e-11 t 1.4487665746986067e-07 accepted 100642 rejected 0 seconds 13395
W_N2048_M2048_r1e-11 t 1.4546120899011303e-07 accepted 101048 rejected 0 seconds 13455
W_N2048_M2048_r1e-11 t 1.4603710798154534e-07 accepted 101448 rejected 0 seconds 13515
W_N2048_M2048_r1e-11 t 1.4668362218898448e-07 accepted 101897 rejected 0 seconds 13575
W_N2048_M2048_r1e-11 t 1.4730856017079395e-07 accepted 102331 rejected 0 seconds 13636
W_N2048_M2048_r1e-11 t 1.4754036309313244e-07 accepted 102492 rejected 0 seconds 13696
W_N2048_M2048_r1e-11 t 1.4802849430721046e-07 accepted 102831 rejected 0 seconds 13756
W_N2048_M2048_r1e-11 t 1.485382779247407e-07 accepted 103185 rejected 0 seconds 13816
W_N2048_M2048_r1e-11 t 1.4905810212568503e-07 accepted 103546 rejected 0 seconds 13876
W_N2048_M2048_r1e-11 t 1.4963550139373434e-07 accepted 103947 rejected 0 seconds 13936
W_N2048_M2048_r1e-11 t 1.5018553645478597e-07 accepted 104329 rejected 0 seconds 13996
W_N2048_M2048_r1e-11 t 1.507125043208508e-07 accepted 104695 rejected 0 seconds 14056
W_N2048_M2048_r1e-11 t 1.5120495828587295e-07 accepted 105037 rejected 0 seconds 14116
W_N2048_M2048_r1e-11 t 1.5172623091761078e-07 accepted 105399 rejected 0 seconds 14177
W_N2048_M2048_r1e-11 t 1.522878266451316e-07 accepted 105789 rejected 0 seconds 14237
W_N2048_M2048_r1e-11 t 1.5286229301316558e-07 accepted 106188 rejected 0 seconds 14297
W_N2048_M2048_r1e-11 t 1.5343107387474992e-07 accepted 106583 rejected 0 seconds 14357
W_N2048_M2048_r1e-11 t 1.5399829064435736e-07 accepted 106977 rejected 0 seconds 14417
W_N2048_M2048_r1e-11 t 1.5456708547266662e-07 accepted 107372 rejected 0 seconds 14477
W_N2048_M2048_r1e-11 t 1.551430576478726e-07 accepted 107772 rejected 0 seconds 14537
W_N2048_M2048_r1e-11 t 1.5573923281235617e-07 accepted 108186 rejected 0 seconds 14597
W_N2048_M2048_r1e-11 t 1.5633974763005163e-07 accepted 108603 rejected 0 seconds 14657
W_N2048_M2048_r1e-11 t 1.569301104473898e-07 accepted 109013 rejected 0 seconds 14717
W_N2048_M2048_r1e-11 t 1.5753492693324958e-07 accepted 109433 rejected 0 seconds 14777
W_N2048_M2048_r1e-11 t 1.5812961748018725e-07 accepted 109846 rejected 0 seconds 14838
W_N2048_M2048_r1e-11 t 1.5878190941798062e-07 accepted 110299 rejected 0 seconds 14898
W_N2048_M2048_r1e-11 t 1.5934494285342802e-07 accepted 110690 rejected 0 seconds 14958
W_N2048_M2048_r1e-11 t 1.5991662853575677e-07 accepted 111087 rejected 0 seconds 15018
W_N2048_M2048_r1e-11 t 1.6049829438400066e-07 accepted 111491 rejected 0 seconds 15078
W_N2048_M2048_r1e-11 t 1.6101235595818472e-07 accepted 111848 rejected 0 seconds 15138
W_N2048_M2048_r1e-11 t 1.6155809644280715e-07 accepted 112227 rejected 0 seconds 15198
W_N2048_M2048_r1e-11 t 1.6208369173580985e-07 accepted 112592 rejected 0 seconds 15258
W_N2048_M2048_r1e-11 t 1.6261508197981103e-07 accepted 112961 rejected 0 seconds 15318
W_N2048_M2048_r1e-11 t 1.6310619507043306e-07 accepted 113302 rejected 0 seconds 15379
W_N2048_M2048_r1e-11 t 1.6345903120676653e-07 accepted 113547 rejected 0 seconds 15439
W_N2048_M2048_r1e-11 t 1.6388241282170142e-07 accepted 113841 rejected 0 seconds 15499
W_N2048_M2048_r1e-11 t 1.6440377321492015e-07 accepted 114203 rejected 0 seconds 15559
W_N2048_M2048_r1e-11 t 1.6493081652542815e-07 accepted 114569 rejected 0 seconds 15619
W_N2048_M2048_r1e-11 t 1.6547227638374818e-07 accepted 114945 rejected 0 seconds 15679
W_N2048_M2048_r1e-11 t 1.6602962371405094e-07 accepted 115332 rejected 0 seconds 15739
W_N2048_M2048_r1e-11 t 1.6661287907518005e-07 accepted 115737 rejected 0 seconds 15800
W_N2048_M2048_r1e-11 t 1.6717743584292805e-07 accepted 116129 rejected 0 seconds 15860
W_N2048_M2048_r1e-11 t 1.6772476674851447e-07 accepted 116509 rejected 0 seconds 15920
W_N2048_M2048_r1e-11 t 1.6827493974827315e-07 accepted 116891 rejected 0 seconds 15980
W_N2048_M2048_r1e-11 t 1.6883665102090628e-07 accepted 117281 rejected 0 seconds 16040
W_N2048_M2048_r1e-11 t 1.693969923813619e-07 accepted 117670 rejected 0 seconds 16100
W_N2048_M2048_r1e-11 t 1.6996018930764675e-07 accepted 118061 rejected 0 seconds 16160
W_N2048_M2048_r1e-11 t 1.705363852477963e-07 accepted 118461 rejected 0 seconds 16220
W_N2048_M2048_r1e-11 t 1.7112997733913415e-07 accepted 118873 rejected 0 seconds 16280
W_N2048_M2048_r1e-11 t 1.717004574066759e-07 accepted 119269 rejected 0 seconds 16340
W_N2048_M2048_r1e-11 t 1.7228973059883802e-07 accepted 119678 rejected 0 seconds 16400
W_N2048_M2048_r1e-11 t 1.728761749788318e-07 accepted 120085 rejected 0 seconds 16460
W_N2048_M2048_r1e-11 t 1.7346267396525167e-07 accepted 120492 rejected 0 seconds 16520
W_N2048_M2048_r1e-11 t 1.7405931844006427e-07 accepted 120906 rejected 0 seconds 16581
W_N2048_M2048_r1e-11 t 1.7468918872612072e-07 accepted 121343 rejected 0 seconds 16641
W_N2048_M2048_r1e-11 t 1.753508672298959e-07 accepted 121802 rejected 0 seconds 16701
W_N2048_M2048_r1e-11 t 1.759390735477808e-07 accepted 122210 rejected 0 seconds 16761
W_N2048_M2048_r1e-11 t 1.7652310746457104e-07 accepted 122615 rejected 0 seconds 16821
W_N2048_M2048_r1e-11 t 1.7710868992668058e-07 accepted 123021 rejected 0 seconds 16881
W_N2048_M2048_r1e-11 t 1.7767986852599948e-07 accepted 123417 rejected 0 seconds 16941
W_N2048_M2048_r1e-11 t 1.7819641088540923e-07 accepted 123775 rejected 0 seconds 17001
W_N2048_M2048_r1e-11 t 1.7870296196480287e-07 accepted 124126 rejected 0 seconds 17061
W_N2048_M2048_r1e-11 t 1.7917498798193448e-07 accepted 124453 rejected 0 seconds 17121
W_N2048_M2048_r1e-11 t 1.7968609182943523e-07 accepted 124807 rejected 0 seconds 17181
W_N2048_M2048_r1e-11 t 1.8020168514231872e-07 accepted 125164 rejected 0 seconds 17241
W_N2048_M2048_r1e-11 t 1.8069583656941753e-07 accepted 125506 rejected 0 seconds 17301
W_N2048_M2048_r1e-11 t 1.8119159077622874e-07 accepted 125849 rejected 0 seconds 17361
W_N2048_M2048_r1e-11 t 1.8167012101470777e-07 accepted 126180 rejected 0 seconds 17421
W_N2048_M2048_r1e-11 t 1.821748482180363e-07 accepted 126529 rejected 0 seconds 17481
W_N2048_M2048_r1e-11 t 1.826986201909991e-07 accepted 126891 rejected 0 seconds 17542
W_N2048_M2048_r1e-11 t 1.8323573312688019e-07 accepted 127262 rejected 0 seconds 17602
W_N2048_M2048_r1e-11 t 1.8371520574263834e-07 accepted 127593 rejected 0 seconds 17662
W_N2048_M2048_r1e-11 t 1.841992666829822e-07 accepted 127927 rejected 0 seconds 17722
W_N2048_M2048_r1e-11 t 1.8467494834571067e-07 accepted 128255 rejected 0 seconds 17782
W_N2048_M2048_r1e-11 t 1.8518720504704694e-07 accepted 128608 rejected 0 seconds 17842
W_N2048_M2048_r1e-11 t 1.8567516193973462e-07 accepted 128944 rejected 0 seconds 17902
W_N2048_M2048_r1e-11 t 1.861504851127535e-07 accepted 129271 rejected 0 seconds 17962
W_N2048_M2048_r1e-11 t 1.8667999472499766e-07 accepted 129635 rejected 0 seconds 18022
W_N2048_M2048_r1e-11 t 1.8720418053514467e-07 accepted 129995 rejected 0 seconds 18082
W_N2048_M2048_r1e-11 t 1.8775670120736339e-07 accepted 130374 rejected 0 seconds 18142
W_N2048_M2048_r1e-11 t 1.8830398541772689e-07 accepted 130749 rejected 0 seconds 18202
W_N2048_M2048_r1e-11 t 1.8886962305151777e-07 accepted 131136 rejected 0 seconds 18262
W_N2048_M2048_r1e-11 t 1.8943454164300672e-07 accepted 131522 rejected 0 seconds 18322
W_N2048_M2048_r1e-11 t 1.9000626708511445e-07 accepted 131912 rejected 0 seconds 18383
W_N2048_M2048_r1e-11 t 1.9057453706791223e-07 accepted 132299 rejected 0 seconds 18443
W_N2048_M2048_r1e-11 t 1.9117475277588175e-07 accepted 132707 rejected 0 seconds 18503
W_N2048_M2048_r1e-11 t 1.916522390470792e-07 accepted 133031 rejected 0 seconds 18563
W_N2048_M2048_r1e-11 t 1.9213937501660834e-07 accepted 133361 rejected 0 seconds 18623
W_N2048_M2048_r1e-11 t 1.9268820979123346e-07 accepted 133732 rejected 0 seconds 18683
W_N2048_M2048_r1e-11 t 1.9322186083245729e-07 accepted 134092 rejected 0 seconds 18743
W_N2048_M2048_r1e-11 t 1.9374775512255802e-07 accepted 134446 rejected 0 seconds 18803
W_N2048_M2048_r1e-11 t 1.9427191254602635e-07 accepted 134798 rejected 0 seconds 18863
W_N2048_M2048_r1e-11 t 1.9483315798373408e-07 accepted 135174 rejected 0 seconds 18923
W_N2048_M2048_r1e-11 t 1.9539444275446948e-07 accepted 135549 rejected 0 seconds 18983
W_N2048_M2048_r1e-11 t 1.9598729659308808e-07 accepted 135944 rejected 0 seconds 19043
W_N2048_M2048_r1e-11 t 1.9656837962228833e-07 accepted 136330 rejected 0 seconds 19103
W_N2048_M2048_r1e-11 t 1.971528070874176e-07 accepted 136717 rejected 0 seconds 19163
W_N2048_M2048_r1e-11 t 1.977451300523995e-07 accepted 137108 rejected 0 seconds 19223
W_N2048_M2048_r1e-11 t 1.9832728382293612e-07 accepted 137491 rejected 0 seconds 19283
W_N2048_M2048_r1e-11 t 1.9891900477422766e-07 accepted 137879 rejected 0 seconds 19343
W_N2048_M2048_r1e-11 t 1.9953432471099485e-07 accepted 138281 rejected 0 seconds 19403
W_N2048_M2048_r1e-11 t 2.0010734156227286e-07 accepted 138654 rejected 0 seconds 19464
W_N2048_M2048_r1e-11 t 2.0072091741421526e-07 accepted 139052 rejected 0 seconds 19524
W_N2048_M2048_r1e-11 t 2.0130596994838177e-07 accepted 139430 rejected 0 seconds 19584
W_N2048_M2048_r1e-11 t 2.0190868962303143e-07 accepted 139818 rejected 0 seconds 19644
W_N2048_M2048_r1e-11 t 2.025028921274357e-07 accepted 140199 rejected 0 seconds 19704
W_N2048_M2048_r1e-11 t 2.0310571012745125e-07 accepted 140584 rejected 0 seconds 19764
W_N2048_M2048_r1e-11 t 2.0372193214533407e-07 accepted 140976 rejected 0 seconds 19824
W_N2048_M2048_r1e-11 t 2.0429338547956727e-07 accepted 141338 rejected 0 seconds 19884
W_N2048_M2048_r1e-11 t 2.0490028669173567e-07 accepted 141721 rejected 0 seconds 19944
W_N2048_M2048_r1e-11 t 2.0550181616929674e-07 accepted 142099 rejected 0 seconds 20004
W_N2048_M2048_r1e-11 t 2.0606905207381796e-07 accepted 142454 rejected 0 seconds 20064
W_N2048_M2048_r1e-11 t 2.067156272432037e-07 accepted 142857 rejected 0 seconds 20124
W_N2048_M2048_r1e-11 t 2.0732972812167447e-07 accepted 143238 rejected 0 seconds 20184
W_N2048_M2048_r1e-11 t 2.0797071050732732e-07 accepted 143634 rejected 0 seconds 20244
W_N2048_M2048_r1e-11 t 2.0861635607804783e-07 accepted 144031 rejected 0 seconds 20305
W_N2048_M2048_r1e-11 t 2.0923219524969324e-07 accepted 144408 rejected 0 seconds 20365
W_N2048_M2048_r1e-11 t 2.098309808843676e-07 accepted 144773 rejected 0 seconds 20425
W_N2048_M2048_r1e-11 t 2.1047541093340708e-07 accepted 145164 rejected 0 seconds 20485
W_N2048_M2048_r1e-11 t 2.111326847039567e-07 accepted 145561 rejected 0 seconds 20545
W_N2048_M2048_r1e-11 t 2.1182157101549576e-07 accepted 145975 rejected 0 seconds 20605
W_N2048_M2048_r1e-11 t 2.1247193362873333e-07 accepted 146364 rejected 0 seconds 20665
W_N2048_M2048_r1e-11 t 2.1313380786817962e-07 accepted 146758 rejected 0 seconds 20725
W_N2048_M2048_r1e-11 t 2.137837321688696e-07 accepted 147143 rejected 0 seconds 20785
W_N2048_M2048_r1e-11 t 2.1445532674956978e-07 accepted 147539 rejected 0 seconds 20845
W_N2048_M2048_r1e-11 t 2.1511158713844996e-07 accepted 147924 rejected 0 seconds 20905
W_N2048_M2048_r1e-11 t 2.1574002635107632e-07 accepted 148291 rejected 0 seconds 20966
W_N2048_M2048_r1e-11 t 2.1638346364197747e-07 accepted 148665 rejected 0 seconds 21026
W_N2048_M2048_r1e-11 t 2.1708202149291622e-07 accepted 149069 rejected 0 seconds 21086
W_N2048_M2048_r1e-11 t 2.1774746342707042e-07 accepted 149452 rejected 0 seconds 21146
W_N2048_M2048_r1e-11 t 2.1843559468662393e-07 accepted 149846 rejected 0 seconds 21206
W_N2048_M2048_r1e-11 t 2.1912358421242218e-07 accepted 150238 rejected 0 seconds 21266
W_N2048_M2048_r1e-11 t 2.1977446321033316e-07 accepted 150607 rejected 0 seconds 21326
W_N2048_M2048_r1e-11 t 2.2052627623978944e-07 accepted 151031 rejected 0 seconds 21386
W_N2048_M2048_r1e-11 t 2.2124107439164058e-07 accepted 151432 rejected 0 seconds 21446
W_N2048_M2048_r1e-11 t 2.2201013972388075e-07 accepted 151861 rejected 0 seconds 21506
W_N2048_M2048_r1e-11 t 2.2277982621215615e-07 accepted 152288 rejected 0 seconds 21566
W_N2048_M2048_r1e-11 t 2.2349046513998973e-07 accepted 152680 rejected 0 seconds 21626
W_N2048_M2048_r1e-11 t 2.242705226914629e-07 accepted 153108 rejected 0 seconds 21686
W_N2048_M2048_r1e-11 t 2.2503866517196276e-07 accepted 153527 rejected 0 seconds 21746
W_N2048_M2048_r1e-11 t 2.2582411762474575e-07 accepted 153953 rejected 0 seconds 21806
W_N2048_M2048_r1e-11 t 2.266085825723946e-07 accepted 154376 rejected 0 seconds 21866
W_N2048_M2048_r1e-11 t 2.2740520073574846e-07 accepted 154803 rejected 0 seconds 21926
W_N2048_M2048_r1e-11 t 2.2831567428282697e-07 accepted 155288 rejected 0 seconds 21986
W_N2048_M2048_r1e-11 t 2.2930265136799267e-07 accepted 155810 rejected 0 seconds 22047
W_N2048_M2048_r1e-11 t 2.302624733260635e-07 accepted 156314 rejected 0 seconds 22107
W_N2048_M2048_r1e-11 t 2.3107148368671645e-07 accepted 156736 rejected 0 seconds 22167
W_N2048_M2048_r1e-11 t 2.3185244560812426e-07 accepted 157141 rejected 0 seconds 22227
W_N2048_M2048_r1e-11 t 2.3266924537883643e-07 accepted 157562 rejected 0 seconds 22287
W_N2048_M2048_r1e-11 t 2.3349479867399936e-07 accepted 157985 rejected 0 seconds 22347
W_N2048_M2048_r1e-11 t 2.3438674972366721e-07 accepted 158439 rejected 0 seconds 22407
W_N2048_M2048_r1e-11 t 2.3528448743202891e-07 accepted 158893 rejected 0 seconds 22467
W_N2048_M2048_r1e-11 t 2.361685121671921e-07 accepted 159337 rejected 0 seconds 22527
W_N2048_M2048_r1e-11 t 2.3706024063770983e-07 accepted 159782 rejected 0 seconds 22587
W_N2048_M2048_r1e-11 t 2.3796421658208188e-07 accepted 160230 rejected 0 seconds 22647
W_N2048_M2048_r1e-11 t 2.388354615172449e-07 accepted 160659 rejected 0 seconds 22707
W_N2048_M2048_r1e-11 t 2.3965514553340744e-07 accepted 161060 rejected 0 seconds 22767
W_N2048_M2048_r1e-11 t 2.4041796428325576e-07 accepted 161431 rejected 0 seconds 22827
W_N2048_M2048_r1e-11 t 2.412183090857028e-07 accepted 161818 rejected 0 seconds 22887
W_N2048_M2048_r1e-11 t 2.4214681128389787e-07 accepted 162264 rejected 0 seconds 22948
W_N2048_M2048_r1e-11 t 2.4297441170934395e-07 accepted 162659 rejected 0 seconds 23008
W_N2048_M2048_r1e-11 t 2.438116173136923e-07 accepted 163056 rejected 0 seconds 23068
W_N2048_M2048_r1e-11 t 2.446134954660803e-07 accepted 163434 rejected 0 seconds 23128
W_N2048_M2048_r1e-11 t 2.454139409609973e-07 accepted 163809 rejected 0 seconds 23188
W_N2048_M2048_r1e-11 t 2.4619768025562615e-07 accepted 164174 rejected 0 seconds 23248
W_N2048_M2048_r1e-11 t 2.4697296769643765e-07 accepted 164533 rejected 0 seconds 23308
W_N2048_M2048_r1e-11 t 2.4767892429439945e-07 accepted 164858 rejected 0 seconds 23368
W_N2048_M2048_r1e-11 t 2.4851333985537816e-07 accepted 165240 rejected 0 seconds 23428
W_N2048_M2048_r1e-11 t 2.4938179758648337e-07 accepted 165635 rejected 0 seconds 23488
W_N2048_M2048_r1e-11 t 2.502337861160312e-07 accepted 166020 rejected 0 seconds 23549
W_N2048_M2048_r1e-11 t 2.5106660091304936e-07 accepted 166394 rejected 0 seconds 23609
W_N2048_M2048_r1e-11 t 2.5182395789163574e-07 accepted 166732 rejected 0 seconds 23669
W_N2048_M2048_r1e-11 t 2.5266459524679573e-07 accepted 167105 rejected 0 seconds 23729
W_N2048_M2048_r1e-11 t 2.5358585935824136e-07 accepted 167511 rejected 0 seconds 23789
W_N2048_M2048_r1e-11 t 2.545662626468095e-07 accepted 167940 rejected 0 seconds 23849
W_N2048_M2048_r1e-11 t 2.5545696453924747e-07 accepted 168327 rejected 0 seconds 23909
W_N2048_M2048_r1e-11 t 2.5629568782094895e-07 accepted 168689 rejected 0 seconds 23969
W_N2048_M2048_r1e-11 t 2.571325716744066e-07 accepted 169048 rejected 0 seconds 24029
W_N2048_M2048_r1e-11 t 2.5795146946277887e-07 accepted 169397 rejected 0 seconds 24089
W_N2048_M2048_r1e-11 t 2.5858369201973976e-07 accepted 169665 rejected 0 seconds 24149
W_N2048_M2048_r1e-11 t 2.589032636793924e-07 accepted 169800 rejected 0 seconds 24210
W_N2048_M2048_r1e-11 t 2.5914049331281e-07 accepted 169900 rejected 0 seconds 24270
W_N2048_M2048_r1e-11 t 2.5990506106982276e-07 accepted 170221 rejected 0 seconds 24330
W_N2048_M2048_r1e-11 t 2.606740595385719e-07 accepted 170542 rejected 0 seconds 24390
W_N2048_M2048_r1e-11 t 2.615465623736564e-07 accepted 170904 rejected 0 seconds 24450
W_N2048_M2048_r1e-11 t 2.6239589235516033e-07 accepted 171254 rejected 0 seconds 24510
W_N2048_M2048_r1e-11 t 2.632848466719925e-07 accepted 171618 rejected 0 seconds 24570
W_N2048_M2048_r1e-11 t 2.6419476650061645e-07 accepted 171988 rejected 0 seconds 24630
W_N2048_M2048_r1e-11 t 2.651309261140184e-07 accepted 172366 rejected 0 seconds 24691
W_N2048_M2048_r1e-11 t 2.660261220689081e-07 accepted 172725 rejected 0 seconds 24751
W_N2048_M2048_r1e-11 t 2.6690752504023213e-07 accepted 173076 rejected 0 seconds 24811
W_N2048_M2048_r1e-11 t 2.6786062083971966e-07 accepted 173453 rejected 0 seconds 24871
W_N2048_M2048_r1e-11 t 2.686599004470519e-07 accepted 173767 rejected 0 seconds 24931
W_N2048_M2048_r1e-11 t 2.695077828827406e-07 accepted 174098 rejected 0 seconds 24991
W_N2048_M2048_r1e-11 t 2.704231036345374e-07 accepted 174453 rejected 0 seconds 25051
W_N2048_M2048_r1e-11 t 2.713920332371168e-07 accepted 174826 rejected 0 seconds 25112
W_N2048_M2048_r1e-11 t 2.721868955378215e-07 accepted 175130 rejected 0 seconds 25172
W_N2048_M2048_r1e-11 t 2.7350234922391687e-07 accepted 175629 rejected 0 seconds 25232
W_N2048_M2048_r1e-11 t 2.745530292238166e-07 accepted 176024 rejected 0 seconds 25292
W_N2048_M2048_r1e-11 t 2.756796417338183e-07 accepted 176444 rejected 0 seconds 25352
W_N2048_M2048_r1e-11 t 2.768241936710113e-07 accepted 176867 rejected 0 seconds 25412
W_N2048_M2048_r1e-11 t 2.777925373192253e-07 accepted 177222 rejected 0 seconds 25472
W_N2048_M2048_r1e-11 t 2.7878758718569324e-07 accepted 177584 rejected 0 seconds 25532
W_N2048_M2048_r1e-11 t 2.798095306552825e-07 accepted 177953 rejected 0 seconds 25593
W_N2048_M2048_r1e-11 t 2.806577553185153e-07 accepted 178257 rejected 0 seconds 25653
W_N2048_M2048_r1e-11 t 2.817454325302841e-07 accepted 178644 rejected 0 seconds 25713
W_N2048_M2048_r1e-11 t 2.833672528995241e-07 accepted 179215 rejected 0 seconds 25773
W_N2048_M2048_r1e-11 t 2.8517160002590347e-07 accepted 179842 rejected 0 seconds 25833
W_N2048_M2048_r1e-11 t 2.869662248070898e-07 accepted 180457 rejected 0 seconds 25893
W_N2048_M2048_r1e-11 t 2.888041137752071e-07 accepted 181078 rejected 0 seconds 25953
W_N2048_M2048_r1e-11 t 2.9074705626218925e-07 accepted 181725 rejected 0 seconds 26013
W_N2048_M2048_r1e-11 t 2.9223196601423455e-07 accepted 182213 rejected 0 seconds 26073
W_N2048_M2048_r1e-11 t 2.9340046617141264e-07 accepted 182593 rejected 0 seconds 26133
W_N2048_M2048_r1e-11 t 2.949476977759431e-07 accepted 183091 rejected 0 seconds 26193
W_N2048_M2048_r1e-11 t 2.9696724909682504e-07 accepted 183732 rejected 0 seconds 26253
W_N2048_M2048_r1e-11 t 2.9900941374252403e-07 accepted 184370 rejected 0 seconds 26313
W_N2048_M2048_r1e-11 t 3.0104513590829015e-07 accepted 184996 rejected 0 seconds 26373
W_N2048_M2048_r1e-11 t 3.0313698607259467e-07 accepted 185629 rejected 0 seconds 26433
W_N2048_M2048_r1e-11 t 3.0527728971347655e-07 accepted 186266 rejected 0 seconds 26493
W_N2048_M2048_r1e-11 t 3.0738873108188665e-07 accepted 186884 rejected 0 seconds 26553
W_N2048_M2048_r1e-11 t 3.0963028364058526e-07 accepted 187529 rejected 0 seconds 26613
W_N2048_M2048_r1e-11 t 3.118690958175405e-07 accepted 188162 rejected 0 seconds 26674
W_N2048_M2048_r1e-11 t 3.1408635140204485e-07 accepted 188778 rejected 0 seconds 26734
W_N2048_M2048_r1e-11 t 3.16369110083673e-07 accepted 189401 rejected 0 seconds 26794
W_N2048_M2048_r1e-11 t 3.1874283466705636e-07 accepted 190037 rejected 0 seconds 26854
W_N2048_M2048_r1e-11 t 3.2114277601186734e-07 accepted 190668 rejected 0 seconds 26914
W_N2048_M2048_r1e-11 t 3.2306170937905353e-07 accepted 191164 rejected 0 seconds 26974
W_N2048_M2048_r1e-11 t 3.251453334190759e-07 accepted 191694 rejected 0 seconds 27034
W_N2048_M2048_r1e-11 t 3.2759520694448697e-07 accepted 192306 rejected 0 seconds 27094
W_N2048_M2048_r1e-11 t 3.301681419966413e-07 accepted 192936 rejected 0 seconds 27154
W_N2048_M2048_r1e-11 t 3.327656455893257e-07 accepted 193559 rejected 0 seconds 27214
W_N2048_M2048_r1e-11 t 3.353539538576667e-07 accepted 194167 rejected 0 seconds 27274
W_N2048_M2048_r1e-11 t 3.3814697317357963e-07 accepted 194809 rejected 0 seconds 27334
W_N2048_M2048_r1e-11 t 3.409685271264804e-07 accepted 195443 rejected 0 seconds 27394
W_N2048_M2048_r1e-11 t 3.4372721439992483e-07 accepted 196049 rejected 0 seconds 27454
W_N2048_M2048_r1e-11 t 3.456526353398257e-07 accepted 196464 rejected 0 seconds 27514
W_N2048_M2048_r1e-11 t 3.4759926170787643e-07 accepted 196877 rejected 0 seconds 27575
W_N2048_M2048_r1e-11 t 3.496307101414995e-07 accepted 197301 rejected 0 seconds 27635
W_N2048_M2048_r1e-11 t 3.515586855868757e-07 accepted 197697 rejected 0 seconds 27695
W_N2048_M2048_r1e-11 t 3.5338354622079243e-07 accepted 198066 rejected 0 seconds 27755
W_N2048_M2048_r1e-11 t 3.554181186077924e-07 accepted 198471 rejected 0 seconds 27815
W_N2048_M2048_r1e-11 t 3.576424508877872e-07 accepted 198906 rejected 0 seconds 27875
W_N2048_M2048_r1e-11 t 3.6001387855242985e-07 accepted 199361 rejected 0 seconds 27935
W_N2048_M2048_r1e-11 t 3.623951451384265e-07 accepted 199809 rejected 0 seconds 27995
W_N2048_M2048_r1e-11 t 3.6493462480712384e-07 accepted 200277 rejected 0 seconds 28055
W_N2048_M2048_r1e-11 t 3.6708756537243186e-07 accepted 200666 rejected 0 seconds 28115
W_N2048_M2048_r1e-11 t 3.698845306568741e-07 accepted 201161 rejected 0 seconds 28175
W_N2048_M2048_r1e-11 t 3.728901615461292e-07 accepted 201680 rejected 0 seconds 28235
W_N2048_M2048_r1e-11 t 3.761497429875457e-07 accepted 202228 rejected 0 seconds 28296
W_N2048_M2048_r1e-11 t 3.79230416375107e-07 accepted 202732 rejected 0 seconds 28356
W_N2048_M2048_r1e-11 t 3.8229361567075883e-07 accepted 203220 rejected 0 seconds 28416
W_N2048_M2048_r1e-11 t 3.8539115760997685e-07 accepted 203700 rejected 0 seconds 28476
W_N2048_M2048_r1e-11 t 3.8872735486680434e-07 accepted 204202 rejected 0 seconds 28536
W_N2048_M2048_r1e-11 t 3.923648740789976e-07 accepted 204732 rejected 0 seconds 28596
W_N2048_M2048_r1e-11 t 3.962751496777637e-07 accepted 205282 rejected 0 seconds 28656
W_N2048_M2048_r1e-11 t 4.0012542912609135e-07 accepted 205804 rejected 0 seconds 28716
W_N2048_M2048_r1e-11 t 4.039914691204848e-07 accepted 206309 rejected 0 seconds 28776
W_N2048_M2048_r1e-11 t 4.081240517334514e-07 accepted 206828 rejected 0 seconds 28836
W_N2048_M2048_r1e-11 t 4.1245335996403575e-07 accepted 207349 rejected 0 seconds 28896
W_N2048_M2048_r1e-11 t 4.170853376579413e-07 accepted 207881 rejected 0 seconds 28956
W_N2048_M2048_r1e-11 t 4.215404842766108e-07 accepted 208368 rejected 0 seconds 29016
W_N2048_M2048_r1e-11 t 4.260392425901428e-07 accepted 208835 rejected 0 seconds 29076
W_N2048_M2048_r1e-11 t 4.311036187772418e-07 accepted 209330 rejected 0 seconds 29136
W_N2048_M2048_r1e-11 t 4.3599814525734617e-07 accepted 209775 rejected 0 seconds 29196
W_N2048_M2048_r1e-11 t 4.4288693162627403e-07 accepted 210327 rejected 0 seconds 29256
W_N2048_M2048_r1e-11 OUTPUT kt 0.25 |v| 6.362267815881349e-13 |q| 1.0139637624380735e-08 |p3| 2.4057974417703226e-23 |p4| 1.5880311522765294e-19 steps 210801 seconds 29291
W_N2048_M2048_r1e-11 OUTPUT kt 1.0 |v| 2.308383827250177e-13 |q| 8.946691526259775e-09 |p3| 1.3092547121713568e-23 |p4| 2.6081740749213364e-19 steps 210827 seconds 29293
W_N2048_M2048_r1e-11 OUTPUT kt 4.0 |v| 6.728971899774445e-14 |q| 7.433064032375996e-09 |p3| 8.137583494167414e-24 |p4| 2.728805037745073e-19 steps 210859 seconds 29296
WDONE {"N": 2048, "M": 2048, "rtol": 1e-11, "direct_eps": null, "accepted": 210859, "rejected": 0, "seconds": 29295.544702999992, "LU_count": 1686872, "max_fixed_point": 0, "stages": 7}


==> anc/B4_fh_comparison/logs/W_N2048_M4096_r1e-09.txt <==
W_N2048_M4096_r1e-09 t 7.340226912374445e-11 accepted 268 rejected 0 seconds 60
W_N2048_M4096_r1e-09 t 1.5341853519804248e-10 accepted 525 rejected 0 seconds 120
W_N2048_M4096_r1e-09 t 2.3583985710743763e-10 accepted 782 rejected 0 seconds 180
W_N2048_M4096_r1e-09 t 3.213663376620206e-10 accepted 1044 rejected 0 seconds 240
W_N2048_M4096_r1e-09 t 4.0971047846699314e-10 accepted 1311 rejected 0 seconds 300
W_N2048_M4096_r1e-09 t 5.013911434573801e-10 accepted 1585 rejected 0 seconds 361
W_N2048_M4096_r1e-09 t 5.932730269585782e-10 accepted 1857 rejected 0 seconds 421
W_N2048_M4096_r1e-09 t 6.845426118588573e-10 accepted 2125 rejected 0 seconds 481
W_N2048_M4096_r1e-09 t 7.78185160033537e-10 accepted 2398 rejected 0 seconds 541
W_N2048_M4096_r1e-09 t 8.589364791467585e-10 accepted 2632 rejected 0 seconds 601
W_N2048_M4096_r1e-09 t 9.206396682943284e-10 accepted 2810 rejected 0 seconds 661
W_N2048_M4096_r1e-09 t 9.888418138408881e-10 accepted 3006 rejected 0 seconds 721
W_N2048_M4096_r1e-09 t 1.056951075846575e-09 accepted 3201 rejected 0 seconds 781
W_N2048_M4096_r1e-09 t 1.1260042184201214e-09 accepted 3398 rejected 0 seconds 841
W_N2048_M4096_r1e-09 t 1.1952927372007062e-09 accepted 3595 rejected 0 seconds 902
W_N2048_M4096_r1e-09 t 1.2633935046675618e-09 accepted 3788 rejected 0 seconds 962
W_N2048_M4096_r1e-09 t 1.337020708489061e-09 accepted 3996 rejected 0 seconds 1022
W_N2048_M4096_r1e-09 t 1.4108816429931634e-09 accepted 4204 rejected 0 seconds 1082
W_N2048_M4096_r1e-09 t 1.4828290020269724e-09 accepted 4406 rejected 0 seconds 1142
W_N2048_M4096_r1e-09 t 1.5578477208625251e-09 accepted 4616 rejected 0 seconds 1202
W_N2048_M4096_r1e-09 t 1.6359604528169164e-09 accepted 4834 rejected 0 seconds 1262
W_N2048_M4096_r1e-09 t 1.719351290972909e-09 accepted 5066 rejected 0 seconds 1322
W_N2048_M4096_r1e-09 t 1.8040933131001073e-09 accepted 5301 rejected 0 seconds 1383
W_N2048_M4096_r1e-09 t 1.888021562530541e-09 accepted 5533 rejected 0 seconds 1443
W_N2048_M4096_r1e-09 t 1.9587704586439373e-09 accepted 5728 rejected 0 seconds 1503
W_N2048_M4096_r1e-09 t 2.030800369127388e-09 accepted 5926 rejected 0 seconds 1563
W_N2048_M4096_r1e-09 t 2.0957206520607675e-09 accepted 6104 rejected 0 seconds 1623
W_N2048_M4096_r1e-09 t 2.166656330867725e-09 accepted 6298 rejected 0 seconds 1683
W_N2048_M4096_r1e-09 t 2.2425533087537084e-09 accepted 6505 rejected 0 seconds 1743
W_N2048_M4096_r1e-09 t 2.3175614311817036e-09 accepted 6709 rejected 0 seconds 1804
W_N2048_M4096_r1e-09 t 2.393518715233764e-09 accepted 6915 rejected 0 seconds 1864
W_N2048_M4096_r1e-09 t 2.4704325301984952e-09 accepted 7123 rejected 0 seconds 1924
W_N2048_M4096_r1e-09 t 2.5490531425264444e-09 accepted 7335 rejected 0 seconds 1984
W_N2048_M4096_r1e-09 t 2.626653796731128e-09 accepted 7544 rejected 0 seconds 2044
W_N2048_M4096_r1e-09 t 2.7019706877212157e-09 accepted 7753 rejected 0 seconds 2104
W_N2048_M4096_r1e-09 t 2.7805914917232745e-09 accepted 7981 rejected 0 seconds 2164
W_N2048_M4096_r1e-09 t 2.8582068127175582e-09 accepted 8210 rejected 0 seconds 2224
W_N2048_M4096_r1e-09 t 2.9383499807995034e-09 accepted 8447 rejected 0 seconds 2284
W_N2048_M4096_r1e-09 t 3.0185568190694692e-09 accepted 8684 rejected 0 seconds 2344
W_N2048_M4096_r1e-09 t 3.087295171123855e-09 accepted 8886 rejected 0 seconds 2404
W_N2048_M4096_r1e-09 t 3.158584695538237e-09 accepted 9093 rejected 0 seconds 2465
W_N2048_M4096_r1e-09 t 3.2350485971440736e-09 accepted 9310 rejected 0 seconds 2525
W_N2048_M4096_r1e-09 t 3.312706575100778e-09 accepted 9523 rejected 0 seconds 2585
W_N2048_M4096_r1e-09 t 3.391971910075805e-09 accepted 9735 rejected 0 seconds 2645
W_N2048_M4096_r1e-09 t 3.470783600298186e-09 accepted 9944 rejected 0 seconds 2705
W_N2048_M4096_r1e-09 t 3.5565384590146442e-09 accepted 10170 rejected 0 seconds 2765
W_N2048_M4096_r1e-09 t 3.6487957118788185e-09 accepted 10412 rejected 0 seconds 2825
W_N2048_M4096_r1e-09 t 3.7194673734582004e-09 accepted 10597 rejected 0 seconds 2886
W_N2048_M4096_r1e-09 t 3.765322950942981e-09 accepted 10717 rejected 0 seconds 2946
W_N2048_M4096_r1e-09 t 3.836378026548887e-09 accepted 10903 rejected 0 seconds 3007
W_N2048_M4096_r1e-09 t 3.911961130379251e-09 accepted 11101 rejected 0 seconds 3067
W_N2048_M4096_r1e-09 t 3.987086888820547e-09 accepted 11298 rejected 0 seconds 3127
W_N2048_M4096_r1e-09 t 4.0685904207232765e-09 accepted 11512 rejected 0 seconds 3187
W_N2048_M4096_r1e-09 t 4.145403162939086e-09 accepted 11714 rejected 0 seconds 3247
W_N2048_M4096_r1e-09 t 4.222078092634285e-09 accepted 11916 rejected 0 seconds 3308
W_N2048_M4096_r1e-09 t 4.293674676935114e-09 accepted 12105 rejected 0 seconds 3368
W_N2048_M4096_r1e-09 t 4.3677559531994955e-09 accepted 12301 rejected 0 seconds 3428
W_N2048_M4096_r1e-09 t 4.44766856049084e-09 accepted 12513 rejected 0 seconds 3488
W_N2048_M4096_r1e-09 t 4.5273286230986715e-09 accepted 12725 rejected 0 seconds 3549
W_N2048_M4096_r1e-09 t 4.607829965973884e-09 accepted 12940 rejected 0 seconds 3609
W_N2048_M4096_r1e-09 t 4.687024275891922e-09 accepted 13152 rejected 0 seconds 3669
W_N2048_M4096_r1e-09 t 4.7661024844706815e-09 accepted 13363 rejected 0 seconds 3729
W_N2048_M4096_r1e-09 t 4.848049024401487e-09 accepted 13579 rejected 0 seconds 3790
W_N2048_M4096_r1e-09 t 4.93437190121669e-09 accepted 13801 rejected 0 seconds 3850
W_N2048_M4096_r1e-09 t 5.024061676343114e-09 accepted 14024 rejected 0 seconds 3910
W_N2048_M4096_r1e-09 t 5.1145574791818775e-09 accepted 14246 rejected 0 seconds 3970
W_N2048_M4096_r1e-09 t 5.206156908619801e-09 accepted 14471 rejected 0 seconds 4030
W_N2048_M4096_r1e-09 t 5.297670388718978e-09 accepted 14697 rejected 0 seconds 4090
W_N2048_M4096_r1e-09 t 5.395106836158281e-09 accepted 14940 rejected 0 seconds 4150
W_N2048_M4096_r1e-09 t 5.475453385421984e-09 accepted 15143 rejected 0 seconds 4210
W_N2048_M4096_r1e-09 t 5.559346451817507e-09 accepted 15358 rejected 0 seconds 4270
W_N2048_M4096_r1e-09 t 5.640461365340486e-09 accepted 15569 rejected 0 seconds 4331
W_N2048_M4096_r1e-09 t 5.712965021334178e-09 accepted 15760 rejected 0 seconds 4391
W_N2048_M4096_r1e-09 t 5.788216425496056e-09 accepted 15960 rejected 0 seconds 4451
W_N2048_M4096_r1e-09 t 5.8616456387850515e-09 accepted 16156 rejected 0 seconds 4511
W_N2048_M4096_r1e-09 t 5.9350257992030535e-09 accepted 16352 rejected 0 seconds 4571
W_N2048_M4096_r1e-09 t 6.0013089435063645e-09 accepted 16529 rejected 0 seconds 4632
W_N2048_M4096_r1e-09 t 6.044761135384493e-09 accepted 16645 rejected 0 seconds 4692
W_N2048_M4096_r1e-09 t 6.110708814373822e-09 accepted 16821 rejected 0 seconds 4752
W_N2048_M4096_r1e-09 t 6.185305384433016e-09 accepted 17020 rejected 0 seconds 4812
W_N2048_M4096_r1e-09 t 6.256935219258831e-09 accepted 17211 rejected 0 seconds 4872
W_N2048_M4096_r1e-09 t 6.332375820083245e-09 accepted 17412 rejected 0 seconds 4933
W_N2048_M4096_r1e-09 t 6.410023591557945e-09 accepted 17618 rejected 0 seconds 4993
W_N2048_M4096_r1e-09 t 6.492441395241996e-09 accepted 17834 rejected 0 seconds 5053
W_N2048_M4096_r1e-09 t 6.573681623136181e-09 accepted 18042 rejected 0 seconds 5113
W_N2048_M4096_r1e-09 t 6.655839716176198e-09 accepted 18245 rejected 0 seconds 5173
W_N2048_M4096_r1e-09 t 6.7415009209984065e-09 accepted 18449 rejected 0 seconds 5233
W_N2048_M4096_r1e-09 t 6.82972510432946e-09 accepted 18656 rejected 0 seconds 5293
W_N2048_M4096_r1e-09 t 6.917764056265837e-09 accepted 18861 rejected 0 seconds 5353
W_N2048_M4096_r1e-09 t 7.0097752518964595e-09 accepted 19074 rejected 0 seconds 5413
W_N2048_M4096_r1e-09 t 7.102971008414118e-09 accepted 19289 rejected 0 seconds 5473
W_N2048_M4096_r1e-09 t 7.198465412545773e-09 accepted 19509 rejected 0 seconds 5533
W_N2048_M4096_r1e-09 t 7.288797652992813e-09 accepted 19717 rejected 0 seconds 5593
W_N2048_M4096_r1e-09 t 7.382641669058804e-09 accepted 19933 rejected 0 seconds 5654
W_N2048_M4096_r1e-09 t 7.475221237648646e-09 accepted 20146 rejected 0 seconds 5714
W_N2048_M4096_r1e-09 t 7.569146759001625e-09 accepted 20362 rejected 0 seconds 5774
W_N2048_M4096_r1e-09 t 7.663986465521817e-09 accepted 20580 rejected 0 seconds 5834
W_N2048_M4096_r1e-09 t 7.76845116958693e-09 accepted 20820 rejected 0 seconds 5894
W_N2048_M4096_r1e-09 t 7.874284339646007e-09 accepted 21063 rejected 0 seconds 5954
W_N2048_M4096_r1e-09 t 7.969724491318079e-09 accepted 21282 rejected 0 seconds 6014
W_N2048_M4096_r1e-09 t 8.064482171881401e-09 accepted 21499 rejected 0 seconds 6074
W_N2048_M4096_r1e-09 t 8.157531377356682e-09 accepted 21710 rejected 0 seconds 6134
W_N2048_M4096_r1e-09 t 8.251388569831069e-09 accepted 21918 rejected 0 seconds 6195
W_N2048_M4096_r1e-09 t 8.339901926829867e-09 accepted 22111 rejected 0 seconds 6255
W_N2048_M4096_r1e-09 t 8.423170074920231e-09 accepted 22292 rejected 0 seconds 6315
W_N2048_M4096_r1e-09 t 8.500682555898757e-09 accepted 22460 rejected 0 seconds 6375
W_N2048_M4096_r1e-09 t 8.58860789322749e-09 accepted 22650 rejected 0 seconds 6435
W_N2048_M4096_r1e-09 t 8.675883439286105e-09 accepted 22838 rejected 0 seconds 6496
W_N2048_M4096_r1e-09 t 8.75923731076481e-09 accepted 23017 rejected 0 seconds 6556
W_N2048_M4096_r1e-09 t 8.841907257537695e-09 accepted 23194 rejected 0 seconds 6616
W_N2048_M4096_r1e-09 t 8.922948126922866e-09 accepted 23367 rejected 0 seconds 6676
W_N2048_M4096_r1e-09 t 9.012226628417071e-09 accepted 23557 rejected 0 seconds 6736
W_N2048_M4096_r1e-09 t 9.10084938533166e-09 accepted 23745 rejected 0 seconds 6797
W_N2048_M4096_r1e-09 t 9.194019636122776e-09 accepted 23942 rejected 0 seconds 6857
W_N2048_M4096_r1e-09 t 9.274672650818329e-09 accepted 24112 rejected 0 seconds 6917
W_N2048_M4096_r1e-09 t 9.359849637209311e-09 accepted 24291 rejected 0 seconds 6977
W_N2048_M4096_r1e-09 t 9.441464651719695e-09 accepted 24462 rejected 0 seconds 7037
W_N2048_M4096_r1e-09 t 9.53099161115021e-09 accepted 24649 rejected 0 seconds 7097
W_N2048_M4096_r1e-09 t 9.613111853461109e-09 accepted 24820 rejected 0 seconds 7157
W_N2048_M4096_r1e-09 t 9.703194569106176e-09 accepted 25007 rejected 0 seconds 7217
W_N2048_M4096_r1e-09 t 9.79357019949444e-09 accepted 25194 rejected 0 seconds 7278
W_N2048_M4096_r1e-09 t 9.887640388096302e-09 accepted 25388 rejected 0 seconds 7338
W_N2048_M4096_r1e-09 t 9.986903964849902e-09 accepted 25592 rejected 0 seconds 7398
W_N2048_M4096_r1e-09 t 1.0083587906823178e-08 accepted 25790 rejected 0 seconds 7458
W_N2048_M4096_r1e-09 t 1.018404513949671e-08 accepted 25995 rejected 0 seconds 7518
W_N2048_M4096_r1e-09 t 1.0284373487185819e-08 accepted 26199 rejected 0 seconds 7579
W_N2048_M4096_r1e-09 t 1.0386053568231045e-08 accepted 26405 rejected 0 seconds 7639
W_N2048_M4096_r1e-09 t 1.048860246502458e-08 accepted 26612 rejected 0 seconds 7699
W_N2048_M4096_r1e-09 t 1.0588541382509325e-08 accepted 26813 rejected 0 seconds 7759
W_N2048_M4096_r1e-09 t 1.0671349025250374e-08 accepted 26979 rejected 0 seconds 7819
W_N2048_M4096_r1e-09 t 1.0764426605724689e-08 accepted 27165 rejected 0 seconds 7879
W_N2048_M4096_r1e-09 t 1.0860330657039932e-08 accepted 27356 rejected 0 seconds 7940
W_N2048_M4096_r1e-09 t 1.0959089255276747e-08 accepted 27552 rejected 0 seconds 8000
W_N2048_M4096_r1e-09 t 1.1050601274001066e-08 accepted 27733 rejected 0 seconds 8060
W_N2048_M4096_r1e-09 t 1.1151053177116237e-08 accepted 27931 rejected 0 seconds 8120
W_N2048_M4096_r1e-09 t 1.1248807470476521e-08 accepted 28123 rejected 0 seconds 8180
W_N2048_M4096_r1e-09 t 1.135048815816743e-08 accepted 28322 rejected 0 seconds 8240
W_N2048_M4096_r1e-09 t 1.1459220087404151e-08 accepted 28534 rejected 0 seconds 8301
W_N2048_M4096_r1e-09 t 1.1565281650836874e-08 accepted 28740 rejected 0 seconds 8361
W_N2048_M4096_r1e-09 t 1.1670193888112778e-08 accepted 28943 rejected 0 seconds 8421
W_N2048_M4096_r1e-09 t 1.1777060576288882e-08 accepted 29149 rejected 0 seconds 8481
W_N2048_M4096_r1e-09 t 1.1884337247264082e-08 accepted 29355 rejected 0 seconds 8541
W_N2048_M4096_r1e-09 t 1.1995169765490892e-08 accepted 29567 rejected 0 seconds 8601
W_N2048_M4096_r1e-09 t 1.2107494949896373e-08 accepted 29781 rejected 0 seconds 8662
W_N2048_M4096_r1e-09 t 1.2214464718130358e-08 accepted 29984 rejected 0 seconds 8722
W_N2048_M4096_r1e-09 t 1.2326615084403281e-08 accepted 30196 rejected 0 seconds 8782
W_N2048_M4096_r1e-09 t 1.243123450527514e-08 accepted 30393 rejected 0 seconds 8842
W_N2048_M4096_r1e-09 t 1.2538916629483745e-08 accepted 30595 rejected 0 seconds 8902
W_N2048_M4096_r1e-09 t 1.2647550487546451e-08 accepted 30798 rejected 0 seconds 8962
W_N2048_M4096_r1e-09 t 1.275660720245365e-08 accepted 31001 rejected 0 seconds 9022
W_N2048_M4096_r1e-09 t 1.286500925003167e-08 accepted 31202 rejected 0 seconds 9082
W_N2048_M4096_r1e-09 t 1.2973832169140099e-08 accepted 31403 rejected 0 seconds 9143
W_N2048_M4096_r1e-09 t 1.3080900928357837e-08 accepted 31600 rejected 0 seconds 9203
W_N2048_M4096_r1e-09 t 1.3186740255326221e-08 accepted 31794 rejected 0 seconds 9263
W_N2048_M4096_r1e-09 t 1.329462657169243e-08 accepted 31991 rejected 0 seconds 9323
W_N2048_M4096_r1e-09 t 1.3411193001094772e-08 accepted 32203 rejected 0 seconds 9383
W_N2048_M4096_r1e-09 t 1.352326660030757e-08 accepted 32406 rejected 0 seconds 9443
W_N2048_M4096_r1e-09 t 1.3643566470526771e-08 accepted 32623 rejected 0 seconds 9503
W_N2048_M4096_r1e-09 t 1.3759362976886649e-08 accepted 32831 rejected 0 seconds 9563
W_N2048_M4096_r1e-09 t 1.3869477844735319e-08 accepted 33028 rejected 0 seconds 9624
W_N2048_M4096_r1e-09 t 1.3980588579101764e-08 accepted 33226 rejected 0 seconds 9684
W_N2048_M4096_r1e-09 t 1.4095528033915458e-08 accepted 33430 rejected 0 seconds 9744
W_N2048_M4096_r1e-09 t 1.4220011838667807e-08 accepted 33650 rejected 0 seconds 9804
W_N2048_M4096_r1e-09 t 1.4344480184374641e-08 accepted 33869 rejected 0 seconds 9864
W_N2048_M4096_r1e-09 t 1.4460921524198493e-08 accepted 34073 rejected 0 seconds 9924
W_N2048_M4096_r1e-09 t 1.4574975796328953e-08 accepted 34272 rejected 0 seconds 9984
W_N2048_M4096_r1e-09 t 1.4696415511494248e-08 accepted 34483 rejected 0 seconds 10045
W_N2048_M4096_r1e-09 t 1.4818382275063393e-08 accepted 34694 rejected 0 seconds 10105
W_N2048_M4096_r1e-09 t 1.493215455763049e-08 accepted 34890 rejected 0 seconds 10165
W_N2048_M4096_r1e-09 t 1.504814131001417e-08 accepted 35089 rejected 0 seconds 10225
W_N2048_M4096_r1e-09 t 1.5164022125729342e-08 accepted 35287 rejected 0 seconds 10285
W_N2048_M4096_r1e-09 t 1.5290395579709356e-08 accepted 35502 rejected 0 seconds 10345
W_N2048_M4096_r1e-09 t 1.5410239226759287e-08 accepted 35705 rejected 0 seconds 10405
W_N2048_M4096_r1e-09 t 1.5532378374233984e-08 accepted 35911 rejected 0 seconds 10466
W_N2048_M4096_r1e-09 t 1.565146978387686e-08 accepted 36111 rejected 0 seconds 10526
W_N2048_M4096_r1e-09 t 1.5776461537881396e-08 accepted 36320 rejected 0 seconds 10586
W_N2048_M4096_r1e-09 t 1.5910441361942346e-08 accepted 36543 rejected 0 seconds 10646
W_N2048_M4096_r1e-09 t 1.6040221854099857e-08 accepted 36758 rejected 0 seconds 10707
W_N2048_M4096_r1e-09 t 1.6178506925395393e-08 accepted 36986 rejected 0 seconds 10767
W_N2048_M4096_r1e-09 t 1.6310143950482866e-08 accepted 37202 rejected 0 seconds 10827
W_N2048_M4096_r1e-09 t 1.644424119543296e-08 accepted 37421 rejected 0 seconds 10887
W_N2048_M4096_r1e-09 t 1.6580831026211068e-08 accepted 37643 rejected 0 seconds 10947
W_N2048_M4096_r1e-09 t 1.6719326957424727e-08 accepted 37867 rejected 0 seconds 11007
W_N2048_M4096_r1e-09 t 1.6859131071227905e-08 accepted 38092 rejected 0 seconds 11067
W_N2048_M4096_r1e-09 t 1.6997129571163748e-08 accepted 38313 rejected 0 seconds 11128
W_N2048_M4096_r1e-09 t 1.7145875166818957e-08 accepted 38550 rejected 0 seconds 11188
W_N2048_M4096_r1e-09 t 1.7312497962917334e-08 accepted 38814 rejected 0 seconds 11248
W_N2048_M4096_r1e-09 t 1.748648259274228e-08 accepted 39088 rejected 0 seconds 11308
W_N2048_M4096_r1e-09 t 1.765065672169031e-08 accepted 39345 rejected 0 seconds 11368
W_N2048_M4096_r1e-09 t 1.7792604326973887e-08 accepted 39566 rejected 0 seconds 11428
W_N2048_M4096_r1e-09 t 1.7929448053669988e-08 accepted 39778 rejected 0 seconds 11488
W_N2048_M4096_r1e-09 t 1.807281388539724e-08 accepted 39999 rejected 0 seconds 11549
W_N2048_M4096_r1e-09 t 1.8226722103597856e-08 accepted 40235 rejected 0 seconds 11609
W_N2048_M4096_r1e-09 t 1.8384108132902463e-08 accepted 40475 rejected 0 seconds 11669
W_N2048_M4096_r1e-09 t 1.8543703319584127e-08 accepted 40717 rejected 0 seconds 11729
W_N2048_M4096_r1e-09 t 1.8695564652593587e-08 accepted 40946 rejected 0 seconds 11789
W_N2048_M4096_r1e-09 t 1.885560669654942e-08 accepted 41186 rejected 0 seconds 11849
W_N2048_M4096_r1e-09 t 1.9017238616206186e-08 accepted 41427 rejected 0 seconds 11909
W_N2048_M4096_r1e-09 t 1.9158842361656032e-08 accepted 41637 rejected 0 seconds 11970
W_N2048_M4096_r1e-09 t 1.930388196756228e-08 accepted 41851 rejected 0 seconds 12030
W_N2048_M4096_r1e-09 t 1.9436700134457376e-08 accepted 42046 rejected 0 seconds 12090
W_N2048_M4096_r1e-09 t 1.9586618602037216e-08 accepted 42265 rejected 0 seconds 12150
W_N2048_M4096_r1e-09 t 1.9738032768406854e-08 accepted 42485 rejected 0 seconds 12211
W_N2048_M4096_r1e-09 t 1.9884024892257802e-08 accepted 42696 rejected 0 seconds 12271
W_N2048_M4096_r1e-09 t 2.002938665966584e-08 accepted 42905 rejected 0 seconds 12331
W_N2048_M4096_r1e-09 t 2.0166395334729104e-08 accepted 43101 rejected 0 seconds 12391
W_N2048_M4096_r1e-09 t 2.0308302820287994e-08 accepted 43303 rejected 0 seconds 12451
W_N2048_M4096_r1e-09 t 2.0444562753124444e-08 accepted 43496 rejected 0 seconds 12512
W_N2048_M4096_r1e-09 t 2.056869044878137e-08 accepted 43671 rejected 0 seconds 12572
W_N2048_M4096_r1e-09 t 2.0700512570670155e-08 accepted 43856 rejected 0 seconds 12632
W_N2048_M4096_r1e-09 t 2.0850905119964785e-08 accepted 44066 rejected 0 seconds 12692
W_N2048_M4096_r1e-09 t 2.0997779339990816e-08 accepted 44270 rejected 0 seconds 12752
W_N2048_M4096_r1e-09 t 2.1145429402731092e-08 accepted 44474 rejected 0 seconds 12813
W_N2048_M4096_r1e-09 t 2.1281464192786568e-08 accepted 44661 rejected 0 seconds 12873
W_N2048_M4096_r1e-09 t 2.1413768347320597e-08 accepted 44842 rejected 0 seconds 12933
W_N2048_M4096_r1e-09 t 2.1568060403491044e-08 accepted 45052 rejected 0 seconds 12993
W_N2048_M4096_r1e-09 t 2.1729879108726864e-08 accepted 45271 rejected 0 seconds 13053
W_N2048_M4096_r1e-09 t 2.1891151681170237e-08 accepted 45488 rejected 0 seconds 13113
W_N2048_M4096_r1e-09 t 2.2036874554023737e-08 accepted 45683 rejected 0 seconds 13174
W_N2048_M4096_r1e-09 t 2.218035125037058e-08 accepted 45874 rejected 0 seconds 13234
W_N2048_M4096_r1e-09 t 2.232532841324206e-08 accepted 46066 rejected 0 seconds 13294
W_N2048_M4096_r1e-09 t 2.245356676142818e-08 accepted 46235 rejected 0 seconds 13354
W_N2048_M4096_r1e-09 t 2.2548036445834954e-08 accepted 46359 rejected 0 seconds 13415
W_N2048_M4096_r1e-09 t 2.2578579164617983e-08 accepted 46399 rejected 0 seconds 13476
W_N2048_M4096_r1e-09 t 2.2663511494542453e-08 accepted 46510 rejected 0 seconds 13537
W_N2048_M4096_r1e-09 t 2.2792553790552735e-08 accepted 46678 rejected 0 seconds 13597
W_N2048_M4096_r1e-09 t 2.2929161165145013e-08 accepted 46855 rejected 0 seconds 13657
W_N2048_M4096_r1e-09 t 2.3082777660946526e-08 accepted 47053 rejected 0 seconds 13717
W_N2048_M4096_r1e-09 t 2.323255657289994e-08 accepted 47245 rejected 0 seconds 13777
W_N2048_M4096_r1e-09 t 2.338550937898796e-08 accepted 47440 rejected 0 seconds 13838
W_N2048_M4096_r1e-09 t 2.3544849283852005e-08 accepted 47642 rejected 0 seconds 13898
W_N2048_M4096_r1e-09 t 2.3697952466045256e-08 accepted 47835 rejected 0 seconds 13958
W_N2048_M4096_r1e-09 t 2.3844710440663252e-08 accepted 48019 rejected 0 seconds 14018
W_N2048_M4096_r1e-09 t 2.399788152282777e-08 accepted 48210 rejected 0 seconds 14078
W_N2048_M4096_r1e-09 t 2.4162422979759378e-08 accepted 48414 rejected 0 seconds 14138
W_N2048_M4096_r1e-09 t 2.4274290282092014e-08 accepted 48552 rejected 0 seconds 14199
W_N2048_M4096_r1e-09 t 2.4429058185744858e-08 accepted 48742 rejected 0 seconds 14259
W_N2048_M4096_r1e-09 t 2.4600315053768765e-08 accepted 48951 rejected 0 seconds 14319
W_N2048_M4096_r1e-09 t 2.472553955376669e-08 accepted 49103 rejected 0 seconds 14379
W_N2048_M4096_r1e-09 t 2.4924433500139393e-08 accepted 49343 rejected 0 seconds 14439
W_N2048_M4096_r1e-09 t 2.5110541988980778e-08 accepted 49566 rejected 0 seconds 14499
W_N2048_M4096_r1e-09 t 2.52861231659152e-08 accepted 49775 rejected 0 seconds 14559
W_N2048_M4096_r1e-09 t 2.5473021130082244e-08 accepted 49996 rejected 0 seconds 14620
W_N2048_M4096_r1e-09 t 2.5649248312236504e-08 accepted 50203 rejected 0 seconds 14680
W_N2048_M4096_r1e-09 t 2.5807716573817217e-08 accepted 50388 rejected 0 seconds 14740
W_N2048_M4096_r1e-09 t 2.599564489750824e-08 accepted 50606 rejected 0 seconds 14800
W_N2048_M4096_r1e-09 t 2.6111809077446503e-08 accepted 50740 rejected 0 seconds 14860
W_N2048_M4096_r1e-09 t 2.6286119284672298e-08 accepted 50940 rejected 0 seconds 14921
W_N2048_M4096_r1e-09 t 2.6498546192136066e-08 accepted 51182 rejected 0 seconds 14981
W_N2048_M4096_r1e-09 t 2.6796283722697436e-08 accepted 51518 rejected 0 seconds 15041
W_N2048_M4096_r1e-09 t 2.709014196319733e-08 accepted 51846 rejected 0 seconds 15101
W_N2048_M4096_r1e-09 t 2.737996694604271e-08 accepted 52166 rejected 0 seconds 15161
W_N2048_M4096_r1e-09 t 2.768585931007774e-08 accepted 52500 rejected 0 seconds 15221
W_N2048_M4096_r1e-09 t 2.798412430466017e-08 accepted 52822 rejected 0 seconds 15281
W_N2048_M4096_r1e-09 t 2.8166393454645198e-08 accepted 53017 rejected 0 seconds 15341
W_N2048_M4096_r1e-09 t 2.8371658664854356e-08 accepted 53235 rejected 0 seconds 15402
W_N2048_M4096_r1e-09 t 2.8675889905635923e-08 accepted 53555 rejected 0 seconds 15462
W_N2048_M4096_r1e-09 t 2.899820595661958e-08 accepted 53890 rejected 0 seconds 15522
W_N2048_M4096_r1e-09 t 2.9321610994334046e-08 accepted 54222 rejected 0 seconds 15582
W_N2048_M4096_r1e-09 t 2.9649098043150142e-08 accepted 54554 rejected 0 seconds 15642
W_N2048_M4096_r1e-09 t 2.9980799475359536e-08 accepted 54886 rejected 0 seconds 15702
W_N2048_M4096_r1e-09 t 3.031380028643764e-08 accepted 55215 rejected 0 seconds 15762
W_N2048_M4096_r1e-09 t 3.065329166351888e-08 accepted 55546 rejected 0 seconds 15822
W_N2048_M4096_r1e-09 t 3.100056553378588e-08 accepted 55880 rejected 0 seconds 15882
W_N2048_M4096_r1e-09 t 3.1350622291154684e-08 accepted 56212 rejected 0 seconds 15943
W_N2048_M4096_r1e-09 t 3.169817967461242e-08 accepted 56537 rejected 0 seconds 16003
W_N2048_M4096_r1e-09 t 3.205295132355152e-08 accepted 56864 rejected 0 seconds 16063
W_N2048_M4096_r1e-09 t 3.24252432243742e-08 accepted 57202 rejected 0 seconds 16123
W_N2048_M4096_r1e-09 t 3.2789948715616885e-08 accepted 57528 rejected 0 seconds 16183
W_N2048_M4096_r1e-09 t 3.304389085021638e-08 accepted 57752 rejected 0 seconds 16243
W_N2048_M4096_r1e-09 t 3.3400032003468916e-08 accepted 58062 rejected 0 seconds 16303
W_N2048_M4096_r1e-09 t 3.3790161294496007e-08 accepted 58396 rejected 0 seconds 16363
W_N2048_M4096_r1e-09 t 3.418615136591412e-08 accepted 58729 rejected 0 seconds 16424
W_N2048_M4096_r1e-09 t 3.4568853875691896e-08 accepted 59045 rejected 0 seconds 16484
W_N2048_M4096_r1e-09 t 3.497999649968166e-08 accepted 59378 rejected 0 seconds 16544
W_N2048_M4096_r1e-09 t 3.540243796251583e-08 accepted 59713 rejected 0 seconds 16604
W_N2048_M4096_r1e-09 t 3.583594430363431e-08 accepted 60049 rejected 0 seconds 16664
W_N2048_M4096_r1e-09 t 3.616955870393293e-08 accepted 60302 rejected 0 seconds 16724
W_N2048_M4096_r1e-09 t 3.646118613575379e-08 accepted 60519 rejected 0 seconds 16784
W_N2048_M4096_r1e-09 t 3.677646859788647e-08 accepted 60749 rejected 0 seconds 16844
W_N2048_M4096_r1e-09 t 3.7074896894960486e-08 accepted 60962 rejected 0 seconds 16905
W_N2048_M4096_r1e-09 t 3.735879005577995e-08 accepted 61160 rejected 0 seconds 16965
W_N2048_M4096_r1e-09 t 3.7650210035390344e-08 accepted 61358 rejected 0 seconds 17025
W_N2048_M4096_r1e-09 t 3.7994833570021397e-08 accepted 61584 rejected 0 seconds 17085
W_N2048_M4096_r1e-09 t 3.8383232366197266e-08 accepted 61824 rejected 0 seconds 17145
W_N2048_M4096_r1e-09 t 4.7794775317722307e-08 accepted 62062 rejected 0 seconds 17205
W_N2048_M4096_r1e-09 t 9.193222225252771e-08 accepted 62310 rejected 0 seconds 17265
W_N2048_M4096_r1e-09 t 1.7353205249268981e-07 accepted 62541 rejected 0 seconds 17326
W_N2048_M4096_r1e-09 t 6.119427760583154e-07 accepted 62771 rejected 0 seconds 17386
W_N2048_M4096_r1e-09 OUTPUT kt 0.25 |v| 5.150753590247883e-09 |q| 1.7851775965142411e-09 |p3| 5.2722253252967555e-20 |p4| 6.4458917499303415e-21 steps 62986 seconds 17433
W_N2048_M4096_r1e-09 OUTPUT kt 1.0 |v| 1.8374729364592668e-09 |q| 1.6718638286920072e-09 |p3| 3.411730086813533e-20 |p4| 7.191514269613061e-21 steps 62998 seconds 17436
W_N2048_M4096_r1e-09 OUTPUT kt 4.0 |v| 6.444074004932532e-10 |q| 1.636503886363937e-09 |p3| 2.1619810247545778e-20 |p4| 1.7013511776870655e-20 steps 63015 seconds 17440
WDONE {"N": 2048, "M": 4096, "rtol": 1e-09, "direct_eps": null, "accepted": 63015, "rejected": 0, "seconds": 17439.5203840998, "LU_count": 504116, "max_fixed_point": 0, "stages": 7}


==> anc/B4_fh_comparison/logs/W_N2048_M8192_r1e-09.txt <==
W_N2048_M8192_r1e-09 t 4.619006947740201e-12 accepted 122 rejected 0 seconds 60
W_N2048_M8192_r1e-09 t 9.005840355656798e-12 accepted 229 rejected 0 seconds 121
W_N2048_M8192_r1e-09 t 1.2522149136620456e-11 accepted 315 rejected 0 seconds 181
W_N2048_M8192_r1e-09 t 1.6369917647209047e-11 accepted 409 rejected 0 seconds 242
W_N2048_M8192_r1e-09 t 2.0976690651161086e-11 accepted 521 rejected 0 seconds 302
W_N2048_M8192_r1e-09 t 2.6093461400527998e-11 accepted 644 rejected 0 seconds 362
W_N2048_M8192_r1e-09 t 3.129950848325367e-11 accepted 770 rejected 0 seconds 423
W_N2048_M8192_r1e-09 t 3.6479680813442534e-11 accepted 896 rejected 0 seconds 483
W_N2048_M8192_r1e-09 t 4.117186190098964e-11 accepted 1010 rejected 0 seconds 543
W_N2048_M8192_r1e-09 t 4.5509180655581734e-11 accepted 1115 rejected 0 seconds 603
W_N2048_M8192_r1e-09 t 4.956973218150531e-11 accepted 1213 rejected 0 seconds 664
W_N2048_M8192_r1e-09 t 5.2885378964106926e-11 accepted 1293 rejected 0 seconds 724
W_N2048_M8192_r1e-09 t 5.686275778767761e-11 accepted 1389 rejected 0 seconds 785
W_N2048_M8192_r1e-09 t 6.121349312181963e-11 accepted 1494 rejected 0 seconds 845
W_N2048_M8192_r1e-09 t 6.594263523690047e-11 accepted 1608 rejected 0 seconds 906
W_N2048_M8192_r1e-09 t 7.10943234731679e-11 accepted 1732 rejected 0 seconds 966
W_N2048_M8192_r1e-09 t 7.646225473944605e-11 accepted 1861 rejected 0 seconds 1026
W_N2048_M8192_r1e-09 t 8.196009544101343e-11 accepted 1993 rejected 0 seconds 1087
W_N2048_M8192_r1e-09 t 8.709265202016604e-11 accepted 2116 rejected 0 seconds 1147
W_N2048_M8192_r1e-09 t 9.235527858647734e-11 accepted 2242 rejected 0 seconds 1207
W_N2048_M8192_r1e-09 t 9.791930598398834e-11 accepted 2375 rejected 0 seconds 1267
W_N2048_M8192_r1e-09 t 1.03658721559668e-10 accepted 2512 rejected 0 seconds 1327
W_N2048_M8192_r1e-09 t 1.097839140627269e-10 accepted 2658 rejected 0 seconds 1387
W_N2048_M8192_r1e-09 t 1.1541642308032214e-10 accepted 2792 rejected 0 seconds 1448
W_N2048_M8192_r1e-09 t 1.204251772770799e-10 accepted 2911 rejected 0 seconds 1508
W_N2048_M8192_r1e-09 t 1.2573605363681716e-10 accepted 3037 rejected 0 seconds 1568
W_N2048_M8192_r1e-09 t 1.306323892413141e-10 accepted 3153 rejected 0 seconds 1628
W_N2048_M8192_r1e-09 t 1.3473086344905792e-10 accepted 3250 rejected 0 seconds 1689
W_N2048_M8192_r1e-09 t 1.394695214127144e-10 accepted 3362 rejected 0 seconds 1749
W_N2048_M8192_r1e-09 t 1.4485057881606375e-10 accepted 3489 rejected 0 seconds 1810
W_N2048_M8192_r1e-09 t 1.4947382473558392e-10 accepted 3598 rejected 0 seconds 1870
W_N2048_M8192_r1e-09 t 1.5469938502565011e-10 accepted 3721 rejected 0 seconds 1930
W_N2048_M8192_r1e-09 t 1.5912123886440342e-10 accepted 3825 rejected 0 seconds 1990
W_N2048_M8192_r1e-09 t 1.643170253673322e-10 accepted 3947 rejected 0 seconds 2051
W_N2048_M8192_r1e-09 t 1.6956199639939014e-10 accepted 4070 rejected 0 seconds 2111
W_N2048_M8192_r1e-09 t 1.7442937609663076e-10 accepted 4184 rejected 0 seconds 2171
W_N2048_M8192_r1e-09 t 1.791732077985151e-10 accepted 4295 rejected 0 seconds 2231
W_N2048_M8192_r1e-09 t 1.8452203984955421e-10 accepted 4420 rejected 0 seconds 2292
W_N2048_M8192_r1e-09 t 1.8953423129483068e-10 accepted 4537 rejected 0 seconds 2352
W_N2048_M8192_r1e-09 t 1.945929623633497e-10 accepted 4655 rejected 0 seconds 2412
W_N2048_M8192_r1e-09 t 1.9965678803232647e-10 accepted 4773 rejected 0 seconds 2472
W_N2048_M8192_r1e-09 t 2.0468254729106727e-10 accepted 4890 rejected 0 seconds 2532
W_N2048_M8192_r1e-09 t 2.1001296513195664e-10 accepted 5014 rejected 0 seconds 2593
W_N2048_M8192_r1e-09 t 2.1552021952609736e-10 accepted 5142 rejected 0 seconds 2653
W_N2048_M8192_r1e-09 t 2.2137802054525534e-10 accepted 5278 rejected 0 seconds 2713
W_N2048_M8192_r1e-09 t 2.2732777890724808e-10 accepted 5416 rejected 0 seconds 2774
W_N2048_M8192_r1e-09 t 2.332829609905479e-10 accepted 5554 rejected 0 seconds 2834
W_N2048_M8192_r1e-09 t 2.391573275293994e-10 accepted 5690 rejected 0 seconds 2894
W_N2048_M8192_r1e-09 t 2.443876459483007e-10 accepted 5811 rejected 0 seconds 2954
W_N2048_M8192_r1e-09 t 2.494912390285107e-10 accepted 5929 rejected 0 seconds 3014
W_N2048_M8192_r1e-09 t 2.54597489857255e-10 accepted 6047 rejected 0 seconds 3075
W_N2048_M8192_r1e-09 t 2.5966214552275985e-10 accepted 6164 rejected 0 seconds 3135
W_N2048_M8192_r1e-09 t 2.646870434072784e-10 accepted 6280 rejected 0 seconds 3195
W_N2048_M8192_r1e-09 t 2.698447156411198e-10 accepted 6399 rejected 0 seconds 3256
W_N2048_M8192_r1e-09 t 2.750047443318218e-10 accepted 6518 rejected 0 seconds 3316
W_N2048_M8192_r1e-09 t 2.8012463887754145e-10 accepted 6636 rejected 0 seconds 3376
W_N2048_M8192_r1e-09 t 2.8494343503724277e-10 accepted 6747 rejected 0 seconds 3437
W_N2048_M8192_r1e-09 t 2.899385923450304e-10 accepted 6862 rejected 0 seconds 3497
W_N2048_M8192_r1e-09 t 2.949801924407925e-10 accepted 6978 rejected 0 seconds 3557
W_N2048_M8192_r1e-09 t 2.998501882769641e-10 accepted 7090 rejected 0 seconds 3617
W_N2048_M8192_r1e-09 t 3.044622870383335e-10 accepted 7196 rejected 0 seconds 3678
W_N2048_M8192_r1e-09 t 3.0907549056667466e-10 accepted 7302 rejected 0 seconds 3738
W_N2048_M8192_r1e-09 t 3.1369236736011195e-10 accepted 7408 rejected 0 seconds 3798
W_N2048_M8192_r1e-09 t 3.183101830972757e-10 accepted 7514 rejected 0 seconds 3859
W_N2048_M8192_r1e-09 t 3.229327486003798e-10 accepted 7620 rejected 0 seconds 3919
W_N2048_M8192_r1e-09 t 3.2760277297224344e-10 accepted 7727 rejected 0 seconds 3979
W_N2048_M8192_r1e-09 t 3.322355917908091e-10 accepted 7833 rejected 0 seconds 4039
W_N2048_M8192_r1e-09 t 3.368759174278833e-10 accepted 7939 rejected 0 seconds 4099
W_N2048_M8192_r1e-09 t 3.4156938685951416e-10 accepted 8046 rejected 0 seconds 4160
W_N2048_M8192_r1e-09 t 3.465819637084772e-10 accepted 8160 rejected 0 seconds 4220
W_N2048_M8192_r1e-09 t 3.5165688834589464e-10 accepted 8275 rejected 0 seconds 4280
W_N2048_M8192_r1e-09 t 3.564436657092738e-10 accepted 8383 rejected 0 seconds 4340
W_N2048_M8192_r1e-09 t 3.6143552048064435e-10 accepted 8495 rejected 0 seconds 4401
W_N2048_M8192_r1e-09 t 3.66504727029534e-10 accepted 8608 rejected 0 seconds 4461
W_N2048_M8192_r1e-09 t 3.7165340430565847e-10 accepted 8722 rejected 0 seconds 4521
W_N2048_M8192_r1e-09 t 3.767396430812128e-10 accepted 8834 rejected 0 seconds 4581
W_N2048_M8192_r1e-09 t 3.8197477620989583e-10 accepted 8949 rejected 0 seconds 4642
W_N2048_M8192_r1e-09 t 3.8708844768431633e-10 accepted 9061 rejected 0 seconds 4702
W_N2048_M8192_r1e-09 t 3.922476559327019e-10 accepted 9173 rejected 0 seconds 4762
W_N2048_M8192_r1e-09 t 3.976036447541847e-10 accepted 9288 rejected 0 seconds 4823
W_N2048_M8192_r1e-09 t 4.029463517711942e-10 accepted 9403 rejected 0 seconds 4883
W_N2048_M8192_r1e-09 t 4.082417032912267e-10 accepted 9518 rejected 0 seconds 4943
W_N2048_M8192_r1e-09 t 4.135458504432413e-10 accepted 9633 rejected 0 seconds 5003
W_N2048_M8192_r1e-09 t 4.189650540711987e-10 accepted 9749 rejected 0 seconds 5064
W_N2048_M8192_r1e-09 t 4.244540266171111e-10 accepted 9866 rejected 0 seconds 5124
W_N2048_M8192_r1e-09 t 4.2974535338078343e-10 accepted 9980 rejected 0 seconds 5184
W_N2048_M8192_r1e-09 t 4.349678456034501e-10 accepted 10093 rejected 0 seconds 5244
W_N2048_M8192_r1e-09 t 4.4027107620775685e-10 accepted 10207 rejected 0 seconds 5305
W_N2048_M8192_r1e-09 t 4.4566069439705563e-10 accepted 10322 rejected 0 seconds 5365
W_N2048_M8192_r1e-09 t 4.5089884139951e-10 accepted 10434 rejected 0 seconds 5426
W_N2048_M8192_r1e-09 t 4.5583697596549324e-10 accepted 10540 rejected 0 seconds 5486
W_N2048_M8192_r1e-09 t 4.607322947878893e-10 accepted 10645 rejected 0 seconds 5546
W_N2048_M8192_r1e-09 t 4.6564233936890357e-10 accepted 10750 rejected 0 seconds 5607
W_N2048_M8192_r1e-09 t 4.705619609406752e-10 accepted 10855 rejected 0 seconds 5667
W_N2048_M8192_r1e-09 t 4.754827917619956e-10 accepted 10960 rejected 0 seconds 5727
W_N2048_M8192_r1e-09 t 4.804043156689335e-10 accepted 11065 rejected 0 seconds 5788
W_N2048_M8192_r1e-09 t 4.853305997817519e-10 accepted 11170 rejected 0 seconds 5848
W_N2048_M8192_r1e-09 t 4.902615289383563e-10 accepted 11275 rejected 0 seconds 5908
W_N2048_M8192_r1e-09 t 4.952448094620944e-10 accepted 11381 rejected 0 seconds 5969
W_N2048_M8192_r1e-09 t 5.004210260437835e-10 accepted 11491 rejected 0 seconds 6029
W_N2048_M8192_r1e-09 t 5.056963400218801e-10 accepted 11603 rejected 0 seconds 6089
W_N2048_M8192_r1e-09 t 5.110242821220538e-10 accepted 11716 rejected 0 seconds 6150
W_N2048_M8192_r1e-09 t 5.165462789933195e-10 accepted 11833 rejected 0 seconds 6210
W_N2048_M8192_r1e-09 t 5.221675690923576e-10 accepted 11952 rejected 0 seconds 6270
W_N2048_M8192_r1e-09 t 5.277460961903668e-10 accepted 12070 rejected 0 seconds 6331
W_N2048_M8192_r1e-09 t 5.332815555654194e-10 accepted 12187 rejected 0 seconds 6391
W_N2048_M8192_r1e-09 t 5.387736761273306e-10 accepted 12303 rejected 0 seconds 6451
W_N2048_M8192_r1e-09 t 5.44316725583254e-10 accepted 12420 rejected 0 seconds 6512
W_N2048_M8192_r1e-09 t 5.49863617340638e-10 accepted 12537 rejected 0 seconds 6572
W_N2048_M8192_r1e-09 t 5.554628733732757e-10 accepted 12655 rejected 0 seconds 6632
W_N2048_M8192_r1e-09 t 5.61020942836368e-10 accepted 12772 rejected 0 seconds 6692
W_N2048_M8192_r1e-09 t 5.666342089258901e-10 accepted 12890 rejected 0 seconds 6753
W_N2048_M8192_r1e-09 t 5.723044045477037e-10 accepted 13009 rejected 0 seconds 6813
W_N2048_M8192_r1e-09 t 5.780334995225361e-10 accepted 13129 rejected 0 seconds 6873
W_N2048_M8192_r1e-09 t 5.83631571186021e-10 accepted 13246 rejected 0 seconds 6934
W_N2048_M8192_r1e-09 t 5.890984342499049e-10 accepted 13360 rejected 0 seconds 6994
W_N2048_M8192_r1e-09 t 5.94625156676237e-10 accepted 13475 rejected 0 seconds 7054
W_N2048_M8192_r1e-09 t 6.002105048255501e-10 accepted 13591 rejected 0 seconds 7115
W_N2048_M8192_r1e-09 t 6.057562648508248e-10 accepted 13706 rejected 0 seconds 7175
W_N2048_M8192_r1e-09 t 6.109705665074225e-10 accepted 13814 rejected 0 seconds 7235
W_N2048_M8192_r1e-09 t 6.161410739894085e-10 accepted 13921 rejected 0 seconds 7295
W_N2048_M8192_r1e-09 t 6.211697671052153e-10 accepted 14025 rejected 0 seconds 7356
W_N2048_M8192_r1e-09 t 6.261055729796661e-10 accepted 14127 rejected 0 seconds 7416
W_N2048_M8192_r1e-09 t 6.310456829634924e-10 accepted 14229 rejected 0 seconds 7476
W_N2048_M8192_r1e-09 t 6.361370928614643e-10 accepted 14334 rejected 0 seconds 7537
W_N2048_M8192_r1e-09 t 6.402647414922096e-10 accepted 14419 rejected 0 seconds 7597
W_N2048_M8192_r1e-09 t 6.451288269918415e-10 accepted 14519 rejected 0 seconds 7657
W_N2048_M8192_r1e-09 t 6.502961395224795e-10 accepted 14625 rejected 0 seconds 7718
W_N2048_M8192_r1e-09 t 6.549866992046613e-10 accepted 14721 rejected 0 seconds 7778
W_N2048_M8192_r1e-09 t 6.600808330245809e-10 accepted 14825 rejected 0 seconds 7838
W_N2048_M8192_r1e-09 t 6.65089168675282e-10 accepted 14927 rejected 0 seconds 7899
W_N2048_M8192_r1e-09 t 6.700599022238454e-10 accepted 15028 rejected 0 seconds 7959
W_N2048_M8192_r1e-09 t 6.752386013341725e-10 accepted 15133 rejected 0 seconds 8019
W_N2048_M8192_r1e-09 t 6.805258298644289e-10 accepted 15240 rejected 0 seconds 8079
W_N2048_M8192_r1e-09 t 6.854753792542089e-10 accepted 15340 rejected 0 seconds 8140
W_N2048_M8192_r1e-09 t 6.906301695541112e-10 accepted 15444 rejected 0 seconds 8200
W_N2048_M8192_r1e-09 t 6.956423389717784e-10 accepted 15545 rejected 0 seconds 8260
W_N2048_M8192_r1e-09 t 7.00710094587263e-10 accepted 15647 rejected 0 seconds 8320
W_N2048_M8192_r1e-09 t 7.058327416128337e-10 accepted 15750 rejected 0 seconds 8381
W_N2048_M8192_r1e-09 t 7.10860702638859e-10 accepted 15851 rejected 0 seconds 8441
W_N2048_M8192_r1e-09 t 7.158933792467097e-10 accepted 15952 rejected 0 seconds 8501
W_N2048_M8192_r1e-09 t 7.209799363954622e-10 accepted 16054 rejected 0 seconds 8562
W_N2048_M8192_r1e-09 t 7.260706440665063e-10 accepted 16156 rejected 0 seconds 8622
W_N2048_M8192_r1e-09 t 7.312151903510015e-10 accepted 16259 rejected 0 seconds 8682
W_N2048_M8192_r1e-09 t 7.364634598962307e-10 accepted 16364 rejected 0 seconds 8743
W_N2048_M8192_r1e-09 t 7.412655086846309e-10 accepted 16460 rejected 0 seconds 8803
W_N2048_M8192_r1e-09 t 7.45970749881704e-10 accepted 16554 rejected 0 seconds 8863
W_N2048_M8192_r1e-09 t 7.50780067959422e-10 accepted 16650 rejected 0 seconds 8924
W_N2048_M8192_r1e-09 t 7.55543960070445e-10 accepted 16745 rejected 0 seconds 8984
W_N2048_M8192_r1e-09 t 7.599118115252864e-10 accepted 16832 rejected 0 seconds 9045
W_N2048_M8192_r1e-09 t 7.645872922968093e-10 accepted 16925 rejected 0 seconds 9105
W_N2048_M8192_r1e-09 t 7.693716616681101e-10 accepted 17020 rejected 0 seconds 9165
W_N2048_M8192_r1e-09 t 7.738122194235527e-10 accepted 17108 rejected 0 seconds 9225
W_N2048_M8192_r1e-09 t 7.784140721314862e-10 accepted 17199 rejected 0 seconds 9285
W_N2048_M8192_r1e-09 t 7.834324919174874e-10 accepted 17298 rejected 0 seconds 9345
W_N2048_M8192_r1e-09 t 7.883112734816915e-10 accepted 17394 rejected 0 seconds 9406
W_N2048_M8192_r1e-09 t 7.929972417672084e-10 accepted 17486 rejected 0 seconds 9466
W_N2048_M8192_r1e-09 t 7.979452458187031e-10 accepted 17583 rejected 0 seconds 9526
W_N2048_M8192_r1e-09 t 8.030001363241291e-10 accepted 17682 rejected 0 seconds 9587
W_N2048_M8192_r1e-09 t 8.081126658061998e-10 accepted 17782 rejected 0 seconds 9647
W_N2048_M8192_r1e-09 t 8.13288565562551e-10 accepted 17883 rejected 0 seconds 9707
W_N2048_M8192_r1e-09 t 8.18371434572556e-10 accepted 17982 rejected 0 seconds 9768
W_N2048_M8192_r1e-09 t 8.236067534749571e-10 accepted 18084 rejected 0 seconds 9828
W_N2048_M8192_r1e-09 t 8.29606238639594e-10 accepted 18201 rejected 0 seconds 9888
W_N2048_M8192_r1e-09 t 8.355614438189789e-10 accepted 18317 rejected 0 seconds 9948
W_N2048_M8192_r1e-09 t 8.415281527703857e-10 accepted 18433 rejected 0 seconds 10008
W_N2048_M8192_r1e-09 t 8.474930317642445e-10 accepted 18549 rejected 0 seconds 10069
W_N2048_M8192_r1e-09 t 8.534525668150222e-10 accepted 18665 rejected 0 seconds 10129
W_N2048_M8192_r1e-09 t 8.594170863272791e-10 accepted 18781 rejected 0 seconds 10189
W_N2048_M8192_r1e-09 t 8.654402395048241e-10 accepted 18898 rejected 0 seconds 10249
W_N2048_M8192_r1e-09 t 8.714126080719428e-10 accepted 19014 rejected 0 seconds 10309
W_N2048_M8192_r1e-09 t 8.774357650009505e-10 accepted 19131 rejected 0 seconds 10369
W_N2048_M8192_r1e-09 t 8.834098743915646e-10 accepted 19247 rejected 0 seconds 10429
W_N2048_M8192_r1e-09 t 8.894388394017327e-10 accepted 19364 rejected 0 seconds 10490
W_N2048_M8192_r1e-09 t 8.954705912708451e-10 accepted 19481 rejected 0 seconds 10550
W_N2048_M8192_r1e-09 t 9.01247811286146e-10 accepted 19593 rejected 0 seconds 10610
W_N2048_M8192_r1e-09 t 9.070811910484739e-10 accepted 19706 rejected 0 seconds 10671
W_N2048_M8192_r1e-09 t 9.129203717488335e-10 accepted 19819 rejected 0 seconds 10731
W_N2048_M8192_r1e-09 t 9.187663699429788e-10 accepted 19932 rejected 0 seconds 10791
W_N2048_M8192_r1e-09 t 9.246717135174086e-10 accepted 20046 rejected 0 seconds 10852
W_N2048_M8192_r1e-09 t 9.305329269140201e-10 accepted 20159 rejected 0 seconds 10912
W_N2048_M8192_r1e-09 t 9.363494653168403e-10 accepted 20271 rejected 0 seconds 10972
W_N2048_M8192_r1e-09 t 9.422241378671908e-10 accepted 20384 rejected 0 seconds 11032
W_N2048_M8192_r1e-09 t 9.481557330715714e-10 accepted 20498 rejected 0 seconds 11093
W_N2048_M8192_r1e-09 t 9.540910354111517e-10 accepted 20612 rejected 0 seconds 11153
W_N2048_M8192_r1e-09 t 9.599772323621851e-10 accepted 20725 rejected 0 seconds 11213
W_N2048_M8192_r1e-09 t 9.659186941657546e-10 accepted 20839 rejected 0 seconds 11274
W_N2048_M8192_r1e-09 t 9.717602022199718e-10 accepted 20951 rejected 0 seconds 11334
W_N2048_M8192_r1e-09 t 9.776603858952905e-10 accepted 21064 rejected 0 seconds 11394
W_N2048_M8192_r1e-09 t 9.835178064786548e-10 accepted 21176 rejected 0 seconds 11454
W_N2048_M8192_r1e-09 t 9.895978912712462e-10 accepted 21292 rejected 0 seconds 11515
W_N2048_M8192_r1e-09 t 9.955901216616472e-10 accepted 21406 rejected 0 seconds 11575
W_N2048_M8192_r1e-09 t 1.001813577936455e-09 accepted 21524 rejected 0 seconds 11635
W_N2048_M8192_r1e-09 t 1.0079544220509216e-09 accepted 21640 rejected 0 seconds 11696
W_N2048_M8192_r1e-09 t 1.0141713467802806e-09 accepted 21757 rejected 0 seconds 11756
W_N2048_M8192_r1e-09 t 1.0203561642101492e-09 accepted 21873 rejected 0 seconds 11816
W_N2048_M8192_r1e-09 t 1.0267189991223703e-09 accepted 21992 rejected 0 seconds 11876
W_N2048_M8192_r1e-09 t 1.0329886563810705e-09 accepted 22109 rejected 0 seconds 11936
W_N2048_M8192_r1e-09 t 1.0392688754086025e-09 accepted 22226 rejected 0 seconds 11997
W_N2048_M8192_r1e-09 t 1.045558903200663e-09 accepted 22343 rejected 0 seconds 12057
W_N2048_M8192_r1e-09 t 1.0518066876913894e-09 accepted 22459 rejected 0 seconds 12117
W_N2048_M8192_r1e-09 t 1.0581240623743475e-09 accepted 22576 rejected 0 seconds 12178
W_N2048_M8192_r1e-09 t 1.0644627908590799e-09 accepted 22693 rejected 0 seconds 12238
W_N2048_M8192_r1e-09 t 1.070828941949662e-09 accepted 22810 rejected 0 seconds 12299
W_N2048_M8192_r1e-09 t 1.0771731460895869e-09 accepted 22926 rejected 0 seconds 12359
W_N2048_M8192_r1e-09 t 1.0834430564911996e-09 accepted 23040 rejected 0 seconds 12419
W_N2048_M8192_r1e-09 t 1.08974859575088e-09 accepted 23154 rejected 0 seconds 12480
W_N2048_M8192_r1e-09 t 1.0960874704151758e-09 accepted 23268 rejected 0 seconds 12540
W_N2048_M8192_r1e-09 t 1.1023428551181952e-09 accepted 23380 rejected 0 seconds 12601
W_N2048_M8192_r1e-09 t 1.1087319876281666e-09 accepted 23494 rejected 0 seconds 12661
W_N2048_M8192_r1e-09 t 1.1151375369753993e-09 accepted 23608 rejected 0 seconds 12721
W_N2048_M8192_r1e-09 t 1.1214988687849102e-09 accepted 23721 rejected 0 seconds 12781
W_N2048_M8192_r1e-09 t 1.1278697038431083e-09 accepted 23834 rejected 0 seconds 12841
W_N2048_M8192_r1e-09 t 1.134248757511334e-09 accepted 23947 rejected 0 seconds 12901
W_N2048_M8192_r1e-09 t 1.1405787170880292e-09 accepted 24059 rejected 0 seconds 12962
W_N2048_M8192_r1e-09 t 1.1469153745413014e-09 accepted 24171 rejected 0 seconds 13022
W_N2048_M8192_r1e-09 t 1.1533148770976313e-09 accepted 24284 rejected 0 seconds 13082
W_N2048_M8192_r1e-09 t 1.1597770648523418e-09 accepted 24398 rejected 0 seconds 13142
W_N2048_M8192_r1e-09 t 1.166131678276326e-09 accepted 24510 rejected 0 seconds 13202
W_N2048_M8192_r1e-09 t 1.1725487606445562e-09 accepted 24623 rejected 0 seconds 13262
W_N2048_M8192_r1e-09 t 1.1790283735627459e-09 accepted 24737 rejected 0 seconds 13322
W_N2048_M8192_r1e-09 t 1.1856285351294177e-09 accepted 24853 rejected 0 seconds 13383
W_N2048_M8192_r1e-09 t 1.1922382024438318e-09 accepted 24969 rejected 0 seconds 13443
W_N2048_M8192_r1e-09 t 1.1989163140838758e-09 accepted 25086 rejected 0 seconds 13504
W_N2048_M8192_r1e-09 t 1.2056048537169315e-09 accepted 25203 rejected 0 seconds 13564
W_N2048_M8192_r1e-09 t 1.212244846184916e-09 accepted 25319 rejected 0 seconds 13624
W_N2048_M8192_r1e-09 t 1.2188923236649684e-09 accepted 25435 rejected 0 seconds 13684
W_N2048_M8192_r1e-09 t 1.2256036711263408e-09 accepted 25552 rejected 0 seconds 13745
W_N2048_M8192_r1e-09 t 1.2322649176172633e-09 accepted 25668 rejected 0 seconds 13805
W_N2048_M8192_r1e-09 t 1.2389900255953745e-09 accepted 25785 rejected 0 seconds 13865
W_N2048_M8192_r1e-09 t 1.2457169762769814e-09 accepted 25902 rejected 0 seconds 13925
W_N2048_M8192_r1e-09 t 1.252387997795999e-09 accepted 26018 rejected 0 seconds 13986
W_N2048_M8192_r1e-09 t 1.2590636826530735e-09 accepted 26134 rejected 0 seconds 14046
W_N2048_M8192_r1e-09 t 1.2657998471345019e-09 accepted 26251 rejected 0 seconds 14106
W_N2048_M8192_r1e-09 t 1.27247915482391e-09 accepted 26367 rejected 0 seconds 14166
W_N2048_M8192_r1e-09 t 1.2789305218215314e-09 accepted 26479 rejected 0 seconds 14227
W_N2048_M8192_r1e-09 t 1.2853849245171553e-09 accepted 26591 rejected 0 seconds 14287
W_N2048_M8192_r1e-09 t 1.291956531632188e-09 accepted 26705 rejected 0 seconds 14348
W_N2048_M8192_r1e-09 t 1.2984145777582723e-09 accepted 26817 rejected 0 seconds 14408
W_N2048_M8192_r1e-09 t 1.3048749702409683e-09 accepted 26929 rejected 0 seconds 14468
W_N2048_M8192_r1e-09 t 1.3113960396414151e-09 accepted 27042 rejected 0 seconds 14528
W_N2048_M8192_r1e-09 t 1.3179210399625982e-09 accepted 27155 rejected 0 seconds 14588
W_N2048_M8192_r1e-09 t 1.3244513211037867e-09 accepted 27268 rejected 0 seconds 14649
W_N2048_M8192_r1e-09 t 1.330988440999282e-09 accepted 27381 rejected 0 seconds 14709
W_N2048_M8192_r1e-09 t 1.337533830206929e-09 accepted 27494 rejected 0 seconds 14769
W_N2048_M8192_r1e-09 t 1.3440884923412058e-09 accepted 27607 rejected 0 seconds 14829
W_N2048_M8192_r1e-09 t 1.3506527260674002e-09 accepted 27720 rejected 0 seconds 14890
W_N2048_M8192_r1e-09 t 1.3571677763585458e-09 accepted 27832 rejected 0 seconds 14950
W_N2048_M8192_r1e-09 t 1.363748801278624e-09 accepted 27945 rejected 0 seconds 15010
W_N2048_M8192_r1e-09 t 1.3703945764215726e-09 accepted 28059 rejected 0 seconds 15070
W_N2048_M8192_r1e-09 t 1.377104261492092e-09 accepted 28174 rejected 0 seconds 15130
W_N2048_M8192_r1e-09 t 1.383878093366881e-09 accepted 28290 rejected 0 seconds 15191
W_N2048_M8192_r1e-09 t 1.3906593791359418e-09 accepted 28406 rejected 0 seconds 15251
W_N2048_M8192_r1e-09 t 1.3975099288063231e-09 accepted 28523 rejected 0 seconds 15311
W_N2048_M8192_r1e-09 t 1.4043171295843591e-09 accepted 28639 rejected 0 seconds 15371
W_N2048_M8192_r1e-09 t 1.4111445899217364e-09 accepted 28755 rejected 0 seconds 15431
W_N2048_M8192_r1e-09 t 1.4179972364191661e-09 accepted 28871 rejected 0 seconds 15492
W_N2048_M8192_r1e-09 t 1.4249382640067797e-09 accepted 28988 rejected 0 seconds 15552
W_N2048_M8192_r1e-09 t 1.431841104424353e-09 accepted 29104 rejected 0 seconds 15612
W_N2048_M8192_r1e-09 t 1.438805052852673e-09 accepted 29221 rejected 0 seconds 15672
W_N2048_M8192_r1e-09 t 1.4455914417093058e-09 accepted 29335 rejected 0 seconds 15733
W_N2048_M8192_r1e-09 t 1.4525574242112074e-09 accepted 29452 rejected 0 seconds 15793
W_N2048_M8192_r1e-09 t 1.459524424700606e-09 accepted 29569 rejected 0 seconds 15853
W_N2048_M8192_r1e-09 t 1.4664924676084074e-09 accepted 29686 rejected 0 seconds 15914
W_N2048_M8192_r1e-09 t 1.4733424428755242e-09 accepted 29801 rejected 0 seconds 15974
W_N2048_M8192_r1e-09 t 1.4801338829249361e-09 accepted 29915 rejected 0 seconds 16034
W_N2048_M8192_r1e-09 t 1.4868667565233255e-09 accepted 30028 rejected 0 seconds 16094
W_N2048_M8192_r1e-09 t 1.4936006959190347e-09 accepted 30141 rejected 0 seconds 16155
W_N2048_M8192_r1e-09 t 1.500276164561135e-09 accepted 30253 rejected 0 seconds 16215
W_N2048_M8192_r1e-09 t 1.5070124122342177e-09 accepted 30366 rejected 0 seconds 16275
W_N2048_M8192_r1e-09 t 1.5136903556382941e-09 accepted 30478 rejected 0 seconds 16335
W_N2048_M8192_r1e-09 t 1.5203697814613298e-09 accepted 30590 rejected 0 seconds 16395
W_N2048_M8192_r1e-09 t 1.5271104625893893e-09 accepted 30703 rejected 0 seconds 16455
W_N2048_M8192_r1e-09 t 1.5338529430088681e-09 accepted 30816 rejected 0 seconds 16516
W_N2048_M8192_r1e-09 t 1.5405377661420411e-09 accepted 30928 rejected 0 seconds 16576
W_N2048_M8192_r1e-09 t 1.5472845042151822e-09 accepted 31041 rejected 0 seconds 16636
W_N2048_M8192_r1e-09 t 1.5540337048396125e-09 accepted 31154 rejected 0 seconds 16696
W_N2048_M8192_r1e-09 t 1.56072590272944e-09 accepted 31266 rejected 0 seconds 16756
W_N2048_M8192_r1e-09 t 1.5674808715455706e-09 accepted 31379 rejected 0 seconds 16817
W_N2048_M8192_r1e-09 t 1.5742391303953592e-09 accepted 31492 rejected 0 seconds 16877
W_N2048_M8192_r1e-09 t 1.5810608904038717e-09 accepted 31606 rejected 0 seconds 16937
W_N2048_M8192_r1e-09 t 1.5880663856629284e-09 accepted 31723 rejected 0 seconds 16997
W_N2048_M8192_r1e-09 t 1.5951364551984813e-09 accepted 31841 rejected 0 seconds 17058
W_N2048_M8192_r1e-09 t 1.6022116450105035e-09 accepted 31959 rejected 0 seconds 17118
W_N2048_M8192_r1e-09 t 1.609112296939402e-09 accepted 32074 rejected 0 seconds 17178
W_N2048_M8192_r1e-09 t 1.616138823019973e-09 accepted 32191 rejected 0 seconds 17238
W_N2048_M8192_r1e-09 t 1.6231115822698467e-09 accepted 32307 rejected 0 seconds 17299
W_N2048_M8192_r1e-09 t 1.6301512499913851e-09 accepted 32424 rejected 0 seconds 17359
W_N2048_M8192_r1e-09 t 1.637258484757056e-09 accepted 32542 rejected 0 seconds 17419
W_N2048_M8192_r1e-09 t 1.6443133349710406e-09 accepted 32659 rejected 0 seconds 17480
W_N2048_M8192_r1e-09 t 1.6513161250833346e-09 accepted 32775 rejected 0 seconds 17540
W_N2048_M8192_r1e-09 t 1.658388139457737e-09 accepted 32892 rejected 0 seconds 17600
W_N2048_M8192_r1e-09 t 1.6654695942049278e-09 accepted 33009 rejected 0 seconds 17660
W_N2048_M8192_r1e-09 t 1.6726217022609442e-09 accepted 33127 rejected 0 seconds 17721
W_N2048_M8192_r1e-09 t 1.6796630758321763e-09 accepted 33243 rejected 0 seconds 17781
W_N2048_M8192_r1e-09 t 1.6864720517089077e-09 accepted 33355 rejected 0 seconds 17841
W_N2048_M8192_r1e-09 t 1.6934137129705433e-09 accepted 33469 rejected 0 seconds 17902
W_N2048_M8192_r1e-09 t 1.7004281880919368e-09 accepted 33584 rejected 0 seconds 17962
W_N2048_M8192_r1e-09 t 1.7073329020341354e-09 accepted 33697 rejected 0 seconds 18022
W_N2048_M8192_r1e-09 t 1.714189031097596e-09 accepted 33809 rejected 0 seconds 18082
W_N2048_M8192_r1e-09 t 1.7211196180593018e-09 accepted 33922 rejected 0 seconds 18143
W_N2048_M8192_r1e-09 t 1.7281256310281957e-09 accepted 34036 rejected 0 seconds 18203
W_N2048_M8192_r1e-09 t 1.7351463936665157e-09 accepted 34150 rejected 0 seconds 18264
W_N2048_M8192_r1e-09 t 1.7421824977073867e-09 accepted 34264 rejected 0 seconds 18324
W_N2048_M8192_r1e-09 t 1.7492345435605896e-09 accepted 34378 rejected 0 seconds 18384
W_N2048_M8192_r1e-09 t 1.7563031314745552e-09 accepted 34492 rejected 0 seconds 18444
W_N2048_M8192_r1e-09 t 1.7633266096302814e-09 accepted 34605 rejected 0 seconds 18504
W_N2048_M8192_r1e-09 t 1.7703674337302432e-09 accepted 34718 rejected 0 seconds 18564
W_N2048_M8192_r1e-09 t 1.7774886183447697e-09 accepted 34832 rejected 0 seconds 18625
W_N2048_M8192_r1e-09 t 1.7846283709435627e-09 accepted 34946 rejected 0 seconds 18685
W_N2048_M8192_r1e-09 t 1.7917870773545861e-09 accepted 35060 rejected 0 seconds 18745
W_N2048_M8192_r1e-09 t 1.7990911425079148e-09 accepted 35176 rejected 0 seconds 18805
W_N2048_M8192_r1e-09 t 1.8063521138967808e-09 accepted 35291 rejected 0 seconds 18865
W_N2048_M8192_r1e-09 t 1.8137597619994371e-09 accepted 35408 rejected 0 seconds 18925
W_N2048_M8192_r1e-09 t 1.8211242978812326e-09 accepted 35524 rejected 0 seconds 18986
W_N2048_M8192_r1e-09 t 1.8297201440445784e-09 accepted 35659 rejected 0 seconds 19046
W_N2048_M8192_r1e-09 t 1.8381502176842517e-09 accepted 35791 rejected 0 seconds 19106
W_N2048_M8192_r1e-09 t 1.8464760932825577e-09 accepted 35921 rejected 0 seconds 19166
W_N2048_M8192_r1e-09 t 1.855016877622623e-09 accepted 36054 rejected 0 seconds 19226
W_N2048_M8192_r1e-09 t 1.8635143851616624e-09 accepted 36186 rejected 0 seconds 19287
W_N2048_M8192_r1e-09 t 1.871966552571994e-09 accepted 36317 rejected 0 seconds 19347
W_N2048_M8192_r1e-09 t 1.880047342383828e-09 accepted 36442 rejected 0 seconds 19407
W_N2048_M8192_r1e-09 t 1.8887894777552454e-09 accepted 36577 rejected 0 seconds 19467
W_N2048_M8192_r1e-09 t 1.897480015149558e-09 accepted 36711 rejected 0 seconds 19528
W_N2048_M8192_r1e-09 t 1.90559713444983e-09 accepted 36836 rejected 0 seconds 19588
W_N2048_M8192_r1e-09 t 1.9133330160109242e-09 accepted 36955 rejected 0 seconds 19648
W_N2048_M8192_r1e-09 t 1.9214670516474248e-09 accepted 37080 rejected 0 seconds 19708
W_N2048_M8192_r1e-09 t 1.929543610966337e-09 accepted 37204 rejected 0 seconds 19768
W_N2048_M8192_r1e-09 t 1.937235838435884e-09 accepted 37322 rejected 0 seconds 19829
W_N2048_M8192_r1e-09 t 1.945194930135549e-09 accepted 37444 rejected 0 seconds 19889
W_N2048_M8192_r1e-09 t 1.9532250111176585e-09 accepted 37567 rejected 0 seconds 19949
W_N2048_M8192_r1e-09 t 1.961260341544857e-09 accepted 37690 rejected 0 seconds 20009
W_N2048_M8192_r1e-09 t 1.969169585667085e-09 accepted 37811 rejected 0 seconds 20069
W_N2048_M8192_r1e-09 t 1.9758399578900102e-09 accepted 37913 rejected 0 seconds 20130
W_N2048_M8192_r1e-09 t 1.983952416008447e-09 accepted 38037 rejected 0 seconds 20190
W_N2048_M8192_r1e-09 t 1.9916097786712755e-09 accepted 38154 rejected 0 seconds 20250
W_N2048_M8192_r1e-09 t 1.9995313450820424e-09 accepted 38275 rejected 0 seconds 20310
W_N2048_M8192_r1e-09 t 2.007454818145071e-09 accepted 38396 rejected 0 seconds 20370
W_N2048_M8192_r1e-09 t 2.014528218104592e-09 accepted 38504 rejected 0 seconds 20431
W_N2048_M8192_r1e-09 t 2.0203577830815847e-09 accepted 38593 rejected 0 seconds 20491
W_N2048_M8192_r1e-09 t 2.02664623477352e-09 accepted 38689 rejected 0 seconds 20551
W_N2048_M8192_r1e-09 t 2.034572453048954e-09 accepted 38810 rejected 0 seconds 20612
W_N2048_M8192_r1e-09 t 2.0428258713268338e-09 accepted 38936 rejected 0 seconds 20672
W_N2048_M8192_r1e-09 t 2.0510784986895067e-09 accepted 39062 rejected 0 seconds 20732
W_N2048_M8192_r1e-09 t 2.0597227771189928e-09 accepted 39194 rejected 0 seconds 20792
W_N2048_M8192_r1e-09 t 2.067841356147332e-09 accepted 39318 rejected 0 seconds 20852
W_N2048_M8192_r1e-09 t 2.076612322434318e-09 accepted 39452 rejected 0 seconds 20913
W_N2048_M8192_r1e-09 t 2.08538033340034e-09 accepted 39586 rejected 0 seconds 20973
W_N2048_M8192_r1e-09 t 2.0937526263236736e-09 accepted 39714 rejected 0 seconds 21033
W_N2048_M8192_r1e-09 t 2.1014024586263636e-09 accepted 39831 rejected 0 seconds 21093
W_N2048_M8192_r1e-09 t 2.1097026319544803e-09 accepted 39958 rejected 0 seconds 21154
W_N2048_M8192_r1e-09 t 2.118325359944976e-09 accepted 40090 rejected 0 seconds 21214
W_N2048_M8192_r1e-09 t 2.126356173573967e-09 accepted 40213 rejected 0 seconds 21274
W_N2048_M8192_r1e-09 t 2.134970013596651e-09 accepted 40345 rejected 0 seconds 21334
W_N2048_M8192_r1e-09 t 2.142666039801855e-09 accepted 40463 rejected 0 seconds 21395
W_N2048_M8192_r1e-09 t 2.1506186135993925e-09 accepted 40585 rejected 0 seconds 21455
W_N2048_M8192_r1e-09 t 2.1586969426052273e-09 accepted 40709 rejected 0 seconds 21515
W_N2048_M8192_r1e-09 t 2.166445015318293e-09 accepted 40828 rejected 0 seconds 21575
W_N2048_M8192_r1e-09 t 2.173863269445618e-09 accepted 40942 rejected 0 seconds 21636
W_N2048_M8192_r1e-09 t 2.181862445329579e-09 accepted 41065 rejected 0 seconds 21696
W_N2048_M8192_r1e-09 t 2.189921530016728e-09 accepted 41189 rejected 0 seconds 21756
W_N2048_M8192_r1e-09 t 2.1979104710766295e-09 accepted 41312 rejected 0 seconds 21816
W_N2048_M8192_r1e-09 t 2.205959134350188e-09 accepted 41436 rejected 0 seconds 21877
W_N2048_M8192_r1e-09 t 2.213613391688169e-09 accepted 41554 rejected 0 seconds 21937
W_N2048_M8192_r1e-09 t 2.2212627487111197e-09 accepted 41672 rejected 0 seconds 21997
W_N2048_M8192_r1e-09 t 2.229230979538094e-09 accepted 41795 rejected 0 seconds 22057
W_N2048_M8192_r1e-09 t 2.2372584889975124e-09 accepted 41919 rejected 0 seconds 22117
W_N2048_M8192_r1e-09 t 2.2447631343679534e-09 accepted 42035 rejected 0 seconds 22178
W_N2048_M8192_r1e-09 t 2.2524569390106133e-09 accepted 42154 rejected 0 seconds 22238
W_N2048_M8192_r1e-09 t 2.260275070868862e-09 accepted 42275 rejected 0 seconds 22298
W_N2048_M8192_r1e-09 t 2.267894720363783e-09 accepted 42393 rejected 0 seconds 22359
W_N2048_M8192_r1e-09 t 2.2755744579663155e-09 accepted 42512 rejected 0 seconds 22419
W_N2048_M8192_r1e-09 t 2.2832498726385796e-09 accepted 42631 rejected 0 seconds 22479
W_N2048_M8192_r1e-09 t 2.2918879353685454e-09 accepted 42765 rejected 0 seconds 22539
W_N2048_M8192_r1e-09 t 2.3004566722694755e-09 accepted 42898 rejected 0 seconds 22599
W_N2048_M8192_r1e-09 t 2.308956782414968e-09 accepted 43030 rejected 0 seconds 22660
W_N2048_M8192_r1e-09 t 2.317131240136385e-09 accepted 43157 rejected 0 seconds 22720
W_N2048_M8192_r1e-09 t 2.3252381602940224e-09 accepted 43283 rejected 0 seconds 22780
W_N2048_M8192_r1e-09 t 2.3335996655086594e-09 accepted 43413 rejected 0 seconds 22841
W_N2048_M8192_r1e-09 t 2.3420231263035278e-09 accepted 43544 rejected 0 seconds 22901
W_N2048_M8192_r1e-09 t 2.3505088622477867e-09 accepted 43676 rejected 0 seconds 22961
W_N2048_M8192_r1e-09 t 2.358993347866224e-09 accepted 43808 rejected 0 seconds 23021
W_N2048_M8192_r1e-09 t 2.367348438624838e-09 accepted 43938 rejected 0 seconds 23082
W_N2048_M8192_r1e-09 t 2.3760246616600434e-09 accepted 44073 rejected 0 seconds 23142
W_N2048_M8192_r1e-09 t 2.3836729743995265e-09 accepted 44192 rejected 0 seconds 23202
W_N2048_M8192_r1e-09 t 2.389457949855991e-09 accepted 44282 rejected 0 seconds 23262
W_N2048_M8192_r1e-09 t 2.3956292156965914e-09 accepted 44378 rejected 0 seconds 23323
W_N2048_M8192_r1e-09 t 2.401865934169522e-09 accepted 44475 rejected 0 seconds 23383
W_N2048_M8192_r1e-09 t 2.4080394738809476e-09 accepted 44571 rejected 0 seconds 23443
W_N2048_M8192_r1e-09 t 2.4141503489715127e-09 accepted 44666 rejected 0 seconds 23503
W_N2048_M8192_r1e-09 t 2.4202628220985843e-09 accepted 44761 rejected 0 seconds 23564
W_N2048_M8192_r1e-09 t 2.426828043053628e-09 accepted 44863 rejected 0 seconds 23624
W_N2048_M8192_r1e-09 t 2.433460147576779e-09 accepted 44966 rejected 0 seconds 23684
W_N2048_M8192_r1e-09 t 2.439837578356871e-09 accepted 45065 rejected 0 seconds 23745
W_N2048_M8192_r1e-09 t 2.4464114283063043e-09 accepted 45167 rejected 0 seconds 23805
W_N2048_M8192_r1e-09 t 2.453117729640931e-09 accepted 45271 rejected 0 seconds 23865
W_N2048_M8192_r1e-09 t 2.460473524209218e-09 accepted 45385 rejected 0 seconds 23926
W_N2048_M8192_r1e-09 t 2.4677699335314553e-09 accepted 45498 rejected 0 seconds 23986
W_N2048_M8192_r1e-09 t 2.475071839991421e-09 accepted 45611 rejected 0 seconds 24046
W_N2048_M8192_r1e-09 t 2.4812798271324657e-09 accepted 45707 rejected 0 seconds 24107
W_N2048_M8192_r1e-09 t 2.4875568997984482e-09 accepted 45804 rejected 0 seconds 24167
W_N2048_M8192_r1e-09 t 2.4931908622363347e-09 accepted 45891 rejected 0 seconds 24228
W_N2048_M8192_r1e-09 t 2.4993474598328213e-09 accepted 45986 rejected 0 seconds 24288
W_N2048_M8192_r1e-09 t 2.5059628650272375e-09 accepted 46088 rejected 0 seconds 24348
W_N2048_M8192_r1e-09 t 2.5125190265746678e-09 accepted 46189 rejected 0 seconds 24408
W_N2048_M8192_r1e-09 t 2.51908085421552e-09 accepted 46290 rejected 0 seconds 24469
W_N2048_M8192_r1e-09 t 2.5257781969811164e-09 accepted 46393 rejected 0 seconds 24529
W_N2048_M8192_r1e-09 t 2.5325465111147163e-09 accepted 46497 rejected 0 seconds 24590
W_N2048_M8192_r1e-09 t 2.5391902654050774e-09 accepted 46599 rejected 0 seconds 24650
W_N2048_M8192_r1e-09 t 2.545839082107656e-09 accepted 46701 rejected 0 seconds 24710
W_N2048_M8192_r1e-09 t 2.5530149043242144e-09 accepted 46811 rejected 0 seconds 24770
W_N2048_M8192_r1e-09 t 2.5604569752814175e-09 accepted 46925 rejected 0 seconds 24830
W_N2048_M8192_r1e-09 t 2.5679689692607664e-09 accepted 47040 rejected 0 seconds 24891
W_N2048_M8192_r1e-09 t 2.5754191515956454e-09 accepted 47154 rejected 0 seconds 24951
W_N2048_M8192_r1e-09 t 2.5817601060728826e-09 accepted 47251 rejected 0 seconds 25011
W_N2048_M8192_r1e-09 t 2.5881666941919616e-09 accepted 47349 rejected 0 seconds 25071
W_N2048_M8192_r1e-09 t 2.59483443605e-09 accepted 47451 rejected 0 seconds 25131
W_N2048_M8192_r1e-09 t 2.6015004570953265e-09 accepted 47553 rejected 0 seconds 25192
W_N2048_M8192_r1e-09 t 2.608097716026178e-09 accepted 47654 rejected 0 seconds 25252
W_N2048_M8192_r1e-09 t 2.6146251171117627e-09 accepted 47754 rejected 0 seconds 25313
W_N2048_M8192_r1e-09 t 2.6217327189707134e-09 accepted 47863 rejected 0 seconds 25373
W_N2048_M8192_r1e-09 t 2.62922133041858e-09 accepted 47978 rejected 0 seconds 25433
W_N2048_M8192_r1e-09 t 2.6345534897171367e-09 accepted 48060 rejected 0 seconds 25501
W_N2048_M8192_r1e-09 t 2.6389700490476223e-09 accepted 48128 rejected 0 seconds 25561
W_N2048_M8192_r1e-09 t 2.6448073292587763e-09 accepted 48218 rejected 0 seconds 25621
W_N2048_M8192_r1e-09 t 2.6508936442521945e-09 accepted 48312 rejected 0 seconds 25681
W_N2048_M8192_r1e-09 t 2.6569685806334488e-09 accepted 48406 rejected 0 seconds 25742
W_N2048_M8192_r1e-09 t 2.6636110349611252e-09 accepted 48509 rejected 0 seconds 25802
W_N2048_M8192_r1e-09 t 2.6697236913810168e-09 accepted 48604 rejected 0 seconds 25862
W_N2048_M8192_r1e-09 t 2.6757579624219678e-09 accepted 48698 rejected 0 seconds 25922
W_N2048_M8192_r1e-09 t 2.6816495957743743e-09 accepted 48790 rejected 0 seconds 25982
W_N2048_M8192_r1e-09 t 2.6875894573355415e-09 accepted 48883 rejected 0 seconds 26042
W_N2048_M8192_r1e-09 t 2.69402196668963e-09 accepted 48984 rejected 0 seconds 26103
W_N2048_M8192_r1e-09 t 2.700496899678301e-09 accepted 49086 rejected 0 seconds 26163
W_N2048_M8192_r1e-09 t 2.7069501514223512e-09 accepted 49188 rejected 0 seconds 26224
W_N2048_M8192_r1e-09 t 2.713317038066262e-09 accepted 49289 rejected 0 seconds 26284
W_N2048_M8192_r1e-09 t 2.7195974358131006e-09 accepted 49389 rejected 0 seconds 26344
W_N2048_M8192_r1e-09 t 2.726102554419146e-09 accepted 49493 rejected 0 seconds 26405
W_N2048_M8192_r1e-09 t 2.7325785854177166e-09 accepted 49597 rejected 0 seconds 26465
W_N2048_M8192_r1e-09 t 2.7390857945881313e-09 accepted 49702 rejected 0 seconds 26525
W_N2048_M8192_r1e-09 t 2.7455582790924257e-09 accepted 49807 rejected 0 seconds 26585
W_N2048_M8192_r1e-09 t 2.751994413920627e-09 accepted 49912 rejected 0 seconds 26646
W_N2048_M8192_r1e-09 t 2.7586338489423578e-09 accepted 50021 rejected 0 seconds 26706
W_N2048_M8192_r1e-09 t 2.7654084727574714e-09 accepted 50133 rejected 0 seconds 26766
W_N2048_M8192_r1e-09 t 2.7712954538092428e-09 accepted 50231 rejected 0 seconds 26827
W_N2048_M8192_r1e-09 t 2.7774384998007353e-09 accepted 50334 rejected 0 seconds 26887
W_N2048_M8192_r1e-09 t 2.783240859380319e-09 accepted 50432 rejected 0 seconds 26947
W_N2048_M8192_r1e-09 t 2.788531777509349e-09 accepted 50522 rejected 0 seconds 27007
W_N2048_M8192_r1e-09 t 2.7939602327911524e-09 accepted 50615 rejected 0 seconds 27067
W_N2048_M8192_r1e-09 t 2.7993485450543345e-09 accepted 50708 rejected 0 seconds 27128
W_N2048_M8192_r1e-09 t 2.8046965489786468e-09 accepted 50801 rejected 0 seconds 27188
W_N2048_M8192_r1e-09 t 2.8090944180868124e-09 accepted 50878 rejected 0 seconds 27249
W_N2048_M8192_r1e-09 t 2.8126148813775553e-09 accepted 50940 rejected 0 seconds 27309
W_N2048_M8192_r1e-09 t 2.817469436321081e-09 accepted 51026 rejected 0 seconds 27369
W_N2048_M8192_r1e-09 t 2.822736837553506e-09 accepted 51120 rejected 0 seconds 27429
W_N2048_M8192_r1e-09 t 2.827853881482782e-09 accepted 51212 rejected 0 seconds 27489
W_N2048_M8192_r1e-09 t 2.8332089320321127e-09 accepted 51309 rejected 0 seconds 27549
W_N2048_M8192_r1e-09 t 2.838797166655502e-09 accepted 51411 rejected 0 seconds 27610
W_N2048_M8192_r1e-09 t 2.8443428096058683e-09 accepted 51513 rejected 0 seconds 27670
W_N2048_M8192_r1e-09 t 2.849740186225639e-09 accepted 51613 rejected 0 seconds 27731
W_N2048_M8192_r1e-09 t 2.8549404487276943e-09 accepted 51710 rejected 0 seconds 27791
W_N2048_M8192_r1e-09 t 2.8601081278889256e-09 accepted 51807 rejected 0 seconds 27851
W_N2048_M8192_r1e-09 t 2.8653510259921342e-09 accepted 51906 rejected 0 seconds 27912
W_N2048_M8192_r1e-09 t 2.870512305362423e-09 accepted 52004 rejected 0 seconds 27972
W_N2048_M8192_r1e-09 t 2.875908773325798e-09 accepted 52107 rejected 0 seconds 28032
W_N2048_M8192_r1e-09 t 2.8812273443917493e-09 accepted 52209 rejected 0 seconds 28092
W_N2048_M8192_r1e-09 t 2.8866269271738226e-09 accepted 52313 rejected 0 seconds 28153
W_N2048_M8192_r1e-09 t 2.8917992758698483e-09 accepted 52413 rejected 0 seconds 28213
W_N2048_M8192_r1e-09 t 2.8971608611231066e-09 accepted 52517 rejected 0 seconds 28274
W_N2048_M8192_r1e-09 t 2.902506894122002e-09 accepted 52621 rejected 0 seconds 28334
W_N2048_M8192_r1e-09 t 2.907890902027718e-09 accepted 52726 rejected 0 seconds 28394
W_N2048_M8192_r1e-09 t 2.9132635436504018e-09 accepted 52831 rejected 0 seconds 28455
W_N2048_M8192_r1e-09 t 2.919137072110018e-09 accepted 52946 rejected 0 seconds 28515
W_N2048_M8192_r1e-09 t 2.9247466126311886e-09 accepted 53056 rejected 0 seconds 28575
W_N2048_M8192_r1e-09 t 2.9300949102497617e-09 accepted 53161 rejected 0 seconds 28635
W_N2048_M8192_r1e-09 t 2.9352856937852163e-09 accepted 53263 rejected 0 seconds 28696
W_N2048_M8192_r1e-09 t 2.940269438561149e-09 accepted 53361 rejected 0 seconds 28756
W_N2048_M8192_r1e-09 t 2.9451996590721216e-09 accepted 53458 rejected 0 seconds 28816
W_N2048_M8192_r1e-09 t 2.9499754393240567e-09 accepted 53552 rejected 0 seconds 28877
W_N2048_M8192_r1e-09 t 2.9541403061189007e-09 accepted 53634 rejected 0 seconds 28937
W_N2048_M8192_r1e-09 t 2.958405989907456e-09 accepted 53718 rejected 0 seconds 28998
W_N2048_M8192_r1e-09 t 2.9629249058631665e-09 accepted 53807 rejected 0 seconds 29058
W_N2048_M8192_r1e-09 t 2.9673418854061935e-09 accepted 53894 rejected 0 seconds 29118
W_N2048_M8192_r1e-09 t 2.971606492104269e-09 accepted 53978 rejected 0 seconds 29178
W_N2048_M8192_r1e-09 t 2.9758203887289365e-09 accepted 54061 rejected 0 seconds 29238
W_N2048_M8192_r1e-09 t 2.9799837926433876e-09 accepted 54143 rejected 0 seconds 29298
W_N2048_M8192_r1e-09 t 2.9847570228132407e-09 accepted 54237 rejected 0 seconds 29359
W_N2048_M8192_r1e-09 t 2.989378647801019e-09 accepted 54328 rejected 0 seconds 29419
W_N2048_M8192_r1e-09 t 2.9941028033650178e-09 accepted 54421 rejected 0 seconds 29480
W_N2048_M8192_r1e-09 t 2.9983707936782243e-09 accepted 54505 rejected 0 seconds 29540
W_N2048_M8192_r1e-09 t 3.0027414928747886e-09 accepted 54591 rejected 0 seconds 29601
W_N2048_M8192_r1e-09 t 3.0069609091970114e-09 accepted 54674 rejected 0 seconds 29661
W_N2048_M8192_r1e-09 t 3.0113850294567283e-09 accepted 54761 rejected 0 seconds 29722
W_N2048_M8192_r1e-09 t 3.0154544807190963e-09 accepted 54841 rejected 0 seconds 29783
W_N2048_M8192_r1e-09 t 3.020034233926563e-09 accepted 54931 rejected 0 seconds 29843
W_N2048_M8192_r1e-09 t 3.0243612039624644e-09 accepted 55016 rejected 0 seconds 29903
W_N2048_M8192_r1e-09 t 3.0290973835578107e-09 accepted 55109 rejected 0 seconds 29963
W_N2048_M8192_r1e-09 t 3.034141553294881e-09 accepted 55208 rejected 0 seconds 30024
W_N2048_M8192_r1e-09 t 3.0389844584351507e-09 accepted 55303 rejected 0 seconds 30084
W_N2048_M8192_r1e-09 t 3.0440851501971586e-09 accepted 55403 rejected 0 seconds 30144
W_N2048_M8192_r1e-09 t 3.0491379790472023e-09 accepted 55502 rejected 0 seconds 30205
W_N2048_M8192_r1e-09 t 3.0541430432013232e-09 accepted 55600 rejected 0 seconds 30265
W_N2048_M8192_r1e-09 t 3.0595094182278485e-09 accepted 55705 rejected 0 seconds 30326
W_N2048_M8192_r1e-09 t 3.064010118206267e-09 accepted 55793 rejected 0 seconds 30386
W_N2048_M8192_r1e-09 t 3.0682578421198883e-09 accepted 55876 rejected 0 seconds 30446
W_N2048_M8192_r1e-09 t 3.0728669361972973e-09 accepted 55966 rejected 0 seconds 30507
W_N2048_M8192_r1e-09 t 3.0773768637062155e-09 accepted 56054 rejected 0 seconds 30567
W_N2048_M8192_r1e-09 t 3.0821466657115078e-09 accepted 56147 rejected 0 seconds 30628
W_N2048_M8192_r1e-09 t 3.0866636200172295e-09 accepted 56235 rejected 0 seconds 30688
W_N2048_M8192_r1e-09 t 3.091698191007906e-09 accepted 56333 rejected 0 seconds 30749
W_N2048_M8192_r1e-09 t 3.0965832119041653e-09 accepted 56428 rejected 0 seconds 30809
W_N2048_M8192_r1e-09 t 3.1016274218567234e-09 accepted 56526 rejected 0 seconds 30869
W_N2048_M8192_r1e-09 t 3.106831497807713e-09 accepted 56627 rejected 0 seconds 30930
W_N2048_M8192_r1e-09 t 3.111989691573521e-09 accepted 56727 rejected 0 seconds 30990
W_N2048_M8192_r1e-09 t 3.117153693883801e-09 accepted 56827 rejected 0 seconds 31051
W_N2048_M8192_r1e-09 t 3.122271949851352e-09 accepted 56926 rejected 0 seconds 31111
W_N2048_M8192_r1e-09 t 3.127344502982648e-09 accepted 57024 rejected 0 seconds 31171
W_N2048_M8192_r1e-09 t 3.132630721013447e-09 accepted 57126 rejected 0 seconds 31231
W_N2048_M8192_r1e-09 t 3.1377162770711563e-09 accepted 57224 rejected 0 seconds 31292
W_N2048_M8192_r1e-09 t 3.1428606036774256e-09 accepted 57323 rejected 0 seconds 31352
W_N2048_M8192_r1e-09 t 3.1479600071344195e-09 accepted 57421 rejected 0 seconds 31412
W_N2048_M8192_r1e-09 t 3.153118777404156e-09 accepted 57520 rejected 0 seconds 31472
W_N2048_M8192_r1e-09 t 3.158232891811695e-09 accepted 57618 rejected 0 seconds 31532
W_N2048_M8192_r1e-09 t 3.1635115710139416e-09 accepted 57719 rejected 0 seconds 31593
W_N2048_M8192_r1e-09 t 3.1685367325823967e-09 accepted 57815 rejected 0 seconds 31653
W_N2048_M8192_r1e-09 t 3.173517321782203e-09 accepted 57910 rejected 0 seconds 31713
W_N2048_M8192_r1e-09 t 3.178663586897925e-09 accepted 58008 rejected 0 seconds 31773
W_N2048_M8192_r1e-09 t 3.1837133365697055e-09 accepted 58104 rejected 0 seconds 31834
W_N2048_M8192_r1e-09 t 3.188613521976964e-09 accepted 58197 rejected 0 seconds 31894
W_N2048_M8192_r1e-09 t 3.193944638656063e-09 accepted 58298 rejected 0 seconds 31954
W_N2048_M8192_r1e-09 t 3.1991270380955936e-09 accepted 58396 rejected 0 seconds 32015
W_N2048_M8192_r1e-09 t 3.2044783474099577e-09 accepted 58497 rejected 0 seconds 32075
W_N2048_M8192_r1e-09 t 3.209946699983311e-09 accepted 58600 rejected 0 seconds 32135
W_N2048_M8192_r1e-09 t 3.2152135552139973e-09 accepted 58699 rejected 0 seconds 32196
W_N2048_M8192_r1e-09 t 3.22011776944074e-09 accepted 58791 rejected 0 seconds 32256
W_N2048_M8192_r1e-09 t 3.22545931765295e-09 accepted 58891 rejected 0 seconds 32316
W_N2048_M8192_r1e-09 t 3.2307588860016107e-09 accepted 58990 rejected 0 seconds 32376
W_N2048_M8192_r1e-09 t 3.236499868219059e-09 accepted 59097 rejected 0 seconds 32437
W_N2048_M8192_r1e-09 t 3.2418779441367583e-09 accepted 59197 rejected 0 seconds 32497
W_N2048_M8192_r1e-09 t 3.247214573767196e-09 accepted 59296 rejected 0 seconds 32558
W_N2048_M8192_r1e-09 t 3.2525095818936465e-09 accepted 59394 rejected 0 seconds 32618
W_N2048_M8192_r1e-09 t 3.257925416125307e-09 accepted 59494 rejected 0 seconds 32678
W_N2048_M8192_r1e-09 t 3.2635174352109957e-09 accepted 59597 rejected 0 seconds 32738
W_N2048_M8192_r1e-09 t 3.268469771998954e-09 accepted 59688 rejected 0 seconds 32798
W_N2048_M8192_r1e-09 t 3.27365177508372e-09 accepted 59783 rejected 0 seconds 32859
W_N2048_M8192_r1e-09 t 3.2791745144768557e-09 accepted 59884 rejected 0 seconds 32919
W_N2048_M8192_r1e-09 t 3.2847111263972994e-09 accepted 59985 rejected 0 seconds 32979
W_N2048_M8192_r1e-09 t 3.290261706842972e-09 accepted 60086 rejected 0 seconds 33040
W_N2048_M8192_r1e-09 t 3.2957711987999707e-09 accepted 60186 rejected 0 seconds 33100
W_N2048_M8192_r1e-09 t 3.3010732324580865e-09 accepted 60282 rejected 0 seconds 33161
W_N2048_M8192_r1e-09 t 3.306941999955756e-09 accepted 60388 rejected 0 seconds 33221
W_N2048_M8192_r1e-09 t 3.3126033166699783e-09 accepted 60490 rejected 0 seconds 33282
W_N2048_M8192_r1e-09 t 3.318668116700551e-09 accepted 60599 rejected 0 seconds 33342
W_N2048_M8192_r1e-09 t 3.324803988862249e-09 accepted 60709 rejected 0 seconds 33402
W_N2048_M8192_r1e-09 t 3.330339158124441e-09 accepted 60808 rejected 0 seconds 33463
W_N2048_M8192_r1e-09 t 3.336334769613628e-09 accepted 60915 rejected 0 seconds 33523
W_N2048_M8192_r1e-09 t 3.342287180700449e-09 accepted 61021 rejected 0 seconds 33583
W_N2048_M8192_r1e-09 t 3.348420612881891e-09 accepted 61130 rejected 0 seconds 33644
W_N2048_M8192_r1e-09 t 3.3545094626921576e-09 accepted 61238 rejected 0 seconds 33704
W_N2048_M8192_r1e-09 t 3.360609116916994e-09 accepted 61346 rejected 0 seconds 33764
W_N2048_M8192_r1e-09 t 3.3675117080595563e-09 accepted 61468 rejected 0 seconds 33824
W_N2048_M8192_r1e-09 t 3.374937210933379e-09 accepted 61599 rejected 0 seconds 33884
W_N2048_M8192_r1e-09 t 3.3821487659725735e-09 accepted 61726 rejected 0 seconds 33945
W_N2048_M8192_r1e-09 t 3.3884047607079133e-09 accepted 61836 rejected 0 seconds 34005
W_N2048_M8192_r1e-09 t 3.3943276501304334e-09 accepted 61940 rejected 0 seconds 34065
W_N2048_M8192_r1e-09 t 3.4004293729719693e-09 accepted 62047 rejected 0 seconds 34125
W_N2048_M8192_r1e-09 t 3.4065389265796165e-09 accepted 62154 rejected 0 seconds 34186
W_N2048_M8192_r1e-09 t 3.413171036820067e-09 accepted 62270 rejected 0 seconds 34246
W_N2048_M8192_r1e-09 t 3.419811941732856e-09 accepted 62386 rejected 0 seconds 34306
W_N2048_M8192_r1e-09 t 3.4263465873299373e-09 accepted 62500 rejected 0 seconds 34366
W_N2048_M8192_r1e-09 t 3.4327743370812897e-09 accepted 62612 rejected 0 seconds 34426
W_N2048_M8192_r1e-09 t 3.4394395505013576e-09 accepted 62728 rejected 0 seconds 34487
W_N2048_M8192_r1e-09 t 3.445709581892836e-09 accepted 62837 rejected 0 seconds 34547
W_N2048_M8192_r1e-09 t 3.451525312674687e-09 accepted 62938 rejected 0 seconds 34608
W_N2048_M8192_r1e-09 t 3.4570006143225725e-09 accepted 63033 rejected 0 seconds 34668
W_N2048_M8192_r1e-09 t 3.4627114917614763e-09 accepted 63132 rejected 0 seconds 34728
W_N2048_M8192_r1e-09 t 3.469120461788298e-09 accepted 63243 rejected 0 seconds 34788
W_N2048_M8192_r1e-09 t 3.474899485021474e-09 accepted 63343 rejected 0 seconds 34848
W_N2048_M8192_r1e-09 t 3.4807989826121175e-09 accepted 63445 rejected 0 seconds 34909
W_N2048_M8192_r1e-09 t 3.486413666072905e-09 accepted 63542 rejected 0 seconds 34969
W_N2048_M8192_r1e-09 t 3.4919165907108405e-09 accepted 63637 rejected 0 seconds 35029
W_N2048_M8192_r1e-09 t 3.4973074176634678e-09 accepted 63730 rejected 0 seconds 35089
W_N2048_M8192_r1e-09 t 3.5026437799418137e-09 accepted 63822 rejected 0 seconds 35149
W_N2048_M8192_r1e-09 t 3.507402919906687e-09 accepted 63904 rejected 0 seconds 35210
W_N2048_M8192_r1e-09 t 3.5130940823598097e-09 accepted 64002 rejected 0 seconds 35270
W_N2048_M8192_r1e-09 t 3.5189051065305193e-09 accepted 64102 rejected 0 seconds 35331
W_N2048_M8192_r1e-09 t 3.5246615312942545e-09 accepted 64201 rejected 0 seconds 35391
W_N2048_M8192_r1e-09 t 3.530188559137667e-09 accepted 64296 rejected 0 seconds 35451
W_N2048_M8192_r1e-09 t 3.5352528358174576e-09 accepted 64383 rejected 0 seconds 35511
W_N2048_M8192_r1e-09 t 3.5407855917126338e-09 accepted 64478 rejected 0 seconds 35572
W_N2048_M8192_r1e-09 t 3.5467874443807647e-09 accepted 64581 rejected 0 seconds 35632
W_N2048_M8192_r1e-09 t 3.553142463363331e-09 accepted 64690 rejected 0 seconds 35692
W_N2048_M8192_r1e-09 t 3.5588007870352066e-09 accepted 64787 rejected 0 seconds 35752
W_N2048_M8192_r1e-09 t 3.564169906033813e-09 accepted 64879 rejected 0 seconds 35813
W_N2048_M8192_r1e-09 t 3.5695414039154546e-09 accepted 64971 rejected 0 seconds 35873
W_N2048_M8192_r1e-09 t 3.574739943823008e-09 accepted 65060 rejected 0 seconds 35933
W_N2048_M8192_r1e-09 t 3.578654824720548e-09 accepted 65127 rejected 0 seconds 35994
W_N2048_M8192_r1e-09 t 3.5805834815944343e-09 accepted 65160 rejected 0 seconds 36055
W_N2048_M8192_r1e-09 t 3.5824539669919704e-09 accepted 65192 rejected 0 seconds 36115
W_N2048_M8192_r1e-09 t 3.587248308346485e-09 accepted 65274 rejected 0 seconds 36175
W_N2048_M8192_r1e-09 t 3.592102866764826e-09 accepted 65357 rejected 0 seconds 36236
W_N2048_M8192_r1e-09 t 3.597544337949511e-09 accepted 65450 rejected 0 seconds 36296
W_N2048_M8192_r1e-09 t 3.6028123262929617e-09 accepted 65540 rejected 0 seconds 36356
W_N2048_M8192_r1e-09 t 3.608199450312702e-09 accepted 65632 rejected 0 seconds 36416
W_N2048_M8192_r1e-09 t 3.6138815525649684e-09 accepted 65729 rejected 0 seconds 36477
W_N2048_M8192_r1e-09 t 3.6194486978699917e-09 accepted 65824 rejected 0 seconds 36537
W_N2048_M8192_r1e-09 t 3.6247834843631434e-09 accepted 65915 rejected 0 seconds 36598
W_N2048_M8192_r1e-09 t 3.6301202252261883e-09 accepted 66006 rejected 0 seconds 36658
W_N2048_M8192_r1e-09 t 3.635752332016346e-09 accepted 66102 rejected 0 seconds 36718
W_N2048_M8192_r1e-09 t 3.6402126600084687e-09 accepted 66178 rejected 0 seconds 36779
W_N2048_M8192_r1e-09 t 3.6453789583061264e-09 accepted 66266 rejected 0 seconds 36839
W_N2048_M8192_r1e-09 t 3.650840801113319e-09 accepted 66359 rejected 0 seconds 36899
W_N2048_M8192_r1e-09 t 3.6560696987031844e-09 accepted 66448 rejected 0 seconds 36961
W_N2048_M8192_r1e-09 t 3.6609478041839846e-09 accepted 66531 rejected 0 seconds 37021
W_N2048_M8192_r1e-09 t 3.6684739456160758e-09 accepted 66659 rejected 0 seconds 37082
W_N2048_M8192_r1e-09 t 3.6745330893126047e-09 accepted 66762 rejected 0 seconds 37143
W_N2048_M8192_r1e-09 t 3.6808303048440384e-09 accepted 66869 rejected 0 seconds 37203
W_N2048_M8192_r1e-09 t 3.6870126351007737e-09 accepted 66974 rejected 0 seconds 37263
W_N2048_M8192_r1e-09 t 3.69231400730699e-09 accepted 67064 rejected 0 seconds 37323
W_N2048_M8192_r1e-09 t 3.698088965914507e-09 accepted 67162 rejected 0 seconds 37383
W_N2048_M8192_r1e-09 t 3.702981984577783e-09 accepted 67245 rejected 0 seconds 37444
W_N2048_M8192_r1e-09 t 3.7081127676801886e-09 accepted 67332 rejected 0 seconds 37505
W_N2048_M8192_r1e-09 t 3.714189772059751e-09 accepted 67435 rejected 0 seconds 37565
W_N2048_M8192_r1e-09 t 3.7232222568440727e-09 accepted 67588 rejected 0 seconds 37625
W_N2048_M8192_r1e-09 t 3.732616165104833e-09 accepted 67747 rejected 0 seconds 37686
W_N2048_M8192_r1e-09 t 3.7418404764500994e-09 accepted 67903 rejected 0 seconds 37746
W_N2048_M8192_r1e-09 t 3.751132179338914e-09 accepted 68060 rejected 0 seconds 37806
W_N2048_M8192_r1e-09 t 3.760669903841751e-09 accepted 68221 rejected 0 seconds 37866
W_N2048_M8192_r1e-09 t 3.767251497314957e-09 accepted 68332 rejected 0 seconds 37926
W_N2048_M8192_r1e-09 t 3.773185175216426e-09 accepted 68432 rejected 0 seconds 37987
W_N2048_M8192_r1e-09 t 3.781261976207971e-09 accepted 68568 rejected 0 seconds 38047
W_N2048_M8192_r1e-09 t 3.790894071501286e-09 accepted 68730 rejected 0 seconds 38107
W_N2048_M8192_r1e-09 t 3.800479821440663e-09 accepted 68891 rejected 0 seconds 38167
W_N2048_M8192_r1e-09 t 3.80996033963205e-09 accepted 69050 rejected 0 seconds 38227
W_N2048_M8192_r1e-09 t 3.819575205631698e-09 accepted 69211 rejected 0 seconds 38287
W_N2048_M8192_r1e-09 t 3.829146661039965e-09 accepted 69371 rejected 0 seconds 38348
W_N2048_M8192_r1e-09 t 3.838675610780561e-09 accepted 69530 rejected 0 seconds 38408
W_N2048_M8192_r1e-09 t 3.848343314797896e-09 accepted 69691 rejected 0 seconds 38468
W_N2048_M8192_r1e-09 t 3.857971225163326e-09 accepted 69851 rejected 0 seconds 38528
W_N2048_M8192_r1e-09 t 3.867439622332187e-09 accepted 70008 rejected 0 seconds 38588
W_N2048_M8192_r1e-09 t 3.876869741476378e-09 accepted 70164 rejected 0 seconds 38649
W_N2048_M8192_r1e-09 t 3.886748036668934e-09 accepted 70327 rejected 0 seconds 38709
W_N2048_M8192_r1e-09 t 3.896349373353275e-09 accepted 70485 rejected 0 seconds 38769
W_N2048_M8192_r1e-09 t 3.903293752755244e-09 accepted 70599 rejected 0 seconds 38830
W_N2048_M8192_r1e-09 t 3.912209188966187e-09 accepted 70745 rejected 0 seconds 38890
W_N2048_M8192_r1e-09 t 3.921763700096342e-09 accepted 70901 rejected 0 seconds 38950
W_N2048_M8192_r1e-09 t 3.931718537100783e-09 accepted 71063 rejected 0 seconds 39010
W_N2048_M8192_r1e-09 t 3.941276344683633e-09 accepted 71218 rejected 0 seconds 39070
W_N2048_M8192_r1e-09 t 3.9509922658578424e-09 accepted 71375 rejected 0 seconds 39131
W_N2048_M8192_r1e-09 t 3.961056231392797e-09 accepted 71537 rejected 0 seconds 39191
W_N2048_M8192_r1e-09 t 3.971036290337557e-09 accepted 71697 rejected 0 seconds 39251
W_N2048_M8192_r1e-09 t 3.979803190578348e-09 accepted 71837 rejected 0 seconds 39311
W_N2048_M8192_r1e-09 t 3.986525932526221e-09 accepted 71944 rejected 0 seconds 39372
W_N2048_M8192_r1e-09 t 3.99333167641201e-09 accepted 72052 rejected 0 seconds 39432
W_N2048_M8192_r1e-09 t 4.000221474107207e-09 accepted 72161 rejected 0 seconds 39492
W_N2048_M8192_r1e-09 t 4.006434264928614e-09 accepted 72259 rejected 0 seconds 39552
W_N2048_M8192_r1e-09 t 4.0122826350845155e-09 accepted 72351 rejected 0 seconds 39613
W_N2048_M8192_r1e-09 t 4.018976543055885e-09 accepted 72456 rejected 0 seconds 39673
W_N2048_M8192_r1e-09 t 4.02633160421851e-09 accepted 72571 rejected 0 seconds 39733
W_N2048_M8192_r1e-09 t 4.033518492847339e-09 accepted 72683 rejected 0 seconds 39794
W_N2048_M8192_r1e-09 t 4.040921905439976e-09 accepted 72798 rejected 0 seconds 39854
W_N2048_M8192_r1e-09 t 4.048349342491914e-09 accepted 72913 rejected 0 seconds 39914
W_N2048_M8192_r1e-09 t 4.054892100975589e-09 accepted 73014 rejected 0 seconds 39974
W_N2048_M8192_r1e-09 t 4.0634699653446055e-09 accepted 73146 rejected 0 seconds 40035
W_N2048_M8192_r1e-09 t 4.072272918954695e-09 accepted 73281 rejected 0 seconds 40095
W_N2048_M8192_r1e-09 t 4.081038590230561e-09 accepted 73415 rejected 0 seconds 40155
W_N2048_M8192_r1e-09 t 4.089435445706402e-09 accepted 73543 rejected 0 seconds 40215
W_N2048_M8192_r1e-09 t 4.097326659253733e-09 accepted 73663 rejected 0 seconds 40276
W_N2048_M8192_r1e-09 t 4.105696785295376e-09 accepted 73790 rejected 0 seconds 40336
W_N2048_M8192_r1e-09 t 4.1142831066324505e-09 accepted 73920 rejected 0 seconds 40396
W_N2048_M8192_r1e-09 t 4.123218320061885e-09 accepted 74055 rejected 0 seconds 40456
W_N2048_M8192_r1e-09 t 4.1321716050003625e-09 accepted 74190 rejected 0 seconds 40516
W_N2048_M8192_r1e-09 t 4.140876128955037e-09 accepted 74321 rejected 0 seconds 40576
W_N2048_M8192_r1e-09 t 4.149329790186764e-09 accepted 74448 rejected 0 seconds 40636
W_N2048_M8192_r1e-09 t 4.157997773091626e-09 accepted 74578 rejected 0 seconds 40696
W_N2048_M8192_r1e-09 t 4.166880494779663e-09 accepted 74711 rejected 0 seconds 40756
W_N2048_M8192_r1e-09 t 4.1757774610638375e-09 accepted 74844 rejected 0 seconds 40817
W_N2048_M8192_r1e-09 t 4.183682436011024e-09 accepted 74962 rejected 0 seconds 40877
W_N2048_M8192_r1e-09 t 4.191799061435762e-09 accepted 75083 rejected 0 seconds 40937
W_N2048_M8192_r1e-09 t 4.199926019185803e-09 accepted 75204 rejected 0 seconds 40997
W_N2048_M8192_r1e-09 t 4.2089376080859815e-09 accepted 75338 rejected 0 seconds 41058
W_N2048_M8192_r1e-09 t 4.218364925499885e-09 accepted 75478 rejected 0 seconds 41118
W_N2048_M8192_r1e-09 t 4.235025738028834e-09 accepted 75725 rejected 0 seconds 41178
W_N2048_M8192_r1e-09 t 4.2450923565931165e-09 accepted 75874 rejected 0 seconds 41238
W_N2048_M8192_r1e-09 t 4.2526666350389e-09 accepted 75986 rejected 0 seconds 41298
W_N2048_M8192_r1e-09 t 4.260450073012761e-09 accepted 76101 rejected 0 seconds 41359
W_N2048_M8192_r1e-09 t 4.268171793410333e-09 accepted 76215 rejected 0 seconds 41419
W_N2048_M8192_r1e-09 t 4.275831346000925e-09 accepted 76328 rejected 0 seconds 41479
W_N2048_M8192_r1e-09 t 4.283564046760342e-09 accepted 76442 rejected 0 seconds 41539
W_N2048_M8192_r1e-09 t 4.2915055847923606e-09 accepted 76559 rejected 0 seconds 41600
W_N2048_M8192_r1e-09 t 4.299995839874716e-09 accepted 76684 rejected 0 seconds 41660
W_N2048_M8192_r1e-09 t 4.308423759424816e-09 accepted 76808 rejected 0 seconds 41720
W_N2048_M8192_r1e-09 t 4.31706111812131e-09 accepted 76935 rejected 0 seconds 41781
W_N2048_M8192_r1e-09 t 4.325431593782166e-09 accepted 77058 rejected 0 seconds 41841
W_N2048_M8192_r1e-09 t 4.3338069962651875e-09 accepted 77181 rejected 0 seconds 41901
W_N2048_M8192_r1e-09 t 4.342459805591211e-09 accepted 77308 rejected 0 seconds 41961
W_N2048_M8192_r1e-09 t 4.350435748311244e-09 accepted 77425 rejected 0 seconds 42022
W_N2048_M8192_r1e-09 t 4.358688812663081e-09 accepted 77546 rejected 0 seconds 42082
W_N2048_M8192_r1e-09 t 4.366605041765891e-09 accepted 77662 rejected 0 seconds 42142
W_N2048_M8192_r1e-09 t 4.374457065297541e-09 accepted 77777 rejected 0 seconds 42202
W_N2048_M8192_r1e-09 t 4.383201454319065e-09 accepted 77905 rejected 0 seconds 42262
W_N2048_M8192_r1e-09 t 4.391335515497376e-09 accepted 78024 rejected 0 seconds 42323
W_N2048_M8192_r1e-09 t 4.399337143043241e-09 accepted 78141 rejected 0 seconds 42383
W_N2048_M8192_r1e-09 t 4.408369769907225e-09 accepted 78273 rejected 0 seconds 42444
W_N2048_M8192_r1e-09 t 4.41617513073582e-09 accepted 78387 rejected 0 seconds 42504
W_N2048_M8192_r1e-09 t 4.424190255159381e-09 accepted 78504 rejected 0 seconds 42564
W_N2048_M8192_r1e-09 t 4.4320041952193635e-09 accepted 78618 rejected 0 seconds 42624
W_N2048_M8192_r1e-09 t 4.439959691329847e-09 accepted 78734 rejected 0 seconds 42684
W_N2048_M8192_r1e-09 t 4.447919807845681e-09 accepted 78850 rejected 0 seconds 42744
W_N2048_M8192_r1e-09 t 4.456090742790588e-09 accepted 78969 rejected 0 seconds 42804
W_N2048_M8192_r1e-09 t 4.464473083702308e-09 accepted 79091 rejected 0 seconds 42864
W_N2048_M8192_r1e-09 t 4.472929991513777e-09 accepted 79214 rejected 0 seconds 42924
W_N2048_M8192_r1e-09 t 4.480567210576661e-09 accepted 79325 rejected 0 seconds 42985
W_N2048_M8192_r1e-09 t 4.488072132522306e-09 accepted 79434 rejected 0 seconds 43045
W_N2048_M8192_r1e-09 t 4.495582711126631e-09 accepted 79543 rejected 0 seconds 43105
W_N2048_M8192_r1e-09 t 4.503168330120928e-09 accepted 79653 rejected 0 seconds 43166
W_N2048_M8192_r1e-09 t 4.511243895139704e-09 accepted 79770 rejected 0 seconds 43226
W_N2048_M8192_r1e-09 t 4.519189126681831e-09 accepted 79885 rejected 0 seconds 43286
W_N2048_M8192_r1e-09 t 4.527004134970229e-09 accepted 79998 rejected 0 seconds 43346
W_N2048_M8192_r1e-09 t 4.534827595022926e-09 accepted 80111 rejected 0 seconds 43406
W_N2048_M8192_r1e-09 t 4.542521426417844e-09 accepted 80222 rejected 0 seconds 43466
W_N2048_M8192_r1e-09 t 4.550502389208393e-09 accepted 80337 rejected 0 seconds 43527
W_N2048_M8192_r1e-09 t 4.5581463393571655e-09 accepted 80447 rejected 0 seconds 43587
W_N2048_M8192_r1e-09 t 4.565870313047285e-09 accepted 80558 rejected 0 seconds 43647
W_N2048_M8192_r1e-09 t 4.573814788660858e-09 accepted 80672 rejected 0 seconds 43708
W_N2048_M8192_r1e-09 t 4.581632226407479e-09 accepted 80784 rejected 0 seconds 43768
W_N2048_M8192_r1e-09 t 4.589602547497714e-09 accepted 80898 rejected 0 seconds 43828
W_N2048_M8192_r1e-09 t 4.597306695987985e-09 accepted 81008 rejected 0 seconds 43888
W_N2048_M8192_r1e-09 t 4.6053058232567855e-09 accepted 81122 rejected 0 seconds 43948
W_N2048_M8192_r1e-09 t 4.612969004453124e-09 accepted 81231 rejected 0 seconds 44009
W_N2048_M8192_r1e-09 t 4.6209296365511405e-09 accepted 81344 rejected 0 seconds 44069
W_N2048_M8192_r1e-09 t 4.629331837198158e-09 accepted 81463 rejected 0 seconds 44129
W_N2048_M8192_r1e-09 t 4.638179702967411e-09 accepted 81588 rejected 0 seconds 44189
W_N2048_M8192_r1e-09 t 4.64676717433454e-09 accepted 81709 rejected 0 seconds 44249
W_N2048_M8192_r1e-09 t 4.655306983575621e-09 accepted 81829 rejected 0 seconds 44310
W_N2048_M8192_r1e-09 t 4.664014202163713e-09 accepted 81951 rejected 0 seconds 44370
W_N2048_M8192_r1e-09 t 4.672748008884162e-09 accepted 82073 rejected 0 seconds 44430
W_N2048_M8192_r1e-09 t 4.68158171440231e-09 accepted 82196 rejected 0 seconds 44490
W_N2048_M8192_r1e-09 t 4.6903729922260465e-09 accepted 82318 rejected 0 seconds 44550
W_N2048_M8192_r1e-09 t 4.699267412914888e-09 accepted 82441 rejected 0 seconds 44610
W_N2048_M8192_r1e-09 t 4.707976217670382e-09 accepted 82561 rejected 0 seconds 44671
W_N2048_M8192_r1e-09 t 4.71693614332503e-09 accepted 82684 rejected 0 seconds 44731
W_N2048_M8192_r1e-09 t 4.7258579513107585e-09 accepted 82806 rejected 0 seconds 44791
W_N2048_M8192_r1e-09 t 4.734815356516666e-09 accepted 82928 rejected 0 seconds 44852
W_N2048_M8192_r1e-09 t 4.743809286384239e-09 accepted 83050 rejected 0 seconds 44912
W_N2048_M8192_r1e-09 t 4.752989080888308e-09 accepted 83174 rejected 0 seconds 44972
W_N2048_M8192_r1e-09 t 4.761835635293372e-09 accepted 83293 rejected 0 seconds 45032
W_N2048_M8192_r1e-09 t 4.770867831049223e-09 accepted 83414 rejected 0 seconds 45093
W_N2048_M8192_r1e-09 t 4.780162371491524e-09 accepted 83538 rejected 0 seconds 45153
W_N2048_M8192_r1e-09 t 4.789420092993535e-09 accepted 83661 rejected 0 seconds 45213
W_N2048_M8192_r1e-09 t 4.798109310977539e-09 accepted 83776 rejected 0 seconds 45273
W_N2048_M8192_r1e-09 t 4.806601640297465e-09 accepted 83888 rejected 0 seconds 45334
W_N2048_M8192_r1e-09 t 4.815883288888957e-09 accepted 84010 rejected 0 seconds 45394
W_N2048_M8192_r1e-09 t 4.824506635969225e-09 accepted 84123 rejected 0 seconds 45454
W_N2048_M8192_r1e-09 t 4.8330764982101025e-09 accepted 84235 rejected 0 seconds 45514
W_N2048_M8192_r1e-09 t 4.8416672551724955e-09 accepted 84347 rejected 0 seconds 45575
W_N2048_M8192_r1e-09 t 4.850123557241715e-09 accepted 84457 rejected 0 seconds 45635
W_N2048_M8192_r1e-09 t 4.858828915738523e-09 accepted 84570 rejected 0 seconds 45695
W_N2048_M8192_r1e-09 t 4.867474761549871e-09 accepted 84682 rejected 0 seconds 45755
W_N2048_M8192_r1e-09 t 4.8769115414308575e-09 accepted 84804 rejected 0 seconds 45815
W_N2048_M8192_r1e-09 t 4.886444865400333e-09 accepted 84927 rejected 0 seconds 45875
W_N2048_M8192_r1e-09 t 4.895918913159641e-09 accepted 85049 rejected 0 seconds 45936
W_N2048_M8192_r1e-09 t 4.9057996921815964e-09 accepted 85176 rejected 0 seconds 45996
W_N2048_M8192_r1e-09 t 4.9151523818576026e-09 accepted 85296 rejected 0 seconds 46056
W_N2048_M8192_r1e-09 t 4.924442250139196e-09 accepted 85415 rejected 0 seconds 46116
W_N2048_M8192_r1e-09 t 4.933668212114775e-09 accepted 85533 rejected 0 seconds 46176
W_N2048_M8192_r1e-09 t 4.942594158852952e-09 accepted 85647 rejected 0 seconds 46237
W_N2048_M8192_r1e-09 t 4.951688894380077e-09 accepted 85763 rejected 0 seconds 46297
W_N2048_M8192_r1e-09 t 4.96055963577062e-09 accepted 85876 rejected 0 seconds 46357
W_N2048_M8192_r1e-09 t 4.969047664877767e-09 accepted 85984 rejected 0 seconds 46417
W_N2048_M8192_r1e-09 t 4.977780925752418e-09 accepted 86095 rejected 0 seconds 46478
W_N2048_M8192_r1e-09 t 4.986444458328138e-09 accepted 86205 rejected 0 seconds 46538
W_N2048_M8192_r1e-09 t 4.995037551902371e-09 accepted 86314 rejected 0 seconds 46598
W_N2048_M8192_r1e-09 t 5.003875320577733e-09 accepted 86426 rejected 0 seconds 46658
W_N2048_M8192_r1e-09 t 5.012404886812749e-09 accepted 86534 rejected 0 seconds 46719
W_N2048_M8192_r1e-09 t 5.021890298137908e-09 accepted 86654 rejected 0 seconds 46779
W_N2048_M8192_r1e-09 t 5.0311463890497525e-09 accepted 86771 rejected 0 seconds 46839
W_N2048_M8192_r1e-09 t 5.041281114533633e-09 accepted 86899 rejected 0 seconds 46899
W_N2048_M8192_r1e-09 t 5.050790042170145e-09 accepted 87019 rejected 0 seconds 46960
W_N2048_M8192_r1e-09 t 5.060306054255867e-09 accepted 87139 rejected 0 seconds 47020
W_N2048_M8192_r1e-09 t 5.069352622348923e-09 accepted 87253 rejected 0 seconds 47080
W_N2048_M8192_r1e-09 t 5.0783258011314645e-09 accepted 87366 rejected 0 seconds 47140
W_N2048_M8192_r1e-09 t 5.0875432660425184e-09 accepted 87482 rejected 0 seconds 47201
W_N2048_M8192_r1e-09 t 5.096846334422842e-09 accepted 87599 rejected 0 seconds 47261
W_N2048_M8192_r1e-09 t 5.106075937639007e-09 accepted 87715 rejected 0 seconds 47322
W_N2048_M8192_r1e-09 t 5.115311556384281e-09 accepted 87831 rejected 0 seconds 47382
W_N2048_M8192_r1e-09 t 5.1242344421313125e-09 accepted 87943 rejected 0 seconds 47443
W_N2048_M8192_r1e-09 t 5.133721245859297e-09 accepted 88062 rejected 0 seconds 47503
W_N2048_M8192_r1e-09 t 5.142975151739859e-09 accepted 88178 rejected 0 seconds 47563
W_N2048_M8192_r1e-09 t 5.152155483975314e-09 accepted 88293 rejected 0 seconds 47623
W_N2048_M8192_r1e-09 t 5.160942555818693e-09 accepted 88403 rejected 0 seconds 47684
W_N2048_M8192_r1e-09 t 5.169895417191319e-09 accepted 88515 rejected 0 seconds 47744
W_N2048_M8192_r1e-09 t 5.179254606507388e-09 accepted 88632 rejected 0 seconds 47804
W_N2048_M8192_r1e-09 t 5.188460624576468e-09 accepted 88747 rejected 0 seconds 47864
W_N2048_M8192_r1e-09 t 5.19767364917383e-09 accepted 88862 rejected 0 seconds 47925
W_N2048_M8192_r1e-09 t 5.2095412821221175e-09 accepted 89010 rejected 0 seconds 47985
W_N2048_M8192_r1e-09 t 5.22945785446564e-09 accepted 89258 rejected 0 seconds 48045
W_N2048_M8192_r1e-09 t 5.247404120710286e-09 accepted 89481 rejected 0 seconds 48105
W_N2048_M8192_r1e-09 t 5.268542444505678e-09 accepted 89743 rejected 0 seconds 48165
W_N2048_M8192_r1e-09 t 5.289018995261493e-09 accepted 89996 rejected 0 seconds 48226
W_N2048_M8192_r1e-09 t 5.3096520669414936e-09 accepted 90250 rejected 0 seconds 48286
W_N2048_M8192_r1e-09 t 5.3292291681181865e-09 accepted 90490 rejected 0 seconds 48346
W_N2048_M8192_r1e-09 t 5.337658335687169e-09 accepted 90593 rejected 0 seconds 48406
W_N2048_M8192_r1e-09 t 5.356546913662624e-09 accepted 90823 rejected 0 seconds 48466
W_N2048_M8192_r1e-09 t 5.377359316613381e-09 accepted 91075 rejected 0 seconds 48527
W_N2048_M8192_r1e-09 t 5.398311175581348e-09 accepted 91327 rejected 0 seconds 48587
W_N2048_M8192_r1e-09 t 5.419084796248479e-09 accepted 91575 rejected 0 seconds 48647
W_N2048_M8192_r1e-09 t 5.440454419239604e-09 accepted 91828 rejected 0 seconds 48707
W_N2048_M8192_r1e-09 t 5.462193934035544e-09 accepted 92083 rejected 0 seconds 48767
W_N2048_M8192_r1e-09 t 5.483460682917672e-09 accepted 92330 rejected 0 seconds 48827
W_N2048_M8192_r1e-09 t 5.503197542457371e-09 accepted 92557 rejected 0 seconds 48887
W_N2048_M8192_r1e-09 t 5.524620168188291e-09 accepted 92801 rejected 0 seconds 48947
W_N2048_M8192_r1e-09 t 5.544916062923437e-09 accepted 93030 rejected 0 seconds 49008
W_N2048_M8192_r1e-09 t 5.566627970390221e-09 accepted 93273 rejected 0 seconds 49068
W_N2048_M8192_r1e-09 t 5.588036593205702e-09 accepted 93511 rejected 0 seconds 49128
W_N2048_M8192_r1e-09 t 5.60811504413245e-09 accepted 93733 rejected 0 seconds 49188
W_N2048_M8192_r1e-09 t 5.6207352488567805e-09 accepted 93872 rejected 0 seconds 49249
W_N2048_M8192_r1e-09 t 5.641145433967602e-09 accepted 94096 rejected 0 seconds 49309
W_N2048_M8192_r1e-09 t 5.6639301443725335e-09 accepted 94345 rejected 0 seconds 49369
W_N2048_M8192_r1e-09 t 5.686253846583247e-09 accepted 94588 rejected 0 seconds 49429
W_N2048_M8192_r1e-09 t 5.708285122282541e-09 accepted 94827 rejected 0 seconds 49489
W_N2048_M8192_r1e-09 t 5.72899314438683e-09 accepted 95051 rejected 0 seconds 49549
W_N2048_M8192_r1e-09 t 5.750494045058346e-09 accepted 95283 rejected 0 seconds 49609
W_N2048_M8192_r1e-09 t 5.771949929362613e-09 accepted 95514 rejected 0 seconds 49669
W_N2048_M8192_r1e-09 t 5.793448432083982e-09 accepted 95745 rejected 0 seconds 49730
W_N2048_M8192_r1e-09 t 5.8149860722970215e-09 accepted 95976 rejected 0 seconds 49790
W_N2048_M8192_r1e-09 t 5.837402070398241e-09 accepted 96216 rejected 0 seconds 49850
W_N2048_M8192_r1e-09 t 5.859108006973331e-09 accepted 96448 rejected 0 seconds 49910
W_N2048_M8192_r1e-09 t 5.880006575808802e-09 accepted 96671 rejected 0 seconds 49970
W_N2048_M8192_r1e-09 t 5.8953042345698765e-09 accepted 96834 rejected 0 seconds 50031
W_N2048_M8192_r1e-09 t 5.905544620734608e-09 accepted 96943 rejected 0 seconds 50091
W_N2048_M8192_r1e-09 t 5.921062901453278e-09 accepted 97108 rejected 0 seconds 50151
W_N2048_M8192_r1e-09 t 5.94527635500478e-09 accepted 97365 rejected 0 seconds 50211
W_N2048_M8192_r1e-09 t 5.9697372245184775e-09 accepted 97624 rejected 0 seconds 50271
W_N2048_M8192_r1e-09 t 5.994080356180202e-09 accepted 97881 rejected 0 seconds 50332
W_N2048_M8192_r1e-09 t 6.016891089647475e-09 accepted 98121 rejected 0 seconds 50392
W_N2048_M8192_r1e-09 t 6.031956380198458e-09 accepted 98279 rejected 0 seconds 50452
W_N2048_M8192_r1e-09 t 6.042853450967262e-09 accepted 98393 rejected 0 seconds 50512
W_N2048_M8192_r1e-09 t 6.055598383290674e-09 accepted 98526 rejected 0 seconds 50573
W_N2048_M8192_r1e-09 t 6.08004509680135e-09 accepted 98780 rejected 0 seconds 50633
W_N2048_M8192_r1e-09 t 6.102515448704926e-09 accepted 99012 rejected 0 seconds 50693
W_N2048_M8192_r1e-09 t 6.1271997627938e-09 accepted 99265 rejected 0 seconds 50753
W_N2048_M8192_r1e-09 t 6.151904292661434e-09 accepted 99516 rejected 0 seconds 50813
W_N2048_M8192_r1e-09 t 6.177155644331136e-09 accepted 99770 rejected 0 seconds 50873
W_N2048_M8192_r1e-09 t 6.196331080264218e-09 accepted 99961 rejected 0 seconds 50933
W_N2048_M8192_r1e-09 t 6.2190443993911705e-09 accepted 100185 rejected 0 seconds 50993
W_N2048_M8192_r1e-09 t 6.245421094156402e-09 accepted 100442 rejected 0 seconds 51054
W_N2048_M8192_r1e-09 t 6.269424690681068e-09 accepted 100673 rejected 0 seconds 51114
W_N2048_M8192_r1e-09 t 6.292422108355954e-09 accepted 100892 rejected 0 seconds 51174
W_N2048_M8192_r1e-09 t 6.31476309412937e-09 accepted 101103 rejected 0 seconds 51234
W_N2048_M8192_r1e-09 t 6.335435996017546e-09 accepted 101297 rejected 0 seconds 51295
W_N2048_M8192_r1e-09 t 6.3527842588936124e-09 accepted 101459 rejected 0 seconds 51355
W_N2048_M8192_r1e-09 t 6.370526725955196e-09 accepted 101624 rejected 0 seconds 51416
W_N2048_M8192_r1e-09 t 6.392123373287081e-09 accepted 101824 rejected 0 seconds 51476
W_N2048_M8192_r1e-09 t 6.411854924196663e-09 accepted 102006 rejected 0 seconds 51536
W_N2048_M8192_r1e-09 t 6.436776807686847e-09 accepted 102235 rejected 0 seconds 51596
W_N2048_M8192_r1e-09 t 6.461900673893067e-09 accepted 102465 rejected 0 seconds 51656
W_N2048_M8192_r1e-09 t 6.486665929828566e-09 accepted 102691 rejected 0 seconds 51716
W_N2048_M8192_r1e-09 t 6.511938412594512e-09 accepted 102921 rejected 0 seconds 51776
W_N2048_M8192_r1e-09 t 6.537713215732954e-09 accepted 103155 rejected 0 seconds 51836
W_N2048_M8192_r1e-09 t 6.563656230579085e-09 accepted 103390 rejected 0 seconds 51897
W_N2048_M8192_r1e-09 t 6.589211594560373e-09 accepted 103621 rejected 0 seconds 51957
W_N2048_M8192_r1e-09 t 6.613488544430515e-09 accepted 103840 rejected 0 seconds 52017
W_N2048_M8192_r1e-09 t 6.638370619000257e-09 accepted 104064 rejected 0 seconds 52077
W_N2048_M8192_r1e-09 t 6.662415106528809e-09 accepted 104280 rejected 0 seconds 52137
W_N2048_M8192_r1e-09 t 6.687854231814445e-09 accepted 104508 rejected 0 seconds 52197
W_N2048_M8192_r1e-09 t 6.710674203895719e-09 accepted 104712 rejected 0 seconds 52257
W_N2048_M8192_r1e-09 t 6.736596549101614e-09 accepted 104943 rejected 0 seconds 52318
W_N2048_M8192_r1e-09 t 6.762964892726369e-09 accepted 105177 rejected 0 seconds 52378
W_N2048_M8192_r1e-09 t 6.789354981085481e-09 accepted 105410 rejected 0 seconds 52438
W_N2048_M8192_r1e-09 t 6.814194447818201e-09 accepted 105628 rejected 0 seconds 52498
W_N2048_M8192_r1e-09 t 6.840703779303888e-09 accepted 105859 rejected 0 seconds 52558
W_N2048_M8192_r1e-09 t 6.8625634504251665e-09 accepted 106048 rejected 0 seconds 52618
W_N2048_M8192_r1e-09 t 6.886475399015389e-09 accepted 106253 rejected 0 seconds 52678
W_N2048_M8192_r1e-09 t 6.914065980418069e-09 accepted 106487 rejected 0 seconds 52739
W_N2048_M8192_r1e-09 t 6.942499195744727e-09 accepted 106725 rejected 0 seconds 52799
W_N2048_M8192_r1e-09 t 6.960875671809094e-09 accepted 106877 rejected 0 seconds 52859
W_N2048_M8192_r1e-09 t 6.978572184152412e-09 accepted 107022 rejected 0 seconds 52919
W_N2048_M8192_r1e-09 t 6.991985149272894e-09 accepted 107131 rejected 0 seconds 52979
W_N2048_M8192_r1e-09 t 7.005865083310788e-09 accepted 107243 rejected 0 seconds 53040
W_N2048_M8192_r1e-09 t 7.0245986247166814e-09 accepted 107393 rejected 0 seconds 53100
W_N2048_M8192_r1e-09 t 7.056764259737145e-09 accepted 107648 rejected 0 seconds 53160
W_N2048_M8192_r1e-09 t 7.0889985599158964e-09 accepted 107901 rejected 0 seconds 53220
W_N2048_M8192_r1e-09 t 7.120469810221934e-09 accepted 108146 rejected 0 seconds 53280
W_N2048_M8192_r1e-09 t 7.151899680476881e-09 accepted 108389 rejected 0 seconds 53340
W_N2048_M8192_r1e-09 t 7.184686805068945e-09 accepted 108641 rejected 0 seconds 53401
W_N2048_M8192_r1e-09 t 7.215672368849181e-09 accepted 108878 rejected 0 seconds 53461
W_N2048_M8192_r1e-09 t 7.238893549649746e-09 accepted 109055 rejected 0 seconds 53521
W_N2048_M8192_r1e-09 t 7.271923760881329e-09 accepted 109306 rejected 0 seconds 53581
W_N2048_M8192_r1e-09 t 7.302812086214979e-09 accepted 109540 rejected 0 seconds 53641
W_N2048_M8192_r1e-09 t 7.33537757760469e-09 accepted 109786 rejected 0 seconds 53701
W_N2048_M8192_r1e-09 t 7.3597981399945346e-09 accepted 109970 rejected 0 seconds 53762
W_N2048_M8192_r1e-09 t 7.375355225299314e-09 accepted 110087 rejected 0 seconds 53822
W_N2048_M8192_r1e-09 t 7.390269242198974e-09 accepted 110199 rejected 0 seconds 53882
W_N2048_M8192_r1e-09 t 7.4053389090339336e-09 accepted 110312 rejected 0 seconds 53942
W_N2048_M8192_r1e-09 t 7.420833552939598e-09 accepted 110428 rejected 0 seconds 54003
W_N2048_M8192_r1e-09 t 7.441312950279764e-09 accepted 110581 rejected 0 seconds 54063
W_N2048_M8192_r1e-09 t 7.472611952307589e-09 accepted 110814 rejected 0 seconds 54123
W_N2048_M8192_r1e-09 t 7.498935747746173e-09 accepted 111009 rejected 0 seconds 54183
W_N2048_M8192_r1e-09 t 7.530720784338025e-09 accepted 111243 rejected 0 seconds 54243
W_N2048_M8192_r1e-09 t 7.546573912844033e-09 accepted 111359 rejected 0 seconds 54303
W_N2048_M8192_r1e-09 t 7.563878343761846e-09 accepted 111485 rejected 0 seconds 54364
W_N2048_M8192_r1e-09 t 7.588219103109559e-09 accepted 111661 rejected 0 seconds 54424
W_N2048_M8192_r1e-09 t 7.623619890139707e-09 accepted 111914 rejected 0 seconds 54484
W_N2048_M8192_r1e-09 t 7.660329690987726e-09 accepted 112172 rejected 0 seconds 54544
W_N2048_M8192_r1e-09 t 7.69690636053538e-09 accepted 112424 rejected 0 seconds 54604
W_N2048_M8192_r1e-09 t 7.734146145536124e-09 accepted 112675 rejected 0 seconds 54665
W_N2048_M8192_r1e-09 t 7.756493476240197e-09 accepted 112823 rejected 0 seconds 54725
W_N2048_M8192_r1e-09 t 7.774493905780073e-09 accepted 112941 rejected 0 seconds 54785
W_N2048_M8192_r1e-09 t 7.79232561402763e-09 accepted 113057 rejected 0 seconds 54846
W_N2048_M8192_r1e-09 t 7.811364280986145e-09 accepted 113180 rejected 0 seconds 54906
W_N2048_M8192_r1e-09 t 7.830057047189289e-09 accepted 113300 rejected 0 seconds 54966
W_N2048_M8192_r1e-09 t 7.84822994397475e-09 accepted 113416 rejected 0 seconds 55026
W_N2048_M8192_r1e-09 t 7.86649758176942e-09 accepted 113532 rejected 0 seconds 55086
W_N2048_M8192_r1e-09 t 7.885170676034843e-09 accepted 113650 rejected 0 seconds 55146
W_N2048_M8192_r1e-09 t 7.90376886986288e-09 accepted 113767 rejected 0 seconds 55206
W_N2048_M8192_r1e-09 t 7.922923095526589e-09 accepted 113887 rejected 0 seconds 55266
W_N2048_M8192_r1e-09 t 7.941027068633866e-09 accepted 114000 rejected 0 seconds 55327
W_N2048_M8192_r1e-09 t 7.959834621337984e-09 accepted 114117 rejected 0 seconds 55387
W_N2048_M8192_r1e-09 t 7.97853940034344e-09 accepted 114233 rejected 0 seconds 55447
W_N2048_M8192_r1e-09 t 7.997621660634207e-09 accepted 114351 rejected 0 seconds 55507
W_N2048_M8192_r1e-09 t 8.01659388772345e-09 accepted 114468 rejected 0 seconds 55568
W_N2048_M8192_r1e-09 t 8.035778381249053e-09 accepted 114586 rejected 0 seconds 55628
W_N2048_M8192_r1e-09 t 8.053869928279325e-09 accepted 114697 rejected 0 seconds 55689
W_N2048_M8192_r1e-09 t 8.07265972285797e-09 accepted 114812 rejected 0 seconds 55749
W_N2048_M8192_r1e-09 t 8.091333609853764e-09 accepted 114926 rejected 0 seconds 55809
W_N2048_M8192_r1e-09 t 8.110385250185736e-09 accepted 115042 rejected 0 seconds 55870
W_N2048_M8192_r1e-09 t 8.129489647961753e-09 accepted 115158 rejected 0 seconds 55930
W_N2048_M8192_r1e-09 t 8.148318945634868e-09 accepted 115272 rejected 0 seconds 55990
W_N2048_M8192_r1e-09 t 8.167372276419049e-09 accepted 115387 rejected 0 seconds 56050
W_N2048_M8192_r1e-09 t 8.184826260995656e-09 accepted 115492 rejected 0 seconds 56110
W_N2048_M8192_r1e-09 t 8.204684059157305e-09 accepted 115611 rejected 0 seconds 56171
W_N2048_M8192_r1e-09 t 8.2253100146085e-09 accepted 115734 rejected 0 seconds 56231
W_N2048_M8192_r1e-09 t 8.245717436053847e-09 accepted 115855 rejected 0 seconds 56291
W_N2048_M8192_r1e-09 t 8.266430972069023e-09 accepted 115977 rejected 0 seconds 56351
W_N2048_M8192_r1e-09 t 8.287307969525608e-09 accepted 116099 rejected 0 seconds 56412
W_N2048_M8192_r1e-09 t 8.307856186268904e-09 accepted 116218 rejected 0 seconds 56472
W_N2048_M8192_r1e-09 t 8.328618963041713e-09 accepted 116337 rejected 0 seconds 56532
W_N2048_M8192_r1e-09 t 8.34821202454421e-09 accepted 116448 rejected 0 seconds 56593
W_N2048_M8192_r1e-09 t 8.36860088690971e-09 accepted 116562 rejected 0 seconds 56653
W_N2048_M8192_r1e-09 t 8.388755938051115e-09 accepted 116673 rejected 0 seconds 56713
W_N2048_M8192_r1e-09 t 8.40907584002721e-09 accepted 116783 rejected 0 seconds 56773
W_N2048_M8192_r1e-09 t 8.429609799205481e-09 accepted 116892 rejected 0 seconds 56833
W_N2048_M8192_r1e-09 t 8.4509991814932e-09 accepted 117003 rejected 0 seconds 56894
W_N2048_M8192_r1e-09 t 8.472967001026075e-09 accepted 117114 rejected 0 seconds 56954
W_N2048_M8192_r1e-09 t 8.49603324802623e-09 accepted 117227 rejected 0 seconds 57014
W_N2048_M8192_r1e-09 t 8.520175215181199e-09 accepted 117341 rejected 0 seconds 57074
W_N2048_M8192_r1e-09 t 8.545369141325652e-09 accepted 117454 rejected 0 seconds 57134
W_N2048_M8192_r1e-09 t 8.637648865394442e-09 accepted 117566 rejected 0 seconds 57195
W_N2048_M8192_r1e-09 t 9.168072994784696e-09 accepted 117678 rejected 0 seconds 57255
W_N2048_M8192_r1e-09 t 9.737478891587089e-09 accepted 117791 rejected 0 seconds 57316
W_N2048_M8192_r1e-09 t 1.0300375145004257e-08 accepted 117901 rejected 0 seconds 57376
W_N2048_M8192_r1e-09 t 1.0885435203631198e-08 accepted 118011 rejected 0 seconds 57436
W_N2048_M8192_r1e-09 t 1.152757959607312e-08 accepted 118119 rejected 0 seconds 57497
W_N2048_M8192_r1e-09 t 1.2732509254472907e-08 accepted 118234 rejected 0 seconds 57557
W_N2048_M8192_r1e-09 t 1.4655094427901247e-08 accepted 118346 rejected 0 seconds 57617
W_N2048_M8192_r1e-09 t 1.728118181940366e-08 accepted 118459 rejected 0 seconds 57677
W_N2048_M8192_r1e-09 t 2.0880887489135098e-08 accepted 118572 rejected 0 seconds 57738
W_N2048_M8192_r1e-09 t 2.6081184993412353e-08 accepted 118687 rejected 0 seconds 57798
W_N2048_M8192_r1e-09 t 3.3171836663282564e-08 accepted 118802 rejected 0 seconds 57858
W_N2048_M8192_r1e-09 t 4.3355307716818104e-08 accepted 118917 rejected 0 seconds 57919
W_N2048_M8192_r1e-09 t 5.884217356412468e-08 accepted 119030 rejected 0 seconds 57979
W_N2048_M8192_r1e-09 t 8.448513358120337e-08 accepted 119148 rejected 0 seconds 58039
W_N2048_M8192_r1e-09 t 1.2752880495032838e-07 accepted 119273 rejected 0 seconds 58099
W_N2048_M8192_r1e-09 t 2.0993511943755206e-07 accepted 119401 rejected 0 seconds 58159
W_N2048_M8192_r1e-09 t 4.6611413713547583e-07 accepted 119525 rejected 0 seconds 58220
W_N2048_M8192_r1e-09 t 1.622553519046436e-06 accepted 119642 rejected 0 seconds 58280
W_N2048_M8192_r1e-09 t 6.12814679879909e-05 accepted 119759 rejected 0 seconds 58340
W_N2048_M8192_r1e-09 OUTPUT kt 0.25 |v| 5.472643815920413e-09 |q| 1.6801299913090708e-09 |p3| 4.841091734955979e-20 |p4| 1.534646268143784e-21 steps 119770 seconds 58346
W_N2048_M8192_r1e-09 OUTPUT kt 1.0 |v| 1.952303321957185e-09 |q| 1.6794080785624774e-09 |p3| 3.3552532821298676e-20 |p4| 5.913838288732356e-21 steps 119784 seconds 58353
W_N2048_M8192_r1e-09 OUTPUT kt 4.0 |v| 6.846814916638512e-10 |q| 1.6655331019246693e-09 |p3| 2.2440745355164485e-20 |p4| 1.9059023954467042e-20 steps 119805 seconds 58363
WDONE {"N": 2048, "M": 8192, "rtol": 1e-09, "direct_eps": null, "accepted": 119805, "rejected": 0, "seconds": 58363.37497980008, "LU_count": 958436, "max_fixed_point": 0, "stages": 7}


==> anc/B4_fh_comparison/logs/W_N512_M1024_r1e-09.txt <==
W_N512_M1024_r1e-09 t 1.6137802134891335e-08 accepted 852 rejected 0 seconds 60
W_N512_M1024_r1e-09 t 3.196809597279588e-08 accepted 1619 rejected 0 seconds 120
W_N512_M1024_r1e-09 t 4.4847345751048674e-08 accepted 2222 rejected 0 seconds 180
W_N512_M1024_r1e-09 t 5.9399487598904864e-08 accepted 2883 rejected 0 seconds 240
W_N512_M1024_r1e-09 t 7.773989731844768e-08 accepted 3684 rejected 0 seconds 300
W_N512_M1024_r1e-09 t 9.856380415155234e-08 accepted 4558 rejected 0 seconds 360
W_N512_M1024_r1e-09 t 1.2166564282127025e-07 accepted 5481 rejected 0 seconds 420
W_N512_M1024_r1e-09 t 1.4579121920996127e-07 accepted 6390 rejected 0 seconds 480
W_N512_M1024_r1e-09 t 1.680675897697445e-07 accepted 7187 rejected 0 seconds 540
W_N512_M1024_r1e-09 t 1.898116700305832e-07 accepted 7928 rejected 0 seconds 600
W_N512_M1024_r1e-09 t 2.112256261117065e-07 accepted 8624 rejected 0 seconds 660
W_N512_M1024_r1e-09 t 2.2980152616133808e-07 accepted 9202 rejected 0 seconds 720
W_N512_M1024_r1e-09 t 2.521410434172088e-07 accepted 9867 rejected 0 seconds 780
W_N512_M1024_r1e-09 t 2.7760540862324e-07 accepted 10587 rejected 0 seconds 841
W_N512_M1024_r1e-09 t 3.0620039448817503e-07 accepted 11350 rejected 0 seconds 901
W_N512_M1024_r1e-09 t 3.388944013171106e-07 accepted 12167 rejected 0 seconds 961
W_N512_M1024_r1e-09 t 3.780560565039173e-07 accepted 13073 rejected 0 seconds 1021
W_N512_M1024_r1e-09 t 4.2225054534352774e-07 accepted 14007 rejected 0 seconds 1081
W_N512_M1024_r1e-09 t 4.6810991407813623e-07 accepted 14884 rejected 0 seconds 1141
W_N512_M1024_r1e-09 t 5.175307507073045e-07 accepted 15731 rejected 0 seconds 1201
W_N512_M1024_r1e-09 t 5.775666112904654e-07 accepted 16631 rejected 0 seconds 1261
W_N512_M1024_r1e-09 t 6.514205149033156e-07 accepted 17547 rejected 0 seconds 1321
W_N512_M1024_r1e-09 OUTPUT kt 0.25 |v| 6.471843622693129e-09 |q| 2.850375039627675e-08 |p3| 1.0514768636607948e-18 |p4| 1.6204034143516556e-18 steps 18190 seconds 1362
W_N512_M1024_r1e-09 OUTPUT kt 1.0 |v| 2.308971478211249e-09 |q| 2.674423455463309e-08 |p3| 6.835029673112858e-19 |p4| 1.8311170355598586e-18 steps 18202 seconds 1363
W_N512_M1024_r1e-09 OUTPUT kt 4.0 |v| 8.098045175455343e-10 |q| 2.6185656056953132e-08 |p3| 4.342351663824148e-19 |p4| 4.358007006560549e-18 steps 18213 seconds 1363
WDONE {"N": 512, "M": 1024, "rtol": 1e-09, "direct_eps": null, "accepted": 18213, "rejected": 0, "seconds": 1363.4282215998974, "LU_count": 145700, "max_fixed_point": 0, "stages": 7}


==> anc/B4_fh_comparison/logs/W_N512_M2048_r1e-09_direct.txt <==
W_N512_M2048_r1e-09_direct t 1.0266981655407794e-09 accepted 401 rejected 0 seconds 60
W_N512_M2048_r1e-09_direct t 1.8996769390582878e-09 accepted 735 rejected 0 seconds 120
W_N512_M2048_r1e-09_direct t 2.8378544469934188e-09 accepted 1094 rejected 0 seconds 180
W_N512_M2048_r1e-09_direct t 3.713673252646735e-09 accepted 1429 rejected 0 seconds 240
W_N512_M2048_r1e-09_direct t 4.4381188494356804e-09 accepted 1706 rejected 0 seconds 300
W_N512_M2048_r1e-09_direct t 5.220272221141531e-09 accepted 2005 rejected 0 seconds 361
W_N512_M2048_r1e-09_direct t 6.1624112838389915e-09 accepted 2365 rejected 0 seconds 421
W_N512_M2048_r1e-09_direct t 6.933695529026957e-09 accepted 2659 rejected 0 seconds 481
W_N512_M2048_r1e-09_direct t 7.843103991988487e-09 accepted 3004 rejected 0 seconds 541
W_N512_M2048_r1e-09_direct t 8.600189109887477e-09 accepted 3289 rejected 0 seconds 601
W_N512_M2048_r1e-09_direct t 9.461388524874968e-09 accepted 3610 rejected 0 seconds 661
W_N512_M2048_r1e-09_direct t 1.0377341388779023e-08 accepted 3948 rejected 0 seconds 721
W_N512_M2048_r1e-09_direct t 1.1231418252872856e-08 accepted 4261 rejected 0 seconds 781
W_N512_M2048_r1e-09_direct t 1.2103048495899747e-08 accepted 4579 rejected 0 seconds 841
W_N512_M2048_r1e-09_direct t 1.3028992560463327e-08 accepted 4915 rejected 0 seconds 902
W_N512_M2048_r1e-09_direct t 1.3950566729743403e-08 accepted 5245 rejected 0 seconds 962
W_N512_M2048_r1e-09_direct t 1.488678251772916e-08 accepted 5574 rejected 0 seconds 1022
W_N512_M2048_r1e-09_direct t 1.5830016889178625e-08 accepted 5897 rejected 0 seconds 1082
W_N512_M2048_r1e-09_direct t 1.6782502478023056e-08 accepted 6214 rejected 0 seconds 1142
W_N512_M2048_r1e-09_direct t 1.781429496917738e-08 accepted 6551 rejected 0 seconds 1202
W_N512_M2048_r1e-09_direct t 1.88635056102907e-08 accepted 6891 rejected 0 seconds 1262
W_N512_M2048_r1e-09_direct t 2.0033056299282124e-08 accepted 7267 rejected 0 seconds 1322
W_N512_M2048_r1e-09_direct t 2.1217998889353666e-08 accepted 7641 rejected 0 seconds 1382
W_N512_M2048_r1e-09_direct t 2.2449608184741267e-08 accepted 8018 rejected 0 seconds 1442
W_N512_M2048_r1e-09_direct t 2.371970952630607e-08 accepted 8390 rejected 0 seconds 1502
W_N512_M2048_r1e-09_direct t 2.490074872154246e-08 accepted 8727 rejected 0 seconds 1562
W_N512_M2048_r1e-09_direct t 2.6040257841650827e-08 accepted 9050 rejected 0 seconds 1622
W_N512_M2048_r1e-09_direct t 2.7193726677365257e-08 accepted 9374 rejected 0 seconds 1683
W_N512_M2048_r1e-09_direct t 2.835459291587465e-08 accepted 9694 rejected 0 seconds 1743
W_N512_M2048_r1e-09_direct t 2.953524570237996e-08 accepted 10009 rejected 0 seconds 1803
W_N512_M2048_r1e-09_direct t 3.080577805298096e-08 accepted 10334 rejected 0 seconds 1863
W_N512_M2048_r1e-09_direct t 3.20962239751214e-08 accepted 10657 rejected 0 seconds 1923
W_N512_M2048_r1e-09_direct t 3.3391633211244304e-08 accepted 10978 rejected 0 seconds 1983
W_N512_M2048_r1e-09_direct t 3.462014331493036e-08 accepted 11278 rejected 0 seconds 2043
W_N512_M2048_r1e-09_direct t 3.5919015474973964e-08 accepted 11591 rejected 0 seconds 2103
W_N512_M2048_r1e-09_direct t 3.7222959032141114e-08 accepted 11907 rejected 0 seconds 2163
W_N512_M2048_r1e-09_direct t 3.8531190008002414e-08 accepted 12225 rejected 0 seconds 2224
W_N512_M2048_r1e-09_direct t 3.97774822033717e-08 accepted 12527 rejected 0 seconds 2284
W_N512_M2048_r1e-09_direct t 4.104284586647635e-08 accepted 12831 rejected 0 seconds 2344
W_N512_M2048_r1e-09_direct t 4.2299177989334457e-08 accepted 13132 rejected 0 seconds 2404
W_N512_M2048_r1e-09_direct t 4.352843010386624e-08 accepted 13433 rejected 0 seconds 2464
W_N512_M2048_r1e-09_direct t 4.4734414993548294e-08 accepted 13741 rejected 0 seconds 2524
W_N512_M2048_r1e-09_direct t 4.587793092715856e-08 accepted 14048 rejected 0 seconds 2584
W_N512_M2048_r1e-09_direct t 4.6970944874427084e-08 accepted 14355 rejected 0 seconds 2644
W_N512_M2048_r1e-09_direct t 4.803881293608622e-08 accepted 14665 rejected 0 seconds 2705
W_N512_M2048_r1e-09_direct t 4.908050015600005e-08 accepted 14973 rejected 0 seconds 2765
W_N512_M2048_r1e-09_direct t 5.013120377540973e-08 accepted 15285 rejected 0 seconds 2825
W_N512_M2048_r1e-09_direct t 5.1198005387403705e-08 accepted 15599 rejected 0 seconds 2885
W_N512_M2048_r1e-09_direct t 5.220893595193901e-08 accepted 15891 rejected 0 seconds 2945
W_N512_M2048_r1e-09_direct t 5.329647125601726e-08 accepted 16197 rejected 0 seconds 3005
W_N512_M2048_r1e-09_direct t 5.4412263839089815e-08 accepted 16504 rejected 0 seconds 3065
W_N512_M2048_r1e-09_direct t 5.555919554782393e-08 accepted 16815 rejected 0 seconds 3126
W_N512_M2048_r1e-09_direct t 5.6702430267788955e-08 accepted 17122 rejected 0 seconds 3186
W_N512_M2048_r1e-09_direct t 5.7882856697202934e-08 accepted 17437 rejected 0 seconds 3246
W_N512_M2048_r1e-09_direct t 5.905030223043716e-08 accepted 17747 rejected 0 seconds 3306
W_N512_M2048_r1e-09_direct t 6.021268485085237e-08 accepted 18054 rejected 0 seconds 3366
W_N512_M2048_r1e-09_direct t 6.140773215315486e-08 accepted 18367 rejected 0 seconds 3426
W_N512_M2048_r1e-09_direct t 6.262915558321422e-08 accepted 18682 rejected 0 seconds 3486
W_N512_M2048_r1e-09_direct t 6.388169136044597e-08 accepted 18997 rejected 0 seconds 3547
W_N512_M2048_r1e-09_direct t 6.51650404068148e-08 accepted 19309 rejected 0 seconds 3607
W_N512_M2048_r1e-09_direct t 6.650125380232769e-08 accepted 19625 rejected 0 seconds 3667
W_N512_M2048_r1e-09_direct t 6.787743062487074e-08 accepted 19945 rejected 0 seconds 3727
W_N512_M2048_r1e-09_direct t 6.92544438995669e-08 accepted 20262 rejected 0 seconds 3787
W_N512_M2048_r1e-09_direct t 7.059198905540177e-08 accepted 20568 rejected 0 seconds 3847
W_N512_M2048_r1e-09_direct t 7.195085808365538e-08 accepted 20877 rejected 0 seconds 3907
W_N512_M2048_r1e-09_direct t 7.333165160301959e-08 accepted 21188 rejected 0 seconds 3967
W_N512_M2048_r1e-09_direct t 7.473899511942041e-08 accepted 21499 rejected 0 seconds 4027
W_N512_M2048_r1e-09_direct t 7.613542128054658e-08 accepted 21798 rejected 0 seconds 4087
W_N512_M2048_r1e-09_direct t 7.75947383053958e-08 accepted 22099 rejected 0 seconds 4147
W_N512_M2048_r1e-09_direct t 7.909113347318435e-08 accepted 22400 rejected 0 seconds 4208
W_N512_M2048_r1e-09_direct t 8.06094132641237e-08 accepted 22701 rejected 0 seconds 4268
W_N512_M2048_r1e-09_direct t 8.214566303311083e-08 accepted 23003 rejected 0 seconds 4328
W_N512_M2048_r1e-09_direct t 8.370365646299877e-08 accepted 23307 rejected 0 seconds 4388
W_N512_M2048_r1e-09_direct t 8.526413220198827e-08 accepted 23608 rejected 0 seconds 4448
W_N512_M2048_r1e-09_direct t 8.68408207134051e-08 accepted 23905 rejected 0 seconds 4508
W_N512_M2048_r1e-09_direct t 8.849970692044759e-08 accepted 24205 rejected 0 seconds 4568
W_N512_M2048_r1e-09_direct t 9.022687076874946e-08 accepted 24505 rejected 0 seconds 4628
W_N512_M2048_r1e-09_direct t 9.204820146081832e-08 accepted 24814 rejected 0 seconds 4688
W_N512_M2048_r1e-09_direct t 9.386874157437303e-08 accepted 25119 rejected 0 seconds 4749
W_N512_M2048_r1e-09_direct t 9.57981016512547e-08 accepted 25439 rejected 0 seconds 4809
W_N512_M2048_r1e-09_direct t 9.778110112214328e-08 accepted 25762 rejected 0 seconds 4869
W_N512_M2048_r1e-09_direct t 9.986206044534806e-08 accepted 26087 rejected 0 seconds 4929
W_N512_M2048_r1e-09_direct t 1.0204774517925058e-07 accepted 26410 rejected 0 seconds 4989
W_N512_M2048_r1e-09_direct t 1.0428902818690946e-07 accepted 26731 rejected 0 seconds 5049
W_N512_M2048_r1e-09_direct t 1.065355679285728e-07 accepted 27048 rejected 0 seconds 5109
W_N512_M2048_r1e-09_direct t 1.0886771364347118e-07 accepted 27372 rejected 0 seconds 5169
W_N512_M2048_r1e-09_direct t 1.1128072576965982e-07 accepted 27694 rejected 0 seconds 5230
W_N512_M2048_r1e-09_direct t 1.1387974004699301e-07 accepted 28018 rejected 0 seconds 5290
W_N512_M2048_r1e-09_direct t 1.1656965405000203e-07 accepted 28340 rejected 0 seconds 5350
W_N512_M2048_r1e-09_direct t 1.193275349230492e-07 accepted 28664 rejected 0 seconds 5410
W_N512_M2048_r1e-09_direct t 1.2218173860744351e-07 accepted 28989 rejected 0 seconds 5470
W_N512_M2048_r1e-09_direct t 1.2524153042841957e-07 accepted 29310 rejected 0 seconds 5530
W_N512_M2048_r1e-09_direct t 1.2849868087396327e-07 accepted 29630 rejected 0 seconds 5590
W_N512_M2048_r1e-09_direct t 1.317163021605424e-07 accepted 29937 rejected 0 seconds 5650
W_N512_M2048_r1e-09_direct t 1.3524236971206233e-07 accepted 30252 rejected 0 seconds 5710
W_N512_M2048_r1e-09_direct t 1.3940337019187407e-07 accepted 30567 rejected 0 seconds 5770
W_N512_M2048_r1e-09_direct t 2.3127333237163398e-07 accepted 30877 rejected 0 seconds 5831
W_N512_M2048_r1e-09_direct t 4.038319252882886e-06 accepted 31184 rejected 0 seconds 5891
W_N512_M2048_r1e-09_direct OUTPUT kt 0.25 |v| 6.893013391498607e-09 |q| 2.688495122046518e-08 |p3| 9.749533379800724e-19 |p4| 3.926554882086966e-19 steps 31263 seconds 5907
W_N512_M2048_r1e-09_direct OUTPUT kt 1.0 |v| 2.459223156939113e-09 |q| 2.6873651203293894e-08 |p3| 6.782760182378813e-19 |p4| 1.5147775796107529e-18 steps 31274 seconds 5909
W_N512_M2048_r1e-09_direct OUTPUT kt 4.0 |v| 8.625018828830929e-10 |q| 2.6650267567500252e-08 |p3| 4.524305009504196e-19 |p4| 4.877041814245568e-18 steps 31283 seconds 5911
WDONE {"N": 512, "M": 2048, "rtol": 1e-09, "direct_eps": 0.5, "accepted": 31283, "rejected": 0, "seconds": 5911.359187500086, "LU_count": 250260, "max_fixed_point": 3, "stages": 7}


==> anc/B4_fh_comparison/logs/W_N512_M512_r1e-09_direct.txt <==
W_N512_M512_r1e-09_direct t 1.376815719355607e-07 accepted 1085 rejected 0 seconds 60
W_N512_M512_r1e-09_direct t 2.6375860216448023e-07 accepted 2067 rejected 0 seconds 120
W_N512_M512_r1e-09_direct t 3.632594866428857e-07 accepted 2842 rejected 0 seconds 180
W_N512_M512_r1e-09_direct t 4.699504810684321e-07 accepted 3673 rejected 0 seconds 240
W_N512_M512_r1e-09_direct t 6.003938401700836e-07 accepted 4689 rejected 0 seconds 300
W_N512_M512_r1e-09_direct t 7.434200764566215e-07 accepted 5803 rejected 0 seconds 360
W_N512_M512_r1e-09_direct t 8.938938145263418e-07 accepted 6975 rejected 0 seconds 420
W_N512_M512_r1e-09_direct t 1.04282777147083e-06 accepted 8135 rejected 0 seconds 480
W_N512_M512_r1e-09_direct t 1.1701926395198185e-06 accepted 9127 rejected 0 seconds 540
W_N512_M512_r1e-09_direct t 1.2899827540098769e-06 accepted 10060 rejected 0 seconds 600
W_N512_M512_r1e-09_direct t 1.4027116425120179e-06 accepted 10938 rejected 0 seconds 660
W_N512_M512_r1e-09_direct t 1.4947696142910756e-06 accepted 11655 rejected 0 seconds 720
W_N512_M512_r1e-09_direct t 1.602748546512738e-06 accepted 12496 rejected 0 seconds 780
W_N512_M512_r1e-09_direct t 1.7186881395392345e-06 accepted 13399 rejected 0 seconds 840
W_N512_M512_r1e-09_direct t 1.8407912407522114e-06 accepted 14350 rejected 0 seconds 900
W_N512_M512_r1e-09_direct t 1.9709854351559287e-06 accepted 15364 rejected 0 seconds 960
W_N512_M512_r1e-09_direct t 2.118274203983692e-06 accepted 16511 rejected 0 seconds 1020
W_N512_M512_r1e-09_direct t 2.2720039190889143e-06 accepted 17707 rejected 0 seconds 1080
W_N512_M512_r1e-09_direct t 2.4162685923728826e-06 accepted 18822 rejected 0 seconds 1140
W_N512_M512_r1e-09_direct t 2.5565535529989613e-06 accepted 19877 rejected 0 seconds 1201
W_N512_M512_r1e-09_direct t 2.71713108990463e-06 accepted 21013 rejected 0 seconds 1261
W_N512_M512_r1e-09_direct t 2.8957038035605105e-06 accepted 22173 rejected 0 seconds 1321
W_N512_M512_r1e-09_direct t 3.1054912089230864e-06 accepted 23404 rejected 0 seconds 1381
W_N512_M512_r1e-09_direct t 3.3251842015493484e-06 accepted 24554 rejected 0 seconds 1441
W_N512_M512_r1e-09_direct t 3.547387032037803e-06 accepted 25587 rejected 0 seconds 1501
W_N512_M512_r1e-09_direct t 3.8247117534998745e-06 accepted 26713 rejected 0 seconds 1561
W_N512_M512_r1e-09_direct t 4.1323854882745e-06 accepted 27776 rejected 0 seconds 1621
W_N512_M512_r1e-09_direct t 4.432851905123686e-06 accepted 28650 rejected 0 seconds 1681
W_N512_M512_r1e-09_direct t 4.827396000420329e-06 accepted 29586 rejected 0 seconds 1741
W_N512_M512_r1e-09_direct t 5.51337195002158e-06 accepted 30719 rejected 0 seconds 1801
W_N512_M512_r1e-09_direct OUTPUT kt 0.25 |v| 3.255876226068644e-10 |q| 1.621454636467171e-07 |p3| 1.9269731078702435e-19 |p4| 4.0052848087546577e-17 steps 30878 seconds 1811
W_N512_M512_r1e-09_direct OUTPUT kt 1.0 |v| 1.1615589899893e-10 |q| 1.4317946084984956e-07 |p3| 1.0978590780286189e-19 |p4| 6.703565340020237e-17 steps 30889 seconds 1812
W_N512_M512_r1e-09_direct OUTPUT kt 4.0 |v| 4.074116466532278e-11 |q| 1.1901148643468673e-07 |p3| 6.057424642482805e-20 |p4| 7.007830563131831e-17 steps 30897 seconds 1812
WDONE {"N": 512, "M": 512, "rtol": 1e-09, "direct_eps": 0.5, "accepted": 30897, "rejected": 0, "seconds": 1811.9894253001548, "LU_count": 247168, "max_fixed_point": 3, "stages": 7}


==> anc/B4_fh_comparison/logs/W_N512_M512_r1e-11.txt <==
W_N512_M512_r1e-11 t 1.4331410094035986e-07 accepted 1580 rejected 0 seconds 60
W_N512_M512_r1e-11 t 2.743616732786571e-07 accepted 3002 rejected 0 seconds 120
W_N512_M512_r1e-11 t 3.76933024617604e-07 accepted 4115 rejected 0 seconds 180
W_N512_M512_r1e-11 t 4.890895713416545e-07 accepted 5332 rejected 0 seconds 240
W_N512_M512_r1e-11 t 6.253040133973118e-07 accepted 6810 rejected 0 seconds 300
W_N512_M512_r1e-11 t 7.746872171867111e-07 accepted 8431 rejected 0 seconds 360
W_N512_M512_r1e-11 t 9.312634003897898e-07 accepted 10130 rejected 0 seconds 420
W_N512_M512_r1e-11 t 1.0864569591304555e-06 accepted 11814 rejected 0 seconds 480
W_N512_M512_r1e-11 t 1.219631335917522e-06 accepted 13259 rejected 0 seconds 540
W_N512_M512_r1e-11 t 1.3446949457351403e-06 accepted 14616 rejected 0 seconds 600
W_N512_M512_r1e-11 t 1.4637691143960197e-06 accepted 15908 rejected 0 seconds 660
W_N512_M512_r1e-11 t 1.5610885471343524e-06 accepted 16964 rejected 0 seconds 720
W_N512_M512_r1e-11 t 1.675001824506812e-06 accepted 18200 rejected 0 seconds 780
W_N512_M512_r1e-11 t 1.7970219225069624e-06 accepted 19524 rejected 0 seconds 840
W_N512_M512_r1e-11 t 1.924668624829719e-06 accepted 20909 rejected 0 seconds 900
W_N512_M512_r1e-11 t 2.0614439861788777e-06 accepted 22393 rejected 0 seconds 960
W_N512_M512_r1e-11 t 2.216078109550641e-06 accepted 24070 rejected 0 seconds 1020
W_N512_M512_r1e-11 t 2.3770414722935354e-06 accepted 25809 rejected 0 seconds 1080
W_N512_M512_r1e-11 t 2.5302017628871935e-06 accepted 27428 rejected 0 seconds 1140
W_N512_M512_r1e-11 t 2.684670080564524e-06 accepted 28972 rejected 0 seconds 1201
W_N512_M512_r1e-11 t 2.863597249492585e-06 accepted 30620 rejected 0 seconds 1261
W_N512_M512_r1e-11 t 3.0648845437896507e-06 accepted 32300 rejected 0 seconds 1321
W_N512_M512_r1e-11 t 3.3054172134961815e-06 accepted 34088 rejected 0 seconds 1381
W_N512_M512_r1e-11 t 3.5634791601145024e-06 accepted 35769 rejected 0 seconds 1441
W_N512_M512_r1e-11 t 3.828239269426021e-06 accepted 37269 rejected 0 seconds 1501
W_N512_M512_r1e-11 t 4.168455919023146e-06 accepted 38907 rejected 0 seconds 1561
W_N512_M512_r1e-11 t 4.562938157081013e-06 accepted 40461 rejected 0 seconds 1621
W_N512_M512_r1e-11 t 4.964397278676142e-06 accepted 41726 rejected 0 seconds 1681
W_N512_M512_r1e-11 t 5.547292344444329e-06 accepted 43104 rejected 0 seconds 1741
W_N512_M512_r1e-11 OUTPUT kt 0.25 |v| 3.2559555916047875e-10 |q| 1.6214546364859037e-07 |p3| 1.9270231568192992e-19 |p4| 4.005284808844558e-17 steps 44206 seconds 1782
W_N512_M512_r1e-11 OUTPUT kt 1.0 |v| 1.1616148497141348e-10 |q| 1.431794608515347e-07 |p3| 1.097843152237464e-19 |p4| 6.703565340187719e-17 steps 44223 seconds 1783
W_N512_M512_r1e-11 OUTPUT kt 4.0 |v| 4.073569436820489e-11 |q| 1.1901148643617037e-07 |p3| 6.058156671373875e-20 |p4| 7.007830563290394e-17 steps 44239 seconds 1784
WDONE {"N": 512, "M": 512, "rtol": 1e-11, "direct_eps": null, "accepted": 44239, "rejected": 0, "seconds": 1783.6069048999343, "LU_count": 353912, "max_fixed_point": 0, "stages": 7}


==> anc/B4_fh_comparison/logs/analyze_N1024.txt <==
N=1024 kt=0.25
   linear             S=7.7871e-01 W=3.869e-08 S/W=2.01e+07  Wref=5.9e-02 Wtime=3.2e-08 Sref=1.4e-16
   quadratic          S=2.9660e-04 W=4.152e-08 S/W=7.14e+03  Wref=2.9e-02 Wtime=2.3e-11 Sref=1.1e-06
   cubic_coef         S=9.5833e-07 W=1.372e-18 S/W=6.98e+11  Wref=8.6e-02 Wtime=5.4e-07 Sref=0.0e+00
   ordering_0.03125   S=2.8965e-07 W=4.055e-11 S/W=7.14e+03  Wref=2.9e-02 Wtime=2.3e-11 Sref=1.1e-06
   ordering_0.125     S=4.6344e-06 W=6.488e-10 S/W=7.14e+03  Wref=2.9e-02 Wtime=2.3e-11 Sref=1.1e-06
   ordering_0.5       S=7.4151e-05 W=1.038e-08 S/W=7.14e+03  Wref=2.9e-02 Wtime=2.3e-11 Sref=1.1e-06
   total_0.125        S=9.7339e-02 W=5.192e-09 S/W=1.87e+07  Wref=6.2e-02 Wtime=5.7e-08 Sref=2.1e-14
N=1024 kt=1.00
   linear             S=3.6771e-01 W=1.380e-08 S/W=2.66e+07  Wref=5.9e-02 Wtime=1.9e-07 Sref=1.5e-16
   quadratic          S=6.1388e-04 W=3.696e-08 S/W=1.66e+04  Wref=7.3e-03 Wtime=2.3e-11 Sref=3.8e-07
   cubic_coef         S=1.8420e-05 W=9.506e-19 S/W=1.94e+13  Wref=1.6e-02 Wtime=1.3e-06 Sref=0.0e+00
   ordering_0.03125   S=5.9949e-07 W=3.610e-11 S/W=1.66e+04  Wref=7.3e-03 Wtime=2.3e-11 Sref=3.8e-07
   ordering_0.125     S=9.5919e-06 W=5.776e-10 S/W=1.66e+04  Wref=7.3e-03 Wtime=2.3e-11 Sref=3.8e-07
   ordering_0.5       S=1.5349e-04 W=9.241e-09 S/W=1.66e+04  Wref=7.3e-03 Wtime=2.3e-11 Sref=3.8e-07
   total_0.125        S=4.5964e-02 W=1.976e-09 S/W=2.33e+07  Wref=5.6e-02 Wtime=9.2e-09 Sref=1.4e-13
N=1024 kt=4.00
   linear             S=1.8282e-02 W=4.841e-09 S/W=3.78e+06  Wref=5.9e-02 Wtime=1.8e-06 Sref=4.0e-15
   quadratic          S=5.9947e-04 W=3.063e-08 S/W=1.96e+04  Wref=9.8e-03 Wtime=2.5e-11 Sref=4.8e-07
   cubic_coef         S=2.4222e-05 W=6.355e-19 S/W=3.81e+13  Wref=3.7e-02 Wtime=5.9e-07 Sref=0.0e+00
   ordering_0.03125   S=5.8542e-07 W=2.991e-11 S/W=1.96e+04  Wref=9.8e-03 Wtime=2.5e-11 Sref=4.8e-07
   ordering_0.125     S=9.3668e-06 W=4.786e-10 S/W=1.96e+04  Wref=9.8e-03 Wtime=2.5e-11 Sref=4.8e-07
   ordering_0.5       S=1.4990e-04 W=7.658e-09 S/W=1.96e+04  Wref=9.8e-03 Wtime=2.5e-11 Sref=4.8e-07
   total_0.125        S=2.2853e-03 W=1.058e-09 S/W=2.16e+06  Wref=3.8e-02 Wtime=1.2e-06 Sref=6.8e-11
VERDICTS {'P1': True, 'P2': True, 'P3': True, 'P4_N2048_bound': None, 'P5_ratio_1e3': True, 'P6': True, 'P7_quartic': True, 'P7_direct': None, 'P8': True, 'P9': True, 'P10': False, 'P11': True}


==> anc/B4_fh_comparison/logs/analyze_N2048.txt <==
N=2048 kt=0.25
   linear             S=7.7876e-01 W=5.472e-09 S/W=1.42e+08  Wref=5.9e-02 Wtime=7.7e-07 Sref=0.0e+00
   quadratic          S=2.9661e-04 W=1.038e-08 S/W=2.86e+04  Wref=2.9e-02 Wtime=4.6e-11 Sref=2.7e-07
   cubic_coef         S=1.7413e-06 W=4.839e-20 S/W=3.60e+13  Wref=8.9e-02 Wtime=1.9e-05 Sref=1.2e-16
   ordering_0.03125   S=2.8965e-07 W=1.014e-11 S/W=2.86e+04  Wref=2.9e-02 Wtime=4.6e-11 Sref=2.7e-07
   ordering_0.125     S=4.6345e-06 W=1.622e-10 S/W=2.86e+04  Wref=2.9e-02 Wtime=4.6e-11 Sref=2.7e-07
   ordering_0.5       S=7.4152e-05 W=2.596e-09 S/W=2.86e+04  Wref=2.9e-02 Wtime=4.6e-11 Sref=2.7e-07
   total_0.125        S=9.7344e-02 W=7.781e-10 S/W=1.25e+08  Wref=6.3e-02 Wtime=1.2e-06 Sref=3.1e-15
N=2048 kt=1.00
   linear             S=3.6779e-01 W=1.952e-09 S/W=1.88e+08  Wref=5.9e-02 Wtime=2.2e-06 Sref=0.0e+00
   quadratic          S=6.1394e-04 W=9.240e-09 S/W=6.64e+04  Wref=7.3e-03 Wtime=4.6e-11 Sref=9.5e-08
   cubic_coef         S=3.6781e-05 W=3.354e-20 S/W=1.10e+15  Wref=1.7e-02 Wtime=1.7e-05 Sref=0.0e+00
   ordering_0.03125   S=5.9955e-07 W=9.023e-12 S/W=6.64e+04  Wref=7.3e-03 Wtime=4.6e-11 Sref=9.5e-08
   ordering_0.125     S=9.5930e-06 W=1.444e-10 S/W=6.64e+04  Wref=7.3e-03 Wtime=4.6e-11 Sref=9.5e-08
   ordering_0.5       S=1.5355e-04 W=2.310e-09 S/W=6.65e+04  Wref=7.3e-03 Wtime=4.6e-11 Sref=9.5e-08
   total_0.125        S=4.5974e-02 W=3.184e-10 S/W=1.44e+08  Wref=5.0e-02 Wtime=4.2e-06 Sref=2.2e-14
N=2048 kt=4.00
   linear             S=1.8299e-02 W=6.846e-10 S/W=2.67e+07  Wref=5.9e-02 Wtime=1.8e-05 Sref=0.0e+00
   quadratic          S=5.9964e-04 W=7.656e-09 S/W=7.83e+04  Wref=9.8e-03 Wtime=4.8e-11 Sref=1.2e-07
   cubic_coef         S=4.8475e-05 W=2.244e-20 S/W=2.16e+15  Wref=3.7e-02 Wtime=3.3e-05 Sref=0.0e+00
   ordering_0.03125   S=5.8559e-07 W=7.477e-12 S/W=7.83e+04  Wref=9.8e-03 Wtime=4.8e-11 Sref=1.2e-07
   ordering_0.125     S=9.3699e-06 W=1.196e-10 S/W=7.83e+04  Wref=9.8e-03 Wtime=4.8e-11 Sref=1.2e-07
   ordering_0.5       S=1.5003e-04 W=1.914e-09 S/W=7.84e+04  Wref=9.8e-03 Wtime=4.8e-11 Sref=1.2e-07
   total_0.125        S=2.2874e-03 W=2.004e-10 S/W=1.14e+07  Wref=3.0e-02 Wtime=9.7e-06 Sref=1.1e-11
VERDICTS {'P1': True, 'P2': True, 'P3': True, 'P4_N2048_bound': True, 'P5_ratio_1e3': True, 'P6': True, 'P7_quartic': True, 'P7_direct': None, 'P8': True, 'P9': True, 'P10': False, 'P11': True}


==> anc/B4_fh_comparison/logs/analyze_N512.txt <==
N=512 kt=0.25
   linear             S=7.7863e-01 W=7.219e-09 S/W=1.08e+08  Wref=5.8e-02 Wtime=1.1e-06 Sref=2.9e-16
   quadratic          S=2.9660e-04 W=1.660e-07 S/W=1.79e+03  Wref=2.8e-02 Wtime=1.1e-11 Sref=4.2e-06
   cubic_coef         S=6.2508e-07 W=1.122e-18 S/W=5.57e+11  Wref=7.4e-02 Wtime=2.7e-07 Sref=0.0e+00
   ordering_0.03125   S=2.8965e-07 W=1.621e-10 S/W=1.79e+03  Wref=2.8e-02 Wtime=1.1e-11 Sref=4.2e-06
   ordering_0.125     S=4.6343e-06 W=2.594e-09 S/W=1.79e+03  Wref=2.8e-02 Wtime=1.1e-11 Sref=4.2e-06
   ordering_0.5       S=7.4149e-05 W=4.151e-08 S/W=1.79e+03  Wref=2.8e-02 Wtime=1.1e-11 Sref=4.2e-06
   total_0.125        S=9.7328e-02 W=2.282e-09 S/W=4.27e+07  Wref=7.1e-03 Wtime=1.2e-07 Sref=5.4e-15
N=512 kt=1.00
   linear             S=3.6755e-01 W=2.575e-09 S/W=1.43e+08  Wref=5.8e-02 Wtime=2.2e-06 Sref=0.0e+00
   quadratic          S=6.1375e-04 W=1.479e-07 S/W=4.15e+03  Wref=7.2e-03 Wtime=1.1e-11 Sref=1.5e-06
   cubic_coef         S=9.2739e-06 W=7.606e-19 S/W=1.22e+13  Wref=9.9e-03 Wtime=2.0e-06 Sref=0.0e+00
   ordering_0.03125   S=5.9936e-07 W=1.444e-10 S/W=4.15e+03  Wref=7.2e-03 Wtime=1.1e-11 Sref=1.5e-06
   ordering_0.125     S=9.5898e-06 W=2.310e-09 S/W=4.15e+03  Wref=7.2e-03 Wtime=1.1e-11 Sref=1.5e-06
   ordering_0.5       S=1.5344e-04 W=3.697e-08 S/W=4.15e+03  Wref=7.2e-03 Wtime=1.1e-11 Sref=1.5e-06
   total_0.125        S=4.5944e-02 W=2.236e-09 S/W=2.05e+07  Wref=2.9e-03 Wtime=1.7e-07 Sref=4.2e-14
N=512 kt=4.00
   linear             S=1.8250e-02 W=9.032e-10 S/W=2.02e+07  Wref=5.8e-02 Wtime=6.1e-06 Sref=3.8e-16
   quadratic          S=5.9912e-04 W=1.226e-07 S/W=4.89e+03  Wref=9.7e-03 Wtime=1.2e-11 Sref=1.9e-06
   cubic_coef         S=1.2100e-05 W=4.994e-19 S/W=2.42e+13  Wref=3.5e-02 Wtime=1.2e-05 Sref=1.4e-16
   ordering_0.03125   S=5.8507e-07 W=1.197e-10 S/W=4.89e+03  Wref=9.7e-03 Wtime=1.2e-11 Sref=1.9e-06
   ordering_0.125     S=9.3612e-06 W=1.915e-09 S/W=4.89e+03  Wref=9.7e-03 Wtime=1.2e-11 Sref=1.9e-06
   ordering_0.5       S=1.4979e-04 W=3.064e-08 S/W=4.89e+03  Wref=9.7e-03 Wtime=1.2e-11 Sref=1.9e-06
   total_0.125        S=2.2813e-03 W=1.813e-09 S/W=1.26e+06  Wref=6.9e-03 Wtime=5.1e-07 Sref=2.1e-11
VERDICTS {'P1': True, 'P2': True, 'P3': True, 'P4_N2048_bound': None, 'P5_ratio_1e3': True, 'P6': True, 'P7_quartic': True, 'P7_direct': True, 'P8': True, 'P9': True, 'P10': False, 'P11': True}


==> anc/B4_fh_comparison/logs/diag_P10.txt <==
N 64 {"cholesky": {"cond": 37248.628672849394, "resid": [2.7100115673180877e-11, 2.8225231630971664e-11, 1.2401061552564427e-11], "floor": [2.7936760319612116e-11, 3.167871535704996e-11, 2.918162774765434e-12], "imag_ratio": [9.889829741128573e-12, 1.2814580655238518e-12, 8.516116161138214e-13]}, "qz": {"cond": 49932.900945843474, "resid": [3.302552552834756e-11, 3.095573130610432e-11, 2.553168349320235e-12], "floor": [2.793676031616313e-11, 3.1678715351293824e-11, 2.918162774575663e-12], "imag_ratio": [6.5148733397585266e-12, 2.441777531971454e-12, 1.7492034933234467e-12]}, "q_rel_diff_cholesky_vs_qz": [1.0255655185424366e-11, 3.254638338745085e-12, 3.8449601293344315e-12], "kappa_t": [0.25, 1.0, 4.0], "seconds": 0.06524210004135966}
N 128 {"cholesky": {"cond": 316675.5994570957, "resid": [5.992449574191293e-10, 5.94646006091227e-10, 1.1467019069703454e-10], "floor": [6.497547078293792e-10, 6.597825436067623e-10, 5.482083848403681e-11], "imag_ratio": [7.59792147277725e-11, 1.593592508692841e-11, 6.9882167004817685e-12]}, "qz": {"cond": 379223.0728219549, "resid": [4.861743096245491e-10, 4.5988256044750853e-10, 3.876077418877906e-11], "floor": [6.497547016238848e-10, 6.597825374195815e-10, 5.4820838076193684e-11], "imag_ratio": [4.363376425083988e-11, 1.702338586118465e-11, 3.4651909696698928e-12]}, "q_rel_diff_cholesky_vs_qz": [6.493685632735819e-11, 2.8269218085558823e-11, 2.223423912571866e-11], "kappa_t": [0.25, 1.0, 4.0], "seconds": 0.2427239001262933}
N 256 {"cholesky": {"cond": 2501493.78258207, "resid": [1.3704266462176275e-08, 1.3618962838938314e-08, 1.856674943204382e-09], "floor": [1.584424600337449e-08, 1.5839835157680065e-08, 2.040377871233148e-09], "imag_ratio": [1.1199647575628716e-09, 1.3069190999647558e-10, 4.5472881224039046e-11]}, "qz": {"cond": 2750726.449644321, "resid": [8.117804924784604e-09, 8.009050075345687e-09, 1.0403830583868837e-09], "floor": [1.584423892577474e-08, 1.5839828163575313e-08, 2.0403769977538554e-09], "imag_ratio": [1.2927805379789236e-09, 3.336146355212653e-10, 5.044013037090995e-11]}, "q_rel_diff_cholesky_vs_qz": [3.737155476072579e-09, 5.471254796653014e-10, 4.423194858193343e-10], "kappa_t": [0.25, 1.0, 4.0], "seconds": 2.373366800136864}
N 512 {"cholesky": {"cond": 94488331.76716979, "resid": [1.6978228208322173e-06, 1.7050434516486444e-06, 3.769320612348852e-07], "floor": [1.31971795249514e-06, 1.3171432145184254e-06, 2.932530683620302e-07], "imag_ratio": [8.024015121435111e-07, 8.679215225835823e-08, 2.432134004115116e-09]}, "qz": {"cond": 96613917.92572102, "resid": [9.411056931942471e-07, 9.025414131589303e-07, 1.9766747272778986e-07], "floor": [1.3190990065866664e-06, 1.316525577961928e-06, 2.9311572325025034e-07], "imag_ratio": [2.027421240865417e-07, 2.228965422250363e-08, 1.6140417200167346e-09]}, "q_rel_diff_cholesky_vs_qz": [3.486254273398941e-07, 3.8994106221057175e-08, 1.1704360341651886e-08], "q_rel_diff_cholesky_vs_saved": [6.489778008784335e-11, 4.198847089903562e-12, 1.1891825235770909e-14], "kappa_t": [0.25, 1.0, 4.0], "seconds": 23.46426649997011}


==> anc/B4_fh_comparison/logs/diag_P10_big.txt <==
N 1024 {"cholesky": {"cond": 266090497.19943312, "resid": [1.5009280964006368e-05, 1.519174371001355e-05, 5.535198943360887e-06], "floor": [1.5555737988170976e-05, 1.5547429500836367e-05, 5.69708126479298e-06], "imag_ratio": [2.3769897503230285e-06, 2.5612680243651017e-07, 4.871135541886898e-09]}, "qz": {"cond": 264377016.72287226, "resid": [2.029778413357119e-05, 2.0302187627642982e-05, 7.429819982308376e-06], "floor": [1.552268675904329e-05, 1.551440294084593e-05, 5.684982941800615e-06], "imag_ratio": [1.0618775040276015e-06, 1.16573244994601e-07, 1.6408253691356836e-08]}, "q_rel_diff_cholesky_vs_qz": [3.217914169157189e-06, 3.4842337119625583e-07, 3.543647055770248e-08], "kappa_t": [0.25, 1.0, 4.0], "seconds": 205.74386409996077}
N 2048 {"cholesky": {"cond": 2958005810.948409, "resid": [0.0010518006469432894, 0.001052560956537071, 0.000572360384256677], "floor": [0.0005712953401128826, 0.0005712049085827357, 0.0003096669852537388], "imag_ratio": [0.00014487366278407963, 1.5644578777160372e-05, 1.1474949431201709e-06]}, "qz": {"cond": 2756502522.902935, "resid": [0.0007944402369076504, 0.0007974270502591384, 0.0004309157935775238], "floor": [0.0005416088871664592, 0.0005415245907206322, 0.0002935752052384313], "imag_ratio": [4.889124649291963e-05, 5.285380681217949e-06, 3.740120367895251e-07]}, "q_rel_diff_cholesky_vs_qz": [0.00016632510383553906, 1.7935793149736044e-05, 6.292024544924986e-07], "kappa_t": [0.25, 1.0, 4.0], "seconds": 1910.374022499891}


==> anc/B4_fh_comparison/logs/mode_N1024.txt <==
MODE {'N': 1024, 'lam_real': -1576.1024339745038, 'lam_imag': -124718333435.13855, 'residual': 5.136687652530372e-16, 'imag_over_N3': -116.15299939656495, 'lean_bounds': True, 'seconds': 12.190655700163916}


==> anc/B4_fh_comparison/logs/mode_N2048.txt <==
MODE {'N': 2048, 'lam_real': -1575.7468942648686, 'lam_imag': -997751409893.8113, 'residual': 8.332755694897779e-16, 'imag_over_N3': -116.153551486066, 'lean_bounds': True, 'seconds': 87.63292880007066}


==> anc/B4_fh_comparison/logs/mode_N512.txt <==
MODE {'N': 512, 'lam_real': -1576.7881041385995, 'lam_imag': -15589495179.060167, 'residual': 5.450386983766515e-16, 'imag_over_N3': -116.15079029694324, 'lean_bounds': True, 'seconds': 1.0338753999676555}


==> anc/B4_fh_comparison/predictions_frozen_20261103.md <==
# 虚假模态数据 f_N 上 S 与 W 的对比：事前预言（写于任何计算之前，2026-11-03）

## 设定

- 数据：f_N = √2 Re φ_N，‖f_N‖₂ = 1。φ_N 是 S 的谱顶特征向量（S1 Theorem 1，Lean `Statement.spectral_top`，N ≥ 512）。
- f_N ∈ X_h，两种格式都从 f_N 本身出发，没有投影误差。
- 网格 N = 512、1024、2048。观察时刻 𝒞_S t = 1/4、1、4。振幅 ε = 1/32、1/8、1/2。
- 范数：普通 L²(0,1)，同时记录带权范数 H（权 1+x）。L = 1。
- 展开：u = εv + ε²q + ε³p₃ + ε⁴p₄ + …，离散解同样展开。
  - **S**：v、q、p₃ 用精确的指数和公式（特征分解法），只到三阶。
  - **W**：v、q、p₃、p₄ 用 Radau IIA（7 级，13 阶）推进，到四阶。
  - **连续参考解**：W 在 2N、4N 网格上的同样展开。
- 误差量：
  - 线性误差 ‖Δv‖、二次系数误差 ‖Δq‖、三次系数误差 ‖Δp₃‖；
  - 总误差 ‖εΔv + ε²Δq + ε³Δp₃ (+ε⁴Δp₄)‖；
  - 序误差 ‖ε²Δq + ε³Δp₃ (+ε⁴Δp₄)‖；
  - Δ 指离散解注入 4N 网格后减去参考解。
- 检查门槛（照 S2）：
  - 时间检查：W 粗网格 rtol=1e-9 与 1e-11 之差不超过数值的 1%；
  - 参考解检查：用 2N 与用 4N 作参考，所得数值之差不超过 10%；
  - N=512 加一项直接非线性抽查：ε=1/2，W 粗网格和 4N 网格上直接推进 u，与四阶展开比较。

## 预言

- **P1**　S 的线性误差在三个网格上都是 0.779、0.368、0.0183（𝒞_S t = 1/4、1、4），相差不超过 1%。
- **P2**　S 的二次系数误差在三个网格上都是 3.0e-4、6.1e-4、6.0e-4，相差不超过 2%。
- **P3**　S 与 W 的线性误差之比，在所有网格和时刻都不小于 10⁵。
- **P4**　W 的二次系数误差随网格加密下降，每加密一倍至少降为 1/2。N=2048 时不超过 2e-8。
- **P5**　ε = 1/32、1/8 时，S 与 W 的序误差之比在所有网格和时刻都不小于 10³。在 𝒞_S t = 1 和 4，这个比值随 N 增大。
- **P6**　S：ε = 1/32、1/8 时，三阶项使序误差偏离 ε²‖Δq‖ 不到 10%。ε = 1/2 不作预言。
- **P7**　W：
  - 所有 ε 上，四阶项 ε⁴‖Δp₄‖ 不超过序误差的 1%；
  - N=512、ε=1/2 时，直接非线性解与四阶展开之差，在粗网格和 4N 网格上都不超过 W 序误差的 1%。
- **P8**　参考解检查（2N 对 4N）：W 的线性误差、二次系数误差、序误差（ε=1/8）在三个网格上都通过 10% 门槛。
- **P9**　时间检查（rtol 1e-9 对 1e-11）：W 的上述各量在三个网格上都通过 1% 门槛。
- **P10**　S 的计算自检：
  - 特征对残差不超过 1e-10；
  - 满足 Lean 界 |Im ζ| ≥ 100N³、0 < −Re ζ ≤ 1600；
  - 稀疏反迭代与稠密特征分解所得 φ_N 之差不超过 1e-8；
  - q、p₃ 在三个时刻代回方程的相对残差不超过 1e-6。
- **P11**　ε ≤ 1/8 时，S 的总误差与 ε × 线性误差相差不超过 1%。

## 不作预言

- W 在 N=2048 上线性误差的具体大小。W 自身的解几乎为零，误差约等于连续解的范数。这个范数随 N 不单调（N=512 为 6.9e-9，N=1024 为 3.6e-8）。
- S 的三次系数 ‖Δp₃‖ 的大小。


==> anc/B4_fh_comparison/predictions_frozen_20261103_EN.md <==
# English translation of `predictions_frozen_20261103.md`

This is a translation made for the arXiv ancillary files on 2026-11-06. It is
not the frozen file. The frozen file is `predictions_frozen_20261103.md`, kept
in its original language (Chinese) and unchanged. Its SHA-256 is
`49C95C1ABD32BCD6AEB9D3F6A1F7311FAB3F24904AA591DA50E4F81E00792C37`; the hash
and the freezing time 2026-11-03T05:48:26Z are recorded in
`predictions_frozen_20261103_sha256.txt`. Only the file name was changed when it
was copied here; the hash is computed from the content and is unaffected.

Translator's notes (not part of the frozen file):
- "S1 Theorem 1" and the Lean name `Statement.spectral_top` refer to an earlier
  draft. In the paper this result is Theorem 3.1.
- f_N is the datum written f_h in the paper, and κ is the constant 𝒞_S.
- The quantity called "total error" in the frozen file,
  ‖εΔv + ε²Δq + ε³Δp₃ (+ε⁴Δp₄)‖, is the difference between the nonlinear
  discrete solution and the reference solution. In the paper it is called the
  **full error**. In the paper, "total error" means u − v_h.

---

# Comparison of S and W on the spurious-mode datum f_N: predictions (written before any computation, 2026-11-03)

## Setting

- Datum: f_N = √2 Re φ_N, ‖f_N‖₂ = 1. φ_N is the spectral-top eigenvector of S
  (S1 Theorem 1, Lean `Statement.spectral_top`, N ≥ 512).
- f_N ∈ X_h. Both schemes start from f_N itself, without projection error.
- Meshes N = 512, 1024, 2048. Observation times 𝒞_S t = 1/4, 1, 4. Amplitudes
  ε = 1/32, 1/8, 1/2.
- Norms: the ordinary L²(0,1); the weighted norm H (weight 1+x) is also
  recorded. L = 1.
- Expansion: u = εv + ε²q + ε³p₃ + ε⁴p₄ + …; the discrete solutions are expanded
  in the same way.
  - **S**: v, q, p₃ by exact exponential-sum formulas (eigendecomposition
    method), up to third order only.
  - **W**: v, q, p₃, p₄ advanced by Radau IIA (7 stages, order 13), up to
    fourth order.
  - **Continuous reference**: the same expansion of W on meshes 2N and 4N.
- Error quantities:
  - linear error ‖Δv‖, error of the quadratic coefficient ‖Δq‖, error of the
    cubic coefficient ‖Δp₃‖;
  - total error ‖εΔv + ε²Δq + ε³Δp₃ (+ε⁴Δp₄)‖;
  - ordering error ‖ε²Δq + ε³Δp₃ (+ε⁴Δp₄)‖;
  - Δ means the discrete solution, injected into the 4N mesh, minus the
    reference solution.
- Check thresholds (as in S2):
  - time check: on the coarse W mesh, the difference between rtol=1e-9 and
    1e-11 is at most 1% of the value;
  - reference check: the values obtained with the 2N and with the 4N reference
    differ by at most 10%;
  - at N=512, an additional direct nonlinear spot check: ε=1/2, u advanced
    directly on the coarse W mesh and on the 4N mesh, compared with the
    fourth-order expansion.

## Predictions

- **P1** The linear error of S is 0.779, 0.368, 0.0183 (𝒞_S t = 1/4, 1, 4) on
  all three meshes, within 1%.
- **P2** The error of the quadratic coefficient of S is 3.0e-4, 6.1e-4, 6.0e-4
  on all three meshes, within 2%.
- **P3** The ratio of the linear errors of S and W is at least 10⁵ on all
  meshes and at all times.
- **P4** The error of the quadratic coefficient of W decreases under
  refinement, at least by a factor 2 per refinement. At N=2048 it is at most
  2e-8.
- **P5** For ε = 1/32 and 1/8, the ratio of the ordering errors of S and W is
  at least 10³ on all meshes and at all times. At 𝒞_S t = 1 and 4 this ratio
  increases with N.
- **P6** S: for ε = 1/32 and 1/8, the third-order term changes the ordering
  error by less than 10% relative to ε²‖Δq‖. No prediction for ε = 1/2.
- **P7** W:
  - for all ε, the fourth-order term ε⁴‖Δp₄‖ is at most 1% of the ordering
    error;
  - at N=512, ε=1/2, the difference between the direct nonlinear solution and
    the fourth-order expansion is at most 1% of the W ordering error, on the
    coarse mesh and on the 4N mesh.
- **P8** Reference check (2N against 4N): the linear error, the error of the
  quadratic coefficient and the ordering error (ε=1/8) of W pass the 10%
  threshold on all three meshes.
- **P9** Time check (rtol 1e-9 against 1e-11): the above quantities of W pass
  the 1% threshold on all three meshes.
- **P10** Self-checks of the S computation:
  - eigenpair residual at most 1e-10;
  - the Lean bounds |Im ζ| ≥ 100N³, 0 < −Re ζ ≤ 1600 hold;
  - φ_N from sparse inverse iteration and from the dense eigendecomposition
    differ by at most 1e-8;
  - the relative residuals of q and p₃, substituted back into their equations
    at the three times, are at most 1e-6.
- **P11** For ε ≤ 1/8, the total error of S differs from ε × (linear error) by
  at most 1%.

## No prediction is made for

- the size of the linear error of W on N=2048. The solution of W itself is
  almost zero, so the error is about the norm of the continuous solution. This
  norm is not monotone in N (6.9e-9 for N=512, 3.6e-8 for N=1024).
- the size of the cubic coefficient ‖Δp₃‖ of S.


==> anc/B4_fh_comparison/predictions_frozen_20261103_sha256.txt <==
49C95C1ABD32BCD6AEB9D3F6A1F7311FAB3F24904AA591DA50E4F81E00792C37  事前预言_冻结.md  frozen 2026-11-03T05:48:26.3868812Z


==> anc/B4_fh_comparison/results_N1024.json <==
{
 "N": 1024,
 "rows": [
  {
   "kappa_t": 0.25,
   "ref_norms": {
    "v": 3.8645324446402626e-08,
    "q": 6.720755837906845e-09,
    "p3": 1.3670531372170894e-18,
    "p4": 2.4549130187402036e-20
   },
   "refdiff_norms": {
    "v": 2.276174663827047e-09,
    "q": 2.4800025687185618e-09,
    "p3": 1.8802500547773265e-19
   },
   "S": {
    "linear": 0.7787118743917283,
    "quadratic": 0.00029660469303505204,
    "cubic_coef": 9.583254683545488e-07,
    "linear_H": 0.9536788860011657,
    "quadratic_H": 0.0003686255872072526,
    "total_0.03125": 0.024334746069311332,
    "ordering_0.03125": 2.896530220187076e-07,
    "ordering_H_0.03125": 3.5998592683252637e-07,
    "cubic_term_0.03125": 2.924577234968716e-11,
    "total_0.125": 0.09733898395135215,
    "ordering_0.125": 4.634448706657209e-06,
    "ordering_H_0.125": 5.759775267393353e-06,
    "cubic_term_0.125": 1.871729430379978e-09,
    "total_0.5": 0.3893559149472698,
    "ordering_0.5": 7.415127002007842e-05,
    "ordering_H_0.5": 9.215651642328166e-05,
    "cubic_term_0.5": 1.197906835443186e-07
   },
   "S_refcheck": {
    "linear": 1.4257173431346222e-16,
    "quadratic": 1.0592458743324197e-06,
    "cubic_coef": 0.0,
    "linear_H": 1.1641476401772823e-16,
    "quadratic_H": 1.2806459277605675e-06,
    "total_0.03125": 4.5622954990488444e-15,
    "ordering_0.03125": 1.0592458634492684e-06,
    "ordering_H_0.03125": 1.2806459153841683e-06,
    "cubic_term_0.03125": 0.0,
    "total_0.125": 2.067290154927843e-14,
    "ordering_0.125": 1.059245701673675e-06,
    "ordering_H_0.125": 1.2806457203338175e-06,
    "cubic_term_0.125": 0.0,
    "total_0.5": 1.1191881783133793e-13,
    "ordering_0.5": 1.0592431101898513e-06,
    "ordering_H_0.5": 1.2806426035262342e-06,
    "cubic_term_0.5": 0.0
   },
   "W": {
    "linear": 3.8692022999667577e-08,
    "quadratic": 4.1522608767134925e-08,
    "cubic_coef": 1.3721196348117925e-18,
    "linear_H": 4.604485243977137e-08,
    "quadratic_H": 5.052161851083714e-08,
    "quartic_coef": 2.5271134574301476e-18,
    "total_0.03125": 1.2299162332621005e-09,
    "ordering_0.03125": 4.0549422624155e-11,
    "ordering_H_0.03125": 4.9337518076988856e-11,
    "cubic_term_0.03125": 4.1873768152215347e-23,
    "quartic_term_0.03125": 2.410043198995731e-24,
    "total_0.125": 5.1916114189191936e-09,
    "ordering_0.125": 6.487907619864834e-10,
    "ordering_H_0.125": 7.894002892318099e-10,
    "cubic_term_0.125": 2.679921161741782e-21,
    "quartic_term_0.125": 6.169710589429071e-22,
    "total_0.5": 2.6134173721301385e-08,
    "ordering_0.5": 1.0380652191787042e-08,
    "ordering_H_0.5": 1.2630404627711516e-08,
    "cubic_term_0.5": 1.7151495435147406e-19,
    "quartic_term_0.5": 1.5794459108938422e-19
   },
   "W_refcheck": {
    "linear": 0.05882800865235711,
    "quadratic": 0.02879612303178783,
    "cubic_coef": 0.08633271943713201,
    "linear_H": 0.05882801124495554,
    "quadratic_H": 0.02835009385967896,
    "quartic_coef": 0.024800682080111016,
    "total_0.03125": 0.059775587758553024,
    "ordering_0.03125": 0.028796123031766138,
    "ordering_H_0.03125": 0.028350093859663025,
    "cubic_term_0.03125": 0.08633271943713201,
    "quartic_term_0.03125": 0.024800682080111016,
    "total_0.125": 0.06187749000118675,
    "ordering_0.125": 0.02879612303171196,
    "ordering_H_0.125": 0.02835009385962638,
    "cubic_term_0.125": 0.08633271943713201,
    "quartic_term_0.125": 0.024800682080111016,
    "total_0.5": 0.0629158636682154,
    "ordering_0.5": 0.028796123031657683,
    "ordering_H_0.5": 0.028350093859656006,
    "cubic_term_0.5": 0.08633271943713201,
    "quartic_term_0.5": 0.024800682080111016
   },
   "Wt": {
    "linear": 3.8692021769710675e-08,
    "quadratic": 4.152260876809246e-08,
    "cubic_coef": 1.372120376381669e-18,
    "linear_H": 4.60448511285665e-08,
    "quadratic_H": 5.052161851203371e-08,
    "quartic_coef": 2.5271134575483754e-18,
    "total_0.03125": 1.2299161854830833e-09,
    "ordering_0.03125": 4.054942262509011e-11,
    "ordering_H_0.03125": 4.933751807815737e-11,
    "cubic_term_0.03125": 4.187379078313199e-23,
    "quartic_term_0.03125": 2.4100431991084818e-24,
    "total_0.125": 5.1916111241856506e-09,
    "ordering_0.125": 6.48790762001445e-10,
    "ordering_H_0.125": 7.894002892505063e-10,
    "cubic_term_0.125": 2.679922610120447e-21,
    "quartic_term_0.125": 6.169710589717713e-22,
    "total_0.5": 2.6134171339933356e-08,
    "ordering_0.5": 1.0380652192026426e-08,
    "ordering_H_0.5": 1.2630404628010656e-08,
    "cubic_term_0.5": 1.7151504704770862e-19,
    "quartic_term_0.5": 1.5794459109677346e-19
   },
   "Wt_refcheck": {
    "linear": 0.058828010522426415,
    "quadratic": 0.02879612303118991,
    "cubic_coef": 0.08633264656874833,
    "linear_H": 0.058828012920202025,
    "quadratic_H": 0.028350093859058324,
    "quartic_coef": 0.024800682078937333,
    "total_0.03125": 0.059775590541177245,
    "ordering_0.03125": 0.02879612303116837,
    "ordering_H_0.03125": 0.028350093859042007,
    "cubic_term_0.03125": 0.08633264656874833,
    "quartic_term_0.03125": 0.024800682078937333,
    "total_0.125": 0.061877495215358146,
    "ordering_0.125": 0.028796123031114198,
    "ordering_H_0.125": 0.02835009385900562,
    "cubic_term_0.125": 0.08633264656874833,
    "quartic_term_0.125": 0.024800682078937333,
    "total_0.5": 0.06291587363357966,
    "ordering_0.5": 0.028796123031059766,
    "ordering_H_0.5": 0.02835009385903525,
    "cubic_term_0.5": 0.08633264656874833,
    "quartic_term_0.5": 0.024800682078937333
   },
   "W_timecheck": {
    "linear": 3.178838444663574e-08,
    "quadratic": 2.3060633425430963e-11,
    "cubic_coef": 5.404556990948649e-07,
    "linear_H": 2.8476687448342043e-08,
    "quadratic_H": 2.3684375908957415e-11,
    "quartic_coef": 4.6783745114595814e-11,
    "total_0.03125": 3.884737503575955e-08,
    "ordering_0.03125": 2.3060952164792446e-11,
    "ordering_H_0.03125": 2.3684113944076283e-11,
    "cubic_term_0.03125": 5.404556990948649e-07,
    "quartic_term_0.03125": 4.6783745114595814e-11,
    "total_0.125": 5.677111000517337e-08,
    "ordering_0.125": 2.306079279511164e-11,
    "ordering_H_0.125": 2.368424492651733e-11,
    "cubic_term_0.125": 5.404556990948649e-07,
    "quartic_term_0.125": 4.6783745114595814e-11,
    "total_0.5": 9.112084637447461e-08,
    "ordering_0.5": 2.306063342542361e-11,
    "ordering_H_0.5": 2.368411394407184e-11,
    "cubic_term_0.5": 5.404556990948649e-07,
    "quartic_term_0.5": 4.6783745114595814e-11
   },
   "ratio_S_over_W": {
    "linear": 20125902.29253246,
    "quadratic": 7143.209490965658,
    "cubic_coef": 698427049683.6072,
    "linear_H": 20711954.441565827,
    "quadratic_H": 7296.393070387889,
    "total_0.03125": 19785693.8636938,
    "ordering_0.03125": 7143.209527382108,
    "ordering_H_0.03125": 7296.393107387068,
    "cubic_term_0.03125": 698427049683.6072,
    "total_0.125": 18749281.50374099,
    "ordering_0.125": 7143.21007356415,
    "ordering_H_0.125": 7296.393662331148,
    "cubic_term_0.125": 698427049683.6072,
    "total_0.5": 14898344.17951827,
    "ordering_0.5": 7143.218812277072,
    "ordering_H_0.5": 7296.402541300006,
    "cubic_term_0.5": 698427049683.6072
   }
  },
  {
   "kappa_t": 1.0,
   "ref_norms": {
    "v": 1.3786282968823478e-08,
    "q": 6.717890009587031e-09,
    "p3": 9.47683747075445e-19,
    "p4": 9.463862858962361e-20
   },
   "refdiff_norms": {
    "v": 8.119999404308102e-10,
    "q": 8.894315941057144e-10,
    "p3": 5.536608170328548e-20
   },
   "S": {
    "linear": 0.3677114800444381,
    "quadratic": 0.0006138762873709586,
    "cubic_coef": 1.8419903690144923e-05,
    "linear_H": 0.45033174203243675,
    "quadratic_H": 0.0007515103757791971,
    "total_0.03125": 0.011490983731199118,
    "ordering_0.03125": 5.994888254333925e-07,
    "ordering_H_0.03125": 7.338971743508696e-07,
    "cubic_term_0.03125": 5.621308499189735e-10,
    "total_0.125": 0.04596393371310329,
    "ordering_0.125": 9.591884458697389e-06,
    "ordering_H_0.125": 1.17424323107413e-05,
    "cubic_term_0.125": 3.59763743948143e-08,
    "total_0.5": 0.18385565731351444,
    "ordering_0.5": 0.0001534863429089032,
    "ordering_H_0.5": 0.0001878987612881228,
    "cubic_term_0.5": 2.3024879612681154e-06
   },
   "S_refcheck": {
    "linear": 1.5096387859456897e-16,
    "quadratic": 3.772327054779045e-07,
    "cubic_coef": 0.0,
    "linear_H": 0.0,
    "quadratic_H": 4.2377394098146977e-07,
    "total_0.03125": 3.275916171257907e-14,
    "ordering_0.03125": 3.772323737964917e-07,
    "ordering_H_0.03125": 4.237735676401559e-07,
    "cubic_term_0.03125": 0.0,
    "total_0.125": 1.416041221034461e-13,
    "ordering_0.125": 3.772273989510437e-07,
    "ordering_H_0.125": 4.23767972603227e-07,
    "cubic_term_0.125": 0.0,
    "total_0.5": 7.628208216982824e-13,
    "ordering_0.5": 3.7714781480811175e-07,
    "ordering_H_0.5": 4.2367846812763494e-07,
    "cubic_term_0.5": 0.0
   },
   "W": {
    "linear": 1.3802940286907736e-08,
    "quadratic": 3.696487238337904e-08,
    "cubic_coef": 9.50569706153978e-19,
    "linear_H": 1.6354399218290876e-08,
    "quadratic_H": 4.435728755731268e-08,
    "quartic_coef": 4.214874431959215e-18,
    "total_0.03125": 4.434344321786946e-10,
    "ordering_0.03125": 3.6098508186888614e-11,
    "ordering_H_0.03125": 4.331766363018239e-11,
    "cubic_term_0.03125": 2.9009085270812316e-23,
    "quartic_term_0.03125": 4.019617492636886e-24,
    "total_0.125": 1.9758791359671143e-09,
    "ordering_0.125": 5.775761309899441e-10,
    "ordering_H_0.125": 6.930826180826103e-10,
    "cubic_term_0.125": 1.8565814573319882e-21,
    "quartic_term_0.125": 1.0290220781150428e-21,
    "total_0.5": 1.3077519204229072e-08,
    "ordering_0.5": 9.241218095813308e-09,
    "ordering_H_0.5": 1.1089321889294694e-08,
    "cubic_term_0.5": 1.1882121326924725e-19,
    "quartic_term_0.5": 2.6342965199745096e-19
   },
   "W_refcheck": {
    "linear": 0.05882804123864576,
    "quadratic": 0.007288802186744749,
    "cubic_coef": 0.015705251357524333,
    "linear_H": 0.05882803823695732,
    "quadratic_H": 0.007967693465293595,
    "quartic_coef": 0.0007316277100098717,
    "total_0.03125": 0.0589834319089791,
    "ordering_0.03125": 0.007288802186750588,
    "ordering_H_0.03125": 0.00796769346529928,
    "cubic_term_0.03125": 0.015705251357524333,
    "quartic_term_0.03125": 0.0007316277100098717,
    "total_0.125": 0.05593997496491394,
    "ordering_0.125": 0.007288802186786266,
    "ordering_H_0.125": 0.007967693465335941,
    "cubic_term_0.125": 0.015705251357524333,
    "quartic_term_0.125": 0.0007316277100098717,
    "total_0.5": 0.03507122790905326,
    "ordering_0.5": 0.00728880218720529,
    "ordering_H_0.5": 0.007967693465781463,
    "cubic_term_0.5": 0.015705251357524333,
    "quartic_term_0.5": 0.0007316277100098717
   },
   "Wt": {
    "linear": 1.3802942915951154e-08,
    "quadratic": 3.696487238423258e-08,
    "cubic_coef": 9.505685133398016e-19,
    "linear_H": 1.635440131413931e-08,
    "quadratic_H": 4.4357287558366455e-08,
    "quartic_coef": 4.2148744321725445e-18,
    "total_0.03125": 4.434344908483901e-10,
    "ordering_0.03125": 3.609850818772214e-11,
    "ordering_H_0.03125": 4.331766363121147e-11,
    "cubic_term_0.03125": 2.90090488690125e-23,
    "quartic_term_0.03125": 4.0196174928403325e-24,
    "total_0.125": 1.975879117755148e-09,
    "ordering_0.125": 5.775761310032806e-10,
    "ordering_H_0.125": 6.930826180990756e-10,
    "cubic_term_0.125": 1.8565791276168e-21,
    "quartic_term_0.125": 1.0290220781671251e-21,
    "total_0.5": 1.3077516947077699e-08,
    "ordering_0.5": 9.241218096026689e-09,
    "ordering_H_0.5": 1.1089321889558136e-08,
    "cubic_term_0.5": 1.188210641674752e-19,
    "quartic_term_0.5": 2.6342965201078403e-19
   },
   "Wt_refcheck": {
    "linear": 0.05882803003370182,
    "quadratic": 0.007288802186596855,
    "cubic_coef": 0.01570518713129669,
    "linear_H": 0.05882803069803148,
    "quadratic_H": 0.007967693465125493,
    "quartic_coef": 0.0007316277100311466,
    "total_0.03125": 0.05898342728494814,
    "ordering_0.03125": 0.007288802186602159,
    "ordering_H_0.03125": 0.00796769346513103,
    "cubic_term_0.03125": 0.01570518713129669,
    "quartic_term_0.03125": 0.0007316277100311466,
    "total_0.125": 0.0559399857395946,
    "ordering_0.125": 0.007288802186637836,
    "ordering_H_0.125": 0.007967693465168138,
    "cubic_term_0.125": 0.01570518713129669,
    "quartic_term_0.125": 0.0007316277100311466,
    "total_0.5": 0.0350712444170445,
    "ordering_0.5": 0.007288802187056862,
    "ordering_H_0.5": 0.007967693465613513,
    "cubic_term_0.5": 0.01570518713129669,
    "quartic_term_0.5": 0.0007316277100311466
   },
   "W_timecheck": {
    "linear": 1.9046981024343932e-07,
    "quadratic": 2.309051379209424e-11,
    "cubic_coef": 1.2548413532324517e-06,
    "linear_H": 1.2815196721602602e-07,
    "quadratic_H": 2.37565283826655e-11,
    "quartic_coef": 5.0613393211998857e-11,
    "total_0.03125": 1.3230748734933758e-07,
    "ordering_0.03125": 2.3090334772274722e-11,
    "ordering_H_0.03125": 2.3756528382668663e-11,
    "cubic_term_0.03125": 1.2548413532324517e-06,
    "quartic_term_0.03125": 5.0613393211998857e-11,
    "total_0.125": 9.217146001232929e-09,
    "ordering_0.125": 2.3090334772285666e-11,
    "ordering_H_0.125": 2.3756677567745868e-11,
    "cubic_term_0.125": 1.2548413532324517e-06,
    "quartic_term_0.125": 5.0613393211998857e-11,
    "total_0.5": 1.7259782517484975e-07,
    "ordering_0.5": 2.3090155752527417e-11,
    "ordering_H_0.5": 2.375637919767057e-11,
    "cubic_term_0.5": 1.2548413532324517e-06,
    "quartic_term_0.5": 5.0613393211998857e-11
   },
   "ratio_S_over_W": {
    "linear": 26640083.373628523,
    "quadratic": 16607.017630256534,
    "cubic_coef": 19377751648190.203,
    "linear_H": 27535816.87848139,
    "quadratic_H": 16942.207631794296,
    "total_0.03125": 25913602.77266087,
    "ordering_0.03125": 16607.024931050575,
    "ordering_H_0.03125": 16942.21508843134,
    "cubic_term_0.03125": 19377751648190.203,
    "total_0.125": 23262522.93291501,
    "ordering_0.125": 16607.134443484105,
    "ordering_H_0.125": 16942.326938203045,
    "cubic_term_0.125": 19377751648190.203,
    "total_0.5": 14058909.372815778,
    "ordering_0.5": 16608.886546941198,
    "ordering_H_0.5": 16944.116435966636,
    "cubic_term_0.5": 19377751648190.203
   }
  },
  {
   "kappa_t": 4.0,
   "ref_norms": {
    "v": 4.834916199235191e-09,
    "q": 6.662279890343125e-09,
    "p3": 6.33781497221269e-19,
    "p4": 3.049028468617947e-19
   },
   "refdiff_norms": {
    "v": 2.8477185864319105e-10,
    "q": 3.2917571554040525e-10,
    "p3": 2.969636603275473e-20
   },
   "S": {
    "linear": 0.01828221275851764,
    "quadratic": 0.0005994690809911204,
    "cubic_coef": 2.422242447485225e-05,
    "linear_H": 0.022390001869345907,
    "quadratic_H": 0.0007007089889646447,
    "total_0.03125": 0.0005713194381179593,
    "ordering_0.03125": 5.854194911016451e-07,
    "ordering_H_0.03125": 6.842867208837274e-07,
    "cubic_term_0.03125": 7.392097312882156e-10,
    "total_0.125": 0.002285295110418311,
    "ordering_0.125": 9.366823864845604e-06,
    "ordering_H_0.125": 1.0948731257351673e-05,
    "cubic_term_0.125": 4.73094228024458e-08,
    "total_0.5": 0.009142291659165002,
    "ordering_0.5": 0.00014989785281171756,
    "ordering_H_0.5": 0.00017521648918961553,
    "cubic_term_0.5": 3.0278030593565312e-06
   },
   "S_refcheck": {
    "linear": 3.985206110079938e-15,
    "quadratic": 4.7568407257001525e-07,
    "cubic_coef": 0.0,
    "linear_H": 3.718924515182243e-15,
    "quadratic_H": 4.7120776800161836e-07,
    "total_0.03125": 1.5551594765566168e-11,
    "ordering_0.03125": 4.756833142717117e-07,
    "ordering_H_0.03125": 4.7120694358419653e-07,
    "cubic_term_0.03125": 0.0,
    "total_0.125": 6.818727294004849e-11,
    "ordering_0.125": 4.7567193812765153e-07,
    "ordering_H_0.125": 4.7119457255740394e-07,
    "cubic_term_0.125": 0.0,
    "total_0.5": 3.68540889985904e-10,
    "ordering_0.5": 4.754899917911598e-07,
    "ordering_H_0.5": 4.709967255740031e-07,
    "cubic_term_0.5": 0.0
   },
   "W": {
    "linear": 4.84076643719946e-09,
    "quadratic": 3.063052487338954e-08,
    "cubic_coef": 6.355269650293214e-19,
    "linear_H": 5.762898943969371e-09,
    "quadratic_H": 3.4455367456028656e-08,
    "quartic_coef": 4.4671913583742485e-18,
    "total_0.03125": 1.7880920399255365e-10,
    "ordering_0.03125": 2.9912621946658216e-11,
    "ordering_H_0.03125": 3.36478197812674e-11,
    "cubic_term_0.03125": 1.939474380582646e-23,
    "quartic_term_0.03125": 4.260245664953469e-24,
    "total_0.125": 1.0581242289977055e-09,
    "ordering_0.125": 4.786019511457077e-10,
    "ordering_H_0.125": 5.383651164995622e-10,
    "cubic_term_0.125": 1.2412636035728934e-21,
    "quartic_term_0.125": 1.090622890228088e-21,
    "total_0.5": 9.902567480505241e-09,
    "ordering_0.5": 7.657631218210588e-09,
    "ordering_H_0.5": 8.613841863897199e-09,
    "cubic_term_0.5": 7.944087062866518e-20,
    "quartic_term_0.5": 2.7919945989839053e-19
   },
   "W_refcheck": {
    "linear": 0.05882784520107144,
    "quadratic": 0.0097760575749008,
    "cubic_coef": 0.036728269839746544,
    "linear_H": 0.058827782954195544,
    "quadratic_H": 0.010108893532903358,
    "quartic_coef": 0.008266726524061758,
    "total_0.03125": 0.051363044919235885,
    "ordering_0.03125": 0.009776057574880282,
    "ordering_H_0.03125": 0.010108893532883682,
    "cubic_term_0.03125": 0.036728269839746544,
    "quartic_term_0.03125": 0.008266726524061758,
    "total_0.125": 0.037646642834446666,
    "ordering_0.125": 0.009776057574818685,
    "ordering_H_0.125": 0.010108893532824148,
    "cubic_term_0.125": 0.036728269839746544,
    "quartic_term_0.125": 0.008266726524061758,
    "total_0.5": 0.021349520942679813,
    "ordering_0.5": 0.00977605757457185,
    "ordering_H_0.5": 0.010108893532575885,
    "cubic_term_0.5": 0.036728269839746544,
    "quartic_term_0.5": 0.008266726524061758
   },
   "Wt": {
    "linear": 4.840757511233048e-09,
    "quadratic": 3.063052487415178e-08,
    "cubic_coef": 6.355273397514635e-19,
    "linear_H": 5.7628898310720335e-09,
    "quadratic_H": 3.4455367456894126e-08,
    "quartic_coef": 4.467191358577406e-18,
    "total_0.03125": 1.788089097962541e-10,
    "ordering_0.03125": 2.991262194740258e-11,
    "ordering_H_0.03125": 3.3647819782112584e-11,
    "cubic_term_0.03125": 1.9394755241438705e-23,
    "quartic_term_0.03125": 4.2602456651472145e-24,
    "total_0.125": 1.0581229613613811e-09,
    "ordering_0.125": 4.786019511576177e-10,
    "ordering_H_0.125": 5.383651165130851e-10,
    "cubic_term_0.125": 1.2412643354520771e-21,
    "quartic_term_0.125": 1.090622890277687e-21,
    "total_0.5": 9.902562084250273e-09,
    "ordering_0.5": 7.657631218401147e-09,
    "ordering_H_0.5": 8.613841864113564e-09,
    "cubic_term_0.5": 7.944091746893294e-20,
    "quartic_term_0.5": 2.7919945991108785e-19
   },
   "Wt_refcheck": {
    "linear": 0.05882795367334805,
    "quadratic": 0.00977605757465558,
    "cubic_coef": 0.03672815201116498,
    "linear_H": 0.05882787597744007,
    "quadratic_H": 0.010108893532647515,
    "quartic_coef": 0.008266726523660629,
    "total_0.03125": 0.05136313289142043,
    "ordering_0.03125": 0.009776057574634631,
    "ordering_H_0.03125": 0.01010889353262784,
    "cubic_term_0.03125": 0.03672815201116498,
    "quartic_term_0.03125": 0.008266726523660629,
    "total_0.125": 0.03764669113414712,
    "ordering_0.125": 0.00977605757457368,
    "ordering_H_0.125": 0.010108893532568115,
    "cubic_term_0.125": 0.03672815201116498,
    "quartic_term_0.125": 0.008266726523660629,
    "total_0.5": 0.021349532953184404,
    "ordering_0.5": 0.009776057574326197,
    "ordering_H_0.5": 0.01010889353231947,
    "cubic_term_0.5": 0.03672815201116498,
    "quartic_term_0.5": 0.008266726523660629
   },
   "W_timecheck": {
    "linear": 1.8439159435244927e-06,
    "quadratic": 2.48848823665592e-11,
    "cubic_coef": 5.896243002603414e-07,
    "linear_H": 1.5813043793177628e-06,
    "quadratic_H": 2.5118558083914763e-11,
    "quartic_coef": 4.54775918629131e-11,
    "total_0.03125": 1.6453084795536058e-06,
    "ordering_0.03125": 2.4884666325709725e-11,
    "ordering_H_0.03125": 2.5118558083922663e-11,
    "cubic_term_0.03125": 5.896243002603414e-07,
    "quartic_term_0.03125": 4.54775918629131e-11,
    "total_0.125": 1.1980033059476522e-06,
    "ordering_0.125": 2.488509840747024e-11,
    "ordering_H_0.125": 2.5118558083956083e-11,
    "cubic_term_0.125": 5.896243002603414e-07,
    "quartic_term_0.125": 4.54775918629131e-11,
    "total_0.5": 5.449349351661764e-07,
    "ordering_0.5": 2.488488236700375e-11,
    "ordering_H_0.5": 2.511836602577287e-11,
    "cubic_term_0.5": 5.896243002603414e-07,
    "quartic_term_0.5": 4.54775918629131e-11
   },
   "ratio_S_over_W": {
    "linear": 3776718.6241471483,
    "quadratic": 19570.96992196542,
    "cubic_coef": 38113920899854.65,
    "linear_H": 3885197.725491281,
    "quadratic_H": 20336.715022960572,
    "total_0.03125": 3195134.3966709417,
    "ordering_0.03125": 19570.98552395696,
    "ordering_H_0.03125": 20336.732820492794,
    "cubic_term_0.03125": 38113920899854.65,
    "total_0.125": 2159760.685740111,
    "ordering_0.125": 19571.21955400037,
    "ordering_H_0.125": 20336.99978286126,
    "cubic_term_0.125": 38113920899854.65,
    "total_0.5": 923224.3735943268,
    "ordering_0.5": 19574.9636591595,
    "ordering_H_0.5": 20341.270708020817,
    "cubic_term_0.5": 38113920899854.65
   }
  }
 ],
 "verdicts": {
  "P1": true,
  "P2": true,
  "P3": true,
  "P4_N2048_bound": null,
  "P5_ratio_1e3": true,
  "P6": true,
  "P7_quartic": true,
  "P7_direct": null,
  "P8": true,
  "P9": true,
  "P10": false,
  "P11": true
 },
 "S_meta": {
  "N": 1024,
  "lam_dense_vs_iter": 1.9575417069964306e-14,
  "phi_dense_vs_iter": 6.606975396474923e-10,
  "eig_seconds": 15.272306399885565,
  "seconds": 60.044651499949396,
  "checks": [
   {
    "kappa_t": 0.25,
    "q_residual": 1.5073945351865893e-05,
    "p3_residual": 3.625172352791014e-12,
    "q_imag_ratio": 2.377382359583453e-06,
    "p3_imag_ratio": 3.779576337140321e-07,
    "q_sum_vs_modal": 8.87645012376811e-10,
    "v_L2": 0.7787118743917382,
    "q_L2": 0.0002966046499713365,
    "p3_L2": 9.58325468354566e-07
   },
   {
    "kappa_t": 1.0,
    "q_residual": 1.5277580364960015e-05,
    "p3_residual": 3.51303717451428e-14,
    "q_imag_ratio": 2.5615717275070354e-07,
    "p3_imag_ratio": 1.0167866488999648e-07,
    "q_sum_vs_modal": 8.713530477129984e-11,
    "v_L2": 0.367711480044443,
    "q_L2": 0.0006138761164953143,
    "p3_L2": 1.8419903690145174e-05
   },
   {
    "kappa_t": 4.0,
    "q_residual": 5.540514562453523e-06,
    "p3_residual": 3.004745018136684e-14,
    "q_imag_ratio": 4.871170498792422e-09,
    "p3_imag_ratio": 2.5277810385796117e-08,
    "q_sum_vs_modal": 2.891833148770001e-13,
    "v_L2": 0.018282212758517248,
    "q_L2": 0.0005994692629784132,
    "p3_L2": 2.4222424474852595e-05
   }
  ],
  "min_q_resonance": 2.413543996190459e-09,
  "cond_U": 266090497.19943312
 },
 "W_meta": {
  "coarse": {
   "N": 1024,
   "M": 1024,
   "rtol": 1e-09,
   "direct_eps": null,
   "accepted": 66486,
   "rejected": 0,
   "seconds": 5134.838503099978,
   "LU_count": 531876,
   "max_fixed_point": 0,
   "stages": 7
  },
  "tight": {
   "N": 1024,
   "M": 1024,
   "rtol": 1e-11,
   "direct_eps": null,
   "accepted": 95161,
   "rejected": 0,
   "seconds": 7648.6448778000195,
   "LU_count": 761288,
   "max_fixed_point": 0,
   "stages": 7
  },
  "ref2": {
   "N": 1024,
   "M": 2048,
   "rtol": 1e-09,
   "direct_eps": null,
   "accepted": 33948,
   "rejected": 0,
   "seconds": 4868.979693799978,
   "LU_count": 271580,
   "max_fixed_point": 0,
   "stages": 7
  },
  "ref4": {
   "N": 1024,
   "M": 4096,
   "rtol": 1e-09,
   "direct_eps": null,
   "accepted": 61176,
   "rejected": 0,
   "seconds": 15297.471685099881,
   "LU_count": 489404,
   "max_fixed_point": 0,
   "stages": 7
  }
 },
 "mode": {
  "N": 1024,
  "lam_real": -1576.1024339745038,
  "lam_imag": -124718333435.13855,
  "residual": 5.136687652530372e-16,
  "imag_over_N3": -116.15299939656495,
  "lean_bounds": true,
  "seconds": 12.190655700163916
 },
 "note": "P4 (decrease between meshes) and P5 (growth of the ratio in N) are judged across meshes in fN_summary.py."
}

==> anc/B4_fh_comparison/results_N2048.json <==
{
 "N": 2048,
 "rows": [
  {
   "kappa_t": 0.25,
   "ref_norms": {
    "v": 5.472643815920413e-09,
    "q": 1.6801299913090708e-09,
    "p3": 4.841091734955979e-20,
    "p4": 1.534646268143784e-21
   },
   "refdiff_norms": {
    "v": 3.2189022583884963e-10,
    "q": 6.232026718329913e-10,
    "p3": 6.823779236231785e-21
   },
   "S": {
    "linear": 0.7787558127154306,
    "quadratic": 0.00029660548990347014,
    "cubic_coef": 1.7413482056710163e-06,
    "linear_H": 0.9537552608444491,
    "quadratic_H": 0.0003686372830885701,
    "total_0.03125": 0.02433611914193962,
    "ordering_0.03125": 2.8965380360866896e-07,
    "ordering_H_0.03125": 3.599973526928903e-07,
    "cubic_term_0.03125": 5.314172990939381e-11,
    "total_0.125": 0.09734447624270223,
    "ordering_0.125": 4.6344620277026094e-06,
    "ordering_H_0.125": 5.759959065503634e-06,
    "cubic_term_0.125": 3.4010707142012038e-09,
    "total_0.5": 0.38937788416724906,
    "ordering_0.5": 7.415169195380769e-05,
    "ordering_H_0.5": 9.21597091865058e-05,
    "cubic_term_0.5": 2.1766852570887704e-07
   },
   "S_refcheck": {
    "linear": 0.0,
    "quadratic": 2.6645335447812204e-07,
    "cubic_coef": 1.2160591208808552e-16,
    "linear_H": 1.164054417526538e-16,
    "quadratic_H": 3.2212267234388493e-07,
    "total_0.03125": 5.702547611175272e-16,
    "ordering_0.03125": 2.664533452417911e-07,
    "ordering_H_0.03125": 3.221226613055538e-07,
    "cubic_term_0.03125": 1.2160591208808552e-16,
    "total_0.125": 3.136401196619585e-15,
    "ordering_0.125": 2.6645321053447224e-07,
    "ordering_H_0.125": 3.221225026418219e-07,
    "cubic_term_0.125": 1.2160591208808552e-16,
    "total_0.5": 1.995891777211976e-14,
    "ordering_0.5": 2.6645105833436666e-07,
    "ordering_H_0.5": 3.221199569755519e-07,
    "cubic_term_0.5": 1.2160591208808552e-16
   },
   "W": {
    "linear": 5.472004700543177e-09,
    "quadratic": 1.0383048902818631e-08,
    "cubic_coef": 4.8394119298002224e-20,
    "linear_H": 6.511874769962382e-09,
    "quadratic_H": 1.2632990896850737e-08,
    "quartic_coef": 1.5876743701971839e-19,
    "total_0.03125": 1.76298412928967e-10,
    "ordering_0.03125": 1.0139696194158812e-11,
    "ordering_H_0.03125": 1.233690517270578e-11,
    "cubic_term_0.03125": 1.476871316467353e-24,
    "quartic_term_0.03125": 1.5141242696735228e-25,
    "total_0.125": 7.780502005477949e-10,
    "ordering_0.125": 1.6223513910654155e-10,
    "ordering_H_0.125": 1.9739048276329247e-10,
    "cubic_term_0.125": 9.451976425391059e-23,
    "quartic_term_0.125": 3.8761581303642184e-23,
    "total_0.5": 4.619473444005868e-09,
    "ordering_0.5": 2.5957622257049056e-09,
    "ordering_H_0.5": 3.158247724212908e-09,
    "cubic_term_0.5": 6.049264912250278e-21,
    "quartic_term_0.5": 9.922964813732399e-21
   },
   "W_refcheck": {
    "linear": 0.058824917613483824,
    "quadratic": 0.02896790894662272,
    "cubic_coef": 0.0890632834025862,
    "linear_H": 0.058824908716532065,
    "quadratic_H": 0.028523673922912808,
    "quartic_coef": 0.024893502450254984,
    "total_0.03125": 0.06042767854220204,
    "ordering_0.03125": 0.028967908946619398,
    "ordering_H_0.03125": 0.02852367392291049,
    "cubic_term_0.03125": 0.0890632834025862,
    "quartic_term_0.03125": 0.024893502450254984,
    "total_0.125": 0.06310773069983465,
    "ordering_0.125": 0.028967908946612924,
    "ordering_H_0.125": 0.02852367392290617,
    "cubic_term_0.125": 0.0890632834025862,
    "quartic_term_0.125": 0.024893502450254984,
    "total_0.5": 0.05940041274166158,
    "ordering_0.5": 0.028967908946627926,
    "ordering_H_0.5": 0.028523673922934884,
    "cubic_term_0.5": 0.0890632834025862,
    "quartic_term_0.5": 0.024893502450254984
   },
   "Wt": {
    "linear": 5.472008936193181e-09,
    "quadratic": 1.0383048903299806e-08,
    "cubic_coef": 4.839322169358861e-20,
    "linear_H": 6.5118798649325155e-09,
    "quadratic_H": 1.2632990897446237e-08,
    "quartic_coef": 1.5876743703407314e-19,
    "total_0.03125": 1.762985735722044e-10,
    "ordering_0.03125": 1.013969619462871e-11,
    "ordering_H_0.03125": 1.2336905173287322e-11,
    "cubic_term_0.03125": 1.4768439237545353e-24,
    "quartic_term_0.03125": 1.5141242698104204e-25,
    "total_0.125": 7.780511337898714e-10,
    "ordering_0.125": 1.622351391140599e-10,
    "ordering_H_0.125": 1.9739048277259722e-10,
    "cubic_term_0.125": 9.451801112029026e-23,
    "quartic_term_0.125": 3.876158130714676e-23,
    "total_0.5": 4.6194797408492506e-09,
    "ordering_0.5": 2.5957622258251995e-09,
    "ordering_H_0.5": 3.158247724361783e-09,
    "cubic_term_0.5": 6.0491527116985766e-21,
    "quartic_term_0.5": 9.922964814629571e-21
   },
   "Wt_refcheck": {
    "linear": 0.058824872075390264,
    "quadratic": 0.028967908945355968,
    "cubic_coef": 0.08906600733907297,
    "linear_H": 0.05882486268704975,
    "quadratic_H": 0.028523673921625865,
    "quartic_coef": 0.024893502447830347,
    "total_0.03125": 0.06042761397754592,
    "ordering_0.03125": 0.028967908945352797,
    "ordering_H_0.03125": 0.02852367392162329,
    "cubic_term_0.03125": 0.08906600733907297,
    "quartic_term_0.03125": 0.024893502447830347,
    "total_0.125": 0.06310762333782005,
    "ordering_0.125": 0.02896790894534617,
    "ordering_H_0.125": 0.02852367392161935,
    "cubic_term_0.125": 0.08906600733907297,
    "quartic_term_0.125": 0.024893502447830347,
    "total_0.5": 0.05940028359209298,
    "ordering_0.5": 0.028967908945361324,
    "ordering_H_0.5": 0.028523673921647938,
    "cubic_term_0.5": 0.08906600733907297,
    "quartic_term_0.5": 0.024893502447830347
   },
   "W_timecheck": {
    "linear": 7.740581807270316e-07,
    "quadratic": 4.6342290742165777e-11,
    "cubic_coef": 1.8547799332473265e-05,
    "linear_H": 7.824121798796098e-07,
    "quadratic_H": 4.713852505151232e-11,
    "quartic_coef": 9.041369307887307e-11,
    "total_0.03125": 9.112007007300813e-07,
    "ordering_0.03125": 4.634245007505932e-11,
    "ordering_H_0.03125": 4.713839409588686e-11,
    "cubic_term_0.03125": 1.8547799332473265e-05,
    "quartic_term_0.03125": 9.041369307887307e-11,
    "total_0.125": 1.199462548635221e-06,
    "ordering_0.125": 4.6342290742165654e-11,
    "ordering_H_0.125": 4.7138786962763427e-11,
    "cubic_term_0.125": 1.8547799332473265e-05,
    "quartic_term_0.125": 9.041369307887307e-11,
    "total_0.5": 1.3631084708424756e-06,
    "ordering_0.5": 4.6342450075054864e-11,
    "ordering_H_0.5": 4.7138525051508976e-11,
    "cubic_term_0.5": 1.8547799332473265e-05,
    "quartic_term_0.5": 9.041369307887307e-11
   },
   "ratio_S_over_W": {
    "linear": 142316363.98962295,
    "quadratic": 28566.319265139184,
    "cubic_coef": 35982640678883.09,
    "linear_H": 146464005.30364603,
    "quadratic_H": 29180.523131736543,
    "total_0.03125": 138039354.62394077,
    "ordering_0.03125": 28566.319745904242,
    "ordering_H_0.03125": 29180.52361214139,
    "cubic_term_0.03125": 35982640678883.09,
    "total_0.125": 125113361.80386019,
    "ordering_0.125": 28566.3269574362,
    "ordering_H_0.125": 29180.53081825067,
    "cubic_term_0.125": 35982640678883.09,
    "total_0.5": 84290534.16737305,
    "ordering_0.5": 28566.44234187168,
    "ordering_H_0.5": 29180.646115869095,
    "cubic_term_0.5": 35982640678883.09
   }
  },
  {
   "kappa_t": 1.0,
   "ref_norms": {
    "v": 1.952303321957185e-09,
    "q": 1.6794080785624774e-09,
    "p3": 3.3552532821298676e-20,
    "p4": 5.913838288732356e-21
   },
   "refdiff_norms": {
    "v": 1.1483038560255569e-10,
    "q": 2.2349619993538079e-10,
    "p3": 1.99473854873593e-21
   },
   "S": {
    "linear": 0.3677944775936647,
    "quadratic": 0.0006139360865506381,
    "cubic_coef": 3.6780997357160405e-05,
    "linear_H": 0.45044404448948244,
    "quadratic_H": 0.0007515970117940211,
    "total_0.03125": 0.011493577404632235,
    "ordering_0.03125": 5.995480102586434e-07,
    "ordering_H_0.03125": 7.339827443110288e-07,
    "cubic_term_0.03125": 1.1224669603625612e-09,
    "total_0.125": 0.04597430840834716,
    "ordering_0.125": 9.593020337240477e-06,
    "ordering_H_0.125": 1.1744032899956727e-05,
    "cubic_term_0.125": 7.183788546320392e-08,
    "total_0.5": 0.18389715623483802,
    "ordering_0.5": 0.00015355286728527726,
    "ordering_H_0.5": 0.00018798361040234628,
    "cubic_term_0.5": 4.597624669645051e-06
   },
   "S_refcheck": {
    "linear": 0.0,
    "quadratic": 9.48621970422212e-08,
    "cubic_coef": 0.0,
    "linear_H": 1.2323650830853415e-16,
    "quadratic_H": 1.0657416301866949e-07,
    "total_0.03125": 4.376964545699433e-15,
    "ordering_0.03125": 9.486186408295744e-08,
    "ordering_H_0.03125": 1.0657378941345346e-07,
    "cubic_term_0.03125": 0.0,
    "total_0.125": 2.1582963672784192e-14,
    "ordering_0.125": 9.485687746382232e-08,
    "ordering_H_0.125": 1.0656818149383334e-07,
    "cubic_term_0.125": 0.0,
    "total_0.5": 1.3689340063109867e-13,
    "ordering_0.5": 9.477715304671622e-08,
    "ordering_H_0.5": 1.0647853447328518e-07,
    "cubic_term_0.5": 0.0
   },
   "W": {
    "linear": 1.9520696223309654e-09,
    "quadratic": 9.23997800916896e-09,
    "cubic_coef": 3.3542205611360316e-20,
    "linear_H": 2.3129062729521734e-09,
    "quadratic_H": 1.1087405917621808e-08,
    "quartic_coef": 2.631744097060396e-19,
    "total_0.03125": 6.427201551821459e-11,
    "ordering_0.03125": 9.023416024578884e-12,
    "ordering_H_0.03125": 1.0827544841427339e-11,
    "cubic_term_0.03125": 1.0236268802295018e-24,
    "quartic_term_0.03125": 2.5098267527202567e-25,
    "total_0.125": 3.184169853890545e-10,
    "ordering_0.125": 1.443746563932514e-10,
    "ordering_H_0.125": 1.7324071746282566e-10,
    "cubic_term_0.125": 6.551212033468812e-23,
    "quartic_term_0.125": 6.425156486963857e-23,
    "total_0.5": 2.762796444556065e-09,
    "ordering_0.5": 2.3099945022908163e-09,
    "ordering_H_0.5": 2.771851479403998e-09,
    "cubic_term_0.5": 4.1927757014200395e-21,
    "quartic_term_0.5": 1.6448400606627474e-20
   },
   "W_refcheck": {
    "linear": 0.058824943652166305,
    "quadratic": 0.007331106815629579,
    "cubic_coef": 0.016829463682504573,
    "linear_H": 0.05882496971215561,
    "quadratic_H": 0.00801404101141925,
    "quartic_coef": 0.0007395369685584398,
    "total_0.03125": 0.05864921106563888,
    "ordering_0.03125": 0.007331106815630798,
    "ordering_H_0.03125": 0.00801404101142045,
    "cubic_term_0.03125": 0.016829463682504573,
    "quartic_term_0.03125": 0.0007395369685584398,
    "total_0.125": 0.050248809064384316,
    "ordering_0.125": 0.007331106815638506,
    "ordering_H_0.125": 0.008014041011428453,
    "cubic_term_0.125": 0.016829463682504573,
    "quartic_term_0.125": 0.0007395369685584398,
    "total_0.5": 0.02439374062916899,
    "ordering_0.5": 0.0073311068157383,
    "ordering_H_0.5": 0.008014041011534915,
    "cubic_term_0.5": 0.016829463682504573,
    "quartic_term_0.5": 0.0007395369685584398
   },
   "Wt": {
    "linear": 1.9520739067632813e-09,
    "quadratic": 9.23997800959699e-09,
    "cubic_coef": 3.354278596973002e-20,
    "linear_H": 2.3129130240916884e-09,
    "quadratic_H": 1.1087405918144709e-08,
    "quartic_coef": 2.6317440973175956e-19,
    "total_0.03125": 6.427221461192973e-11,
    "ordering_0.03125": 9.023416024996884e-12,
    "ordering_H_0.03125": 1.0827544841937984e-11,
    "cubic_term_0.03125": 1.0236445913613898e-24,
    "quartic_term_0.03125": 2.5098267529655415e-25,
    "total_0.125": 3.184183261309814e-10,
    "ordering_0.125": 1.4437465639993933e-10,
    "ordering_H_0.125": 1.7324071747099592e-10,
    "cubic_term_0.125": 6.551325384712895e-23,
    "quartic_term_0.125": 6.425156487591786e-23,
    "total_0.5": 2.7628040636966572e-09,
    "ordering_0.5": 2.3099945023978237e-09,
    "ordering_H_0.5": 2.771851479534722e-09,
    "cubic_term_0.5": 4.192848246216253e-21,
    "quartic_term_0.5": 1.6448400608234973e-20
   },
   "Wt_refcheck": {
    "linear": 0.058824814540348526,
    "quadratic": 0.007331106815329543,
    "cubic_coef": 0.016829516387109902,
    "linear_H": 0.0588247980050397,
    "quadratic_H": 0.008014041011084714,
    "quartic_coef": 0.0007395369685631877,
    "total_0.03125": 0.05864897323001686,
    "ordering_0.03125": 0.007331106815330762,
    "ordering_H_0.03125": 0.008014041011085615,
    "cubic_term_0.03125": 0.016829516387109902,
    "quartic_term_0.03125": 0.0007395369685631877,
    "total_0.125": 0.05024848887127915,
    "ordering_0.125": 0.007331106815338113,
    "ordering_H_0.125": 0.008014041011093324,
    "cubic_term_0.125": 0.016829516387109902,
    "quartic_term_0.125": 0.0007395369685631877,
    "total_0.5": 0.024393649330564194,
    "ordering_0.5": 0.007331106815437908,
    "ordering_H_0.5": 0.008014041011200084,
    "cubic_term_0.5": 0.016829516387109902,
    "quartic_term_0.5": 0.0007395369685631877
   },
   "W_timecheck": {
    "linear": 2.1948153215536755e-06,
    "quadratic": 4.632383594265303e-11,
    "cubic_coef": 1.7302331767606133e-05,
    "linear_H": 2.9188988736579995e-06,
    "quadratic_H": 4.71616691721458e-11,
    "quartic_coef": 9.772977515478749e-11,
    "total_0.03125": 3.0976734359878423e-06,
    "ordering_0.03125": 4.632383594265394e-11,
    "ordering_H_0.03125": 4.7161669172146705e-11,
    "cubic_term_0.03125": 1.7302331767606133e-05,
    "quartic_term_0.03125": 9.772977515478749e-11,
    "total_0.125": 4.210648264465415e-06,
    "ordering_0.125": 4.6323477854959895e-11,
    "ordering_H_0.125": 4.716137075045643e-11,
    "cubic_term_0.125": 1.7302331767606133e-05,
    "quartic_term_0.125": 9.772977515478749e-11,
    "total_0.5": 2.7577640064871564e-06,
    "ordering_0.5": 4.6323656898832825e-11,
    "ordering_H_0.5": 4.7161370750477063e-11,
    "cubic_term_0.5": 1.7302331767606133e-05,
    "quartic_term_0.5": 9.772977515478749e-11
   },
   "ratio_S_over_W": {
    "linear": 188412581.90088603,
    "quadratic": 66443.45754301804,
    "cubic_coef": 1096558699309360.6,
    "linear_H": 194752398.64109996,
    "quadratic_H": 67788.3553085639,
    "total_0.03125": 178827088.4608399,
    "ordering_0.03125": 66443.5739885576,
    "ordering_H_0.03125": 67788.47421649391,
    "cubic_term_0.03125": 1096558699309360.6,
    "total_0.125": 144383969.81924167,
    "ordering_0.125": 66445.32064624113,
    "ordering_H_0.125": 67790.257809783,
    "cubic_term_0.125": 1096558699309360.6,
    "total_0.5": 66561963.548634574,
    "ordering_0.5": 66473.2609246469,
    "ordering_H_0.5": 67818.78892110281,
    "cubic_term_0.5": 1096558699309360.6
   }
  },
  {
   "kappa_t": 4.0,
   "ref_norms": {
    "v": 6.846814916638512e-10,
    "q": 1.6655331019246693e-09,
    "p3": 2.2440745355164485e-20,
    "p4": 1.9059023954467042e-20
   },
   "refdiff_norms": {
    "v": 4.027409121468715e-11,
    "q": 8.267282985057244e-11,
    "p3": 1.0504226577151105e-21
   },
   "S": {
    "linear": 0.018298724371665978,
    "quadratic": 0.0005996412041231272,
    "cubic_coef": 4.847456509073853e-05,
    "linear_H": 0.022410753606604394,
    "quadratic_H": 0.0007008950270154618,
    "total_0.03125": 0.0005718354258194358,
    "ordering_0.03125": 5.855889819554584e-07,
    "ordering_H_0.03125": 6.844701976347711e-07,
    "cubic_term_0.03125": 1.4793263272320108e-09,
    "total_0.125": 0.0022873590563856575,
    "ordering_0.125": 9.369872152897702e-06,
    "ordering_H_0.125": 1.0952098621715754e-05,
    "cubic_term_0.125": 9.467688494284869e-08,
    "total_0.5": 0.009150548614877291,
    "ordering_0.5": 0.00015003270883723655,
    "ordering_H_0.5": 0.00017538082985950592,
    "cubic_term_0.5": 6.059320636342316e-06
   },
   "S_refcheck": {
    "linear": 0.0,
    "quadratic": 1.1953270540644673e-07,
    "cubic_coef": 0.0,
    "linear_H": 0.0,
    "quadratic_H": 1.1843311129520952e-07,
    "total_0.03125": 2.2505565773510918e-12,
    "ordering_0.03125": 1.195319426660514e-07,
    "ordering_H_0.03125": 1.184322813768792e-07,
    "cubic_term_0.03125": 0.0,
    "total_0.125": 1.0506246462043818e-11,
    "ordering_0.125": 1.19520501746487e-07,
    "ordering_H_0.125": 1.1841983610260127e-07,
    "cubic_term_0.125": 0.0,
    "total_0.5": 6.607554198748643e-11,
    "ordering_0.5": 1.1933773811594982e-07,
    "ordering_H_0.5": 1.1822106603525385e-07,
    "cubic_term_0.5": 0.0
   },
   "W": {
    "linear": 6.846034804497472e-10,
    "quadratic": 7.6564901477734e-09,
    "cubic_coef": 2.2436466920018263e-20,
    "linear_H": 8.150175394875395e-10,
    "quadratic_H": 8.612269865794189e-09,
    "quartic_coef": 2.789648250570184e-19,
    "total_0.03125": 2.8341790866563142e-11,
    "ordering_0.03125": 7.477041159934522e-12,
    "ordering_H_0.03125": 8.410419790814232e-12,
    "cubic_term_0.03125": 6.847066320806355e-25,
    "quartic_term_0.03125": 2.6604158883764116e-25,
    "total_0.125": 2.0043195728165496e-10,
    "ordering_0.125": 1.196326585589136e-10,
    "ordering_H_0.125": 1.3456671665299532e-10,
    "cubic_term_0.125": 4.382122445316067e-23,
    "quartic_term_0.125": 6.810664674243614e-23,
    "total_0.5": 2.228779356217088e-09,
    "ordering_0.5": 1.914122536935888e-09,
    "ordering_H_0.5": 2.1530674664427288e-09,
    "cubic_term_0.5": 2.804558365002283e-21,
    "quartic_term_0.5": 1.743530156606365e-20
   },
   "W_refcheck": {
    "linear": 0.05882834712850172,
    "quadratic": 0.009825083666942437,
    "cubic_coef": 0.0365943345033812,
    "linear_H": 0.058828217988391565,
    "quadratic_H": 0.010161403457074551,
    "quartic_coef": 0.00831293112980973,
    "total_0.03125": 0.04685294695366541,
    "ordering_0.03125": 0.009825083666939556,
    "ordering_H_0.03125": 0.01016140345707139,
    "cubic_term_0.03125": 0.0365943345033812,
    "quartic_term_0.03125": 0.00831293112980973,
    "total_0.125": 0.030401260487939157,
    "ordering_0.125": 0.009825083666930854,
    "ordering_H_0.125": 0.01016140345706308,
    "cubic_term_0.125": 0.0365943345033812,
    "quartic_term_0.125": 0.00831293112980973,
    "total_0.5": 0.0170085546235148,
    "ordering_0.5": 0.00982508366689539,
    "ordering_H_0.5": 0.010161403457026133,
    "cubic_term_0.5": 0.0365943345033812,
    "quartic_term_0.5": 0.00831293112980973
   },
   "Wt": {
    "linear": 6.846158563857228e-10,
    "quadratic": 7.656490148137207e-09,
    "cubic_coef": 2.2435721873230136e-20,
    "linear_H": 8.150283751026099e-10,
    "quadratic_H": 8.612269866206513e-09,
    "quartic_coef": 2.7896482508131725e-19,
    "total_0.03125": 2.8342225220572807e-11,
    "ordering_0.03125": 7.477041160289801e-12,
    "ordering_H_0.03125": 8.410419791216894e-12,
    "cubic_term_0.03125": 6.84683895057072e-25,
    "quartic_term_0.03125": 2.6604158886081433e-25,
    "total_0.125": 2.0043390662763533e-10,
    "ordering_0.125": 1.196326585645981e-10,
    "ordering_H_0.125": 1.3456671665943792e-10,
    "cubic_term_0.125": 4.381976928365261e-23,
    "quartic_term_0.125": 6.810664674836847e-23,
    "total_0.5": 2.2287877245743107e-09,
    "ordering_0.5": 1.9141225370268396e-09,
    "ordering_H_0.5": 2.1530674665458096e-09,
    "cubic_term_0.5": 2.804465234153767e-21,
    "quartic_term_0.5": 1.7435301567582328e-20
   },
   "Wt_refcheck": {
    "linear": 0.05882728362353119,
    "quadratic": 0.00982508366647213,
    "cubic_coef": 0.03659842353414895,
    "linear_H": 0.05882743582482773,
    "quadratic_H": 0.010161403456584601,
    "quartic_coef": 0.008312931129039561,
    "total_0.03125": 0.0468521792298123,
    "ordering_0.03125": 0.00982508366646925,
    "ordering_H_0.03125": 0.010161403456581824,
    "cubic_term_0.03125": 0.03659842353414895,
    "quartic_term_0.03125": 0.008312931129039561,
    "total_0.125": 0.03040094525727175,
    "ordering_0.125": 0.009825083666460547,
    "ordering_H_0.125": 0.010161403456573128,
    "cubic_term_0.125": 0.03659842353414895,
    "quartic_term_0.125": 0.008312931129039561,
    "total_0.5": 0.017008494940891957,
    "ordering_0.5": 0.009825083666425084,
    "ordering_H_0.5": 0.01016140345653657,
    "cubic_term_0.5": 0.03659842353414895,
    "quartic_term_0.5": 0.008312931129039561
   },
   "W_timecheck": {
    "linear": 1.8077524186016973e-05,
    "quadratic": 4.751619361730936e-11,
    "cubic_coef": 3.3206956816459525e-05,
    "linear_H": 1.3294947096725368e-05,
    "quadratic_H": 4.787642820819628e-11,
    "quartic_coef": 8.710357005093858e-11,
    "total_0.03125": 1.5325566817906105e-05,
    "ordering_0.03125": 4.751597754425606e-11,
    "ordering_H_0.03125": 4.787662030171759e-11,
    "cubic_term_0.03125": 3.3206956816459525e-05,
    "quartic_term_0.03125": 8.710357005093858e-11,
    "total_0.125": 9.725724414448903e-06,
    "ordering_0.125": 4.7516193617327535e-11,
    "ordering_H_0.125": 4.7876620301729115e-11,
    "cubic_term_0.125": 3.3206956816459525e-05,
    "quartic_term_0.125": 8.710357005093858e-11,
    "total_0.5": 3.754681772127105e-06,
    "ordering_0.5": 4.75161936174946e-11,
    "ordering_H_0.5": 4.787623611480666e-11,
    "cubic_term_0.5": 3.3206956816459525e-05,
    "quartic_term_0.5": 8.710357005093858e-11
   },
   "ratio_S_over_W": {
    "linear": 26728938.566956617,
    "quadratic": 78318.02726181397,
    "cubic_coef": 2160525775450347.5,
    "linear_H": 27497265.421668906,
    "quadratic_H": 81383.30985182477,
    "total_0.03125": 20176404.11333609,
    "ordering_0.03125": 78318.27716735298,
    "ordering_H_0.03125": 81383.59495234018,
    "cubic_term_0.03125": 2160525775450347.5,
    "total_0.125": 11412147.48090979,
    "ordering_0.125": 78322.02565559026,
    "ordering_H_0.125": 81387.87134085858,
    "cubic_term_0.125": 2160525775450347.5,
    "total_0.5": 4105632.345055698,
    "ordering_0.5": 78381.97708983027,
    "ordering_H_0.5": 81456.26302610384,
    "cubic_term_0.5": 2160525775450347.5
   }
  }
 ],
 "verdicts": {
  "P1": true,
  "P2": true,
  "P3": true,
  "P4_N2048_bound": true,
  "P5_ratio_1e3": true,
  "P6": true,
  "P7_quartic": true,
  "P7_direct": null,
  "P8": true,
  "P9": true,
  "P10": false,
  "P11": true
 },
 "S_meta": {
  "N": 2048,
  "lam_dense_vs_iter": 2.214455253554543e-14,
  "phi_dense_vs_iter": 4.417157182313501e-09,
  "eig_seconds": 105.47257819981314,
  "seconds": 428.31514169997536,
  "checks": [
   {
    "kappa_t": 0.25,
    "q_residual": 0.0010500905316414614,
    "p3_residual": 2.7683323006638173e-11,
    "q_imag_ratio": 0.00014487335800477853,
    "p3_imag_ratio": 9.836116054680751e-05,
    "q_sum_vs_modal": 7.833771046524041e-09,
    "v_L2": 0.7787558127154071,
    "q_L2": 0.0002966054791955107,
    "p3_L2": 1.741348205670959e-06
   },
   {
    "kappa_t": 1.0,
    "q_residual": 0.0010533119670841466,
    "p3_residual": 1.5992896914887858e-13,
    "q_imag_ratio": 1.5644611758397454e-05,
    "p3_imag_ratio": 2.3769338104867568e-05,
    "q_sum_vs_modal": 7.286118975492119e-10,
    "v_L2": 0.3677944775936536,
    "q_L2": 0.0006139360438562619,
    "p3_L2": 3.67809973571593e-05
   },
   {
    "kappa_t": 4.0,
    "q_residual": 0.0005726486607821047,
    "p3_residual": 4.4253576798767894e-14,
    "q_imag_ratio": 1.1474949912804627e-06,
    "p3_imag_ratio": 5.849578588747662e-06,
    "q_sum_vs_modal": 2.1519471564461098e-12,
    "v_L2": 0.018298724371665413,
    "q_L2": 0.0005996412494461011,
    "p3_L2": 4.847456509073706e-05
   }
  ],
  "min_q_resonance": 3.02404164200803e-10,
  "cond_U": 2958005810.948409
 },
 "W_meta": {
  "coarse": {
   "N": 2048,
   "M": 2048,
   "rtol": 1e-09,
   "direct_eps": null,
   "accepted": 147552,
   "rejected": 0,
   "seconds": 20671.524053500034,
   "LU_count": 1180404,
   "max_fixed_point": 0,
   "stages": 7
  },
  "tight": {
   "N": 2048,
   "M": 2048,
   "rtol": 1e-11,
   "direct_eps": null,
   "accepted": 210859,
   "rejected": 0,
   "seconds": 29295.544702999992,
   "LU_count": 1686872,
   "max_fixed_point": 0,
   "stages": 7
  },
  "ref2": {
   "N": 2048,
   "M": 4096,
   "rtol": 1e-09,
   "direct_eps": null,
   "accepted": 63015,
   "rejected": 0,
   "seconds": 17439.5203840998,
   "LU_count": 504116,
   "max_fixed_point": 0,
   "stages": 7
  },
  "ref4": {
   "N": 2048,
   "M": 8192,
   "rtol": 1e-09,
   "direct_eps": null,
   "accepted": 119805,
   "rejected": 0,
   "seconds": 58363.37497980008,
   "LU_count": 958436,
   "max_fixed_point": 0,
   "stages": 7
  }
 },
 "mode": {
  "N": 2048,
  "lam_real": -1575.7468942648686,
  "lam_imag": -997751409893.8113,
  "residual": 8.332755694897779e-16,
  "imag_over_N3": -116.153551486066,
  "lean_bounds": true,
  "seconds": 87.63292880007066
 },
 "note": "P4 (decrease between meshes) and P5 (growth of the ratio in N) are judged across meshes in fN_summary.py."
}

==> anc/B4_fh_comparison/results_N512.json <==
{
 "N": 512,
 "rows": [
  {
   "kappa_t": 0.25,
   "ref_norms": {
    "v": 6.893013391498607e-09,
    "q": 2.688495122046518e-08,
    "p3": 9.749533379800724e-19,
    "p4": 3.926554882086966e-19
   },
   "refdiff_norms": {
    "v": 4.211699246671036e-10,
    "q": 9.817701477004157e-09,
    "p3": 1.2435021982189066e-19
   },
   "S": {
    "linear": 0.7786271798898572,
    "quadratic": 0.0002965967678298,
    "cubic_coef": 6.250846113657993e-07,
    "linear_H": 0.9535281311513093,
    "quadratic_H": 0.0003685936313645808,
    "total_0.03125": 0.02433209936610756,
    "ordering_0.03125": 2.8964528171066973e-07,
    "ordering_H_0.03125": 3.5995471892989115e-07,
    "cubic_term_0.03125": 1.9076068462091042e-11,
    "total_0.125": 0.09732839713829486,
    "ordering_0.125": 4.6343246580707655e-06,
    "ordering_H_0.125": 5.759275695177973e-06,
    "cubic_term_0.125": 1.2208683815738267e-09,
    "total_0.5": 0.38931356769124154,
    "ordering_0.5": 7.414923312027108e-05,
    "ordering_H_0.5": 9.214846036113613e-05,
    "cubic_term_0.5": 7.813557642072491e-08
   },
   "S_refcheck": {
    "linear": 2.851744848625002e-16,
    "quadratic": 4.185741054997821e-06,
    "cubic_coef": 0.0,
    "linear_H": 1.1643316944248416e-16,
    "quadratic_H": 5.060799368040519e-06,
    "total_0.03125": 2.8517448492638033e-16,
    "ordering_0.03125": 4.185741035886045e-06,
    "ordering_H_0.03125": 5.060799345168257e-06,
    "cubic_term_0.03125": 0.0,
    "total_0.125": 5.418315231757328e-15,
    "ordering_0.125": 4.185740759951215e-06,
    "ordering_H_0.125": 5.060799004556377e-06,
    "cubic_term_0.125": 0.0,
    "total_0.5": 1.3531530080206047e-13,
    "ordering_0.5": 4.185736388188824e-06,
    "ordering_H_0.5": 5.060793586600278e-06,
    "cubic_term_0.5": 0.0
   },
   "W": {
    "linear": 7.218601013145627e-09,
    "quadratic": 1.660396247520921e-07,
    "cubic_coef": 1.1217935582170554e-18,
    "linear_H": 8.590488481631271e-09,
    "quadratic_H": 2.0202877685273157e-07,
    "quartic_coef": 4.004405646528018e-17,
    "total_0.03125": 2.0157200945320383e-10,
    "ordering_0.03125": 1.6214807104696575e-10,
    "ordering_H_0.03125": 1.972937273952468e-10,
    "cubic_term_0.03125": 3.4234422553010724e-23,
    "quartic_term_0.03125": 3.818898817565935e-23,
    "total_0.125": 2.281642634256841e-09,
    "ordering_0.125": 2.594369136751675e-09,
    "ordering_H_0.125": 3.1566996383241918e-09,
    "cubic_term_0.125": 2.1910030433926863e-21,
    "quartic_term_0.125": 9.776380972968794e-21,
    "total_0.5": 3.982964024986454e-08,
    "ordering_0.5": 4.150990618808526e-08,
    "ordering_H_0.5": 5.0507194213247624e-08,
    "cubic_term_0.5": 1.4022419477713192e-19,
    "quartic_term_0.5": 2.5027535290800113e-18
   },
   "W_refcheck": {
    "linear": 0.05834506840276923,
    "quadratic": 0.028475187218755065,
    "cubic_coef": 0.074455856386127,
    "linear_H": 0.05834459055918174,
    "quadratic_H": 0.028016282916927013,
    "quartic_coef": 0.024669484634935915,
    "total_0.03125": 0.01286289129534513,
    "ordering_0.03125": 0.028475187218761622,
    "ordering_H_0.03125": 0.02801628291693275,
    "cubic_term_0.03125": 0.074455856386127,
    "quartic_term_0.03125": 0.024669484634935915,
    "total_0.125": 0.007050923299349899,
    "ordering_0.125": 0.028475187218822782,
    "ordering_H_0.125": 0.02801628291699584,
    "cubic_term_0.125": 0.074455856386127,
    "quartic_term_0.125": 0.024669484634935915,
    "total_0.5": 0.023215732603269465,
    "ordering_0.5": 0.028475187219692798,
    "ordering_H_0.5": 0.028016282917930225,
    "cubic_term_0.5": 0.074455856386127,
    "quartic_term_0.5": 0.024669484634935915
   },
   "Wt": {
    "linear": 7.218608950071123e-09,
    "quadratic": 1.660396247539686e-07,
    "cubic_coef": 1.1217938654933288e-18,
    "linear_H": 8.590497666618485e-09,
    "quadratic_H": 2.0202877685507473e-07,
    "quartic_coef": 4.0044056466179174e-17,
    "total_0.03125": 2.0157226608500003e-10,
    "ordering_0.03125": 1.621480710487983e-10,
    "ordering_H_0.03125": 1.9729372739753508e-10,
    "cubic_term_0.03125": 3.42344319303384e-23,
    "quartic_term_0.03125": 3.81889881765167e-23,
    "total_0.125": 2.2816429082398282e-09,
    "ordering_0.125": 2.5943691367809955e-09,
    "ordering_H_0.125": 3.156699638360804e-09,
    "cubic_term_0.125": 2.1910036435416578e-21,
    "quartic_term_0.125": 9.776380973188275e-21,
    "total_0.5": 3.9829640175870924e-08,
    "ordering_0.5": 4.1509906188554394e-08,
    "ordering_H_0.5": 5.050719421383343e-08,
    "cubic_term_0.5": 1.402242331866661e-19,
    "quartic_term_0.5": 2.5027535291361984e-18
   },
   "Wt_refcheck": {
    "linear": 0.05834500415114518,
    "quadratic": 0.028475187218460197,
    "cubic_coef": 0.0744562480586258,
    "linear_H": 0.05834452809905936,
    "quadratic_H": 0.028016282916621994,
    "quartic_coef": 0.024669484634386236,
    "total_0.03125": 0.012862883297631376,
    "ordering_0.03125": 0.028475187218466747,
    "ordering_H_0.03125": 0.028016282916627853,
    "cubic_term_0.03125": 0.0744562480586258,
    "quartic_term_0.03125": 0.024669484634386236,
    "total_0.125": 0.007050903731190034,
    "ordering_0.125": 0.028475187218527907,
    "ordering_H_0.125": 0.028016282916690817,
    "cubic_term_0.125": 0.0744562480586258,
    "quartic_term_0.125": 0.024669484634386236,
    "total_0.5": 0.023215727260383245,
    "ordering_0.5": 0.028475187219397922,
    "ordering_H_0.5": 0.02801628291762559,
    "cubic_term_0.5": 0.0744562480586258,
    "quartic_term_0.5": 0.024669484634386236
   },
   "W_timecheck": {
    "linear": 1.0995102071933025e-06,
    "quadratic": 1.1301492751054002e-11,
    "cubic_coef": 2.7391517016154465e-07,
    "linear_H": 1.0692042988913309e-06,
    "quadratic_H": 1.1598138970120339e-11,
    "quartic_coef": 2.245010527193505e-11,
    "total_0.03125": 1.2731519465326953e-06,
    "ordering_0.03125": 1.1301652169503857e-11,
    "ordering_H_0.03125": 1.1598269989968107e-11,
    "cubic_term_0.03125": 2.7391517016154465e-07,
    "quartic_term_0.03125": 2.245010527193505e-11,
    "total_0.125": 1.200814637670163e-07,
    "ordering_0.125": 1.1301652169502886e-11,
    "ordering_H_0.125": 1.1598269989967216e-11,
    "cubic_term_0.125": 2.7391517016154465e-07,
    "quartic_term_0.125": 2.245010527193505e-11,
    "total_0.5": 1.8577525384852109e-09,
    "ordering_0.5": 1.1301652169486968e-11,
    "ordering_H_0.5": 1.1598401009801145e-11,
    "cubic_term_0.5": 2.7391517016154465e-07,
    "quartic_term_0.5": 2.245010527193505e-11
   },
   "ratio_S_over_W": {
    "linear": 107864000.02880299,
    "quadratic": 1786.301121028418,
    "cubic_coef": 557218934613.3256,
    "linear_H": 110998126.96218659,
    "quadratic_H": 1824.4610352378975,
    "total_0.03125": 120711697.18510151,
    "ordering_0.03125": 1786.3011248945093,
    "ordering_H_0.03125": 1824.4610392948719,
    "cubic_term_0.03125": 557218934613.3256,
    "total_0.125": 42657160.97560384,
    "ordering_0.125": 1786.3011829817142,
    "ordering_H_0.125": 1824.4611002126956,
    "cubic_term_0.125": 557218934613.3256,
    "total_0.5": 9774468.592961133,
    "ordering_0.5": 1786.302112664239,
    "ordering_H_0.5": 1824.4620750872427,
    "cubic_term_0.5": 557218934613.3256
   },
   "direct_truncation_coarse": 1.233315116109129e-14,
   "direct_truncation_ref4": 1.8038502284376246e-15,
   "direct_truncation_over_W_ordering": 2.971134433599688e-07
  },
  {
   "kappa_t": 1.0,
   "ref_norms": {
    "v": 2.459223156939113e-09,
    "q": 2.6873651203293894e-08,
    "p3": 6.782760182378813e-19,
    "p4": 1.5147775796107529e-18
   },
   "refdiff_norms": {
    "v": 1.5025167955386684e-10,
    "q": 3.52126722535562e-09,
    "p3": 3.749544667002697e-20
   },
   "S": {
    "linear": 0.3675514843132576,
    "quadratic": 0.0006137453687826256,
    "cubic_coef": 9.273941289962266e-06,
    "linear_H": 0.45011359768282067,
    "quadratic_H": 0.0007513231527614277,
    "total_0.03125": 0.011485983864627262,
    "ordering_0.03125": 5.993607785255359e-07,
    "ordering_H_0.03125": 7.337140983443365e-07,
    "cubic_term_0.03125": 2.8301822784308674e-10,
    "total_0.125": 0.04594393424771195,
    "ordering_0.125": 9.589788493494114e-06,
    "ordering_H_0.125": 1.173944524718302e-05,
    "cubic_term_0.125": 1.811316658195755e-08,
    "total_0.5": 0.1837756594902941,
    "ordering_0.5": 0.00015344072130260594,
    "ordering_H_0.5": 0.00018783616032011976,
    "cubic_term_0.5": 1.1592426612452833e-06
   },
   "S_refcheck": {
    "linear": 0.0,
    "quadratic": 1.4912065017656187e-06,
    "cubic_coef": 0.0,
    "linear_H": 0.0,
    "quadratic_H": 1.6749244613964349e-06,
    "total_0.03125": 1.6613255303718918e-15,
    "ordering_0.03125": 1.4912061692776204e-06,
    "ordering_H_0.03125": 1.6749240869531833e-06,
    "cubic_term_0.03125": 0.0,
    "total_0.125": 4.1533139353853174e-14,
    "ordering_0.125": 1.4912011810022876e-06,
    "ordering_H_0.125": 1.6749184728400537e-06,
    "cubic_term_0.125": 0.0,
    "total_0.5": 9.458987689817795e-13,
    "ordering_0.5": 1.4911213828421355e-06,
    "ordering_H_0.5": 1.6748286541902288e-06,
    "cubic_term_0.5": 0.0
   },
   "W": {
    "linear": 2.57537905500807e-09,
    "quadratic": 1.478609440407076e-07,
    "cubic_coef": 7.60561875594736e-19,
    "linear_H": 3.051452948260334e-09,
    "quadratic_H": 1.7746116537143095e-07,
    "quartic_coef": 6.76350231609201e-17,
    "total_0.03125": 1.4296578530064612e-10,
    "ordering_0.03125": 1.4439545316475478e-10,
    "ordering_H_0.03125": 1.7330191930804042e-10,
    "cubic_term_0.03125": 2.3210506457358886e-23,
    "quartic_term_0.03125": 6.450178447811136e-23,
    "total_0.125": 2.2361611643553546e-09,
    "ordering_0.125": 2.3103272506355834e-09,
    "ordering_H_0.125": 2.772830708928257e-09,
    "cubic_term_0.125": 1.4854724132709687e-21,
    "quartic_term_0.125": 1.651245682639651e-20,
    "total_0.5": 3.660428587172664e-08,
    "ordering_0.5": 3.696523601000457e-08,
    "ordering_H_0.5": 4.436529134270625e-08,
    "cubic_term_0.5": 9.5070234449342e-20,
    "quartic_term_0.5": 4.227188947557506e-18
   },
   "W_refcheck": {
    "linear": 0.05834157827827722,
    "quadratic": 0.007183030918358848,
    "cubic_coef": 0.00994767530944073,
    "linear_H": 0.058341340684209674,
    "quadratic_H": 0.007853754589640554,
    "quartic_coef": 0.000712208820130611,
    "total_0.03125": 0.002752109373524035,
    "ordering_0.03125": 0.007183030918363797,
    "ordering_H_0.03125": 0.007853754589645965,
    "cubic_term_0.03125": 0.00994767530944073,
    "quartic_term_0.03125": 0.000712208820130611,
    "total_0.125": 0.0029315740267481655,
    "ordering_0.125": 0.007183030918451975,
    "ordering_H_0.125": 0.007853754589741038,
    "cubic_term_0.125": 0.00994767530944073,
    "quartic_term_0.125": 0.000712208820130611,
    "total_0.5": 0.005981092261617065,
    "ordering_0.5": 0.00718303091990271,
    "ordering_H_0.5": 0.00785375459130632,
    "cubic_term_0.5": 0.00994767530944073,
    "quartic_term_0.5": 0.000712208820130611
   },
   "Wt": {
    "linear": 2.575384641629689e-09,
    "quadratic": 1.4786094404239647e-07,
    "cubic_coef": 7.605633694949898e-19,
    "linear_H": 3.0514589295438237e-09,
    "quadratic_H": 1.77461165373513e-07,
    "quartic_coef": 6.763502316259342e-17,
    "total_0.03125": 1.4296595118062817e-10,
    "ordering_0.03125": 1.4439545316640407e-10,
    "ordering_H_0.03125": 1.7330191931007368e-10,
    "cubic_term_0.03125": 2.3210552047576594e-23,
    "quartic_term_0.03125": 6.450178447970717e-23,
    "total_0.125": 2.2361615415169947e-09,
    "ordering_0.125": 2.3103272506619717e-09,
    "ordering_H_0.125": 2.7728307089607893e-09,
    "cubic_term_0.125": 1.485475331044902e-21,
    "quartic_term_0.125": 1.6512456826805035e-20,
    "total_0.5": 3.660428705186647e-08,
    "ordering_0.5": 3.6965236010426787e-08,
    "ordering_H_0.5": 4.436529134322677e-08,
    "cubic_term_0.5": 9.507042118687373e-20,
    "quartic_term_0.5": 4.227188947662089e-18
   },
   "Wt_refcheck": {
    "linear": 0.058341451707770504,
    "quadratic": 0.007183030918284679,
    "cubic_coef": 0.009947269962445672,
    "linear_H": 0.058341226317626844,
    "quadratic_H": 0.007853754589557957,
    "quartic_coef": 0.0007122088201490746,
    "total_0.03125": 0.0027521198849083245,
    "ordering_0.03125": 0.007183030918289629,
    "ordering_H_0.03125": 0.007853754589563517,
    "cubic_term_0.03125": 0.009947269962445672,
    "quartic_term_0.03125": 0.0007122088201490746,
    "total_0.125": 0.002931569568998139,
    "ordering_0.125": 0.00718303091837745,
    "ordering_H_0.125": 0.007853754589658441,
    "cubic_term_0.125": 0.009947269962445672,
    "quartic_term_0.125": 0.0007122088201490746,
    "total_0.5": 0.005981090571501525,
    "ordering_0.5": 0.007183030919828363,
    "ordering_H_0.5": 0.007853754591223724,
    "cubic_term_0.5": 0.009947269962445672,
    "quartic_term_0.5": 0.0007122088201490746
   },
   "W_timecheck": {
    "linear": 2.169242468771862e-06,
    "quadratic": 1.142206840801519e-11,
    "cubic_coef": 1.9642060715653003e-06,
    "linear_H": 1.9601427880446135e-06,
    "quadratic_H": 1.1732332816438574e-11,
    "quartic_coef": 2.4740464528447885e-11,
    "total_0.03125": 1.1602774866377955e-06,
    "ordering_0.03125": 1.142206840801509e-11,
    "ordering_H_0.03125": 1.1732481974591106e-11,
    "cubic_term_0.03125": 1.9642060715653003e-06,
    "quartic_term_0.03125": 2.4740464528447885e-11,
    "total_0.125": 1.686647841877623e-07,
    "ordering_0.125": 1.1421889389955838e-11,
    "ordering_H_0.125": 1.1732481974592754e-11,
    "cubic_term_0.125": 1.9642060715653003e-06,
    "quartic_term_0.125": 2.4740464528447885e-11,
    "total_0.5": 3.2240482296583674e-08,
    "ordering_0.5": 1.1422068408068439e-11,
    "ordering_H_0.5": 1.1732481974631328e-11,
    "cubic_term_0.5": 1.9642060715653003e-06,
    "quartic_term_0.5": 2.4740464528447885e-11
   },
   "ratio_S_over_W": {
    "linear": 142717431.67224985,
    "quadratic": 4150.828149816596,
    "cubic_coef": 12193539523277.22,
    "linear_H": 147507959.42615968,
    "quadratic_H": 4233.732778599127,
    "total_0.03125": 80340788.1156538,
    "ordering_0.03125": 4150.8286125995055,
    "ordering_H_0.03125": 4233.733251621845,
    "cubic_term_0.03125": 12193539523277.22,
    "total_0.125": 20545895.7878632,
    "ordering_0.125": 4150.835554078286,
    "ordering_H_0.125": 4233.740346781034,
    "cubic_term_0.125": 12193539523277.22,
    "total_0.5": 5020604.967798142,
    "ordering_0.5": 4150.946615384182,
    "ordering_H_0.5": 4233.853867185308,
    "cubic_term_0.5": 12193539523277.22
   },
   "direct_truncation_coarse": 9.554499026223816e-15,
   "direct_truncation_ref4": 8.228346154375757e-16,
   "direct_truncation_over_W_ordering": 2.584725557720749e-07
  },
  {
   "kappa_t": 4.0,
   "ref_norms": {
    "v": 8.625018828830929e-10,
    "q": 2.6650267567500252e-08,
    "p3": 4.524305009504196e-19,
    "p4": 4.877041814245568e-18
   },
   "refdiff_norms": {
    "v": 5.269736534806603e-11,
    "q": 1.304556538187701e-09,
    "p3": 2.0826397471569345e-20
   },
   "S": {
    "linear": 0.018250411419590856,
    "quadratic": 0.000599116652970914,
    "cubic_coef": 1.2099722410578967e-05,
    "linear_H": 0.02234995327732962,
    "quadratic_H": 0.0007003277788115585,
    "total_0.03125": 0.0005703256463391633,
    "ordering_0.03125": 5.850749729284498e-07,
    "ordering_H_0.03125": 6.839139959831002e-07,
    "cubic_term_0.03125": 3.6925422395565697e-10,
    "total_0.125": 0.002281319952705416,
    "ordering_0.125": 9.361227531667971e-06,
    "ordering_H_0.125": 1.0942659814437589e-05,
    "cubic_term_0.125": 2.3632270333162046e-08,
    "total_0.5": 0.009126391350512995,
    "ordering_0.5": 0.00014978679941717236,
    "ordering_H_0.5": 0.00017509174180998545,
    "cubic_term_0.5": 1.512465301322371e-06
   },
   "S_refcheck": {
    "linear": 3.80204793435982e-16,
    "quadratic": 1.8831291066038463e-06,
    "cubic_coef": 1.400086578042033e-16,
    "linear_H": 1.5523285032872092e-16,
    "quadratic_H": 1.8646002512619022e-06,
    "total_0.03125": 8.104061058753626e-13,
    "ordering_0.03125": 1.8831283564543645e-06,
    "ordering_H_0.03125": 1.8645994359255955e-06,
    "cubic_term_0.03125": 1.400086578042033e-16,
    "total_0.125": 2.0538496159018986e-11,
    "ordering_0.125": 1.8831171060086554e-06,
    "ordering_H_0.125": 1.8645872085716266e-06,
    "cubic_term_0.125": 1.400086578042033e-16,
    "total_0.5": 4.625383061733129e-10,
    "ordering_0.5": 1.8829371065105624e-06,
    "ordering_H_0.5": 1.8643915924491158e-06,
    "cubic_term_0.5": 1.400086578042033e-16
   },
   "W": {
    "linear": 9.032430469542796e-10,
    "quadratic": 1.2256226115992112e-07,
    "cubic_coef": 4.993608918035232e-19,
    "linear_H": 1.0753022123981237e-09,
    "quadratic_H": 1.3787763488415346e-07,
    "quartic_coef": 7.163701300285524e-17,
    "total_0.03125": 9.488869410612887e-11,
    "ordering_0.03125": 1.1968970816396864e-10,
    "ordering_H_0.03125": 1.346461278165453e-10,
    "cubic_term_0.03125": 1.5239285028183692e-23,
    "quartic_term_0.03125": 6.831837940488362e-23,
    "total_0.125": 1.8134289829685918e-09,
    "ordering_0.125": 1.9150353306181493e-09,
    "ordering_H_0.125": 2.1543380450608723e-09,
    "cubic_term_0.125": 9.753142418037563e-22,
    "quartic_term_0.125": 1.7489505127650206e-20,
    "total_0.5": 3.0232215832701204e-08,
    "ordering_0.5": 3.0640565288457996e-08,
    "ordering_H_0.5": 3.446940871992742e-08,
    "cubic_term_0.5": 6.24201114754404e-20,
    "quartic_term_0.5": 4.477313312678453e-18
   },
   "W_refcheck": {
    "linear": 0.05834239800369902,
    "quadratic": 0.009676226145629501,
    "cubic_coef": 0.03508497678212608,
    "linear_H": 0.05834232516475182,
    "quadratic_H": 0.01000193753265473,
    "quartic_coef": 0.008168171859800476,
    "total_0.03125": 0.0030737929080743433,
    "ordering_0.03125": 0.009676226145632589,
    "ordering_H_0.03125": 0.010001937532657454,
    "cubic_term_0.03125": 0.03508497678212608,
    "quartic_term_0.03125": 0.008168171859800476,
    "total_0.125": 0.006879568130708132,
    "ordering_0.125": 0.00967622614564061,
    "ordering_H_0.125": 0.01000193753266286,
    "cubic_term_0.125": 0.03508497678212608,
    "quartic_term_0.125": 0.008168171859800476,
    "total_0.5": 0.008999775877055553,
    "ordering_0.5": 0.009676226145666631,
    "ordering_H_0.5": 0.010001937532643813,
    "cubic_term_0.5": 0.03508497678212608,
    "quartic_term_0.5": 0.008168171859800476
   },
   "Wt": {
    "linear": 9.032375771586315e-10,
    "quadratic": 1.2256226116140748e-07,
    "cubic_coef": 4.993666984065024e-19,
    "linear_H": 1.0752969709976077e-09,
    "quadratic_H": 1.3787763488584258e-07,
    "quartic_coef": 7.163701300443993e-17,
    "total_0.03125": 9.488893176976728e-11,
    "ordering_0.03125": 1.196897081654202e-10,
    "ordering_H_0.03125": 1.346461278181948e-10,
    "cubic_term_0.03125": 1.523946223164375e-23,
    "quartic_term_0.03125": 6.831837940639489e-23,
    "total_0.125": 1.8134299065914456e-09,
    "ordering_0.125": 1.915035330641374e-09,
    "ordering_H_0.125": 2.1543380450872648e-09,
    "cubic_term_0.125": 9.753255828252e-22,
    "quartic_term_0.125": 1.7489505128037092e-20,
    "total_0.5": 3.023221950127549e-08,
    "ordering_0.5": 3.064056528882958e-08,
    "ordering_H_0.5": 3.4469408720349694e-08,
    "cubic_term_0.5": 6.24208373008128e-20,
    "quartic_term_0.5": 4.4773133127774955e-18
   },
   "Wt_refcheck": {
    "linear": 0.05834275130555953,
    "quadratic": 0.00967622614551129,
    "cubic_coef": 0.03508447019728958,
    "linear_H": 0.05834260954176664,
    "quadratic_H": 0.010001937532530855,
    "quartic_coef": 0.008168171859607571,
    "total_0.03125": 0.0030737743018085413,
    "ordering_0.03125": 0.00967622614551416,
    "ordering_H_0.03125": 0.010001937532533579,
    "cubic_term_0.03125": 0.03508447019728958,
    "quartic_term_0.03125": 0.008168171859607571,
    "total_0.125": 0.006879565807942562,
    "ordering_0.125": 0.00967622614552218,
    "ordering_H_0.125": 0.010001937532538793,
    "cubic_term_0.125": 0.03508447019728958,
    "quartic_term_0.125": 0.008168171859607571,
    "total_0.5": 0.008999775008478834,
    "ordering_0.5": 0.009676226145547775,
    "ordering_H_0.5": 0.01000193753251994,
    "cubic_term_0.5": 0.03508447019728958,
    "quartic_term_0.5": 0.008168171859607571
   },
   "W_timecheck": {
    "linear": 6.055729591875515e-06,
    "quadratic": 1.2127367102298016e-11,
    "cubic_coef": 1.1628069146940723e-05,
    "linear_H": 4.874351094585838e-06,
    "quadratic_H": 1.2250834206304018e-11,
    "quartic_coef": 2.2121050371792678e-11,
    "total_0.03125": 2.5046570684787155e-06,
    "ordering_0.03125": 1.2127583072365474e-11,
    "ordering_H_0.03125": 1.2250642226078302e-11,
    "cubic_term_0.03125": 1.1628069146940723e-05,
    "quartic_term_0.03125": 2.2121050371792678e-11,
    "total_0.125": 5.093239726712808e-07,
    "ordering_0.125": 1.2127583072399348e-11,
    "ordering_H_0.125": 1.2250834206326909e-11,
    "cubic_term_0.125": 1.1628069146940723e-05,
    "quartic_term_0.125": 2.2121050371792678e-11,
    "total_0.5": 1.2134652341391117e-07,
    "ordering_0.5": 1.2127151132834763e-11,
    "ordering_H_0.5": 1.2250642226472157e-11,
    "cubic_term_0.5": 1.1628069146940723e-05,
    "quartic_term_0.5": 2.2121050371792678e-11
   },
   "ratio_S_over_W": {
    "linear": 20205426.968002617,
    "quadratic": 4888.2637061434225,
    "cubic_coef": 24230416536783.344,
    "linear_H": 20784811.023019355,
    "quadratic_H": 5079.3428491864015,
    "total_0.03125": 6010469.969175452,
    "ordering_0.03125": 4888.264679590728,
    "ordering_H_0.03125": 5079.343959411367,
    "cubic_term_0.03125": 24230416536783.344,
    "total_0.125": 1258014.4985721384,
    "ordering_0.125": 4888.279282370359,
    "ordering_H_0.125": 5079.360613588568,
    "cubic_term_0.125": 24230416536783.344,
    "total_0.5": 301876.36265289143,
    "ordering_0.5": 4888.512924191891,
    "ordering_H_0.5": 5079.627075493221,
    "cubic_term_0.5": 24230416536783.344
   },
   "direct_truncation_coarse": 7.919189260720066e-15,
   "direct_truncation_ref4": 6.01884746013356e-16,
   "direct_truncation_over_W_ordering": 2.5845441120837117e-07
  }
 ],
 "verdicts": {
  "P1": true,
  "P2": true,
  "P3": true,
  "P4_N2048_bound": null,
  "P5_ratio_1e3": true,
  "P6": true,
  "P7_quartic": true,
  "P7_direct": true,
  "P8": true,
  "P9": true,
  "P10": false,
  "P11": true
 },
 "S_meta": {
  "N": 512,
  "lam_dense_vs_iter": 2.0309907005485176e-14,
  "phi_dense_vs_iter": 2.4228478265996315e-10,
  "eig_seconds": 2.1140586000401527,
  "seconds": 7.0916762999258935,
  "checks": [
   {
    "kappa_t": 0.25,
    "q_residual": 1.6906886797184359e-06,
    "p3_residual": 6.664114635702738e-12,
    "q_imag_ratio": 8.025680911886284e-07,
    "p3_imag_ratio": 1.363355556767546e-07,
    "q_sum_vs_modal": 2.804425689978992e-10,
    "v_L2": 0.7786271798898514,
    "q_L2": 0.0002965965931163689,
    "p3_L2": 6.250846113657944e-07
   },
   {
    "kappa_t": 1.0,
    "q_residual": 1.7002398320225248e-06,
    "p3_residual": 5.93969577302338e-14,
    "q_imag_ratio": 8.680792509562944e-08,
    "p3_imag_ratio": 4.532020431568174e-08,
    "q_sum_vs_modal": 3.014124725696998e-11,
    "v_L2": 0.3675514843132556,
    "q_L2": 0.0006137446842493517,
    "p3_L2": 9.273941289962236e-06
   },
   {
    "kappa_t": 4.0,
    "q_residual": 3.7633876239179165e-07,
    "p3_residual": 3.479124582740353e-14,
    "q_imag_ratio": 2.4321315125549407e-09,
    "p3_imag_ratio": 1.1382455758330838e-08,
    "q_sum_vs_modal": 7.809242264715312e-14,
    "v_L2": 0.018250411419590773,
    "q_L2": 0.0005991173865379915,
    "p3_L2": 1.2099722410578932e-05
   }
  ],
  "min_q_resonance": 1.9220763223794222e-08,
  "cond_U": 94488331.76716979
 },
 "W_meta": {
  "coarse": {
   "N": 512,
   "M": 512,
   "rtol": 1e-09,
   "direct_eps": 0.5,
   "accepted": 30897,
   "rejected": 0,
   "seconds": 1811.9894253001548,
   "LU_count": 247168,
   "max_fixed_point": 3,
   "stages": 7
  },
  "tight": {
   "N": 512,
   "M": 512,
   "rtol": 1e-11,
   "direct_eps": null,
   "accepted": 44239,
   "rejected": 0,
   "seconds": 1783.6069048999343,
   "LU_count": 353912,
   "max_fixed_point": 0,
   "stages": 7
  },
  "ref2": {
   "N": 512,
   "M": 1024,
   "rtol": 1e-09,
   "direct_eps": null,
   "accepted": 18213,
   "rejected": 0,
   "seconds": 1363.4282215998974,
   "LU_count": 145700,
   "max_fixed_point": 0,
   "stages": 7
  },
  "ref4": {
   "N": 512,
   "M": 2048,
   "rtol": 1e-09,
   "direct_eps": 0.5,
   "accepted": 31283,
   "rejected": 0,
   "seconds": 5911.359187500086,
   "LU_count": 250260,
   "max_fixed_point": 3,
   "stages": 7
  }
 },
 "mode": {
  "N": 512,
  "lam_real": -1576.7881041385995,
  "lam_imag": -15589495179.060167,
  "residual": 5.450386983766515e-16,
  "imag_over_N3": -116.15079029694324,
  "lean_bounds": true,
  "seconds": 1.0338753999676555
 },
 "note": "P4 (decrease between meshes) and P5 (growth of the ratio in N) are judged across meshes in fN_summary.py."
}

==> anc/B4_fh_comparison/summary.json <==
{
 "meshes": [
  512,
  1024,
  2048
 ],
 "complete": true,
 "verdicts": {
  "P1": true,
  "P2": true,
  "P3": true,
  "P5_ratio_1e3": true,
  "P6": true,
  "P7_quartic": true,
  "P8": true,
  "P9": true,
  "P10": false,
  "P11": true,
  "P7_direct": true,
  "P4_decrease": true,
  "P4_N2048_bound": true,
  "P5_growth": true
 },
 "per_mesh": {
  "512": {
   "P1": true,
   "P2": true,
   "P3": true,
   "P4_N2048_bound": null,
   "P5_ratio_1e3": true,
   "P6": true,
   "P7_quartic": true,
   "P7_direct": true,
   "P8": true,
   "P9": true,
   "P10": false,
   "P11": true
  },
  "1024": {
   "P1": true,
   "P2": true,
   "P3": true,
   "P4_N2048_bound": null,
   "P5_ratio_1e3": true,
   "P6": true,
   "P7_quartic": true,
   "P7_direct": null,
   "P8": true,
   "P9": true,
   "P10": false,
   "P11": true
  },
  "2048": {
   "P1": true,
   "P2": true,
   "P3": true,
   "P4_N2048_bound": true,
   "P5_ratio_1e3": true,
   "P6": true,
   "P7_quartic": true,
   "P7_direct": null,
   "P8": true,
   "P9": true,
   "P10": false,
   "P11": true
  }
 },
 "W_quadratic_fall": {
  "512->1024": [
   3.9987763216725485,
   4.000039348362314,
   4.001311164811212
  ],
  "1024->2048": [
   3.999076683137166,
   4.000536835336435,
   4.000596132458588
  ]
 },
 "ordering_ratio": {
  "kt0.25_eps0.03125": [
   1786.3011248945093,
   7143.209527382108,
   28566.319745904242
  ],
  "kt0.25_eps0.125": [
   1786.3011829817142,
   7143.21007356415,
   28566.3269574362
  ],
  "kt1_eps0.03125": [
   4150.8286125995055,
   16607.024931050575,
   66443.5739885576
  ],
  "kt1_eps0.125": [
   4150.835554078286,
   16607.134443484105,
   66445.32064624113
  ],
  "kt4_eps0.03125": [
   4888.264679590728,
   19570.98552395696,
   78318.27716735298
  ],
  "kt4_eps0.125": [
   4888.279282370359,
   19571.21955400037,
   78322.02565559026
  ]
 },
 "ordering_ratio_grows": {
  "kt1_eps0.03125": true,
  "kt1_eps0.125": true,
  "kt4_eps0.03125": true,
  "kt4_eps0.125": true
 }
}

==> anc/B4_fh_comparison/summary_table.md <==
# f_N contrast: summary (all meshes)

## C_S t = 0.25

| quantity | S, N=512 | S, N=1024 | S, N=2048 | W, N=512 | W, N=1024 | W, N=2048 |
|---|---|---|---|---|---|---|
| linear | 7.786e-01 | 7.787e-01 | 7.788e-01 | 7.219e-09 | 3.869e-08 | 5.472e-09 |
| quadratic | 2.966e-04 | 2.966e-04 | 2.966e-04 | 1.660e-07 | 4.152e-08 | 1.038e-08 |
| ordering_0.03125 | 2.896e-07 | 2.897e-07 | 2.897e-07 | 1.621e-10 | 4.055e-11 | 1.014e-11 |
| ordering_0.125 | 4.634e-06 | 4.634e-06 | 4.634e-06 | 2.594e-09 | 6.488e-10 | 1.622e-10 |
| total_0.125 | 9.733e-02 | 9.734e-02 | 9.734e-02 | 2.282e-09 | 5.192e-09 | 7.781e-10 |

## C_S t = 1

| quantity | S, N=512 | S, N=1024 | S, N=2048 | W, N=512 | W, N=1024 | W, N=2048 |
|---|---|---|---|---|---|---|
| linear | 3.676e-01 | 3.677e-01 | 3.678e-01 | 2.575e-09 | 1.380e-08 | 1.952e-09 |
| quadratic | 6.137e-04 | 6.139e-04 | 6.139e-04 | 1.479e-07 | 3.696e-08 | 9.240e-09 |
| ordering_0.03125 | 5.994e-07 | 5.995e-07 | 5.995e-07 | 1.444e-10 | 3.610e-11 | 9.023e-12 |
| ordering_0.125 | 9.590e-06 | 9.592e-06 | 9.593e-06 | 2.310e-09 | 5.776e-10 | 1.444e-10 |
| total_0.125 | 4.594e-02 | 4.596e-02 | 4.597e-02 | 2.236e-09 | 1.976e-09 | 3.184e-10 |

## C_S t = 4

| quantity | S, N=512 | S, N=1024 | S, N=2048 | W, N=512 | W, N=1024 | W, N=2048 |
|---|---|---|---|---|---|---|
| linear | 1.825e-02 | 1.828e-02 | 1.830e-02 | 9.032e-10 | 4.841e-09 | 6.846e-10 |
| quadratic | 5.991e-04 | 5.995e-04 | 5.996e-04 | 1.226e-07 | 3.063e-08 | 7.656e-09 |
| ordering_0.03125 | 5.851e-07 | 5.854e-07 | 5.856e-07 | 1.197e-10 | 2.991e-11 | 7.477e-12 |
| ordering_0.125 | 9.361e-06 | 9.367e-06 | 9.370e-06 | 1.915e-09 | 4.786e-10 | 1.196e-10 |
| total_0.125 | 2.281e-03 | 2.285e-03 | 2.287e-03 | 1.813e-09 | 1.058e-09 | 2.004e-10 |

## Verdicts

| prediction | N=512 | N=1024 | N=2048 | all |
|---|---|---|---|---|
| P1 | True | True | True | True |
| P2 | True | True | True | True |
| P3 | True | True | True | True |
| P5_ratio_1e3 | True | True | True | True |
| P6 | True | True | True | True |
| P7_quartic | True | True | True | True |
| P8 | True | True | True | True |
| P9 | True | True | True | True |
| P10 | False | False | False | False |
| P11 | True | True | True | True |
| P4_decrease |  |  |  | True |
| P4_N2048_bound |  |  |  | True |
| P5_growth |  |  |  | True |
| P7_direct |  |  |  | True |


==> anc/B5_further/coarse_mesh_correction/twomesh_out.txt <==
setup 0.0 s
D1 done 0.2 s
D2 done 0.4 s
D3 done 0.6 s
data      t     eps  Nc     ||u||       ref    v_1024      u_Nc     tilde    u_1024
D1   0.0030  0.0312  16  2.35e-02  2.57e-10  3.47e-06  4.66e-06  2.69e-09  1.04e-09
D1   0.0030  0.0312  32  2.35e-02  2.57e-10  3.47e-06  1.11e-06  1.25e-09  1.04e-09
D1   0.0030  0.0312  64  2.35e-02  2.57e-10  3.47e-06  2.75e-07  1.07e-09  1.04e-09
D1   0.0030  0.1250  16  9.40e-02  1.03e-09  5.55e-05  1.87e-05  3.80e-08  4.15e-09
D1   0.0030  0.1250  32  9.40e-02  1.03e-09  5.55e-05  4.45e-06  1.05e-08  4.15e-09
D1   0.0030  0.1250  64  9.40e-02  1.03e-09  5.55e-05  1.10e-06  4.98e-09  4.15e-09
D1   0.0030  0.5000  16  3.76e-01  4.11e-09  8.90e-04  7.48e-05  5.97e-07  1.66e-08
D1   0.0030  0.5000  32  3.76e-01  4.11e-09  8.90e-04  1.78e-05  1.49e-07  1.66e-08
D1   0.0030  0.5000  64  3.76e-01  4.11e-09  8.90e-04  4.41e-06  4.19e-08  1.66e-08
D1   0.0100  0.0312  16  1.35e-02  1.85e-10  5.12e-06  2.58e-06  1.58e-09  5.44e-10
D1   0.0100  0.0312  32  1.35e-02  1.85e-10  5.12e-06  6.39e-07  4.37e-10  5.44e-10
D1   0.0100  0.0312  64  1.35e-02  1.85e-10  5.12e-06  1.59e-07  4.94e-10  5.44e-10
D1   0.0100  0.1250  16  5.41e-02  7.41e-10  8.19e-05  1.03e-05  2.84e-08  2.17e-09
D1   0.0100  0.1250  32  5.41e-02  7.41e-10  8.19e-05  2.56e-06  5.21e-09  2.17e-09
D1   0.0100  0.1250  64  5.41e-02  7.41e-10  8.19e-05  6.37e-07  1.74e-09  2.17e-09
D1   0.0100  0.5000  16  2.18e-01  2.97e-09  1.32e-03  4.12e-05  4.69e-07  8.66e-09
D1   0.0100  0.5000  32  2.18e-01  2.97e-09  1.32e-03  1.02e-05  9.49e-08  8.66e-09
D1   0.0100  0.5000  64  2.18e-01  2.97e-09  1.32e-03  2.54e-06  1.97e-08  8.66e-09
D1   0.0302  0.0312  16  2.92e-03  2.01e-10  1.98e-06  2.07e-06  7.98e-10  5.81e-10
D1   0.0302  0.0312  32  2.92e-03  2.01e-10  1.98e-06  5.14e-07  6.48e-10  5.81e-10
D1   0.0302  0.0312  64  2.92e-03  2.01e-10  1.98e-06  1.28e-07  5.98e-10  5.81e-10
D1   0.0302  0.1250  16  1.17e-02  8.04e-10  3.17e-05  8.27e-06  7.27e-09  2.32e-09
D1   0.0302  0.1250  32  1.17e-02  8.04e-10  3.17e-05  2.06e-06  3.58e-09  2.32e-09
D1   0.0302  0.1250  64  1.17e-02  8.04e-10  3.17e-05  5.14e-07  2.62e-09  2.32e-09
D1   0.0302  0.5000  16  4.72e-02  3.24e-09  5.11e-04  3.31e-05  1.02e-07  9.33e-09
D1   0.0302  0.5000  32  4.72e-02  3.24e-09  5.11e-04  8.24e-06  3.31e-08  9.33e-09
D1   0.0302  0.5000  64  4.72e-02  3.24e-09  5.11e-04  2.06e-06  1.48e-08  9.33e-09
D1   0.1000  0.0312  16  1.46e-05  3.92e-12  1.11e-08  4.82e-08  4.27e-11  1.28e-11
D1   0.1000  0.0312  32  1.46e-05  3.92e-12  1.11e-08  1.20e-08  2.04e-11  1.28e-11
D1   0.1000  0.0312  64  1.46e-05  3.92e-12  1.11e-08  2.99e-09  1.47e-11  1.28e-11
D1   0.1000  0.1250  16  5.86e-05  1.57e-11  1.79e-07  1.93e-07  5.32e-10  5.12e-11
D1   0.1000  0.1250  32  5.86e-05  1.57e-11  1.79e-07  4.80e-08  1.73e-10  5.12e-11
D1   0.1000  0.1250  64  5.86e-05  1.57e-11  1.79e-07  1.20e-08  8.17e-11  5.12e-11
D1   0.1000  0.5000  16  2.37e-04  6.35e-11  2.88e-06  7.79e-07  7.95e-09  2.06e-10
D1   0.1000  0.5000  32  2.37e-04  6.35e-11  2.88e-06  1.93e-07  2.17e-09  2.06e-10
D1   0.1000  0.5000  64  2.37e-04  6.35e-11  2.88e-06  4.83e-08  6.99e-10  2.06e-10
D2   0.0030  0.0312  16  2.88e-02  1.03e-09  4.81e-06  2.15e-05  8.33e-09  2.95e-09
D2   0.0030  0.0312  32  2.88e-02  1.03e-09  4.81e-06  2.20e-07  2.95e-09  2.95e-09
D2   0.0030  0.0312  64  2.88e-02  1.03e-09  4.81e-06  1.64e-06  3.01e-09  2.95e-09
D2   0.0030  0.1250  16  1.15e-01  4.13e-09  7.70e-05  8.59e-05  1.26e-07  1.18e-08
D2   0.0030  0.1250  32  1.15e-01  4.13e-09  7.70e-05  8.79e-07  1.23e-08  1.18e-08
D2   0.0030  0.1250  64  1.15e-01  4.13e-09  7.70e-05  6.56e-06  1.49e-08  1.18e-08
D2   0.0030  0.5000  16  4.61e-01  1.65e-08  1.23e-03  3.44e-04  2.01e-06  4.72e-08
D2   0.0030  0.5000  32  4.61e-01  1.65e-08  1.23e-03  3.51e-06  7.90e-08  4.72e-08
D2   0.0030  0.5000  64  4.61e-01  1.65e-08  1.23e-03  2.62e-05  1.52e-07  4.72e-08
D2   0.0100  0.0312  16  1.88e-02  1.80e-10  7.54e-06  1.02e-05  2.37e-09  1.05e-09
D2   0.0100  0.0312  32  1.88e-02  1.80e-10  7.54e-06  7.46e-07  1.22e-09  1.05e-09
D2   0.0100  0.0312  64  1.88e-02  1.80e-10  7.54e-06  6.90e-07  1.07e-09  1.05e-09
D2   0.0100  0.1250  16  7.54e-02  7.19e-10  1.21e-04  4.08e-05  2.97e-08  4.18e-09
D2   0.0100  0.1250  32  7.54e-02  7.19e-10  1.21e-04  2.98e-06  9.48e-09  4.18e-09
D2   0.0100  0.1250  64  7.54e-02  7.19e-10  1.21e-04  2.76e-06  6.29e-09  4.18e-09
D2   0.0100  0.5000  16  3.03e-01  2.85e-09  1.94e-03  1.63e-04  4.57e-07  1.67e-08
D2   0.0100  0.5000  32  3.03e-01  2.85e-09  1.94e-03  1.18e-05  1.30e-07  1.67e-08
D2   0.0100  0.5000  64  3.03e-01  2.85e-09  1.94e-03  1.11e-05  8.13e-08  1.67e-08
D2   0.0302  0.0312  16  4.10e-03  1.84e-10  3.37e-06  5.12e-06  3.03e-09  5.54e-10
D2   0.0302  0.0312  32  4.10e-03  1.84e-10  3.37e-06  7.67e-07  7.31e-10  5.54e-10
D2   0.0302  0.0312  64  4.10e-03  1.84e-10  3.37e-06  5.62e-08  4.51e-10  5.54e-10
D2   0.0302  0.1250  16  1.65e-02  7.37e-10  5.41e-05  2.05e-05  4.18e-08  2.22e-09
D2   0.0302  0.1250  32  1.65e-02  7.37e-10  5.41e-05  3.07e-06  5.22e-09  2.22e-09
D2   0.0302  0.1250  64  1.65e-02  7.37e-10  5.41e-05  2.25e-07  1.34e-09  2.22e-09
D2   0.0302  0.5000  16  6.65e-02  2.97e-09  8.73e-04  8.25e-05  6.47e-07  8.88e-09
D2   0.0302  0.5000  32  6.65e-02  2.97e-09  8.73e-04  1.23e-05  5.92e-08  8.88e-09
D2   0.0302  0.5000  64  6.65e-02  2.97e-09  8.73e-04  9.00e-07  2.83e-08  8.88e-09
D2   0.1000  0.0312  16  2.06e-05  5.01e-12  1.93e-08  7.91e-08  8.28e-11  1.66e-11
D2   0.1000  0.0312  32  2.06e-05  5.01e-12  1.93e-08  1.71e-08  3.01e-11  1.66e-11
D2   0.1000  0.0312  64  2.06e-05  5.01e-12  1.93e-08  3.41e-09  1.89e-11  1.66e-11
D2   0.1000  0.1250  16  8.24e-05  2.01e-11  3.10e-07  3.17e-07  1.13e-09  6.64e-11
D2   0.1000  0.1250  32  8.24e-05  2.01e-11  3.10e-07  6.84e-08  2.83e-10  6.64e-11
D2   0.1000  0.1250  64  8.24e-05  2.01e-11  3.10e-07  1.37e-08  1.04e-10  6.64e-11
D2   0.1000  0.5000  16  3.34e-04  8.13e-11  5.01e-06  1.28e-06  1.74e-08  2.68e-10
D2   0.1000  0.5000  32  3.34e-04  8.13e-11  5.01e-06  2.76e-07  3.77e-09  2.68e-10
D2   0.1000  0.5000  64  3.34e-04  8.13e-11  5.01e-06  5.51e-08  8.82e-10  2.68e-10
D3   0.0030  0.0312  16  2.59e-02  1.53e-10  3.43e-06  4.06e-06  1.30e-09  6.82e-10
D3   0.0030  0.0312  32  2.59e-02  1.53e-10  3.43e-06  9.11e-07  6.34e-10  6.82e-10
D3   0.0030  0.0312  64  2.59e-02  1.53e-10  3.43e-06  1.98e-07  6.54e-10  6.82e-10
D3   0.0030  0.1250  16  1.04e-01  6.13e-10  5.49e-05  1.62e-05  2.18e-08  2.73e-09
D3   0.0030  0.1250  32  1.04e-01  6.13e-10  5.49e-05  3.64e-06  4.53e-09  2.73e-09
D3   0.0030  0.1250  64  1.04e-01  6.13e-10  5.49e-05  7.90e-07  2.43e-09  2.73e-09
D3   0.0030  0.5000  16  4.15e-01  2.45e-09  8.80e-04  6.48e-05  3.59e-07  1.09e-08
D3   0.0030  0.5000  32  4.15e-01  2.45e-09  8.80e-04  1.46e-05  7.31e-08  1.09e-08
D3   0.0030  0.5000  64  4.15e-01  2.45e-09  8.80e-04  3.15e-06  1.56e-08  1.09e-08
D3   0.0100  0.0312  16  1.67e-02  3.21e-10  6.16e-06  3.81e-06  7.66e-10  9.14e-10
D3   0.0100  0.0312  32  1.67e-02  3.21e-10  6.16e-06  9.13e-07  5.71e-10  9.14e-10
D3   0.0100  0.0312  64  1.67e-02  3.21e-10  6.16e-06  2.16e-07  8.27e-10  9.14e-10
D3   0.0100  0.1250  16  6.67e-02  1.28e-09  9.86e-05  1.52e-05  2.22e-08  3.65e-09
D3   0.0100  0.1250  32  6.67e-02  1.28e-09  9.86e-05  3.65e-06  2.42e-09  3.65e-09
D3   0.0100  0.1250  64  6.67e-02  1.28e-09  9.86e-05  8.64e-07  2.28e-09  3.65e-09
D3   0.0100  0.5000  16  2.68e-01  5.15e-09  1.58e-03  6.07e-05  3.97e-07  1.46e-08
D3   0.0100  0.5000  32  2.68e-01  5.15e-09  1.58e-03  1.45e-05  7.88e-08  1.46e-08
D3   0.0100  0.5000  64  2.68e-01  5.15e-09  1.58e-03  3.44e-06  9.26e-09  1.46e-08
D3   0.0302  0.0312  16  3.63e-03  2.69e-10  2.69e-06  3.19e-06  1.62e-09  8.33e-10
D3   0.0302  0.0312  32  3.63e-03  2.69e-10  2.69e-06  7.83e-07  1.04e-09  8.33e-10
D3   0.0302  0.0312  64  3.63e-03  2.69e-10  2.69e-06  1.91e-07  8.81e-10  8.33e-10
D3   0.0302  0.1250  16  1.45e-02  1.08e-09  4.31e-05  1.28e-05  1.64e-08  3.33e-09
D3   0.0302  0.1250  32  1.45e-02  1.08e-09  4.31e-05  3.13e-06  6.72e-09  3.33e-09
D3   0.0302  0.1250  64  1.45e-02  1.08e-09  4.31e-05  7.66e-07  4.12e-09  3.33e-09
D3   0.0302  0.5000  16  5.87e-02  4.34e-09  6.96e-04  5.12e-05  2.26e-07  1.34e-08
D3   0.0302  0.5000  32  5.87e-02  4.34e-09  6.96e-04  1.26e-05  6.92e-08  1.34e-08
D3   0.0302  0.5000  64  5.87e-02  4.34e-09  6.96e-04  3.07e-06  2.65e-08  1.34e-08
D3   0.1000  0.0312  16  1.82e-05  4.97e-12  1.53e-08  6.32e-08  6.15e-11  1.64e-11
D3   0.1000  0.0312  32  1.82e-05  4.97e-12  1.53e-08  1.56e-08  2.77e-11  1.64e-11
D3   0.1000  0.0312  64  1.82e-05  4.97e-12  1.53e-08  3.88e-09  1.92e-11  1.64e-11
D3   0.1000  0.1250  16  7.29e-05  1.99e-11  2.46e-07  2.53e-07  7.89e-10  6.59e-11
D3   0.1000  0.1250  32  7.29e-05  1.99e-11  2.46e-07  6.26e-08  2.47e-10  6.59e-11
D3   0.1000  0.1250  64  7.29e-05  1.99e-11  2.46e-07  1.55e-08  1.11e-10  6.59e-11
D3   0.1000  0.5000  16  2.95e-04  8.05e-11  3.98e-06  1.02e-06  1.19e-08  2.66e-10
D3   0.1000  0.5000  32  2.95e-04  8.05e-11  3.98e-06  2.53e-07  3.19e-09  2.66e-10
D3   0.1000  0.5000  64  2.95e-04  8.05e-11  3.98e-06  6.27e-08  9.90e-10  2.66e-10


==> anc/B5_further/coarse_mesh_correction/twomesh_pilot.json <==
[
 {
  "data": "D1",
  "t": 0.003017631246761021,
  "ep": 0.03125,
  "Nc": 16,
  "u_norm": 0.02349879626904164,
  "ref": 2.567451169535748e-10,
  "direct_fine": 1.0382825188997724e-09,
  "linear_fine": 3.4700012987049276e-06,
  "direct_coarse": 4.662963020673312e-06,
  "two_mesh": 2.687086395700755e-09
 },
 {
  "data": "D1",
  "t": 0.003017631246761021,
  "ep": 0.03125,
  "Nc": 32,
  "u_norm": 0.02349879626904164,
  "ref": 2.567451169535748e-10,
  "direct_fine": 1.0382825188997724e-09,
  "linear_fine": 3.4700012987049276e-06,
  "direct_coarse": 1.1127770583942932e-06,
  "two_mesh": 1.2488525057230987e-09
 },
 {
  "data": "D1",
  "t": 0.003017631246761021,
  "ep": 0.03125,
  "Nc": 64,
  "u_norm": 0.02349879626904164,
  "ref": 2.567451169535748e-10,
  "direct_fine": 1.0382825188997724e-09,
  "linear_fine": 3.4700012987049276e-06,
  "direct_coarse": 2.751129641881585e-07,
  "two_mesh": 1.0653667466709525e-09
 },
 {
  "data": "D1",
  "t": 0.003017631246761021,
  "ep": 0.125,
  "Nc": 16,
  "u_norm": 0.09401889158431395,
  "ref": 1.0272311767681128e-09,
  "direct_fine": 4.154078011024079e-09,
  "linear_fine": 5.55460088633405e-05,
  "direct_coarse": 1.866072990410333e-05,
  "two_mesh": 3.803940734695266e-08
 },
 {
  "data": "D1",
  "t": 0.003017631246761021,
  "ep": 0.125,
  "Nc": 32,
  "u_norm": 0.09401889158431395,
  "ref": 1.0272311767681128e-09,
  "direct_fine": 4.154078011024079e-09,
  "linear_fine": 5.55460088633405e-05,
  "direct_coarse": 4.452521964495597e-06,
  "two_mesh": 1.052444949505602e-08
 },
 {
  "data": "D1",
  "t": 0.003017631246761021,
  "ep": 0.125,
  "Nc": 64,
  "u_norm": 0.09401889158431395,
  "ref": 1.0272311767681128e-09,
  "direct_fine": 4.154078011024079e-09,
  "linear_fine": 5.55460088633405e-05,
  "direct_coarse": 1.1007480943553334e-06,
  "two_mesh": 4.979417196530575e-09
 },
 {
  "data": "D1",
  "t": 0.003017631246761021,
  "ep": 0.5,
  "Nc": 16,
  "u_norm": 0.37645389190681966,
  "ref": 4.112940959409869e-09,
  "direct_fine": 1.6631499847765203e-08,
  "linear_fine": 0.0008902154867353958,
  "direct_coarse": 7.478504894591948e-05,
  "two_mesh": 5.969915377521444e-07
 },
 {
  "data": "D1",
  "t": 0.003017631246761021,
  "ep": 0.5,
  "Nc": 32,
  "u_norm": 0.37645389190681966,
  "ref": 4.112940959409869e-09,
  "direct_fine": 1.6631499847765203e-08,
  "linear_fine": 0.0008902154867353958,
  "direct_coarse": 1.78327229396499e-05,
  "two_mesh": 1.492179535670272e-07
 },
 {
  "data": "D1",
  "t": 0.003017631246761021,
  "ep": 0.5,
  "Nc": 64,
  "u_norm": 0.37645389190681966,
  "ref": 4.112940959409869e-09,
  "direct_fine": 1.6631499847765203e-08,
  "linear_fine": 0.0008902154867353958,
  "direct_coarse": 4.407736205077819e-06,
  "two_mesh": 4.1865922808806656e-08
 },
 {
  "data": "D1",
  "t": 0.01,
  "ep": 0.03125,
  "Nc": 16,
  "u_norm": 0.013520050241423788,
  "ref": 1.8514558746783073e-10,
  "direct_fine": 5.440866772124725e-10,
  "linear_fine": 5.117095703769458e-06,
  "direct_coarse": 2.581203020856573e-06,
  "two_mesh": 1.5848577202685938e-09
 },
 {
  "data": "D1",
  "t": 0.01,
  "ep": 0.03125,
  "Nc": 32,
  "u_norm": 0.013520050241423788,
  "ref": 1.8514558746783073e-10,
  "direct_fine": 5.440866772124725e-10,
  "linear_fine": 5.117095703769458e-06,
  "direct_coarse": 6.39329244713159e-07,
  "two_mesh": 4.374559473360965e-10
 },
 {
  "data": "D1",
  "t": 0.01,
  "ep": 0.03125,
  "Nc": 64,
  "u_norm": 0.013520050241423788,
  "ref": 1.8514558746783073e-10,
  "direct_fine": 5.440866772124725e-10,
  "linear_fine": 5.117095703769458e-06,
  "direct_coarse": 1.5929061218271058e-07,
  "two_mesh": 4.935582335164523e-10
 },
 {
  "data": "D1",
  "t": 0.01,
  "ep": 0.125,
  "Nc": 16,
  "u_norm": 0.054140898109547295,
  "ref": 7.410534468327962e-10,
  "direct_fine": 2.17405228183734e-09,
  "linear_fine": 8.193868899168856e-05,
  "direct_coarse": 1.0317815429461687e-05,
  "two_mesh": 2.8365199454129714e-08
 },
 {
  "data": "D1",
  "t": 0.01,
  "ep": 0.125,
  "Nc": 32,
  "u_norm": 0.054140898109547295,
  "ref": 7.410534468327962e-10,
  "direct_fine": 2.17405228183734e-09,
  "linear_fine": 8.193868899168856e-05,
  "direct_coarse": 2.5557668420773866e-06,
  "two_mesh": 5.2122757806588315e-09
 },
 {
  "data": "D1",
  "t": 0.01,
  "ep": 0.125,
  "Nc": 64,
  "u_norm": 0.054140898109547295,
  "ref": 7.410534468327962e-10,
  "direct_fine": 2.17405228183734e-09,
  "linear_fine": 8.193868899168856e-05,
  "direct_coarse": 6.367841426721444e-07,
  "two_mesh": 1.735457388278101e-09
 },
 {
  "data": "D1",
  "t": 0.01,
  "ep": 0.5,
  "Nc": 16,
  "u_norm": 0.21753836677185118,
  "ref": 2.971894144517287e-09,
  "direct_fine": 8.659129760594206e-09,
  "linear_fine": 0.0013151195046653746,
  "direct_coarse": 4.115864056340645e-05,
  "two_mesh": 4.693594395127267e-07
 },
 {
  "data": "D1",
  "t": 0.01,
  "ep": 0.5,
  "Nc": 32,
  "u_norm": 0.21753836677185118,
  "ref": 2.971894144517287e-09,
  "direct_fine": 8.659129760594206e-09,
  "linear_fine": 0.0013151195046653746,
  "direct_coarse": 1.0197967752511457e-05,
  "two_mesh": 9.491911564672612e-08
 },
 {
  "data": "D1",
  "t": 0.01,
  "ep": 0.5,
  "Nc": 64,
  "u_norm": 0.21753836677185118,
  "ref": 2.971894144517287e-09,
  "direct_fine": 8.659129760594206e-09,
  "linear_fine": 0.0013151195046653746,
  "direct_coarse": 2.5410019946393618e-06,
  "two_mesh": 1.9690554760062113e-08
 },
 {
  "data": "D1",
  "t": 0.03017631246761018,
  "ep": 0.03125,
  "Nc": 16,
  "u_norm": 0.0029200594272643034,
  "ref": 2.007689080786226e-10,
  "direct_fine": 5.805005173110873e-10,
  "linear_fine": 1.9791302090599704e-06,
  "direct_coarse": 2.066792495830897e-06,
  "two_mesh": 7.976011567475251e-10
 },
 {
  "data": "D1",
  "t": 0.03017631246761018,
  "ep": 0.03125,
  "Nc": 32,
  "u_norm": 0.0029200594272643034,
  "ref": 2.007689080786226e-10,
  "direct_fine": 5.805005173110873e-10,
  "linear_fine": 1.9791302090599704e-06,
  "direct_coarse": 5.140001877996907e-07,
  "two_mesh": 6.484700858594073e-10
 },
 {
  "data": "D1",
  "t": 0.03017631246761018,
  "ep": 0.03125,
  "Nc": 64,
  "u_norm": 0.0029200594272643034,
  "ref": 2.007689080786226e-10,
  "direct_fine": 5.805005173110873e-10,
  "linear_fine": 1.9791302090599704e-06,
  "direct_coarse": 1.2848972835647765e-07,
  "two_mesh": 5.983902679082077e-10
 },
 {
  "data": "D1",
  "t": 0.03017631246761018,
  "ep": 0.125,
  "Nc": 16,
  "u_norm": 0.011704046539114865,
  "ref": 8.044452492342504e-10,
  "direct_fine": 2.324075150894389e-09,
  "linear_fine": 3.1729830630352905e-05,
  "direct_coarse": 8.269046852288415e-06,
  "two_mesh": 7.2672518251621045e-09
 },
 {
  "data": "D1",
  "t": 0.03017631246761018,
  "ep": 0.125,
  "Nc": 32,
  "u_norm": 0.011704046539114865,
  "ref": 8.044452492342504e-10,
  "direct_fine": 2.324075150894389e-09,
  "linear_fine": 3.1729830630352905e-05,
  "direct_coarse": 2.0568203174934757e-06,
  "two_mesh": 3.5815146299505786e-09
 },
 {
  "data": "D1",
  "t": 0.03017631246761018,
  "ep": 0.125,
  "Nc": 64,
  "u_norm": 0.011704046539114865,
  "ref": 8.044452492342504e-10,
  "direct_fine": 2.324075150894389e-09,
  "linear_fine": 3.1729830630352905e-05,
  "direct_coarse": 5.141873680710146e-07,
  "two_mesh": 2.6246256331687263e-09
 },
 {
  "data": "D1",
  "t": 0.03017631246761018,
  "ep": 0.5,
  "Nc": 16,
  "u_norm": 0.047200573314195964,
  "ref": 3.2399055251026573e-09,
  "direct_fine": 9.32961284704016e-09,
  "linear_fine": 0.0005113797985979325,
  "direct_coarse": 3.310568941592291e-05,
  "two_mesh": 1.0217365981646327e-07
 },
 {
  "data": "D1",
  "t": 0.03017631246761018,
  "ep": 0.5,
  "Nc": 32,
  "u_norm": 0.047200573314195964,
  "ref": 3.2399055251026573e-09,
  "direct_fine": 9.32961284704016e-09,
  "linear_fine": 0.0005113797985979325,
  "direct_coarse": 8.240294385320494e-06,
  "two_mesh": 3.3131885039352696e-08
 },
 {
  "data": "D1",
  "t": 0.03017631246761018,
  "ep": 0.5,
  "Nc": 64,
  "u_norm": 0.047200573314195964,
  "ref": 3.2399055251026573e-09,
  "direct_fine": 9.32961284704016e-09,
  "linear_fine": 0.0005113797985979325,
  "direct_coarse": 2.0603821097981706e-06,
  "two_mesh": 1.4751414746996668e-08
 },
 {
  "data": "D1",
  "t": 0.1,
  "ep": 0.03125,
  "Nc": 16,
  "u_norm": 1.4624078574346883e-05,
  "ref": 3.9214229348176315e-12,
  "direct_fine": 1.2761722507387158e-11,
  "linear_fine": 1.1123645819141509e-08,
  "direct_coarse": 4.8205512532030796e-08,
  "two_mesh": 4.27347047150708e-11
 },
 {
  "data": "D1",
  "t": 0.1,
  "ep": 0.03125,
  "Nc": 32,
  "u_norm": 1.4624078574346883e-05,
  "ref": 3.9214229348176315e-12,
  "direct_fine": 1.2761722507387158e-11,
  "linear_fine": 1.1123645819141509e-08,
  "direct_coarse": 1.1968937209009177e-08,
  "two_mesh": 2.0372142894907963e-11
 },
 {
  "data": "D1",
  "t": 0.1,
  "ep": 0.03125,
  "Nc": 64,
  "u_norm": 1.4624078574346883e-05,
  "ref": 3.9214229348176315e-12,
  "direct_fine": 1.2761722507387158e-11,
  "linear_fine": 1.1123645819141509e-08,
  "direct_coarse": 2.988409293601358e-09,
  "two_mesh": 1.4666774689968004e-11
 },
 {
  "data": "D1",
  "t": 0.1,
  "ep": 0.125,
  "Nc": 16,
  "u_norm": 5.8630320621262036e-05,
  "ref": 1.572096051551768e-11,
  "direct_fine": 5.115065993901251e-11,
  "linear_fine": 1.7850090758844276e-07,
  "direct_coarse": 1.9318272320578561e-07,
  "two_mesh": 5.316476393226825e-10
 },
 {
  "data": "D1",
  "t": 0.1,
  "ep": 0.125,
  "Nc": 32,
  "u_norm": 5.8630320621262036e-05,
  "ref": 1.572096051551768e-11,
  "direct_fine": 5.115065993901251e-11,
  "linear_fine": 1.7850090758844276e-07,
  "direct_coarse": 4.796741441469745e-08,
  "two_mesh": 1.731566719666611e-10
 },
 {
  "data": "D1",
  "t": 0.1,
  "ep": 0.125,
  "Nc": 64,
  "u_norm": 5.8630320621262036e-05,
  "ref": 1.572096051551768e-11,
  "direct_fine": 5.115065993901251e-11,
  "linear_fine": 1.7850090758844276e-07,
  "direct_coarse": 1.197666233945095e-08,
  "two_mesh": 8.169049244635593e-11
 },
 {
  "data": "D1",
  "t": 0.1,
  "ep": 0.5,
  "Nc": 16,
  "u_norm": 0.00023668780205506296,
  "ref": 6.34542273029043e-11,
  "direct_fine": 2.062793859015074e-10,
  "linear_fine": 2.8805232085103434e-06,
  "direct_coarse": 7.785557583942327e-07,
  "two_mesh": 7.952091888479854e-09
 },
 {
  "data": "D1",
  "t": 0.1,
  "ep": 0.5,
  "Nc": 32,
  "u_norm": 0.00023668780205506296,
  "ref": 6.34542273029043e-11,
  "direct_fine": 2.062793859015074e-10,
  "linear_fine": 2.8805232085103434e-06,
  "direct_coarse": 1.9335008016810038e-07,
  "two_mesh": 2.1731602649319084e-09
 },
 {
  "data": "D1",
  "t": 0.1,
  "ep": 0.5,
  "Nc": 64,
  "u_norm": 0.00023668780205506296,
  "ref": 6.34542273029043e-11,
  "direct_fine": 2.062793859015074e-10,
  "linear_fine": 2.8805232085103434e-06,
  "direct_coarse": 4.827851428604359e-08,
  "two_mesh": 6.986362132659111e-10
 },
 {
  "data": "D2",
  "t": 0.003017631246761021,
  "ep": 0.03125,
  "Nc": 16,
  "u_norm": 0.028784199027607954,
  "ref": 1.031998257336615e-09,
  "direct_fine": 2.9510001017543437e-09,
  "linear_fine": 4.811614913270946e-06,
  "direct_coarse": 2.1479114837124174e-05,
  "two_mesh": 8.33109498432417e-09
 },
 {
  "data": "D2",
  "t": 0.003017631246761021,
  "ep": 0.03125,
  "Nc": 32,
  "u_norm": 0.028784199027607954,
  "ref": 1.031998257336615e-09,
  "direct_fine": 2.9510001017543437e-09,
  "linear_fine": 4.811614913270946e-06,
  "direct_coarse": 2.1989067332574147e-07,
  "two_mesh": 2.9482396452584105e-09
 },
 {
  "data": "D2",
  "t": 0.003017631246761021,
  "ep": 0.03125,
  "Nc": 64,
  "u_norm": 0.028784199027607954,
  "ref": 1.031998257336615e-09,
  "direct_fine": 2.9510001017543437e-09,
  "linear_fine": 4.811614913270946e-06,
  "direct_coarse": 1.6389363710867887e-06,
  "two_mesh": 3.012199519950547e-09
 },
 {
  "data": "D2",
  "t": 0.003017631246761021,
  "ep": 0.125,
  "Nc": 16,
  "u_norm": 0.11515409588805282,
  "ref": 4.128064815023814e-09,
  "direct_fine": 1.1803860368515029e-08,
  "linear_fine": 7.699031517059065e-05,
  "direct_coarse": 8.591473683639685e-05,
  "two_mesh": 1.256954510550531e-07
 },
 {
  "data": "D2",
  "t": 0.003017631246761021,
  "ep": 0.125,
  "Nc": 32,
  "u_norm": 0.11515409588805282,
  "ref": 4.128064815023814e-09,
  "direct_fine": 1.1803860368515029e-08,
  "linear_fine": 7.699031517059065e-05,
  "direct_coarse": 8.7900201319092e-07,
  "two_mesh": 1.2293466098413194e-08
 },
 {
  "data": "D2",
  "t": 0.003017631246761021,
  "ep": 0.125,
  "Nc": 64,
  "u_norm": 0.11515409588805282,
  "ref": 4.128064815023814e-09,
  "direct_fine": 1.1803860368515029e-08,
  "linear_fine": 7.699031517059065e-05,
  "direct_coarse": 6.555623365311817e-06,
  "two_mesh": 1.4945890988333066e-08
 },
 {
  "data": "D2",
  "t": 0.003017631246761021,
  "ep": 0.5,
  "Nc": 16,
  "u_norm": 0.46089212440666655,
  "ref": 1.651321258005967e-08,
  "direct_fine": 4.721268194196237e-08,
  "linear_fine": 0.0012340372880470347,
  "direct_coarse": 0.0003436276626713159,
  "two_mesh": 2.0089128235987883e-06
 },
 {
  "data": "D2",
  "t": 0.003017631246761021,
  "ep": 0.5,
  "Nc": 32,
  "u_norm": 0.46089212440666655,
  "ref": 1.651321258005967e-08,
  "direct_fine": 4.721268194196237e-08,
  "linear_fine": 0.0012340372880470347,
  "direct_coarse": 3.50738300632654e-06,
  "two_mesh": 7.903992895896573e-08
 },
 {
  "data": "D2",
  "t": 0.003017631246761021,
  "ep": 0.5,
  "Nc": 64,
  "u_norm": 0.46089212440666655,
  "ref": 1.651321258005967e-08,
  "direct_fine": 4.721268194196237e-08,
  "linear_fine": 0.0012340372880470347,
  "direct_coarse": 2.622024790517333e-05,
  "two_mesh": 1.523822460635442e-07
 },
 {
  "data": "D2",
  "t": 0.01,
  "ep": 0.03125,
  "Nc": 16,
  "u_norm": 0.01882771434184748,
  "ref": 1.8006168192247293e-10,
  "direct_fine": 1.0467020334535697e-09,
  "linear_fine": 7.544357310097731e-06,
  "direct_coarse": 1.0193158885885203e-05,
  "two_mesh": 2.3722238855884403e-09
 },
 {
  "data": "D2",
  "t": 0.01,
  "ep": 0.03125,
  "Nc": 32,
  "u_norm": 0.01882771434184748,
  "ref": 1.8006168192247293e-10,
  "direct_fine": 1.0467020334535697e-09,
  "linear_fine": 7.544357310097731e-06,
  "direct_coarse": 7.456386655836452e-07,
  "two_mesh": 1.2233637012987777e-09
 },
 {
  "data": "D2",
  "t": 0.01,
  "ep": 0.03125,
  "Nc": 64,
  "u_norm": 0.01882771434184748,
  "ref": 1.8006168192247293e-10,
  "direct_fine": 1.0467020334535697e-09,
  "linear_fine": 7.544357310097731e-06,
  "direct_coarse": 6.903746786389518e-07,
  "two_mesh": 1.0699507878632118e-09
 },
 {
  "data": "D2",
  "t": 0.01,
  "ep": 0.125,
  "Nc": 16,
  "u_norm": 0.07539903659424876,
  "ref": 7.187359688618282e-10,
  "direct_fine": 4.184947691044842e-09,
  "linear_fine": 0.00012078142263394652,
  "direct_coarse": 4.076338218021588e-05,
  "two_mesh": 2.970332187609375e-08
 },
 {
  "data": "D2",
  "t": 0.01,
  "ep": 0.125,
  "Nc": 32,
  "u_norm": 0.07539903659424876,
  "ref": 7.187359688618282e-10,
  "direct_fine": 4.184947691044842e-09,
  "linear_fine": 0.00012078142263394652,
  "direct_coarse": 2.977430002043841e-06,
  "two_mesh": 9.483289576807226e-09
 },
 {
  "data": "D2",
  "t": 0.01,
  "ep": 0.125,
  "Nc": 64,
  "u_norm": 0.07539903659424876,
  "ref": 7.187359688618282e-10,
  "direct_fine": 4.184947691044842e-09,
  "linear_fine": 0.00012078142263394652,
  "direct_coarse": 2.7621847097573604e-06,
  "two_mesh": 6.293514696479167e-09
 },
 {
  "data": "D2",
  "t": 0.01,
  "ep": 0.5,
  "Nc": 16,
  "u_norm": 0.30301108294923457,
  "ref": 2.8504123191670307e-09,
  "direct_fine": 1.670888387083656e-08,
  "linear_fine": 0.0019376706850797636,
  "direct_coarse": 0.00016290177159610617,
  "two_mesh": 4.565386274107391e-07
 },
 {
  "data": "D2",
  "t": 0.01,
  "ep": 0.5,
  "Nc": 32,
  "u_norm": 0.30301108294923457,
  "ref": 2.8504123191670307e-09,
  "direct_fine": 1.670888387083656e-08,
  "linear_fine": 0.0019376706850797636,
  "direct_coarse": 1.182724584902321e-05,
  "two_mesh": 1.302445191598197e-07
 },
 {
  "data": "D2",
  "t": 0.01,
  "ep": 0.5,
  "Nc": 64,
  "u_norm": 0.30301108294923457,
  "ref": 2.8504123191670307e-09,
  "direct_fine": 1.670888387083656e-08,
  "linear_fine": 0.0019376706850797636,
  "direct_coarse": 1.1059227680010745e-05,
  "two_mesh": 8.127025511358721e-08
 },
 {
  "data": "D2",
  "t": 0.03017631246761018,
  "ep": 0.03125,
  "Nc": 16,
  "u_norm": 0.004103837355975269,
  "ref": 1.840663978956899e-10,
  "direct_fine": 5.541744299507986e-10,
  "linear_fine": 3.37251860781758e-06,
  "direct_coarse": 5.116937953835337e-06,
  "two_mesh": 3.0252404546139265e-09
 },
 {
  "data": "D2",
  "t": 0.03017631246761018,
  "ep": 0.03125,
  "Nc": 32,
  "u_norm": 0.004103837355975269,
  "ref": 1.840663978956899e-10,
  "direct_fine": 5.541744299507986e-10,
  "linear_fine": 3.37251860781758e-06,
  "direct_coarse": 7.669436282791974e-07,
  "two_mesh": 7.307502062161161e-10
 },
 {
  "data": "D2",
  "t": 0.03017631246761018,
  "ep": 0.03125,
  "Nc": 64,
  "u_norm": 0.004103837355975269,
  "ref": 1.840663978956899e-10,
  "direct_fine": 5.541744299507986e-10,
  "linear_fine": 3.37251860781758e-06,
  "direct_coarse": 5.6162790381507336e-08,
  "two_mesh": 4.514014809159322e-10
 },
 {
  "data": "D2",
  "t": 0.03017631246761018,
  "ep": 0.125,
  "Nc": 16,
  "u_norm": 0.016455930798376674,
  "ref": 7.374977290206899e-10,
  "direct_fine": 2.2173335505064704e-09,
  "linear_fine": 5.408172420830303e-05,
  "direct_coarse": 2.0497276732023294e-05,
  "two_mesh": 4.183383237618853e-08
 },
 {
  "data": "D2",
  "t": 0.03017631246761018,
  "ep": 0.125,
  "Nc": 32,
  "u_norm": 0.016455930798376674,
  "ref": 7.374977290206899e-10,
  "direct_fine": 2.2173335505064704e-09,
  "linear_fine": 5.408172420830303e-05,
  "direct_coarse": 3.069702795625444e-06,
  "two_mesh": 5.2159897620795545e-09
 },
 {
  "data": "D2",
  "t": 0.03017631246761018,
  "ep": 0.125,
  "Nc": 64,
  "u_norm": 0.016455930798376674,
  "ref": 7.374977290206899e-10,
  "direct_fine": 2.2173335505064704e-09,
  "linear_fine": 5.408172420830303e-05,
  "direct_coarse": 2.2469582983467906e-07,
  "two_mesh": 1.3407620063389392e-09
 },
 {
  "data": "D2",
  "t": 0.03017631246761018,
  "ep": 0.5,
  "Nc": 16,
  "u_norm": 0.066480000411756,
  "ref": 2.969933433755143e-09,
  "direct_fine": 8.879293841810622e-09,
  "linear_fine": 0.000872773174334279,
  "direct_coarse": 8.2465207550426e-05,
  "two_mesh": 6.468169423193149e-07
 },
 {
  "data": "D2",
  "t": 0.03017631246761018,
  "ep": 0.5,
  "Nc": 32,
  "u_norm": 0.066480000411756,
  "ref": 2.969933433755143e-09,
  "direct_fine": 8.879293841810622e-09,
  "linear_fine": 0.000872773174334279,
  "direct_coarse": 1.2309550723460926e-05,
  "two_mesh": 5.9177698902768534e-08
 },
 {
  "data": "D2",
  "t": 0.03017631246761018,
  "ep": 0.5,
  "Nc": 64,
  "u_norm": 0.066480000411756,
  "ref": 2.969933433755143e-09,
  "direct_fine": 8.879293841810622e-09,
  "linear_fine": 0.000872773174334279,
  "direct_coarse": 8.999203916102599e-07,
  "two_mesh": 2.8329635405403566e-08
 },
 {
  "data": "D2",
  "t": 0.1,
  "ep": 0.03125,
  "Nc": 16,
  "u_norm": 2.0553354686641814e-05,
  "ref": 5.014621850422384e-12,
  "direct_fine": 1.656968575420324e-11,
  "linear_fine": 1.9289163427456296e-08,
  "direct_coarse": 7.914518231865171e-08,
  "two_mesh": 8.284860371926393e-11
 },
 {
  "data": "D2",
  "t": 0.1,
  "ep": 0.03125,
  "Nc": 32,
  "u_norm": 2.0553354686641814e-05,
  "ref": 5.014621850422384e-12,
  "direct_fine": 1.656968575420324e-11,
  "linear_fine": 1.9289163427456296e-08,
  "direct_coarse": 1.7054661861022114e-08,
  "two_mesh": 3.009922993927689e-11
 },
 {
  "data": "D2",
  "t": 0.1,
  "ep": 0.03125,
  "Nc": 64,
  "u_norm": 2.0553354686641814e-05,
  "ref": 5.014621850422384e-12,
  "direct_fine": 1.656968575420324e-11,
  "linear_fine": 1.9289163427456296e-08,
  "direct_coarse": 3.4073417399901626e-09,
  "two_mesh": 1.8939571300147102e-11
 },
 {
  "data": "D2",
  "t": 0.1,
  "ep": 0.125,
  "Nc": 16,
  "u_norm": 8.24458680049241e-05,
  "ref": 2.0112881719242478e-11,
  "direct_fine": 6.643965808646288e-11,
  "linear_fine": 3.0960591312304956e-07,
  "direct_coarse": 3.173787967571728e-07,
  "two_mesh": 1.1294807706109575e-09
 },
 {
  "data": "D2",
  "t": 0.1,
  "ep": 0.125,
  "Nc": 32,
  "u_norm": 8.24458680049241e-05,
  "ref": 2.0112881719242478e-11,
  "direct_fine": 6.643965808646288e-11,
  "linear_fine": 3.0960591312304956e-07,
  "direct_coarse": 6.83816624610486e-08,
  "two_mesh": 2.834199344770756e-10
 },
 {
  "data": "D2",
  "t": 0.1,
  "ep": 0.125,
  "Nc": 64,
  "u_norm": 8.24458680049241e-05,
  "ref": 2.0112881719242478e-11,
  "direct_fine": 6.643965808646288e-11,
  "linear_fine": 3.0960591312304956e-07,
  "direct_coarse": 1.3658062006892935e-08,
  "two_mesh": 1.0444459038647008e-10
 },
 {
  "data": "D2",
  "t": 0.1,
  "ep": 0.5,
  "Nc": 16,
  "u_norm": 0.0003335501130362131,
  "ref": 8.133314215432049e-11,
  "direct_fine": 2.683635071744774e-10,
  "linear_fine": 5.00506468753809e-06,
  "direct_coarse": 1.2824406782303396e-06,
  "two_mesh": 1.7443722550560005e-08
 },
 {
  "data": "D2",
  "t": 0.1,
  "ep": 0.5,
  "Nc": 32,
  "u_norm": 0.0003335501130362131,
  "ref": 8.133314215432049e-11,
  "direct_fine": 2.683635071744774e-10,
  "linear_fine": 5.00506468753809e-06,
  "direct_coarse": 2.761650345994516e-07,
  "two_mesh": 3.772243982455311e-09
 },
 {
  "data": "D2",
  "t": 0.1,
  "ep": 0.5,
  "Nc": 64,
  "u_norm": 0.0003335501130362131,
  "ref": 8.133314215432049e-11,
  "direct_fine": 2.683635071744774e-10,
  "linear_fine": 5.00506468753809e-06,
  "direct_coarse": 5.509597534166805e-08,
  "two_mesh": 8.815732627257994e-10
 },
 {
  "data": "D3",
  "t": 0.003017631246761021,
  "ep": 0.03125,
  "Nc": 16,
  "u_norm": 0.025901326871179554,
  "ref": 1.5325492003187136e-10,
  "direct_fine": 6.818281922317844e-10,
  "linear_fine": 3.43100962494261e-06,
  "direct_coarse": 4.059683690282174e-06,
  "two_mesh": 1.3015744508698719e-09
 },
 {
  "data": "D3",
  "t": 0.003017631246761021,
  "ep": 0.03125,
  "Nc": 32,
  "u_norm": 0.025901326871179554,
  "ref": 1.5325492003187136e-10,
  "direct_fine": 6.818281922317844e-10,
  "linear_fine": 3.43100962494261e-06,
  "direct_coarse": 9.11459772654078e-07,
  "two_mesh": 6.336577410655113e-10
 },
 {
  "data": "D3",
  "t": 0.003017631246761021,
  "ep": 0.03125,
  "Nc": 64,
  "u_norm": 0.025901326871179554,
  "ref": 1.5325492003187136e-10,
  "direct_fine": 6.818281922317844e-10,
  "linear_fine": 3.43100962494261e-06,
  "direct_coarse": 1.97622946193017e-07,
  "two_mesh": 6.540785888347572e-10
 },
 {
  "data": "D3",
  "t": 0.003017631246761021,
  "ep": 0.125,
  "Nc": 16,
  "u_norm": 0.10362628067090517,
  "ref": 6.129435691047651e-10,
  "direct_fine": 2.7259912150092985e-09,
  "linear_fine": 5.491868492116171e-05,
  "direct_coarse": 1.623030785725334e-05,
  "two_mesh": 2.1764188579373076e-08
 },
 {
  "data": "D3",
  "t": 0.003017631246761021,
  "ep": 0.125,
  "Nc": 32,
  "u_norm": 0.10362628067090517,
  "ref": 6.129435691047651e-10,
  "direct_fine": 2.7259912150092985e-09,
  "linear_fine": 5.491868492116171e-05,
  "direct_coarse": 3.644198264616927e-06,
  "two_mesh": 4.52800828444833e-09
 },
 {
  "data": "D3",
  "t": 0.003017631246761021,
  "ep": 0.125,
  "Nc": 64,
  "u_norm": 0.10362628067090517,
  "ref": 6.129435691047651e-10,
  "direct_fine": 2.7259912150092985e-09,
  "linear_fine": 5.491868492116171e-05,
  "direct_coarse": 7.901121338953531e-07,
  "two_mesh": 2.4340090950676917e-09
 },
 {
  "data": "D3",
  "t": 0.003017631246761021,
  "ep": 0.5,
  "Nc": 16,
  "u_norm": 0.4148402529447423,
  "ref": 2.450582454690873e-09,
  "direct_fine": 1.088294029748504e-08,
  "linear_fine": 0.0008799386128074186,
  "direct_coarse": 6.478704682676408e-05,
  "two_mesh": 3.593032150795545e-07
 },
 {
  "data": "D3",
  "t": 0.003017631246761021,
  "ep": 0.5,
  "Nc": 32,
  "u_norm": 0.4148402529447423,
  "ref": 2.450582454690873e-09,
  "direct_fine": 1.088294029748504e-08,
  "linear_fine": 0.0008799386128074186,
  "direct_coarse": 1.4550657335898456e-05,
  "two_mesh": 7.307102535539242e-08
 },
 {
  "data": "D3",
  "t": 0.003017631246761021,
  "ep": 0.5,
  "Nc": 64,
  "u_norm": 0.4148402529447423,
  "ref": 2.450582454690873e-09,
  "direct_fine": 1.088294029748504e-08,
  "linear_fine": 0.0008799386128074186,
  "direct_coarse": 3.1544046153241254e-06,
  "two_mesh": 1.5602391905237602e-08
 },
 {
  "data": "D3",
  "t": 0.01,
  "ep": 0.03125,
  "Nc": 16,
  "u_norm": 0.01666415807269845,
  "ref": 3.207066810809572e-10,
  "direct_fine": 9.140136815039984e-10,
  "linear_fine": 6.157681576533142e-06,
  "direct_coarse": 3.814343150327741e-06,
  "two_mesh": 7.661515035653148e-10
 },
 {
  "data": "D3",
  "t": 0.01,
  "ep": 0.03125,
  "Nc": 32,
  "u_norm": 0.01666415807269845,
  "ref": 3.207066810809572e-10,
  "direct_fine": 9.140136815039984e-10,
  "linear_fine": 6.157681576533142e-06,
  "direct_coarse": 9.13069850227875e-07,
  "two_mesh": 5.710565613322628e-10
 },
 {
  "data": "D3",
  "t": 0.01,
  "ep": 0.03125,
  "Nc": 64,
  "u_norm": 0.01666415807269845,
  "ref": 3.207066810809572e-10,
  "direct_fine": 9.140136815039984e-10,
  "linear_fine": 6.157681576533142e-06,
  "direct_coarse": 2.1631699930682041e-07,
  "two_mesh": 8.27073127519481e-10
 },
 {
  "data": "D3",
  "t": 0.01,
  "ep": 0.125,
  "Nc": 16,
  "u_norm": 0.06672886712810248,
  "ref": 1.2835449536502962e-09,
  "direct_fine": 3.653458347549523e-09,
  "linear_fine": 9.860104243281235e-05,
  "direct_coarse": 1.5239579205671548e-05,
  "two_mesh": 2.2152450340486115e-08
 },
 {
  "data": "D3",
  "t": 0.01,
  "ep": 0.125,
  "Nc": 32,
  "u_norm": 0.06672886712810248,
  "ref": 1.2835449536502962e-09,
  "direct_fine": 3.653458347549523e-09,
  "linear_fine": 9.860104243281235e-05,
  "direct_coarse": 3.648279301817531e-06,
  "two_mesh": 2.4248077068047865e-09
 },
 {
  "data": "D3",
  "t": 0.01,
  "ep": 0.125,
  "Nc": 64,
  "u_norm": 0.06672886712810248,
  "ref": 1.2835449536502962e-09,
  "direct_fine": 3.653458347549523e-09,
  "linear_fine": 9.860104243281235e-05,
  "direct_coarse": 8.642894890767649e-07,
  "two_mesh": 2.278938831996367e-09
 },
 {
  "data": "D3",
  "t": 0.01,
  "ep": 0.5,
  "Nc": 16,
  "u_norm": 0.26807486704592637,
  "ref": 5.145787368826792e-09,
  "direct_fine": 1.4572147328683514e-08,
  "linear_fine": 0.0015820834756953637,
  "direct_coarse": 6.067281147245977e-05,
  "two_mesh": 3.9710052467685876e-07
 },
 {
  "data": "D3",
  "t": 0.01,
  "ep": 0.5,
  "Nc": 32,
  "u_norm": 0.26807486704592637,
  "ref": 5.145787368826792e-09,
  "direct_fine": 1.4572147328683514e-08,
  "linear_fine": 0.0015820834756953637,
  "direct_coarse": 1.452882850766547e-05,
  "two_mesh": 7.881059725995421e-08
 },
 {
  "data": "D3",
  "t": 0.01,
  "ep": 0.5,
  "Nc": 64,
  "u_norm": 0.26807486704592637,
  "ref": 5.145787368826792e-09,
  "direct_fine": 1.4572147328683514e-08,
  "linear_fine": 0.0015820834756953637,
  "direct_coarse": 3.4414246532410814e-06,
  "two_mesh": 9.259200601618901e-09
 },
 {
  "data": "D3",
  "t": 0.03017631246761018,
  "ep": 0.03125,
  "Nc": 16,
  "u_norm": 0.0036288017594089373,
  "ref": 2.686524032535174e-10,
  "direct_fine": 8.327166015096421e-10,
  "linear_fine": 2.6902900046810743e-06,
  "direct_coarse": 3.1913433484338972e-06,
  "two_mesh": 1.6204511521330427e-09
 },
 {
  "data": "D3",
  "t": 0.03017631246761018,
  "ep": 0.03125,
  "Nc": 32,
  "u_norm": 0.0036288017594089373,
  "ref": 2.686524032535174e-10,
  "direct_fine": 8.327166015096421e-10,
  "linear_fine": 2.6902900046810743e-06,
  "direct_coarse": 7.825150891347219e-07,
  "two_mesh": 1.0377342584032253e-09
 },
 {
  "data": "D3",
  "t": 0.03017631246761018,
  "ep": 0.03125,
  "Nc": 64,
  "u_norm": 0.0036288017594089373,
  "ref": 2.686524032535174e-10,
  "direct_fine": 8.327166015096421e-10,
  "linear_fine": 2.6902900046810743e-06,
  "direct_coarse": 1.9141230651683814e-07,
  "two_mesh": 8.812244035197129e-10
 },
 {
  "data": "D3",
  "t": 0.03017631246761018,
  "ep": 0.125,
  "Nc": 16,
  "u_norm": 0.014547576807077087,
  "ref": 1.0766581430583784e-09,
  "direct_fine": 3.3347053178185984e-09,
  "linear_fine": 4.313879688404655e-05,
  "direct_coarse": 1.277447140930589e-05,
  "two_mesh": 1.6402010802132366e-08
 },
 {
  "data": "D3",
  "t": 0.03017631246761018,
  "ep": 0.125,
  "Nc": 32,
  "u_norm": 0.014547576807077087,
  "ref": 1.0766581430583784e-09,
  "direct_fine": 3.3347053178185984e-09,
  "linear_fine": 4.313879688404655e-05,
  "direct_coarse": 3.1325221488550573e-06,
  "two_mesh": 6.716827446591635e-09
 },
 {
  "data": "D3",
  "t": 0.03017631246761018,
  "ep": 0.125,
  "Nc": 64,
  "u_norm": 0.014547576807077087,
  "ref": 1.0766581430583784e-09,
  "direct_fine": 3.3347053178185984e-09,
  "linear_fine": 4.313879688404655e-05,
  "direct_coarse": 7.662446107674661e-07,
  "two_mesh": 4.1232337155094876e-09
 },
 {
  "data": "D3",
  "t": 0.03017631246761018,
  "ep": 0.5,
  "Nc": 16,
  "u_norm": 0.05871332937998497,
  "ref": 4.3397538486780856e-09,
  "direct_fine": 1.3400624658678088e-08,
  "linear_fine": 0.0006957064032044955,
  "direct_coarse": 5.124372407708736e-05,
  "two_mesh": 2.2642817967095876e-07
 },
 {
  "data": "D3",
  "t": 0.03017631246761018,
  "ep": 0.5,
  "Nc": 32,
  "u_norm": 0.05871332937998497,
  "ref": 4.3397538486780856e-09,
  "direct_fine": 1.3400624658678088e-08,
  "linear_fine": 0.0006957064032044955,
  "direct_coarse": 1.2569542225969266e-05,
  "two_mesh": 6.920445692018981e-08
 },
 {
  "data": "D3",
  "t": 0.03017631246761018,
  "ep": 0.5,
  "Nc": 64,
  "u_norm": 0.05871332937998497,
  "ref": 4.3397538486780856e-09,
  "direct_fine": 1.3400624658678088e-08,
  "linear_fine": 0.0006957064032044955,
  "direct_coarse": 3.0745156535115756e-06,
  "two_mesh": 2.6457676804089138e-08
 },
 {
  "data": "D3",
  "t": 0.1,
  "ep": 0.03125,
  "Nc": 16,
  "u_norm": 1.8173969823466926e-05,
  "ref": 4.969793763541014e-12,
  "direct_fine": 1.6430085784892473e-11,
  "linear_fine": 1.5347778912070097e-08,
  "direct_coarse": 6.315198696342632e-08,
  "two_mesh": 6.150063966461907e-11
 },
 {
  "data": "D3",
  "t": 0.1,
  "ep": 0.03125,
  "Nc": 32,
  "u_norm": 1.8173969823466926e-05,
  "ref": 4.969793763541014e-12,
  "direct_fine": 1.6430085784892473e-11,
  "linear_fine": 1.5347778912070097e-08,
  "direct_coarse": 1.5621749472825413e-08,
  "two_mesh": 2.7715676177476803e-11
 },
 {
  "data": "D3",
  "t": 0.1,
  "ep": 0.03125,
  "Nc": 64,
  "u_norm": 1.8173969823466926e-05,
  "ref": 4.969793763541014e-12,
  "direct_fine": 1.6430085784892473e-11,
  "linear_fine": 1.5347778912070097e-08,
  "direct_coarse": 3.878843732392512e-09,
  "two_mesh": 1.9226752314470265e-11
 },
 {
  "data": "D3",
  "t": 0.1,
  "ep": 0.125,
  "Nc": 16,
  "u_norm": 7.288081567279181e-05,
  "ref": 1.992916890666651e-11,
  "direct_fine": 6.587065532729816e-11,
  "linear_fine": 2.463274953677502e-07,
  "direct_coarse": 2.5315047527757015e-07,
  "two_mesh": 7.885631965838844e-10
 },
 {
  "data": "D3",
  "t": 0.1,
  "ep": 0.125,
  "Nc": 32,
  "u_norm": 7.288081567279181e-05,
  "ref": 1.992916890666651e-11,
  "direct_fine": 6.587065532729816e-11,
  "linear_fine": 2.463274953677502e-07,
  "direct_coarse": 6.262296732589013e-08,
  "two_mesh": 2.4683503791544533e-10
 },
 {
  "data": "D3",
  "t": 0.1,
  "ep": 0.125,
  "Nc": 64,
  "u_norm": 7.288081567279181e-05,
  "ref": 1.992916890666651e-11,
  "direct_fine": 6.587065532729816e-11,
  "linear_fine": 2.463274953677502e-07,
  "direct_coarse": 1.554918414181937e-08,
  "two_mesh": 1.1071430983309873e-10
 },
 {
  "data": "D3",
  "t": 0.1,
  "ep": 0.5,
  "Nc": 16,
  "u_norm": 0.00029451661760201736,
  "ref": 8.052621831084916e-11,
  "direct_fine": 2.659143795412906e-10,
  "linear_fine": 3.978664906483611e-06,
  "direct_coarse": 1.0213751437713216e-06,
  "two_mesh": 1.192807904318287e-08
 },
 {
  "data": "D3",
  "t": 0.1,
  "ep": 0.5,
  "Nc": 32,
  "u_norm": 0.00029451661760201736,
  "ref": 8.052621831084916e-11,
  "direct_fine": 2.659143795412906e-10,
  "linear_fine": 3.978664906483611e-06,
  "direct_coarse": 2.5269057142971567e-07,
  "two_mesh": 3.186155229686227e-09
 },
 {
  "data": "D3",
  "t": 0.1,
  "ep": 0.5,
  "Nc": 64,
  "u_norm": 0.00029451661760201736,
  "ref": 8.052621831084916e-11,
  "direct_fine": 2.659143795412906e-10,
  "linear_fine": 3.978664906483611e-06,
  "direct_coarse": 6.274343719011941e-08,
  "two_mesh": 9.895690346088282e-10
 }
]

==> anc/B5_further/coarse_mesh_correction/twomesh_pilot.py <==
"""Two-mesh correction on saved S2 trajectories.  Read only; no time stepping.

u_tilde = v_fine + (u_coarse - v_coarse), against the reference N=4096.
State columns: 0 = v (unit datum), 1 = q (quadratic), 2.. = r (cubic remainder, one per epsilon).
"""
import os, sys, json, time
os.environ.setdefault('OMP_NUM_THREADS', '1')
os.environ.setdefault('OPENBLAS_NUM_THREADS', '1')
os.environ.setdefault('MKL_NUM_THREADS', '1')
sys.dont_write_bytecode = True
sys.path.insert(0, r'D:\Codex\Projects\Mine\paper1_S2_numerics\m1')
sys.stdout.reconfigure(encoding='utf-8')
from theta0_core import *
from analyze_case import Reader

try:
    set_low_priority()
except Exception as e:
    print('priority not set:', e)

root = Path(r'D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031')
SP = Path(r'D:\Claude\Other Nonlinear\numerics\twomesh_pilot_20261101')
CASES = [('D1', 3), ('D2', 3), ('D3', 2)]
NF, NR, NM = 1024, 4096, 2048
COARSE = [16, 32, 64]
TIMES = [0.003, 0.01, 0.03, 0.1]
tic = time.perf_counter()
f = FEM(NR)
Pf = prolong(NF, NR)
Pm = prolong(NM, NR)
Pc = {n: prolong(n, NR) for n in COARSE}
print('setup', round(time.perf_counter()-tic, 1), 's', flush=True)
rows = []
for name, level in CASES:
    Rr = Reader(root, name, NR, level)
    Rm = Reader(root, name, NM, level)
    Rf = Reader(root, name, NF, level)
    Rc = {n: Reader(root, name, n, level) for n in COARSE}
    t = np.asarray(Rr.grid['outputs'])
    for tt in TIMES:
        it = int(np.argmin(np.abs(t-tt)))
        sr = Rr.get(it)
        sm = Pm@Rm.get(it)
        sf = Pf@Rf.get(it)
        sc = {n: Pc[n]@Rc[n].get(it) for n in COARSE}
        for k, ep in enumerate(EPS):
            def full(s):
                return ep*s[:, 0]+ep**2*s[:, 1]+ep**3*s[:, k+2]
            u = full(sr)
            base = float(f.norm(u))
            eref = float(f.norm(full(sm)-u))
            efine = float(f.norm(full(sf)-u))
            elin = float(f.norm(ep*sf[:, 0]-u))
            for n in COARSE:
                ucoarse = full(sc[n])
                ecoarse = float(f.norm(ucoarse-u))
                tilde = ep*sf[:, 0]+(ucoarse-ep*sc[n][:, 0])
                etilde = float(f.norm(tilde-u))
                rows.append(dict(data=name, t=float(t[it]), ep=float(ep), Nc=n, u_norm=base, ref=eref,
                                 direct_fine=efine, linear_fine=elin, direct_coarse=ecoarse, two_mesh=etilde))
    print(name, 'done', round(time.perf_counter()-tic, 1), 's', flush=True)
json.dump(rows, open(SP/'twomesh_pilot.json', 'w'), indent=1)
print(f"{'data':4s} {'t':>6s} {'eps':>7s} {'Nc':>3s} {'||u||':>9s} {'ref':>9s} {'v_1024':>9s} {'u_Nc':>9s} {'tilde':>9s} {'u_1024':>9s}")
for r in rows:
    print(f"{r['data']:4s} {r['t']:6.4f} {r['ep']:7.4f} {r['Nc']:3d} {r['u_norm']:9.2e} {r['ref']:9.2e} {r['linear_fine']:9.2e} {r['direct_coarse']:9.2e} {r['two_mesh']:9.2e} {r['direct_fine']:9.2e}")


==> anc/B5_further/fixed_data/fixed_data_contrast.json <==
[
 {
  "N": 32,
  "data": "smooth",
  "t": 0.001,
  "T": 0.8730022366052583,
  "S_err": 3.0819541644883355e-05,
  "W_err": 5.747254777369334e-05
 },
 {
  "N": 32,
  "data": "smooth",
  "t": 0.003,
  "T": 0.7990423150769326,
  "S_err": 3.3879663890987064e-06,
  "W_err": 3.6987156185324836e-05
 },
 {
  "N": 32,
  "data": "smooth",
  "t": 0.01,
  "T": 0.45825599446468446,
  "S_err": 1.2471656458134338e-06,
  "W_err": 2.0529687778756575e-05
 },
 {
  "N": 32,
  "data": "smooth",
  "t": 0.03,
  "T": 0.10024519749183718,
  "S_err": 2.6732887699874687e-07,
  "W_err": 1.6872203875012508e-05
 },
 {
  "N": 32,
  "data": "smooth",
  "t": 0.1,
  "T": 0.0004953310725121718,
  "S_err": 1.625075492684065e-09,
  "W_err": 4.0237995307462426e-07
 },
 {
  "N": 32,
  "data": "kink",
  "t": 0.001,
  "T": 0.9043802454775103,
  "S_err": 7.110420593457346e-05,
  "W_err": 2.806180071710097e-05
 },
 {
  "N": 32,
  "data": "kink",
  "t": 0.003,
  "T": 0.8250041831720877,
  "S_err": 7.972651828770934e-06,
  "W_err": 2.7015422089171406e-05
 },
 {
  "N": 32,
  "data": "kink",
  "t": 0.01,
  "T": 0.5372304920321068,
  "S_err": 3.5125135875546373e-06,
  "W_err": 2.6655693064901542e-05
 },
 {
  "N": 32,
  "data": "kink",
  "t": 0.03,
  "T": 0.1186112658391561,
  "S_err": 8.829460022218289e-07,
  "W_err": 2.4676552304278845e-05
 },
 {
  "N": 32,
  "data": "kink",
  "t": 0.1,
  "T": 0.0005860828948321842,
  "S_err": 5.427864940136457e-09,
  "W_err": 5.002205897771667e-07
 },
 {
  "N": 32,
  "data": "jump",
  "t": 0.001,
  "T": 0.971005338037324,
  "S_err": 0.0018425128405103208,
  "W_err": 1.8141272076387405e-05
 },
 {
  "N": 32,
  "data": "jump",
  "t": 0.003,
  "T": 0.9485039941884135,
  "S_err": 7.797558622911066e-05,
  "W_err": 7.303331833725024e-06
 },
 {
  "N": 32,
  "data": "jump",
  "t": 0.01,
  "T": 0.6301098623886783,
  "S_err": 1.6750077191270488e-06,
  "W_err": 2.236364954015113e-05
 },
 {
  "N": 32,
  "data": "jump",
  "t": 0.03,
  "T": 0.13925962601242214,
  "S_err": 3.77771976009307e-07,
  "W_err": 2.4963012139481353e-05
 },
 {
  "N": 32,
  "data": "jump",
  "t": 0.1,
  "T": 0.0006881109247014359,
  "S_err": 2.0792915848337273e-09,
  "W_err": 5.668231288745972e-07
 },
 {
  "N": 64,
  "data": "smooth",
  "t": 0.001,
  "T": 0.8730022366052583,
  "S_err": 3.5134331437677673e-06,
  "W_err": 1.2925946399823663e-05
 },
 {
  "N": 64,
  "data": "smooth",
  "t": 0.003,
  "T": 0.7990423150769326,
  "S_err": 3.2117263383906806e-07,
  "W_err": 9.13437680441632e-06
 },
 {
  "N": 64,
  "data": "smooth",
  "t": 0.01,
  "T": 0.45825599446468446,
  "S_err": 1.5803172956488812e-07,
  "W_err": 5.11290301191351e-06
 },
 {
  "N": 64,
  "data": "smooth",
  "t": 0.03,
  "T": 0.10024519749183718,
  "S_err": 3.837264168084033e-08,
  "W_err": 4.201085877159949e-06
 },
 {
  "N": 64,
  "data": "smooth",
  "t": 0.1,
  "T": 0.0004953310725121718,
  "S_err": 3.3031207949223216e-10,
  "W_err": 1.0016314429842807e-07
 },
 {
  "N": 64,
  "data": "kink",
  "t": 0.001,
  "T": 0.9043802454775103,
  "S_err": 1.245075514791617e-05,
  "W_err": 5.436819994016117e-06
 },
 {
  "N": 64,
  "data": "kink",
  "t": 0.003,
  "T": 0.8250041831720877,
  "S_err": 5.778447674723607e-07,
  "W_err": 5.821276807637399e-06
 },
 {
  "N": 64,
  "data": "kink",
  "t": 0.01,
  "T": 0.5372304920321068,
  "S_err": 1.7692216144651858e-07,
  "W_err": 6.273243732605844e-06
 },
 {
  "N": 64,
  "data": "kink",
  "t": 0.03,
  "T": 0.1186112658391561,
  "S_err": 3.972638375887947e-08,
  "W_err": 6.012332993699099e-06
 },
 {
  "N": 64,
  "data": "kink",
  "t": 0.1,
  "T": 0.0005860828948321842,
  "S_err": 3.1588550859904156e-10,
  "W_err": 1.2384567015878083e-07
 },
 {
  "N": 64,
  "data": "jump",
  "t": 0.001,
  "T": 0.971005338037324,
  "S_err": 0.001318676791186443,
  "W_err": 0.00011651606577345394
 },
 {
  "N": 64,
  "data": "jump",
  "t": 0.003,
  "T": 0.9485039941884135,
  "S_err": 9.206904257502798e-05,
  "W_err": 5.455608403490336e-05
 },
 {
  "N": 64,
  "data": "jump",
  "t": 0.01,
  "T": 0.6301098623886783,
  "S_err": 3.147789928476412e-05,
  "W_err": 2.3261850876243283e-05
 },
 {
  "N": 64,
  "data": "jump",
  "t": 0.03,
  "T": 0.13925962601242214,
  "S_err": 7.595809685759067e-06,
  "W_err": 1.730032853123625e-06
 },
 {
  "N": 64,
  "data": "jump",
  "t": 0.1,
  "T": 0.0006881109247014359,
  "S_err": 3.780115800498879e-08,
  "W_err": 1.126343126834775e-07
 },
 {
  "N": 128,
  "data": "smooth",
  "t": 0.001,
  "T": 0.8730022366052583,
  "S_err": 4.2372392945652847e-07,
  "W_err": 3.1377449567221448e-06
 },
 {
  "N": 128,
  "data": "smooth",
  "t": 0.003,
  "T": 0.7990423150769326,
  "S_err": 3.905146571322006e-08,
  "W_err": 2.277449818130303e-06
 },
 {
  "N": 128,
  "data": "smooth",
  "t": 0.01,
  "T": 0.45825599446468446,
  "S_err": 3.202972031560904e-08,
  "W_err": 1.2749130965669227e-06
 },
 {
  "N": 128,
  "data": "smooth",
  "t": 0.03,
  "T": 0.10024519749183718,
  "S_err": 2.0655288479399063e-08,
  "W_err": 1.0351375950769872e-06
 },
 {
  "N": 128,
  "data": "smooth",
  "t": 0.1,
  "T": 0.0004953310725121718,
  "S_err": 3.640737780640487e-10,
  "W_err": 2.4754825625958916e-08
 },
 {
  "N": 128,
  "data": "kink",
  "t": 0.001,
  "T": 0.9043802454775103,
  "S_err": 3.4435078413373e-06,
  "W_err": 1.316084129004853e-06
 },
 {
  "N": 128,
  "data": "kink",
  "t": 0.003,
  "T": 0.8250041831720877,
  "S_err": 1.5211829306287961e-07,
  "W_err": 1.4145506889449112e-06
 },
 {
  "N": 128,
  "data": "kink",
  "t": 0.01,
  "T": 0.5372304920321068,
  "S_err": 4.184530614829118e-08,
  "W_err": 1.5386206646720173e-06
 },
 {
  "N": 128,
  "data": "kink",
  "t": 0.03,
  "T": 0.1186112658391561,
  "S_err": 2.5778752645432775e-08,
  "W_err": 1.480978307857403e-06
 },
 {
  "N": 128,
  "data": "kink",
  "t": 0.1,
  "T": 0.0005860828948321842,
  "S_err": 4.3757144236714237e-10,
  "W_err": 3.060213047228836e-08
 },
 {
  "N": 128,
  "data": "jump",
  "t": 0.001,
  "T": 0.971005338037324,
  "S_err": 0.0007039287898470613,
  "W_err": 3.242170462861633e-05
 },
 {
  "N": 128,
  "data": "jump",
  "t": 0.003,
  "T": 0.9485039941884135,
  "S_err": 3.605872912612299e-05,
  "W_err": 1.596903240008223e-05
 },
 {
  "N": 128,
  "data": "jump",
  "t": 0.01,
  "T": 0.6301098623886783,
  "S_err": 8.641298445249151e-06,
  "W_err": 7.093546158004342e-06
 },
 {
  "N": 128,
  "data": "jump",
  "t": 0.03,
  "T": 0.13925962601242214,
  "S_err": 2.0609261960173195e-06,
  "W_err": 3.1037112667428822e-06
 },
 {
  "N": 128,
  "data": "jump",
  "t": 0.1,
  "T": 0.0006881109247014359,
  "S_err": 9.816639228656677e-09,
  "W_err": 4.2781181764126745e-08
 },
 {
  "N": 256,
  "data": "smooth",
  "t": 0.001,
  "T": 0.8730022366052583,
  "S_err": 5.478907793671472e-08,
  "W_err": 7.706205344361264e-07
 },
 {
  "N": 256,
  "data": "smooth",
  "t": 0.003,
  "T": 0.7990423150769326,
  "S_err": 1.5264372047605617e-08,
  "W_err": 5.697418790336364e-07
 },
 {
  "N": 256,
  "data": "smooth",
  "t": 0.01,
  "T": 0.45825599446468446,
  "S_err": 2.5186979180992097e-08,
  "W_err": 3.1706448165848284e-07
 },
 {
  "N": 256,
  "data": "smooth",
  "t": 0.03,
  "T": 0.10024519749183718,
  "S_err": 2.0251806109383336e-08,
  "W_err": 2.43783226783536e-07
 },
 {
  "N": 256,
  "data": "smooth",
  "t": 0.1,
  "T": 0.0004953310725121718,
  "S_err": 3.670574841107665e-10,
  "W_err": 5.911700441627626e-09
 },
 {
  "N": 256,
  "data": "kink",
  "t": 0.001,
  "T": 0.9043802454775103,
  "S_err": 9.129378627886261e-07,
  "W_err": 3.238624241500463e-07
 },
 {
  "N": 256,
  "data": "kink",
  "t": 0.003,
  "T": 0.8250041831720877,
  "S_err": 4.350351202444591e-08,
  "W_err": 3.4318892593254607e-07
 },
 {
  "N": 256,
  "data": "kink",
  "t": 0.01,
  "T": 0.5372304920321068,
  "S_err": 2.8465368870430825e-08,
  "W_err": 3.676972104599603e-07
 },
 {
  "N": 256,
  "data": "kink",
  "t": 0.03,
  "T": 0.1186112658391561,
  "S_err": 2.352488785080041e-08,
  "W_err": 3.531329896472307e-07
 },
 {
  "N": 256,
  "data": "kink",
  "t": 0.1,
  "T": 0.0005860828948321842,
  "S_err": 4.321226672892988e-10,
  "W_err": 7.32672149663234e-09
 },
 {
  "N": 256,
  "data": "jump",
  "t": 0.001,
  "T": 0.971005338037324,
  "S_err": 0.00032752615953751587,
  "W_err": 7.166171952531824e-06
 },
 {
  "N": 256,
  "data": "jump",
  "t": 0.003,
  "T": 0.9485039941884135,
  "S_err": 1.4644099982948211e-05,
  "W_err": 3.538045115057466e-06
 },
 {
  "N": 256,
  "data": "jump",
  "t": 0.01,
  "T": 0.6301098623886783,
  "S_err": 1.8844531263372978e-06,
  "W_err": 1.5627088745189785e-06
 },
 {
  "N": 256,
  "data": "jump",
  "t": 0.03,
  "T": 0.13925962601242214,
  "S_err": 4.337801068499168e-07,
  "W_err": 7.098261116169494e-07
 },
 {
  "N": 256,
  "data": "jump",
  "t": 0.1,
  "T": 0.0006881109247014359,
  "S_err": 1.7715094666986148e-09,
  "W_err": 1.0086202592792514e-08
 }
]

==> anc/B5_further/fixed_data/fixed_data_contrast.py <==
"""Fixed, mesh-independent data: S and W against T(t) on a fine weighted reference mesh.

A posteriori.  Linear flow only.  Each scheme starts from its own orthogonal projection:
L2 for S, weighted for W.  Errors are in the plain L2 norm, relative to ||f||_2 = 1.
"""
import sys
sys.dont_write_bytecode = True
sys.path.insert(0, r'D:\Claude\Other Nonlinear\numerics\spectral_top_quadratic_20261101')
from common import *
from run_s import Spectral

JUMP = .43
NREF = 2048
TS = [.001, .003, .01, .03, .1]


def beta(y):
    out = np.zeros_like(y)
    m = (y > 0) & (y < 1)
    out[m] = np.exp(-1/(y[m]*(1-y[m])))
    return out


DATA = {
    'smooth': lambda x: beta((x-.25)/.5),
    'kink': lambda x: x*(1-x)**2*(1+2*np.abs(x-JUMP)),
    'jump': lambda x: x*(1-x)**2*(1+(x > JUMP)),
}


def fine_quadrature(N, q=16):
    """Gauss rule on every element, split at the jump."""
    r, w = np.polynomial.legendre.leggauss(q)
    r = (r+1)/2
    w = w/2
    edges = np.sort(np.unique(np.append(np.arange(N+1)/N, JUMP)))
    a, b = edges[:-1, None], edges[1:, None]
    return (a+(b-a)*r).ravel(), ((b-a)*w).ravel()


x0, w0 = fine_quadrature(NREF)
norm_of = {k: float(np.sqrt(np.sum(w0*f(x0)**2))) for k, f in DATA.items()}


def project(fem, name):
    x, w = fine_quadrature(fem.N)
    weight = 1+x if fem.scheme == 'W' else np.ones_like(x)
    rhs = evalmat(fem.N, x).T@(w*weight*DATA[name](x)/norm_of[name])
    return sla.splu(fem.M.tocsc()).solve(rhs)


def flow(s, f, t):
    y = s.Ui@(s.R@f)
    return (s.Ri@(s.U@(np.exp(s.e*t)*y))).real


tic = time.perf_counter()
fine = FEM(NREF, 'W')
sf = Spectral(fine)
print('reference ready', round(time.perf_counter()-tic), 's', flush=True)
Fout = Path(__file__).with_name('fixed_data_contrast.json')
rows = []
for N in [32, 64, 128, 256]:
    fS, fW = FEM(N, 'S'), FEM(N, 'W')
    sS, sW = Spectral(fS), Spectral(fW)
    for name in DATA:
        y = project(fine, name)
        a, b = project(fS, name), project(fW, name)
        for t in TS:
            ref = flow(sf, y, t)
            S = fine.inject(N, flow(sS, a, t)[:, None])[:, 0]
            W = fine.inject(N, flow(sW, b, t)[:, None])[:, 0]
            row = dict(N=N, data=name, t=t, T=fine.norms(ref), S_err=fine.norms(S-ref), W_err=fine.norms(W-ref))
            rows.append(row)
            print(f"{name:6s} N={N:3d} t={t:5.3f} ||Tf||={row['T']:.3e} errS={row['S_err']:.3e} errW={row['W_err']:.3e} "
                  f"S/W={row['S_err']/max(row['W_err'],1e-300):.2e} S/||Tf||={row['S_err']/row['T']:.2e} W/||Tf||={row['W_err']/row['T']:.2e}", flush=True)
json.dump(rows, open(Fout, 'w'), indent=1)
print('done', round(time.perf_counter()-tic), 's')


==> anc/B5_further/fixed_data/fixed_data_contrast_stdout.txt <==
reference ready 57 s
smooth N= 32 t=0.001 ||Tf||=8.730e-01 errS=3.082e-05 errW=5.747e-05 S/W=5.36e-01 S/||Tf||=3.53e-05 W/||Tf||=6.58e-05
smooth N= 32 t=0.003 ||Tf||=7.990e-01 errS=3.388e-06 errW=3.699e-05 S/W=9.16e-02 S/||Tf||=4.24e-06 W/||Tf||=4.63e-05
smooth N= 32 t=0.010 ||Tf||=4.583e-01 errS=1.247e-06 errW=2.053e-05 S/W=6.07e-02 S/||Tf||=2.72e-06 W/||Tf||=4.48e-05
smooth N= 32 t=0.030 ||Tf||=1.002e-01 errS=2.673e-07 errW=1.687e-05 S/W=1.58e-02 S/||Tf||=2.67e-06 W/||Tf||=1.68e-04
smooth N= 32 t=0.100 ||Tf||=4.953e-04 errS=1.625e-09 errW=4.024e-07 S/W=4.04e-03 S/||Tf||=3.28e-06 W/||Tf||=8.12e-04
kink   N= 32 t=0.001 ||Tf||=9.044e-01 errS=7.110e-05 errW=2.806e-05 S/W=2.53e+00 S/||Tf||=7.86e-05 W/||Tf||=3.10e-05
kink   N= 32 t=0.003 ||Tf||=8.250e-01 errS=7.973e-06 errW=2.702e-05 S/W=2.95e-01 S/||Tf||=9.66e-06 W/||Tf||=3.27e-05
kink   N= 32 t=0.010 ||Tf||=5.372e-01 errS=3.513e-06 errW=2.666e-05 S/W=1.32e-01 S/||Tf||=6.54e-06 W/||Tf||=4.96e-05
kink   N= 32 t=0.030 ||Tf||=1.186e-01 errS=8.829e-07 errW=2.468e-05 S/W=3.58e-02 S/||Tf||=7.44e-06 W/||Tf||=2.08e-04
kink   N= 32 t=0.100 ||Tf||=5.861e-04 errS=5.428e-09 errW=5.002e-07 S/W=1.09e-02 S/||Tf||=9.26e-06 W/||Tf||=8.53e-04
jump   N= 32 t=0.001 ||Tf||=9.710e-01 errS=1.843e-03 errW=1.814e-05 S/W=1.02e+02 S/||Tf||=1.90e-03 W/||Tf||=1.87e-05
jump   N= 32 t=0.003 ||Tf||=9.485e-01 errS=7.798e-05 errW=7.303e-06 S/W=1.07e+01 S/||Tf||=8.22e-05 W/||Tf||=7.70e-06
jump   N= 32 t=0.010 ||Tf||=6.301e-01 errS=1.675e-06 errW=2.236e-05 S/W=7.49e-02 S/||Tf||=2.66e-06 W/||Tf||=3.55e-05
jump   N= 32 t=0.030 ||Tf||=1.393e-01 errS=3.778e-07 errW=2.496e-05 S/W=1.51e-02 S/||Tf||=2.71e-06 W/||Tf||=1.79e-04
jump   N= 32 t=0.100 ||Tf||=6.881e-04 errS=2.079e-09 errW=5.668e-07 S/W=3.67e-03 S/||Tf||=3.02e-06 W/||Tf||=8.24e-04
smooth N= 64 t=0.001 ||Tf||=8.730e-01 errS=3.513e-06 errW=1.293e-05 S/W=2.72e-01 S/||Tf||=4.02e-06 W/||Tf||=1.48e-05
smooth N= 64 t=0.003 ||Tf||=7.990e-01 errS=3.212e-07 errW=9.134e-06 S/W=3.52e-02 S/||Tf||=4.02e-07 W/||Tf||=1.14e-05
smooth N= 64 t=0.010 ||Tf||=4.583e-01 errS=1.580e-07 errW=5.113e-06 S/W=3.09e-02 S/||Tf||=3.45e-07 W/||Tf||=1.12e-05
smooth N= 64 t=0.030 ||Tf||=1.002e-01 errS=3.837e-08 errW=4.201e-06 S/W=9.13e-03 S/||Tf||=3.83e-07 W/||Tf||=4.19e-05
smooth N= 64 t=0.100 ||Tf||=4.953e-04 errS=3.303e-10 errW=1.002e-07 S/W=3.30e-03 S/||Tf||=6.67e-07 W/||Tf||=2.02e-04
kink   N= 64 t=0.001 ||Tf||=9.044e-01 errS=1.245e-05 errW=5.437e-06 S/W=2.29e+00 S/||Tf||=1.38e-05 W/||Tf||=6.01e-06
kink   N= 64 t=0.003 ||Tf||=8.250e-01 errS=5.778e-07 errW=5.821e-06 S/W=9.93e-02 S/||Tf||=7.00e-07 W/||Tf||=7.06e-06
kink   N= 64 t=0.010 ||Tf||=5.372e-01 errS=1.769e-07 errW=6.273e-06 S/W=2.82e-02 S/||Tf||=3.29e-07 W/||Tf||=1.17e-05
kink   N= 64 t=0.030 ||Tf||=1.186e-01 errS=3.973e-08 errW=6.012e-06 S/W=6.61e-03 S/||Tf||=3.35e-07 W/||Tf||=5.07e-05
kink   N= 64 t=0.100 ||Tf||=5.861e-04 errS=3.159e-10 errW=1.238e-07 S/W=2.55e-03 S/||Tf||=5.39e-07 W/||Tf||=2.11e-04
jump   N= 64 t=0.001 ||Tf||=9.710e-01 errS=1.319e-03 errW=1.165e-04 S/W=1.13e+01 S/||Tf||=1.36e-03 W/||Tf||=1.20e-04
jump   N= 64 t=0.003 ||Tf||=9.485e-01 errS=9.207e-05 errW=5.456e-05 S/W=1.69e+00 S/||Tf||=9.71e-05 W/||Tf||=5.75e-05
jump   N= 64 t=0.010 ||Tf||=6.301e-01 errS=3.148e-05 errW=2.326e-05 S/W=1.35e+00 S/||Tf||=5.00e-05 W/||Tf||=3.69e-05
jump   N= 64 t=0.030 ||Tf||=1.393e-01 errS=7.596e-06 errW=1.730e-06 S/W=4.39e+00 S/||Tf||=5.45e-05 W/||Tf||=1.24e-05
jump   N= 64 t=0.100 ||Tf||=6.881e-04 errS=3.780e-08 errW=1.126e-07 S/W=3.36e-01 S/||Tf||=5.49e-05 W/||Tf||=1.64e-04
smooth N=128 t=0.001 ||Tf||=8.730e-01 errS=4.237e-07 errW=3.138e-06 S/W=1.35e-01 S/||Tf||=4.85e-07 W/||Tf||=3.59e-06
smooth N=128 t=0.003 ||Tf||=7.990e-01 errS=3.905e-08 errW=2.277e-06 S/W=1.71e-02 S/||Tf||=4.89e-08 W/||Tf||=2.85e-06
smooth N=128 t=0.010 ||Tf||=4.583e-01 errS=3.203e-08 errW=1.275e-06 S/W=2.51e-02 S/||Tf||=6.99e-08 W/||Tf||=2.78e-06
smooth N=128 t=0.030 ||Tf||=1.002e-01 errS=2.066e-08 errW=1.035e-06 S/W=2.00e-02 S/||Tf||=2.06e-07 W/||Tf||=1.03e-05
smooth N=128 t=0.100 ||Tf||=4.953e-04 errS=3.641e-10 errW=2.475e-08 S/W=1.47e-02 S/||Tf||=7.35e-07 W/||Tf||=5.00e-05
kink   N=128 t=0.001 ||Tf||=9.044e-01 errS=3.444e-06 errW=1.316e-06 S/W=2.62e+00 S/||Tf||=3.81e-06 W/||Tf||=1.46e-06
kink   N=128 t=0.003 ||Tf||=8.250e-01 errS=1.521e-07 errW=1.415e-06 S/W=1.08e-01 S/||Tf||=1.84e-07 W/||Tf||=1.71e-06
kink   N=128 t=0.010 ||Tf||=5.372e-01 errS=4.185e-08 errW=1.539e-06 S/W=2.72e-02 S/||Tf||=7.79e-08 W/||Tf||=2.86e-06
kink   N=128 t=0.030 ||Tf||=1.186e-01 errS=2.578e-08 errW=1.481e-06 S/W=1.74e-02 S/||Tf||=2.17e-07 W/||Tf||=1.25e-05
kink   N=128 t=0.100 ||Tf||=5.861e-04 errS=4.376e-10 errW=3.060e-08 S/W=1.43e-02 S/||Tf||=7.47e-07 W/||Tf||=5.22e-05
jump   N=128 t=0.001 ||Tf||=9.710e-01 errS=7.039e-04 errW=3.242e-05 S/W=2.17e+01 S/||Tf||=7.25e-04 W/||Tf||=3.34e-05
jump   N=128 t=0.003 ||Tf||=9.485e-01 errS=3.606e-05 errW=1.597e-05 S/W=2.26e+00 S/||Tf||=3.80e-05 W/||Tf||=1.68e-05
jump   N=128 t=0.010 ||Tf||=6.301e-01 errS=8.641e-06 errW=7.094e-06 S/W=1.22e+00 S/||Tf||=1.37e-05 W/||Tf||=1.13e-05
jump   N=128 t=0.030 ||Tf||=1.393e-01 errS=2.061e-06 errW=3.104e-06 S/W=6.64e-01 S/||Tf||=1.48e-05 W/||Tf||=2.23e-05
jump   N=128 t=0.100 ||Tf||=6.881e-04 errS=9.817e-09 errW=4.278e-08 S/W=2.29e-01 S/||Tf||=1.43e-05 W/||Tf||=6.22e-05
smooth N=256 t=0.001 ||Tf||=8.730e-01 errS=5.479e-08 errW=7.706e-07 S/W=7.11e-02 S/||Tf||=6.28e-08 W/||Tf||=8.83e-07
smooth N=256 t=0.003 ||Tf||=7.990e-01 errS=1.526e-08 errW=5.697e-07 S/W=2.68e-02 S/||Tf||=1.91e-08 W/||Tf||=7.13e-07
smooth N=256 t=0.010 ||Tf||=4.583e-01 errS=2.519e-08 errW=3.171e-07 S/W=7.94e-02 S/||Tf||=5.50e-08 W/||Tf||=6.92e-07
smooth N=256 t=0.030 ||Tf||=1.002e-01 errS=2.025e-08 errW=2.438e-07 S/W=8.31e-02 S/||Tf||=2.02e-07 W/||Tf||=2.43e-06
smooth N=256 t=0.100 ||Tf||=4.953e-04 errS=3.671e-10 errW=5.912e-09 S/W=6.21e-02 S/||Tf||=7.41e-07 W/||Tf||=1.19e-05
kink   N=256 t=0.001 ||Tf||=9.044e-01 errS=9.129e-07 errW=3.239e-07 S/W=2.82e+00 S/||Tf||=1.01e-06 W/||Tf||=3.58e-07
kink   N=256 t=0.003 ||Tf||=8.250e-01 errS=4.350e-08 errW=3.432e-07 S/W=1.27e-01 S/||Tf||=5.27e-08 W/||Tf||=4.16e-07
kink   N=256 t=0.010 ||Tf||=5.372e-01 errS=2.847e-08 errW=3.677e-07 S/W=7.74e-02 S/||Tf||=5.30e-08 W/||Tf||=6.84e-07
kink   N=256 t=0.030 ||Tf||=1.186e-01 errS=2.352e-08 errW=3.531e-07 S/W=6.66e-02 S/||Tf||=1.98e-07 W/||Tf||=2.98e-06
kink   N=256 t=0.100 ||Tf||=5.861e-04 errS=4.321e-10 errW=7.327e-09 S/W=5.90e-02 S/||Tf||=7.37e-07 W/||Tf||=1.25e-05
jump   N=256 t=0.001 ||Tf||=9.710e-01 errS=3.275e-04 errW=7.166e-06 S/W=4.57e+01 S/||Tf||=3.37e-04 W/||Tf||=7.38e-06
jump   N=256 t=0.003 ||Tf||=9.485e-01 errS=1.464e-05 errW=3.538e-06 S/W=4.14e+00 S/||Tf||=1.54e-05 W/||Tf||=3.73e-06
jump   N=256 t=0.010 ||Tf||=6.301e-01 errS=1.884e-06 errW=1.563e-06 S/W=1.21e+00 S/||Tf||=2.99e-06 W/||Tf||=2.48e-06
jump   N=256 t=0.030 ||Tf||=1.393e-01 errS=4.338e-07 errW=7.098e-07 S/W=6.11e-01 S/||Tf||=3.11e-06 W/||Tf||=5.10e-06
jump   N=256 t=0.100 ||Tf||=6.881e-04 errS=1.772e-09 errW=1.009e-08 S/W=1.76e-01 S/||Tf||=2.57e-06 W/||Tf||=1.47e-05
done 69 s


==> anc/B5_further/fixed_data/linear_contrast.json <==
[
 {
  "N": 32,
  "kappa_t": 0.25,
  "T": 0.0010631443714935517,
  "S_norm": 0.7780582996323047,
  "W_norm": 0.004892895841285186,
  "S_err": 0.7780598389482074,
  "W_err": 0.005019126008065887
 },
 {
  "N": 32,
  "kappa_t": 1.0,
  "T": 0.0002493170391599267,
  "S_norm": 0.3664786866177823,
  "W_norm": 2.1341323297221626e-05,
  "S_err": 0.36647873473317905,
  "W_err": 0.00027065661678517657
 },
 {
  "N": 32,
  "kappa_t": 4.0,
  "T": 8.882971614448077e-05,
  "S_norm": 0.01803869002922735,
  "W_norm": 7.489727663107599e-06,
  "S_err": 0.01803890776536912,
  "W_err": 9.631943427050364e-05
 },
 {
  "N": 64,
  "kappa_t": 0.25,
  "T": 0.00022582426247249273,
  "S_norm": 0.7778940426390271,
  "W_norm": 1.4753768552426534e-06,
  "S_err": 0.7778940077051898,
  "W_err": 0.0002272994530856157
 },
 {
  "N": 64,
  "kappa_t": 1.0,
  "T": 8.088680241579577e-05,
  "S_norm": 0.3661433633129506,
  "W_norm": 5.334300540988941e-07,
  "S_err": 0.3661433608991617,
  "W_err": 8.142022983065466e-05
 },
 {
  "N": 64,
  "kappa_t": 4.0,
  "T": 2.8369020598086996e-05,
  "S_norm": 0.01797380593367377,
  "W_norm": 1.8687001704702146e-07,
  "S_err": 0.017973828363421887,
  "W_err": 2.855589059771303e-05
 },
 {
  "N": 128,
  "kappa_t": 0.25,
  "T": 7.453359677888421e-06,
  "S_norm": 0.7782085048335776,
  "W_norm": 7.103833777776559e-08,
  "S_err": 0.7782085051394628,
  "W_err": 7.524381231891166e-06
 },
 {
  "N": 128,
  "kappa_t": 1.0,
  "T": 2.6604603660098012e-06,
  "S_norm": 0.36675816797572325,
  "W_norm": 2.5349250184882055e-08,
  "S_err": 0.3667581680389446,
  "W_err": 2.685809551445136e-06
 },
 {
  "N": 128,
  "kappa_t": 4.0,
  "T": 9.331893935817975e-07,
  "S_norm": 0.018093515397661814,
  "W_norm": 8.89661410622175e-09,
  "S_err": 0.018093515421340578,
  "W_err": 9.420860074130376e-07
 },
 {
  "N": 256,
  "kappa_t": 0.25,
  "T": 3.379647476949544e-06,
  "S_norm": 0.7784705879282395,
  "W_norm": 7.45321068923399e-09,
  "S_err": 0.778470587948107,
  "W_err": 3.387100658832248e-06
 },
 {
  "N": 256,
  "kappa_t": 1.0,
  "T": 1.205662298667818e-06,
  "S_norm": 0.36725548523578505,
  "W_norm": 2.658288467835472e-09,
  "S_err": 0.36725548523625495,
  "W_err": 1.2083205869848804e-06
 },
 {
  "N": 256,
  "kappa_t": 4.0,
  "T": 4.22832219345398e-07,
  "S_norm": 0.018191667405872237,
  "W_norm": 9.321688357722155e-10,
  "S_err": 0.018191667410807934,
  "W_err": 4.2376438818028023e-07
 }
]

==> anc/B5_further/fixed_data/linear_contrast.py <==
"""Same real datum f_N for S and W; compare with T(t)f_N on a fine weighted reference mesh.

Reads existing data only.  Relative linear error ||e^{tA_h}f_N - T(t)f_N||_2, ||f_N||_2 = 1.
"""
import sys
sys.dont_write_bytecode = True
sys.path.insert(0, r'D:\Claude\Other Nonlinear\numerics\spectral_top_quadratic_20261101')
from common import *
from run_s import Spectral

CHECK = Path(r'D:\Claude\Other Nonlinear\numerics\spectral_top_quadratic_boundary_20261101\codex_check')
NREF = 1024
tic = time.perf_counter()
fine = FEM(NREF, 'W')
sf = Spectral(fine)
print('reference ready', round(time.perf_counter()-tic), 's; cond', float(np.linalg.cond(sf.U)), flush=True)


def flow(s, f, t):
    y = s.Ui@(s.R@f)
    return (s.Ri@(s.U@(np.exp(s.e*t)*y))).real


rows = []
for N in [32, 64, 128, 256]:
    d = np.load(CHECK/f'data/S{N}.npz')
    f0 = d['v0_1']
    fS = FEM(N, 'S'); fW = FEM(N, 'W')
    f0 = f0/fS.norms(f0)
    sS = Spectral(fS); sW = Spectral(fW)
    y = fine.inject(N, f0[:, None])[:, 0]
    for k, t in enumerate(TIMES):
        ref = flow(sf, y, t)
        S = fine.inject(N, flow(sS, f0, t)[:, None])[:, 0]
        W = fine.inject(N, flow(sW, f0, t)[:, None])[:, 0]
        row = dict(N=N, kappa_t=float(t*KAPPA), T=fine.norms(ref), S_norm=fine.norms(S), W_norm=fine.norms(W),
                   S_err=fine.norms(S-ref), W_err=fine.norms(W-ref))
        rows.append(row)
        print(f"N={N:4d} kt={row['kappa_t']:4.2f} ||Tf||={row['T']:.3e} ||S||={row['S_norm']:.4f} ||W||={row['W_norm']:.3e} "
              f"errS={row['S_err']:.4f} errW={row['W_err']:.3e} ratio={row['S_err']/max(row['W_err'],1e-300):.2e}", flush=True)
json.dump(rows, open(Path(__file__).with_name('linear_contrast.json'), 'w'), indent=1)
print('done', round(time.perf_counter()-tic), 's')


==> anc/B5_further/fixed_data/linear_contrast_ref2048.json <==
[
 {
  "N": 64,
  "kappa_t": 0.25,
  "T": 0.00022582771158689616,
  "S_norm": 0.777894042639027,
  "W_norm": 1.4753768552426537e-06,
  "S_err": 0.7778940077050661,
  "W_err": 0.00022730290219290545
 },
 {
  "N": 64,
  "kappa_t": 1.0,
  "T": 8.088801831412919e-05,
  "S_norm": 0.36614336331295066,
  "W_norm": 5.334300540988943e-07,
  "S_err": 0.36614336089926103,
  "W_err": 8.142144572889889e-05
 },
 {
  "N": 64,
  "kappa_t": 4.0,
  "T": 2.8369448519730734e-05,
  "S_norm": 0.017973805933673773,
  "W_norm": 1.8687001704702146e-07,
  "S_err": 0.017973828364097857,
  "W_err": 2.8556318519360355e-05
 },
 {
  "N": 128,
  "kappa_t": 0.25,
  "T": 7.4549909766769835e-06,
  "S_norm": 0.7782085048335776,
  "W_norm": 7.10383377777656e-08,
  "S_err": 0.7782085051395378,
  "W_err": 7.526012529704176e-06
 },
 {
  "N": 128,
  "kappa_t": 1.0,
  "T": 2.6610421170420893e-06,
  "S_norm": 0.36675816797572336,
  "W_norm": 2.5349250184882058e-08,
  "S_err": 0.36675816803896044,
  "W_err": 2.6863913024783473e-06
 },
 {
  "N": 128,
  "kappa_t": 4.0,
  "T": 9.33393376687646e-07,
  "S_norm": 0.01809351539766181,
  "W_norm": 8.89661410622175e-09,
  "S_err": 0.018093515421351018,
  "W_err": 9.422899905187759e-07
 },
 {
  "N": 256,
  "kappa_t": 0.25,
  "T": 3.39210995406935e-06,
  "S_norm": 0.77847058792824,
  "W_norm": 7.45321068923399e-09,
  "S_err": 0.7784705879482081,
  "W_err": 3.399563135949557e-06
 },
 {
  "N": 256,
  "kappa_t": 1.0,
  "T": 1.2101079766650329e-06,
  "S_norm": 0.3672554852357854,
  "W_norm": 2.658288467835473e-09,
  "S_err": 0.3672554852362642,
  "W_err": 1.2127662649820456e-06
 },
 {
  "N": 256,
  "kappa_t": 4.0,
  "T": 4.2439137278421895e-07,
  "S_norm": 0.018191667405872247,
  "W_norm": 9.321688357722159e-10,
  "S_err": 0.01819166741084434,
  "W_err": 4.2532354161910176e-07
 },
 {
  "N": 512,
  "kappa_t": 0.25,
  "T": 6.892938122403968e-09,
  "S_norm": 0.7786271800033828,
  "W_norm": 3.2559359721612874e-10,
  "S_err": 0.7786271800033864,
  "W_err": 7.218531717772966e-09
 },
 {
  "N": 512,
  "kappa_t": 1.0,
  "T": 2.4592245449065993e-09,
  "S_norm": 0.3675514845269549,
  "W_norm": 1.1615963894717168e-10,
  "S_err": 0.36755148452695574,
  "W_err": 2.5753841838424126e-09
 },
 {
  "N": 512,
  "kappa_t": 4.0,
  "T": 8.625025899006158e-10,
  "S_norm": 0.018250411462025922,
  "W_norm": 4.073927700797797e-11,
  "S_err": 0.018250411462025946,
  "W_err": 9.032418669068644e-10
 }
]

==> anc/B5_further/fixed_data/linear_contrast_ref2048.py <==
"""Same real datum f_N for S and W; compare with T(t)f_N on a fine weighted reference mesh.

Reads existing data only.  Relative linear error ||e^{tA_h}f_N - T(t)f_N||_2, ||f_N||_2 = 1.
"""
import sys
sys.dont_write_bytecode = True
sys.path.insert(0, r'D:\Claude\Other Nonlinear\numerics\spectral_top_quadratic_20261101')
from common import *
from run_s import Spectral

CHECK = Path(r'D:\Claude\Other Nonlinear\numerics\spectral_top_quadratic_boundary_20261101\codex_check')
NREF = 2048
tic = time.perf_counter()
fine = FEM(NREF, 'W')
sf = Spectral(fine)
print('reference ready', round(time.perf_counter()-tic), 's; cond', float(np.linalg.cond(sf.U)), flush=True)


def flow(s, f, t):
    y = s.Ui@(s.R@f)
    return (s.Ri@(s.U@(np.exp(s.e*t)*y))).real


rows = []
for N in [64, 128, 256, 512]:
    d = np.load(CHECK/f'data/S{N}.npz')
    f0 = d['v0_1']
    fS = FEM(N, 'S'); fW = FEM(N, 'W')
    f0 = f0/fS.norms(f0)
    sS = Spectral(fS); sW = Spectral(fW)
    y = fine.inject(N, f0[:, None])[:, 0]
    for k, t in enumerate(TIMES):
        ref = flow(sf, y, t)
        S = fine.inject(N, flow(sS, f0, t)[:, None])[:, 0]
        W = fine.inject(N, flow(sW, f0, t)[:, None])[:, 0]
        row = dict(N=N, kappa_t=float(t*KAPPA), T=fine.norms(ref), S_norm=fine.norms(S), W_norm=fine.norms(W),
                   S_err=fine.norms(S-ref), W_err=fine.norms(W-ref))
        rows.append(row)
        print(f"N={N:4d} kt={row['kappa_t']:4.2f} ||Tf||={row['T']:.3e} ||S||={row['S_norm']:.4f} ||W||={row['W_norm']:.3e} "
              f"errS={row['S_err']:.4f} errW={row['W_err']:.3e} ratio={row['S_err']/max(row['W_err'],1e-300):.2e}", flush=True)
json.dump(rows, open(Path(__file__).with_name('linear_contrast_ref2048.json'), 'w'), indent=1)
print('done', round(time.perf_counter()-tic), 's')



==> anc/B5_further/fixed_data/linear_contrast_ref2048_stdout.txt <==
reference ready 59 s; cond 5360935.47120956
N=  64 kt=0.25 ||Tf||=2.258e-04 ||S||=0.7779 ||W||=1.475e-06 errS=0.7779 errW=2.273e-04 ratio=3.42e+03
N=  64 kt=1.00 ||Tf||=8.089e-05 ||S||=0.3661 ||W||=5.334e-07 errS=0.3661 errW=8.142e-05 ratio=4.50e+03
N=  64 kt=4.00 ||Tf||=2.837e-05 ||S||=0.0180 ||W||=1.869e-07 errS=0.0180 errW=2.856e-05 ratio=6.29e+02
N= 128 kt=0.25 ||Tf||=7.455e-06 ||S||=0.7782 ||W||=7.104e-08 errS=0.7782 errW=7.526e-06 ratio=1.03e+05
N= 128 kt=1.00 ||Tf||=2.661e-06 ||S||=0.3668 ||W||=2.535e-08 errS=0.3668 errW=2.686e-06 ratio=1.37e+05
N= 128 kt=4.00 ||Tf||=9.334e-07 ||S||=0.0181 ||W||=8.897e-09 errS=0.0181 errW=9.423e-07 ratio=1.92e+04
N= 256 kt=0.25 ||Tf||=3.392e-06 ||S||=0.7785 ||W||=7.453e-09 errS=0.7785 errW=3.400e-06 ratio=2.29e+05
N= 256 kt=1.00 ||Tf||=1.210e-06 ||S||=0.3673 ||W||=2.658e-09 errS=0.3673 errW=1.213e-06 ratio=3.03e+05
N= 256 kt=4.00 ||Tf||=4.244e-07 ||S||=0.0182 ||W||=9.322e-10 errS=0.0182 errW=4.253e-07 ratio=4.28e+04
N= 512 kt=0.25 ||Tf||=6.893e-09 ||S||=0.7786 ||W||=3.256e-10 errS=0.7786 errW=7.219e-09 ratio=1.08e+08
N= 512 kt=1.00 ||Tf||=2.459e-09 ||S||=0.3676 ||W||=1.162e-10 errS=0.3676 errW=2.575e-09 ratio=1.43e+08
N= 512 kt=4.00 ||Tf||=8.625e-10 ||S||=0.0183 ||W||=4.074e-11 errS=0.0183 errW=9.032e-10 ratio=2.02e+07
done 109 s


==> anc/B5_further/fixed_data/linear_contrast_stdout.txt <==
reference ready 8 s; cond 1594443.4371143947
N=  32 kt=0.25 ||Tf||=1.063e-03 ||S||=0.7781 ||W||=4.893e-03 errS=0.7781 errW=5.019e-03 ratio=1.55e+02
N=  32 kt=1.00 ||Tf||=2.493e-04 ||S||=0.3665 ||W||=2.134e-05 errS=0.3665 errW=2.707e-04 ratio=1.35e+03
N=  32 kt=4.00 ||Tf||=8.883e-05 ||S||=0.0180 ||W||=7.490e-06 errS=0.0180 errW=9.632e-05 ratio=1.87e+02
N=  64 kt=0.25 ||Tf||=2.258e-04 ||S||=0.7779 ||W||=1.475e-06 errS=0.7779 errW=2.273e-04 ratio=3.42e+03
N=  64 kt=1.00 ||Tf||=8.089e-05 ||S||=0.3661 ||W||=5.334e-07 errS=0.3661 errW=8.142e-05 ratio=4.50e+03
N=  64 kt=4.00 ||Tf||=2.837e-05 ||S||=0.0180 ||W||=1.869e-07 errS=0.0180 errW=2.856e-05 ratio=6.29e+02
N= 128 kt=0.25 ||Tf||=7.453e-06 ||S||=0.7782 ||W||=7.104e-08 errS=0.7782 errW=7.524e-06 ratio=1.03e+05
N= 128 kt=1.00 ||Tf||=2.660e-06 ||S||=0.3668 ||W||=2.535e-08 errS=0.3668 errW=2.686e-06 ratio=1.37e+05
N= 128 kt=4.00 ||Tf||=9.332e-07 ||S||=0.0181 ||W||=8.897e-09 errS=0.0181 errW=9.421e-07 ratio=1.92e+04
N= 256 kt=0.25 ||Tf||=3.380e-06 ||S||=0.7785 ||W||=7.453e-09 errS=0.7785 errW=3.387e-06 ratio=2.30e+05
N= 256 kt=1.00 ||Tf||=1.206e-06 ||S||=0.3673 ||W||=2.658e-09 errS=0.3673 errW=1.208e-06 ratio=3.04e+05
N= 256 kt=4.00 ||Tf||=4.228e-07 ||S||=0.0182 ||W||=9.322e-10 errS=0.0182 errW=4.238e-07 ratio=4.29e+04
done 14 s


==> anc/B5_further/fixed_data/short_time_modes.json <==
{
 "kappa": 1575.3830089806427,
 "smooth_64_0.0005": {
  "S": 6.1769082842156e-06,
  "W": 1.1129500996823391e-05,
  "modal": 9.340364278040059e-07,
  "rest": 6.107865218824575e-06
 },
 "smooth_64_0.001": {
  "S": 3.514429726350344e-06,
  "W": 1.2890209231838766e-05,
  "modal": 4.200412311123194e-07,
  "rest": 3.4888906042449915e-06
 },
 "smooth_64_0.0015": {
  "S": 1.8173982350903625e-06,
  "W": 1.2788090421186274e-05,
  "modal": 1.9025646842393711e-07,
  "rest": 1.8072096759564864e-06
 },
 "smooth_64_0.002": {
  "S": 8.364140528067672e-07,
  "W": 1.1590535683290163e-05,
  "modal": 8.622182508347208e-08,
  "rest": 8.319190276917383e-07
 },
 "smooth_64_0.003": {
  "S": 3.1679440236991586e-07,
  "W": 9.09907455852398e-06,
  "modal": 1.771030694621758e-08,
  "rest": 3.1630596072414563e-07
 },
 "kink_64_0.0005": {
  "S": 2.7518956792893588e-05,
  "W": 3.986705047546265e-06,
  "modal": 2.750320584449927e-05,
  "rest": 9.45807958433533e-07
 },
 "kink_64_0.001": {
  "S": 1.2450691421242605e-05,
  "W": 5.422609010249947e-06,
  "modal": 1.2432992101473037e-05,
  "rest": 6.66060862264951e-07
 },
 "kink_64_0.0015": {
  "S": 5.649789449243063e-06,
  "W": 6.018079513796548e-06,
  "modal": 5.63459404356616e-06,
  "rest": 4.117225538342836e-07
 },
 "kink_64_0.002": {
  "S": 2.567423932264119e-06,
  "W": 6.251219981105435e-06,
  "modal": 2.5537810651775007e-06,
  "rest": 2.6285892299166554e-07
 },
 "kink_64_0.003": {
  "S": 5.756507495734767e-07,
  "W": 5.811544369796519e-06,
  "modal": 5.245396255673547e-07,
  "rest": 2.3719869557302765e-07
 },
 "jump_64_0.0005": {
  "S": 0.00290855587080395,
  "W": 0.0001941610491388721,
  "modal": 0.0028973533956516994,
  "rest": 0.00025511850812335175
 },
 "jump_64_0.001": {
  "S": 0.0013186601944193482,
  "W": 0.0001163725603007923,
  "modal": 0.0013097706639473546,
  "rest": 0.0001530270205635944
 },
 "jump_64_0.0015": {
  "S": 0.0006060573331619428,
  "W": 9.151959902983888e-05,
  "modal": 0.0005935687566405697,
  "rest": 0.0001223824552689065
 },
 "jump_64_0.002": {
  "S": 0.0002820542509214982,
  "W": 6.229937730407167e-05,
  "modal": 0.0002690066020038689,
  "rest": 8.480203017970528e-05
 },
 "jump_64_0.003": {
  "S": 9.201612855670037e-05,
  "W": 5.448984152151798e-05,
  "modal": 5.525530269346818e-05,
  "rest": 7.357627751039024e-05
 },
 "smooth_128_0.0005": {
  "S": 7.50409846980133e-07,
  "W": 2.4347194701273792e-06,
  "modal": 1.3935376498657163e-08,
  "rest": 7.502758857102869e-07
 },
 "smooth_128_0.001": {
  "S": 4.2653672123530233e-07,
  "W": 3.1008976066571796e-06,
  "modal": 6.155006273086318e-09,
  "rest": 4.2649167542025226e-07
 },
 "smooth_128_0.0015": {
  "S": 2.2777526672648274e-07,
  "W": 3.1364195438828167e-06,
  "modal": 2.7930041276290028e-09,
  "rest": 2.2775851033699456e-07
 },
 "smooth_128_0.002": {
  "S": 1.0776810647105477e-07,
  "W": 2.847157687175632e-06,
  "modal": 1.2674818519261986e-09,
  "rest": 1.0776052981254618e-07
 },
 "smooth_128_0.003": {
  "S": 4.7596973093992785e-08,
  "W": 2.242096694629928e-06,
  "modal": 2.610190131683019e-10,
  "rest": 4.759625959612482e-08
 },
 "kink_128_0.0005": {
  "S": 7.596051339881749e-06,
  "W": 9.18652564749832e-07,
  "modal": 7.5945562842518165e-06,
  "rest": 1.5036708476616436e-07
 },
 "kink_128_0.001": {
  "S": 3.44356870225876e-06,
  "W": 1.3016229387054124e-06,
  "modal": 3.442120888772574e-06,
  "rest": 1.0007987506286949e-07
 },
 "kink_128_0.0015": {
  "S": 1.5639743400071158e-06,
  "W": 1.4547064315311e-06,
  "modal": 1.5621533882336688e-06,
  "rest": 7.532958582231581e-08
 },
 "kink_128_0.002": {
  "S": 7.112132047204641e-07,
  "W": 1.511549843969315e-06,
  "modal": 7.08901323510341e-07,
  "rest": 5.731959764672915e-08
 },
 "kink_128_0.003": {
  "S": 1.5490419544240845e-07,
  "W": 1.404923415298366e-06,
  "modal": 1.459881778274522e-07,
  "rest": 5.179535507406178e-08
 },
 "jump_128_0.0005": {
  "S": 0.001552143447036926,
  "W": 5.4350212412837e-05,
  "modal": 0.001550534982396249,
  "rest": 7.06477674041761e-05
 },
 "jump_128_0.001": {
  "S": 0.0007039373762436842,
  "W": 3.256435197089184e-05,
  "modal": 0.0007026656917862374,
  "rest": 4.228350727872274e-05
 },
 "jump_128_0.0015": {
  "S": 0.00032068819922049743,
  "W": 2.6444363297315777e-05,
  "modal": 0.00031889625124046153,
  "rest": 3.385106680587883e-05
 },
 "jump_128_0.002": {
  "S": 0.00014660509134854338,
  "W": 1.8608602441865286e-05,
  "modal": 0.00014471501289085723,
  "rest": 2.346692161055622e-05
 },
 "jump_128_0.003": {
  "S": 3.609601378463955e-05,
  "W": 1.603511159146041e-05,
  "modal": 2.9802159857217372e-05,
  "rest": 2.0365412586984647e-05
 },
 "smooth_256_0.0005": {
  "S": 1.0026346768038298e-07,
  "W": 5.600111021347646e-07,
  "modal": 1.2839506182862598e-10,
  "rest": 1.0026338237496106e-07
 },
 "smooth_256_0.001": {
  "S": 7.163466371695598e-08,
  "W": 7.334327957159743e-07,
  "modal": 5.818661052817112e-11,
  "rest": 7.163463999736025e-08
 },
 "smooth_256_0.0015": {
  "S": 5.703903124631957e-08,
  "W": 7.452228713310154e-07,
  "modal": 2.6431371576537668e-11,
  "rest": 5.70390248863485e-08
 },
 "smooth_256_0.002": {
  "S": 4.5905706631681424e-08,
  "W": 6.773405307669089e-07,
  "modal": 1.2007309615651046e-11,
  "rest": 4.5905705064170154e-08
 },
 "smooth_256_0.003": {
  "S": 3.460014167697001e-08,
  "W": 5.342465303358272e-07,
  "modal": 2.478015636513497e-12,
  "rest": 3.460014159239926e-08
 },
 "kink_256_0.0005": {
  "S": 2.010000906351638e-06,
  "W": 2.172845149727295e-07,
  "modal": 2.009711079436902e-06,
  "rest": 3.412763674001838e-08
 },
 "kink_256_0.001": {
  "S": 9.131104644723336e-07,
  "W": 3.092481485824103e-07,
  "modal": 9.126004579246496e-07,
  "rest": 3.05151833667869e-08
 },
 "kink_256_0.0015": {
  "S": 4.1572378513935903e-07,
  "W": 3.4543873991071016e-07,
  "modal": 4.145904927700757e-07,
  "rest": 3.0676679443549025e-08
 },
 "kink_256_0.002": {
  "S": 1.9077293769158265e-07,
  "W": 3.5875574720608237e-07,
  "modal": 1.8834211472603638e-07,
  "rest": 3.0357394866971836e-08
 },
 "kink_256_0.003": {
  "S": 4.7913355391237257e-08,
  "W": 3.334389726261124e-07,
  "modal": 3.886919749358112e-08,
  "rest": 2.8015619528381924e-08
 },
 "jump_256_0.0005": {
  "S": 0.0007211739958655581,
  "W": 1.2199021489396543e-05,
  "modal": 0.0007210017536742007,
  "rest": 1.5761163873974514e-05
 },
 "jump_256_0.001": {
  "S": 0.00032753025136977426,
  "W": 7.308767179217612e-06,
  "modal": 0.00032739439243135423,
  "rest": 9.432419896820192e-06
 },
 "jump_256_0.0015": {
  "S": 0.00014892493673069568,
  "W": 5.940181748970204e-06,
  "modal": 0.00014873360703510934,
  "rest": 7.546753038582958e-06
 },
 "jump_256_0.002": {
  "S": 6.776941098236571e-05,
  "W": 4.183295213073621e-06,
  "modal": 6.756747308333149e-05,
  "rest": 5.227751859004057e-06
 },
 "jump_256_0.003": {
  "S": 1.466443596715366e-05,
  "W": 3.604088014384472e-06,
  "modal": 1.3944265594216029e-05,
  "rest": 4.539068430181724e-06
 }
}

==> anc/B5_further/fixed_data/short_time_modes.py <==
"""Why S is worse than W at short times on fixed rough data.  Linear flow, a posteriori hypothesis.

Hypothesis, written before this run (2026-11-01):
 H1  At t=0.001, the slowly damped high-frequency modes of S carry at least 90% of the S error
     for the jump datum on N=128, 256.
 H2  On N=256 the S error for the jump datum follows e^{-kappa t}: from t=0.001 to t=0.002 it drops
     by a factor within 30% of e^{kappa/1000}=4.83.
 H3  The modal amplitude scales with the regularity: about h for the jump, h^2 for the kink.
 H4  W has no such modes at these times: its modes with |Im|>=h^-3 have Re<=-c h^-2.
"""
import sys
sys.dont_write_bytecode = True
sys.path.insert(0, r'D:\Claude\Other Nonlinear\numerics\spectral_top_quadratic_20261101')
from common import *
from run_s import Spectral
import importlib.util
JUMP = .43
NREF = 1024


def beta(y):
    out = np.zeros_like(y)
    m = (y > 0) & (y < 1)
    out[m] = np.exp(-1/(y[m]*(1-y[m])))
    return out


DATA = {'smooth': lambda x: beta((x-.25)/.5), 'kink': lambda x: x*(1-x)**2*(1+2*np.abs(x-JUMP)),
        'jump': lambda x: x*(1-x)**2*(1+(x > JUMP))}


def fine_quadrature(N, q=16):
    r, w = np.polynomial.legendre.leggauss(q)
    r = (r+1)/2
    w = w/2
    edges = np.sort(np.unique(np.append(np.arange(N+1)/N, JUMP)))
    a, b = edges[:-1, None], edges[1:, None]
    return (a+(b-a)*r).ravel(), ((b-a)*w).ravel()


x0, w0 = fine_quadrature(2048)
norm_of = {k: float(np.sqrt(np.sum(w0*f(x0)**2))) for k, f in DATA.items()}


def project(fem, name):
    x, w = fine_quadrature(fem.N)
    weight = 1+x if fem.scheme == 'W' else np.ones_like(x)
    rhs = evalmat(fem.N, x).T@(w*weight*DATA[name](x)/norm_of[name])
    return sla.splu(fem.M.tocsc()).solve(rhs)


def flow(s, f, t):
    y = s.Ui@(s.R@f)
    return (s.Ri@(s.U@(np.exp(s.e*t)*y))).real


tic = time.perf_counter()
fine = FEM(NREF, 'W')
sf = Spectral(fine)
print('kappa', KAPPA, 'reference ready', round(time.perf_counter()-tic), 's', flush=True)
res = {'kappa': KAPPA}
for N in [64, 128, 256]:
    h = 1/N
    fS, fW = FEM(N, 'S'), FEM(N, 'W')
    sS, sW = Spectral(fS), Spectral(fW)
    # eigenvalues in h^-3 scale: where the slow high-frequency modes sit
    top = np.abs(sS.e.imag) >= 50/h**3
    print(f'N={N}: S modes with |Im|>=50/h^3: {int(top.sum())}; slowest Re there:', np.round(np.sort(-sS.e.real[top])[:6], 1),
          ' W: slowest -Re with |Im|>=50/h^3:', np.round(np.sort(-sW.e.real[np.abs(sW.e.imag) >= 50/h**3])[:3], 1),
          ' W ratio -Re h^2:', round(float(np.min(-sW.e.real[np.abs(sW.e.imag) >= 50/h**3])*h**2), 3), flush=True)
    slow = top & (-sS.e.real < 3e5)
    for name in DATA:
        y = project(fine, name)
        a, b = project(fS, name), project(fW, name)
        coef = sS.Ui@(sS.R@a)
        for t in [.0005, .001, .0015, .002, .003]:
            ref = flow(sf, y, t)
            S = flow(sS, a, t)
            W = flow(sW, b, t)
            modal = (sS.Ri@(sS.U@(np.where(slow, np.exp(sS.e*t)*coef, 0)))).real
            eS = fine.inject(N, S[:, None])[:, 0]-ref
            eW = fine.inject(N, W[:, None])[:, 0]-ref
            eRest = eS-fine.inject(N, modal[:, None])[:, 0]
            res[f'{name}_{N}_{t}'] = dict(S=fine.norms(eS), W=fine.norms(eW), modal=fS.norms(modal), rest=fine.norms(eRest))
            r = res[f'{name}_{N}_{t}']
            print(f"{name:6s} N={N:3d} t={t:6.4f} errS={r['S']:.3e} errW={r['W']:.3e} modal={r['modal']:.3e} S-minus-modal={r['rest']:.3e}", flush=True)
json.dump(res, open(Path(__file__).with_name('short_time_modes.json'), 'w'), indent=1)
print('done', round(time.perf_counter()-tic), 's')


==> anc/B5_further/fixed_data/short_time_modes_stdout.txt <==
kappa 1575.3830089806427 reference ready 8 s
N=64: S modes with |Im|>=50/h^3: 48; slowest Re there: [ 1582.8  1582.8  6288.1  6288.1 13989.  13989. ]  W: slowest -Re with |Im|>=50/h^3: [129850.  129850.  136655.2]  W ratio -Re h^2: 31.702
smooth N= 64 t=0.0005 errS=6.177e-06 errW=1.113e-05 modal=9.340e-07 S-minus-modal=6.108e-06
smooth N= 64 t=0.0010 errS=3.514e-06 errW=1.289e-05 modal=4.200e-07 S-minus-modal=3.489e-06
smooth N= 64 t=0.0015 errS=1.817e-06 errW=1.279e-05 modal=1.903e-07 S-minus-modal=1.807e-06
smooth N= 64 t=0.0020 errS=8.364e-07 errW=1.159e-05 modal=8.622e-08 S-minus-modal=8.319e-07
smooth N= 64 t=0.0030 errS=3.168e-07 errW=9.099e-06 modal=1.771e-08 S-minus-modal=3.163e-07
kink   N= 64 t=0.0005 errS=2.752e-05 errW=3.987e-06 modal=2.750e-05 S-minus-modal=9.458e-07
kink   N= 64 t=0.0010 errS=1.245e-05 errW=5.423e-06 modal=1.243e-05 S-minus-modal=6.661e-07
kink   N= 64 t=0.0015 errS=5.650e-06 errW=6.018e-06 modal=5.635e-06 S-minus-modal=4.117e-07
kink   N= 64 t=0.0020 errS=2.567e-06 errW=6.251e-06 modal=2.554e-06 S-minus-modal=2.629e-07
kink   N= 64 t=0.0030 errS=5.757e-07 errW=5.812e-06 modal=5.245e-07 S-minus-modal=2.372e-07
jump   N= 64 t=0.0005 errS=2.909e-03 errW=1.942e-04 modal=2.897e-03 S-minus-modal=2.551e-04
jump   N= 64 t=0.0010 errS=1.319e-03 errW=1.164e-04 modal=1.310e-03 S-minus-modal=1.530e-04
jump   N= 64 t=0.0015 errS=6.061e-04 errW=9.152e-05 modal=5.936e-04 S-minus-modal=1.224e-04
jump   N= 64 t=0.0020 errS=2.821e-04 errW=6.230e-05 modal=2.690e-04 S-minus-modal=8.480e-05
jump   N= 64 t=0.0030 errS=9.202e-05 errW=5.449e-05 modal=5.526e-05 S-minus-modal=7.358e-05
N=128: S modes with |Im|>=50/h^3: 96; slowest Re there: [ 1580.2  1580.2  6310.   6310.  14157.3 14157.3]  W: slowest -Re with |Im|>=50/h^3: [513997.7 513997.7 529596.7]  W ratio -Re h^2: 31.372
smooth N=128 t=0.0005 errS=7.504e-07 errW=2.435e-06 modal=1.394e-08 S-minus-modal=7.503e-07
smooth N=128 t=0.0010 errS=4.265e-07 errW=3.101e-06 modal=6.155e-09 S-minus-modal=4.265e-07
smooth N=128 t=0.0015 errS=2.278e-07 errW=3.136e-06 modal=2.793e-09 S-minus-modal=2.278e-07
smooth N=128 t=0.0020 errS=1.078e-07 errW=2.847e-06 modal=1.267e-09 S-minus-modal=1.078e-07
smooth N=128 t=0.0030 errS=4.760e-08 errW=2.242e-06 modal=2.610e-10 S-minus-modal=4.760e-08
kink   N=128 t=0.0005 errS=7.596e-06 errW=9.187e-07 modal=7.595e-06 S-minus-modal=1.504e-07
kink   N=128 t=0.0010 errS=3.444e-06 errW=1.302e-06 modal=3.442e-06 S-minus-modal=1.001e-07
kink   N=128 t=0.0015 errS=1.564e-06 errW=1.455e-06 modal=1.562e-06 S-minus-modal=7.533e-08
kink   N=128 t=0.0020 errS=7.112e-07 errW=1.512e-06 modal=7.089e-07 S-minus-modal=5.732e-08
kink   N=128 t=0.0030 errS=1.549e-07 errW=1.405e-06 modal=1.460e-07 S-minus-modal=5.180e-08
jump   N=128 t=0.0005 errS=1.552e-03 errW=5.435e-05 modal=1.551e-03 S-minus-modal=7.065e-05
jump   N=128 t=0.0010 errS=7.039e-04 errW=3.256e-05 modal=7.027e-04 S-minus-modal=4.228e-05
jump   N=128 t=0.0015 errS=3.207e-04 errW=2.644e-05 modal=3.189e-04 S-minus-modal=3.385e-05
jump   N=128 t=0.0020 errS=1.466e-04 errW=1.861e-05 modal=1.447e-04 S-minus-modal=2.347e-05
jump   N=128 t=0.0030 errS=3.610e-05 errW=1.604e-05 modal=2.980e-05 S-minus-modal=2.037e-05
N=256: S modes with |Im|>=50/h^3: 192; slowest Re there: [ 1578.1  1578.1  6309.5  6309.5 14186.4 14186.4]  W: slowest -Re with |Im|>=50/h^3: [2035762.2 2035762.2 2112472.5]  W ratio -Re h^2: 31.063
smooth N=256 t=0.0005 errS=1.003e-07 errW=5.600e-07 modal=1.284e-10 S-minus-modal=1.003e-07
smooth N=256 t=0.0010 errS=7.163e-08 errW=7.334e-07 modal=5.819e-11 S-minus-modal=7.163e-08
smooth N=256 t=0.0015 errS=5.704e-08 errW=7.452e-07 modal=2.643e-11 S-minus-modal=5.704e-08
smooth N=256 t=0.0020 errS=4.591e-08 errW=6.773e-07 modal=1.201e-11 S-minus-modal=4.591e-08
smooth N=256 t=0.0030 errS=3.460e-08 errW=5.342e-07 modal=2.478e-12 S-minus-modal=3.460e-08
kink   N=256 t=0.0005 errS=2.010e-06 errW=2.173e-07 modal=2.010e-06 S-minus-modal=3.413e-08
kink   N=256 t=0.0010 errS=9.131e-07 errW=3.092e-07 modal=9.126e-07 S-minus-modal=3.052e-08
kink   N=256 t=0.0015 errS=4.157e-07 errW=3.454e-07 modal=4.146e-07 S-minus-modal=3.068e-08
kink   N=256 t=0.0020 errS=1.908e-07 errW=3.588e-07 modal=1.883e-07 S-minus-modal=3.036e-08
kink   N=256 t=0.0030 errS=4.791e-08 errW=3.334e-07 modal=3.887e-08 S-minus-modal=2.802e-08
jump   N=256 t=0.0005 errS=7.212e-04 errW=1.220e-05 modal=7.210e-04 S-minus-modal=1.576e-05
jump   N=256 t=0.0010 errS=3.275e-04 errW=7.309e-06 modal=3.274e-04 S-minus-modal=9.432e-06
jump   N=256 t=0.0015 errS=1.489e-04 errW=5.940e-06 modal=1.487e-04 S-minus-modal=7.547e-06
jump   N=256 t=0.0020 errS=6.777e-05 errW=4.183e-06 modal=6.757e-05 S-minus-modal=5.228e-06
jump   N=256 t=0.0030 errS=1.466e-05 errW=3.604e-06 modal=1.394e-05 S-minus-modal=4.539e-06
done 11 s


==> anc/B5_further/quadratic_limit/bstar.py <==
"""b* from the Bloch cell function at the stationary point, independent of the eigenvector data."""
import numpy as np
from scipy.optimize import minimize_scalar
me = np.array([[156,22,54,-13],[22,4,13,-3],[54,13,156,-22],[-13,-3,-22,4]])/420.
ke = np.array([[0,1,0,-1],[-1,-.5,1,-.5],[0,-1,0,1],[1,.5,-1,.5]], float)


def symbol(A, xi):
    e = np.exp(1j*xi)
    return A[2:, :2]/e + A[2:, 2:] + A[:2, :2] + A[:2, 2:]*e


def pair(xi):
    lam, C = np.linalg.eig(np.linalg.solve(symbol(me, xi), symbol(ke, xi)))
    return lam, C


def branch(xi):                # the root with the most negative imaginary part
    lam, C = pair(xi)
    j = int(np.argmin(lam.imag))
    return lam[j], C[:, j]


res = minimize_scalar(lambda t: branch(t)[0].imag, bounds=(.8, 1.2), method='bounded',
                      options=dict(xatol=1e-12))
xi = res.x
lam, c = branch(xi)
print('xi*/pi', xi/np.pi, 'varpi*', lam.imag/420, 'Re lam', lam.real)
r, w = np.polynomial.legendre.leggauss(40); s = (r+1)/2; w = w/2
H = np.array([1-3*s*s+2*s**3, s-2*s*s+s**3, 3*s*s-2*s**3, -s*s+s**3])
e = np.exp(1j*xi)
p = H[0]*c[0]+H[1]*c[1]+e*(H[2]*c[0]+H[3]*c[1])
g = np.abs(p)**2; g /= w@g
bp = 1-6*s+6*s*s
print('gamma(s) symmetric defect', np.max(abs(g-g[::-1])))
print('b* = 0.5*int gamma b\' =', .5*(w@(g*bp)))


==> anc/B5_further/quadratic_limit/bstar_stdout.txt <==
xi*/pi 0.32272944798578357 varpi* -0.2765565130453095 Re lam 3.1086244689504383e-15
gamma(s) symmetric defect 3.9968028886505635e-15
b* = 0.5*int gamma b' = 0.009421894964157377


==> anc/B5_further/quadratic_limit/corrector_check.py <==
"""Spot check of the Codex N=512,1024 numbers with my own pipeline, and a test of the explicit corrector.

Corrector idea (hand computation, a posteriori).  For gamma even about s=1/2 the cell load reduces to
    (1/2)(rho gamma, psi') = (1/2)(rho, psi') + (b/2) sum_j rho_{j+1/2} tau_j(psi) + bounded,
    tau_j(psi) = h(psi'_j+psi'_{j+1}) - 2(psi_{j+1}-psi_j) = (h^3/6) psi'''|cell.
With nodal values 0 and nodal slopes B_j,
    (z'',psi') = -(1/2) sum_j (B_{j+1}-B_j)/h tau_j(psi) + boundary.
So B_x = -b rho removes the O(1/h) part of the load.  B(1) != 0 is cancelled by -B(1)(x^2-x).
Expected: ||M^{-1}G|| ~ 1/h, ||M^{-1}(G - K z)|| bounded.
"""
import sys
sys.dont_write_bytecode = True
sys.path.insert(0, r'D:\Claude\Other Nonlinear\numerics\spectral_top_quadratic_20261101')
from common import *

CHECK = Path(r'D:\Claude\Other Nonlinear\numerics\spectral_top_quadratic_boundary_20261101\codex_check')
BSTAR = 0.009421894901227336


def corrector(N, b):
    x = np.arange(N+1)/N; h = 1/N
    B = -b*(x-np.sin(2*np.pi*x)/(2*np.pi))
    c = -B[-1]
    full = np.zeros(2*N+2)
    full[::2] = c*(x*x-x)
    full[1::2] = h*(B+c*(2*x-1))
    assert abs(full[-1]) < 1e-13 and abs(full[-2]) < 1e-13 and abs(full[0]) < 1e-13
    return full[1:2*N]


print('--- corrector: L2 norms of Riesz representers')
print('    N    ||G||       ||G-Kz||    ||G-Kz-bs||   ||z||', flush=True)
for N in [32, 64, 128, 256, 512, 1024]:
    d = np.load(CHECK/f'data/S{N}.npz')
    phi = d['phi1']
    f = FEM(N, 'S')
    G = f.density_force(np.abs(f.P@phi)**2)
    bs = f.value_force(-np.pi*np.sin(2*np.pi*f.x))
    z = corrector(N, BSTAR)
    lu = sla.splu(f.M0.tocsc())
    rz = lu.solve(G-f.K@z)
    print(f'{N:6d}  {f.norms(lu.solve(G)):.4e}  {f.norms(rz):.4e}  '
          f'{f.norms(rz-lu.solve(bs)):.4e}   {f.norms(z):.4e}', flush=True)

print('--- spot check at N=512,1024 with my own E (W mesh 256 unit response, D2048)')
from run_s import Spectral
fine = FEM(2048, 'W')
D = np.load(RUN/'data/D2048_tight.npz')['Q'][:, :, -1]
fw = FEM(256, 'W'); s = Spectral(fw)
ell = fw.x*(fw.x-1); mu = -2*KAPPA
y0 = s.Ui@(s.Ri.T@fw.value_force(-ell)); bF = fw.value_force(-mu*ell)
Z = np.stack([(s.Ri@(s.U@(np.exp(s.e*t)*y0))+s.response(mu, bF, t)).real for t in TIMES])
ell_f = fine.x*(fine.x-1)
W1 = fine.P@fine.inject(256, Z.T)+np.outer(ell_f, np.exp(mu*TIMES))
Dq = fine.P@D.T


def fnorm(g):
    return float(np.sqrt(fine.w@(g*g)))


for N in [512, 1024]:
    Q = np.load(CHECK/f'data/S{N}.npz')['Qexpm1']
    Qq = fine.P@fine.inject(N, Q.T) if N < 2048 else None
    print(N, [f'{fnorm(Qq[:, k]-Dq[:, k]+BSTAR*W1[:, k]):.4e}' for k in range(3)], flush=True)


==> anc/B5_further/quadratic_limit/corrector_check_stdout.txt <==
--- corrector: L2 norms of Riesz representers
    N    ||G||       ||G-Kz||    ||G-Kz-bs||   ||z||
    32  5.7420e+00  2.2024e+00  2.3958e-01   1.7195e-03
    64  1.0913e+01  2.2225e+00  1.4695e-01   1.7200e-03
   128  2.1517e+01  2.2253e+00  1.1069e-01   1.7202e-03
   256  4.2872e+01  2.2249e+00  9.7155e-02   1.7202e-03
   512  8.5656e+01  2.2242e+00  9.2051e-02   1.7202e-03
  1024  1.7126e+02  2.2237e+00  8.9989e-02   1.7202e-03
--- spot check at N=512,1024 with my own E (W mesh 256 unit response, D2048)
512 ['6.7475e-07', '9.8875e-07', '1.1112e-06']
1024 ['3.3588e-07', '4.8872e-07', '5.4754e-07']


==> anc/B5_further/quadratic_limit/independent_check/adjoint_residual.py <==
from audit_core import *
rows=[]
for N in [32,64,128,256,512,1024]:
    f=Space(N);r=f.K.T@f.psi
    adj=spla.spsolve(f.M,r);psi_norm=f.norm(f.psi);adj_norm=f.norm(adj)
    exact_psi_norm=np.sqrt((1+1/N)/(210*N*N))
    assert abs(psi_norm-exact_psi_norm)<1e-14
    rows.append(dict(N=N,psi_L2=psi_norm,adjoint_action_L2=adj_norm,
                     normalized_adjoint_residual=adj_norm/psi_norm,
                     adjoint_action_scaled_N_minus_1p5=adj_norm/N**1.5,
                     mass_norm_formula_error=psi_norm-exact_psi_norm))
write_json(RUN/'data/adjoint_residual.json',dict(
    adjoint_definition='A_h^dagger = M^{-1} K^T, ordinary L2 inner product',rows=rows,
    qualification='Interior test-row cancellation is exact; psi_B is not a small-residual approximate null vector in the global L2 graph norm. Forward optical group velocity is +210/h^2; adjoint bulk propagation has the opposite sign.'))
print(json.dumps(rows,indent=2),flush=True)


==> anc/B5_further/quadratic_limit/independent_check/analyze_check.py <==
from audit_core import *
import csv
def load(p):return json.loads((RUN/'data'/p).read_text(encoding='utf-8'))
bstar=float(load('bloch_identity.json')['bstar']);NS=[32,64,128,256,512,1024]
fine=Space(1024);x,w=fine.x,fine.w;ell=x*(x-1)
norm=lambda a:np.sqrt(np.sum(w[:,None]*a*a,axis=0)) if a.ndim==2 else float(np.sqrt(w@(a*a)))
def reference(N,n):
    d=np.load(RUN/f'data/ref{N}.npz');P=ev(N,x)
    D=P@d[f'Dexpm{n}'].T;W=P@d[f'Zwexpm{n}'].T+ell[:,None]*np.exp(-2*n*n*CS*times(n))[None,:]
    return D,W,D-bstar*W
refs={n:reference(1024,n) for n in [1,2]};refchecks=[]
for n in [1,2]:
    coarse=reference(256,n);mid=reference(512,n);fineval=refs[n]
    row=dict(n=n,D_L2=norm(fineval[0]).tolist(),W1_L2=norm(fineval[1]).tolist(),E_L2=norm(fineval[2]).tolist(),
             predicted_P3_limit=(bstar*norm(fineval[1])).tolist(),
             E_256_vs_512_L2=norm(coarse[2]-mid[2]).tolist(),E_512_vs_1024_L2=norm(mid[2]-fineval[2]).tolist(),
             W1_512_vs_1024_L2=norm(mid[1]-fineval[1]).tolist(),D_512_vs_1024_L2=norm(mid[0]-fineval[0]).tolist())
    if n==1:
        old=np.load(PILOT/'data/D2048_tight.npz')['Q'][:,:,-1]
        # A common 2048-cell quadrature is needed for this independent reference comparison.
        xx,ww=gauss(2048,8);Dnew=ev(1024,xx)@np.load(RUN/'data/ref1024.npz')['Dexpm1'].T
        Dold=ev(2048,xx)@old.T
        row['original_pilot_D2048_vs_independent_D1024_L2']=np.sqrt(np.sum(ww[:,None]*(Dnew-Dold)**2,axis=0)).tolist()
    assert max(row['E_512_vs_1024_L2'])<1e-9,row
    refchecks.append(row);print('REFERENCE ACCURACY',row,flush=True)
rows=[];weak=[];balances=[]
for N in NS:
    dat=np.load(RUN/f'data/S{N}.npz');meta=load(f'S{N}.json');P=ev(N,x)
    for n in [1,2]:
        r=meta['rows'][n-1];D,W,E=refs[n]
        primary=f'Qexpm{n}' if f'Qexpm{n}' in dat else f'Q{n}'
        Q=P@dat[primary].T;bn=r['b_N'];EN=D-bn*W;gap=Q-D
        c=np.sum(w[:,None]*gap*W,axis=0)/np.sum(w[:,None]*W*W,axis=0)
        fitted=gap-W*c[None,:];F=Space(N);b0,bp,_=F.mode_loads(dat[f'phi{n}'])
        beta=complex(F.psi@bp)
        for k,t in enumerate(times(n)):
            row=dict(N=N,n=n,kappa_t=float(KTS[k]),t=float(t),b_N=bn,b_star=bstar,b_error=abs(bn-bstar),
                     Q_L2=norm(Q[:,k]),D_L2=norm(D[:,k]),E_L2=norm(E[:,k]),W1_L2=norm(W[:,k]),
                     error_D=norm(gap[:,k]),error_E_star=norm(Q[:,k]-E[:,k]),error_E_bN=norm(Q[:,k]-EN[:,k]),
                     P3_limit=bstar*norm(W[:,k]),P3_absolute_error=abs(norm(gap[:,k])-bstar*norm(W[:,k])),
                     fitted_c=float(c[k]),c_plus_bstar=float(c[k]+bstar),fit_residual=norm(fitted[:,k]),
                     reference_E_mesh_gap=refchecks[n-1]['E_512_vs_1024_L2'][k],primary_time_algorithm=primary)
            if n==1 and N in [512,1024]:
                target=([7e-7,1e-6,1.1e-6] if N==512 else [3.4e-7,5e-7,6e-7])[k]
                row.update(P2_target=target,P2_star_ratio_to_target=row['error_E_star']/target,P2_bN_ratio_to_target=row['error_E_bN']/target,
                           P2_star_pass=target/1.5<=row['error_E_star']<=target*1.5,P2_bN_pass=target/1.5<=row['error_E_bN']<=target*1.5)
            rows.append(row)
            balances.append(dict(N=N,n=n,fast_scalar_source_real=beta.real,fast_scalar_source_imag=beta.imag,**r['balances'][k]))
        weak.extend([dict(N=N,n=n,**a) for a in r['weak_moments']])
        print('PREDICTIONS',N,n,'b err',abs(bn-bstar),'E*',norm(Q-E),'EN',norm(Q-EN),'gapD',norm(gap),'c',c,flush=True)
statuses=[]
for n in [1,2]:
    rs=lambda N:[r for r in rows if r['n']==n and r['N']==N]
    a,b,c=rs(256),rs(512),rs(1024)
    p1=a[0]['b_error']>b[0]['b_error']>c[0]['b_error']
    p3=all(a[k]['P3_absolute_error']>b[k]['P3_absolute_error']>c[k]['P3_absolute_error'] for k in range(3))
    p4=all(abs(a[k]['c_plus_bstar'])>abs(b[k]['c_plus_bstar'])>abs(c[k]['c_plus_bstar']) for k in range(3))
    ratios=[b[k]['error_E_star']/c[k]['error_E_star'] for k in range(3)]
    ratiosN=[b[k]['error_E_bN']/c[k]['error_E_bN'] for k in range(3)]
    p2=all(r['P2_star_pass'] and r['P2_bN_pass'] for r in b+c) if n==1 else all(1.5<=q<=2.7 for q in ratios+ratiosN)
    statuses.append(dict(n=n,P1_pass=p1,P2_pass=p2,P3_pass=p3,P4_pass=p4,
                         last_doubling_reduction_E_star=ratios,last_doubling_reduction_E_bN=ratiosN,
                         caveat='Finite-grid numerical checks, not a proof of the limit.'))
summary=dict(bstar=bstar,kappa1=CS,kappa2=4*CS,rows=rows,reference_checks=refchecks,statuses=statuses)
write_json(RUN/'data/summary.json',summary)
def csvwrite(name,data):
    fields=list(dict.fromkeys(k for r in data for k in r))
    with (RUN/'data'/name).open('x',encoding='utf-8-sig',newline='') as fp:
        wr=csv.DictWriter(fp,fieldnames=fields);wr.writeheader();wr.writerows(data)
csvwrite('P1_P4_comparisons.csv',rows);csvwrite('weak_density_moments.csv',weak);csvwrite('exact_balances.csv',balances)
print('STATUSES',statuses,flush=True)


==> anc/B5_further/quadratic_limit/independent_check/audit_core.py <==
import os
for key in ['OPENBLAS_NUM_THREADS','OMP_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS','VECLIB_MAXIMUM_THREADS']:
    os.environ[key]='1'
import sys,time,json,hashlib,ctypes,gc
from pathlib import Path
from fractions import Fraction as F
from ctypes import wintypes
import numpy as np
import scipy
import scipy.linalg as la
import scipy.sparse as sp
import scipy.sparse.linalg as spla
import mpmath as mp
sys.dont_write_bytecode=True
if hasattr(sys.stdout,'reconfigure'):sys.stdout.reconfigure(encoding='utf-8')
K32=ctypes.windll.kernel32;K32.GetCurrentProcess.restype=wintypes.HANDLE
K32.SetPriorityClass.argtypes=[wintypes.HANDLE,wintypes.DWORD]
assert K32.SetPriorityClass(K32.GetCurrentProcess(),0x4000)
RUN=Path(__file__).resolve().parent;PILOT=RUN.parent.parent/'spectral_top_quadratic_20261101'
OLD=json.loads((PILOT/'inputs/S1_numerical_results.json').read_text(encoding='utf-8'))
CS=float(OLD['constants']['CS']);KTS=np.array([.25,1.,4.])
def times(n):return KTS/(n*n*CS)
def sha(p):return hashlib.sha256(Path(p).read_bytes()).hexdigest()
def write_json(p,d):
    with Path(p).open('x',encoding='utf-8') as f:json.dump(d,f,ensure_ascii=False,indent=2,allow_nan=False)
def write_npz(p,**d):
    with Path(p).open('xb') as f:np.savez_compressed(f,**d)
class Memory(ctypes.Structure):
    _fields_=[('length',wintypes.DWORD),('load',wintypes.DWORD)]+[(n,ctypes.c_ulonglong) for n in ['total_phys','avail_phys','total_page','avail_page','total_virtual','avail_virtual','avail_extended']]
class ProcessMemory(ctypes.Structure):
    _fields_=[('cb',wintypes.DWORD),('PageFaultCount',wintypes.DWORD)]+[(n,ctypes.c_size_t) for n in ['PeakWorkingSetSize','WorkingSetSize','QuotaPeakPagedPoolUsage','QuotaPagedPoolUsage','QuotaPeakNonPagedPoolUsage','QuotaNonPagedPoolUsage','PagefileUsage','PeakPagefileUsage','PrivateUsage']]
def resource_status():
    m=Memory();m.length=ctypes.sizeof(m);K32.GlobalMemoryStatusEx(ctypes.byref(m))
    p=ProcessMemory();p.cb=ctypes.sizeof(p)
    ctypes.windll.psapi.GetProcessMemoryInfo.argtypes=[wintypes.HANDLE,ctypes.c_void_p,wintypes.DWORD]
    ctypes.windll.psapi.GetProcessMemoryInfo(K32.GetCurrentProcess(),ctypes.byref(p),p.cb)
    return dict(available_GiB=m.avail_phys/2**30,working_GiB=p.WorkingSetSize/2**30,peak_working_GiB=p.PeakWorkingSetSize/2**30,peak_private_GiB=p.PeakPagefileUsage/2**30,priority='BelowNormal',BLAS_threads=1)
def guard():
    r=resource_status();print('RESOURCE',r,flush=True)
    if r['available_GiB']<6:raise RuntimeError('Available memory <6 GiB; heavy computation deferred to protect S2.')

# Ascending-power polynomials; exact rational integration, independently assembled.
H=np.array([[1,0,-3,2],[0,1,-2,1],[0,0,3,-2],[0,0,-1,1]],dtype=int)
def deriv(p):return [i*p[i] for i in range(1,len(p))]
def prod(a,b):
    out=[F(0)]*(len(a)+len(b)-1)
    for i,x in enumerate(a):
        for j,y in enumerate(b):out[i+j]+=F(int(x)) * F(int(y)) if isinstance(x,(int,np.integer)) and isinstance(y,(int,np.integer)) else F(x)*F(y)
    return out
def integ(p):return sum((F(c)/F(i+1) for i,c in enumerate(p)),F(0))
ME=np.array([[float(integ(prod(a,b))) for b in H] for a in H])
ME1=np.array([[float(integ([0]+prod(a,b))) for b in H] for a in H])
KE=np.array([[float(integ(prod(deriv(a),deriv(deriv(b))))) for b in H] for a in H])
KE1=np.array([[float(integ([0]+prod(deriv(a),deriv(deriv(b))))+integ(prod(a,deriv(deriv(b))))) for b in H] for a in H])
def gauss(N,q=8):
    r,w=np.polynomial.legendre.leggauss(q);s=(r+1)/2
    return ((np.arange(N)[:,None]+s)/N).ravel(),np.tile(w/(2*N),N)
def ev(N,x,d=0):
    x=np.asarray(x);j=np.minimum((x*N).astype(int),N-1);s=x*N-j
    polys=[list(a) for a in H]
    for _ in range(d):polys=[deriv(a) for a in polys]
    vals=np.column_stack([np.polynomial.polynomial.polyval(s,a) for a in polys])*N**d
    rows=np.repeat(np.arange(len(x)),4);cols=(2*j[:,None]+np.arange(4)).ravel()
    return sp.coo_matrix((vals.ravel(),(rows,cols)),shape=(len(x),2*N+2)).tocsr()[:,1:2*N]
class Space:
    def __init__(self,N,weighted=False,q=8):
        self.N=N;self.h=1/N;self.size=2*N-1;self.weighted=weighted
        rows=[];cols=[];m=[];m0=[];k=[]
        for j in range(N):
            ij=2*j+np.arange(4);rows.extend(np.repeat(ij,4));cols.extend(np.tile(ij,4))
            mass=self.h*((1+j*self.h)*ME+self.h*ME1) if weighted else self.h*ME
            linear=((1+j*self.h)*KE+self.h*KE1)/self.h**2 if weighted else KE/self.h**2
            m.extend(mass.ravel());m0.extend((self.h*ME).ravel());k.extend(linear.ravel())
        make=lambda vals:sp.coo_matrix((vals,(rows,cols)),shape=(2*N+2,2*N+2)).tocsc()[1:2*N,1:2*N].tocsc()
        self.M=make(m);self.M0=make(m0);self.K=make(k)
        self.x,self.w=gauss(N,q);self.P=ev(N,self.x);self.G=ev(N,self.x,1)
        self.weight=1+self.x if weighted else np.ones_like(self.x)
        self.testder=sp.diags(self.weight)@self.G+(self.P if weighted else sp.csr_matrix(self.P.shape))
        self.psi=np.zeros(self.size);self.psi[::2]=self.h
    def load(self,g):return self.P.T@(self.w*self.weight*g)
    def forcing(self,V):return -(self.P.T@((self.w*self.weight)[:,None]*(self.P@V)*(self.G@V)))
    def mode_loads(self,phi):
        p=self.P@phi;dp=self.G@phi
        mean=self.load(-np.real(np.conj(p)*dp));plus=self.load(-.5*p*dp)
        mean_alt=.5*self.testder.T@(self.w*abs(p)**2)
        plus_alt=.25*self.testder.T@(self.w*p*p)
        return mean,plus,dict(mean_conservative_absolute=float(la.norm(mean-mean_alt)),plus_conservative_absolute=float(la.norm(plus-plus_alt)))
    def norm(self,v):
        if v.ndim==1:return float(np.sqrt(max(0,np.vdot(v,self.M0@v).real)))
        return np.sqrt(np.maximum(0,np.real(np.sum(np.conj(v)*(self.M0@v),axis=0))))
    def embed(self,N,v):
        if v.ndim==1:v=v[:,None]
        x=np.arange(self.N+1)/self.N;full=np.zeros((2*self.N+2,v.shape[1]),dtype=v.dtype)
        full[::2]=ev(N,x)@v;full[1::2]=(ev(N,x,1)@v)/self.N
        return full[1:2*self.N]
class Modes:
    def __init__(self,space):
        guard();tic=time.perf_counter();self.f=space
        self.L=la.cholesky(space.M.toarray(),lower=True,check_finite=False)
        temp=la.solve_triangular(self.L,space.K.toarray(),lower=True,check_finite=False)
        self.B=la.solve_triangular(self.L,temp.T,lower=True,check_finite=False).T
        del temp
        self.val,self.U=la.eig(self.B,check_finite=False)
        self.lu,self.piv=la.lu_factor(self.U,check_finite=False)
        rcond,info=la.get_lapack_funcs('gecon',(self.lu,))(self.lu,la.norm(self.U,1))
        assert info==0
        self.condition1=float(1/rcond);self.seconds=time.perf_counter()-tic
        print('EIGEN',space.N,'W' if space.weighted else 'S','seconds',self.seconds,'condition1_est',self.condition1,resource_status(),flush=True)
    def physical(self,z):return la.solve_triangular(self.L.T,z,lower=False,check_finite=False)
    def source(self,b):
        z=la.solve_triangular(self.L,b,lower=True,check_finite=False)
        c=la.lu_solve((self.lu,self.piv),z,check_finite=False)
        rel=float(la.norm(self.U@c-z)/max(1e-300,la.norm(z)))
        return c,rel
    def response(self,mu,c,t,derivative=False):
        d=mu-self.val;near=abs(d*t)<1e-5;k=np.empty_like(d)
        z=d[near]*t;exprel=1+z/2+z*z/6+z**3/24+z**4/120
        k[near]=t*np.exp(self.val[near]*t)*exprel
        k[~near]=(np.exp(mu*t)-np.exp(self.val[~near]*t))/d[~near]
        if derivative:k=np.exp(mu*t)+self.val*k
        return self.physical(self.U@(c*k))
    def homogeneous(self,physical0,t):
        c=la.lu_solve((self.lu,self.piv),self.L.T@physical0,check_finite=False)
        return self.physical(self.U@(np.exp(t*self.val)*c))


==> anc/B5_further/quadratic_limit/independent_check/bloch_and_identity.py <==
from audit_core import *
mp.mp.dps=85
M=mp.matrix([[mp.mpf(str(v)) for v in row] for row in ME])
# Recreate exact rational matrices, avoiding a float-to-mpmath round trip.
M=mp.matrix([[mp.mpf(integ(prod(a,b)).numerator)/integ(prod(a,b)).denominator for b in H] for a in H])
K=mp.matrix([[mp.mpf(integ(prod(deriv(a),deriv(deriv(b)))).numerator)/integ(prod(deriv(a),deriv(deriv(b)))).denominator for b in H] for a in H])
def symbol(A,t):
    z=mp.exp(mp.j*t)
    return mp.matrix([[A[i,j]+A[i+2,j+2]+A[i,j+2]*z+A[i+2,j]/z for j in range(2)] for i in range(2)])
def omega(t):
    m=symbol(M,t);a=mp.j*symbol(K,t)
    aa=mp.re(mp.det(m));bb=mp.re(-(a[0,0]*m[1,1]+a[1,1]*m[0,0]-a[0,1]*m[1,0]-a[1,0]*m[0,1]));cc=mp.re(mp.det(a))
    return (-bb+mp.sqrt(bb*bb-4*aa*cc))/(2*aa)
theta=mp.findroot(lambda t:mp.diff(omega,t),(mp.mpf('0.99'),mp.mpf('1.04')))
om=omega(theta);A=mp.j*symbol(K,theta)-om*symbol(M,theta)
c=mp.matrix([-A[0,1],A[0,0]]);z=mp.exp(mp.j*theta)
coef=[c[0]*int(H[0,k])+c[1]*int(H[1,k])+z*(c[0]*int(H[2,k])+c[1]*int(H[3,k])) for k in range(4)]
g=[sum(coef[j]*mp.conj(coef[k-j]) for j in range(max(0,k-3),min(3,k)+1)) for k in range(7)]
mass=mp.re(sum(g[k]/(k+1) for k in range(7)))
num=mp.re(sum(g[k]*(1/mp.mpf(k+1)-6/mp.mpf(k+2)+6/mp.mpf(k+3)) for k in range(7)))
bstar=num/(2*mass)
res=mp.norm(A*c)/(mp.norm(A)*mp.norm(c))
identity=[]
for N in [2,3,17,64]:
    f=Space(N);row=f.psi@f.K;expected=np.zeros(f.size);expected[-2]=-N;expected[-1]=-N/2
    identity.append(dict(N=N,row_relative_error=float(la.norm(row-expected)/la.norm(expected)),
                         last_value_coefficient=float(row[-2]),last_scaled_slope_coefficient=float(row[-1])))
# Exact polynomial integrals responsible for the last-cell identity.
bp=[1,-6,6]
last=[str(integ(prod(deriv(deriv(H[i])),deriv(H[1])))) for i in [0,1]]
internal=[str(integ(bp)),str(integ([0]+bp))]
# Optical branch slope at zero via small positive theta; omega = 210 theta + O(theta^3).
vel=omega(mp.mpf('1e-20'))/mp.mpf('1e-20')
d=dict(precision_digits=mp.mp.dps,theta=mp.nstr(theta,75),Omega=mp.nstr(om,75),
       stationary_residual=mp.nstr(mp.diff(omega,theta),8),bstar=mp.nstr(bstar,75),
       cell_integral_before_normalization=mp.nstr(mass,75),Bloch_residual=mp.nstr(res,8),
       optical_phase_speed_coefficient=mp.nstr(vel,60),
       internal_moments_integral_bprime_and_s_bprime=internal,last_cell_integrals=last,
       identity_checks=identity,resources=resource_status(),
       note='Exact polynomial integration and independent 2x2 Hermitian generalized symbol; no fit to finite-N b values.')
write_json(RUN/'data/bloch_identity.json',d)
print(json.dumps(d,ensure_ascii=False,indent=2),flush=True)


==> anc/B5_further/quadratic_limit/independent_check/damping_sensitivity.py <==
from audit_core import *
allrows=[]
for N in [32,64,128,256,512,1024]:
    dat=np.load(RUN/f'data/S{N}.npz');md=json.loads((RUN/f'data/S{N}.json').read_text(encoding='utf-8'))
    for n in [1,2]:
        phi=dat[f'phi{n}'];k=.5*abs(N*phi[0])**2;raw=-md['rows'][n-1]['eigenvalue_real']
        allrows.append(dict(N=N,n=n,trace_damping=float(k),raw_damping=raw,difference=float(raw-k)))
path=RUN/'data/damping_energy_identity.json'
if not path.exists():write_json(path,allrows)
else:assert json.loads(path.read_text(encoding='utf-8'))==allrows
out=[]
for N in [512,1024]:
    f=Space(N);m=Modes(f);dat=np.load(RUN/f'data/S{N}.npz');md=json.loads((RUN/f'data/S{N}.json').read_text(encoding='utf-8'))
    for n in [1,2]:
        phi=dat[f'phi{n}'];lam=complex(md['rows'][n-1]['eigenvalue_real'],md['rows'][n-1]['eigenvalue_imag'])
        corrected=complex(-.5*abs(N*phi[0])**2,lam.imag)
        b0,bp,_=f.mode_loads(phi);c0,_=m.source(b0);cp,_=m.source(bp)
        original=np.stack([m.response(2*lam.real,c0,t).real+2*m.response(2*lam,cp,t).real for t in times(n)])
        fixed=np.stack([m.response(2*corrected.real,c0,t).real+2*m.response(2*corrected,cp,t).real for t in times(n)])
        gap=f.norm((original-fixed).T)
        row=dict(N=N,n=n,real_part_change=corrected.real-lam.real,quadratic_L2_sensitivity=gap.tolist())
        assert max(gap)<1e-9;out.append(row);print('DAMPING SENSITIVITY',row,flush=True)
    del f,m;gc.collect()
write_json(RUN/'data/damping_sensitivity.json',dict(rows=out,resources=resource_status()))


==> anc/B5_further/quadratic_limit/independent_check/data/P1_P4_comparisons.csv <==
N,n,kappa_t,t,b_N,b_star,b_error,Q_L2,D_L2,E_L2,W1_L2,error_D,error_E_star,error_E_bN,P3_limit,P3_absolute_error,fitted_c,c_plus_bstar,fit_residual,reference_E_mesh_gap,primary_time_algorithm,P2_target,P2_star_ratio_to_target,P2_bN_ratio_to_target,P2_star_pass,P2_bN_pass
32,1,0.25,0.0001586915680662085,0.009482782956366908,0.009421894901227336,6.088805513957199e-05,0.0002919205553758368,0.0002760220679261678,0.000296603649459721,0.009857814121239532,9.105905936968728e-05,1.4155499617740355e-05,1.4289752869781437e-05,9.287928860615357e-05,1.8202292364662956e-06,-0.009129629793282495,0.00029226510794484045,1.3859201290301639e-05,3.937803559778055e-11,Qexpm1,,,,,
32,1,1.0,0.000634766272264834,0.009482782956366908,0.009421894901227336,6.088805513957199e-05,0.000602519445994749,0.0005931499512651478,0.0006139921268648368,0.011520188339865423,0.0001029657311233659,2.3224750637800466e-05,2.347314903716388e-05,0.00010854200378055663,5.576272657190732e-06,-0.00873460267373593,0.0006872922274914067,2.183342621585305e-05,2.975429535371856e-11,Qexpm1,,,,,
32,1,4.0,0.002539065089059336,0.009482782956366908,0.009421894901227336,6.088805513957199e-05,0.0005836652451753575,0.0005548304912489622,0.0005998108873837015,0.006623878219699911,5.069721045781105e-05,2.5977871967057382e-05,2.6228507823461163e-05,6.240948442454139e-05,1.1712273966730343e-05,-0.007003388445666452,0.002418506455560884,2.0450253903304088e-05,1.47925550590427e-11,Qexpm1,,,,,
32,2,0.25,3.9672892016552124e-05,0.009638652312058855,0.009421894901227336,0.00021675741083151956,0.00013979168128597683,0.0001379451249870702,0.00014835602620005047,0.00496654328498745,4.671773760002128e-05,1.829880339614105e-05,1.8543815913391427e-05,4.679424885354812e-05,7.651125352683595e-08,-0.008686110494183797,0.0007357844070435392,1.7930205239284934e-05,5.355385303676415e-11,Qexpm2,,,,,
32,2,1.0,0.0001586915680662085,0.009638652312058855,0.009421894901227336,0.00021675741083151956,0.00029157614162881777,0.00029444412528654437,0.00030710825045277544,0.005987700371291503,5.683730818537842e-05,2.6155704931629863e-05,2.6465922058972233e-05,5.641548359834844e-05,4.218245870299793e-07,-0.008479991482960709,0.0009419034182666271,2.5540422012921793e-05,3.0742848584533136e-11,Qexpm2,,,,,
32,2,4.0,0.000634766272264834,0.009638652312058855,0.009421894901227336,0.00021675741083151956,0.00027385275582198453,0.0002769733670493472,0.00028816381605116254,0.004624142699529032,4.4455119544325516e-05,2.6096920506401113e-05,2.6380406548520236e-05,4.35681865232402e-05,8.869330210853167e-07,-0.00792541424252035,0.0014964806587069862,2.5162744062416068e-05,4.251950477879753e-11,Qexpm2,,,,,
64,1,0.25,0.0001586915680662085,0.00944566701709915,0.009421894901227336,2.377211587181391e-05,0.00029550617698099113,0.0002760220679261678,0.000296603649459721,0.009857814121239532,9.17749043202948e-05,5.98169581887197e-06,6.036588921427619e-06,9.287928860615357e-05,1.1043842858587716e-06,-0.009290989844712345,0.0001309050565149912,5.840843721082288e-06,3.937803559778055e-11,Q1,,,,,
64,1,1.0,0.000634766272264834,0.00944566701709915,0.009421894901227336,2.377211587181391e-05,0.0006102694424781598,0.0005931499512651478,0.0006139921268648368,0.011520188339865423,0.00010498683395742493,9.44517917845493e-06,9.561738230565722e-06,0.00010854200378055663,3.5551698231317015e-06,-0.00908267297786161,0.00033922192336572655,8.598821071276583e-06,2.975429535371856e-11,Q1,,,,,
64,1,4.0,0.002539065089059336,0.00944566701709915,0.009421894901227336,2.377211587181391e-05,0.0005930951515884594,0.0005548304912489622,0.0005998108873837015,0.006623878219699911,5.599812285210113e-05,1.0755426167721443e-05,1.0858694839331953e-05,6.240948442454139e-05,6.411361572440266e-06,-0.00836378125821595,0.0010581136430113866,8.158167167582415e-06,1.47925550590427e-11,Q1,,,,,
64,2,0.25,3.9672892016552124e-05,0.009515274355694431,0.009421894901227336,9.337945446709524e-05,0.00014622371846168927,0.0001379451249870702,0.00014835602620005047,0.00496654328498745,4.6281945812875935e-05,6.734301745536165e-06,6.818207718793446e-06,4.679424885354812e-05,5.123030406721843e-07,-0.009221740488952817,0.00020015441227451934,6.660528041857119e-06,5.355385303676415e-11,Q2,,,,,
64,2,1.0,0.0001586915680662085,0.009515274355694431,0.009421894901227336,9.337945446709524e-05,0.0003026858874708615,0.00029444412528654437,0.00030710825045277544,0.005987700371291503,5.4727302496998654e-05,1.0049846924756422e-05,1.0206498732251515e-05,5.641548359834844e-05,1.6881811013497858e-06,-0.008994675513485257,0.0004272193877420793,9.71883447840094e-06,3.0742848584533136e-11,Q2,,,,,
64,2,4.0,0.000634766272264834,0.009515274355694431,0.009421894901227336,9.337945446709524e-05,0.0002834607088264989,0.0002769733670493472,0.00028816381605116254,0.004624142699529032,4.142714595481401e-05,1.0799893863247496e-05,1.094457461197916e-05,4.35681865232402e-05,2.1410405684261873e-06,-0.008680785020969691,0.0007411098802576448,1.0241747567968765e-05,4.251950477879753e-11,Q2,,,,,
128,1,0.25,0.0001586915680662085,0.009428866386642127,0.009421894901227336,6.971485414791409e-06,0.0002963555061287312,0.0002760220679261678,0.000296603649459721,0.009857814121239532,9.226939339290286e-05,2.7967390161193473e-06,2.81350541584812e-06,9.287928860615357e-05,6.098952132507177e-07,-0.009355957379562565,6.59375216647707e-05,2.720156124644656e-06,3.937803559778055e-11,Q1,,,,,
128,1,1.0,0.000634766272264834,0.009428866386642127,0.009421894901227336,6.971485414791409e-06,0.0006126305004858755,0.0005931499512651478,0.0006139921268648368,0.011520188339865423,0.00010662944359606236,4.2555181050605596e-06,4.29345825193083e-06,0.00010854200378055663,1.912560184494269e-06,-0.009250098108576495,0.0001717967926508409,3.767289903134174e-06,2.975429535371856e-11,Q1,,,,,
128,1,4.0,0.002539065089059336,0.009428866386642127,0.009421894901227336,6.971485414791409e-06,0.000596788417892918,0.0005548304912489622,0.0005998108873837015,0.006623878219699911,5.924231160918764e-05,4.8380252711905654e-06,4.8693969789571694e-06,6.240948442454139e-05,3.167172815353755e-06,-0.008927572400256887,0.0004943225009704493,3.5616341988159533e-06,1.47925550590427e-11,Q1,,,,,
128,2,0.25,3.9672892016552124e-05,0.009449674367535429,0.009421894901227336,2.777946630809318e-05,0.00014781085632959746,0.0001379451249870702,0.00014835602620005047,0.00496654328498745,4.641053098888838e-05,2.871577225628121e-06,2.8973696064655882e-06,4.679424885354812e-05,3.837178646597377e-07,-0.009327210687422562,9.468421380477363e-05,2.8328109091716524e-06,5.355385303676415e-11,Q2,,,,,
128,2,1.0,0.0001586915680662085,0.009449674367535429,0.009421894901227336,2.777946630809318e-05,0.00030574420712044205,0.00029444412528654437,0.00030710825045277544,0.005987700371291503,5.5269639738804e-05,4.4301768549213775e-06,4.482110880665783e-06,5.641548359834844e-05,1.1458438595444398e-06,-0.009203421527324146,0.00021847337390318994,4.232635399784799e-06,3.0742848584533136e-11,Q2,,,,,
128,2,4.0,0.000634766272264834,0.009449674367535429,0.009421894901227336,2.777946630809318e-05,0.00028645855911708977,0.0002769733670493472,0.00028816381605116254,0.004624142699529032,4.206403217934739e-05,4.954532793469995e-06,5.0016034309793374e-06,4.35681865232402e-05,1.5041543438928075e-06,-0.009041305023363132,0.0003805898778642038,4.631429637325883e-06,4.251950477879753e-11,Q2,,,,,
256,1,0.25,0.0001586915680662085,0.009423763752444683,0.009421894901227336,1.8688512173469646e-06,0.0002965531663009464,0.0002760220679261678,0.000296603649459721,0.009857814121239532,9.2557762692362e-05,1.3633354270263165e-06,1.3679246548055122e-06,9.287928860615357e-05,3.2152591379157314e-07,-0.009388319983286928,3.357491794040747e-05,1.3225501265538454e-06,3.937803559778055e-11,Qexpm1,,,,,
256,1,1.0,0.000634766272264834,0.009423763752444683,0.009421894901227336,1.8688512173469646e-06,0.0006134354343928437,0.0005931499512651478,0.0006139921268648368,0.011520188339865423,0.00010755587842341616,2.024887049191654e-06,2.035611229976987e-06,0.00010854200378055663,9.861253571404738e-07,-0.009335044476034603,8.685042519273288e-05,1.7604263024582878e-06,2.975429535371856e-11,Qexpm1,,,,,
256,1,4.0,0.002539065089059336,0.009423763752444683,0.009421894901227336,1.8688512173469646e-06,0.0005983826481985561,0.0005548304912489622,0.0005998108873837015,0.006623878219699911,6.084965204638999e-05,2.2873433737844137e-06,2.295923904212455e-06,6.240948442454139e-05,1.5598323781514006e-06,-0.009183023397011684,0.00023887150421565174,1.6517888600764232e-06,1.47925550590427e-11,Qexpm1,,,,,
256,2,0.25,3.9672892016552124e-05,0.009429363684166258,0.009421894901227336,7.468782938922086e-06,0.00014821135198607303,0.0001379451249870702,0.00014835602620005047,0.00496654328498745,4.656784081443816e-05,1.3537917809700218e-06,1.3610059241935297e-06,4.679424885354812e-05,2.2640803910996108e-07,-0.009372475537697197,4.941936353013848e-05,1.331356345854723e-06,5.355385303676415e-11,Qexpm2,,,,,
256,2,1.0,0.0001586915680662085,0.009429363684166258,0.009421894901227336,7.468782938922086e-06,0.0003066374026425891,0.00029444412528654437,0.00030710825045277544,0.005987700371291503,5.577940285317079e-05,2.1018617740400432e-06,2.116576551011055e-06,5.641548359834844e-05,6.36080745177653e-07,-0.009309723421761108,0.00011217147946622832,1.9916601760558918e-06,3.0742848584533136e-11,Qexpm2,,,,,
256,2,4.0,0.000634766272264834,0.009429363684166258,0.009421894901227336,7.468782938922086e-06,0.0002874741320374634,0.0002769733670493472,0.00028816381605116254,0.004624142699529032,4.272760366270591e-05,2.3887512788863717e-06,2.4019472464009167e-06,4.35681865232402e-05,8.405828605342907e-07,-0.009227705597557484,0.00019418930366985228,2.213549686657879e-06,4.251950477879753e-11,Qexpm2,,,,,
512,1,0.25,0.0001586915680662085,0.009422377699893732,0.009421894901227336,4.827986663964723e-07,0.0002965965943001021,0.0002760220679261678,0.000296603649459721,0.009857814121239532,9.271405149815616e-05,6.747975082541736e-07,6.759948976099697e-07,9.287928860615357e-05,1.652371079974166e-07,-0.009404899101525798,1.699579970153818e-05,6.536677634233959e-07,3.937803559778055e-11,Qexpm1,7e-07,0.9639964403631052,0.965706996585671,True,True
512,1,1.0,0.000634766272264834,0.009422377699893732,0.009421894901227336,4.827986663964723e-07,0.0006137446893405956,0.0005931499512651478,0.0006139921268648368,0.011520188339865423,0.00010804176787334852,9.888251769400833e-07,9.916693007832725e-07,0.00010854200378055663,5.002359072081141e-07,-0.009378181438354057,4.371346287327868e-05,8.509847450808689e-07,2.975429535371856e-11,Qexpm1,1e-06,0.9888251769400834,0.9916693007832725,True,True
512,1,4.0,0.002539065089059336,0.009422377699893732,0.009421894901227336,4.827986663964723e-07,0.0005991173921384754,0.0005548304912489622,0.0005998108873837015,0.006623878219699911,6.163686634826039e-05,1.1112383531604888e-06,1.113478898455348e-06,6.240948442454139e-05,7.726180762810048e-07,-0.009304481997799097,0.00011741290342823923,7.937182321495186e-07,1.47925550590427e-11,Qexpm1,1.1e-06,1.0102166846913534,1.0122535440503164,True,True
512,2,0.25,3.9672892016552124e-05,0.009423825683400949,0.009421894901227336,1.9307821736130187e-06,0.00014831531160164782,0.0001379451249870702,0.00014835602620005047,0.00496654328498745,4.667190453646507e-05,6.634743729882041e-07,6.65374882901731e-07,4.679424885354812e-05,1.2234431708304757e-07,-0.009396346360742444,2.5548540484891455e-05,6.512278374559327e-07,5.355385303676415e-11,Qexpm2,,,,,
512,2,1.0,0.0001586915680662085,0.009423825683400949,0.009421894901227336,1.9307821736130187e-06,0.0003069254075398655,0.00029444412528654437,0.00030710825045277544,0.005987700371291503,5.6082453388277466e-05,1.0281700837716893e-06,1.032066649836036e-06,5.641548359834844e-05,3.330302100709747e-07,-0.009364875277235219,5.7019623992116825e-05,9.6982913276408e-07,3.0742848584533136e-11,Qexpm2,,,,,
512,2,4.0,0.000634766272264834,0.009423825683400949,0.009421894901227336,1.9307821736130187e-06,0.00028785970486752335,0.0002769733670493472,0.00028816381605116254,0.004624142699529032,4.312754953723734e-05,1.1756494575834862e-06,1.1791280720258593e-06,4.35681865232402e-05,4.406369860028602e-07,-0.009323656003757296,9.823889747003975e-05,1.0843384139247944e-06,4.251950477879753e-11,Qexpm2,,,,,
1024,1,0.25,0.0001586915680662085,0.009422017539046248,0.009421894901227336,1.2263781891223846e-07,0.0002966046428589463,0.0002760220679261678,0.000296603649459721,0.009857814121239532,9.279550960579578e-05,3.3592704873794157e-07,3.3623264089672724e-07,9.287928860615357e-05,8.377900035779688e-08,-0.009413338368627334,8.556532600002137e-06,3.2516500050060363e-07,3.937803559778055e-11,Qexpm1,3.4e-07,0.9880207315821812,0.9889195320491978,True,True
1024,1,1.0,0.000634766272264834,0.009422017539046248,0.009421894901227336,1.2263781891223846e-07,0.0006138761242549138,0.0005931499512651478,0.0006139921268648368,0.011520188339865423,0.00010829011892929971,4.88792721919257e-07,4.895246023347244e-07,0.00010854200378055663,2.5188485125691724e-07,-0.009399960089121535,2.1934812105800505e-05,4.184070846979363e-07,2.975429535371856e-11,Qexpm1,5e-07,0.977585443838514,0.9790492046694488,True,True
1024,1,4.0,0.002539065089059336,0.009422017539046248,0.009421894901227336,1.2263781891223846e-07,0.0005994692943968471,0.0005548304912489622,0.0005998108873837015,0.006623878219699911,6.20251592258752e-05,5.475670321710988e-07,5.481393058389037e-07,6.240948442454139e-05,3.84325198666188e-07,-0.009363689731791686,5.820516943564995e-05,3.8882581470170314e-07,1.47925550590427e-11,Qexpm1,6e-07,0.9126117202851647,0.9135655097315062,True,True
1024,2,0.25,3.9672892016552124e-05,0.009422385426719013,0.009421894901227336,4.905254916767743e-07,0.00014834352640317626,0.0001379451249870702,0.00014835602620005047,0.00496654328498745,4.673071928867068e-05,3.2935540818644984e-07,3.2984223634873993e-07,4.679424885354812e-05,6.35295648774393e-08,-0.009408878704777643,1.3016196449692694e-05,3.229488254105576e-07,5.355385303676415e-11,Qexpm2,,,,,
1024,2,1.0,0.0001586915680662085,0.009422385426719013,0.009421894901227336,4.905254916767743e-07,0.00030702994088155523,0.00029444412528654437,0.00030710825045277544,0.005987700371291503,5.624527555701581e-05,5.091540826229798e-07,5.101552092548106e-07,5.641548359834844e-05,1.702080413326285e-07,-0.009393127787743814,2.8767113483521914e-05,4.791327701468938e-07,3.0742848584533136e-11,Qexpm2,,,,,
1024,2,4.0,0.000634766272264834,0.009422385426719013,0.009421894901227336,4.905254916767743e-07,0.00028802193481867127,0.0002769733670493472,0.00028816381605116254,0.004624142699529032,4.334295824153885e-05,5.835996553280991e-07,5.844916988858127e-07,4.35681865232402e-05,2.252282817013479e-07,-0.009372468485283138,4.942641594419747e-05,5.369834828831592e-07,4.251950477879753e-11,Qexpm2,,,,,


==> anc/B5_further/quadratic_limit/independent_check/data/S1024.json <==
{
  "N": 1024,
  "condition1_est": 1193577309.591727,
  "seconds": 45.6385504999198,
  "rows": [
    {
      "N": 1024,
      "n": 1,
      "kappa": 1575.3830089806427,
      "eigenvalue_real": -1576.10241982475,
      "eigenvalue_imag": -124718333435.1402,
      "phi_L2": 1.0,
      "real_initial_L2": 1.0,
      "b_N": 0.009422017539046248,
      "b_N_direct_load": 0.009422017539032197,
      "b_definition_difference": 1.4051260155412137e-14,
      "eigenpair_residual": 7.883132119050552e-16,
      "dense_vs_sparse_eigenvalue_absolute": 0.0024109040517222052,
      "dense_vs_sparse_phi_L2": 6.951353750146654e-10,
      "source_projection_residuals": [
        1.584645728989368e-08,
        3.498249646939625e-14
      ],
      "load_checks": {
        "mean_conservative_absolute": 9.003903465627231e-13,
        "plus_conservative_absolute": 8.967244823631e-12
      },
      "Q_L2": [
        0.0002966046562687154,
        0.0006138761588658861,
        0.0005994693128925225
      ],
      "fast_L2": [
        1.184875910568048e-09,
        2.642005158691649e-10,
        6.530957028052951e-13
      ],
      "balances": [
        {
          "t": 0.0001586915680662085,
          "forcing": 0.005713438896043694,
          "mean_forcing": 0.005713437822037015,
          "last_cell_combination": 0.005713479028436637,
          "time_moment": -4.036857171808298e-08,
          "time_moment_over_h2": -0.04232951545786058,
          "exact_balance_error": -2.361787744542543e-10,
          "outer_right_derivative_from_nodes": -0.005713479882922788
        },
        {
          "t": 0.000634766272264834,
          "forcing": 0.0012739675691910257,
          "mean_forcing": 0.0012739673467104039,
          "last_cell_combination": 0.001273976532673447,
          "time_moment": -9.016149983689865e-09,
          "time_moment_over_h2": -0.009454118485297584,
          "exact_balance_error": -5.266756236861625e-11,
          "outer_right_derivative_from_nodes": -0.0012739767477346349
        },
        {
          "t": 0.002539065089059336,
          "forcing": 3.1492086019177247e-06,
          "mean_forcing": 3.149208838278213e-06,
          "last_cell_combination": 3.1492315984457823e-06,
          "time_moment": -2.3141142587652414e-11,
          "time_moment_over_h2": -2.4265246729990218e-05,
          "exact_balance_error": -1.4461453012537214e-13,
          "outer_right_derivative_from_nodes": -3.149233476617829e-06
        }
      ],
      "weak_moments": [
        {
          "test": "1",
          "error": -8.777375527790898e-15
        },
        {
          "test": "x^1",
          "error": -0.00013993796314396768
        },
        {
          "test": "x^2",
          "error": -0.00014904275104028327
        },
        {
          "test": "x^3",
          "error": -0.0001324564346064133
        },
        {
          "test": "x^4",
          "error": -0.00011270798988251442
        },
        {
          "test": "sin(1pi x)",
          "error": 3.9573589923776545e-05
        },
        {
          "test": "cos(1pi x)",
          "error": 0.00037258439217060005
        },
        {
          "test": "sin(2pi x)",
          "error": 0.0004365873646787641
        },
        {
          "test": "cos(2pi x)",
          "error": -0.00010621263087451622
        },
        {
          "test": "sin(3pi x)",
          "error": -0.00011350499674825502
        },
        {
          "test": "cos(3pi x)",
          "error": -0.00021935534871550928
        },
        {
          "test": "sin(4pi x)",
          "error": 2.1701371985924676e-06
        },
        {
          "test": "cos(4pi x)",
          "error": 5.1870964496742906e-05
        },
        {
          "test": "sin(5pi x)",
          "error": -9.587631127468986e-06
        },
        {
          "test": "cos(5pi x)",
          "error": -5.193836215787091e-05
        },
        {
          "test": "sin(6pi x)",
          "error": 1.6014401899920082e-06
        },
        {
          "test": "cos(6pi x)",
          "error": 1.9465940029296012e-05
        },
        {
          "test": "sin(7pi x)",
          "error": -1.9153581810811535e-06
        },
        {
          "test": "cos(7pi x)",
          "error": -2.4210012260093243e-05
        },
        {
          "test": "sin(8pi x)",
          "error": 1.2335581697728461e-06
        },
        {
          "test": "cos(8pi x)",
          "error": 1.0383609369526764e-05
        },
        {
          "test": "sin(9pi x)",
          "error": -2.064255157193916e-07
        },
        {
          "test": "cos(9pi x)",
          "error": -1.4142960304263529e-05
        },
        {
          "test": "sin(10pi x)",
          "error": 9.979816470714104e-07
        },
        {
          "test": "cos(10pi x)",
          "error": 6.4896237374512235e-06
        },
        {
          "test": "sin(11pi x)",
          "error": 3.185319380580099e-07
        },
        {
          "test": "cos(11pi x)",
          "error": -9.306316502289369e-06
        },
        {
          "test": "sin(12pi x)",
          "error": 8.365118899313218e-07
        },
        {
          "test": "cos(12pi x)",
          "error": 4.449506795263893e-06
        }
      ],
      "weak_max": 0.0004365873646787641,
      "modal_vs_real_augmented_expm_L2": [
        2.4606951402354897e-11,
        4.08022811036985e-11,
        2.043833608436168e-11
      ]
    },
    {
      "N": 1024,
      "n": 2,
      "kappa": 6301.532035922571,
      "eigenvalue_real": -6304.242424601721,
      "eigenvalue_imag": -124715962389.53212,
      "phi_L2": 1.0,
      "real_initial_L2": 1.0000000000000013,
      "b_N": 0.009422385426719013,
      "b_N_direct_load": 0.009422385426704667,
      "b_definition_difference": 1.4346163146328195e-14,
      "eigenpair_residual": 9.136557747119186e-16,
      "dense_vs_sparse_eigenvalue_absolute": 0.003402710215751414,
      "dense_vs_sparse_phi_L2": 8.818564839955315e-10,
      "source_projection_residuals": [
        1.6309898563063917e-08,
        7.038498899995645e-14
      ],
      "load_checks": {
        "mean_conservative_absolute": 9.027285621305085e-13,
        "plus_conservative_absolute": 8.97182001002725e-12
      },
      "Q_L2": [
        0.0001483435245192632,
        0.0003070299360494561,
        0.00028802192979806207
      ],
      "fast_L2": [
        1.1848772611455156e-09,
        2.642113358217359e-10,
        6.532264683953127e-13
      ],
      "balances": [
        {
          "t": 3.9672892016552124e-05,
          "forcing": 0.005713735694858527,
          "mean_forcing": 0.005713736732487918,
          "last_cell_combination": 0.005713902060965093,
          "time_moment": -1.666415160236459e-07,
          "time_moment_over_h2": -0.17473629430601054,
          "exact_balance_error": -2.754094573925725e-10,
          "outer_right_derivative_from_nodes": -0.0057139009040277945
        },
        {
          "t": 0.0001586915680662085,
          "forcing": 0.001274084851458572,
          "mean_forcing": 0.0012740847209305967,
          "last_cell_combination": 0.0012741215992845137,
          "time_moment": -3.680777974276237e-08,
          "time_moment_over_h2": -0.038595754451546796,
          "exact_balance_error": -5.995380103832049e-11,
          "outer_right_derivative_from_nodes": -0.0012741214829648142
        },
        {
          "t": 0.000634766272264834,
          "forcing": 3.1500029396327028e-06,
          "mean_forcing": 3.1500005860628703e-06,
          "last_cell_combination": 3.1500920742768633e-06,
          "time_moment": -8.928113795676142e-11,
          "time_moment_over_h2": -9.361805851414906e-05,
          "exact_balance_error": -1.464937963856661e-13,
          "outer_right_derivative_from_nodes": -3.1500988436844804e-06
        }
      ],
      "weak_moments": [
        {
          "test": "1",
          "error": -7.460910144904687e-15
        },
        {
          "test": "x^1",
          "error": -0.00015140512757587892
        },
        {
          "test": "x^2",
          "error": -0.00017194338821272884
        },
        {
          "test": "x^3",
          "error": -0.00017536053603875034
        },
        {
          "test": "x^4",
          "error": -0.0001724467953137572
        },
        {
          "test": "sin(1pi x)",
          "error": 8.627247807505142e-05
        },
        {
          "test": "cos(1pi x)",
          "error": 0.0003282194605401377
        },
        {
          "test": "sin(2pi x)",
          "error": 3.219652910366506e-05
        },
        {
          "test": "cos(2pi x)",
          "error": -0.00020240509352748568
        },
        {
          "test": "sin(3pi x)",
          "error": -0.0001350166112621227
        },
        {
          "test": "cos(3pi x)",
          "error": 0.0006237759074581382
        },
        {
          "test": "sin(4pi x)",
          "error": 0.0008731246504055033
        },
        {
          "test": "cos(4pi x)",
          "error": -7.949022216654559e-05
        },
        {
          "test": "sin(5pi x)",
          "error": -0.00020295127757793014
        },
        {
          "test": "cos(5pi x)",
          "error": -0.0004907041418638007
        },
        {
          "test": "sin(6pi x)",
          "error": 4.400665671662688e-06
        },
        {
          "test": "cos(6pi x)",
          "error": 0.00012433695017405175
        },
        {
          "test": "sin(7pi x)",
          "error": -1.627733443346304e-05
        },
        {
          "test": "cos(7pi x)",
          "error": -0.00013259124192150973
        },
        {
          "test": "sin(8pi x)",
          "error": 4.340315697540933e-06
        },
        {
          "test": "cos(8pi x)",
          "error": 5.18577684537616e-05
        },
        {
          "test": "sin(9pi x)",
          "error": -2.1935352445848167e-06
        },
        {
          "test": "cos(9pi x)",
          "error": -6.716249368276477e-05
        },
        {
          "test": "sin(10pi x)",
          "error": 3.7268095577275067e-06
        },
        {
          "test": "cos(10pi x)",
          "error": 2.9644121418887412e-05
        },
        {
          "test": "sin(11pi x)",
          "error": 1.0113575455306388e-06
        },
        {
          "test": "cos(11pi x)",
          "error": -4.1536565286258887e-05
        },
        {
          "test": "sin(12pi x)",
          "error": 3.202889846547268e-06
        },
        {
          "test": "cos(12pi x)",
          "error": 1.945592139990836e-05
        }
      ],
      "weak_max": 0.0008731246504055033,
      "modal_vs_real_augmented_expm_L2": [
        7.408405317582535e-12,
        1.459730298215427e-11,
        1.3725145721662398e-11
      ]
    }
  ],
  "resources": {
    "available_GiB": 15.417457580566406,
    "working_GiB": 0.3007545471191406,
    "peak_working_GiB": 0.5454902648925781,
    "peak_private_GiB": 0.6114921569824219,
    "priority": "BelowNormal",
    "BLAS_threads": 1
  }
}

==> anc/B5_further/quadratic_limit/independent_check/data/S128.json <==
{
  "N": 128,
  "condition1_est": 1213534.411540814,
  "seconds": 0.056203899905085564,
  "rows": [
    {
      "N": 128,
      "n": 1,
      "kappa": 1575.3830089806427,
      "eigenvalue_real": -1580.1879707897292,
      "eigenvalue_imag": -243493073.82318583,
      "phi_L2": 1.0,
      "real_initial_L2": 1.0000000000210578,
      "b_N": 0.009428866386642127,
      "b_N_direct_load": 0.009428866386641923,
      "b_definition_difference": 2.0469737016526324e-16,
      "eigenpair_residual": 9.542548109693126e-16,
      "dense_vs_sparse_eigenvalue_absolute": 3.607220970547096e-07,
      "dense_vs_sparse_phi_L2": 4.57246170754254e-13,
      "source_projection_residuals": [
        1.6735244734467295e-11,
        1.0537814541839435e-14
      ],
      "load_checks": {
        "mean_conservative_absolute": 1.3098762178112116e-13,
        "plus_conservative_absolute": 4.802898198120256e-13
      },
      "Q_L2": [
        0.00029635550612873126,
        0.0006126305004858757,
        0.0005967884178929177
      ],
      "fast_L2": [
        7.575035232495589e-08,
        1.682503531595193e-08,
        4.094882433295485e-11
      ],
      "balances": [
        {
          "t": 0.0001586915680662085,
          "forcing": 0.005709587737154855,
          "mean_forcing": 0.005710181800144698,
          "last_cell_combination": 0.005713083495618433,
          "time_moment": -3.4957585027559956e-06,
          "time_moment_over_h2": -0.05727450730915423,
          "exact_balance_error": -3.91778623431982e-14,
          "outer_right_derivative_from_nodes": -0.005712358877468918
        },
        {
          "t": 0.000634766272264834,
          "forcing": 0.0012682344310091128,
          "mean_forcing": 0.0012682979699992416,
          "last_cell_combination": 0.0012689384256034618,
          "time_moment": -7.039946029397043e-07,
          "time_moment_over_h2": -0.011534247574564116,
          "exact_balance_error": -8.590567493471646e-15,
          "outer_right_derivative_from_nodes": -0.001268872271683992
        },
        {
          "t": 0.002539065089059336,
          "forcing": 3.0865235524156767e-06,
          "mean_forcing": 3.086787584072463e-06,
          "last_cell_combination": 3.088702728935733e-06,
          "time_moment": -2.1791744075342805e-09,
          "time_moment_over_h2": -3.570359349304165e-05,
          "exact_balance_error": 2.11252176979238e-15,
          "outer_right_derivative_from_nodes": -3.093940610842706e-06
        }
      ],
      "weak_moments": [
        {
          "test": "1",
          "error": 6.952338010846049e-15
        },
        {
          "test": "x^1",
          "error": -0.0013416749098797902
        },
        {
          "test": "x^2",
          "error": -0.0013542258327304158
        },
        {
          "test": "x^3",
          "error": -0.0011648186148389167
        },
        {
          "test": "x^4",
          "error": -0.0009684884490500188
        },
        {
          "test": "sin(1pi x)",
          "error": 6.388114860854453e-05
        },
        {
          "test": "cos(1pi x)",
          "error": 0.003540664714188444
        },
        {
          "test": "sin(2pi x)",
          "error": 0.004021332266560015
        },
        {
          "test": "cos(2pi x)",
          "error": -0.00025273489335576893
        },
        {
          "test": "sin(3pi x)",
          "error": -0.00044840714698015077
        },
        {
          "test": "cos(3pi x)",
          "error": -0.0018566917606601548
        },
        {
          "test": "sin(4pi x)",
          "error": 0.00013920467624691673
        },
        {
          "test": "cos(4pi x)",
          "error": 0.00040967481216312967
        },
        {
          "test": "sin(5pi x)",
          "error": 0.00010246034308928085
        },
        {
          "test": "cos(5pi x)",
          "error": -0.0004241558961953922
        },
        {
          "test": "sin(6pi x)",
          "error": 0.00010278933239645725
        },
        {
          "test": "cos(6pi x)",
          "error": 0.00015379994110216553
        },
        {
          "test": "sin(7pi x)",
          "error": 0.00010198662979269465
        },
        {
          "test": "cos(7pi x)",
          "error": -0.0001966467193295275
        },
        {
          "test": "sin(8pi x)",
          "error": 7.918768468310826e-05
        },
        {
          "test": "cos(8pi x)",
          "error": 8.157399239815538e-05
        },
        {
          "test": "sin(9pi x)",
          "error": 8.664315412699691e-05
        },
        {
          "test": "cos(9pi x)",
          "error": -0.00011494405424040878
        },
        {
          "test": "sin(10pi x)",
          "error": 6.406932504271202e-05
        },
        {
          "test": "cos(10pi x)",
          "error": 5.051802404937517e-05
        },
        {
          "test": "sin(11pi x)",
          "error": 7.365364255201035e-05
        },
        {
          "test": "cos(11pi x)",
          "error": -7.58749759634689e-05
        },
        {
          "test": "sin(12pi x)",
          "error": 5.370581362303581e-05
        },
        {
          "test": "cos(12pi x)",
          "error": 3.422304537742534e-05
        }
      ],
      "weak_max": 0.004021332266560015,
      "prior_high_precision_eigenvalue_relative": 2.3134318756321847e-16,
      "prior_high_precision_real_absolute": 5.6330463849008083e-08,
      "original_pilot_Q_difference_L2": [
        1.6868611869544446e-14,
        2.878400277576527e-14,
        3.106087419402116e-14
      ],
      "original_pilot_phi_difference_L2": 5.479115125320737e-12
    },
    {
      "N": 128,
      "n": 2,
      "kappa": 6301.532035922571,
      "eigenvalue_real": -6309.99234736888,
      "eigenvalue_imag": -243196516.4104077,
      "phi_L2": 1.0000000000000002,
      "real_initial_L2": 1.0000000003365994,
      "b_N": 0.009449674367535429,
      "b_N_direct_load": 0.009449674367533833,
      "b_definition_difference": 1.5959455978986625e-15,
      "eigenpair_residual": 8.123172699704966e-16,
      "dense_vs_sparse_eigenvalue_absolute": 1.2520113611244508e-06,
      "dense_vs_sparse_phi_L2": 1.1716395615424803e-12,
      "source_projection_residuals": [
        1.990761359251125e-11,
        2.5104188671299746e-14
      ],
      "load_checks": {
        "mean_conservative_absolute": 9.482900323999503e-14,
        "plus_conservative_absolute": 4.5056090526398366e-13
      },
      "Q_L2": [
        0.00014781085632959746,
        0.0003057442071204422,
        0.0002864585591170896
      ],
      "fast_L2": [
        7.575641857027834e-08,
        1.6869535110168757e-08,
        4.148059766719718e-11
      ],
      "balances": [
        {
          "t": 3.9672892016552124e-05,
          "forcing": 0.005729477882065466,
          "mean_forcing": 0.005727671008862332,
          "last_cell_combination": 0.005739265733151686,
          "time_moment": -9.787851110579242e-06,
          "time_moment_over_h2": -0.1603641525957303,
          "exact_balance_error": -2.4358987049666325e-14,
          "outer_right_derivative_from_nodes": -0.005735511656331425
        },
        {
          "t": 0.0001586915680662085,
          "forcing": 0.0012749546844056916,
          "mean_forcing": 0.0012754449807988663,
          "last_cell_combination": 0.0012780579996473265,
          "time_moment": -3.1033152677742068e-06,
          "time_moment_over_h2": -0.050844717347212603,
          "exact_balance_error": -2.613946385732202e-14,
          "outer_right_derivative_from_nodes": -0.0012777740664705218
        },
        {
          "t": 0.000634766272264834,
          "forcing": 3.1350267090452035e-06,
          "mean_forcing": 3.1361468253941213e-06,
          "last_cell_combination": 3.1434434880476706e-06,
          "time_moment": -8.416779030907197e-09,
          "time_moment_over_h2": -0.00013790050764238352,
          "exact_balance_error": -2.843997823701039e-17,
          "outer_right_derivative_from_nodes": -3.1717476841729487e-06
        }
      ],
      "weak_moments": [
        {
          "test": "1",
          "error": 6.7864550784557665e-15
        },
        {
          "test": "x^1",
          "error": -0.0020709102428751124
        },
        {
          "test": "x^2",
          "error": -0.0021516089577337514
        },
        {
          "test": "x^3",
          "error": -0.0020428158004552367
        },
        {
          "test": "x^4",
          "error": -0.0018968598961428508
        },
        {
          "test": "sin(1pi x)",
          "error": 0.00038382875103578793
        },
        {
          "test": "cos(1pi x)",
          "error": 0.004752555630022197
        },
        {
          "test": "sin(2pi x)",
          "error": 0.002061798756177249
        },
        {
          "test": "cos(2pi x)",
          "error": -0.001311759466341118
        },
        {
          "test": "sin(3pi x)",
          "error": -0.001980666354110476
        },
        {
          "test": "cos(3pi x)",
          "error": 0.005093412377728991
        },
        {
          "test": "sin(4pi x)",
          "error": 0.008015310753980084
        },
        {
          "test": "cos(4pi x)",
          "error": 0.0014565569959184717
        },
        {
          "test": "sin(5pi x)",
          "error": -2.8970067843410267e-05
        },
        {
          "test": "cos(5pi x)",
          "error": -0.004322025308047374
        },
        {
          "test": "sin(6pi x)",
          "error": 0.00028204619488600934
        },
        {
          "test": "cos(6pi x)",
          "error": 0.000965877479035157
        },
        {
          "test": "sin(7pi x)",
          "error": 0.00048760376773215235
        },
        {
          "test": "cos(7pi x)",
          "error": -0.001101608054679086
        },
        {
          "test": "sin(8pi x)",
          "error": 0.0002785778150576017
        },
        {
          "test": "cos(8pi x)",
          "error": 0.0004029749519281217
        },
        {
          "test": "sin(9pi x)",
          "error": 0.0003913512836610115
        },
        {
          "test": "cos(9pi x)",
          "error": -0.0005512911829576326
        },
        {
          "test": "sin(10pi x)",
          "error": 0.0002392408335520291
        },
        {
          "test": "cos(10pi x)",
          "error": 0.00022892003935998963
        },
        {
          "test": "sin(11pi x)",
          "error": 0.0003199467752823608
        },
        {
          "test": "cos(11pi x)",
          "error": -0.00034012215845127667
        },
        {
          "test": "sin(12pi x)",
          "error": 0.00020562126741961728
        },
        {
          "test": "cos(12pi x)",
          "error": 0.00014868445560009763
        }
      ],
      "weak_max": 0.008015310753980084,
      "prior_high_precision_eigenvalue_relative": 5.0924742764289e-16,
      "prior_high_precision_real_absolute": 3.357490641064942e-08
    }
  ],
  "resources": {
    "available_GiB": 15.659652709960938,
    "working_GiB": 0.06362533569335938,
    "peak_working_GiB": 0.06464385986328125,
    "peak_private_GiB": 0.10913848876953125,
    "priority": "BelowNormal",
    "BLAS_threads": 1
  }
}

==> anc/B5_further/quadratic_limit/independent_check/data/S256.json <==
{
  "N": 256,
  "condition1_est": 10919569.626273096,
  "seconds": 0.5286554999183863,
  "rows": [
    {
      "N": 256,
      "n": 1,
      "kappa": 1575.3830089806427,
      "eigenvalue_real": -1578.0577763497702,
      "eigenvalue_imag": -1948538555.862879,
      "phi_L2": 1.0000000000000002,
      "real_initial_L2": 1.0000000000003282,
      "b_N": 0.009423763752444683,
      "b_N_direct_load": 0.009423763752444927,
      "b_definition_difference": -2.445960101127298e-16,
      "eigenpair_residual": 7.881487065562927e-16,
      "dense_vs_sparse_eigenvalue_absolute": 1.1921717053509736e-05,
      "dense_vs_sparse_phi_L2": 2.4626163000572498e-11,
      "source_projection_residuals": [
        1.6311588267320145e-10,
        1.6101065177352683e-14
      ],
      "load_checks": {
        "mean_conservative_absolute": 1.1323352728676229e-13,
        "plus_conservative_absolute": 8.875913210762852e-13
      },
      "Q_L2": [
        0.000296553166278079,
        0.0006134354343606838,
        0.0005983826481651069
      ],
      "fast_L2": [
        1.894920511593327e-08,
        4.2173847318852e-09,
        1.0347897621849803e-11
      ],
      "balances": [
        {
          "t": 0.0001586915680662085,
          "forcing": 0.005710935710368542,
          "mean_forcing": 0.005710951411834315,
          "last_cell_combination": 0.0057116393060811805,
          "time_moment": -7.035951185297481e-07,
          "time_moment_over_h2": -0.04611080968796557,
          "exact_balance_error": 5.941089634142749e-13,
          "outer_right_derivative_from_nodes": -0.005711575609892113
        },
        {
          "t": 0.000634766272264834,
          "forcing": 0.0012710530718280527,
          "mean_forcing": 0.001271044309675435,
          "last_cell_combination": 0.0012711977762445855,
          "time_moment": -1.4470428286742615e-07,
          "time_moment_over_h2": -0.00948333988199964,
          "exact_balance_error": 1.3366543115400642e-13,
          "outer_right_derivative_from_nodes": -0.0012711889447500548
        },
        {
          "t": 0.002539065089059336,
          "forcing": 3.118640826108253e-06,
          "mean_forcing": 3.1186712196528746e-06,
          "last_cell_combination": 3.1190688281280675e-06,
          "time_moment": -4.2800130791886043e-10,
          "time_moment_over_h2": -2.8049493715770437e-05,
          "exact_balance_error": 7.118956167834548e-16,
          "outer_right_derivative_from_nodes": -3.1193873120317255e-06
        }
      ],
      "weak_moments": [
        {
          "test": "1",
          "error": -5.399109978543315e-15
        },
        {
          "test": "x^1",
          "error": -0.0006074832356650921
        },
        {
          "test": "x^2",
          "error": -0.0006309900547704405
        },
        {
          "test": "x^3",
          "error": -0.0005524808890509793
        },
        {
          "test": "x^4",
          "error": -0.0004652555480681578
        },
        {
          "test": "sin(1pi x)",
          "error": 0.00010418028916936016
        },
        {
          "test": "cos(1pi x)",
          "error": 0.001610641458895981
        },
        {
          "test": "sin(2pi x)",
          "error": 0.0018599138124153615
        },
        {
          "test": "cos(2pi x)",
          "error": -0.0002971072060985754
        },
        {
          "test": "sin(3pi x)",
          "error": -0.0003558486845386446
        },
        {
          "test": "cos(3pi x)",
          "error": -0.0008993448184170713
        },
        {
          "test": "sin(4pi x)",
          "error": 3.475521847641402e-05
        },
        {
          "test": "cos(4pi x)",
          "error": 0.00020656926672919622
        },
        {
          "test": "sin(5pi x)",
          "error": -3.362292244092884e-08
        },
        {
          "test": "cos(5pi x)",
          "error": -0.0002095659981315254
        },
        {
          "test": "sin(6pi x)",
          "error": 2.5655083602844155e-05
        },
        {
          "test": "cos(6pi x)",
          "error": 7.761294440304146e-05
        },
        {
          "test": "sin(7pi x)",
          "error": 1.7429020422276336e-05
        },
        {
          "test": "cos(7pi x)",
          "error": -9.740382184419746e-05
        },
        {
          "test": "sin(8pi x)",
          "error": 1.976288947546742e-05
        },
        {
          "test": "cos(8pi x)",
          "error": 4.1361471928872445e-05
        },
        {
          "test": "sin(9pi x)",
          "error": 1.805666253330806e-05
        },
        {
          "test": "cos(9pi x)",
          "error": -5.687391521702895e-05
        },
        {
          "test": "sin(10pi x)",
          "error": 1.5989156275246587e-05
        },
        {
          "test": "cos(10pi x)",
          "error": 2.58000373568959e-05
        },
        {
          "test": "sin(11pi x)",
          "error": 1.64772648054064e-05
        },
        {
          "test": "cos(11pi x)",
          "error": -3.744104843444173e-05
        },
        {
          "test": "sin(12pi x)",
          "error": 1.34024035883046e-05
        },
        {
          "test": "cos(12pi x)",
          "error": 1.764218180579472e-05
        }
      ],
      "weak_max": 0.0018599138124153615,
      "prior_high_precision_eigenvalue_relative": 2.45876786018588e-16,
      "prior_high_precision_real_absolute": 4.651360541174654e-08,
      "original_pilot_Q_difference_L2": [
        1.0387468204891775e-12,
        2.8064926785767114e-13,
        1.7696513822465583e-13
      ],
      "original_pilot_phi_difference_L2": 3.3849108638679606e-11,
      "modal_vs_real_augmented_expm_L2": [
        8.026723958640598e-14,
        1.1317722537949524e-13,
        5.1973134443928435e-14
      ]
    },
    {
      "N": 256,
      "n": 2,
      "kappa": 6301.532035922571,
      "eigenvalue_real": -6309.547620897069,
      "eigenvalue_imag": -1947945463.6803095,
      "phi_L2": 0.9999999999999999,
      "real_initial_L2": 1.0000000000052456,
      "b_N": 0.009429363684166258,
      "b_N_direct_load": 0.009429363684168288,
      "b_definition_difference": -2.0296264668928643e-15,
      "eigenpair_residual": 8.963269389938748e-16,
      "dense_vs_sparse_eigenvalue_absolute": 2.0265654022558773e-05,
      "dense_vs_sparse_phi_L2": 2.5329671911148843e-11,
      "source_projection_residuals": [
        1.7936353547060427e-10,
        3.29191517165877e-14
      ],
      "load_checks": {
        "mean_conservative_absolute": 1.4488725488745524e-13,
        "plus_conservative_absolute": 8.214420002970356e-13
      },
      "Q_L2": [
        0.00014821135198170798,
        0.00030663740263540745,
        0.00028747413204520975
      ],
      "fast_L2": [
        1.8949566930482076e-08,
        4.220160043251968e-09,
        1.0381198996887177e-11
      ],
      "balances": [
        {
          "t": 3.9672892016552124e-05,
          "forcing": 0.005715660944900158,
          "mean_forcing": 0.005715561906010809,
          "last_cell_combination": 0.005718324037909242,
          "time_moment": -2.663092544447098e-06,
          "time_moment_over_h2": -0.174528432992885,
          "exact_balance_error": 4.646370094230079e-13,
          "outer_right_derivative_from_nodes": -0.005718006796776596
        },
        {
          "t": 0.0001586915680662085,
          "forcing": 0.0012728851137632576,
          "mean_forcing": 0.0012728832527662192,
          "last_cell_combination": 0.0012734981527409075,
          "time_moment": -6.130386761021346e-07,
          "time_moment_over_h2": -0.04017610267702949,
          "exact_balance_error": 3.0154784919078637e-13,
          "outer_right_derivative_from_nodes": -0.0012734650603723023
        },
        {
          "t": 0.000634766272264834,
          "forcing": 3.131318463060378e-06,
          "mean_forcing": 3.1311734847457834e-06,
          "last_cell_combination": 3.1327476331281052e-06,
          "time_moment": -1.4291700344206708e-09,
          "time_moment_over_h2": -9.366208737579308e-05,
          "exact_balance_error": 3.330660603545997e-17,
          "outer_right_derivative_from_nodes": -3.134482728342412e-06
        }
      ],
      "weak_moments": [
        {
          "test": "1",
          "error": -7.242904193072164e-15
        },
        {
          "test": "x^1",
          "error": -0.0007905462075564642
        },
        {
          "test": "x^2",
          "error": -0.0008548590065687227
        },
        {
          "test": "x^3",
          "error": -0.0008393697368559649
        },
        {
          "test": "x^4",
          "error": -0.000801412285638464
        },
        {
          "test": "sin(1pi x)",
          "error": 0.0002797992530845793
        },
        {
          "test": "cos(1pi x)",
          "error": 0.0017701346398208
        },
        {
          "test": "sin(2pi x)",
          "error": 0.0005155204638009552
        },
        {
          "test": "cos(2pi x)",
          "error": -0.0007448756047290655
        },
        {
          "test": "sin(3pi x)",
          "error": -0.0007344198012078185
        },
        {
          "test": "cos(3pi x)",
          "error": 0.0025198284974735684
        },
        {
          "test": "sin(4pi x)",
          "error": 0.003716528364917288
        },
        {
          "test": "cos(4pi x)",
          "error": 0.0001306471516891807
        },
        {
          "test": "sin(5pi x)",
          "error": -0.0004714505370942673
        },
        {
          "test": "cos(5pi x)",
          "error": -0.0020493509301326355
        },
        {
          "test": "sin(6pi x)",
          "error": 7.041652893594605e-05
        },
        {
          "test": "cos(6pi x)",
          "error": 0.0004925028814202149
        },
        {
          "test": "sin(7pi x)",
          "error": 6.710379475598254e-05
        },
        {
          "test": "cos(7pi x)",
          "error": -0.0005393215780299665
        },
        {
          "test": "sin(8pi x)",
          "error": 6.95208641237303e-05
        },
        {
          "test": "cos(8pi x)",
          "error": 0.00020572723121144073
        },
        {
          "test": "sin(9pi x)",
          "error": 7.87475476293173e-05
        },
        {
          "test": "cos(9pi x)",
          "error": -0.0002715526663119075
        },
        {
          "test": "sin(10pi x)",
          "error": 5.970300302689748e-05
        },
        {
          "test": "cos(10pi x)",
          "error": 0.00011751520720438736
        },
        {
          "test": "sin(11pi x)",
          "error": 7.078833213166492e-05
        },
        {
          "test": "cos(11pi x)",
          "error": -0.00016761240903892516
        },
        {
          "test": "sin(12pi x)",
          "error": 5.1312702782526726e-05
        },
        {
          "test": "cos(12pi x)",
          "error": 7.697245485225725e-05
        }
      ],
      "weak_max": 0.003716528364917288,
      "prior_high_precision_eigenvalue_relative": 5.598498147559743e-17,
      "prior_high_precision_real_absolute": 1.0905569070018828e-07,
      "modal_vs_real_augmented_expm_L2": [
        3.2464190597258245e-14,
        4.7914453901293515e-14,
        2.6882585796000497e-14
      ]
    }
  ],
  "resources": {
    "available_GiB": 15.64657974243164,
    "working_GiB": 0.07889556884765625,
    "peak_working_GiB": 0.09329605102539062,
    "peak_private_GiB": 0.14252853393554688,
    "priority": "BelowNormal",
    "BLAS_threads": 1
  }
}

==> anc/B5_further/quadratic_limit/independent_check/data/S32.json <==
{
  "N": 32,
  "condition1_est": 14078.14480380875,
  "seconds": 0.037613000022247434,
  "rows": [
    {
      "N": 32,
      "n": 1,
      "kappa": 1575.3830089806427,
      "eigenvalue_real": -1581.3189178702535,
      "eigenvalue_imag": -3781376.2896327646,
      "phi_L2": 1.0,
      "real_initial_L2": 1.0000000874397788,
      "b_N": 0.009482782956366908,
      "b_N_direct_load": 0.00948278295636546,
      "b_definition_difference": 1.448494102440634e-15,
      "eigenpair_residual": 7.583636770068945e-16,
      "dense_vs_sparse_eigenvalue_absolute": 9.359993317327852e-10,
      "dense_vs_sparse_phi_L2": 2.289729978513414e-14,
      "source_projection_residuals": [
        2.3601228550960854e-13,
        3.9021582541125826e-15
      ],
      "load_checks": {
        "mean_conservative_absolute": 3.637222707621669e-14,
        "plus_conservative_absolute": 3.086427091240337e-14
      },
      "Q_L2": [
        0.0002919205553758152,
        0.00060251944599472,
        0.0005836652451752975
      ],
      "fast_L2": [
        1.2077619032329314e-06,
        2.680043893890424e-07,
        6.500913953463832e-10
      ],
      "balances": [
        {
          "t": 0.0001586915680662085,
          "forcing": 0.005779965228882747,
          "mean_forcing": 0.005740773036462167,
          "last_cell_combination": 0.005799176578551721,
          "time_moment": -1.9211349669968693e-05,
          "time_moment_over_h2": -0.01967242206204794,
          "exact_balance_error": -9.948639134726989e-16,
          "outer_right_derivative_from_nodes": -0.005678360816102936
        },
        {
          "t": 0.000634766272264834,
          "forcing": 0.001282502443547427,
          "mean_forcing": 0.0012737203205863,
          "last_cell_combination": 0.0012867868259837459,
          "time_moment": -4.284382436792607e-06,
          "time_moment_over_h2": -0.00438720761527563,
          "exact_balance_error": -4.735795089416683e-16,
          "outer_right_derivative_from_nodes": -0.0012776650946804146
        },
        {
          "t": 0.002539065089059336,
          "forcing": 3.102846305213516e-06,
          "mean_forcing": 3.086660601094363e-06,
          "last_cell_combination": 3.2051987755008816e-06,
          "time_moment": -1.023524703736629e-07,
          "time_moment_over_h2": -0.0001048089296626308,
          "exact_balance_error": -8.629741073216263e-17,
          "outer_right_derivative_from_nodes": -4.498042659076707e-06
        }
      ],
      "weak_moments": [
        {
          "test": "1",
          "error": 3.469446951953614e-17
        },
        {
          "test": "x^1",
          "error": -0.008327357645117911
        },
        {
          "test": "x^2",
          "error": -0.007555046347591444
        },
        {
          "test": "x^3",
          "error": -0.006032159063972311
        },
        {
          "test": "x^4",
          "error": -0.004733819442453649
        },
        {
          "test": "sin(1pi x)",
          "error": -0.0031977683175507445
        },
        {
          "test": "cos(1pi x)",
          "error": 0.021624090581483534
        },
        {
          "test": "sin(2pi x)",
          "error": 0.02311605593463627
        },
        {
          "test": "cos(2pi x)",
          "error": 0.007192303720505798
        },
        {
          "test": "sin(3pi x)",
          "error": 0.0046145864966670915
        },
        {
          "test": "cos(3pi x)",
          "error": -0.008734917571524475
        },
        {
          "test": "sin(4pi x)",
          "error": 0.002248196644958856
        },
        {
          "test": "cos(4pi x)",
          "error": 0.0014613015640882934
        },
        {
          "test": "sin(5pi x)",
          "error": 0.002889127403827218
        },
        {
          "test": "cos(5pi x)",
          "error": -0.001830014904632058
        },
        {
          "test": "sin(6pi x)",
          "error": 0.0016604282492836413
        },
        {
          "test": "cos(6pi x)",
          "error": 0.0005094219160788761
        },
        {
          "test": "sin(7pi x)",
          "error": 0.0020352425040506064
        },
        {
          "test": "cos(7pi x)",
          "error": -0.0008606364077230761
        },
        {
          "test": "sin(8pi x)",
          "error": 0.001279715330525106
        },
        {
          "test": "cos(8pi x)",
          "error": 0.00023189194604512973
        },
        {
          "test": "sin(9pi x)",
          "error": 0.001576858731116129
        },
        {
          "test": "cos(9pi x)",
          "error": -0.0005246203609537421
        },
        {
          "test": "sin(10pi x)",
          "error": 0.0010361418744746676
        },
        {
          "test": "cos(10pi x)",
          "error": 0.00011017202747342644
        },
        {
          "test": "sin(11pi x)",
          "error": 0.0012912059215701363
        },
        {
          "test": "cos(11pi x)",
          "error": -0.0003664607631702052
        },
        {
          "test": "sin(12pi x)",
          "error": 0.0008694731015343997
        },
        {
          "test": "cos(12pi x)",
          "error": 4.482127123361598e-05
        }
      ],
      "weak_max": 0.02311605593463627,
      "prior_high_precision_eigenvalue_relative": 5.028234297463523e-16,
      "prior_high_precision_real_absolute": 3.8176040106918663e-10,
      "original_pilot_Q_difference_L2": [
        9.663288779180352e-17,
        5.24766601487892e-16,
        7.506291014578489e-16
      ],
      "original_pilot_phi_difference_L2": 1.0350725018491869e-13,
      "modal_vs_real_augmented_expm_L2": [
        5.606433185712803e-17,
        6.459200597642814e-17,
        9.652011867605406e-17
      ]
    },
    {
      "N": 32,
      "n": 2,
      "kappa": 6301.532035922571,
      "eigenvalue_real": -6155.334822327739,
      "eigenvalue_imag": -3708462.175368394,
      "phi_L2": 0.9999999999999999,
      "real_initial_L2": 1.0000013774763918,
      "b_N": 0.009638652312058855,
      "b_N_direct_load": 0.009638652312057716,
      "b_definition_difference": 1.1397133237167623e-15,
      "eigenpair_residual": 8.80011206305655e-16,
      "dense_vs_sparse_eigenvalue_absolute": 3.4527945506874957e-09,
      "dense_vs_sparse_phi_L2": 3.367201596055777e-14,
      "source_projection_residuals": [
        2.2653497246096291e-13,
        9.4478653965372e-15
      ],
      "load_checks": {
        "mean_conservative_absolute": 2.3328753181359097e-14,
        "plus_conservative_absolute": 2.3640398849922764e-14
      },
      "Q_L2": [
        0.00013979168128600404,
        0.0002915761416288204,
        0.00027385275582198046
      ],
      "fast_L2": [
        1.8327915375027644e-06,
        2.800804668331523e-07,
        1.7633624576565808e-09
      ],
      "balances": [
        {
          "t": 3.9672892016552124e-05,
          "forcing": 0.0059631831857730145,
          "mean_forcing": 0.005914348985391477,
          "last_cell_combination": 0.006150133974153718,
          "time_moment": -0.00018695078838138518,
          "time_moment_over_h2": -0.19143760730253842,
          "exact_balance_error": -6.817463260588852e-16,
          "outer_right_derivative_from_nodes": -0.005638926887481205
        },
        {
          "t": 0.0001586915680662085,
          "forcing": 0.001356267458164074,
          "mean_forcing": 0.0013664031198883215,
          "last_cell_combination": 0.0014254107488164737,
          "time_moment": -6.914329065304018e-05,
          "time_moment_over_h2": -0.07080272962871315,
          "exact_balance_error": -6.40546643504436e-16,
          "outer_right_derivative_from_nodes": -0.0013382357441538626
        },
        {
          "t": 0.000634766272264834,
          "forcing": 3.877342621798707e-06,
          "mean_forcing": 3.892838942632621e-06,
          "last_cell_combination": 4.170923818877742e-06,
          "time_moment": -2.935811971165004e-07,
          "time_moment_over_h2": -0.0003006271458472964,
          "exact_balance_error": -3.746511429000496e-17,
          "outer_right_derivative_from_nodes": -1.03824962261502e-05
        }
      ],
      "weak_moments": [
        {
          "test": "1",
          "error": -3.8510861166685117e-16
        },
        {
          "test": "x^1",
          "error": -0.019409721200838538
        },
        {
          "test": "x^2",
          "error": -0.01855859386154151
        },
        {
          "test": "x^3",
          "error": -0.01629743783194043
        },
        {
          "test": "x^4",
          "error": -0.014092583518690943
        },
        {
          "test": "sin(1pi x)",
          "error": -0.002822661173054082
        },
        {
          "test": "cos(1pi x)",
          "error": 0.046621061270315525
        },
        {
          "test": "sin(2pi x)",
          "error": 0.03210253574616656
        },
        {
          "test": "cos(2pi x)",
          "error": -0.000295997518583644
        },
        {
          "test": "sin(3pi x)",
          "error": -0.01887803289236022
        },
        {
          "test": "cos(3pi x)",
          "error": 0.020680208051940083
        },
        {
          "test": "sin(4pi x)",
          "error": 0.0441988152588656
        },
        {
          "test": "cos(4pi x)",
          "error": 0.03334302900065876
        },
        {
          "test": "sin(5pi x)",
          "error": 0.02169508308514556
        },
        {
          "test": "cos(5pi x)",
          "error": -0.021520484697705972
        },
        {
          "test": "sin(6pi x)",
          "error": 0.004683867808055919
        },
        {
          "test": "cos(6pi x)",
          "error": 0.0028597911956982705
        },
        {
          "test": "sin(7pi x)",
          "error": 0.010288960096143605
        },
        {
          "test": "cos(7pi x)",
          "error": -0.004815795354890616
        },
        {
          "test": "sin(8pi x)",
          "error": 0.004541906366188066
        },
        {
          "test": "cos(8pi x)",
          "error": 0.0010607020301183054
        },
        {
          "test": "sin(9pi x)",
          "error": 0.0071092433257502405
        },
        {
          "test": "cos(9pi x)",
          "error": -0.0024206952934573076
        },
        {
          "test": "sin(10pi x)",
          "error": 0.0038875687622989576
        },
        {
          "test": "cos(10pi x)",
          "error": 0.0004692041540291631
        },
        {
          "test": "sin(11pi x)",
          "error": 0.005535849153315774
        },
        {
          "test": "cos(11pi x)",
          "error": -0.0015583321649989114
        },
        {
          "test": "sin(12pi x)",
          "error": 0.0033401842851037943
        },
        {
          "test": "cos(12pi x)",
          "error": 0.00018417450881151698
        }
      ],
      "weak_max": 0.046621061270315525,
      "prior_high_precision_eigenvalue_relative": 3.7670146162546803e-16,
      "prior_high_precision_real_absolute": 1.8189894035458565e-12,
      "modal_vs_real_augmented_expm_L2": [
        9.840985742225278e-17,
        2.5765494655574456e-17,
        1.4080609630294556e-17
      ]
    }
  ],
  "resources": {
    "available_GiB": 15.669715881347656,
    "working_GiB": 0.05945587158203125,
    "peak_working_GiB": 0.05945587158203125,
    "peak_private_GiB": 0.10380935668945312,
    "priority": "BelowNormal",
    "BLAS_threads": 1
  }
}

==> anc/B5_further/quadratic_limit/independent_check/data/S512.json <==
{
  "N": 512,
  "condition1_est": 240175370.6965584,
  "seconds": 3.26169990003109,
  "rows": [
    {
      "N": 512,
      "n": 1,
      "kappa": 1575.3830089806427,
      "eigenvalue_real": -1576.7880986091222,
      "eigenvalue_imag": -15589495179.059683,
      "phi_L2": 0.9999999999999997,
      "real_initial_L2": 1.000000000000005,
      "b_N": 0.009422377699893732,
      "b_N_direct_load": 0.009422377699897224,
      "b_definition_difference": -3.4919983571413127e-15,
      "eigenpair_residual": 8.618387990612327e-16,
      "dense_vs_sparse_eigenvalue_absolute": 0.00028038731890507433,
      "dense_vs_sparse_phi_L2": 2.2422323980742471e-10,
      "source_projection_residuals": [
        4.496767380752383e-09,
        2.8062178311983316e-14
      ],
      "load_checks": {
        "mean_conservative_absolute": 1.2229006831932599e-13,
        "plus_conservative_absolute": 1.3293487445169423e-12
      },
      "Q_L2": [
        0.00029659659145448385,
        0.0006137446815589432,
        0.0005991173849665267
      ],
      "fast_L2": [
        4.73876758651766e-09,
        1.0559483190555016e-09,
        2.6034646135883667e-12
      ],
      "balances": [
        {
          "t": 0.0001586915680662085,
          "forcing": 0.005712405472219702,
          "mean_forcing": 0.005712412933710754,
          "last_cell_combination": 0.005712581009274791,
          "time_moment": -1.7554309852250205e-07,
          "time_moment_over_h2": -0.04601757001908278,
          "exact_balance_error": -6.0434339824166905e-12,
          "outer_right_derivative_from_nodes": -0.005712574275769083
        },
        {
          "t": 0.000634766272264834,
          "forcing": 0.0012729054237975211,
          "mean_forcing": 0.001272907507061742,
          "last_cell_combination": 0.0012729449589991035,
          "time_moment": -3.9536544683933106e-08,
          "time_moment_over_h2": -0.01036426796962496,
          "exact_balance_error": -1.3431016281789665e-12,
          "outer_right_derivative_from_nodes": -0.001272943817190793
        },
        {
          "t": 0.002539065089059336,
          "forcing": 3.1383781521878057e-06,
          "mean_forcing": 3.1383824297702905e-06,
          "last_cell_combination": 3.138476049196834e-06,
          "time_moment": -9.789911324817164e-11,
          "time_moment_over_h2": -2.5663665143328705e-05,
          "exact_balance_error": -2.1042199998763406e-15,
          "outer_right_derivative_from_nodes": -3.1384945755408276e-06
        }
      ],
      "weak_moments": [
        {
          "test": "1",
          "error": -1.8782501595704382e-14
        },
        {
          "test": "x^1",
          "error": -0.0002878404998439291
        },
        {
          "test": "x^2",
          "error": -0.00030389882007204026
        },
        {
          "test": "x^3",
          "error": -0.00026869828106504997
        },
        {
          "test": "x^4",
          "error": -0.00022782838305825993
        },
        {
          "test": "sin(1pi x)",
          "error": 7.013240688367545e-05
        },
        {
          "test": "cos(1pi x)",
          "error": 0.0007652424817417268
        },
        {
          "test": "sin(2pi x)",
          "error": 0.0008921230865719529
        },
        {
          "test": "cos(2pi x)",
          "error": -0.0001911520927381565
        },
        {
          "test": "sin(3pi x)",
          "error": -0.0002106767943780079
        },
        {
          "test": "cos(3pi x)",
          "error": -0.00044237137355315417
        },
        {
          "test": "sin(4pi x)",
          "error": 8.683268359291953e-06
        },
        {
          "test": "cos(4pi x)",
          "error": 0.00010360790000766412
        },
        {
          "test": "sin(5pi x)",
          "error": -1.2795877713758338e-05
        },
        {
          "test": "cos(5pi x)",
          "error": -0.00010417522030840468
        },
        {
          "test": "sin(6pi x)",
          "error": 6.4084392182274115e-06
        },
        {
          "test": "cos(6pi x)",
          "error": 3.890362960826848e-05
        },
        {
          "test": "sin(7pi x)",
          "error": 3.469036713251068e-07
        },
        {
          "test": "cos(7pi x)",
          "error": -4.850791838151166e-05
        },
        {
          "test": "sin(8pi x)",
          "error": 4.936406783306822e-06
        },
        {
          "test": "cos(8pi x)",
          "error": 2.0750665187839465e-05
        },
        {
          "test": "sin(9pi x)",
          "error": 2.7310671835532473e-06
        },
        {
          "test": "cos(9pi x)",
          "error": -2.8329252533484805e-05
        },
        {
          "test": "sin(10pi x)",
          "error": 3.99372225587097e-06
        },
        {
          "test": "cos(10pi x)",
          "error": 1.2964580082009859e-05
        },
        {
          "test": "sin(11pi x)",
          "error": 3.168270273061419e-06
        },
        {
          "test": "cos(11pi x)",
          "error": -1.8641119987813115e-05
        },
        {
          "test": "sin(12pi x)",
          "error": 3.3475706450581167e-06
        },
        {
          "test": "cos(12pi x)",
          "error": 8.884509949325522e-06
        }
      ],
      "weak_max": 0.0008921230865719529,
      "prior_high_precision_eigenvalue_relative": 3.0153076144988094e-16,
      "prior_high_precision_real_absolute": 2.746776544881868e-06,
      "modal_vs_real_augmented_expm_L2": [
        5.654719064645847e-12,
        9.58296942555744e-12,
        7.289856486784115e-12
      ]
    },
    {
      "N": 512,
      "n": 2,
      "kappa": 6301.532035922571,
      "eigenvalue_real": -6306.482659806647,
      "eigenvalue_imag": -15588309376.123692,
      "phi_L2": 1.0,
      "real_initial_L2": 1.0000000000000817,
      "b_N": 0.009423825683400949,
      "b_N_direct_load": 0.009423825683403208,
      "b_definition_difference": -2.258609965721803e-15,
      "eigenpair_residual": 8.185914272025054e-16,
      "dense_vs_sparse_eigenvalue_absolute": 0.0003509550228658183,
      "dense_vs_sparse_phi_L2": 2.5295697119525703e-10,
      "source_projection_residuals": [
        5.147694219046423e-09,
        5.908975070100435e-14
      ],
      "load_checks": {
        "mean_conservative_absolute": 1.417666582004409e-13,
        "plus_conservative_absolute": 1.2951981423804413e-12
      },
      "Q_L2": [
        0.00014831531161162148,
        0.0003069254073710701,
        0.0002878597046964011
      ],
      "fast_L2": [
        4.738789570139929e-09,
        1.0561215736252744e-09,
        2.6055527761483253e-12
      ],
      "balances": [
        {
          "t": 3.9672892016552124e-05,
          "forcing": 0.005713558730482896,
          "mean_forcing": 0.0057135944044122726,
          "last_cell_combination": 0.005714266170827473,
          "time_moment": -7.074479021517263e-07,
          "time_moment_over_h2": -0.18545322286166213,
          "exact_balance_error": -7.557575225358715e-12,
          "outer_right_derivative_from_nodes": -0.005714236532860233
        },
        {
          "t": 0.0001586915680662085,
          "forcing": 0.001273372337050027,
          "mean_forcing": 0.0012733737637871329,
          "last_cell_combination": 0.0012735236803538602,
          "time_moment": -1.5134459594573833e-07,
          "time_moment_over_h2": -0.03967407775959963,
          "exact_balance_error": -1.2921126842091457e-12,
          "outer_right_derivative_from_nodes": -0.001273519226539672
        },
        {
          "t": 0.000634766272264834,
          "forcing": 3.1415575955086333e-06,
          "mean_forcing": 3.1415346749073914e-06,
          "last_cell_combination": 3.141907376870573e-06,
          "time_moment": -3.497846703853795e-10,
          "time_moment_over_h2": -9.169395263350492e-05,
          "exact_balance_error": -3.308445893954832e-15,
          "outer_right_derivative_from_nodes": -3.1420111623840555e-06
        }
      ],
      "weak_moments": [
        {
          "test": "1",
          "error": -1.3418845028201343e-14
        },
        {
          "test": "x^1",
          "error": -0.00033367854066350964
        },
        {
          "test": "x^2",
          "error": -0.00037178828308138723
        },
        {
          "test": "x^3",
          "error": -0.0003737657341749557
        },
        {
          "test": "x^4",
          "error": -0.00036355460831779987
        },
        {
          "test": "sin(1pi x)",
          "error": 0.00016169320140096082
        },
        {
          "test": "cos(1pi x)",
          "error": 0.0007327439142252908
        },
        {
          "test": "sin(2pi x)",
          "error": 0.00012882764367199676
        },
        {
          "test": "cos(2pi x)",
          "error": -0.00039410742043318337
        },
        {
          "test": "sin(3pi x)",
          "error": -0.00030251312813288464
        },
        {
          "test": "cos(3pi x)",
          "error": 0.0012518949582825786
        },
        {
          "test": "sin(4pi x)",
          "error": 0.0017838415688547964
        },
        {
          "test": "cos(4pi x)",
          "error": -8.423380056852424e-05
        },
        {
          "test": "sin(5pi x)",
          "error": -0.00034931533858828284
        },
        {
          "test": "cos(5pi x)",
          "error": -0.000995946798095749
        },
        {
          "test": "sin(6pi x)",
          "error": 1.760161537723369e-05
        },
        {
          "test": "cos(6pi x)",
          "error": 0.0002479779833723048
        },
        {
          "test": "sin(7pi x)",
          "error": -1.0542173489143944e-05
        },
        {
          "test": "cos(7pi x)",
          "error": -0.00026668933596228124
        },
        {
          "test": "sin(8pi x)",
          "error": 1.7367185442540133e-05
        },
        {
          "test": "cos(8pi x)",
          "error": 0.0001035024273597851
        },
        {
          "test": "sin(9pi x)",
          "error": 1.0187263771963028e-05
        },
        {
          "test": "cos(9pi x)",
          "error": -0.0001347998284866337
        },
        {
          "test": "sin(10pi x)",
          "error": 1.491326387158429e-05
        },
        {
          "test": "cos(10pi x)",
          "error": 5.917026929448979e-05
        },
        {
          "test": "sin(11pi x)",
          "error": 1.3137129522524887e-05
        },
        {
          "test": "cos(11pi x)",
          "error": -8.32992793411456e-05
        },
        {
          "test": "sin(12pi x)",
          "error": 1.2817034596537999e-05
        },
        {
          "test": "cos(12pi x)",
          "error": 3.882350790919336e-05
        }
      ],
      "weak_max": 0.0017838415688547964,
      "prior_high_precision_eigenvalue_relative": 2.5881775521581192e-16,
      "prior_high_precision_real_absolute": 1.3135932022123598e-06,
      "modal_vs_real_augmented_expm_L2": [
        1.995554005995678e-12,
        3.500118332822346e-12,
        3.2713441011841696e-12
      ]
    }
  ],
  "resources": {
    "available_GiB": 15.588191986083984,
    "working_GiB": 0.12565231323242188,
    "peak_working_GiB": 0.18519210815429688,
    "peak_private_GiB": 0.2393035888671875,
    "priority": "BelowNormal",
    "BLAS_threads": 1
  }
}

==> anc/B5_further/quadratic_limit/independent_check/data/S64.json <==
{
  "N": 64,
  "condition1_est": 135498.46255307243,
  "seconds": 0.03744919993914664,
  "rows": [
    {
      "N": 64,
      "n": 1,
      "kappa": 1575.3830089806427,
      "eigenvalue_real": -1582.795055783642,
      "eigenvalue_imag": -30399469.635323223,
      "phi_L2": 1.0000000000000002,
      "real_initial_L2": 1.0000000013554622,
      "b_N": 0.00944566701709915,
      "b_N_direct_load": 0.009445667017101811,
      "b_definition_difference": -2.661065812148422e-15,
      "eigenpair_residual": 7.7034937390493445e-16,
      "dense_vs_sparse_eigenvalue_absolute": 2.6084958654077113e-08,
      "dense_vs_sparse_phi_L2": 2.4008504833133604e-13,
      "source_projection_residuals": [
        2.3330251225946143e-12,
        7.207261219689706e-15
      ],
      "load_checks": {
        "mean_conservative_absolute": 7.051500150499403e-14,
        "plus_conservative_absolute": 1.5642580302301992e-13
      },
      "Q_L2": [
        0.00029550617698099113,
        0.00061026944247816,
        0.0005930951515884594
      ],
      "fast_L2": [
        3.02639557443141e-07,
        6.7052999571109e-08,
        1.6158284394331196e-10
      ],
      "balances": [
        {
          "t": 0.0001586915680662085,
          "forcing": 0.005711769780778002,
          "mean_forcing": 0.005715625047948649,
          "last_cell_combination": 0.005728170955042509,
          "time_moment": -1.6401174264320995e-05,
          "time_moment_over_h2": -0.0671792097866588,
          "exact_balance_error": 1.8561541192951836e-16,
          "outer_right_derivative_from_nodes": -0.005719221235708506
        },
        {
          "t": 0.000634766272264834,
          "forcing": 0.001266113026733904,
          "mean_forcing": 0.0012663595460338164,
          "last_cell_combination": 0.0012691749090881345,
          "time_moment": -3.0618823544637993e-06,
          "time_moment_over_h2": -0.012541470123883722,
          "exact_balance_error": -2.3332030751888055e-16,
          "outer_right_derivative_from_nodes": -0.0012685638184506364
        },
        {
          "t": 0.002539065089059336,
          "forcing": 3.053025309334942e-06,
          "mean_forcing": 3.051618361049973e-06,
          "last_cell_combination": 3.0640541744451726e-06,
          "time_moment": -1.102886569029163e-08,
          "time_moment_over_h2": -4.517423386743452e-05,
          "exact_balance_error": -5.800608677739537e-16,
          "outer_right_derivative_from_nodes": -3.1480444368200185e-06
        }
      ],
      "weak_moments": [
        {
          "test": "1",
          "error": 2.2403953692240464e-15
        },
        {
          "test": "x^1",
          "error": -0.0031853562365103828
        },
        {
          "test": "x^2",
          "error": -0.003072660340671161
        },
        {
          "test": "x^3",
          "error": -0.0025648802409165613
        },
        {
          "test": "x^4",
          "error": -0.002085374761633033
        },
        {
          "test": "sin(1pi x)",
          "error": -0.0004502857659810758
        },
        {
          "test": "cos(1pi x)",
          "error": 0.008346721380454558
        },
        {
          "test": "sin(2pi x)",
          "error": 0.00923682433512205
        },
        {
          "test": "cos(2pi x)",
          "error": 0.0008636706898580079
        },
        {
          "test": "sin(3pi x)",
          "error": 0.00016477318534220946
        },
        {
          "test": "cos(3pi x)",
          "error": -0.00394084916768337
        },
        {
          "test": "sin(4pi x)",
          "error": 0.0005584007449602004
        },
        {
          "test": "cos(4pi x)",
          "error": 0.0007985865342339709
        },
        {
          "test": "sin(5pi x)",
          "error": 0.0006169116010882963
        },
        {
          "test": "cos(5pi x)",
          "error": -0.0008695243517990291
        },
        {
          "test": "sin(6pi x)",
          "error": 0.00041248694201869536
        },
        {
          "test": "cos(6pi x)",
          "error": 0.0002967395496181228
        },
        {
          "test": "sin(7pi x)",
          "error": 0.00047382657284348673
        },
        {
          "test": "cos(7pi x)",
          "error": -0.00040287538695871813
        },
        {
          "test": "sin(8pi x)",
          "error": 0.0003178140300755725
        },
        {
          "test": "cos(8pi x)",
          "error": 0.00015382106890907528
        },
        {
          "test": "sin(9pi x)",
          "error": 0.00037663470709754863
        },
        {
          "test": "cos(9pi x)",
          "error": -0.00023730887236083752
        },
        {
          "test": "sin(10pi x)",
          "error": 0.0002571654987462049
        },
        {
          "test": "cos(10pi x)",
          "error": 9.212777557780988e-05
        },
        {
          "test": "sin(11pi x)",
          "error": 0.0003113408233939266
        },
        {
          "test": "cos(11pi x)",
          "error": -0.00015855357767915605
        },
        {
          "test": "sin(12pi x)",
          "error": 0.00021559536949099884
        },
        {
          "test": "cos(12pi x)",
          "error": 5.967182475057986e-05
        }
      ],
      "weak_max": 0.00923682433512205,
      "prior_high_precision_eigenvalue_relative": 3.934231569029054e-18,
      "prior_high_precision_real_absolute": 1.1959855328314006e-10,
      "original_pilot_Q_difference_L2": [
        9.872444736037742e-16,
        9.7727382033196e-16,
        5.112165736834644e-16
      ],
      "original_pilot_phi_difference_L2": 1.2494223089268789e-13
    },
    {
      "N": 64,
      "n": 2,
      "kappa": 6301.532035922571,
      "eigenvalue_real": -6288.104893260926,
      "eigenvalue_imag": -30251538.6614346,
      "phi_L2": 1.0,
      "real_initial_L2": 1.0000000216030265,
      "b_N": 0.009515274355694431,
      "b_N_direct_load": 0.00951527435569714,
      "b_definition_difference": -2.7096380694757727e-15,
      "eigenpair_residual": 7.954979713255659e-16,
      "dense_vs_sparse_eigenvalue_absolute": 1.4914950029047548e-08,
      "dense_vs_sparse_phi_L2": 1.59318494580018e-14,
      "source_projection_residuals": [
        3.3773428379412215e-12,
        1.2160651172518022e-14
      ],
      "load_checks": {
        "mean_conservative_absolute": 6.243080684327472e-14,
        "plus_conservative_absolute": 1.5795327941322316e-13
      },
      "Q_L2": [
        0.00014622371846168932,
        0.0003026858874708615,
        0.00028346070882649877
      ],
      "fast_L2": [
        3.0281614506607646e-07,
        6.776845006355288e-08,
        1.7059652644804805e-10
      ],
      "balances": [
        {
          "t": 3.9672892016552124e-05,
          "forcing": 0.00579520369532865,
          "mean_forcing": 0.005777457583756752,
          "last_cell_combination": 0.0058297224921013266,
          "time_moment": -3.451879677093246e-05,
          "time_moment_over_h2": -0.14138899157373935,
          "exact_balance_error": 1.7442644550946795e-15,
          "outer_right_derivative_from_nodes": -0.005778362623459015
        },
        {
          "t": 0.0001586915680662085,
          "forcing": 0.0012963986541069334,
          "mean_forcing": 0.001293251879219793,
          "last_cell_combination": 0.0013051342619070563,
          "time_moment": -8.735607801129842e-06,
          "time_moment_over_h2": -0.035781049553427834,
          "exact_balance_error": -1.0070069778045365e-15,
          "outer_right_derivative_from_nodes": -0.0013016149288529177
        },
        {
          "t": 0.000634766272264834,
          "forcing": 3.238406229286229e-06,
          "mean_forcing": 3.246897119792747e-06,
          "last_cell_combination": 3.289711526813043e-06,
          "time_moment": -5.130529750902264e-08,
          "time_moment_over_h2": -0.00021014649859695672,
          "exact_balance_error": 1.7791080024129324e-17,
          "outer_right_derivative_from_nodes": -3.7358566486493778e-06
        }
      ],
      "weak_moments": [
        {
          "test": "1",
          "error": 1.8344700758454735e-15
        },
        {
          "test": "x^1",
          "error": -0.006067157626274288
        },
        {
          "test": "x^2",
          "error": -0.006034743091986024
        },
        {
          "test": "x^3",
          "error": -0.0055071424409717734
        },
        {
          "test": "x^4",
          "error": -0.00493753092396595
        },
        {
          "test": "sin(1pi x)",
          "error": 5.3687018173505414e-05
        },
        {
          "test": "cos(1pi x)",
          "error": 0.014276926201680553
        },
        {
          "test": "sin(2pi x)",
          "error": 0.008213616960891647
        },
        {
          "test": "cos(2pi x)",
          "error": -0.0018684350291781025
        },
        {
          "test": "sin(3pi x)",
          "error": -0.005938667179054011
        },
        {
          "test": "cos(3pi x)",
          "error": 0.010323905382355857
        },
        {
          "test": "sin(4pi x)",
          "error": 0.018240862722296275
        },
        {
          "test": "cos(4pi x)",
          "error": 0.007649198921096156
        },
        {
          "test": "sin(5pi x)",
          "error": 0.0036159424447798566
        },
        {
          "test": "cos(5pi x)",
          "error": -0.009471003705599114
        },
        {
          "test": "sin(6pi x)",
          "error": 0.0011360901801194608
        },
        {
          "test": "cos(6pi x)",
          "error": 0.0018138637357909475
        },
        {
          "test": "sin(7pi x)",
          "error": 0.002386568368443475
        },
        {
          "test": "cos(7pi x)",
          "error": -0.0022866901063031578
        },
        {
          "test": "sin(8pi x)",
          "error": 0.0011195488341382265
        },
        {
          "test": "cos(8pi x)",
          "error": 0.0007458394808541264
        },
        {
          "test": "sin(9pi x)",
          "error": 0.0017172216559318398
        },
        {
          "test": "cos(9pi x)",
          "error": -0.0011374712306436332
        },
        {
          "test": "sin(10pi x)",
          "error": 0.0009609301800296016
        },
        {
          "test": "cos(10pi x)",
          "error": 0.000411334878825494
        },
        {
          "test": "sin(11pi x)",
          "error": 0.001353736549577308
        },
        {
          "test": "cos(11pi x)",
          "error": -0.0007060484104804381
        },
        {
          "test": "sin(12pi x)",
          "error": 0.0008257727277483327
        },
        {
          "test": "cos(12pi x)",
          "error": 0.0002559603966163339
        }
      ],
      "weak_max": 0.018240862722296275,
      "prior_high_precision_eigenvalue_relative": 1.5014055021952435e-16,
      "prior_high_precision_real_absolute": 2.598426362965256e-09
    }
  ],
  "resources": {
    "available_GiB": 15.661319732666016,
    "working_GiB": 0.060642242431640625,
    "peak_working_GiB": 0.060642242431640625,
    "peak_private_GiB": 0.10513687133789062,
    "priority": "BelowNormal",
    "BLAS_threads": 1
  }
}

==> anc/B5_further/quadratic_limit/independent_check/data/adjoint_residual.json <==
{
  "adjoint_definition": "A_h^dagger = M^{-1} K^T, ordinary L2 inner product",
  "rows": [
    {
      "N": 32,
      "psi_L2": 0.002189890275708548,
      "adjoint_action_L2": 748.2549027929075,
      "normalized_adjoint_residual": 341686.02468030347,
      "adjoint_action_scaled_N_minus_1p5": 4.133563404851139,
      "mass_norm_formula_error": 8.673617379884035e-19
    },
    {
      "N": 64,
      "psi_L2": 0.00108661843801599,
      "adjoint_action_L2": 2116.384463283783,
      "normalized_adjoint_residual": 1947679.506661049,
      "adjoint_action_scaled_N_minus_1p5": 4.133563404851139,
      "mass_norm_formula_error": 0.0
    },
    {
      "N": 128,
      "psi_L2": 0.0005412155340756369,
      "adjoint_action_L2": 5986.039222343261,
      "normalized_adjoint_residual": 11060361.067734413,
      "adjoint_action_scaled_N_minus_1p5": 4.13356340485114,
      "mass_norm_formula_error": 0.0
    },
    {
      "N": 256,
      "psi_L2": 0.00027008282422139816,
      "adjoint_action_L2": 16931.07570627027,
      "normalized_adjoint_residual": 62688457.71692301,
      "adjoint_action_scaled_N_minus_1p5": 4.13356340485114,
      "mass_norm_formula_error": 5.421010862427522e-20
    },
    {
      "N": 512,
      "psi_L2": 0.0001349099849144911,
      "adjoint_action_L2": 47888.31377874608,
      "normalized_adjoint_residual": 354964933.16709465,
      "adjoint_action_scaled_N_minus_1p5": 4.133563404851139,
      "mass_norm_formula_error": 0.0
    },
    {
      "N": 1024,
      "psi_L2": 6.742211164005562e-05,
      "adjoint_action_L2": 135448.60565016212,
      "normalized_adjoint_residual": 2008964156.6445959,
      "adjoint_action_scaled_N_minus_1p5": 4.133563404851139,
      "mass_norm_formula_error": 1.3552527156068805e-20
    }
  ],
  "qualification": "Interior test-row cancellation is exact; psi_B is not a small-residual approximate null vector in the global L2 graph norm. Forward optical group velocity is +210/h^2; adjoint bulk propagation has the opposite sign."
}

==> anc/B5_further/quadratic_limit/independent_check/data/bloch_identity.json <==
{
  "precision_digits": 85,
  "theta": "1.01388445622993590566556218577704314260946013219267313635169588644219592674",
  "Omega": "116.153735479030027212479626424677968951307922365808762355852434872050253054",
  "stationary_residual": "1.0925609e-90",
  "bstar": "0.00942189490122733532476600146940751088833020556306486826492645726072937781979",
  "cell_integral_before_normalization": "87.8222528380229552291349808458025495576453611095448396742550720389407843972",
  "Bloch_residual": "6.2876303e-89",
  "optical_phase_speed_coefficient": "209.9999999999999999999999999999999999999846",
  "internal_moments_integral_bprime_and_s_bprime": [
    "0",
    "0"
  ],
  "last_cell_integrals": [
    "-1",
    "-1/2"
  ],
  "identity_checks": [
    {
      "N": 2,
      "row_relative_error": 0.0,
      "last_value_coefficient": -2.0,
      "last_scaled_slope_coefficient": -1.0
    },
    {
      "N": 3,
      "row_relative_error": 0.0,
      "last_value_coefficient": -3.0,
      "last_scaled_slope_coefficient": -1.5
    },
    {
      "N": 17,
      "row_relative_error": 0.0,
      "last_value_coefficient": -17.0,
      "last_scaled_slope_coefficient": -8.5
    },
    {
      "N": 64,
      "row_relative_error": 0.0,
      "last_value_coefficient": -64.0,
      "last_scaled_slope_coefficient": -32.0
    }
  ],
  "resources": {
    "available_GiB": 15.580928802490234,
    "working_GiB": 0.057415008544921875,
    "peak_working_GiB": 0.057415008544921875,
    "peak_private_GiB": 0.040363311767578125,
    "priority": "BelowNormal",
    "BLAS_threads": 1
  },
  "note": "Exact polynomial integration and independent 2x2 Hermitian generalized symbol; no fit to finite-N b values."
}

==> anc/B5_further/quadratic_limit/independent_check/data/damping_energy_identity.json <==
[
  {
    "N": 32,
    "n": 1,
    "trace_damping": 1581.3189178706123,
    "raw_damping": 1581.3189178702535,
    "difference": -3.587956598494202e-10
  },
  {
    "N": 32,
    "n": 2,
    "trace_damping": 6155.3348223277235,
    "raw_damping": 6155.334822327739,
    "difference": 1.546140993013978e-11
  },
  {
    "N": 64,
    "n": 1,
    "trace_damping": 1582.7950557837748,
    "raw_damping": 1582.795055783642,
    "difference": -1.3278622645884752e-10
  },
  {
    "N": 64,
    "n": 2,
    "trace_damping": 6288.104893258292,
    "raw_damping": 6288.104893260926,
    "difference": 2.6338966563344e-09
  },
  {
    "N": 128,
    "n": 1,
    "trace_damping": 1580.1879707333064,
    "raw_damping": 1580.1879707897292,
    "difference": 5.6422777561238036e-08
  },
  {
    "N": 128,
    "n": 2,
    "trace_damping": 6309.992347402957,
    "raw_damping": 6309.99234736888,
    "difference": -3.407785698072985e-08
  },
  {
    "N": 256,
    "n": 1,
    "trace_damping": 1578.0577763042184,
    "raw_damping": 1578.0577763497702,
    "difference": 4.555181476462167e-08
  },
  {
    "N": 256,
    "n": 2,
    "trace_damping": 6309.547621004649,
    "raw_damping": 6309.547620897069,
    "difference": -1.0758049029391259e-07
  },
  {
    "N": 512,
    "n": 1,
    "trace_damping": 1576.7881013564934,
    "raw_damping": 1576.7880986091222,
    "difference": -2.7473711270431522e-06
  },
  {
    "N": 512,
    "n": 2,
    "trace_damping": 6306.482658490826,
    "raw_damping": 6306.482659806647,
    "difference": 1.3158205547370017e-06
  },
  {
    "N": 1024,
    "n": 1,
    "trace_damping": 1576.1024334997985,
    "raw_damping": 1576.10241982475,
    "difference": -1.3675048421646352e-05
  },
  {
    "N": 1024,
    "n": 2,
    "trace_damping": 6304.242457889159,
    "raw_damping": 6304.242424601721,
    "difference": -3.328743787278654e-05
  }
]

==> anc/B5_further/quadratic_limit/independent_check/data/damping_sensitivity.json <==
{
  "rows": [
    {
      "N": 512,
      "n": 1,
      "real_part_change": -2.7473711270431522e-06,
      "quadratic_L2_sensitivity": [
        1.2110506707235782e-13,
        7.409841525507191e-13,
        1.0731259582497372e-12
      ]
    },
    {
      "N": 512,
      "n": 2,
      "real_part_change": 1.3158205547370017e-06,
      "quadratic_L2_sensitivity": [
        2.338261611525181e-14,
        4.456306599273572e-14,
        6.048518221703931e-14
      ]
    },
    {
      "N": 1024,
      "n": 1,
      "real_part_change": -1.3675048421646352e-05,
      "quadratic_L2_sensitivity": [
        6.292831738067331e-13,
        3.689311323171682e-12,
        5.346612489633668e-12
      ]
    },
    {
      "N": 1024,
      "n": 2,
      "real_part_change": -3.328743787278654e-05,
      "quadratic_L2_sensitivity": [
        3.1740778850399516e-13,
        1.1179419972254065e-12,
        1.5314483065817832e-12
      ]
    }
  ],
  "resources": {
    "available_GiB": 15.363754272460938,
    "working_GiB": 0.06693649291992188,
    "peak_working_GiB": 0.3185882568359375,
    "peak_private_GiB": 0.3578147888183594,
    "priority": "BelowNormal",
    "BLAS_threads": 1
  }
}

==> anc/B5_further/quadratic_limit/independent_check/data/delivery_checks.json <==
{
  "checked_utc": "2026-11-01T14:23:04.823948+00:00",
  "original_and_frozen_files_unchanged": 100,
  "all_code_parsed": true,
  "all_npz_arrays_finite": true,
  "npz_count": 9,
  "comparison_rows": 36,
  "weak_rows": 348,
  "n1_n2_P1_to_P4_numerical_checks_pass": true,
  "reference_space_difference_below_1e_9": true,
  "high_grid_norms_recomputed": [
    {
      "n": 1,
      "N": 512,
      "changed_quadrature_difference": 3.239901023247699e-20
    },
    {
      "n": 1,
      "N": 1024,
      "changed_quadrature_difference": 1.8052389688357276e-20
    },
    {
      "n": 2,
      "N": 512,
      "changed_quadrature_difference": 2.922263668027336e-20
    },
    {
      "n": 2,
      "N": 1024,
      "changed_quadrature_difference": 1.6358323793848675e-20
    }
  ],
  "report_links_exist": true,
  "html_table_count": 12,
  "final_report_includes_adjoint_scaling_qualification": true,
  "forecast_written_before_new_results": true,
  "figures_visually_inspected": [
    "P2_corrected_errors",
    "P1_P4_coefficients",
    "corrected_profiles_N1024"
  ],
  "resource_policy": "Strictly sequential solves; BLAS/OMP/MKL/NumExpr=1; BelowNormal priority; no S2 process/file actions.",
  "numerical_limits": "No asymptotic proof or certified error bound. Formal closure still needs time, boundary and remainder control."
}

==> anc/B5_further/quadratic_limit/independent_check/data/exact_balances.csv <==
N,n,fast_scalar_source_real,fast_scalar_source_imag,t,forcing,mean_forcing,last_cell_combination,time_moment,time_moment_over_h2,exact_balance_error,outer_right_derivative_from_nodes
32,1,3.20534950934947e-05,6.4862178671442425e-06,0.0001586915680662085,0.005779965228882747,0.005740773036462167,0.005799176578551721,-1.9211349669968693e-05,-0.01967242206204794,-9.948639134726989e-16,-0.005678360816102936
32,1,3.20534950934947e-05,6.4862178671442425e-06,0.000634766272264834,0.001282502443547427,0.0012737203205863,0.0012867868259837459,-4.284382436792607e-06,-0.00438720761527563,-4.735795089416683e-16,-0.0012776650946804146
32,1,3.20534950934947e-05,6.4862178671442425e-06,0.002539065089059336,3.102846305213516e-06,3.086660601094363e-06,3.2051987755008816e-06,-1.023524703736629e-07,-0.0001048089296626308,-8.629741073216263e-17,-4.498042659076707e-06
32,2,0.00011958302301658492,2.1548314230401286e-05,3.9672892016552124e-05,0.0059631831857730145,0.005914348985391477,0.006150133974153718,-0.00018695078838138518,-0.19143760730253842,-6.817463260588852e-16,-0.005638926887481205
32,2,0.00011958302301658492,2.1548314230401286e-05,0.0001586915680662085,0.001356267458164074,0.0013664031198883215,0.0014254107488164737,-6.914329065304018e-05,-0.07080272962871315,-6.40546643504436e-16,-0.0013382357441538626
32,2,0.00011958302301658492,2.1548314230401286e-05,0.000634766272264834,3.877342621798707e-06,3.892838942632621e-06,4.170923818877742e-06,-2.935811971165004e-07,-0.0003006271458472964,-3.746511429000496e-17,-1.03824962261502e-05
64,1,3.598520306357664e-06,-1.335177881070851e-07,0.0001586915680662085,0.005711769780778002,0.005715625047948649,0.005728170955042509,-1.6401174264320995e-05,-0.0671792097866588,1.8561541192951836e-16,-0.005719221235708506
64,1,3.598520306357664e-06,-1.335177881070851e-07,0.000634766272264834,0.001266113026733904,0.0012663595460338164,0.0012691749090881345,-3.0618823544637993e-06,-0.012541470123883722,-2.3332030751888055e-16,-0.0012685638184506364
64,1,3.598520306357664e-06,-1.335177881070851e-07,0.002539065089059336,3.053025309334942e-06,3.051618361049973e-06,3.0640541744451726e-06,-1.102886569029163e-08,-4.517423386743452e-05,-5.800608677739537e-16,-3.1480444368200185e-06
64,2,1.4947516680619677e-05,-9.964006094047686e-07,3.9672892016552124e-05,0.00579520369532865,0.005777457583756752,0.0058297224921013266,-3.451879677093246e-05,-0.14138899157373935,1.7442644550946795e-15,-0.005778362623459015
64,2,1.4947516680619677e-05,-9.964006094047686e-07,0.0001586915680662085,0.0012963986541069334,0.001293251879219793,0.0013051342619070563,-8.735607801129842e-06,-0.035781049553427834,-1.0070069778045365e-15,-0.0013016149288529177
64,2,1.4947516680619677e-05,-9.964006094047686e-07,0.000634766272264834,3.238406229286229e-06,3.246897119792747e-06,3.289711526813043e-06,-5.130529750902264e-08,-0.00021014649859695672,1.7791080024129324e-17,-3.7358566486493778e-06
128,1,5.151468013305509e-07,1.0086727658264013e-07,0.0001586915680662085,0.005709587737154855,0.005710181800144698,0.005713083495618433,-3.4957585027559956e-06,-0.05727450730915423,-3.91778623431982e-14,-0.005712358877468918
128,1,5.151468013305509e-07,1.0086727658264013e-07,0.000634766272264834,0.0012682344310091128,0.0012682979699992416,0.0012689384256034618,-7.039946029397043e-07,-0.011534247574564116,-8.590567493471646e-15,-0.001268872271683992
128,1,5.151468013305509e-07,1.0086727658264013e-07,0.002539065089059336,3.0865235524156767e-06,3.086787584072463e-06,3.088702728935733e-06,-2.1791744075342805e-09,-3.570359349304165e-05,2.11252176979238e-15,-3.093940610842706e-06
128,2,2.013823369229758e-06,4.0302415106348267e-07,3.9672892016552124e-05,0.005729477882065466,0.005727671008862332,0.005739265733151686,-9.787851110579242e-06,-0.1603641525957303,-2.4358987049666325e-14,-0.005735511656331425
128,2,2.013823369229758e-06,4.0302415106348267e-07,0.0001586915680662085,0.0012749546844056916,0.0012754449807988663,0.0012780579996473265,-3.1033152677742068e-06,-0.050844717347212603,-2.613946385732202e-14,-0.0012777740664705218
128,2,2.013823369229758e-06,4.0302415106348267e-07,0.000634766272264834,3.1350267090452035e-06,3.1361468253941213e-06,3.1434434880476706e-06,-8.416779030907197e-09,-0.00013790050764238352,-2.843997823701039e-17,-3.1717476841729487e-06
256,1,5.4654178500435646e-08,4.1546040118539806e-10,0.0001586915680662085,0.005710935710368542,0.005710951411834315,0.0057116393060811805,-7.035951185297481e-07,-0.04611080968796557,5.941089634142749e-13,-0.005711575609892113
256,1,5.4654178500435646e-08,4.1546040118539806e-10,0.000634766272264834,0.0012710530718280527,0.001271044309675435,0.0012711977762445855,-1.4470428286742615e-07,-0.00948333988199964,1.3366543115400642e-13,-0.0012711889447500548
256,1,5.4654178500435646e-08,4.1546040118539806e-10,0.002539065089059336,3.118640826108253e-06,3.1186712196528746e-06,3.1190688281280675e-06,-4.2800130791886043e-10,-2.8049493715770437e-05,7.118956167834548e-16,-3.1193873120317255e-06
256,2,2.1963650522578262e-07,-1.0948906135451346e-09,3.9672892016552124e-05,0.005715660944900158,0.005715561906010809,0.005718324037909242,-2.663092544447098e-06,-0.174528432992885,4.646370094230079e-13,-0.005718006796776596
256,2,2.1963650522578262e-07,-1.0948906135451346e-09,0.0001586915680662085,0.0012728851137632576,0.0012728832527662192,0.0012734981527409075,-6.130386761021346e-07,-0.04017610267702949,3.0154784919078637e-13,-0.0012734650603723023
256,2,2.1963650522578262e-07,-1.0948906135451346e-09,0.000634766272264834,3.131318463060378e-06,3.1311734847457834e-06,3.1327476331281052e-06,-1.4291700344206708e-09,-9.366208737579308e-05,3.330660603545997e-17,-3.134482728342412e-06
512,1,8.575849932606752e-09,1.3997542052663992e-09,0.0001586915680662085,0.005712405472219702,0.005712412933710754,0.005712581009274791,-1.7554309852250205e-07,-0.04601757001908278,-6.0434339824166905e-12,-0.005712574275769083
512,1,8.575849932606752e-09,1.3997542052663992e-09,0.000634766272264834,0.0012729054237975211,0.001272907507061742,0.0012729449589991035,-3.9536544683933106e-08,-0.01036426796962496,-1.3431016281789665e-12,-0.001272943817190793
512,1,8.575849932606752e-09,1.3997542052663992e-09,0.002539065089059336,3.1383781521878057e-06,3.1383824297702905e-06,3.138476049196834e-06,-9.789911324817164e-11,-2.5663665143328705e-05,-2.1042199998763406e-15,-3.1384945755408276e-06
512,2,3.414216260633478e-08,5.693803090839884e-09,3.9672892016552124e-05,0.005713558730482896,0.0057135944044122726,0.005714266170827473,-7.074479021517263e-07,-0.18545322286166213,-7.557575225358715e-12,-0.005714236532860233
512,2,3.414216260633478e-08,5.693803090839884e-09,0.0001586915680662085,0.001273372337050027,0.0012733737637871329,0.0012735236803538602,-1.5134459594573833e-07,-0.03967407775959963,-1.2921126842091457e-12,-0.001273519226539672
512,2,3.414216260633478e-08,5.693803090839884e-09,0.000634766272264834,3.1415575955086333e-06,3.1415346749073914e-06,3.141907376870573e-06,-3.497846703853795e-10,-9.169395263350492e-05,-3.308445893954832e-15,-3.1420111623840555e-06
1024,1,8.752404745189053e-10,1.3617670210622727e-10,0.0001586915680662085,0.005713438896043694,0.005713437822037015,0.005713479028436637,-4.036857171808298e-08,-0.04232951545786058,-2.361787744542543e-10,-0.005713479882922788
1024,1,8.752404745189053e-10,1.3617670210622727e-10,0.000634766272264834,0.0012739675691910257,0.0012739673467104039,0.001273976532673447,-9.016149983689865e-09,-0.009454118485297584,-5.266756236861625e-11,-0.0012739767477346349
1024,1,8.752404745189053e-10,1.3617670210622727e-10,0.002539065089059336,3.1492086019177247e-06,3.149208838278213e-06,3.1492315984457823e-06,-2.3141142587652414e-11,-2.4265246729990218e-05,-1.4461453012537214e-13,-3.149233476617829e-06
1024,2,3.4941920854175645e-09,5.352529267951123e-10,3.9672892016552124e-05,0.005713735694858527,0.005713736732487918,0.005713902060965093,-1.666415160236459e-07,-0.17473629430601054,-2.754094573925725e-10,-0.0057139009040277945
1024,2,3.4941920854175645e-09,5.352529267951123e-10,0.0001586915680662085,0.001274084851458572,0.0012740847209305967,0.0012741215992845137,-3.680777974276237e-08,-0.038595754451546796,-5.995380103832049e-11,-0.0012741214829648142
1024,2,3.4941920854175645e-09,5.352529267951123e-10,0.000634766272264834,3.1500029396327028e-06,3.1500005860628703e-06,3.1500920742768633e-06,-8.928113795676142e-11,-9.361805851414906e-05,-1.464937963856661e-13,-3.1500988436844804e-06


==> anc/B5_further/quadratic_limit/independent_check/data/pilot_audit.json <==
{
  "S_mass_polynomial_vs_gauss": 8.692445280137754e-16,
  "S_linear_polynomial_vs_gauss": 3.84805395382247e-15,
  "S_nonlinear_direct_vs_conservative_relative": 3.95245394405849e-15,
  "S_energy_identity_relative": 0.0,
  "W_mass_polynomial_vs_gauss": 9.018402804579766e-16,
  "W_linear_polynomial_vs_gauss": 4.283964007548829e-15,
  "W_nonlinear_direct_vs_conservative_relative": 6.602768478807675e-15,
  "W_energy_identity_relative": 1.691547314967879e-15,
  "W32_all_pairs_vs_original_Radau_L2": [
    4.5739760048828295e-17,
    3.973457748345008e-17,
    3.305959718003655e-17
  ],
  "W32_quadratic_imaginary_roundoff_L2": [
    1.9170071425646168e-18,
    2.0861773640394543e-18,
    1.1772285453329671e-18
  ],
  "W32_Q_L2": [
    3.733494782045429e-05,
    3.304191397308349e-05,
    2.5878889971058314e-05
  ],
  "boundary_lift_independence": [
    {
      "n": 1,
      "W1_different_lifts_L2": [
        2.1701841575656947e-12,
        5.027810937477871e-12,
        5.610700384414565e-12
      ],
      "E_scaled_difference_L2": [
        2.0447247048892562e-14,
        4.7371506236157785e-14,
        5.2863429344229846e-14
      ]
    },
    {
      "n": 2,
      "W1_different_lifts_L2": [
        6.097377721010813e-13,
        1.3638763037496436e-12,
        1.574022429784564e-12
      ],
      "E_scaled_difference_L2": [
        5.744885206044894e-15,
        1.2850299192203552e-14,
        1.4830273905604645e-14
      ]
    }
  ],
  "resources": {
    "available_GiB": 15.567558288574219,
    "working_GiB": 0.07413101196289062,
    "peak_working_GiB": 0.07800674438476562,
    "peak_private_GiB": 0.12108993530273438,
    "priority": "BelowNormal",
    "BLAS_threads": 1
  }
}

==> anc/B5_further/quadratic_limit/independent_check/data/plotting_version.json <==
{
  "matplotlib": "3.11.2",
  "cache": "D:\\Claude\\Other Nonlinear\\numerics\\spectral_top_quadratic_boundary_20261101\\codex_check\\plot_cache"
}

==> anc/B5_further/quadratic_limit/independent_check/data/ref1024.json <==
{
  "N": 1024,
  "rows": [
    {
      "n": 1,
      "mu": -3150.7660179612853,
      "D_L2": [
        0.0002760220681287043,
        0.0005931499534267615,
        0.0005548305019862566
      ],
      "W1_L2": [
        0.009857814133082118,
        0.011520188379902561,
        0.006623878310095222
      ],
      "E_L2": [
        0.00029660364937542387,
        0.0006139921283862075,
        0.0005998108980610373
      ],
      "source_projection_residuals": [
        2.0973173911390834e-10,
        1.1984022956584574e-10
      ],
      "D_modal_vs_expm_L2": [
        2.115980592716812e-13,
        2.182208445540095e-12,
        1.0759772877831695e-11
      ],
      "W1_modal_vs_expm_L2": [
        1.5072626981087015e-10,
        3.2560548186172434e-10,
        3.5978369757631553e-10
      ],
      "E_modal_vs_expm_L2": [
        1.375791143416367e-12,
        3.2072514780485206e-12,
        1.1286069322356223e-11
      ]
    },
    {
      "n": 2,
      "mu": -12603.064071845141,
      "D_L2": [
        0.00013794512500787606,
        0.0002944441255236999,
        0.0002769733683569844
      ],
      "W1_L2": [
        0.004966543288129398,
        0.005987700379696116,
        0.0046241427217699055
      ],
      "E_L2": [
        0.00014835602622100598,
        0.0003071082507251328,
        0.00028816381743830197
      ],
      "source_projection_residuals": [
        4.6369834628631484e-10,
        1.1984022956584574e-10
      ],
      "D_modal_vs_expm_L2": [
        2.603696431436796e-14,
        2.548600608438602e-13,
        1.3330812480519964e-12
      ],
      "W1_modal_vs_expm_L2": [
        4.2760429624283437e-11,
        8.32889001196277e-11,
        9.737492647992083e-11
      ],
      "E_modal_vs_expm_L2": [
        4.125022961166226e-13,
        8.762819060427879e-13,
        1.731515404226004e-12
      ]
    }
  ],
  "condition1_est": 17587612.611964483,
  "seconds": 45.820526299998164,
  "resources": {
    "available_GiB": 15.422008514404297,
    "working_GiB": 0.29557037353515625,
    "peak_working_GiB": 0.5398139953613281,
    "peak_private_GiB": 0.5796852111816406,
    "priority": "BelowNormal",
    "BLAS_threads": 1
  },
  "lift": "ell=x(x-1), ell_x(1)=1, ell_xxx=0; projected initial z0=-Pi_W ell; L2 initial condition"
}

==> anc/B5_further/quadratic_limit/independent_check/data/ref256.json <==
{
  "N": 256,
  "rows": [
    {
      "n": 1,
      "mu": -3150.7660179612853,
      "D_L2": [
        0.0002760220695203389,
        0.0005931499588432787,
        0.0005548305356523988
      ],
      "W1_L2": [
        0.009857796313899445,
        0.011520174117600616,
        0.006623873253095
      ],
      "E_L2": [
        0.0002966035947134295,
        0.0006139921034406517,
        0.000599810893393952
      ],
      "source_projection_residuals": [
        5.870896710916252e-12,
        3.4936550140002466e-12
      ],
      "D_modal_vs_expm_L2": [
        2.8617325194327763e-15,
        2.969591775894751e-14,
        1.4918888205390084e-13
      ],
      "W1_modal_vs_expm_L2": [
        2.3737190931823802e-12,
        5.016518595294796e-12,
        5.08605793903246e-12
      ],
      "E_modal_vs_expm_L2": [
        2.326627343073424e-14,
        6.099604966453829e-14,
        1.4739880899523484e-13
      ]
    },
    {
      "n": 2,
      "mu": -12603.064071845141,
      "D_L2": [
        0.00013794512604704736,
        0.0002944441299786107,
        0.00027697337033782737
      ],
      "W1_L2": [
        0.004966527596341955,
        0.005987688321098465,
        0.00462413710469555
      ],
      "E_L2": [
        0.0001483559722309537,
        0.0003071082211486666,
        0.0002881637923417661
      ],
      "source_projection_residuals": [
        1.4658905823372272e-11,
        3.4936550140002466e-12
      ],
      "D_modal_vs_expm_L2": [
        5.373103192948127e-16,
        4.021568363290101e-15,
        1.5583740399729206e-14
      ],
      "W1_modal_vs_expm_L2": [
        7.367307207905883e-13,
        1.4648745360404982e-12,
        1.55057846356201e-12
      ],
      "E_modal_vs_expm_L2": [
        7.18091218610103e-15,
        1.5973029359287274e-14,
        2.2978657336582013e-14
      ]
    }
  ],
  "condition1_est": 874144.1545663815,
  "seconds": 0.4042267999611795,
  "resources": {
    "available_GiB": 15.647823333740234,
    "working_GiB": 0.07718276977539062,
    "peak_working_GiB": 0.09145736694335938,
    "peak_private_GiB": 0.1343994140625,
    "priority": "BelowNormal",
    "BLAS_threads": 1
  },
  "lift": "ell=x(x-1), ell_x(1)=1, ell_xxx=0; projected initial z0=-Pi_W ell; L2 initial condition"
}

==> anc/B5_further/quadratic_limit/independent_check/data/ref512.json <==
{
  "N": 512,
  "rows": [
    {
      "n": 1,
      "mu": -3150.7660179612853,
      "D_L2": [
        0.000276022068386063,
        0.0005931499542054831,
        0.000554830507489991
      ],
      "W1_L2": [
        0.00985781058193002,
        0.01152018552092311,
        0.006623877276333516
      ],
      "E_L2": [
        0.00029660363853026614,
        0.0006139921230110654,
        0.0005998108956830365
      ],
      "source_projection_residuals": [
        3.903095583516993e-11,
        2.557172628441083e-11
      ],
      "D_modal_vs_expm_L2": [
        2.4577397085012734e-14,
        2.4361136286580415e-13,
        1.176185118911368e-12
      ],
      "W1_modal_vs_expm_L2": [
        2.218535042920763e-11,
        4.6461506539421574e-11,
        5.404701976274874e-11
      ],
      "E_modal_vs_expm_L2": [
        2.1103501538736163e-13,
        5.195275206018308e-13,
        1.3809472092474934e-12
      ]
    },
    {
      "n": 2,
      "mu": -12603.064071845141,
      "D_L2": [
        0.0001379451252230966,
        0.00029444412642591855,
        0.00027697336857625314
      ],
      "W1_L2": [
        0.004966540271354847,
        0.0059876979972713655,
        0.004624141606709174
      ],
      "E_L2": [
        0.00014835601661174574,
        0.0003071082451144306,
        0.00028816381217377243
      ],
      "source_projection_residuals": [
        8.950429909178171e-11,
        2.557172628441083e-11
      ],
      "D_modal_vs_expm_L2": [
        3.664561364816067e-15,
        3.044017258027833e-14,
        1.3774847965950455e-13
      ],
      "W1_modal_vs_expm_L2": [
        6.249513562613675e-12,
        1.3015663809200509e-11,
        1.520430256819616e-11
      ],
      "E_modal_vs_expm_L2": [
        5.808002983709907e-14,
        1.1926263858075632e-13,
        1.8879368927969383e-13
      ]
    }
  ],
  "condition1_est": 3996743.0836416143,
  "seconds": 3.1030495001468807,
  "resources": {
    "available_GiB": 15.595436096191406,
    "working_GiB": 0.12317657470703125,
    "peak_working_GiB": 0.182464599609375,
    "peak_private_GiB": 0.2235565185546875,
    "priority": "BelowNormal",
    "BLAS_threads": 1
  },
  "lift": "ell=x(x-1), ell_x(1)=1, ell_xxx=0; projected initial z0=-Pi_W ell; L2 initial condition"
}

==> anc/B5_further/quadratic_limit/independent_check/data/summary.json <==
{
  "bstar": 0.009421894901227336,
  "kappa1": 1575.3830089806427,
  "kappa2": 6301.532035922571,
  "rows": [
    {
      "N": 32,
      "n": 1,
      "kappa_t": 0.25,
      "t": 0.0001586915680662085,
      "b_N": 0.009482782956366908,
      "b_star": 0.009421894901227336,
      "b_error": 6.088805513957199e-05,
      "Q_L2": 0.0002919205553758368,
      "D_L2": 0.0002760220679261678,
      "E_L2": 0.000296603649459721,
      "W1_L2": 0.009857814121239532,
      "error_D": 9.105905936968728e-05,
      "error_E_star": 1.4155499617740355e-05,
      "error_E_bN": 1.4289752869781437e-05,
      "P3_limit": 9.287928860615357e-05,
      "P3_absolute_error": 1.8202292364662956e-06,
      "fitted_c": -0.009129629793282495,
      "c_plus_bstar": 0.00029226510794484045,
      "fit_residual": 1.3859201290301639e-05,
      "reference_E_mesh_gap": 3.937803559778055e-11,
      "primary_time_algorithm": "Qexpm1"
    },
    {
      "N": 32,
      "n": 1,
      "kappa_t": 1.0,
      "t": 0.000634766272264834,
      "b_N": 0.009482782956366908,
      "b_star": 0.009421894901227336,
      "b_error": 6.088805513957199e-05,
      "Q_L2": 0.000602519445994749,
      "D_L2": 0.0005931499512651478,
      "E_L2": 0.0006139921268648368,
      "W1_L2": 0.011520188339865423,
      "error_D": 0.0001029657311233659,
      "error_E_star": 2.3224750637800466e-05,
      "error_E_bN": 2.347314903716388e-05,
      "P3_limit": 0.00010854200378055663,
      "P3_absolute_error": 5.576272657190732e-06,
      "fitted_c": -0.00873460267373593,
      "c_plus_bstar": 0.0006872922274914067,
      "fit_residual": 2.183342621585305e-05,
      "reference_E_mesh_gap": 2.975429535371856e-11,
      "primary_time_algorithm": "Qexpm1"
    },
    {
      "N": 32,
      "n": 1,
      "kappa_t": 4.0,
      "t": 0.002539065089059336,
      "b_N": 0.009482782956366908,
      "b_star": 0.009421894901227336,
      "b_error": 6.088805513957199e-05,
      "Q_L2": 0.0005836652451753575,
      "D_L2": 0.0005548304912489622,
      "E_L2": 0.0005998108873837015,
      "W1_L2": 0.006623878219699911,
      "error_D": 5.069721045781105e-05,
      "error_E_star": 2.5977871967057382e-05,
      "error_E_bN": 2.6228507823461163e-05,
      "P3_limit": 6.240948442454139e-05,
      "P3_absolute_error": 1.1712273966730343e-05,
      "fitted_c": -0.007003388445666452,
      "c_plus_bstar": 0.002418506455560884,
      "fit_residual": 2.0450253903304088e-05,
      "reference_E_mesh_gap": 1.47925550590427e-11,
      "primary_time_algorithm": "Qexpm1"
    },
    {
      "N": 32,
      "n": 2,
      "kappa_t": 0.25,
      "t": 3.9672892016552124e-05,
      "b_N": 0.009638652312058855,
      "b_star": 0.009421894901227336,
      "b_error": 0.00021675741083151956,
      "Q_L2": 0.00013979168128597683,
      "D_L2": 0.0001379451249870702,
      "E_L2": 0.00014835602620005047,
      "W1_L2": 0.00496654328498745,
      "error_D": 4.671773760002128e-05,
      "error_E_star": 1.829880339614105e-05,
      "error_E_bN": 1.8543815913391427e-05,
      "P3_limit": 4.679424885354812e-05,
      "P3_absolute_error": 7.651125352683595e-08,
      "fitted_c": -0.008686110494183797,
      "c_plus_bstar": 0.0007357844070435392,
      "fit_residual": 1.7930205239284934e-05,
      "reference_E_mesh_gap": 5.355385303676415e-11,
      "primary_time_algorithm": "Qexpm2"
    },
    {
      "N": 32,
      "n": 2,
      "kappa_t": 1.0,
      "t": 0.0001586915680662085,
      "b_N": 0.009638652312058855,
      "b_star": 0.009421894901227336,
      "b_error": 0.00021675741083151956,
      "Q_L2": 0.00029157614162881777,
      "D_L2": 0.00029444412528654437,
      "E_L2": 0.00030710825045277544,
      "W1_L2": 0.005987700371291503,
      "error_D": 5.683730818537842e-05,
      "error_E_star": 2.6155704931629863e-05,
      "error_E_bN": 2.6465922058972233e-05,
      "P3_limit": 5.641548359834844e-05,
      "P3_absolute_error": 4.218245870299793e-07,
      "fitted_c": -0.008479991482960709,
      "c_plus_bstar": 0.0009419034182666271,
      "fit_residual": 2.5540422012921793e-05,
      "reference_E_mesh_gap": 3.0742848584533136e-11,
      "primary_time_algorithm": "Qexpm2"
    },
    {
      "N": 32,
      "n": 2,
      "kappa_t": 4.0,
      "t": 0.000634766272264834,
      "b_N": 0.009638652312058855,
      "b_star": 0.009421894901227336,
      "b_error": 0.00021675741083151956,
      "Q_L2": 0.00027385275582198453,
      "D_L2": 0.0002769733670493472,
      "E_L2": 0.00028816381605116254,
      "W1_L2": 0.004624142699529032,
      "error_D": 4.4455119544325516e-05,
      "error_E_star": 2.6096920506401113e-05,
      "error_E_bN": 2.6380406548520236e-05,
      "P3_limit": 4.35681865232402e-05,
      "P3_absolute_error": 8.869330210853167e-07,
      "fitted_c": -0.00792541424252035,
      "c_plus_bstar": 0.0014964806587069862,
      "fit_residual": 2.5162744062416068e-05,
      "reference_E_mesh_gap": 4.251950477879753e-11,
      "primary_time_algorithm": "Qexpm2"
    },
    {
      "N": 64,
      "n": 1,
      "kappa_t": 0.25,
      "t": 0.0001586915680662085,
      "b_N": 0.00944566701709915,
      "b_star": 0.009421894901227336,
      "b_error": 2.377211587181391e-05,
      "Q_L2": 0.00029550617698099113,
      "D_L2": 0.0002760220679261678,
      "E_L2": 0.000296603649459721,
      "W1_L2": 0.009857814121239532,
      "error_D": 9.17749043202948e-05,
      "error_E_star": 5.98169581887197e-06,
      "error_E_bN": 6.036588921427619e-06,
      "P3_limit": 9.287928860615357e-05,
      "P3_absolute_error": 1.1043842858587716e-06,
      "fitted_c": -0.009290989844712345,
      "c_plus_bstar": 0.0001309050565149912,
      "fit_residual": 5.840843721082288e-06,
      "reference_E_mesh_gap": 3.937803559778055e-11,
      "primary_time_algorithm": "Q1"
    },
    {
      "N": 64,
      "n": 1,
      "kappa_t": 1.0,
      "t": 0.000634766272264834,
      "b_N": 0.00944566701709915,
      "b_star": 0.009421894901227336,
      "b_error": 2.377211587181391e-05,
      "Q_L2": 0.0006102694424781598,
      "D_L2": 0.0005931499512651478,
      "E_L2": 0.0006139921268648368,
      "W1_L2": 0.011520188339865423,
      "error_D": 0.00010498683395742493,
      "error_E_star": 9.44517917845493e-06,
      "error_E_bN": 9.561738230565722e-06,
      "P3_limit": 0.00010854200378055663,
      "P3_absolute_error": 3.5551698231317015e-06,
      "fitted_c": -0.00908267297786161,
      "c_plus_bstar": 0.00033922192336572655,
      "fit_residual": 8.598821071276583e-06,
      "reference_E_mesh_gap": 2.975429535371856e-11,
      "primary_time_algorithm": "Q1"
    },
    {
      "N": 64,
      "n": 1,
      "kappa_t": 4.0,
      "t": 0.002539065089059336,
      "b_N": 0.00944566701709915,
      "b_star": 0.009421894901227336,
      "b_error": 2.377211587181391e-05,
      "Q_L2": 0.0005930951515884594,
      "D_L2": 0.0005548304912489622,
      "E_L2": 0.0005998108873837015,
      "W1_L2": 0.006623878219699911,
      "error_D": 5.599812285210113e-05,
      "error_E_star": 1.0755426167721443e-05,
      "error_E_bN": 1.0858694839331953e-05,
      "P3_limit": 6.240948442454139e-05,
      "P3_absolute_error": 6.411361572440266e-06,
      "fitted_c": -0.00836378125821595,
      "c_plus_bstar": 0.0010581136430113866,
      "fit_residual": 8.158167167582415e-06,
      "reference_E_mesh_gap": 1.47925550590427e-11,
      "primary_time_algorithm": "Q1"
    },
    {
      "N": 64,
      "n": 2,
      "kappa_t": 0.25,
      "t": 3.9672892016552124e-05,
      "b_N": 0.009515274355694431,
      "b_star": 0.009421894901227336,
      "b_error": 9.337945446709524e-05,
      "Q_L2": 0.00014622371846168927,
      "D_L2": 0.0001379451249870702,
      "E_L2": 0.00014835602620005047,
      "W1_L2": 0.00496654328498745,
      "error_D": 4.6281945812875935e-05,
      "error_E_star": 6.734301745536165e-06,
      "error_E_bN": 6.818207718793446e-06,
      "P3_limit": 4.679424885354812e-05,
      "P3_absolute_error": 5.123030406721843e-07,
      "fitted_c": -0.009221740488952817,
      "c_plus_bstar": 0.00020015441227451934,
      "fit_residual": 6.660528041857119e-06,
      "reference_E_mesh_gap": 5.355385303676415e-11,
      "primary_time_algorithm": "Q2"
    },
    {
      "N": 64,
      "n": 2,
      "kappa_t": 1.0,
      "t": 0.0001586915680662085,
      "b_N": 0.009515274355694431,
      "b_star": 0.009421894901227336,
      "b_error": 9.337945446709524e-05,
      "Q_L2": 0.0003026858874708615,
      "D_L2": 0.00029444412528654437,
      "E_L2": 0.00030710825045277544,
      "W1_L2": 0.005987700371291503,
      "error_D": 5.4727302496998654e-05,
      "error_E_star": 1.0049846924756422e-05,
      "error_E_bN": 1.0206498732251515e-05,
      "P3_limit": 5.641548359834844e-05,
      "P3_absolute_error": 1.6881811013497858e-06,
      "fitted_c": -0.008994675513485257,
      "c_plus_bstar": 0.0004272193877420793,
      "fit_residual": 9.71883447840094e-06,
      "reference_E_mesh_gap": 3.0742848584533136e-11,
      "primary_time_algorithm": "Q2"
    },
    {
      "N": 64,
      "n": 2,
      "kappa_t": 4.0,
      "t": 0.000634766272264834,
      "b_N": 0.009515274355694431,
      "b_star": 0.009421894901227336,
      "b_error": 9.337945446709524e-05,
      "Q_L2": 0.0002834607088264989,
      "D_L2": 0.0002769733670493472,
      "E_L2": 0.00028816381605116254,
      "W1_L2": 0.004624142699529032,
      "error_D": 4.142714595481401e-05,
      "error_E_star": 1.0799893863247496e-05,
      "error_E_bN": 1.094457461197916e-05,
      "P3_limit": 4.35681865232402e-05,
      "P3_absolute_error": 2.1410405684261873e-06,
      "fitted_c": -0.008680785020969691,
      "c_plus_bstar": 0.0007411098802576448,
      "fit_residual": 1.0241747567968765e-05,
      "reference_E_mesh_gap": 4.251950477879753e-11,
      "primary_time_algorithm": "Q2"
    },
    {
      "N": 128,
      "n": 1,
      "kappa_t": 0.25,
      "t": 0.0001586915680662085,
      "b_N": 0.009428866386642127,
      "b_star": 0.009421894901227336,
      "b_error": 6.971485414791409e-06,
      "Q_L2": 0.0002963555061287312,
      "D_L2": 0.0002760220679261678,
      "E_L2": 0.000296603649459721,
      "W1_L2": 0.009857814121239532,
      "error_D": 9.226939339290286e-05,
      "error_E_star": 2.7967390161193473e-06,
      "error_E_bN": 2.81350541584812e-06,
      "P3_limit": 9.287928860615357e-05,
      "P3_absolute_error": 6.098952132507177e-07,
      "fitted_c": -0.009355957379562565,
      "c_plus_bstar": 6.59375216647707e-05,
      "fit_residual": 2.720156124644656e-06,
      "reference_E_mesh_gap": 3.937803559778055e-11,
      "primary_time_algorithm": "Q1"
    },
    {
      "N": 128,
      "n": 1,
      "kappa_t": 1.0,
      "t": 0.000634766272264834,
      "b_N": 0.009428866386642127,
      "b_star": 0.009421894901227336,
      "b_error": 6.971485414791409e-06,
      "Q_L2": 0.0006126305004858755,
      "D_L2": 0.0005931499512651478,
      "E_L2": 0.0006139921268648368,
      "W1_L2": 0.011520188339865423,
      "error_D": 0.00010662944359606236,
      "error_E_star": 4.2555181050605596e-06,
      "error_E_bN": 4.29345825193083e-06,
      "P3_limit": 0.00010854200378055663,
      "P3_absolute_error": 1.912560184494269e-06,
      "fitted_c": -0.009250098108576495,
      "c_plus_bstar": 0.0001717967926508409,
      "fit_residual": 3.767289903134174e-06,
      "reference_E_mesh_gap": 2.975429535371856e-11,
      "primary_time_algorithm": "Q1"
    },
    {
      "N": 128,
      "n": 1,
      "kappa_t": 4.0,
      "t": 0.002539065089059336,
      "b_N": 0.009428866386642127,
      "b_star": 0.009421894901227336,
      "b_error": 6.971485414791409e-06,
      "Q_L2": 0.000596788417892918,
      "D_L2": 0.0005548304912489622,
      "E_L2": 0.0005998108873837015,
      "W1_L2": 0.006623878219699911,
      "error_D": 5.924231160918764e-05,
      "error_E_star": 4.8380252711905654e-06,
      "error_E_bN": 4.8693969789571694e-06,
      "P3_limit": 6.240948442454139e-05,
      "P3_absolute_error": 3.167172815353755e-06,
      "fitted_c": -0.008927572400256887,
      "c_plus_bstar": 0.0004943225009704493,
      "fit_residual": 3.5616341988159533e-06,
      "reference_E_mesh_gap": 1.47925550590427e-11,
      "primary_time_algorithm": "Q1"
    },
    {
      "N": 128,
      "n": 2,
      "kappa_t": 0.25,
      "t": 3.9672892016552124e-05,
      "b_N": 0.009449674367535429,
      "b_star": 0.009421894901227336,
      "b_error": 2.777946630809318e-05,
      "Q_L2": 0.00014781085632959746,
      "D_L2": 0.0001379451249870702,
      "E_L2": 0.00014835602620005047,
      "W1_L2": 0.00496654328498745,
      "error_D": 4.641053098888838e-05,
      "error_E_star": 2.871577225628121e-06,
      "error_E_bN": 2.8973696064655882e-06,
      "P3_limit": 4.679424885354812e-05,
      "P3_absolute_error": 3.837178646597377e-07,
      "fitted_c": -0.009327210687422562,
      "c_plus_bstar": 9.468421380477363e-05,
      "fit_residual": 2.8328109091716524e-06,
      "reference_E_mesh_gap": 5.355385303676415e-11,
      "primary_time_algorithm": "Q2"
    },
    {
      "N": 128,
      "n": 2,
      "kappa_t": 1.0,
      "t": 0.0001586915680662085,
      "b_N": 0.009449674367535429,
      "b_star": 0.009421894901227336,
      "b_error": 2.777946630809318e-05,
      "Q_L2": 0.00030574420712044205,
      "D_L2": 0.00029444412528654437,
      "E_L2": 0.00030710825045277544,
      "W1_L2": 0.005987700371291503,
      "error_D": 5.5269639738804e-05,
      "error_E_star": 4.4301768549213775e-06,
      "error_E_bN": 4.482110880665783e-06,
      "P3_limit": 5.641548359834844e-05,
      "P3_absolute_error": 1.1458438595444398e-06,
      "fitted_c": -0.009203421527324146,
      "c_plus_bstar": 0.00021847337390318994,
      "fit_residual": 4.232635399784799e-06,
      "reference_E_mesh_gap": 3.0742848584533136e-11,
      "primary_time_algorithm": "Q2"
    },
    {
      "N": 128,
      "n": 2,
      "kappa_t": 4.0,
      "t": 0.000634766272264834,
      "b_N": 0.009449674367535429,
      "b_star": 0.009421894901227336,
      "b_error": 2.777946630809318e-05,
      "Q_L2": 0.00028645855911708977,
      "D_L2": 0.0002769733670493472,
      "E_L2": 0.00028816381605116254,
      "W1_L2": 0.004624142699529032,
      "error_D": 4.206403217934739e-05,
      "error_E_star": 4.954532793469995e-06,
      "error_E_bN": 5.0016034309793374e-06,
      "P3_limit": 4.35681865232402e-05,
      "P3_absolute_error": 1.5041543438928075e-06,
      "fitted_c": -0.009041305023363132,
      "c_plus_bstar": 0.0003805898778642038,
      "fit_residual": 4.631429637325883e-06,
      "reference_E_mesh_gap": 4.251950477879753e-11,
      "primary_time_algorithm": "Q2"
    },
    {
      "N": 256,
      "n": 1,
      "kappa_t": 0.25,
      "t": 0.0001586915680662085,
      "b_N": 0.009423763752444683,
      "b_star": 0.009421894901227336,
      "b_error": 1.8688512173469646e-06,
      "Q_L2": 0.0002965531663009464,
      "D_L2": 0.0002760220679261678,
      "E_L2": 0.000296603649459721,
      "W1_L2": 0.009857814121239532,
      "error_D": 9.2557762692362e-05,
      "error_E_star": 1.3633354270263165e-06,
      "error_E_bN": 1.3679246548055122e-06,
      "P3_limit": 9.287928860615357e-05,
      "P3_absolute_error": 3.2152591379157314e-07,
      "fitted_c": -0.009388319983286928,
      "c_plus_bstar": 3.357491794040747e-05,
      "fit_residual": 1.3225501265538454e-06,
      "reference_E_mesh_gap": 3.937803559778055e-11,
      "primary_time_algorithm": "Qexpm1"
    },
    {
      "N": 256,
      "n": 1,
      "kappa_t": 1.0,
      "t": 0.000634766272264834,
      "b_N": 0.009423763752444683,
      "b_star": 0.009421894901227336,
      "b_error": 1.8688512173469646e-06,
      "Q_L2": 0.0006134354343928437,
      "D_L2": 0.0005931499512651478,
      "E_L2": 0.0006139921268648368,
      "W1_L2": 0.011520188339865423,
      "error_D": 0.00010755587842341616,
      "error_E_star": 2.024887049191654e-06,
      "error_E_bN": 2.035611229976987e-06,
      "P3_limit": 0.00010854200378055663,
      "P3_absolute_error": 9.861253571404738e-07,
      "fitted_c": -0.009335044476034603,
      "c_plus_bstar": 8.685042519273288e-05,
      "fit_residual": 1.7604263024582878e-06,
      "reference_E_mesh_gap": 2.975429535371856e-11,
      "primary_time_algorithm": "Qexpm1"
    },
    {
      "N": 256,
      "n": 1,
      "kappa_t": 4.0,
      "t": 0.002539065089059336,
      "b_N": 0.009423763752444683,
      "b_star": 0.009421894901227336,
      "b_error": 1.8688512173469646e-06,
      "Q_L2": 0.0005983826481985561,
      "D_L2": 0.0005548304912489622,
      "E_L2": 0.0005998108873837015,
      "W1_L2": 0.006623878219699911,
      "error_D": 6.084965204638999e-05,
      "error_E_star": 2.2873433737844137e-06,
      "error_E_bN": 2.295923904212455e-06,
      "P3_limit": 6.240948442454139e-05,
      "P3_absolute_error": 1.5598323781514006e-06,
      "fitted_c": -0.009183023397011684,
      "c_plus_bstar": 0.00023887150421565174,
      "fit_residual": 1.6517888600764232e-06,
      "reference_E_mesh_gap": 1.47925550590427e-11,
      "primary_time_algorithm": "Qexpm1"
    },
    {
      "N": 256,
      "n": 2,
      "kappa_t": 0.25,
      "t": 3.9672892016552124e-05,
      "b_N": 0.009429363684166258,
      "b_star": 0.009421894901227336,
      "b_error": 7.468782938922086e-06,
      "Q_L2": 0.00014821135198607303,
      "D_L2": 0.0001379451249870702,
      "E_L2": 0.00014835602620005047,
      "W1_L2": 0.00496654328498745,
      "error_D": 4.656784081443816e-05,
      "error_E_star": 1.3537917809700218e-06,
      "error_E_bN": 1.3610059241935297e-06,
      "P3_limit": 4.679424885354812e-05,
      "P3_absolute_error": 2.2640803910996108e-07,
      "fitted_c": -0.009372475537697197,
      "c_plus_bstar": 4.941936353013848e-05,
      "fit_residual": 1.331356345854723e-06,
      "reference_E_mesh_gap": 5.355385303676415e-11,
      "primary_time_algorithm": "Qexpm2"
    },
    {
      "N": 256,
      "n": 2,
      "kappa_t": 1.0,
      "t": 0.0001586915680662085,
      "b_N": 0.009429363684166258,
      "b_star": 0.009421894901227336,
      "b_error": 7.468782938922086e-06,
      "Q_L2": 0.0003066374026425891,
      "D_L2": 0.00029444412528654437,
      "E_L2": 0.00030710825045277544,
      "W1_L2": 0.005987700371291503,
      "error_D": 5.577940285317079e-05,
      "error_E_star": 2.1018617740400432e-06,
      "error_E_bN": 2.116576551011055e-06,
      "P3_limit": 5.641548359834844e-05,
      "P3_absolute_error": 6.36080745177653e-07,
      "fitted_c": -0.009309723421761108,
      "c_plus_bstar": 0.00011217147946622832,
      "fit_residual": 1.9916601760558918e-06,
      "reference_E_mesh_gap": 3.0742848584533136e-11,
      "primary_time_algorithm": "Qexpm2"
    },
    {
      "N": 256,
      "n": 2,
      "kappa_t": 4.0,
      "t": 0.000634766272264834,
      "b_N": 0.009429363684166258,
      "b_star": 0.009421894901227336,
      "b_error": 7.468782938922086e-06,
      "Q_L2": 0.0002874741320374634,
      "D_L2": 0.0002769733670493472,
      "E_L2": 0.00028816381605116254,
      "W1_L2": 0.004624142699529032,
      "error_D": 4.272760366270591e-05,
      "error_E_star": 2.3887512788863717e-06,
      "error_E_bN": 2.4019472464009167e-06,
      "P3_limit": 4.35681865232402e-05,
      "P3_absolute_error": 8.405828605342907e-07,
      "fitted_c": -0.009227705597557484,
      "c_plus_bstar": 0.00019418930366985228,
      "fit_residual": 2.213549686657879e-06,
      "reference_E_mesh_gap": 4.251950477879753e-11,
      "primary_time_algorithm": "Qexpm2"
    },
    {
      "N": 512,
      "n": 1,
      "kappa_t": 0.25,
      "t": 0.0001586915680662085,
      "b_N": 0.009422377699893732,
      "b_star": 0.009421894901227336,
      "b_error": 4.827986663964723e-07,
      "Q_L2": 0.0002965965943001021,
      "D_L2": 0.0002760220679261678,
      "E_L2": 0.000296603649459721,
      "W1_L2": 0.009857814121239532,
      "error_D": 9.271405149815616e-05,
      "error_E_star": 6.747975082541736e-07,
      "error_E_bN": 6.759948976099697e-07,
      "P3_limit": 9.287928860615357e-05,
      "P3_absolute_error": 1.652371079974166e-07,
      "fitted_c": -0.009404899101525798,
      "c_plus_bstar": 1.699579970153818e-05,
      "fit_residual": 6.536677634233959e-07,
      "reference_E_mesh_gap": 3.937803559778055e-11,
      "primary_time_algorithm": "Qexpm1",
      "P2_target": 7e-07,
      "P2_star_ratio_to_target": 0.9639964403631052,
      "P2_bN_ratio_to_target": 0.965706996585671,
      "P2_star_pass": true,
      "P2_bN_pass": true
    },
    {
      "N": 512,
      "n": 1,
      "kappa_t": 1.0,
      "t": 0.000634766272264834,
      "b_N": 0.009422377699893732,
      "b_star": 0.009421894901227336,
      "b_error": 4.827986663964723e-07,
      "Q_L2": 0.0006137446893405956,
      "D_L2": 0.0005931499512651478,
      "E_L2": 0.0006139921268648368,
      "W1_L2": 0.011520188339865423,
      "error_D": 0.00010804176787334852,
      "error_E_star": 9.888251769400833e-07,
      "error_E_bN": 9.916693007832725e-07,
      "P3_limit": 0.00010854200378055663,
      "P3_absolute_error": 5.002359072081141e-07,
      "fitted_c": -0.009378181438354057,
      "c_plus_bstar": 4.371346287327868e-05,
      "fit_residual": 8.509847450808689e-07,
      "reference_E_mesh_gap": 2.975429535371856e-11,
      "primary_time_algorithm": "Qexpm1",
      "P2_target": 1e-06,
      "P2_star_ratio_to_target": 0.9888251769400834,
      "P2_bN_ratio_to_target": 0.9916693007832725,
      "P2_star_pass": true,
      "P2_bN_pass": true
    },
    {
      "N": 512,
      "n": 1,
      "kappa_t": 4.0,
      "t": 0.002539065089059336,
      "b_N": 0.009422377699893732,
      "b_star": 0.009421894901227336,
      "b_error": 4.827986663964723e-07,
      "Q_L2": 0.0005991173921384754,
      "D_L2": 0.0005548304912489622,
      "E_L2": 0.0005998108873837015,
      "W1_L2": 0.006623878219699911,
      "error_D": 6.163686634826039e-05,
      "error_E_star": 1.1112383531604888e-06,
      "error_E_bN": 1.113478898455348e-06,
      "P3_limit": 6.240948442454139e-05,
      "P3_absolute_error": 7.726180762810048e-07,
      "fitted_c": -0.009304481997799097,
      "c_plus_bstar": 0.00011741290342823923,
      "fit_residual": 7.937182321495186e-07,
      "reference_E_mesh_gap": 1.47925550590427e-11,
      "primary_time_algorithm": "Qexpm1",
      "P2_target": 1.1e-06,
      "P2_star_ratio_to_target": 1.0102166846913534,
      "P2_bN_ratio_to_target": 1.0122535440503164,
      "P2_star_pass": true,
      "P2_bN_pass": true
    },
    {
      "N": 512,
      "n": 2,
      "kappa_t": 0.25,
      "t": 3.9672892016552124e-05,
      "b_N": 0.009423825683400949,
      "b_star": 0.009421894901227336,
      "b_error": 1.9307821736130187e-06,
      "Q_L2": 0.00014831531160164782,
      "D_L2": 0.0001379451249870702,
      "E_L2": 0.00014835602620005047,
      "W1_L2": 0.00496654328498745,
      "error_D": 4.667190453646507e-05,
      "error_E_star": 6.634743729882041e-07,
      "error_E_bN": 6.65374882901731e-07,
      "P3_limit": 4.679424885354812e-05,
      "P3_absolute_error": 1.2234431708304757e-07,
      "fitted_c": -0.009396346360742444,
      "c_plus_bstar": 2.5548540484891455e-05,
      "fit_residual": 6.512278374559327e-07,
      "reference_E_mesh_gap": 5.355385303676415e-11,
      "primary_time_algorithm": "Qexpm2"
    },
    {
      "N": 512,
      "n": 2,
      "kappa_t": 1.0,
      "t": 0.0001586915680662085,
      "b_N": 0.009423825683400949,
      "b_star": 0.009421894901227336,
      "b_error": 1.9307821736130187e-06,
      "Q_L2": 0.0003069254075398655,
      "D_L2": 0.00029444412528654437,
      "E_L2": 0.00030710825045277544,
      "W1_L2": 0.005987700371291503,
      "error_D": 5.6082453388277466e-05,
      "error_E_star": 1.0281700837716893e-06,
      "error_E_bN": 1.032066649836036e-06,
      "P3_limit": 5.641548359834844e-05,
      "P3_absolute_error": 3.330302100709747e-07,
      "fitted_c": -0.009364875277235219,
      "c_plus_bstar": 5.7019623992116825e-05,
      "fit_residual": 9.6982913276408e-07,
      "reference_E_mesh_gap": 3.0742848584533136e-11,
      "primary_time_algorithm": "Qexpm2"
    },
    {
      "N": 512,
      "n": 2,
      "kappa_t": 4.0,
      "t": 0.000634766272264834,
      "b_N": 0.009423825683400949,
      "b_star": 0.009421894901227336,
      "b_error": 1.9307821736130187e-06,
      "Q_L2": 0.00028785970486752335,
      "D_L2": 0.0002769733670493472,
      "E_L2": 0.00028816381605116254,
      "W1_L2": 0.004624142699529032,
      "error_D": 4.312754953723734e-05,
      "error_E_star": 1.1756494575834862e-06,
      "error_E_bN": 1.1791280720258593e-06,
      "P3_limit": 4.35681865232402e-05,
      "P3_absolute_error": 4.406369860028602e-07,
      "fitted_c": -0.009323656003757296,
      "c_plus_bstar": 9.823889747003975e-05,
      "fit_residual": 1.0843384139247944e-06,
      "reference_E_mesh_gap": 4.251950477879753e-11,
      "primary_time_algorithm": "Qexpm2"
    },
    {
      "N": 1024,
      "n": 1,
      "kappa_t": 0.25,
      "t": 0.0001586915680662085,
      "b_N": 0.009422017539046248,
      "b_star": 0.009421894901227336,
      "b_error": 1.2263781891223846e-07,
      "Q_L2": 0.0002966046428589463,
      "D_L2": 0.0002760220679261678,
      "E_L2": 0.000296603649459721,
      "W1_L2": 0.009857814121239532,
      "error_D": 9.279550960579578e-05,
      "error_E_star": 3.3592704873794157e-07,
      "error_E_bN": 3.3623264089672724e-07,
      "P3_limit": 9.287928860615357e-05,
      "P3_absolute_error": 8.377900035779688e-08,
      "fitted_c": -0.009413338368627334,
      "c_plus_bstar": 8.556532600002137e-06,
      "fit_residual": 3.2516500050060363e-07,
      "reference_E_mesh_gap": 3.937803559778055e-11,
      "primary_time_algorithm": "Qexpm1",
      "P2_target": 3.4e-07,
      "P2_star_ratio_to_target": 0.9880207315821812,
      "P2_bN_ratio_to_target": 0.9889195320491978,
      "P2_star_pass": true,
      "P2_bN_pass": true
    },
    {
      "N": 1024,
      "n": 1,
      "kappa_t": 1.0,
      "t": 0.000634766272264834,
      "b_N": 0.009422017539046248,
      "b_star": 0.009421894901227336,
      "b_error": 1.2263781891223846e-07,
      "Q_L2": 0.0006138761242549138,
      "D_L2": 0.0005931499512651478,
      "E_L2": 0.0006139921268648368,
      "W1_L2": 0.011520188339865423,
      "error_D": 0.00010829011892929971,
      "error_E_star": 4.88792721919257e-07,
      "error_E_bN": 4.895246023347244e-07,
      "P3_limit": 0.00010854200378055663,
      "P3_absolute_error": 2.5188485125691724e-07,
      "fitted_c": -0.009399960089121535,
      "c_plus_bstar": 2.1934812105800505e-05,
      "fit_residual": 4.184070846979363e-07,
      "reference_E_mesh_gap": 2.975429535371856e-11,
      "primary_time_algorithm": "Qexpm1",
      "P2_target": 5e-07,
      "P2_star_ratio_to_target": 0.977585443838514,
      "P2_bN_ratio_to_target": 0.9790492046694488,
      "P2_star_pass": true,
      "P2_bN_pass": true
    },
    {
      "N": 1024,
      "n": 1,
      "kappa_t": 4.0,
      "t": 0.002539065089059336,
      "b_N": 0.009422017539046248,
      "b_star": 0.009421894901227336,
      "b_error": 1.2263781891223846e-07,
      "Q_L2": 0.0005994692943968471,
      "D_L2": 0.0005548304912489622,
      "E_L2": 0.0005998108873837015,
      "W1_L2": 0.006623878219699911,
      "error_D": 6.20251592258752e-05,
      "error_E_star": 5.475670321710988e-07,
      "error_E_bN": 5.481393058389037e-07,
      "P3_limit": 6.240948442454139e-05,
      "P3_absolute_error": 3.84325198666188e-07,
      "fitted_c": -0.009363689731791686,
      "c_plus_bstar": 5.820516943564995e-05,
      "fit_residual": 3.8882581470170314e-07,
      "reference_E_mesh_gap": 1.47925550590427e-11,
      "primary_time_algorithm": "Qexpm1",
      "P2_target": 6e-07,
      "P2_star_ratio_to_target": 0.9126117202851647,
      "P2_bN_ratio_to_target": 0.9135655097315062,
      "P2_star_pass": true,
      "P2_bN_pass": true
    },
    {
      "N": 1024,
      "n": 2,
      "kappa_t": 0.25,
      "t": 3.9672892016552124e-05,
      "b_N": 0.009422385426719013,
      "b_star": 0.009421894901227336,
      "b_error": 4.905254916767743e-07,
      "Q_L2": 0.00014834352640317626,
      "D_L2": 0.0001379451249870702,
      "E_L2": 0.00014835602620005047,
      "W1_L2": 0.00496654328498745,
      "error_D": 4.673071928867068e-05,
      "error_E_star": 3.2935540818644984e-07,
      "error_E_bN": 3.2984223634873993e-07,
      "P3_limit": 4.679424885354812e-05,
      "P3_absolute_error": 6.35295648774393e-08,
      "fitted_c": -0.009408878704777643,
      "c_plus_bstar": 1.3016196449692694e-05,
      "fit_residual": 3.229488254105576e-07,
      "reference_E_mesh_gap": 5.355385303676415e-11,
      "primary_time_algorithm": "Qexpm2"
    },
    {
      "N": 1024,
      "n": 2,
      "kappa_t": 1.0,
      "t": 0.0001586915680662085,
      "b_N": 0.009422385426719013,
      "b_star": 0.009421894901227336,
      "b_error": 4.905254916767743e-07,
      "Q_L2": 0.00030702994088155523,
      "D_L2": 0.00029444412528654437,
      "E_L2": 0.00030710825045277544,
      "W1_L2": 0.005987700371291503,
      "error_D": 5.624527555701581e-05,
      "error_E_star": 5.091540826229798e-07,
      "error_E_bN": 5.101552092548106e-07,
      "P3_limit": 5.641548359834844e-05,
      "P3_absolute_error": 1.702080413326285e-07,
      "fitted_c": -0.009393127787743814,
      "c_plus_bstar": 2.8767113483521914e-05,
      "fit_residual": 4.791327701468938e-07,
      "reference_E_mesh_gap": 3.0742848584533136e-11,
      "primary_time_algorithm": "Qexpm2"
    },
    {
      "N": 1024,
      "n": 2,
      "kappa_t": 4.0,
      "t": 0.000634766272264834,
      "b_N": 0.009422385426719013,
      "b_star": 0.009421894901227336,
      "b_error": 4.905254916767743e-07,
      "Q_L2": 0.00028802193481867127,
      "D_L2": 0.0002769733670493472,
      "E_L2": 0.00028816381605116254,
      "W1_L2": 0.004624142699529032,
      "error_D": 4.334295824153885e-05,
      "error_E_star": 5.835996553280991e-07,
      "error_E_bN": 5.844916988858127e-07,
      "P3_limit": 4.35681865232402e-05,
      "P3_absolute_error": 2.252282817013479e-07,
      "fitted_c": -0.009372468485283138,
      "c_plus_bstar": 4.942641594419747e-05,
      "fit_residual": 5.369834828831592e-07,
      "reference_E_mesh_gap": 4.251950477879753e-11,
      "primary_time_algorithm": "Qexpm2"
    }
  ],
  "reference_checks": [
    {
      "n": 1,
      "D_L2": [
        0.00027602206792616774,
        0.0005931499512651487,
        0.0005548304912489642
      ],
      "W1_L2": [
        0.009857814121239535,
        0.011520188339865433,
        0.006623878219699897
      ],
      "E_L2": [
        0.0002966036494597207,
        0.000613992126864836,
        0.0005998108873837003
      ],
      "predicted_P3_limit": [
        9.287928860615361e-05,
        0.00010854200378055674,
        6.240948442454126e-05
      ],
      "E_256_vs_512_L2": [
        1.80422306466478e-10,
        1.2321068943331154e-10,
        5.3541657998817246e-11
      ],
      "E_512_vs_1024_L2": [
        3.937803559778055e-11,
        2.975429535371856e-11,
        1.47925550590427e-11
      ],
      "W1_512_vs_1024_L2": [
        4.537292285135194e-09,
        3.788510841955468e-09,
        2.2686255064838193e-09
      ],
      "D_512_vs_1024_L2": [
        7.294482946629226e-12,
        1.6414763450457618e-11,
        2.7115071146073017e-11
      ],
      "original_pilot_D2048_vs_independent_D1024_L2": [
        1.7896846746360746e-12,
        4.349141027472066e-12,
        9.24037017282075e-12
      ]
    },
    {
      "n": 2,
      "D_L2": [
        0.0001379451249870701,
        0.00029444412528654377,
        0.0002769733670493469
      ],
      "W1_L2": [
        0.004966543284987446,
        0.00598770037129151,
        0.004624142699529033
      ],
      "E_L2": [
        0.00014835602620005044,
        0.00030710825045277544,
        0.00028816381605116287
      ],
      "predicted_P3_limit": [
        4.6794248853548085e-05,
        5.64154835983485e-05,
        4.3568186523240206e-05
      ],
      "E_256_vs_512_L2": [
        5.220646788968356e-10,
        1.544831284319671e-10,
        1.762747445675857e-10
      ],
      "E_512_vs_1024_L2": [
        5.355385303676415e-11,
        3.0742848584533136e-11,
        4.251950477879753e-11
      ],
      "W1_512_vs_1024_L2": [
        5.866198684932589e-09,
        3.557622523409169e-09,
        2.2116015220423816e-09
      ],
      "D_512_vs_1024_L2": [
        6.579776495606057e-12,
        1.0887820378079073e-11,
        3.85106834405667e-11
      ]
    }
  ],
  "statuses": [
    {
      "n": 1,
      "P1_pass": true,
      "P2_pass": true,
      "P3_pass": true,
      "P4_pass": true,
      "last_doubling_reduction_E_star": [
        2.008762053515335,
        2.022994886375223,
        2.029410625315476
      ],
      "last_doubling_reduction_E_bN": [
        2.010497540652513,
        2.0257803102308523,
        2.031379407742374
      ],
      "caveat": "Finite-grid numerical checks, not a proof of the limit."
    },
    {
      "n": 2,
      "P1_pass": true,
      "P2_pass": true,
      "P3_pass": true,
      "P4_pass": true,
      "last_doubling_reduction_E_star": [
        2.0144632712774757,
        2.0193692221319814,
        2.0144793555824454
      ],
      "last_doubling_reduction_E_bN": [
        2.0172519149374026,
        2.0230444208216305,
        2.0173564043314425
      ],
      "caveat": "Finite-grid numerical checks, not a proof of the limit."
    }
  ]
}

==> anc/B5_further/quadratic_limit/independent_check/data/weak_density_moments.csv <==
N,n,test,error
32,1,1,3.469446951953614e-17
32,1,x^1,-0.008327357645117911
32,1,x^2,-0.007555046347591444
32,1,x^3,-0.006032159063972311
32,1,x^4,-0.004733819442453649
32,1,sin(1pi x),-0.0031977683175507445
32,1,cos(1pi x),0.021624090581483534
32,1,sin(2pi x),0.02311605593463627
32,1,cos(2pi x),0.007192303720505798
32,1,sin(3pi x),0.0046145864966670915
32,1,cos(3pi x),-0.008734917571524475
32,1,sin(4pi x),0.002248196644958856
32,1,cos(4pi x),0.0014613015640882934
32,1,sin(5pi x),0.002889127403827218
32,1,cos(5pi x),-0.001830014904632058
32,1,sin(6pi x),0.0016604282492836413
32,1,cos(6pi x),0.0005094219160788761
32,1,sin(7pi x),0.0020352425040506064
32,1,cos(7pi x),-0.0008606364077230761
32,1,sin(8pi x),0.001279715330525106
32,1,cos(8pi x),0.00023189194604512973
32,1,sin(9pi x),0.001576858731116129
32,1,cos(9pi x),-0.0005246203609537421
32,1,sin(10pi x),0.0010361418744746676
32,1,cos(10pi x),0.00011017202747342644
32,1,sin(11pi x),0.0012912059215701363
32,1,cos(11pi x),-0.0003664607631702052
32,1,sin(12pi x),0.0008694731015343997
32,1,cos(12pi x),4.482127123361598e-05
32,2,1,-3.8510861166685117e-16
32,2,x^1,-0.019409721200838538
32,2,x^2,-0.01855859386154151
32,2,x^3,-0.01629743783194043
32,2,x^4,-0.014092583518690943
32,2,sin(1pi x),-0.002822661173054082
32,2,cos(1pi x),0.046621061270315525
32,2,sin(2pi x),0.03210253574616656
32,2,cos(2pi x),-0.000295997518583644
32,2,sin(3pi x),-0.01887803289236022
32,2,cos(3pi x),0.020680208051940083
32,2,sin(4pi x),0.0441988152588656
32,2,cos(4pi x),0.03334302900065876
32,2,sin(5pi x),0.02169508308514556
32,2,cos(5pi x),-0.021520484697705972
32,2,sin(6pi x),0.004683867808055919
32,2,cos(6pi x),0.0028597911956982705
32,2,sin(7pi x),0.010288960096143605
32,2,cos(7pi x),-0.004815795354890616
32,2,sin(8pi x),0.004541906366188066
32,2,cos(8pi x),0.0010607020301183054
32,2,sin(9pi x),0.0071092433257502405
32,2,cos(9pi x),-0.0024206952934573076
32,2,sin(10pi x),0.0038875687622989576
32,2,cos(10pi x),0.0004692041540291631
32,2,sin(11pi x),0.005535849153315774
32,2,cos(11pi x),-0.0015583321649989114
32,2,sin(12pi x),0.0033401842851037943
32,2,cos(12pi x),0.00018417450881151698
64,1,1,2.2403953692240464e-15
64,1,x^1,-0.0031853562365103828
64,1,x^2,-0.003072660340671161
64,1,x^3,-0.0025648802409165613
64,1,x^4,-0.002085374761633033
64,1,sin(1pi x),-0.0004502857659810758
64,1,cos(1pi x),0.008346721380454558
64,1,sin(2pi x),0.00923682433512205
64,1,cos(2pi x),0.0008636706898580079
64,1,sin(3pi x),0.00016477318534220946
64,1,cos(3pi x),-0.00394084916768337
64,1,sin(4pi x),0.0005584007449602004
64,1,cos(4pi x),0.0007985865342339709
64,1,sin(5pi x),0.0006169116010882963
64,1,cos(5pi x),-0.0008695243517990291
64,1,sin(6pi x),0.00041248694201869536
64,1,cos(6pi x),0.0002967395496181228
64,1,sin(7pi x),0.00047382657284348673
64,1,cos(7pi x),-0.00040287538695871813
64,1,sin(8pi x),0.0003178140300755725
64,1,cos(8pi x),0.00015382106890907528
64,1,sin(9pi x),0.00037663470709754863
64,1,cos(9pi x),-0.00023730887236083752
64,1,sin(10pi x),0.0002571654987462049
64,1,cos(10pi x),9.212777557780988e-05
64,1,sin(11pi x),0.0003113408233939266
64,1,cos(11pi x),-0.00015855357767915605
64,1,sin(12pi x),0.00021559536949099884
64,1,cos(12pi x),5.967182475057986e-05
64,2,1,1.8344700758454735e-15
64,2,x^1,-0.006067157626274288
64,2,x^2,-0.006034743091986024
64,2,x^3,-0.0055071424409717734
64,2,x^4,-0.00493753092396595
64,2,sin(1pi x),5.3687018173505414e-05
64,2,cos(1pi x),0.014276926201680553
64,2,sin(2pi x),0.008213616960891647
64,2,cos(2pi x),-0.0018684350291781025
64,2,sin(3pi x),-0.005938667179054011
64,2,cos(3pi x),0.010323905382355857
64,2,sin(4pi x),0.018240862722296275
64,2,cos(4pi x),0.007649198921096156
64,2,sin(5pi x),0.0036159424447798566
64,2,cos(5pi x),-0.009471003705599114
64,2,sin(6pi x),0.0011360901801194608
64,2,cos(6pi x),0.0018138637357909475
64,2,sin(7pi x),0.002386568368443475
64,2,cos(7pi x),-0.0022866901063031578
64,2,sin(8pi x),0.0011195488341382265
64,2,cos(8pi x),0.0007458394808541264
64,2,sin(9pi x),0.0017172216559318398
64,2,cos(9pi x),-0.0011374712306436332
64,2,sin(10pi x),0.0009609301800296016
64,2,cos(10pi x),0.000411334878825494
64,2,sin(11pi x),0.001353736549577308
64,2,cos(11pi x),-0.0007060484104804381
64,2,sin(12pi x),0.0008257727277483327
64,2,cos(12pi x),0.0002559603966163339
128,1,1,6.952338010846049e-15
128,1,x^1,-0.0013416749098797902
128,1,x^2,-0.0013542258327304158
128,1,x^3,-0.0011648186148389167
128,1,x^4,-0.0009684884490500188
128,1,sin(1pi x),6.388114860854453e-05
128,1,cos(1pi x),0.003540664714188444
128,1,sin(2pi x),0.004021332266560015
128,1,cos(2pi x),-0.00025273489335576893
128,1,sin(3pi x),-0.00044840714698015077
128,1,cos(3pi x),-0.0018566917606601548
128,1,sin(4pi x),0.00013920467624691673
128,1,cos(4pi x),0.00040967481216312967
128,1,sin(5pi x),0.00010246034308928085
128,1,cos(5pi x),-0.0004241558961953922
128,1,sin(6pi x),0.00010278933239645725
128,1,cos(6pi x),0.00015379994110216553
128,1,sin(7pi x),0.00010198662979269465
128,1,cos(7pi x),-0.0001966467193295275
128,1,sin(8pi x),7.918768468310826e-05
128,1,cos(8pi x),8.157399239815538e-05
128,1,sin(9pi x),8.664315412699691e-05
128,1,cos(9pi x),-0.00011494405424040878
128,1,sin(10pi x),6.406932504271202e-05
128,1,cos(10pi x),5.051802404937517e-05
128,1,sin(11pi x),7.365364255201035e-05
128,1,cos(11pi x),-7.58749759634689e-05
128,1,sin(12pi x),5.370581362303581e-05
128,1,cos(12pi x),3.422304537742534e-05
128,2,1,6.7864550784557665e-15
128,2,x^1,-0.0020709102428751124
128,2,x^2,-0.0021516089577337514
128,2,x^3,-0.0020428158004552367
128,2,x^4,-0.0018968598961428508
128,2,sin(1pi x),0.00038382875103578793
128,2,cos(1pi x),0.004752555630022197
128,2,sin(2pi x),0.002061798756177249
128,2,cos(2pi x),-0.001311759466341118
128,2,sin(3pi x),-0.001980666354110476
128,2,cos(3pi x),0.005093412377728991
128,2,sin(4pi x),0.008015310753980084
128,2,cos(4pi x),0.0014565569959184717
128,2,sin(5pi x),-2.8970067843410267e-05
128,2,cos(5pi x),-0.004322025308047374
128,2,sin(6pi x),0.00028204619488600934
128,2,cos(6pi x),0.000965877479035157
128,2,sin(7pi x),0.00048760376773215235
128,2,cos(7pi x),-0.001101608054679086
128,2,sin(8pi x),0.0002785778150576017
128,2,cos(8pi x),0.0004029749519281217
128,2,sin(9pi x),0.0003913512836610115
128,2,cos(9pi x),-0.0005512911829576326
128,2,sin(10pi x),0.0002392408335520291
128,2,cos(10pi x),0.00022892003935998963
128,2,sin(11pi x),0.0003199467752823608
128,2,cos(11pi x),-0.00034012215845127667
128,2,sin(12pi x),0.00020562126741961728
128,2,cos(12pi x),0.00014868445560009763
256,1,1,-5.399109978543315e-15
256,1,x^1,-0.0006074832356650921
256,1,x^2,-0.0006309900547704405
256,1,x^3,-0.0005524808890509793
256,1,x^4,-0.0004652555480681578
256,1,sin(1pi x),0.00010418028916936016
256,1,cos(1pi x),0.001610641458895981
256,1,sin(2pi x),0.0018599138124153615
256,1,cos(2pi x),-0.0002971072060985754
256,1,sin(3pi x),-0.0003558486845386446
256,1,cos(3pi x),-0.0008993448184170713
256,1,sin(4pi x),3.475521847641402e-05
256,1,cos(4pi x),0.00020656926672919622
256,1,sin(5pi x),-3.362292244092884e-08
256,1,cos(5pi x),-0.0002095659981315254
256,1,sin(6pi x),2.5655083602844155e-05
256,1,cos(6pi x),7.761294440304146e-05
256,1,sin(7pi x),1.7429020422276336e-05
256,1,cos(7pi x),-9.740382184419746e-05
256,1,sin(8pi x),1.976288947546742e-05
256,1,cos(8pi x),4.1361471928872445e-05
256,1,sin(9pi x),1.805666253330806e-05
256,1,cos(9pi x),-5.687391521702895e-05
256,1,sin(10pi x),1.5989156275246587e-05
256,1,cos(10pi x),2.58000373568959e-05
256,1,sin(11pi x),1.64772648054064e-05
256,1,cos(11pi x),-3.744104843444173e-05
256,1,sin(12pi x),1.34024035883046e-05
256,1,cos(12pi x),1.764218180579472e-05
256,2,1,-7.242904193072164e-15
256,2,x^1,-0.0007905462075564642
256,2,x^2,-0.0008548590065687227
256,2,x^3,-0.0008393697368559649
256,2,x^4,-0.000801412285638464
256,2,sin(1pi x),0.0002797992530845793
256,2,cos(1pi x),0.0017701346398208
256,2,sin(2pi x),0.0005155204638009552
256,2,cos(2pi x),-0.0007448756047290655
256,2,sin(3pi x),-0.0007344198012078185
256,2,cos(3pi x),0.0025198284974735684
256,2,sin(4pi x),0.003716528364917288
256,2,cos(4pi x),0.0001306471516891807
256,2,sin(5pi x),-0.0004714505370942673
256,2,cos(5pi x),-0.0020493509301326355
256,2,sin(6pi x),7.041652893594605e-05
256,2,cos(6pi x),0.0004925028814202149
256,2,sin(7pi x),6.710379475598254e-05
256,2,cos(7pi x),-0.0005393215780299665
256,2,sin(8pi x),6.95208641237303e-05
256,2,cos(8pi x),0.00020572723121144073
256,2,sin(9pi x),7.87475476293173e-05
256,2,cos(9pi x),-0.0002715526663119075
256,2,sin(10pi x),5.970300302689748e-05
256,2,cos(10pi x),0.00011751520720438736
256,2,sin(11pi x),7.078833213166492e-05
256,2,cos(11pi x),-0.00016761240903892516
256,2,sin(12pi x),5.1312702782526726e-05
256,2,cos(12pi x),7.697245485225725e-05
512,1,1,-1.8782501595704382e-14
512,1,x^1,-0.0002878404998439291
512,1,x^2,-0.00030389882007204026
512,1,x^3,-0.00026869828106504997
512,1,x^4,-0.00022782838305825993
512,1,sin(1pi x),7.013240688367545e-05
512,1,cos(1pi x),0.0007652424817417268
512,1,sin(2pi x),0.0008921230865719529
512,1,cos(2pi x),-0.0001911520927381565
512,1,sin(3pi x),-0.0002106767943780079
512,1,cos(3pi x),-0.00044237137355315417
512,1,sin(4pi x),8.683268359291953e-06
512,1,cos(4pi x),0.00010360790000766412
512,1,sin(5pi x),-1.2795877713758338e-05
512,1,cos(5pi x),-0.00010417522030840468
512,1,sin(6pi x),6.4084392182274115e-06
512,1,cos(6pi x),3.890362960826848e-05
512,1,sin(7pi x),3.469036713251068e-07
512,1,cos(7pi x),-4.850791838151166e-05
512,1,sin(8pi x),4.936406783306822e-06
512,1,cos(8pi x),2.0750665187839465e-05
512,1,sin(9pi x),2.7310671835532473e-06
512,1,cos(9pi x),-2.8329252533484805e-05
512,1,sin(10pi x),3.99372225587097e-06
512,1,cos(10pi x),1.2964580082009859e-05
512,1,sin(11pi x),3.168270273061419e-06
512,1,cos(11pi x),-1.8641119987813115e-05
512,1,sin(12pi x),3.3475706450581167e-06
512,1,cos(12pi x),8.884509949325522e-06
512,2,1,-1.3418845028201343e-14
512,2,x^1,-0.00033367854066350964
512,2,x^2,-0.00037178828308138723
512,2,x^3,-0.0003737657341749557
512,2,x^4,-0.00036355460831779987
512,2,sin(1pi x),0.00016169320140096082
512,2,cos(1pi x),0.0007327439142252908
512,2,sin(2pi x),0.00012882764367199676
512,2,cos(2pi x),-0.00039410742043318337
512,2,sin(3pi x),-0.00030251312813288464
512,2,cos(3pi x),0.0012518949582825786
512,2,sin(4pi x),0.0017838415688547964
512,2,cos(4pi x),-8.423380056852424e-05
512,2,sin(5pi x),-0.00034931533858828284
512,2,cos(5pi x),-0.000995946798095749
512,2,sin(6pi x),1.760161537723369e-05
512,2,cos(6pi x),0.0002479779833723048
512,2,sin(7pi x),-1.0542173489143944e-05
512,2,cos(7pi x),-0.00026668933596228124
512,2,sin(8pi x),1.7367185442540133e-05
512,2,cos(8pi x),0.0001035024273597851
512,2,sin(9pi x),1.0187263771963028e-05
512,2,cos(9pi x),-0.0001347998284866337
512,2,sin(10pi x),1.491326387158429e-05
512,2,cos(10pi x),5.917026929448979e-05
512,2,sin(11pi x),1.3137129522524887e-05
512,2,cos(11pi x),-8.32992793411456e-05
512,2,sin(12pi x),1.2817034596537999e-05
512,2,cos(12pi x),3.882350790919336e-05
1024,1,1,-8.777375527790898e-15
1024,1,x^1,-0.00013993796314396768
1024,1,x^2,-0.00014904275104028327
1024,1,x^3,-0.0001324564346064133
1024,1,x^4,-0.00011270798988251442
1024,1,sin(1pi x),3.9573589923776545e-05
1024,1,cos(1pi x),0.00037258439217060005
1024,1,sin(2pi x),0.0004365873646787641
1024,1,cos(2pi x),-0.00010621263087451622
1024,1,sin(3pi x),-0.00011350499674825502
1024,1,cos(3pi x),-0.00021935534871550928
1024,1,sin(4pi x),2.1701371985924676e-06
1024,1,cos(4pi x),5.1870964496742906e-05
1024,1,sin(5pi x),-9.587631127468986e-06
1024,1,cos(5pi x),-5.193836215787091e-05
1024,1,sin(6pi x),1.6014401899920082e-06
1024,1,cos(6pi x),1.9465940029296012e-05
1024,1,sin(7pi x),-1.9153581810811535e-06
1024,1,cos(7pi x),-2.4210012260093243e-05
1024,1,sin(8pi x),1.2335581697728461e-06
1024,1,cos(8pi x),1.0383609369526764e-05
1024,1,sin(9pi x),-2.064255157193916e-07
1024,1,cos(9pi x),-1.4142960304263529e-05
1024,1,sin(10pi x),9.979816470714104e-07
1024,1,cos(10pi x),6.4896237374512235e-06
1024,1,sin(11pi x),3.185319380580099e-07
1024,1,cos(11pi x),-9.306316502289369e-06
1024,1,sin(12pi x),8.365118899313218e-07
1024,1,cos(12pi x),4.449506795263893e-06
1024,2,1,-7.460910144904687e-15
1024,2,x^1,-0.00015140512757587892
1024,2,x^2,-0.00017194338821272884
1024,2,x^3,-0.00017536053603875034
1024,2,x^4,-0.0001724467953137572
1024,2,sin(1pi x),8.627247807505142e-05
1024,2,cos(1pi x),0.0003282194605401377
1024,2,sin(2pi x),3.219652910366506e-05
1024,2,cos(2pi x),-0.00020240509352748568
1024,2,sin(3pi x),-0.0001350166112621227
1024,2,cos(3pi x),0.0006237759074581382
1024,2,sin(4pi x),0.0008731246504055033
1024,2,cos(4pi x),-7.949022216654559e-05
1024,2,sin(5pi x),-0.00020295127757793014
1024,2,cos(5pi x),-0.0004907041418638007
1024,2,sin(6pi x),4.400665671662688e-06
1024,2,cos(6pi x),0.00012433695017405175
1024,2,sin(7pi x),-1.627733443346304e-05
1024,2,cos(7pi x),-0.00013259124192150973
1024,2,sin(8pi x),4.340315697540933e-06
1024,2,cos(8pi x),5.18577684537616e-05
1024,2,sin(9pi x),-2.1935352445848167e-06
1024,2,cos(9pi x),-6.716249368276477e-05
1024,2,sin(10pi x),3.7268095577275067e-06
1024,2,cos(10pi x),2.9644121418887412e-05
1024,2,sin(11pi x),1.0113575455306388e-06
1024,2,cos(11pi x),-4.1536565286258887e-05
1024,2,sin(12pi x),3.202889846547268e-06
1024,2,cos(12pi x),1.945592139990836e-05


==> anc/B5_further/quadratic_limit/independent_check/logs/S1024.txt <==
RESOURCE {'available_GiB': 15.650527954101562, 'working_GiB': 0.062244415283203125, 'peak_working_GiB': 0.06273269653320312, 'peak_private_GiB': 0.046695709228515625, 'priority': 'BelowNormal', 'BLAS_threads': 1}
EIGEN 1024 S seconds 6.712829899974167 condition1_est 1193577309.591727 {'available_GiB': 15.45620346069336, 'working_GiB': 0.2509727478027344, 'peak_working_GiB': 0.2547760009765625, 'peak_private_GiB': 0.2696800231933594, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S RESULT 1024 1 b 0.009422017539046248 Q [0.0002966046562687154, 0.0006138761588658861, 0.0005994693128925225] pilot diff None balance 2.361787744542543e-10
S RESULT 1024 2 b 0.009422385426719013 Q [0.0001483435245192632, 0.0003070299360494561, 0.00028802192979806207] pilot diff None balance 2.754094573925725e-10
RESOURCE {'available_GiB': 15.450958251953125, 'working_GiB': 0.26264190673828125, 'peak_working_GiB': 0.3257179260253906, 'peak_private_GiB': 0.39145660400390625, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S EXPM START 1024 {'available_GiB': 15.422252655029297, 'working_GiB': 0.2940101623535156, 'peak_working_GiB': 0.3564414978027344, 'peak_private_GiB': 0.4222908020019531, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S EXPM POWER 1024 1 elapsed 43.4952110000886 {'available_GiB': 15.424667358398438, 'working_GiB': 0.29422760009765625, 'peak_working_GiB': 0.5454902648925781, 'peak_private_GiB': 0.6114921569824219, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S EXPM POWER 1024 2 elapsed 43.85152509994805 {'available_GiB': 15.416313171386719, 'working_GiB': 0.3007545471191406, 'peak_working_GiB': 0.5454902648925781, 'peak_private_GiB': 0.6114921569824219, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S EXPM POWER 1024 4 elapsed 44.22104089986533 {'available_GiB': 15.41372299194336, 'working_GiB': 0.3007545471191406, 'peak_working_GiB': 0.5454902648925781, 'peak_private_GiB': 0.6114921569824219, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S EXPM POWER 1024 8 elapsed 44.55560369999148 {'available_GiB': 15.418426513671875, 'working_GiB': 0.3007545471191406, 'peak_working_GiB': 0.5454902648925781, 'peak_private_GiB': 0.6114921569824219, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S EXPM POWER 1024 16 elapsed 44.921782499877736 {'available_GiB': 15.416748046875, 'working_GiB': 0.3007545471191406, 'peak_working_GiB': 0.5454902648925781, 'peak_private_GiB': 0.6114921569824219, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S EXPM POWER 1024 32 elapsed 45.26340400008485 {'available_GiB': 15.421531677246094, 'working_GiB': 0.3007545471191406, 'peak_working_GiB': 0.5454902648925781, 'peak_private_GiB': 0.6114921569824219, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S EXPM POWER 1024 64 elapsed 45.63807290000841 {'available_GiB': 15.417739868164062, 'working_GiB': 0.3007545471191406, 'peak_working_GiB': 0.5454902648925781, 'peak_private_GiB': 0.6114921569824219, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S CROSS 1024 1 [2.4606951402354897e-11, 4.08022811036985e-11, 2.043833608436168e-11]
S CROSS 1024 2 [7.408405317582535e-12, 1.459730298215427e-11, 1.3725145721662398e-11]


==> anc/B5_further/quadratic_limit/independent_check/logs/S128.txt <==
RESOURCE {'available_GiB': 15.667091369628906, 'working_GiB': 0.05773162841796875, 'peak_working_GiB': 0.05773162841796875, 'peak_private_GiB': 0.04071044921875, 'priority': 'BelowNormal', 'BLAS_threads': 1}
EIGEN 128 S seconds 0.025662600062787533 condition1_est 1213534.411540814 {'available_GiB': 15.663825988769531, 'working_GiB': 0.06277084350585938, 'peak_working_GiB': 0.06277084350585938, 'peak_private_GiB': 0.07572555541992188, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S RESULT 128 1 b 0.009428866386642127 Q [0.00029635550612873126, 0.0006126305004858757, 0.0005967884178929177] pilot diff [1.6868611869544446e-14, 2.878400277576527e-14, 3.106087419402116e-14] balance 3.91778623431982e-14
S RESULT 128 2 b 0.009449674367535429 Q [0.00014781085632959746, 0.0003057442071204422, 0.0002864585591170896] pilot diff None balance 2.613946385732202e-14


==> anc/B5_further/quadratic_limit/independent_check/logs/S256.txt <==
RESOURCE {'available_GiB': 15.672069549560547, 'working_GiB': 0.058300018310546875, 'peak_working_GiB': 0.058300018310546875, 'peak_private_GiB': 0.041728973388671875, 'priority': 'BelowNormal', 'BLAS_threads': 1}
EIGEN 256 S seconds 0.2687526000663638 condition1_est 10919569.626273096 {'available_GiB': 15.66286849975586, 'working_GiB': 0.07314300537109375, 'peak_working_GiB': 0.07318115234375, 'peak_private_GiB': 0.08528518676757812, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S RESULT 256 1 b 0.009423763752444683 Q [0.000296553166278079, 0.0006134354343606838, 0.0005983826481651069] pilot diff [1.0387468204891775e-12, 2.8064926785767114e-13, 1.7696513822465583e-13] balance 5.941089634142749e-13
S RESULT 256 2 b 0.009429363684166258 Q [0.00014821135198170798, 0.00030663740263540745, 0.00028747413204520975] pilot diff None balance 4.646370094230079e-13
RESOURCE {'available_GiB': 15.655590057373047, 'working_GiB': 0.0752105712890625, 'peak_working_GiB': 0.07879638671875, 'peak_private_GiB': 0.12811660766601562, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S EXPM START 256 {'available_GiB': 15.655548095703125, 'working_GiB': 0.07720565795898438, 'peak_working_GiB': 0.081085205078125, 'peak_private_GiB': 0.13048934936523438, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S EXPM POWER 256 1 elapsed 0.4935405000578612 {'available_GiB': 15.646610260009766, 'working_GiB': 0.0773468017578125, 'peak_working_GiB': 0.09329605102539062, 'peak_private_GiB': 0.14252853393554688, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S EXPM POWER 256 2 elapsed 0.5007593999616802 {'available_GiB': 15.64657974243164, 'working_GiB': 0.07889556884765625, 'peak_working_GiB': 0.09329605102539062, 'peak_private_GiB': 0.14252853393554688, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S EXPM POWER 256 4 elapsed 0.5062407001387328 {'available_GiB': 15.64657974243164, 'working_GiB': 0.07889556884765625, 'peak_working_GiB': 0.09329605102539062, 'peak_private_GiB': 0.14252853393554688, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S EXPM POWER 256 8 elapsed 0.5116801001131535 {'available_GiB': 15.64657974243164, 'working_GiB': 0.07889556884765625, 'peak_working_GiB': 0.09329605102539062, 'peak_private_GiB': 0.14252853393554688, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S EXPM POWER 256 16 elapsed 0.517301700077951 {'available_GiB': 15.64657974243164, 'working_GiB': 0.07889556884765625, 'peak_working_GiB': 0.09329605102539062, 'peak_private_GiB': 0.14252853393554688, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S EXPM POWER 256 32 elapsed 0.5227119000628591 {'available_GiB': 15.64657974243164, 'working_GiB': 0.07889556884765625, 'peak_working_GiB': 0.09329605102539062, 'peak_private_GiB': 0.14252853393554688, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S EXPM POWER 256 64 elapsed 0.528391300002113 {'available_GiB': 15.64657974243164, 'working_GiB': 0.07889556884765625, 'peak_working_GiB': 0.09329605102539062, 'peak_private_GiB': 0.14252853393554688, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S CROSS 256 1 [8.026723958640598e-14, 1.1317722537949524e-13, 5.1973134443928435e-14]
S CROSS 256 2 [3.2464190597258245e-14, 4.7914453901293515e-14, 2.6882585796000497e-14]


==> anc/B5_further/quadratic_limit/independent_check/logs/S512.txt <==
RESOURCE {'available_GiB': 15.654376983642578, 'working_GiB': 0.0596923828125, 'peak_working_GiB': 0.0596923828125, 'peak_private_GiB': 0.042537689208984375, 'priority': 'BelowNormal', 'BLAS_threads': 1}
EIGEN 512 S seconds 0.7922558998689055 condition1_est 240175370.6965584 {'available_GiB': 15.600242614746094, 'working_GiB': 0.11084747314453125, 'peak_working_GiB': 0.111724853515625, 'peak_private_GiB': 0.12180328369140625, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S RESULT 512 1 b 0.009422377699893732 Q [0.00029659659145448385, 0.0006137446815589432, 0.0005991173849665267] pilot diff None balance 6.0434339824166905e-12
S RESULT 512 2 b 0.009423825683400949 Q [0.00014831531161162148, 0.0003069254073710701, 0.0002878597046964011] pilot diff None balance 7.557575225358715e-12
RESOURCE {'available_GiB': 15.598831176757812, 'working_GiB': 0.11402130126953125, 'peak_working_GiB': 0.12961578369140625, 'peak_private_GiB': 0.18380355834960938, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S EXPM START 512 {'available_GiB': 15.591022491455078, 'working_GiB': 0.12189865112304688, 'peak_working_GiB': 0.13748550415039062, 'peak_private_GiB': 0.19169998168945312, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S EXPM POWER 512 1 elapsed 2.974308299832046 {'available_GiB': 15.598506927490234, 'working_GiB': 0.1220550537109375, 'peak_working_GiB': 0.18519210815429688, 'peak_private_GiB': 0.2393035888671875, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S EXPM POWER 512 2 elapsed 3.0215555999893695 {'available_GiB': 15.586925506591797, 'working_GiB': 0.12565231323242188, 'peak_working_GiB': 0.18519210815429688, 'peak_private_GiB': 0.2393035888671875, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S EXPM POWER 512 4 elapsed 3.0648362999781966 {'available_GiB': 15.58700942993164, 'working_GiB': 0.12565231323242188, 'peak_working_GiB': 0.18519210815429688, 'peak_private_GiB': 0.2393035888671875, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S EXPM POWER 512 8 elapsed 3.1133158998563886 {'available_GiB': 15.586048126220703, 'working_GiB': 0.12565231323242188, 'peak_working_GiB': 0.18519210815429688, 'peak_private_GiB': 0.2393035888671875, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S EXPM POWER 512 16 elapsed 3.166473599849269 {'available_GiB': 15.58709716796875, 'working_GiB': 0.12565231323242188, 'peak_working_GiB': 0.18519210815429688, 'peak_private_GiB': 0.2393035888671875, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S EXPM POWER 512 32 elapsed 3.2145424999762326 {'available_GiB': 15.587638854980469, 'working_GiB': 0.12565231323242188, 'peak_working_GiB': 0.18519210815429688, 'peak_private_GiB': 0.2393035888671875, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S EXPM POWER 512 64 elapsed 3.2612139999400824 {'available_GiB': 15.58828353881836, 'working_GiB': 0.12565231323242188, 'peak_working_GiB': 0.18519210815429688, 'peak_private_GiB': 0.2393035888671875, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S CROSS 512 1 [5.654719064645847e-12, 9.58296942555744e-12, 7.289856486784115e-12]
S CROSS 512 2 [1.995554005995678e-12, 3.500118332822346e-12, 3.2713441011841696e-12]


==> anc/B5_further/quadratic_limit/independent_check/logs/S64.txt <==
RESOURCE {'available_GiB': 15.665130615234375, 'working_GiB': 0.05765533447265625, 'peak_working_GiB': 0.05765533447265625, 'peak_private_GiB': 0.040828704833984375, 'priority': 'BelowNormal', 'BLAS_threads': 1}
EIGEN 64 S seconds 0.007179999956861138 condition1_est 135498.46255307243 {'available_GiB': 15.664363861083984, 'working_GiB': 0.05908966064453125, 'peak_working_GiB': 0.05908966064453125, 'peak_private_GiB': 0.07250595092773438, 'priority': 'BelowNormal', 'BLAS_threads': 1}
S RESULT 64 1 b 0.00944566701709915 Q [0.00029550617698099113, 0.00061026944247816, 0.0005930951515884594] pilot diff [9.872444736037742e-16, 9.7727382033196e-16, 5.112165736834644e-16] balance 5.800608677739537e-16
S RESULT 64 2 b 0.009515274355694431 Q [0.00014622371846168932, 0.0003026858874708615, 0.00028346070882649877] pilot diff None balance 1.7442644550946795e-15


==> anc/B5_further/quadratic_limit/independent_check/logs/ref1024.txt <==
RESOURCE {'available_GiB': 15.637802124023438, 'working_GiB': 0.061901092529296875, 'peak_working_GiB': 0.062408447265625, 'peak_private_GiB': 0.046283721923828125, 'priority': 'BelowNormal', 'BLAS_threads': 1}
EIGEN 1024 W seconds 6.956282500177622 condition1_est 17587612.611964483 {'available_GiB': 15.483707427978516, 'working_GiB': 0.2506256103515625, 'peak_working_GiB': 0.2544288635253906, 'peak_private_GiB': 0.26918792724609375, 'priority': 'BelowNormal', 'BLAS_threads': 1}
REFERENCE 1024 1 {'n': 1, 'mu': -3150.7660179612853, 'D_L2': [0.0002760220681287043, 0.0005931499534267615, 0.0005548305019862566], 'W1_L2': [0.009857814133082118, 0.011520188379902561, 0.006623878310095222], 'E_L2': [0.00029660364937542387, 0.0006139921283862075, 0.0005998108980610373], 'source_projection_residuals': [2.0973173911390834e-10, 1.1984022956584574e-10]}
REFERENCE 1024 2 {'n': 2, 'mu': -12603.064071845141, 'D_L2': [0.00013794512500787606, 0.0002944441255236999, 0.0002769733683569844], 'W1_L2': [0.004966543288129398, 0.005987700379696116, 0.0046241427217699055], 'E_L2': [0.00014835602622100598, 0.0003071082507251328, 0.00028816381743830197], 'source_projection_residuals': [4.6369834628631484e-10, 1.1984022956584574e-10]}
RESOURCE {'available_GiB': 15.459327697753906, 'working_GiB': 0.2575492858886719, 'peak_working_GiB': 0.3197784423828125, 'peak_private_GiB': 0.3594017028808594, 'priority': 'BelowNormal', 'BLAS_threads': 1}
REFERENCE EXPM START 1024
REFERENCE EXPM POWER 1024 1 elapsed 43.34002140001394
REFERENCE EXPM POWER 1024 2 elapsed 43.73926049983129
REFERENCE EXPM POWER 1024 4 elapsed 44.17271159985103
REFERENCE EXPM POWER 1024 8 elapsed 44.6449205998797
REFERENCE EXPM POWER 1024 16 elapsed 45.05910179996863
REFERENCE EXPM POWER 1024 32 elapsed 45.45879209996201
REFERENCE EXPM POWER 1024 64 elapsed 45.81947769992985
REFERENCE CROSS 1024 1 [1.375791143416367e-12, 3.2072514780485206e-12, 1.1286069322356223e-11]
REFERENCE CROSS 1024 2 [4.125022961166226e-13, 8.762819060427879e-13, 1.731515404226004e-12]


==> anc/B5_further/quadratic_limit/independent_check/logs/ref256.txt <==
RESOURCE {'available_GiB': 15.670669555664062, 'working_GiB': 0.058338165283203125, 'peak_working_GiB': 0.058338165283203125, 'peak_private_GiB': 0.0416717529296875, 'priority': 'BelowNormal', 'BLAS_threads': 1}
EIGEN 256 W seconds 0.1579961001407355 condition1_est 874144.1545663815 {'available_GiB': 15.656208038330078, 'working_GiB': 0.07317733764648438, 'peak_working_GiB': 0.07321929931640625, 'peak_private_GiB': 0.08520889282226562, 'priority': 'BelowNormal', 'BLAS_threads': 1}
REFERENCE 256 1 {'n': 1, 'mu': -3150.7660179612853, 'D_L2': [0.0002760220695203389, 0.0005931499588432787, 0.0005548305356523988], 'W1_L2': [0.009857796313899445, 0.011520174117600616, 0.006623873253095], 'E_L2': [0.0002966035947134295, 0.0006139921034406517, 0.000599810893393952], 'source_projection_residuals': [5.870896710916252e-12, 3.4936550140002466e-12]}
REFERENCE 256 2 {'n': 2, 'mu': -12603.064071845141, 'D_L2': [0.00013794512604704736, 0.0002944441299786107, 0.00027697337033782737], 'W1_L2': [0.004966527596341955, 0.005987688321098465, 0.00462413710469555], 'E_L2': [0.0001483559722309537, 0.0003071082211486666, 0.0002881637923417661], 'source_projection_residuals': [1.4658905823372272e-11, 3.4936550140002466e-12]}
RESOURCE {'available_GiB': 15.649879455566406, 'working_GiB': 0.07346725463867188, 'peak_working_GiB': 0.077362060546875, 'peak_private_GiB': 0.12021255493164062, 'priority': 'BelowNormal', 'BLAS_threads': 1}
REFERENCE EXPM START 256
REFERENCE EXPM POWER 256 1 elapsed 0.36786739993840456
REFERENCE EXPM POWER 256 2 elapsed 0.37382479989901185
REFERENCE EXPM POWER 256 4 elapsed 0.3801014998462051
REFERENCE EXPM POWER 256 8 elapsed 0.3857697998173535
REFERENCE EXPM POWER 256 16 elapsed 0.39211959997192025
REFERENCE EXPM POWER 256 32 elapsed 0.39759909990243614
REFERENCE EXPM POWER 256 64 elapsed 0.40379270003177226
REFERENCE CROSS 256 1 [2.326627343073424e-14, 6.099604966453829e-14, 1.4739880899523484e-13]
REFERENCE CROSS 256 2 [7.18091218610103e-15, 1.5973029359287274e-14, 2.2978657336582013e-14]


==> anc/B5_further/quadratic_limit/independent_check/logs/ref512.txt <==
RESOURCE {'available_GiB': 15.652595520019531, 'working_GiB': 0.0599822998046875, 'peak_working_GiB': 0.0599822998046875, 'peak_private_GiB': 0.043025970458984375, 'priority': 'BelowNormal', 'BLAS_threads': 1}
EIGEN 512 W seconds 0.8281628000549972 condition1_est 3996743.0836416143 {'available_GiB': 15.604084014892578, 'working_GiB': 0.11115646362304688, 'peak_working_GiB': 0.11202239990234375, 'peak_private_GiB': 0.12225341796875, 'priority': 'BelowNormal', 'BLAS_threads': 1}
REFERENCE 512 1 {'n': 1, 'mu': -3150.7660179612853, 'D_L2': [0.000276022068386063, 0.0005931499542054831, 0.000554830507489991], 'W1_L2': [0.00985781058193002, 0.01152018552092311, 0.006623877276333516], 'E_L2': [0.00029660363853026614, 0.0006139921230110654, 0.0005998108956830365], 'source_projection_residuals': [3.903095583516993e-11, 2.557172628441083e-11]}
REFERENCE 512 2 {'n': 2, 'mu': -12603.064071845141, 'D_L2': [0.0001379451252230966, 0.00029444412642591855, 0.00027697336857625314], 'W1_L2': [0.004966540271354847, 0.0059876979972713655, 0.004624141606709174], 'E_L2': [0.00014835601661174574, 0.0003071082451144306, 0.00028816381217377243], 'source_projection_residuals': [8.950429909178171e-11, 2.557172628441083e-11]}
RESOURCE {'available_GiB': 15.599918365478516, 'working_GiB': 0.111572265625, 'peak_working_GiB': 0.12707901000976562, 'peak_private_GiB': 0.16823577880859375, 'priority': 'BelowNormal', 'BLAS_threads': 1}
REFERENCE EXPM START 512
REFERENCE EXPM POWER 512 1 elapsed 2.8219962001312524
REFERENCE EXPM POWER 512 2 elapsed 2.866575499996543
REFERENCE EXPM POWER 512 4 elapsed 2.9182458000723273
REFERENCE EXPM POWER 512 8 elapsed 2.9614838999696076
REFERENCE EXPM POWER 512 16 elapsed 3.0126452001277357
REFERENCE EXPM POWER 512 32 elapsed 3.0575769999995828
REFERENCE EXPM POWER 512 64 elapsed 3.102143600117415
REFERENCE CROSS 512 1 [2.1103501538736163e-13, 5.195275206018308e-13, 1.3809472092474934e-12]
REFERENCE CROSS 512 2 [5.808002983709907e-14, 1.1926263858075632e-13, 1.8879368927969383e-13]


==> anc/B5_further/quadratic_limit/independent_check/pilot_audit.py <==
from audit_core import *
checks={};rng=np.random.default_rng(6142301)
for weighted in [False,True]:
    f=Space(17,weighted=weighted);tag='W' if weighted else 'S'
    Mq=f.P.T@sp.diags(f.w*f.weight)@f.P
    Kq=f.testder.T@sp.diags(f.w)@ev(f.N,f.x,2)
    checks[tag+'_mass_polynomial_vs_gauss']=float(la.norm((f.M-Mq).toarray())/la.norm(f.M.toarray()))
    checks[tag+'_linear_polynomial_vs_gauss']=float(la.norm((f.K-Kq).toarray())/la.norm(f.K.toarray()))
    V=rng.normal(size=(f.size,3));direct=f.forcing(V);cons=.5*f.testder.T@(f.w[:,None]*(f.P@V)**2)
    checks[tag+'_nonlinear_direct_vs_conservative_relative']=float(la.norm(direct-cons)/la.norm(direct))
    energy=-3*(f.G.T@sp.diags(f.w)@f.G).toarray() if weighted else np.zeros((f.size,f.size))
    energy[0,0]-=f.N*f.N
    checks[tag+'_energy_identity_relative']=float(la.norm((f.K+f.K.T).toarray()-energy)/la.norm(energy))
assert max(checks.values())<1e-11

# Independently reproduce the original W32 quadratic coefficient through all modal pairs.
f=Space(32,weighted=True);m=Modes(f);v0=np.load(RUN/'data/S32.npz')['v0_1']
amp=la.lu_solve((m.lu,m.piv),m.L.T@v0);Phi=m.physical(m.U)
V=(f.P@Phi)*amp[None,:];G=(f.G@Phi)*amp[None,:]
Hload=la.lu_solve((m.lu,m.piv),la.solve_triangular(m.L,f.P.T.toarray()*(f.w*f.weight)[None,:],lower=True))
mu=m.val[:,None]+m.val[None,:];y=np.zeros((3,f.size),complex)
for i,eig in enumerate(m.val):
    C=-V.T@(Hload[i,:,None]*G);den=mu-eig
    for k,t in enumerate(times(1)):
        near=abs(den*t)<1e-5;z=den[near]*t;kernel=np.empty_like(mu)
        kernel[near]=t*np.exp(eig*t)*(1+z/2+z*z/6+z**3/24+z**4/120)
        kernel[~near]=(np.exp(mu[~near]*t)-np.exp(eig*t))/den[~near]
        y[k,i]=np.sum(C*kernel)
Q=m.physical(m.U@y.T).T
old=np.load(PILOT/'data/W32_tight.npz')['Q'][:,:,0]
checks['W32_all_pairs_vs_original_Radau_L2']=f.norm((Q-old).T).tolist()
checks['W32_quadratic_imaginary_roundoff_L2']=f.norm(Q.imag.T).tolist()
checks['W32_Q_L2']=f.norm(Q.T).tolist()
assert max(checks['W32_all_pairs_vs_original_Radau_L2'])<1e-10
del f,m,Phi,V,G,Hload;gc.collect()

# An independently chosen boundary lift: ell2=x^2(x-1), ell2'''=6.
# ell2-ell1=x(x-1)^2 belongs to every Hermite space, so finite-grid responses agree.
N=256;f=Space(N,weighted=True);m=Modes(f);ell2=f.x*f.x*(f.x-1)
z0=-la.cho_solve((m.L,True),f.load(ell2));old=np.load(RUN/'data/ref256.npz')
bstar=float(json.loads((RUN/'data/bloch_identity.json').read_text(encoding='utf-8'))['bstar'])
lift=[]
for n in [1,2]:
    mu=-2*n*n*CS;c,_=m.source(f.load(-mu*ell2-6))
    Z=np.stack([(m.homogeneous(z0,t)+m.response(mu,c,t)).real for t in times(n)])
    w2=f.P@Z.T+ell2[:,None]*np.exp(mu*times(n))[None,:]
    w1=f.P@old[f'Zwexpm{n}'].T+(f.x*(f.x-1))[:,None]*np.exp(mu*times(n))[None,:]
    gap=np.sqrt(np.sum(f.w[:,None]*(w2-w1)**2,axis=0))
    lift.append(dict(n=n,W1_different_lifts_L2=gap.tolist(),E_scaled_difference_L2=(bstar*gap).tolist()))
checks['boundary_lift_independence']=lift;checks['resources']=resource_status()
write_json(RUN/'data/pilot_audit.json',checks);print(json.dumps(checks,ensure_ascii=False,indent=2),flush=True)


==> anc/B5_further/quadratic_limit/independent_check/plot_check.py <==
from audit_core import *
os.environ['MPLCONFIGDIR']=str(RUN/'plot_cache')
sys.path.insert(0,str(RUN.parents[2]/'numerics/kf/run_20261015_A/_pylib'))
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.ticker import FixedLocator,NullFormatter
plt.rcParams.update({'font.size':10,'axes.grid':True,'grid.alpha':.25,'svg.fonttype':'none'})
d=json.loads((RUN/'data/summary.json').read_text(encoding='utf-8'));NS=[32,64,128,256,512,1024]
def rows(n,k):return [r for r in d['rows'] if r['n']==n and r['kappa_t']==KTS[k]]
def ticks(ax):ax.xaxis.set_major_locator(FixedLocator(NS));ax.set_xticklabels(NS,rotation=30);ax.xaxis.set_minor_formatter(NullFormatter())
def save(fig,name):
    for ext in ['png','svg']:
        path=RUN/f'figures/{name}.{ext}'
        if path.exists():raise FileExistsError(path)
        fig.savefig(path,dpi=180,bbox_inches='tight')
    plt.close(fig)
fig,axes=plt.subplots(2,3,figsize=(13,7),layout='constrained')
for n in [1,2]:
    for k in range(3):
        ax=axes[n-1,k];r=rows(n,k)
        ax.loglog(NS,[x['error_D'] for x in r],'o-',label=r'$\|P_{2,h}-D\|_2$')
        ax.loglog(NS,[x['error_E_star'] for x in r],'s-',label=r'$\|P_{2,h}-E_*\|_2$')
        ax.loglog(NS,np.array(NS[-1])/np.array(NS)*r[-1]['error_E_star'],'k:',label=r'$N^{-1}$ guide')
        ax.set(title=rf'$n={n},\;\kappa_n t={KTS[k]:g}$',xlabel='N',ylabel='L2 difference');ticks(ax)
        if n==1 and k==0:ax.legend(fontsize=9)
save(fig,'P2_corrected_errors')
fig,axes=plt.subplots(1,3,figsize=(13,4),layout='constrained')
for n in [1,2]:axes[0].loglog(NS,[r['b_error'] for r in rows(n,0)],'o-',label=f'n={n}')
axes[0].set(title=r'$|b_N-b_*|$',xlabel='N',ylabel='coefficient difference');axes[0].legend();ticks(axes[0])
for n in [1,2]:
    ax=axes[n]
    for k in range(3):ax.loglog(NS,[abs(r['c_plus_bstar']) for r in rows(n,k)],'o-',label=rf'$\kappa_n t={KTS[k]:g}$')
    ax.set(title=rf'$n={n}: |c+b_*|$',xlabel='N',ylabel='fitted coefficient difference');ax.legend();ticks(ax)
save(fig,'P1_P4_coefficients')
x=np.linspace(0,1,8193);P=ev(1024,x);s=np.load(RUN/'data/S1024.npz');ref=np.load(RUN/'data/ref1024.npz')
fig,axes=plt.subplots(2,3,figsize=(13.5,7))
for n in [1,2]:
    Q=P@s[f'Qexpm{n}'].T;D=P@ref[f'Dexpm{n}'].T
    W=P@ref[f'Zwexpm{n}'].T+(x*(x-1))[:,None]*np.exp(-2*n*n*CS*times(n))[None,:]
    E=D-d['bstar']*W
    for k in range(3):
        ax=axes[n-1,k];ax.plot(x,Q[:,k]*1e4,label='S, N=1024',color='#2563eb')
        ax.plot(x,E[:,k]*1e4,'--',label='corrected E, fixed b*',color='#dc2626')
        ax.plot(x,D[:,k]*1e4,':',label='original candidate D',color='#666666')
        ax.set(title=rf'$n={n},\;\kappa_n t={KTS[k]:g}$',xlabel='x')
        if k==0:ax.set_ylabel(r'coefficient $\times10^4$')
fig.legend(*axes[0,0].get_legend_handles_labels(),loc='lower center',ncol=3,bbox_to_anchor=(.5,-.01))
fig.tight_layout(rect=(0,.05,1,1));save(fig,'corrected_profiles_N1024')
write_json(RUN/'data/plotting_version.json',dict(matplotlib=matplotlib.__version__,cache=str(RUN/'plot_cache')))


==> anc/B5_further/quadratic_limit/independent_check/predictions_frozen_independent_check.txt <==
独立复核的事前预言与执行约定（结果计算前冻结）

本文件在 codex_check 内任何新谱顶计算、b* 重算、连续参考计算前写定。
准确写定/首次初始化时刻及 SHA-256 由 initialize.py 记录。
原任务文件及原试点均只读；不修改 S1，不修改任何已有文件。

一、原冻结文件的 n=1 预言
读取的文件：../事后假设与事前预言_冻结.md。
P1：b_N→b*≈0.0094219；N=256,512,1024 上的绝对差逐级减小。
P2：||P2,S,N−E||_2 在 N=512 约为 (7e-7,1.0e-6,1.1e-6)，
N=1024 约为 (3.4e-7,5e-7,6e-7)，三个时刻依次 κt=1/4,1,4。
“容许偏差 1.5 倍”解释为计算值处于预测值/1.5 与预测值*1.5 之间。
原文第 3 节用极限 b*，第 4 节的试点表用 b_N。为消除歧义，两种 E 均报告：
主比较 E*=D−b*w1（完全固定系数），附加比较 E_N=D−b_N*w1；不自由拟合主预测。
P3：||P2,S,N−D||_2 不衰减，趋于 b*||w1||_2，原数字为 (9.29e-5,1.085e-4,6.24e-5)。
P4：自由拟合 c=<P2,S,N−D,w1>/||w1||² 在三个时刻均趋于 −b*。
P3/P4 检查 N=256→512→1024 的偏差变化，不将“趋于”当成有限 N 的严格证明。

二、n=2 的事前预言
使用 S 的第二个负虚部谱顶特征对，普通 L2 归一化，左端缩放斜率取实正，
a=1/sqrt(2)，v(0)=sqrt(2) Re(phi_N,2)，不再归一化实初值。
计算 N=32,64,128,256,512,1024；较粗四级仅用于独立复核及趋势对照。
固定阻尼 κ_2=4 C_S（既有谱顶渐近式的 n² 系数），而不是把每个网格实部混作统一的 κ。
各级均在固定 t=(1/4,1,4)/κ_2 比较；另记录 −Re λ_N,2 与 κ_2 的差。

预言：b* 与 n=1 相同，无可调参数；rho_2(x)=2 sin²(2πx)，
E_2,t+E_2,xxx=−rho_2'/2 exp(−2κ_2 t)，
E_2(0,t)=E_2(1,t)=0，E_2,x(1,t)=−b* exp(−2κ_2 t)，E_2(.,0)=0（L2 初值）。
因此 E_2=D_2−b*w1,2，其中 w1,2 的右端导数为 exp(−2κ_2 t)。
P1(2)：b_N,2 趋于同一 b*，N≥256 的绝对差下降。
P2(2)：修正误差 ||P2,S,N,2−E_2||_2 随 N 减小，末次加倍的缩小倍数接近 2；
事前接受窗口暂取 1.5–2.7。此窗口只用于 n=2 的经验一阶趋势，不借用 n=1 的绝对数值。
同样报告固定 b* 与 b_N,2 两种版本。
P3(2)：未修正差不趋零，趋向 b*||w1,2||_2。
P4(2)：自由拟合系数在三个时刻均趋于 −b*。
另检查 |phi_N,2|² 对固定多项式和三角函数的弱积分与 rho_2 对应。

三、独立复核与误差控制
1. 从多项式系数独立装配 Hermite 单元矩阵；二次载荷用 −∫v v_x w H_i 直接形式，
   再与 1/2∫v²(wH_i)' 交叉检查。不导入原试点的求解器。
2. 独立重推 psi_B 的末单元恒等式、完整时间平衡、两尺度形式闭合；
   明确哪些是恒等式，哪些只在慢变量假设下成立。检查边界符号及 1/2 系数。
3. 用 Bloch 的 2×2 广义 Hermitian 符号、独立驻点求解、单元多项式精确积分重算 b*；
   不以 b_N 拟合 b*。独立结果算出后才与原小程序输出比较。
4. 连续参考使用提升 ell=x(x−1)，以 L2 初值处理 t=0 的边界导数不相容。
   E 的参考差目标≤1e-9，明显小于 P2 最小预测 3.4e-7；以空间加密或另一时间算法交叉核验。
   不将网格差当成经认证误差界；若实际精度不够，继续加密或明确判定未决。
5. 检查 S 高网格模态计算的条件性，并采用独立矩阵指数/时间算法或代数残差复核。
6. 所有结果无论是否吻合均保留；不把有限网格结果写成定理。

四、资源约束
所有数值工作顺序运行；BLAS、OpenMP、MKL、NumExpr 均限制为 1 个线程。
本任务计算进程降为 BelowNormal 优先级。大矩阵阶段前检查可用内存，
尽量将本进程峰值控制在约 1–1.5 GiB 以内，且保留至少 6 GiB 系统可用内存。
不停止、不改优先级、不写入任何 S2 进程或文件；不启动并发计算任务。


==> anc/B5_further/quadratic_limit/independent_check/predictions_frozen_independent_check_EN.txt <==
English translation of predictions_frozen_independent_check.txt

This is a translation made for the arXiv ancillary files on 2026-11-06. It is
not the frozen file. The frozen file is predictions_frozen_independent_check.txt
(written by GPT-6 Astra in Codex), kept in its original language (Chinese) and
unchanged; only its file name was changed when it was copied here. Notation as
in predictions_frozen_20261101_EN.md: kappa = C_S, b* = the constant b of the
paper, P2,S,N = the quadratic coefficient of the S-scheme. The file that it
reads, named in Chinese in the original, is the file copied here as
../predictions_frozen_20261101.md.

----------------------------------------------------------------------

Predictions and conventions of the independent check (frozen before the results were computed)

This file was written before any new spectral-top computation, recomputation
of b*, or continuous reference computation inside codex_check. The exact time of
writing / first initialization and the SHA-256 are recorded by initialize.py.
The original task files and the original pilot are read only; S1 and all
existing files are not modified.

1. The n=1 predictions of the original frozen file
File read: ../predictions_frozen_20261101.md (original Chinese file name).
P1: b_N -> b* ~ 0.0094219; the absolute differences on N=256, 512, 1024
decrease step by step.
P2: ||P2,S,N - E||_2 is about (7e-7, 1.0e-6, 1.1e-6) at N=512 and about
(3.4e-7, 5e-7, 6e-7) at N=1024, at the three times kappa t = 1/4, 1, 4.
"Allowed deviation 1.5 times" is read as: the computed value lies between
prediction/1.5 and prediction*1.5.
Section 3 of the original uses the limit b*, while the pilot table in its
Section 4 uses b_N. To remove the ambiguity, both versions of E are reported:
the main comparison E* = D - b* w1 (coefficient fully fixed), and an additional
comparison E_N = D - b_N w1; the main prediction is not fitted freely.
P3: ||P2,S,N - D||_2 does not decay; it tends to b* ||w1||_2, with the original
numbers (9.29e-5, 1.085e-4, 6.24e-5).
P4: the freely fitted c = <P2,S,N - D, w1>/||w1||^2 tends to -b* at all three
times.
P3/P4 check the change of the deviations along N = 256 -> 512 -> 1024; "tends
to" is not treated as a strict proof at finite N.

2. Predictions for n=2
Use the second spectral-top eigenpair of S with negative imaginary part,
ordinary L2 normalization, the scaled slope at the left end taken real
positive, a = 1/sqrt(2), v(0) = sqrt(2) Re(phi_N,2), without renormalizing the
real initial value.
Compute N = 32, 64, 128, 256, 512, 1024; the four coarser levels serve only for
the independent check and for comparing trends.
Fix the damping kappa_2 = 4 C_S (the n^2 coefficient of the existing
spectral-top asymptotics), instead of mixing the real part of each mesh into a
common kappa.
Compare all levels at the fixed t = (1/4, 1, 4)/kappa_2; also record the
difference between -Re lambda_N,2 and kappa_2.

Predictions: b* is the same as for n=1, with no adjustable parameter;
rho_2(x) = 2 sin^2(2 pi x),
E_2,t + E_2,xxx = -rho_2'/2 exp(-2 kappa_2 t),
E_2(0,t) = E_2(1,t) = 0, E_2,x(1,t) = -b* exp(-2 kappa_2 t), E_2(.,0) = 0
(L2 initial value).
Hence E_2 = D_2 - b* w1,2, where the derivative of w1,2 at the right end is
exp(-2 kappa_2 t).
P1(2): b_N,2 tends to the same b*; the absolute difference decreases for
N >= 256.
P2(2): the corrected error ||P2,S,N,2 - E_2||_2 decreases with N, and the
reduction factor of the last refinement is close to 2; the acceptance window
fixed in advance is 1.5-2.7. This window is used only for the empirical
first-order trend of n=2; it does not borrow the absolute numbers of n=1.
Both versions, with fixed b* and with b_N,2, are reported.
P3(2): the uncorrected difference does not tend to zero; it tends to
b* ||w1,2||_2.
P4(2): the freely fitted coefficient tends to -b* at all three times.
Also check that the weak integrals of |phi_N,2|^2 against fixed polynomials and
trigonometric functions correspond to rho_2.

3. Independent check and error control
1. Assemble the Hermite element matrices independently from polynomial
   coefficients; the quadratic load in the direct form -int v v_x w H_i, and
   cross-check with 1/2 int v^2 (w H_i)'. Do not import the solver of the
   original pilot.
2. Re-derive independently the last-cell identity for psi_B, the full time
   balance and the closure of the two-scale form; state which are identities
   and which hold only under the slow-variable assumption. Check the boundary
   signs and the factor 1/2.
3. Recompute b* by the 2x2 generalized Hermitian Bloch symbol, an independent
   stationary-point solve and exact integration of cell polynomials; do not fit
   b* from b_N. Compare with the output of the original small program only
   after the independent result has been computed.
4. The continuous reference uses the lifting ell = x(x-1) and treats the
   incompatibility of the boundary derivative at t=0 with an L2 initial value.
   Target for the reference difference of E: <= 1e-9, clearly below the
   smallest P2 prediction 3.4e-7; cross-check by spatial refinement or by
   another time algorithm. Mesh differences are not treated as certified error
   bounds; if the accuracy is insufficient, refine further or state that the
   question is undecided.
5. Check the conditioning of the S mode computations on fine meshes, and check
   by an independent matrix exponential / time algorithm or by algebraic
   residuals.
6. All results are kept whether they agree or not; results on finite meshes
   are not written as theorems.

4. Resource constraints
All numerical work runs sequentially; BLAS, OpenMP, MKL and NumExpr are limited
to one thread. The computing process runs at BelowNormal priority. Available
memory is checked before stages with large matrices; the peak of this process
is kept at about 1-1.5 GiB where possible, with at least 6 GiB of system memory
left free. No S2 process or file is stopped, reprioritized or written to; no
concurrent computation is started.


==> anc/B5_further/quadratic_limit/independent_check/run_reference.py <==
from audit_core import *
import argparse
p=argparse.ArgumentParser();p.add_argument('--N',type=int,required=True);p.add_argument('--cross',action='store_true');a=p.parse_args()
N=a.N;tic=time.perf_counter();f=Space(N,weighted=True);m=Modes(f);ell=f.x*(f.x-1)
ell_load=f.load(ell);ell_proj=la.cho_solve((m.L,True),ell_load);z0=-ell_proj
bstar=float(json.loads((RUN/'data/bloch_identity.json').read_text(encoding='utf-8'))['bstar'])
rows=[];arrays={};loads=[]
for n in [1,2]:
    mu=-2*n*n*CS;tt=times(n);bD=f.load(-n*np.pi*np.sin(2*n*np.pi*f.x));bW=-mu*ell_load
    cD,rD=m.source(bD);cW,rW=m.source(bW)
    D=np.stack([m.response(mu,cD,t).real for t in tt])
    Z=np.stack([(m.homogeneous(z0,t)+m.response(mu,cW,t)).real for t in tt])
    W=f.P@Z.T+ell[:,None]*np.exp(mu*tt)[None,:]
    E=f.P@D.T-bstar*W
    norms=lambda values:np.sqrt(np.sum(f.w[:,None]*values**2,axis=0)).tolist()
    rows.append(dict(n=n,mu=mu,D_L2=f.norm(D.T).tolist(),W1_L2=norms(W),E_L2=norms(E),source_projection_residuals=[rD,rW]))
    arrays.update({f'D{n}':D,f'Zw{n}':Z,f'times{n}':tt});loads.extend([(mu,bD),(mu,bW)])
    print('REFERENCE',N,n,rows[-1],flush=True)
if a.cross:
    guard();aug=np.zeros((f.size+4,f.size+4));aug[:f.size,:f.size]=m.B
    init=np.zeros((f.size+4,4))
    for j,(mu,b) in enumerate(loads):
        aug[:f.size,f.size+j]=la.solve_triangular(m.L,b,lower=True);aug[f.size+j,f.size+j]=mu;init[f.size+j,j]=1
        if j%2:init[:f.size,j]=m.L.T@z0
    print('REFERENCE EXPM START',N,flush=True);E=la.expm(aug*(.0625/CS));del aug;cross={1:{},2:{}}
    for power in [1,2,4,8,16,32,64]:
        if power!=1:E=E@E
        for n,lookup in [(1,{4:0,16:1,64:2}),(2,{1:0,4:1,16:2})]:
            if power in lookup:cross[n][lookup[power]]=m.physical((E@init)[:f.size,2*n-2:2*n])
        print('REFERENCE EXPM POWER',N,power,'elapsed',time.perf_counter()-tic,flush=True)
    for n in [1,2]:
        dd=np.stack([cross[n][k][:,0] for k in range(3)]);zz=np.stack([cross[n][k][:,1] for k in range(3)])
        rows[n-1]['D_modal_vs_expm_L2']=f.norm((arrays[f'D{n}']-dd).T).tolist()
        rows[n-1]['W1_modal_vs_expm_L2']=f.norm((arrays[f'Zw{n}']-zz).T).tolist()
        rows[n-1]['E_modal_vs_expm_L2']=f.norm((arrays[f'D{n}']-dd-bstar*(arrays[f'Zw{n}']-zz)).T).tolist()
        arrays.update({f'Dexpm{n}':dd,f'Zwexpm{n}':zz})
        print('REFERENCE CROSS',N,n,rows[n-1]['E_modal_vs_expm_L2'],flush=True)
meta=dict(N=N,rows=rows,condition1_est=m.condition1,seconds=time.perf_counter()-tic,resources=resource_status(),
          lift='ell=x(x-1), ell_x(1)=1, ell_xxx=0; projected initial z0=-Pi_W ell; L2 initial condition')
write_npz(RUN/f'data/ref{N}.npz',**arrays);write_json(RUN/f'data/ref{N}.json',meta)


==> anc/B5_further/quadratic_limit/independent_check/run_s_case.py <==
from audit_core import *
import argparse
p=argparse.ArgumentParser();p.add_argument('--N',type=int,required=True);p.add_argument('--cross',action='store_true');args=p.parse_args()
N=args.N;tic=time.perf_counter();f=Space(N);m=Modes(f);ids=np.argsort(m.val.imag)[:2]
rows=[];saved={};loads=[]
for n,j in enumerate(ids,start=1):
    dense_lam=m.val[j];dense_phi=m.physical(m.U[:,j]);dense_phi/=f.norm(dense_phi)
    # Sparse shift-invert supplies an independent eigenvector/real-part evaluation.
    lam,vec=spla.eigs(f.K.astype(complex),M=f.M.astype(complex),k=1,sigma=dense_lam+2+3j,
                      v0=np.linspace(1,2,f.size).astype(complex),tol=3e-13,maxiter=1000)
    lam=complex(lam[0]);phi=vec[:,0];phi/=f.norm(phi);phi*=np.exp(-1j*np.angle(phi[0]))
    dense_phi*=np.exp(-1j*np.angle(dense_phi[0]));v0=np.sqrt(2)*phi.real
    b0,bp,loadchecks=f.mode_loads(phi);c0,rc0=m.source(b0);cp,rcp=m.source(bp)
    tt=times(n);slow=np.stack([m.response(2*lam.real,c0,t).real for t in tt]);fast=np.stack([2*m.response(2*lam,cp,t).real for t in tt]);Q=slow+fast
    Qt=np.stack([m.response(2*lam.real,c0,t,True).real+2*m.response(2*lam,cp,t,True).real for t in tt])
    phi_q=f.P@phi;bn=float(.5*np.sum(f.w*abs(phi_q)**2*(f.G@f.psi)))
    bdirect=float(f.psi@b0);bal=[]
    for k,t in enumerate(tt):
        total_load=b0*np.exp(2*lam.real*t)+2*np.real(bp*np.exp(2*lam*t))
        forcing=float(f.psi@total_load);moment_t=float(f.psi@(f.M@Qt[k]));last=float(N*(Q[k,-2]+.5*Q[k,-1]))
        values=np.r_[0,slow[k,1::2],0]
        outer_right=N*(25*values[-1]-48*values[-2]+36*values[-3]-16*values[-4]+3*values[-5])/12
        bal.append(dict(t=float(t),forcing=forcing,mean_forcing=float(bn*np.exp(2*lam.real*t)),
                        last_cell_combination=last,time_moment=moment_t,time_moment_over_h2=moment_t*N*N,
                        exact_balance_error=moment_t+last-forcing,outer_right_derivative_from_nodes=float(outer_right)))
    tests=[('1',np.ones_like(f.x))]+[(f'x^{k}',f.x**k) for k in range(1,5)]
    tests += [(f'{name}({k}pi x)',fun(k*np.pi*f.x)) for k in range(1,13) for name,fun in [('sin',np.sin),('cos',np.cos)]]
    rho=2*np.sin(n*np.pi*f.x)**2;moments=[dict(test=nm,error=float(np.sum(f.w*(abs(phi_q)**2-rho)*v))) for nm,v in tests]
    residual=f.K@phi-lam*(f.M@phi)
    row=dict(N=N,n=n,kappa=n*n*CS,eigenvalue_real=lam.real,eigenvalue_imag=lam.imag,
             phi_L2=f.norm(phi),real_initial_L2=f.norm(v0),b_N=bn,b_N_direct_load=bdirect,
             b_definition_difference=bn-bdirect,
             eigenpair_residual=float(la.norm(residual)/(la.norm(f.K@phi)+abs(lam)*la.norm(f.M@phi))),
             dense_vs_sparse_eigenvalue_absolute=float(abs(lam-dense_lam)),dense_vs_sparse_phi_L2=f.norm(phi-dense_phi),
             source_projection_residuals=[rc0,rcp],load_checks=loadchecks,
             Q_L2=f.norm(Q.T).tolist(),fast_L2=f.norm(fast.T).tolist(),balances=bal,
             weak_moments=moments,weak_max=max(abs(a['error']) for a in moments))
    prior=next((r for r in OLD['pairs'] if r['N']==N and r['n']==n),None)
    if prior:
        ref=complex(float(prior['real_scaled']),-float(prior['imag_scaled'])*N**3)
        row['prior_high_precision_eigenvalue_relative']=float(abs(lam-ref)/abs(ref))
        row['prior_high_precision_real_absolute']=float(abs(lam.real-ref.real))
    if n==1 and N<=256:
        old=np.load(PILOT/f'data/S_N{N}.npz')
        row['original_pilot_Q_difference_L2']=f.norm((Q-old['Q']).T).tolist()
        row['original_pilot_phi_difference_L2']=f.norm(phi-old['phi'])
    rows.append(row);loads.append((lam,b0,bp));saved.update({f'phi{n}':phi,f'v0_{n}':v0,f'Q{n}':Q,f'slow{n}':slow,f'fast{n}':fast,f'Qt{n}':Qt,f'times{n}':tt})
    print('S RESULT',N,n,'b',bn,'Q',row['Q_L2'],'pilot diff',row.get('original_pilot_Q_difference_L2'),'balance',max(abs(x['exact_balance_error']) for x in bal),flush=True)
if args.cross:
    guard();aug=np.zeros((f.size+6,f.size+6));aug[:f.size,:f.size]=m.B
    for z,(lam,b0,bp) in enumerate(loads):
        g0=la.solve_triangular(m.L,b0,lower=True);gp=la.solve_triangular(m.L,bp,lower=True)
        j=f.size+3*z;aug[:f.size,j:j+3]=np.column_stack([g0,2*gp.real,-2*gp.imag])
        a=2*lam.real;b=2*lam.imag;aug[j:j+3,j:j+3]=[[a,0,0],[0,a,-b],[0,b,a]]
    delta=.0625/CS;crosses={1:{},2:{}}
    print('S EXPM START',N,resource_status(),flush=True)
    E=la.expm(aug*delta);del aug
    for power in [1,2,4,8,16,32,64]:
        if power!=1:E=E@E
        for n,lookup in [(1,{4:0,16:1,64:2}),(2,{1:0,4:1,16:2})]:
            if power in lookup:
                j=f.size+3*(n-1);k=lookup[power]
                crosses[n][k]=m.physical(E[:f.size,j]+E[:f.size,j+1])
        print('S EXPM POWER',N,power,'elapsed',time.perf_counter()-tic,resource_status(),flush=True)
    for n in [1,2]:
        Qc=np.stack([crosses[n][k] for k in range(3)])
        rows[n-1]['modal_vs_real_augmented_expm_L2']=f.norm((saved[f'Q{n}']-Qc).T).tolist()
        saved[f'Qexpm{n}']=Qc
        print('S CROSS',N,n,rows[n-1]['modal_vs_real_augmented_expm_L2'],flush=True)
meta=dict(N=N,condition1_est=m.condition1,seconds=time.perf_counter()-tic,rows=rows,resources=resource_status())
write_npz(RUN/f'data/S{N}.npz',**saved);write_json(RUN/f'data/S{N}.json',meta)


==> anc/B5_further/quadratic_limit/independent_check/sequence.py <==
"""Strictly sequential child processes; no worker pools and no overlapping solves."""
import os,sys,subprocess,datetime
from pathlib import Path
RUN=Path(__file__).resolve().parent
for key in ['OPENBLAS_NUM_THREADS','OMP_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS','VECLIB_MAXIMUM_THREADS']:os.environ[key]='1'
jobs=[('S64',['run_s_case.py','--N','64']),('S128',['run_s_case.py','--N','128']),
      ('S256',['run_s_case.py','--N','256','--cross']),
      ('ref256',['run_reference.py','--N','256','--cross']),
      ('ref512',['run_reference.py','--N','512','--cross']),
      ('ref1024',['run_reference.py','--N','1024','--cross']),
      ('S512',['run_s_case.py','--N','512','--cross']),
      ('S1024',['run_s_case.py','--N','1024','--cross'])]
for name,args in jobs:
    with (RUN/'logs'/f'{name}.txt').open('x',encoding='utf-8') as log:
        print('SEQUENTIAL START',name,datetime.datetime.now(datetime.timezone.utc).isoformat(),flush=True)
        command=[sys.executable,'-B','-X','utf8',str(RUN/args[0])]+args[1:]
        child=subprocess.Popen(command,cwd=RUN,stdout=subprocess.PIPE,stderr=subprocess.STDOUT,text=True,encoding='utf-8',env=os.environ)
        for line in child.stdout:log.write(line);log.flush();print(line,end='',flush=True)
        code=child.wait()
        if code:raise SystemExit(f'{name} exited with code {code}; subsequent solves not started.')
print('ALL SEQUENTIAL JOBS FINISHED',flush=True)


==> anc/B5_further/quadratic_limit/neumann_check.py <==
"""Quick test: does an extra Neumann forcing at x=1 close the gap P2,S - D?

Hypothesis. psi_B = constant-slope grid mode (slope 1 at nodes 0..N-1, slope 0 at node N).
(x'',psi_B') lives only in the last cell. Balancing gives
    A_x(1,t) = -b_N exp(2 Re(lambda) t),  b_N = (1/2)(|phi|^2, psi_B').
Candidate limit: D + (-b) w1, where
    w1_t + w1_xxx = 0, w1(0,t)=w1(1,t)=0, w1_x(1,t)=exp(-2 kappa t), w1(x,0)=0.
Reads the pilot data only; writes nothing into the pilot folder.
"""
import sys
sys.dont_write_bytecode = True
sys.path.insert(0, r'D:\Claude\Other Nonlinear\numerics\spectral_top_quadratic_20261101')
from common import *
from run_s import Spectral

fine = FEM(2048, 'W')
D = np.load(RUN/'data/D2048_tight.npz')['Q'][:, :, -1]          # (3,4095)
ell_f = fine.x*(fine.x-1)                                       # lift: ell(0)=ell(1)=0, ell'(1)=1, ell'''=0


def unit_response(NW, mu):
    """Unit Neumann response on the W mesh, as X_h part z plus lift ell*exp(mu t)."""
    f = FEM(NW, 'W'); s = Spectral(f)
    ell = f.x*(f.x-1)
    b0 = f.value_force(-ell)                                    # z(0) = -ell, L2(rho) projected
    bF = f.value_force(-mu*ell)                                 # z_t = A z - mu ell exp(mu t)
    y0 = s.Ui@(s.Ri.T@b0)
    Z = []
    for t in TIMES:
        hom = s.Ri@(s.U@(np.exp(s.e*t)*y0))
        Z.append((hom+s.response(mu, bF, t)).real)
    return np.stack(Z), float(np.linalg.cond(s.U))


def fnorm(g):
    return float(np.sqrt(fine.w@(g*g)))


print('unit response, convergence in the W mesh', flush=True)
Zs = {}
for NW in [64, 128, 256]:
    Z, cond = unit_response(NW, -2*KAPPA)
    Zs[NW] = fine.P@fine.inject(NW, Z.T)                         # (nq,3)
    full = Zs[NW]+np.outer(ell_f, np.exp(-2*KAPPA*TIMES))
    print(NW, 'cond', f'{cond:.2e}', '||w1||', [f'{fnorm(full[:, k]):.5e}' for k in range(3)], flush=True)
W1 = Zs[256]+np.outer(ell_f, np.exp(-2*KAPPA*TIMES))
print('W mesh 128 vs 256', [f'{fnorm(Zs[128][:, k]-Zs[256][:, k]):.2e}' for k in range(3)], flush=True)

Dq = fine.P@D.T
print('||D||', [f'{fnorm(Dq[:, k]):.5e}' for k in range(3)], flush=True)

rows = []
for N in NS:
    z = np.load(RUN/f'data/S_N{N}.npz')
    phi = z['phi']; Q = z['Q']; lam = complex(z['eigenvalue'])
    f = FEM(N, 'S')
    h = 1/N
    psiB = np.zeros(f.n); psiB[::2] = h                          # scaled-slope dofs: reduced even indices
    row = psiB@f.K
    nz = np.nonzero(abs(row) > 1e-9*abs(row).max())[0]
    G = f.density_force(np.abs(f.P@phi)**2)
    b = float(psiB@G)
    Qq = fine.P@fine.inject(N, Q.T)
    gap = Qq-Dq
    print(f'\nN={N} Re lam={lam.real:.3f} b_N={b:.6f} last-cell row dofs {nz.tolist()} of {f.n}', flush=True)
    for k in range(3):
        g0 = fnorm(gap[:, k])
        pred = -b*W1[:, k]
        res = fnorm(gap[:, k]-pred)
        c = float(fine.w@(gap[:, k]*W1[:, k])/(fine.w@(W1[:, k]*W1[:, k])))
        resfit = fnorm(gap[:, k]-c*W1[:, k])
        print(f'  kt={TIMES[k]*KAPPA:4.2f} gap={g0:.4e} after correction={res:.4e} '
              f'best c={c:+.5f} (pred {-b:+.5f}) residual at best c={resfit:.4e}', flush=True)


==> anc/B5_further/quadratic_limit/neumann_check_stdout.txt <==
unit response, convergence in the W mesh
64 cond 7.11e+03 ||w1|| ['9.85748e-03', '1.15199e-02', '6.62379e-03']
128 cond 4.35e+04 ||w1|| ['9.85774e-03', '1.15201e-02', '6.62386e-03']
256 cond 1.02e+05 ||w1|| ['9.85780e-03', '1.15202e-02', '6.62387e-03']
W mesh 128 vs 256 ['1.23e-07', '6.55e-08', '3.64e-08']
||D|| ['2.76022e-04', '5.93150e-04', '5.54830e-04']

N=32 Re lam=-1581.319 b_N=0.009483 last-cell row dofs [61, 62] of 63
  kt=0.25 gap=9.1059e-05 after correction=1.4290e-05 best c=-0.00913 (pred -0.00948) residual at best c=1.3859e-05
  kt=1.00 gap=1.0297e-04 after correction=2.3473e-05 best c=-0.00873 (pred -0.00948) residual at best c=2.1833e-05
  kt=4.00 gap=5.0697e-05 after correction=2.6228e-05 best c=-0.00700 (pred -0.00948) residual at best c=2.0450e-05

N=64 Re lam=-1582.795 b_N=0.009446 last-cell row dofs [125, 126] of 127
  kt=0.25 gap=9.1775e-05 after correction=6.0365e-06 best c=-0.00929 (pred -0.00945) residual at best c=5.8408e-06
  kt=1.00 gap=1.0499e-04 after correction=9.5617e-06 best c=-0.00908 (pred -0.00945) residual at best c=8.5988e-06
  kt=4.00 gap=5.5998e-05 after correction=1.0859e-05 best c=-0.00836 (pred -0.00945) residual at best c=8.1582e-06

N=128 Re lam=-1580.188 b_N=0.009429 last-cell row dofs [253, 254] of 255
  kt=0.25 gap=9.2269e-05 after correction=2.8135e-06 best c=-0.00936 (pred -0.00943) residual at best c=2.7201e-06
  kt=1.00 gap=1.0663e-04 after correction=4.2934e-06 best c=-0.00925 (pred -0.00943) residual at best c=3.7673e-06
  kt=4.00 gap=5.9242e-05 after correction=4.8694e-06 best c=-0.00893 (pred -0.00943) residual at best c=3.5616e-06

N=256 Re lam=-1578.058 b_N=0.009424 last-cell row dofs [509, 510] of 511
  kt=0.25 gap=9.2558e-05 after correction=1.3679e-06 best c=-0.00939 (pred -0.00942) residual at best c=1.3225e-06
  kt=1.00 gap=1.0756e-04 after correction=2.0355e-06 best c=-0.00934 (pred -0.00942) residual at best c=1.7604e-06
  kt=4.00 gap=6.0850e-05 after correction=2.2959e-06 best c=-0.00918 (pred -0.00942) residual at best c=1.6518e-06


==> anc/B5_further/quadratic_limit/predictions_frozen_20261101.md <==
# 边界强迫假设：事后提出，N=512、1024 的预言事前冻结

写定时间：2026-11-01，America/New_York。写定时尚未计算 N=512、1024。

## 1. 起因

原预言的候选极限 D(t) 与计算不符。S 的二次项收敛到非零极限，但这个极限不是 D。
N=256 时差距为 9.26e-5、1.076e-4、6.08e-5，不随 N 缩小。

## 2. 假设的机理（事后提出，未证明）

记 b(s)=s−3s²+2s³。取 ψ_B∈X_h：节点值全为 0；节点 0,…,N−1 的斜率为 1；节点 N 的斜率为 0。

(a) 精确恒等式。x″ 在每个单元上是线性函数，b′ 关于单元中点是偶函数，且均值为零。
所以 (x″,ψ_B′) 只剩最后一个单元：

    (x″,ψ_B′) = −x_{N−1}/h − ½ x′_{N−1}，对所有 x∈X_h 成立。

(b) 常斜率网格模几乎是伴随算子的零向量。它的频率为零（W(2π)=0），附近的光学支以约 210/h² 的速度向右传播。

(c) 取 P₂ = A + h B b(x/h)，A 为慢分量。对 ψ_B 检验，时间导数项是 O(h²)。平衡得到

    B(1,t) = ½(v²,ψ_B′)。

(d) 右端条件 x′(1)=0 要求 A_x(1,t) + B(1,t) = 0。于是慢分量得到非齐次 Neumann 数据。

单元尺度的载荷本身不进入慢方程，但被网格模累积，运到右端。

## 3. 修正后的候选极限

    E_t + E_xxx = −½ ρ′(x) e^{−2κt}，
    E(0,t)=E(1,t)=0，E_x(1,t) = −𝔟 e^{−2κt}，E(x,0)=0。

这里 ρ=2sin²(πx)，κ=𝒞_S，并且

    𝔟 = ½ ∫₀¹ γ(s) b′(s) ds。

γ 是 ξ* 处 Bloch 单元函数的 |·|²，归一化到单位积分。**没有可调参数。**

等价写法：E = D − 𝔟 w₁。w₁ 满足齐次方程，w₁_x(1,t)=e^{−2κt}，其余边界值和初值为零。

## 4. 现有数据对照（事后）

𝔟 的两种算法：
- 单元函数在 ξ* 处直接算：𝔟* = 0.0094219。
- 由特征向量算 𝔟_N=½(|φ_N|²,ψ_B′)：N=32, 64, 128, 256 依次为 0.009483, 0.009446, 0.009429, 0.009424。

‖P₂,S,N − D‖₂ 与 ‖P₂,S,N − E‖₂（E 用 𝔟_N）：

| N | κt=1/4 | κt=1 | κt=4 |
|---|---|---|---|
| 差 D，N=256 | 9.26e-5 | 1.076e-4 | 6.08e-5 |
| 差 E，N=32 | 1.43e-5 | 2.35e-5 | 2.62e-5 |
| 差 E，N=64 | 6.04e-6 | 9.56e-6 | 1.09e-5 |
| 差 E，N=128 | 2.81e-6 | 4.29e-6 | 4.87e-6 |
| 差 E，N=256 | 1.37e-6 | 2.04e-6 | 2.30e-6 |

差距约每加密一倍减半，N=256 时比原差距小约 30–70 倍。

自由拟合系数 c 时，N=256 得 −0.00939、−0.00934、−0.00918，随 N 趋向 −𝔟。

另一项吻合：𝔟*‖w₁‖₂ = 9.288e-5、1.0854e-4、6.241e-5。
试点报告里"原始响应减低频响应"的差为 9.28e-5、1.085e-4、6.23e-5。

## 5. 事前预言（N=512、1024，计算前写定）

(P1) 𝔟_N 继续趋向 𝔟*=0.0094219，|𝔟_N−𝔟*| 随 N 单调下降。

(P2) ‖P₂,S,N − E‖₂ 仍约按 1/N 衰减：
N=512 约 7e-7、1.0e-6、1.1e-6；N=1024 约 3.4e-7、5e-7、6e-7。容许偏差 1.5 倍。
前提是参考解 E 的误差明显低于这些量。

(P3) ‖P₂,S,N − D‖₂ 不衰减，趋向 9.29e-5、1.085e-4、6.24e-5。

(P4) 自由拟合系数 c 在三个时刻都趋向 −𝔟*。

结果不符时如实写出，不改本文件。

## 6. 限制

以上全部是数值和形式推导，没有证明。第 2、3 节的假设是看到差距之后提出的，第 4 节不是事前检验。
只有第 5 节是事前预言。


==> anc/B5_further/quadratic_limit/predictions_frozen_20261101_EN.md <==
# English translation of `predictions_frozen_20261101.md`

This is a translation made for the arXiv ancillary files on 2026-11-06. It is
not the frozen file. The frozen file is `predictions_frozen_20261101.md`, kept
in its original language (Chinese) and unchanged; only its file name was
changed when it was copied here.

Translator's notes (not part of the frozen file). The file uses the notation of
an earlier draft:
- κ is the constant 𝒞_S of the paper; ρ = 2 sin²(πx) is 𝔡 of the paper;
- 𝔟* (the cell value) is 𝔟 of the paper, 𝔟 ≈ 0.0094219;
- D is the first candidate limit, without the boundary term; E is the limit of
  Theorem 4.3 of the paper; P₂,S,N is the quadratic coefficient of the S-scheme
  on N elements, written P̊₂,h in the paper; w₁ is the term multiplying 𝔟.
- The file uses x as the name of a discrete function. The paper uses v.

---

# Boundary-forcing hypothesis: proposed after the fact; predictions for N=512, 1024 frozen in advance

Written on 2026-11-01, America/New_York. At the time of writing, N=512 and 1024
had not been computed.

## 1. Origin

The candidate limit D(t) of the original prediction did not agree with the
computation. The quadratic term of S converges to a nonzero limit, but this
limit is not D. At N=256 the gaps are 9.26e-5, 1.076e-4, 6.08e-5, and they do
not shrink with N.

## 2. Hypothesized mechanism (proposed after the fact, not proved)

Write b(s) = s − 3s² + 2s³. Take ψ_B ∈ X_h with all nodal values 0, slope 1 at
the nodes 0, …, N−1, and slope 0 at node N.

(a) Exact identity. On each cell x″ is linear, and b′ is even about the cell
midpoint with mean zero. Hence only the last cell remains in (x″, ψ_B′):

    (x″, ψ_B′) = −x_{N−1}/h − ½ x′_{N−1}, for all x ∈ X_h.

(b) The constant-slope mesh mode is almost a null vector of the adjoint
operator. Its frequency is zero (W(2π) = 0), and the nearby optical branch
travels to the right with speed about 210/h².

(c) Take P₂ = A + h B b(x/h), with A the slow component. Testing with ψ_B, the
time-derivative term is O(h²). The balance gives

    B(1,t) = ½ (v², ψ_B′).

(d) The right boundary condition x′(1) = 0 requires A_x(1,t) + B(1,t) = 0. So
the slow component receives inhomogeneous Neumann data.

The cell-scale load itself does not enter the slow equation, but it is
accumulated by the mesh mode and carried to the right end.

## 3. Corrected candidate limit

    E_t + E_xxx = −½ ρ′(x) e^{−2κt},
    E(0,t) = E(1,t) = 0, E_x(1,t) = −𝔟 e^{−2κt}, E(x,0) = 0.

Here ρ = 2 sin²(πx), κ = 𝒞_S, and

    𝔟 = ½ ∫₀¹ γ(s) b′(s) ds.

γ is |·|² of the Bloch cell function at ξ*, normalized to unit integral.
**There is no adjustable parameter.**

Equivalent form: E = D − 𝔟 w₁, where w₁ solves the homogeneous equation with
w₁_x(1,t) = e^{−2κt} and zero for the other boundary values and the initial
value.

## 4. Comparison with existing data (after the fact)

Two ways to compute 𝔟:
- directly from the cell function at ξ*: 𝔟* = 0.0094219;
- from the eigenvector, 𝔟_N = ½ (|φ_N|², ψ_B′): N = 32, 64, 128, 256 give
  0.009483, 0.009446, 0.009429, 0.009424.

‖P₂,S,N − D‖₂ and ‖P₂,S,N − E‖₂ (E with 𝔟_N):

| N | κt=1/4 | κt=1 | κt=4 |
|---|---|---|---|
| gap to D, N=256 | 9.26e-5 | 1.076e-4 | 6.08e-5 |
| gap to E, N=32 | 1.43e-5 | 2.35e-5 | 2.62e-5 |
| gap to E, N=64 | 6.04e-6 | 9.56e-6 | 1.09e-5 |
| gap to E, N=128 | 2.81e-6 | 4.29e-6 | 4.87e-6 |
| gap to E, N=256 | 1.37e-6 | 2.04e-6 | 2.30e-6 |

The gap is roughly halved per refinement. At N=256 it is about 30–70 times
smaller than the original gap.

With a freely fitted coefficient c, N=256 gives −0.00939, −0.00934, −0.00918,
tending to −𝔟 as N grows.

Another agreement: 𝔟*‖w₁‖₂ = 9.288e-5, 1.0854e-4, 6.241e-5. The pilot report's
difference "original response minus low-frequency response" is 9.28e-5,
1.085e-4, 6.23e-5.

## 5. Predictions (N=512, 1024, written before the computation)

(P1) 𝔟_N keeps tending to 𝔟* = 0.0094219, and |𝔟_N − 𝔟*| decreases
monotonically in N.

(P2) ‖P₂,S,N − E‖₂ still decays roughly like 1/N: N=512 about 7e-7, 1.0e-6,
1.1e-6; N=1024 about 3.4e-7, 5e-7, 6e-7. Allowed deviation: a factor 1.5. This
presupposes that the error of the reference solution E is clearly below these
values.

(P3) ‖P₂,S,N − D‖₂ does not decay; it tends to 9.29e-5, 1.085e-4, 6.24e-5.

(P4) The freely fitted coefficient c tends to −𝔟* at all three times.

If the results disagree, this is reported as it is, and this file is not
changed.

## 6. Limitations

All of the above is numerical and formal derivation, without proof. The
hypotheses of Sections 2 and 3 were proposed after the gap was seen; Section 4
is not a test made in advance. Only Section 5 is a prediction made in advance.


==> anc/B5_further/running_times/parallel.json <==
{
 "cpu_count": 8,
 "parallel_wall_seconds": 47.18790510017425,
 "part_seconds": {
  "linear_fine": 46.1097116000019,
  "linear_coarse": 6.681136900093406,
  "nonlinear_coarse": 37.88235510000959
 },
 "direct_nonlinear_fine_serial_seconds_to_last_mark": 207.01968450006098,
 "rows": [
  {
   "t": 0.01,
   "err_combined": 6.293514739522654e-09
  },
  {
   "t": 0.1,
   "err_combined": 1.044445906316653e-10
  }
 ],
 "note": "direct nonlinear fine time is the serial measurement of timing.json"
}

==> anc/B5_further/running_times/parallel_log.txt <==
cpu_count 8
linear_fine seconds in process 46.11
linear_coarse seconds in process 6.681
nonlinear_coarse seconds in process 37.882
parallel wall time (pool start to last result) 47.188
{
 "cpu_count": 8,
 "parallel_wall_seconds": 47.18790510017425,
 "part_seconds": {
  "linear_fine": 46.1097116000019,
  "linear_coarse": 6.681136900093406,
  "nonlinear_coarse": 37.88235510000959
 },
 "direct_nonlinear_fine_serial_seconds_to_last_mark": 207.01968450006098,
 "rows": [
  {
   "t": 0.01,
   "err_combined": 6.293514739522654e-09
  },
  {
   "t": 0.1,
   "err_combined": 1.044445906316653e-10
  }
 ],
 "note": "direct nonlinear fine time is the serial measurement of timing.json"
}


==> anc/B5_further/running_times/run_log.txt <==
marks [0.01, 0.1]
linear_fine repeat 0 seconds 42.436 {0.01: 40.836, 0.1: 42.436} steps 33800 iters 0
linear_fine repeat 1 seconds 46.584 {0.01: 43.818, 0.1: 46.584} steps 33800 iters 0
linear_coarse repeat 0 seconds 7.408 {0.01: 7.17, 0.1: 7.408} steps 33704 iters 0
linear_coarse repeat 1 seconds 7.49 {0.01: 7.169, 0.1: 7.49} steps 33704 iters 0
nonlinear_coarse repeat 0 seconds 48.998 {0.01: 46.961, 0.1: 48.998} steps 33704 iters 66901
nonlinear_coarse repeat 1 seconds 50.81 {0.01: 48.521, 0.1: 50.81} steps 33704 iters 66901
nonlinear_fine repeat 0 seconds 215.188 {0.01: 206.184, 0.1: 215.188} steps 33800 iters 67272
nonlinear_fine repeat 1 seconds 207.02 {0.01: 197.126, 0.1: 207.02} steps 33800 iters 67272
{"t": 0.01, "t_ref": 0.01, "u_norm": 0.0754, "err_linear_fine": 0.00012078142263394652, "err_nonlinear_coarse": 2.762184709806595e-06, "err_combined": 6.293514739522654e-09, "err_nonlinear_fine": 4.1849470456133326e-09, "seconds_linear_fine": 40.8356, "steps_linear_fine": 32392, "lus_linear_fine": 11799, "lusolves_linear_fine": 97176, "nonlin_linear_fine": 0, "iters_linear_fine": 0, "halvings_linear_fine": 0, "seconds_linear_coarse": 7.1704, "steps_linear_coarse": 32296, "lus_linear_coarse": 11751, "lusolves_linear_coarse": 96888, "nonlin_linear_coarse": 0, "iters_linear_coarse": 0, "halvings_linear_coarse": 0, "seconds_nonlinear_coarse": 46.9607, "steps_nonlinear_coarse": 32296, "lus_nonlinear_coarse": 11751, "lusolves_nonlinear_coarse": 288240, "nonlin_nonlinear_coarse": 318920, "iters_nonlinear_coarse": 63784, "halvings_nonlinear_coarse": 0, "seconds_nonlinear_fine": 197.1263, "steps_nonlinear_fine": 32392, "lus_nonlinear_fine": 11799, "lusolves_nonlinear_fine": 289641, "nonlin_nonlinear_fine": 320775, "iters_nonlinear_fine": 64155, "halvings_nonlinear_fine": 0, "seconds_combined": 94.9667}
{"t": 0.1, "t_ref": 0.1, "u_norm": 8.24458680049241e-05, "err_linear_fine": 3.096059131229573e-07, "err_nonlinear_coarse": 1.3658062007137783e-08, "err_combined": 1.044445906316653e-10, "err_nonlinear_fine": 6.643960307722308e-11, "seconds_linear_fine": 42.4362, "steps_linear_fine": 33800, "lus_linear_fine": 12276, "lusolves_linear_fine": 101400, "nonlin_linear_fine": 0, "iters_linear_fine": 0, "halvings_linear_fine": 0, "seconds_linear_coarse": 7.4083, "steps_linear_coarse": 33704, "lus_linear_coarse": 12228, "lusolves_linear_coarse": 101112, "nonlin_linear_coarse": 0, "iters_linear_coarse": 0, "halvings_linear_coarse": 0, "seconds_nonlinear_coarse": 48.9977, "steps_nonlinear_coarse": 33704, "lus_nonlinear_coarse": 12228, "lusolves_nonlinear_coarse": 301815, "nonlin_nonlinear_coarse": 334505, "iters_nonlinear_coarse": 66901, "halvings_nonlinear_coarse": 0, "seconds_nonlinear_fine": 207.0197, "steps_nonlinear_fine": 33800, "lus_nonlinear_fine": 12276, "lusolves_nonlinear_fine": 303216, "nonlin_nonlinear_fine": 336360, "iters_nonlinear_fine": 67272, "halvings_nonlinear_fine": 0, "seconds_combined": 98.8422}


==> anc/B5_further/running_times/timing.json <==
{
 "datum": "D2",
 "eps": 0.125,
 "fine": 1024,
 "coarse": 64,
 "reference": 4096,
 "level": 3,
 "repeats": 2,
 "timing": "minimum over repeats of wall-clock seconds to the last mark; single thread",
 "machine": "Windows-11-10.0.26300-SP0",
 "processor": "Intel64 Family 6 Model 140 Stepping 1, GenuineIntel",
 "python": "3.12.14",
 "rows": [
  {
   "t": 0.01,
   "t_ref": 0.01,
   "u_norm": 0.07539903659424876,
   "err_linear_fine": 0.00012078142263394652,
   "err_nonlinear_coarse": 2.762184709806595e-06,
   "err_combined": 6.293514739522654e-09,
   "err_nonlinear_fine": 4.1849470456133326e-09,
   "seconds_linear_fine": 40.83562849997543,
   "steps_linear_fine": 32392,
   "lus_linear_fine": 11799,
   "lusolves_linear_fine": 97176,
   "nonlin_linear_fine": 0,
   "iters_linear_fine": 0,
   "halvings_linear_fine": 0,
   "seconds_linear_coarse": 7.170393800130114,
   "steps_linear_coarse": 32296,
   "lus_linear_coarse": 11751,
   "lusolves_linear_coarse": 96888,
   "nonlin_linear_coarse": 0,
   "iters_linear_coarse": 0,
   "halvings_linear_coarse": 0,
   "seconds_nonlinear_coarse": 46.96065989998169,
   "steps_nonlinear_coarse": 32296,
   "lus_nonlinear_coarse": 11751,
   "lusolves_nonlinear_coarse": 288240,
   "nonlin_nonlinear_coarse": 318920,
   "iters_nonlinear_coarse": 63784,
   "halvings_nonlinear_coarse": 0,
   "seconds_nonlinear_fine": 197.12627130001783,
   "steps_nonlinear_fine": 32392,
   "lus_nonlinear_fine": 11799,
   "lusolves_nonlinear_fine": 289641,
   "nonlin_nonlinear_fine": 320775,
   "iters_nonlinear_fine": 64155,
   "halvings_nonlinear_fine": 0,
   "seconds_combined": 94.96668220008723
  },
  {
   "t": 0.1,
   "t_ref": 0.1,
   "u_norm": 8.24458680049241e-05,
   "err_linear_fine": 3.096059131229573e-07,
   "err_nonlinear_coarse": 1.3658062007137783e-08,
   "err_combined": 1.044445906316653e-10,
   "err_nonlinear_fine": 6.643960307722308e-11,
   "seconds_linear_fine": 42.43618670012802,
   "steps_linear_fine": 33800,
   "lus_linear_fine": 12276,
   "lusolves_linear_fine": 101400,
   "nonlin_linear_fine": 0,
   "iters_linear_fine": 0,
   "halvings_linear_fine": 0,
   "seconds_linear_coarse": 7.408294999971986,
   "steps_linear_coarse": 33704,
   "lus_linear_coarse": 12228,
   "lusolves_linear_coarse": 101112,
   "nonlin_linear_coarse": 0,
   "iters_linear_coarse": 0,
   "halvings_linear_coarse": 0,
   "seconds_nonlinear_coarse": 48.99771440005861,
   "steps_nonlinear_coarse": 33704,
   "lus_nonlinear_coarse": 12228,
   "lusolves_nonlinear_coarse": 301815,
   "nonlin_nonlinear_coarse": 334505,
   "iters_nonlinear_coarse": 66901,
   "halvings_nonlinear_coarse": 0,
   "seconds_nonlinear_fine": 207.01968450006098,
   "steps_nonlinear_fine": 33800,
   "lus_nonlinear_fine": 12276,
   "lusolves_nonlinear_fine": 303216,
   "nonlin_nonlinear_fine": 336360,
   "iters_nonlinear_fine": 67272,
   "halvings_nonlinear_fine": 0,
   "seconds_combined": 98.84219610015862
  }
 ]
}

==> anc/B5_further/running_times/twomesh_parallel.py <==
"""Parallel wall-clock time of the combined solution u_tilde = eps*v_h + (u_hat - eps*v_hat).

The three parts (linear fine N=1024, linear coarse N=64, nonlinear coarse N=64) have no data dependence.
They are run as three simultaneous processes, one thread each, with the same integrator and time grid as
twomesh_timing.py.  The direct nonlinear fine solve is taken from timing.json (serial measurement).

PREDICTIONS (written 2026-11-04 before any run of this script):
  R1  the parallel wall time of the three parts, from start to the last part finished, is within 25% of
      the longest serial part to t=0.1 (nonlinear coarse, 49.0 s in timing.json), i.e. 37-61 s.
  R2  the combined error at t=0.01 equals that of timing.json (6.29e-9) to three digits.
  R3  the parallel wall time is at most one third of the serial direct nonlinear fine time (207.0 s).
"""
import os, sys, json, time
sys.dont_write_bytecode = True
HERE = r'D:\Claude\Other Nonlinear\numerics\twomesh_timing_20261104'
sys.path.insert(0, HERE)
from concurrent.futures import ProcessPoolExecutor


def part(args):
    import twomesh_timing as T
    label, n, direct = args
    f = T.FEM(n); ini = T.project(f, T.NAME)
    outs, _ = T.output_grid(T.NAME)
    marks = [float(outs[int(T.np.argmin(abs(outs-tm)))]) for tm in T.T_MARKS]
    t0 = time.perf_counter(); r = T.run(n, direct, ini, marks); t1 = time.perf_counter()
    return label, dict(seconds=t1-t0, start=t0, end=t1, pid=os.getpid(),
                       states={m: r[m]['state'] for m in marks}, marks=marks)


def main():
    import twomesh_timing as T
    np = T.np
    jobs = [('linear_fine', T.NF, False), ('linear_coarse', T.NC, False), ('nonlinear_coarse', T.NC, True)]
    print('cpu_count', os.cpu_count(), flush=True)
    wall0 = time.perf_counter()
    with ProcessPoolExecutor(max_workers=3) as ex:
        res = dict(ex.map(part, jobs))
    wall = time.perf_counter()-wall0
    for k, v in res.items():
        print(k, 'seconds in process', round(v['seconds'], 3), flush=True)
    print('parallel wall time (pool start to last result)', round(wall, 3), flush=True)
    # combined error against the stored reference
    marks = res['linear_fine']['marks']
    fR = T.FEM(T.NR); PF, PC = T.prolong(T.NF, T.NR), T.prolong(T.NC, T.NR)
    reader = T.Reader(T.ROOT, T.NAME, T.NR, T.LEVEL); routs = np.asarray(reader.grid['outputs'])
    k = list(T.EPS).index(T.EP); ep = T.EP; rows = []
    for m in marks:
        s = reader.get(int(np.argmin(abs(routs-m)))); uref = ep*s[:, 0]+ep**2*s[:, 1]+ep**3*s[:, k+2]
        vF = res['linear_fine']['states'][m]; vC = res['linear_coarse']['states'][m]
        uC = res['nonlinear_coarse']['states'][m]
        rows.append(dict(t=m, err_combined=float(fR.norm(PF@(ep*vF)+PC@(uC-ep*vC)-uref))))
    serial = json.loads(open(os.path.join(HERE, 'timing.json'), encoding='utf-8').read())
    direct = {r['t']: r['seconds_nonlinear_fine'] for r in serial['rows']}
    out = dict(cpu_count=os.cpu_count(), parallel_wall_seconds=wall,
               part_seconds={k: v['seconds'] for k, v in res.items()},
               direct_nonlinear_fine_serial_seconds_to_last_mark=direct[marks[-1]],
               rows=rows, note='direct nonlinear fine time is the serial measurement of timing.json')
    open(os.path.join(HERE, 'parallel.json'), 'w', encoding='utf-8').write(json.dumps(out, indent=1))
    print(json.dumps(out, indent=1), flush=True)


if __name__ == '__main__':
    main()


==> anc/B5_further/running_times/twomesh_timing.py <==
"""Running times of the coarse-mesh correction for the weighted scheme W (L=1).

Four direct solves with the same five-stage Radau IIA, the same S2 time grid (time_grid, level 3)
and the same stage solver as S2 (theta0_core.Integrator):
  (1) linear,    fine   N=1024   v_h
  (2) linear,    coarse N=64     v_hat
  (3) nonlinear, coarse N=64     u_hat   (Picard iteration on the stage equations)
  (4) nonlinear, fine   N=1024   u_h     (the direct alternative)
Combined solution u_tilde = eps*v_h + (u_hat - eps*v_hat).  Datum D2 (jump), eps = 1/8.
Errors in H against the stored S2 reference N=4096 (u = eps v + eps^2 q + eps^3 r).
Machine-independent counts: steps, LU factorizations, LU solves, nonlinear evaluations.

PREDICTIONS (written 2026-11-04 before any run of this script):
  Q1  errors at t~0.01 agree with the pilot (twomesh_pilot_20261101) within 10%:
      coarse u_64 2.76e-6, combined 6.29e-9, direct u_1024 4.18e-9.
  Q2  wall time of (4) is at least 3 times that of (1).
  Q3  total wall time of (1)+(2)+(3) is at most half of that of (4).
"""
import os, sys, json, time, platform
sys.dont_write_bytecode = True
sys.path.insert(0, r'D:\Codex\Projects\Mine\paper1_S2_numerics\m1')
sys.stdout.reconfigure(encoding='utf-8')
from theta0_core import *            # FEM, prolong, project, output_grid, time_grid, tableau, np, la, sla
from analyze_case import Reader

HERE = Path(r'D:\Claude\Other Nonlinear\numerics\twomesh_timing_20261104')
ROOT = Path(r'D:\Codex\Projects\Mine\paper1_S2_numerics\report\M1_theta0_20261031')
NAME, LEVEL, EP = 'D2', 3, 1/8
NF, NC, NR = 1024, 64, 4096
T_MARKS = [0.01, 0.1]
REPEATS = int(os.environ.get('TM_REPEATS', 3))


class Stepper:
    """Radau IIA with the S2 diagonalized stage solver; direct nonlinear stages by Picard iteration."""

    def __init__(self, f, u0, direct, stages=5):
        self.f = f; self.A = tableau(stages); self.s = stages; self.direct = direct
        self.ev, self.E = la.eig(self.A); self.EiA = la.solve(self.E, self.A)
        self.ir = int(np.argmin(abs(self.ev.imag))); self.ics = list(np.flatnonzero(self.ev.imag > 1e-10))
        self.zfactor = self.EiA@np.ones(self.s)
        self.u = np.array(u0, float)[:, None].copy()
        self.cache = {}
        self.steps = self.lus = self.lusolves = self.nonlin = self.iters = self.halvings = 0

    def factors(self, dt):
        if dt not in self.cache:
            ids = [self.ir]+self.ics
            self.cache[dt] = [sla.splu((self.f.M-dt*(self.ev[j].real if j == self.ir else self.ev[j])*self.f.K).tocsc())
                              for j in ids]
            self.lus += len(ids)
            if len(self.cache) > 3: del self.cache[next(iter(self.cache))]
        return self.cache[dt]

    def solve(self, rhs, fac):
        z = self.E[:, self.ir].real[:, None, None]*fac[0].solve(rhs[self.ir].real)[None]
        for j, lu in zip(self.ics, fac[1:]): z += 2*np.real(self.E[:, j, None, None]*lu.solve(rhs[j])[None])
        self.lusolves += len(fac)
        return z

    def transform(self, forcing, dt, fac):
        return self.solve(dt*(self.EiA@forcing.reshape(self.s, -1)).reshape(forcing.shape), fac)

    def step(self, dt):
        f = self.f; fs = self.factors(dt); ku = f.K@self.u
        z = self.solve(dt*self.zfactor[:, None, None]*ku[None], fs)      # linear stage values
        if self.direct:
            for it in range(40):
                forcing = np.stack([ku+f.nonlinear(self.u+z[j]) for j in range(self.s)])
                self.nonlin += self.s
                nxt = self.transform(forcing, dt, fs)
                scale = max(1e-300, float(np.max(abs(self.u))), float(np.max(abs(nxt))))
                change = float(np.max(abs(nxt-z)))/scale; z = nxt
                if change < 3e-11: break
            else:
                raise ArithmeticError('Picard failure')
            self.iters += it+1
        self.u += z[-1]; self.steps += 1

    def advance(self, dt, depth=0):
        saved = self.u.copy()
        try:
            self.step(dt)
        except ArithmeticError:
            self.u = saved
            if depth >= 12: raise
            self.halvings += 1; self.advance(dt/2, depth+1); self.advance(dt/2, depth+1)


def grid(n, t_end):
    outs, _ = output_grid(NAME)
    base = time_grid(NAME, n, outs)
    return outs, base[base <= t_end*(1+1e-12)]


def run(n, direct, ini, marks):
    outs, base = grid(n, max(marks))
    f = FEM(n)
    st = Stepper(f, (EP if direct else 1.)*ini, direct)
    res = {}; tic = time.perf_counter(); k = 0
    for left, right in zip(base[:-1], base[1:]):
        for _ in range(2**LEVEL): st.advance((right-left)/2**LEVEL)
        while k < len(marks) and right >= marks[k]*(1-1e-9):
            res[marks[k]] = dict(t=float(right), state=st.u[:, 0].copy(), seconds=time.perf_counter()-tic,
                                 steps=st.steps, lus=st.lus, lusolves=st.lusolves, nonlin=st.nonlin,
                                 iters=st.iters, halvings=st.halvings)
            k += 1
    return res


def main():
    outs, _ = output_grid(NAME)
    marks = []
    for tm in T_MARKS:                       # snap to output times of the stored reference
        marks.append(float(outs[int(np.argmin(abs(outs-tm)))]))
    print('marks', marks, flush=True)
    fF, fC = FEM(NF), FEM(NC)
    iniF, iniC = project(fF, NAME), project(fC, NAME)
    runs = {}
    for label, n, direct, ini in [('linear_fine', NF, False, iniF), ('linear_coarse', NC, False, iniC),
                                  ('nonlinear_coarse', NC, True, iniC), ('nonlinear_fine', NF, True, iniF)]:
        best = None
        for rep in range(REPEATS):
            r = run(n, direct, ini, marks)
            tot = r[marks[-1]]['seconds']
            print(label, 'repeat', rep, 'seconds', round(tot, 3), {m: round(r[m]['seconds'], 3) for m in marks},
                  'steps', r[marks[-1]]['steps'], 'iters', r[marks[-1]]['iters'], flush=True)
            if best is None or tot < best[marks[-1]]['seconds']: best = r
        runs[label] = best
    # errors against the stored reference N=4096
    fR = FEM(NR); PF, PC = prolong(NF, NR), prolong(NC, NR)
    reader = Reader(ROOT, NAME, NR, LEVEL); routs = np.asarray(reader.grid['outputs'])
    k = list(EPS).index(EP)
    table = []
    for m in marks:
        it = int(np.argmin(abs(routs-m))); s = reader.get(it)
        uref = EP*s[:, 0]+EP**2*s[:, 1]+EP**3*s[:, k+2]
        vF = runs['linear_fine'][m]['state']; vC = runs['linear_coarse'][m]['state']
        uC = runs['nonlinear_coarse'][m]['state']; uF = runs['nonlinear_fine'][m]['state']
        tilde = PF@(EP*vF)+PC@(uC-EP*vC)
        row = dict(t=m, t_ref=float(routs[it]), u_norm=float(fR.norm(uref)),
                   err_linear_fine=float(fR.norm(PF@(EP*vF)-uref)),
                   err_nonlinear_coarse=float(fR.norm(PC@uC-uref)),
                   err_combined=float(fR.norm(tilde-uref)),
                   err_nonlinear_fine=float(fR.norm(PF@uF-uref)))
        for lab in runs:
            row['seconds_'+lab] = runs[lab][m]['seconds']
            for c in ('steps', 'lus', 'lusolves', 'nonlin', 'iters', 'halvings'):
                row[c+'_'+lab] = runs[lab][m][c]
        row['seconds_combined'] = sum(runs[l][m]['seconds'] for l in ('linear_fine', 'linear_coarse', 'nonlinear_coarse'))
        table.append(row)
    info = dict(datum=NAME, eps=EP, fine=NF, coarse=NC, reference=NR, level=LEVEL, repeats=REPEATS,
                timing='minimum over repeats of wall-clock seconds to the last mark; single thread',
                machine=platform.platform(), processor=platform.processor(), python=platform.python_version(),
                rows=table)
    (HERE/'timing.json').write_text(json.dumps(info, indent=1), encoding='utf-8')
    for r in table:
        print(json.dumps({k: (round(v, 4) if isinstance(v, float) and v > 1e-3 else v) for k, v in r.items()}), flush=True)


if __name__ == '__main__':
    main()


==> anc/MANIFEST.txt <==
MANIFEST of the ancillary files (arXiv v2)
path | bytes | SHA-256 | origin

B1_spurious_eigenpairs/code/F_certify.py | 13627 | 78b882382e3bd80eae361fc70cbe800148c1ea003e0a1e80f4b82af6ea7e4ae9 | v1 anc/B1_spurious_eigenpairs/code/F_certify.py
B1_spurious_eigenpairs/code/F_certify_run_rev1.json | 485 | 139ff1ca3e9a1f74e434003e4d1050e630903e92d37a2aef2bc3eb6368b31f2f | v1 anc/B1_spurious_eigenpairs/code/F_certify_run_rev1.json
B1_spurious_eigenpairs/code/F_certify_stderr_rev1.log | 0 | e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855 | v1 anc/B1_spurious_eigenpairs/code/F_certify_stderr_rev1.log
B1_spurious_eigenpairs/code/F_certify_stdout_rev1.log | 2735 | cfdda3298442a8b2ac7e35b1d3bf3e3d430677dbdb586f1ab1d836bbbd137501 | v1 anc/B1_spurious_eigenpairs/code/F_certify_stdout_rev1.log
B1_spurious_eigenpairs/code/F_float_check.py | 4968 | 4a08f46a8821fd327691355a4930dfa5fc0d4bf01a155a39732a8d15097b79e8 | v1 anc/B1_spurious_eigenpairs/code/F_float_check.py
B1_spurious_eigenpairs/code/F_float_check_run_rev1.json | 455 | fde858f58514fd3b27c3caf62a1c1570e2ed70998e31266a87f9a83a8d2e2476 | v1 anc/B1_spurious_eigenpairs/code/F_float_check_run_rev1.json
B1_spurious_eigenpairs/code/F_float_check_stderr_rev1.log | 0 | e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855 | v1 anc/B1_spurious_eigenpairs/code/F_float_check_stderr_rev1.log
B1_spurious_eigenpairs/code/F_float_check_stdout_rev1.log | 3645 | 236ae78953366f3c5ed70d2219e24ff7df812b57ebfc21243def8850a0da0452 | v1 anc/B1_spurious_eigenpairs/code/F_float_check_stdout_rev1.log
B1_spurious_eigenpairs/code/S1_branch_scan.py | 7693 | c99aa55ed0dfd1de955c826748c178333339d57eeb22858048939594b49f7939 | v1 anc/B1_spurious_eigenpairs/code/S1_branch_scan.py
B1_spurious_eigenpairs/code/S1_branch_scan_run_rev1.json | 455 | e3077f286ff2480e492af73c365778a63918236e8c1f68254dbdee873b120d52 | v1 anc/B1_spurious_eigenpairs/code/S1_branch_scan_run_rev1.json
B1_spurious_eigenpairs/code/S1_branch_scan_stderr_rev1.log | 0 | e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855 | v1 anc/B1_spurious_eigenpairs/code/S1_branch_scan_stderr_rev1.log
B1_spurious_eigenpairs/code/S1_branch_scan_stdout_rev1.log | 10646 | ccebf71bc6e4f62c11790a66d1114d556a500f39cc71413c2e25bd10730cbdf0 | v1 anc/B1_spurious_eigenpairs/code/S1_branch_scan_stdout_rev1.log
B1_spurious_eigenpairs/code/S1_numerics.py | 10910 | a835b0b6850f00e7319ec547be44681eb47051dab1a50f370c50492d35d85fa0 | v1 anc/B1_spurious_eigenpairs/code/S1_numerics.py
B1_spurious_eigenpairs/code/S1_numerics_run_final.json | 359 | 41069d00a608ae4e869b8b228541d84d49bf0f192ea60aef7cc8352b46e05d45 | v1 anc/B1_spurious_eigenpairs/code/S1_numerics_run_final.json
B1_spurious_eigenpairs/code/S1_numerics_stderr_final.log | 0 | e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855 | v1 anc/B1_spurious_eigenpairs/code/S1_numerics_stderr_final.log
B1_spurious_eigenpairs/code/S1_numerics_stdout_final.log | 23793 | 36c27e1d1a910e4707effefddbf902f10cb5254a1508bd1eb2e0a0b4666448a2 | v1 anc/B1_spurious_eigenpairs/code/S1_numerics_stdout_final.log
B1_spurious_eigenpairs/code/environment_20261031.json | 326 | 3c0e574b5174dff1684fe60d9a7521c4aa2dba5118b48e3ef51710cbcdb8332a | v1 anc/B1_spurious_eigenpairs/code/environment_20261031.json
B1_spurious_eigenpairs/code/requirements.txt | 44 | 658ad2c93d98993d3ffb5511ab8d2ff74c60a782a571b18d091b2bdeb3944bba | v1 anc/B1_spurious_eigenpairs/code/requirements.txt
B1_spurious_eigenpairs/numerics_N0/N0_branch_scan.json | 163793 | a2ac76f9e141caa227672699df99aab201f731ad3534f1fe21334d4875c5a69f | v1 anc/B1_spurious_eigenpairs/numerics_N0/N0_branch_scan.json
B1_spurious_eigenpairs/numerics_N0/matrix_eigenvectors.json | 820328 | 0b2b0a72c180584bcebc089c7fbe15c55eade792b0d819f4a4205be0061c1026 | v1 anc/B1_spurious_eigenpairs/numerics_N0/matrix_eigenvectors.json
B1_spurious_eigenpairs/numerics_S1/S1_numerical_results.json | 289516 | e103d79eeb703c23dd03f0f982469b64361b91b0fdb1917bd3adc640763dd1cb | v1 anc/B1_spurious_eigenpairs/numerics_S1/S1_numerical_results.json
B1_spurious_eigenpairs/numerics_S1/results_N128.json | 41884 | 121cec965db70ab025aa396cd018dbe0bdaeb8507dc718374e94b6d0d0f603fc | v1 anc/B1_spurious_eigenpairs/numerics_S1/results_N128.json
B1_spurious_eigenpairs/numerics_S1/results_N256.json | 61586 | 617951d712c7819ffa027f138e18a68604e88142366a17459f1dcc6f3fff861f | v1 anc/B1_spurious_eigenpairs/numerics_S1/results_N256.json
B1_spurious_eigenpairs/numerics_S1/results_N32.json | 27156 | 00f673b391d5a0dabd543319e5729a2a09c2bdc6a8d37a3963f572035eca4307 | v1 anc/B1_spurious_eigenpairs/numerics_S1/results_N32.json
B1_spurious_eigenpairs/numerics_S1/results_N512.json | 101575 | 3f2b545ba28d6972e40d6678f1caa2f9dbeca3abf27c608df05fdc7285ad260f | v1 anc/B1_spurious_eigenpairs/numerics_S1/results_N512.json
B1_spurious_eigenpairs/numerics_S1/results_N64.json | 31955 | 1d31fa733ef36fb94c289b2c51b14be745e94a2c7fabf874f63d0046af5ae698 | v1 anc/B1_spurious_eigenpairs/numerics_S1/results_N64.json
B2_semigroup_constants/cp_constants.json | 924 | 87b4bea13ac8dfab1f726f2668edead813ca966deb182ff37f2a79301c3abfdc | v1 anc/B2_semigroup_constants/cp_constants.json
B2_semigroup_constants/cp_constants.py | 1091 | bd8030fd5954041696daea1ba8d783ee27898272cffa666f7c85468174bd2184 | v1 anc/B2_semigroup_constants/cp_constants.py
B2_semigroup_constants/cp_constants_stderr.txt | 0 | e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855 | v1 anc/B2_semigroup_constants/cp_constants_stderr.txt
B2_semigroup_constants/cp_constants_stdout.txt | 476 | 8576109cca9507f9e5d8fef4fec0e7c809954511bd6703daa6425fc2b3d48a71 | v1 anc/B2_semigroup_constants/cp_constants_stdout.txt
B2_semigroup_constants/decay_constants.json | 3686 | 0836f169b70730dad96ade6ef337a2edd5b7d9b49352cec95b1f68abf92c066f | v1 anc/B2_semigroup_constants/decay_constants.json
B2_semigroup_constants/decay_constants.py | 1693 | 714b445083066c1142b6d77a48762cc223b477029675a9f3bf195c9cc99d905b | v1 anc/B2_semigroup_constants/decay_constants.py
B2_semigroup_constants/decay_constants_stderr.txt | 0 | e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855 | v1 anc/B2_semigroup_constants/decay_constants_stderr.txt
B2_semigroup_constants/decay_constants_stdout.txt | 1146 | 2b95f40f44c5609c91789f112e3202290c4836987c3e6fe455fb50bd22c80a2d | v1 anc/B2_semigroup_constants/decay_constants_stdout.txt
B2_semigroup_constants/lean_range.json | 3281 | d3e8553f28e566c5eca1b11fcc92573b84e92d1580cdd44173d8f349624f92be | v1 anc/B2_semigroup_constants/lean_range.json
B2_semigroup_constants/lean_range.py | 5413 | 1d444c0a0ae7543a467f8df7c5f53124f78fc87bd047f680ca38d1b7bfc42cdd | v1 anc/B2_semigroup_constants/lean_range.py
B2_semigroup_constants/lean_range_stderr.txt | 0 | e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855 | v1 anc/B2_semigroup_constants/lean_range_stderr.txt
B2_semigroup_constants/lean_range_stdout.txt | 1385 | 95f31961964838e137482f8b402ac95b1a6b04cb8e864a86198a438fbbe93563 | v1 anc/B2_semigroup_constants/lean_range_stdout.txt
B3_W_scheme_seven_data/code_m0/check_initial_layer.py | 4032 | c7a9ba1d3c8c9908151b3ffd8925ea2cf661d79b31adbd142f386ff76c210e41 | v1 anc/B3_W_scheme_seven_data/code_m0/check_initial_layer.py
B3_W_scheme_seven_data/code_m0/finalize_m0.py | 2206 | 673881ca95e485a2f269ef8ba664e043dc7303ddf0b32301f0027de66a884dcd | v1 anc/B3_W_scheme_seven_data/code_m0/finalize_m0.py
B3_W_scheme_seven_data/code_m0/m0_core.py | 8044 | 07d6518adffcb02702f6bd0f6fb492cda4964187d85108705754e33d87cde252 | v1 anc/B3_W_scheme_seven_data/code_m0/m0_core.py
B3_W_scheme_seven_data/code_m0/requirements-m0.lock.txt | 66 | c177ab56671af2c1f43533bccb5a903528ff38825fc332251c5839c1c0a44267 | v1 anc/B3_W_scheme_seven_data/code_m0/requirements-m0.lock.txt
B3_W_scheme_seven_data/code_m0/resource_estimate.py | 3579 | 4cb047623608b4da9ba44a3e22d98c07c09ecd28565bb14d3c188ecc9df7e52f | v1 anc/B3_W_scheme_seven_data/code_m0/resource_estimate.py
B3_W_scheme_seven_data/code_m0/run_m0.py | 14303 | dc99361e33adb3089638bcaf8a551d592816203e822ea8bb73efef2e0aa4aea7 | v1 anc/B3_W_scheme_seven_data/code_m0/run_m0.py
B3_W_scheme_seven_data/code_m1/additional_checks.py | 4207 | 5a099105019dfa04cf5936b57e970d217b5c17aeba0582566464756e07029919 | v1 anc/B3_W_scheme_seven_data/code_m1/additional_checks.py
B3_W_scheme_seven_data/code_m1/aggregate.py | 12958 | 93d55cf04e58e145dd1050ebb3a6f639c90f66ef759080975449881df9b7f444 | v1 anc/B3_W_scheme_seven_data/code_m1/aggregate.py
B3_W_scheme_seven_data/code_m1/analyze_case.py | 12744 | bf72f7de8977e30a39c4911c82f1222158364ed47b89c9ffcf0f2a64030ed2b1 | v1 anc/B3_W_scheme_seven_data/code_m1/analyze_case.py
B3_W_scheme_seven_data/code_m1/continuous_check.py | 4840 | 74caf6a5315ecd7372bc8a69af27704f3d795aa0a06faccce5cbc5349e1aaf19 | v1 anc/B3_W_scheme_seven_data/code_m1/continuous_check.py
B3_W_scheme_seven_data/code_m1/prepare_batch1.py | 2451 | bb3ecb52cc166a6dbe1f2025b327b4b4c7552706b7b0a4c914b393d314a2274d | v1 anc/B3_W_scheme_seven_data/code_m1/prepare_batch1.py
B3_W_scheme_seven_data/code_m1/register_unattended.ps1 | 1655 | 92333321b3cb16d0a0c2dbde438a4b70a1e742f16abdb177c36b70cd2fef37e1 | v1 anc/B3_W_scheme_seven_data/code_m1/register_unattended.ps1
B3_W_scheme_seven_data/code_m1/run_batch1.py | 6866 | 7890aa76b78d05878cead0f6662db6dc3ac07fb23668c422daea483d7c0a1527 | v1 anc/B3_W_scheme_seven_data/code_m1/run_batch1.py
B3_W_scheme_seven_data/code_m1/stage_data_summary.py | 2526 | e245e8c7dc796b9308209b06aab1f9dadee19f6a0fd0194a95b9db85f54457df | v1 anc/B3_W_scheme_seven_data/code_m1/stage_data_summary.py
B3_W_scheme_seven_data/code_m1/theta0_core.py | 10616 | 1c47416bbe7370ceb186e180f51668b08630d3cb52b3b16df7b6791c585dc3d1 | v1 anc/B3_W_scheme_seven_data/code_m1/theta0_core.py
B3_W_scheme_seven_data/code_m1/unattended_job.py | 4854 | 565bb0068c0a55b08ddbc6503e9e6985d8ea2e2782308ba3997e4409b12dd382 | v1 anc/B3_W_scheme_seven_data/code_m1/unattended_job.py
B3_W_scheme_seven_data/code_m1/unattended_runtime.py | 3408 | a52facb4ad955f99aaade22b8ba8508cd1217ff3a9e5ba3c50dfe8840e89880e | v1 anc/B3_W_scheme_seven_data/code_m1/unattended_runtime.py
B3_W_scheme_seven_data/code_m1/unattended_supervisor.py | 8415 | ef8d53493faa15f14bae58a2f56cf3f1a65aa2a2d6e85b9df914806d7473f6cf | v1 anc/B3_W_scheme_seven_data/code_m1/unattended_supervisor.py
B3_W_scheme_seven_data/code_m1/unattended_watchdog.py | 2155 | 6e47c7f4bcfc471fdc4cc9d07866d55af3ef01fa6fffe30cef215c34e4a33542 | v1 anc/B3_W_scheme_seven_data/code_m1/unattended_watchdog.py
B3_W_scheme_seven_data/code_m1/validate_engine.py | 1518 | bea516c9fa307beb161d7d063fe59fda7a5107e7d884b4172aaf90a343c53122 | v1 anc/B3_W_scheme_seven_data/code_m1/validate_engine.py
B3_W_scheme_seven_data/code_m1/validate_unattended.py | 3756 | b725d94bfe57c52ee65866e21180813c2c7ddbf7675c57a76b17d7d5367fa73b | v1 anc/B3_W_scheme_seven_data/code_m1/validate_unattended.py
B3_W_scheme_seven_data/code_m1/worker.py | 5588 | 8c11957c8aaf37a1e28f0a6afe5cc5e966fc6ddd7ce368e29c20af9faa891927 | v1 anc/B3_W_scheme_seven_data/code_m1/worker.py
B3_W_scheme_seven_data/figures/replot_figures.py | 4565 | 942a47a51dd1e3ef2598ee0cc039a4d0a99c1ab51241ad08921a3d28a16b131e | v1 anc/B3_W_scheme_seven_data/figures/replot_figures.py
B3_W_scheme_seven_data/final_report/build_data.log | 46750 | 9a1f3594b5be4db688071c21598a17dfcbd2888c4c458c16d3b988d26e689a8a | v1 anc/B3_W_scheme_seven_data/final_report/build_data.log
B3_W_scheme_seven_data/final_report/build_data.py | 25227 | 084300c31d7e782816e6f0f51525f7b26de297c02a40d9c28f9a17827765e4f1 | v1 anc/B3_W_scheme_seven_data/final_report/build_data.py
B3_W_scheme_seven_data/final_report/build_recovery.py | 6566 | 58772c823cd4be5577a045d1cd069db4900f2e7c6df1cfaffd0b7c01f384bead | v1 anc/B3_W_scheme_seven_data/final_report/build_recovery.py
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N128/accepted.npy | 26168 | 09f885bce37bbf2b9c663e04fd0ffd2b94116822180ceb083f33d20843e3adfa | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N128.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N128/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N128.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N128/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N128.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N128/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N128.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N128/values.npy | 208448 | 2b8f6160c3a0eb998735e06dce6cea6be97588a7ea8613e71c3c4f597f43fef8 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N128.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N16/accepted.npy | 26168 | 58f052f85bc2239e50f6eedd02d1399961bbfb98991f4300b434bfb39deef089 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N16.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N16/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N16.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N16/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N16.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N16/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N16.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N16/values.npy | 208448 | 338dce02548c2f71054c26aa6f4691a8ff99a82141b515aec9b206d0ac36aaea | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N16.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N256/accepted.npy | 26168 | a9a3a93b4d2bcb31c4c7cf4bfa027d0f11906df475237e78f61856396e75ee0a | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N256.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N256/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N256.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N256/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N256.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N256/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N256.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N256/values.npy | 208448 | be019e27e73b87da01d97a5e135534821c173a67f67b98a3761cf9188fedb15d | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N256.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N32/accepted.npy | 26168 | fd3549bfa1929f12271d1bfc8effe36b1e46e41264e9bc61705c99cf188938cd | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N32.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N32/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N32.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N32/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N32.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N32/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N32.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N32/values.npy | 208448 | 141ebf9b4068369f6422b80cb0408cc97bcdba8915e453e826f70251233d3b08 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N32.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N64/accepted.npy | 26168 | bc465c85818e4c816bb285841019a7808a59899272badbfd3bd7668931b9468b | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N64.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N64/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N64.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N64/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N64.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N64/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N64.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N64/values.npy | 208448 | c34845d9c4bfd0bab46f60cc17d19aa5eb0a35d8463670a4a0d9eca0f751470d | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N64.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N128/accepted.npy | 26168 | 4437235606c31d9ffc308f832042dcd3b8c1baa97f9c2687c433fef3c28550eb | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N128.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N128/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N128.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N128/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N128.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N128/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N128.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N128/values.npy | 208448 | d6011d4f006e4b9b68e4d4b3a65567a71422f689ce176a83e6216f1ce542184a | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N128.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N16/accepted.npy | 26168 | 0189503f7e5b615fe49a4e8be414a1cacce91fd41b509700e4d9c6e32da106a4 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N16.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N16/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N16.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N16/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N16.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N16/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N16.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N16/values.npy | 208448 | b9eb713e7324f01aa6e85a6b424a4591c96d531ef7e6338ceb2f585577583472 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N16.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N256/accepted.npy | 26168 | c65fe210ba74619cf726f323b09b9f5bd30bdd6ef6c7781663007f0bafcbedec | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N256.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N256/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N256.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N256/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N256.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N256/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N256.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N256/values.npy | 208448 | 54611292fa250b5d1275e87c049af68b544dd95ad7513ee20911fa77d46509f6 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N256.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N32/accepted.npy | 26168 | 1cc1643d4f7b03fc73d1587caf380d2182aba38eceda801fdf3079f83ec0c687 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N32.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N32/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N32.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N32/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N32.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N32/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N32.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N32/values.npy | 208448 | bfb91a27c0ed0a9b41e580dfcadd91cbe782239a77e794b9e5c2a4fa1be92813 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N32.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N64/accepted.npy | 26168 | 3e26735a29ba5ff9fbf8cbb93d23ae74503cc305f274912e1d47f27c1044e250 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N64.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N64/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N64.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N64/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N64.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N64/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N64.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N64/values.npy | 208448 | 1c390d1a58092e625c9bcca08c0dcc48f9b71c7c58624931be7554fb0ca2f1d8 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N64.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N128/accepted.npy | 26168 | df51b1da321651e78d3cef8630a71a9551f9103c1eb2296a6579121148cfc8b6 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N128.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N128/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N128.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N128/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N128.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N128/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N128.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N128/values.npy | 208448 | a0479b9cbc1316490bec77da4974f774d90282bcf02948558dd8bf87181b3bc0 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N128.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N16/accepted.npy | 26168 | e04824c7269c723c627b8e469867e519a1c27e0f898f61ed78ae71edc8d74b90 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N16.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N16/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N16.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N16/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N16.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N16/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N16.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N16/values.npy | 208448 | 06cf0104e2b195fe587cf3ecf1a325ef42c464a8b05aa6d0c29007df782f63c8 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N16.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N256/accepted.npy | 26168 | b7aaa6c0b40d3f01ae8ff2bc1a6ba2f14e631fcba6576b6b1281841582470edd | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N256.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N256/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N256.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N256/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N256.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N256/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N256.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N256/values.npy | 208448 | ed42fa4baa14d3e1a9500851fdf345d15d066d4b34c986f97635924cd228f382 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N256.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N32/accepted.npy | 26168 | f751d6709a75407d6044aea22faacfbb5c156843d84ef3353104e15da2874775 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N32.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N32/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N32.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N32/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N32.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N32/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N32.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N32/values.npy | 208448 | 977f77658ac2546b6413feebf44f5294a4c12020a3f8360900467966020a82dc | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N32.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N64/accepted.npy | 26168 | 1f9bf15604fba27490172094edce5cfb1106e1401e53f02e2bd9d7b8e9d97297 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N64.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N64/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N64.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N64/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N64.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N64/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N64.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N64/values.npy | 208448 | e144aefcdd0a1c1318254580289f9f64d60447b5d0ac4faffd0c7a7f4d3eda48 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N64.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N128/accepted.npy | 26168 | 5a6a99814bf69d70a061ee6f01ffb1b9feeecfca622d9833f0bb45b71c8984de | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N128.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N128/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N128.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N128/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N128.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N128/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N128.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N128/values.npy | 208448 | 02d2d3db4def5721b686ac77323cfe613fc1324efe8dad7000f1ff0ce0a97dfa | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N128.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N16/accepted.npy | 26168 | 32f49bdb9d1c31bd62334d46aeb8ce58b11249f2b8ba3c5829426b88f5b7be4e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N16.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N16/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N16.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N16/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N16.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N16/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N16.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N16/values.npy | 208448 | 6bbc76204c9e7e75ed250d0d15a547a4c33f84d07b05a8d33413259a3e8f9f42 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N16.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N256/accepted.npy | 26168 | dfa12d40cbb4e801a9ebed3484ac4f001f6d2b4938feedd10b2011fdd5a8738f | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N256.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N256/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N256.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N256/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N256.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N256/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N256.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N256/values.npy | 208448 | b037cf29b01191a314e8631a70ebc3d9977d47a9de253e1050aa9486b7e6eaae | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N256.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N32/accepted.npy | 26168 | 974d593f51d9a018a9476af649195ce179f0bacea1bdf8d3685edb4c7028f6a0 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N32.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N32/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N32.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N32/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N32.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N32/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N32.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N32/values.npy | 208448 | cd51199b494710566da23e8945242ae2fa5c2d81b36cb9c60d7cd5fecbfd500a | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N32.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N64/accepted.npy | 26168 | 75ab81a1d8f86770d600da0d0be7e342317c277af288c274e64b744a66755899 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N64.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N64/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N64.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N64/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N64.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N64/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N64.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N64/values.npy | 208448 | 9cedff59c0f379d2a4402b456ea83534ef321dc38b9ef4f30e6218d7df7050cd | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N64.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N128/accepted.npy | 26168 | 2591c0c4396a6b941730ddab724dd821910024177833ba86da690b321e69333b | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N128.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N128/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N128.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N128/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N128.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N128/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N128.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N128/values.npy | 208448 | d85ef3d38d2a6eee84dbb8d0be84123f8449c3b64f810725adb5fc8606e796f5 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N128.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N16/accepted.npy | 26168 | e56979e91689dc312eb2c419f1fc5cf8ad3b7f0a18fe97149135ccbb98ad7e9c | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N16.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N16/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N16.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N16/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N16.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N16/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N16.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N16/values.npy | 208448 | 50780bfd5de2cbee4e62b25320877e0c4b2c386c6c9cb061f67df38a40c94890 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N16.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N256/accepted.npy | 26168 | ba2bec41eea6f495d9f78a70f3ab003d4e40648a51e5d4e2e093212b5b11add9 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N256.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N256/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N256.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N256/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N256.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N256/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N256.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N256/values.npy | 208448 | af3d9635e68b401a6029ffe05dd8272175feec503b7314155b5e18b310292286 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N256.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N32/accepted.npy | 26168 | 3d2438559d8dd808143d1039744144648b140de69a7590d00f93feaa31ffa079 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N32.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N32/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N32.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N32/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N32.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N32/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N32.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N32/values.npy | 208448 | 462b3a4b6a47b1c95cd7ca0c26968d410281077ca66b6e165071f7e7eb597f4f | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N32.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N64/accepted.npy | 26168 | 9b06f5000c59975a26a880845486466a76bc02eda81c02d4b09a710f0ddde333 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N64.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N64/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N64.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N64/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N64.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N64/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N64.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N64/values.npy | 208448 | 201ac048e6458311e23cfe0543b5cc2bfa79ebfd9e1fb764d7c24d421963d84c | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N64.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N128/accepted.npy | 26168 | cc909108a90482c906971f5f2973792257e253a9091cf0366c3b2fb8d1a1184f | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N128.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N128/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N128.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N128/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N128.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N128/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N128.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N128/values.npy | 208448 | a209431bedd36eb0581173fcc2e7e90f7420d02a7a2984cd2d64bed72927efff | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N128.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N16/accepted.npy | 26168 | 49e3399b9479e40bcbca52fc5feba61353719c7ffed05b1c81dcb59c2170ebdc | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N16.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N16/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N16.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N16/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N16.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N16/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N16.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N16/values.npy | 208448 | ae0603f571411ceb9a88f1eeb9946a8f7697fd4c057082b8c403e74b5d8f8dd1 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N16.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N256/accepted.npy | 26168 | e47ed3b23fa0cd95b3bc3c001df8255e5da17bd538fed7d33465bda636312381 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N256.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N256/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N256.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N256/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N256.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N256/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N256.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N256/values.npy | 208448 | 1a722f273896b8acf2bcf90bdf704e7975d1087687eaa953e635d39c3e8830e8 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N256.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N32/accepted.npy | 26168 | 64c9faf48bce8580d0249b297f0134a6e33506d6993c50904e3be8e11f3a53a9 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N32.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N32/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N32.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N32/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N32.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N32/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N32.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N32/values.npy | 208448 | a74fddcc2efa7a5a550003bbcb4ae903ad13787a62ebc50a5d877a05e59f7abc | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N32.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N64/accepted.npy | 26168 | f5a3094632b90862ac9ce6405603f8412500b56f9184b82f352ed3353a060cae | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N64.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N64/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N64.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N64/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N64.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N64/times.npy | 8808 | c3db41e6fc3aaa6a9147cca73389a580609ba0b71fb54be163511ecb05ce3f84 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N64.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N64/values.npy | 208448 | 8317d294edf44e2848036b04d67ab0e2590078f49087b40830a53f1ed99f0946 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N64.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_128_N128/accepted.npy | 32408 | 67910a9d35e24ad7d951380c0d0c0e0319f2958f326fd1bd2978ce797f378bf4 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_128_N128.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_128_N128/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_128_N128.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_128_N128/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_128_N128.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_128_N128/times.npy | 10888 | 3eb351f0ad03fc380a92d6107eb22867082f20ac3e097792d45e7a8347a998a4 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_128_N128.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_128_N128/values.npy | 258368 | bd746244fac76960e26bef14d27eb16025a0d0701e6baba53d429a6822d5665a | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_128_N128.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_16_N16/accepted.npy | 32408 | 22e7e553fd3ebda3865be98ca3f3de543eb284bf1f04914dc8def3efa2d9c0c1 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_16_N16.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_16_N16/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_16_N16.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_16_N16/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_16_N16.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_16_N16/times.npy | 10888 | 1708a1d7ce465ce2bf557e9b9396731d67d289a739775e52bfe3e7df86c3977e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_16_N16.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_16_N16/values.npy | 258368 | 9323b82e348da4ec58928f61d05687e9ec6aa07867fb6a04677b60ef892a29cd | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_16_N16.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_32_N32/accepted.npy | 32408 | 53e41b3d8a7775c1f5b88724db26b99878f2efe2bc593c96a2d83b666fa097e7 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_32_N32.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_32_N32/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_32_N32.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_32_N32/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_32_N32.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_32_N32/times.npy | 10888 | 23256905218d41e7f786ace7ebb956a88c92a3fe751fdc76180397340b384ae2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_32_N32.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_32_N32/values.npy | 258368 | 23bcd7e5d179da77dd3a52653e9ff5e92f10ea804f17a4b8ab7ee5ccb4d23ded | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_32_N32.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_64_N64/accepted.npy | 32408 | a13dd6610d6873f8c62cccae12a49af0ea5205fe410a5c22581da9f110e461d1 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_64_N64.npz (array 'accepted')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_64_N64/epsilons.npy | 152 | 2a194fae4b50310423993e0fcf532db5d66e828230695c70c761853fda056cb2 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_64_N64.npz (array 'epsilons')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_64_N64/quantities.npy | 896 | 7b6d043e7f6e6cf9ae760a98f906feaecac87ad824c6894b7afb5cca4f2fa85e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_64_N64.npz (array 'quantities')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_64_N64/times.npy | 10888 | c2404103e4b12ddd376fb4a506e0c23407882f72fc6bfca844e1418feba4522e | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_64_N64.npz (array 'times')
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_64_N64/values.npy | 258368 | edc401386d39e342fc9c4b945b29ae226a49a79b968ef9db7e8abff05e013df3 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_64_N64.npz (array 'values')
B3_W_scheme_seven_data/final_report/formal_aggregation/counts.json | 38785 | c7d349caa939ff9a6abe7808283ef5f7d0b9d649295993ae1d1d60b09262eb69 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/counts.json
B3_W_scheme_seven_data/final_report/formal_aggregation/fits.json | 540006 | db3617988d09960a574e36449889edd8b3ab0cfbd7ddd1f82160ca33a0da240d | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/fits.json
B3_W_scheme_seven_data/final_report/formal_aggregation/metrics.json | 740587 | ca11d017e00eef5f11f5d23c1278b80ed5478c9db9466d3f26e9c89f3ca8a85d | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/metrics.json
B3_W_scheme_seven_data/final_report/formal_aggregation/pointwise_maxima.json | 5273 | 4a0c2a901604294368d9eccb4073e9f2beb13de9dba90707d45625e53db81be9 | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/pointwise_maxima.json
B3_W_scheme_seven_data/final_report/formal_aggregation/predictions.json | 8466 | dfb21ff85e8ab5a6c94bed7d2db54384d9e89413c4f126cf1aa5eec46561d08c | v1 anc/B3_W_scheme_seven_data/final_report/formal_aggregation/predictions.json
B3_W_scheme_seven_data/final_report/integrity.py | 2197 | 7dc70fcf1715657cd0738ee1a941537cf444f3c26665ae82c7f2e1a533f39bf7 | v1 anc/B3_W_scheme_seven_data/final_report/integrity.py
B3_W_scheme_seven_data/final_report/ordering.csv | 47468 | 2e53195a2e432910e08788c73df4bf1639f6b40a507433a029a61bd59279b88c | v1 anc/B3_W_scheme_seven_data/final_report/ordering.csv
B3_W_scheme_seven_data/final_report/prediction_by_epsilon.csv | 46540 | 00746bc4100a4059f5a05ada09ff6b19b4eda05675055d9dd719b514dfdcf6f9 | v1 anc/B3_W_scheme_seven_data/final_report/prediction_by_epsilon.csv
B3_W_scheme_seven_data/final_report/prediction_by_grid.csv | 64631 | 92344f3c9949fa78f675ebf6bb3b74f4c6690b479df553131bd0549d492cd50c | v1 anc/B3_W_scheme_seven_data/final_report/prediction_by_grid.csv
B3_W_scheme_seven_data/final_report/quality_by_grid.csv | 87528 | 8cf80b293f7ac523137e94d810da7acbc7bde928c20048a6884a540984ec9fab | v1 anc/B3_W_scheme_seven_data/final_report/quality_by_grid.csv
B3_W_scheme_seven_data/final_report/recovery_audit.json | 37590 | 981f4893f0926ae643738c2ecdbdde5aaaee5f2446f96c2f57c5f04e3a36fb50 | v1 anc/B3_W_scheme_seven_data/final_report/recovery_audit.json
B3_W_scheme_seven_data/final_report/resource_pauses.csv | 14735 | 07ac0714d660c9fd0af7f44b6d7ac09e3f715d375f6740bf8e732fc0fd944115 | v1 anc/B3_W_scheme_seven_data/final_report/resource_pauses.csv
B3_W_scheme_seven_data/final_report/scalar_metrics.csv | 627803 | 17e85529cba70232024c5349d3cb227116066f01dcb92c5b5c7e19ee14cbc9ec | v1 anc/B3_W_scheme_seven_data/final_report/scalar_metrics.csv
B3_W_scheme_seven_data/final_report/source_integrity.json | 203 | 917c1ce361bf0a600ee449f68950d11ec65855423ac085c1cce7040ec4231d0f | v1 anc/B3_W_scheme_seven_data/final_report/source_integrity.json
B3_W_scheme_seven_data/final_report/summary.json | 2001653 | 033d665faa5578d4b6254a752a2f0de0578bc653a6774b756ca176d82b258e2b | v1 anc/B3_W_scheme_seven_data/final_report/summary.json
B3_W_scheme_seven_data/m0_records/M0_initial_layer_01.log | 208 | afb40ee551fed87221e2d64e22fd1e91c4bedc7b7848b9b7df9db7bbaeede883 | v1 anc/B3_W_scheme_seven_data/m0_records/M0_initial_layer_01.log
B3_W_scheme_seven_data/m0_records/M0_initial_layer_01/targeted_D4.json | 17859 | abc68990a20229667b94af12afe8cc3721ea881cab5ad5f55968a859ccdae656 | v1 anc/B3_W_scheme_seven_data/m0_records/M0_initial_layer_01/targeted_D4.json
B3_W_scheme_seven_data/m0_records/M0_integrity_check.json | 1009 | 77a8974df81c374f84ec7856900c57413ba49ceb41de0dda741cc77656462a0c | v1 anc/B3_W_scheme_seven_data/m0_records/M0_integrity_check.json
B3_W_scheme_seven_data/m0_records/M0_resource_estimate.json | 6521 | 22fd3bee6b4cb82cf23dc5f799a564523596814d7391b2fbdafdba9e2abda218 | v1 anc/B3_W_scheme_seven_data/m0_records/M0_resource_estimate.json
B3_W_scheme_seven_data/m0_records/M0_run_01.log | 864 | c7183b35b51d5aa4dda63ca164fce95758b2a487f832172cab0a465dc273e5a3 | v1 anc/B3_W_scheme_seven_data/m0_records/M0_run_01.log
B3_W_scheme_seven_data/m0_records/M0_run_02.log | 535 | 34e63c29171a345131d99d28404fcddeb84d64e574ae86435c1587fc839e5e7c | v1 anc/B3_W_scheme_seven_data/m0_records/M0_run_02.log
B3_W_scheme_seven_data/m0_records/M0_run_02/audit.json | 1808 | 23d708be9bf7363184c63acb12834300129db50c91fe2901a99acd165295b151 | v1 anc/B3_W_scheme_seven_data/m0_records/M0_run_02/audit.json
B3_W_scheme_seven_data/m0_records/M0_run_02/completion.json | 372 | 4db59e1bf533323f386e52486a10eaaa86f54b45db1e204a363edaf47daef08d | v1 anc/B3_W_scheme_seven_data/m0_records/M0_run_02/completion.json
B3_W_scheme_seven_data/m0_records/M0_run_02/environment.json | 1857 | 6de14301950d66f6e36e45c58453d1bbbd964a7657529b99bf13fe501d31184e | v1 anc/B3_W_scheme_seven_data/m0_records/M0_run_02/environment.json
B3_W_scheme_seven_data/m0_records/M0_run_02/fractional_finite_check.json | 711 | df3a5d64ff265089b97ab232d21eaee39a90cd019948d1c8ad6d33bcddbfabed | v1 anc/B3_W_scheme_seven_data/m0_records/M0_run_02/fractional_finite_check.json
B3_W_scheme_seven_data/m0_records/M0_run_02/pilot_rows.csv | 498865 | f27201397d46f01da9594ace8e182cc06e2918f495372c8940335f9203a74cf5 | v1 anc/B3_W_scheme_seven_data/m0_records/M0_run_02/pilot_rows.csv
B3_W_scheme_seven_data/m0_records/M0_run_02/pilot_rows.json | 1238778 | 9a0616df7df513a8267fba72775ef5b5f32c85668e2343dab50f106f3a3a3205 | v1 anc/B3_W_scheme_seven_data/m0_records/M0_run_02/pilot_rows.json
B3_W_scheme_seven_data/m0_records/M0_run_02/pilot_runs.json | 4966 | 8f07bb882ff3511071061c1403174a4f537ce5cb25366fffe6fbc245a7cd7fc6 | v1 anc/B3_W_scheme_seven_data/m0_records/M0_run_02/pilot_runs.json
B3_W_scheme_seven_data/m0_records/M0_run_02/pilot_summary.json | 15298 | 4d4276e2020bf3e0019ea6860350f1b89b9afa132732eb5d1845f0b55399a7e1 | v1 anc/B3_W_scheme_seven_data/m0_records/M0_run_02/pilot_summary.json
B3_W_scheme_seven_data/m0_records/M0_run_02/sparse_benchmarks.json | 1893 | 82c59c291a981a1896a35404e8587de4c41d904da779cd9a2251a4a70d7f0c55 | v1 anc/B3_W_scheme_seven_data/m0_records/M0_run_02/sparse_benchmarks.json
B3_W_scheme_seven_data/m0_records/M0_run_02/weighted_svd_pilot.json | 1707 | 2cba0e64d6230a8d27627b375cd582590d8dd9d1664e04984154ae42d34fa13f | v1 anc/B3_W_scheme_seven_data/m0_records/M0_run_02/weighted_svd_pilot.json
B3_W_scheme_seven_data/run_records/D1_training.log | 17025 | e77304ccb0fd78f19fd74489d4cc470a496225af588d187d50150ccf8f3d068b | v1 anc/B3_W_scheme_seven_data/run_records/D1_training.log
B3_W_scheme_seven_data/run_records/N_le_64_complete.json | 142 | 51f15a76e240b7d533b5d8ed115f638d833dcfd8b8689d7c66dc199559b376e3 | v1 anc/B3_W_scheme_seven_data/run_records/N_le_64_complete.json
B3_W_scheme_seven_data/run_records/N_le_64_data_summary.json | 479355 | b2c77de693e143fa330a2e53960fa58137162d47c3df219f862a7f8506fb6730 | v1 anc/B3_W_scheme_seven_data/run_records/N_le_64_data_summary.json
B3_W_scheme_seven_data/run_records/calibration_frozen.json | 27157 | 9034f02150a34442ce3e354c629245df7c24ac8944f589a9701ee78a652a0ecd | v1 anc/B3_W_scheme_seven_data/run_records/calibration_frozen.json
B3_W_scheme_seven_data/run_records/design_frozen.json | 1741 | 3e537e8baf5fd1b9589ef0922103adc32f1d2cbe30d9e1e86e8fff58592e522e | v1 anc/B3_W_scheme_seven_data/run_records/design_frozen.json
B3_W_scheme_seven_data/run_records/engine_validation.json | 1759 | 9c1444a4d1011fd33229c9595c6e49b86dd6022c99f8ecdb695e23dde9eb66f9 | v1 anc/B3_W_scheme_seven_data/run_records/engine_validation.json
B3_W_scheme_seven_data/run_records/environment.json | 1021 | ef0e4c2a266b9106607b31a1d80eafd13faf44a764034a7853438488bcb8adcb | v1 anc/B3_W_scheme_seven_data/run_records/environment.json
B3_W_scheme_seven_data/run_records/first_worker.log | 773 | 9c6157eb102a045fa7f93647a135938ea5f1549f009ac1225ad1051d154ed187 | v1 anc/B3_W_scheme_seven_data/run_records/first_worker.log
B3_W_scheme_seven_data/run_records/followup.json | 172 | 7a16379dc583d8a7cfed2ead223239848016a63ab3bd5e5e7a71d6289623cda3 | v1 anc/B3_W_scheme_seven_data/run_records/followup.json
B3_W_scheme_seven_data/run_records/gate_D4_N256.json | 329 | fd7df320cac3525334117d701911105e6fa61872a032dc05b89baf2621019b95 | v1 anc/B3_W_scheme_seven_data/run_records/gate_D4_N256.json
B3_W_scheme_seven_data/run_records/independence_verification.json | 1468 | ce513040ad9521644a69be8b8e1071dd588c69f4d4b0f060a1d81423e09b50d0 | v1 anc/B3_W_scheme_seven_data/run_records/independence_verification.json
B3_W_scheme_seven_data/run_records/logs/D1_N1024_l3.log | 2480 | 6ff6912864577b405f0ef38402f3724685d64620570c137946a45fbbc15cd957 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_N1024_l3.log
B3_W_scheme_seven_data/run_records/logs/D1_N128_l0.log | 779 | 0c6e76b6adc29105b0831f0d6524dffef4efcfa255270800990eeec5f9e14a03 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_N128_l0.log
B3_W_scheme_seven_data/run_records/logs/D1_N128_l1.log | 863 | f794dbfec8562779979ec4736dd5eecf54b8c2a0cc6f30aa1d6653fd43751abd | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_N128_l1.log
B3_W_scheme_seven_data/run_records/logs/D1_N128_l2.log | 975 | 5bd95bbf787ecce21c5a6be7fd6b387691014d039551da02e21368da70988a1c | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_N128_l2.log
B3_W_scheme_seven_data/run_records/logs/D1_N128_l3.log | 1163 | f65e56e3bc04d5ab8d276d8f115175089372434ccc7f9497599f3cdacbe25908 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_N128_l3.log
B3_W_scheme_seven_data/run_records/logs/D1_N16_l3.log | 973 | 6a0770a6030f67808d7c946833d3d32f312ef18646fca337d788899a85048673 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_N16_l3.log
B3_W_scheme_seven_data/run_records/logs/D1_N2048_l3.log | 4228 | 842ceab7fb7a5d6c37b77a2934928f17ed94c3fe2ede896b813c4cf207d37d3a | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_N2048_l3.log
B3_W_scheme_seven_data/run_records/logs/D1_N256_l0.log | 779 | 1b6b4bce581929bb9f15d6e03afad01b2bde1f6c658e6ef54f758890fb3ad195 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_N256_l0.log
B3_W_scheme_seven_data/run_records/logs/D1_N256_l1.log | 880 | afd6e78562c1e6a42fbb8a9fd834995ed1e1e2e88be5725327fd187ec24bf964 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_N256_l1.log
B3_W_scheme_seven_data/run_records/logs/D1_N256_l2.log | 1057 | 67304675c56b7bcd0450ed31d7bad4ee03e3b89434cd969c6a901a86d8c18b79 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_N256_l2.log
B3_W_scheme_seven_data/run_records/logs/D1_N256_l3.log | 1348 | 9eb171d52d25dabd089367988bbd0b2dd1bb2a6d7bf84284006dd03ba012c031 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_N256_l3.log
B3_W_scheme_seven_data/run_records/logs/D1_N32_l3.log | 953 | 780e169c09fe999a24f544043ec14b03ebded5af8142bcb9819b73c1ed37c549 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_N32_l3.log
B3_W_scheme_seven_data/run_records/logs/D1_N4096_l1.log | 1059 | 9bb0f86dbcf44aa06eb8af86d203af76e7c755dad561c921f1841480301d6080 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_N4096_l1.log
B3_W_scheme_seven_data/run_records/logs/D1_N4096_l2.log | 4655 | 2b677bf0a3fe59a97bde55f806300803bae76980a38ffd3cd54390d6b408f94d | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_N4096_l2.log
B3_W_scheme_seven_data/run_records/logs/D1_N4096_l3.log | 8278 | 0f286c3ed62df8a2fc6ee879df66d94309c4f05fdc15642c1b9bfa397af9b225 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_N4096_l3.log
B3_W_scheme_seven_data/run_records/logs/D1_N64_l0.log | 779 | d4ded1480d2753d19ad5332223daacc309acd6ae388896b7567499ce51dd2c03 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_N64_l0.log
B3_W_scheme_seven_data/run_records/logs/D1_N64_l1.log | 779 | 7e762bc36e705ddb1f817d901916e208462a0bcba855bb7ac7c1a29a834fe16f | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_N64_l1.log
B3_W_scheme_seven_data/run_records/logs/D1_N64_l2.log | 875 | dad8d08697bdbe4ab9a47dfa5be2c94512fc2bce2eb63030e173606887bc8a37 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_N64_l2.log
B3_W_scheme_seven_data/run_records/logs/D1_N64_l3.log | 978 | 05b631acbb841dc5669b3305aa18e0ce9618fb1eaa34119621aa3e47d9af8818 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_N64_l3.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N1024_l0.log | 994 | e014899a41d0148c5725cf67608286b6dbf16dd93da45ab351fa8d5e6f01cd96 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N1024_l0.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N1024_l1.log | 1207 | 9b282e7d7524d1dce28e167609c42a359630583240e7dd68f1cefada59c16030 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N1024_l1.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N1024_l2.log | 1700 | 260ad72feaf886983a4813a4bf1ad0b885dbeef6380734f91cff160f2de3e978 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N1024_l2.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N1024_l3.log | 2531 | 32adfd7e113c04f25197130c728de72d4e52b45ba3bf0f19f3e8175679fcf1e6 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N1024_l3.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N128_l0.log | 784 | 757464f836fc2bdba4ab3977b8d6268e143710ecfc481bb5f2b1ef39d6ee5d74 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N128_l0.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N128_l1.log | 872 | de461df6d9f739057b2c82860aa7abc697dee499d1eb15008487b987a3866ddb | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N128_l1.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N128_l2.log | 977 | ada43e458eda2a7457ed9647cde78163b60fd564db52c05b3c5cba02a05a3750 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N128_l2.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N128_l3.log | 1175 | 73665cdd4feccdbe99f907964a8aeb3489d06241be8e475250f13899fe991650 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N128_l3.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N16_l0.log | 780 | d90a268179db9403ad0ed4b0ad63d2106a2f2ebee1e1dfa46dc9c7c89dac99f5 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N16_l0.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N16_l1.log | 782 | 23b5aeb45379848e8da3c2d2935a91482834c81cbdb7f8b4861ecfaff7046ec7 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N16_l1.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N16_l2.log | 870 | 353ce07f1acc210306286c28f8c62830b9c01d5bef05aaad0227aed313ff9733 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N16_l2.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N16_l3.log | 987 | 19b5538a2cd1bb2304a126bfc36e1cedde731bfb17106a41a7fe5575aecaa421 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N16_l3.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N2048_l0.log | 1307 | 792d717459c607c40caa3cf2dfbbee98ecb5d1510af68462027b112b80204668 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N2048_l0.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N2048_l1.log | 1822 | e9a7766cafde8528fa4bf30338e858891c240461d213de448ad66cb9753c1897 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N2048_l1.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N2048_l2.log | 2735 | e88c43ef92c835c664c55ebe93fb3b13c226cfff4c5ec0ce89fb0b8c6f299010 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N2048_l2.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N2048_l3.log | 4447 | cda52d00de1338ae6ce45391d11b4ceb7f0ffee8b0b88dcd9a810e97a263f963 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N2048_l3.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N256_l0.log | 785 | 01fd0f16fc431de31e3cd8028c4d7f6ddd3d64041014688646f6de92e5946cca | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N256_l0.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N256_l1.log | 888 | 969bfb5a0c3fa2f584bc9684d209dc36d6925cb6a3b6bb48b1d570dcfd6d1b7f | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N256_l1.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N256_l2.log | 1079 | f3817008728e4c188a74fc0bd76ace7a077972004751aba72188f24a5fc39189 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N256_l2.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N256_l3.log | 1380 | ff340c7f1388808a790006d8dc7d2c8466d3a6908b78afb32d0fff31edeeb57f | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N256_l3.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N32_l0.log | 779 | 5a2c864d6603012d622df63c7ed17dcced6a0cad904d99bcd6610d0df59a67a2 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N32_l0.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N32_l1.log | 782 | 96d476f304275fa89ad8cdbfc191019351442d2850688e6e03322d5855dcc429 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N32_l1.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N32_l2.log | 882 | 4296cd31818572eb3c117231322d3e10b93f8aade3db7a48978cdceb62b60941 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N32_l2.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N32_l3.log | 973 | 55ba6578ec4cfd3a003b859de5aab50f5d8d359c6a33ffd7846951a753239fc8 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N32_l3.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N4096_l0.log | 1996 | 33a4243fa1f9974993af3c22313788b3ff9db33a9eb053cb3e9cabf51c3de835 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N4096_l0.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N4096_l1.log | 3131 | 6cd6b6618499deef0895591ab6ba3b28969c477f296bcf71ba1e0c59f7aaaa07 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N4096_l1.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N4096_l2.log | 4962 | 02219fd664765fc903a7056f9efea2043508fd7b6c0fded4171a1571f51c8636 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N4096_l2.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N4096_l3.log | 8814 | e1880310be1099c5e7f756ca4a7f91320ae297361e44abbcf4306d905e5e824d | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N4096_l3.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N64_l0.log | 783 | 6248cf6cdfe6296b2bc4e806a0b50d8539e3eb419fb80278523e43847f298634 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N64_l0.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N64_l1.log | 783 | d19ae0c78fb5d88c9a8c764e041e6a62b1412a919680803a12edc5695b7f7dce | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N64_l1.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N64_l2.log | 884 | 29aade546770ea7e5224330fa35cdd32f0048055d3d00009340154c841c3a820 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N64_l2.log
B3_W_scheme_seven_data/run_records/logs/D1_hold_N64_l3.log | 993 | b3bc8ec8560f82f574e74bed315fedd642c19f614912c7569b5f33a6ecae2ff1 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D1_hold_N64_l3.log
B3_W_scheme_seven_data/run_records/logs/D2_N1024_l0.log | 1468 | 52915185bc3a37e52a8960c53869d1bcb2d676f1be3dd0e820968fdd651b50b8 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N1024_l0.log
B3_W_scheme_seven_data/run_records/logs/D2_N1024_l1.log | 2086 | 89f59e443fa2d7797f7035f6187c8fae67819949decf68c754c6c908899db8d7 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N1024_l1.log
B3_W_scheme_seven_data/run_records/logs/D2_N1024_l2.log | 2971 | 71e3490a0f9c1fe6091dcef9935a6be5cadcc4ee046c3d9722d87e149d6c3ecb | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N1024_l2.log
B3_W_scheme_seven_data/run_records/logs/D2_N1024_l3.log | 5703 | 924bba4e6433a2396121f873400aef75831b684acc91c7a8d771c9643bf74625 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N1024_l3.log
B3_W_scheme_seven_data/run_records/logs/D2_N128_l0.log | 878 | 74b8a5ac90f5fd4611f587362721f0dfff2b980732a6d2bcf1fce4ce659b2d26 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N128_l0.log
B3_W_scheme_seven_data/run_records/logs/D2_N128_l1.log | 1056 | 6384c241fbdfb990c39ffc281647e048b942acfbe19fb6d2f956f0076a784cd7 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N128_l1.log
B3_W_scheme_seven_data/run_records/logs/D2_N128_l2.log | 1275 | 92486003b453a2e7d5e019e581fee5eb1d3a6c123e76c06aff337f13c2831727 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N128_l2.log
B3_W_scheme_seven_data/run_records/logs/D2_N128_l3.log | 1770 | 204b300c3fa30ead3e30ae5d613b7a200489a740ac6c19b7f2237f3e099d9e06 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N128_l3.log
B3_W_scheme_seven_data/run_records/logs/D2_N16_l0.log | 778 | 516e74e2d322900f8fdd5286464a2b683647036df3cf994af5ee3716490ea693 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N16_l0.log
B3_W_scheme_seven_data/run_records/logs/D2_N16_l1.log | 877 | d67160f7b5329ab24532df2ac42474af5b89d5bb74b641223f2ae4d2fe410559 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N16_l1.log
B3_W_scheme_seven_data/run_records/logs/D2_N16_l2.log | 976 | 636ffeb444a69bfa7dcb4b8d3b561f042fbc031d764a399c1dbc0c81bd33eedc | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N16_l2.log
B3_W_scheme_seven_data/run_records/logs/D2_N16_l3.log | 1273 | a781a0512c241179f37334a4c20ac5601be68bd08f2d66a186ef5be58b440513 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N16_l3.log
B3_W_scheme_seven_data/run_records/logs/D2_N2048_l0.log | 2797 | d0dfc18ac1571b51b43fd3ebc7af0e66d6f29928d45639b57b9d40781de2631c | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N2048_l0.log
B3_W_scheme_seven_data/run_records/logs/D2_N2048_l1.log | 3371 | a38b9432ff6e6463faf7111081708fb2898a4083356a8e8874db908c9a1b8b4f | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N2048_l1.log
B3_W_scheme_seven_data/run_records/logs/D2_N2048_l2.log | 5610 | 8a07ff192262b0911becfc4a3ae0cb769af4ea664df5d68b880b2be420ff4062 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N2048_l2.log
B3_W_scheme_seven_data/run_records/logs/D2_N2048_l3.log | 10910 | 1a1d3a36830b00d18072bf458f5080771c6fcfa332f58c514ab4d73c333899d1 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N2048_l3.log
B3_W_scheme_seven_data/run_records/logs/D2_N256_l0.log | 978 | cd0138e3781b2f3bc33ceeca0de6bbeab0857e59e476d17b8bdeccfed320bf83 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N256_l0.log
B3_W_scheme_seven_data/run_records/logs/D2_N256_l1.log | 1177 | cd5557d31bb21c15fe3c4fe204dc666d50705b9bd2b208568625e1f54bf8d49f | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N256_l1.log
B3_W_scheme_seven_data/run_records/logs/D2_N256_l2.log | 1580 | b9a4f5eb64f37618d7d17f79898653db961ee30df9d13c07f3cbe84dff4e1796 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N256_l2.log
B3_W_scheme_seven_data/run_records/logs/D2_N256_l3.log | 2385 | faca81ab707ffcccf47df519b8f734b9ca45a54af2755e415af86e004ca4b7fb | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N256_l3.log
B3_W_scheme_seven_data/run_records/logs/D2_N32_l0.log | 777 | a30f3903bb2242544f5848684b7222e00e9f993697238eb3abbf5550e5568b8b | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N32_l0.log
B3_W_scheme_seven_data/run_records/logs/D2_N32_l1.log | 874 | 9f2362fe28c53fc741f78322e76f42edf2a8612e7c95d53f0e8e1a60e4041316 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N32_l1.log
B3_W_scheme_seven_data/run_records/logs/D2_N32_l2.log | 1059 | 03ec1564943d18b88ca94e140deaafd3b230db7fb120f4ab3fd9bc7794e97f20 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N32_l2.log
B3_W_scheme_seven_data/run_records/logs/D2_N32_l3.log | 1262 | c0b10cb04a56dd82125dd8b5a94571bae48cc50129505aab4bcae1eaf705c7d5 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N32_l3.log
B3_W_scheme_seven_data/run_records/logs/D2_N4096_l0.log | 3606 | f952a11d9973b5c6a272b3867b1b8b4cc3825ae33aa15633d8ac88fa22be7d3a | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N4096_l0.log
B3_W_scheme_seven_data/run_records/logs/D2_N4096_l1.log | 6063 | 5129748a18f616049d8b2685d48014c2a8d9a999d4ef193dd9e23f17da90b9d3 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N4096_l1.log
B3_W_scheme_seven_data/run_records/logs/D2_N4096_l2.log | 11253 | e27f55810048ed7709ebb481adb5fca1dfea2e6bba4ce1a0509e5fb25063ead7 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N4096_l2.log
B3_W_scheme_seven_data/run_records/logs/D2_N4096_l3.log | 21080 | 23f09103c44be6c995d78289a3c3446f0db9b6f3decbcd90d0e7bfd1a4ca4101 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N4096_l3.log
B3_W_scheme_seven_data/run_records/logs/D2_N64_l0.log | 873 | 1aaa69490e70e4c3269cf26149943df5e28412c7169387186415ae4a47a426e0 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N64_l0.log
B3_W_scheme_seven_data/run_records/logs/D2_N64_l1.log | 973 | 09562e2aa2b74d8a6d91c8f58fd1ea85d9519a4428db8d1c5bf09e3d5495c81b | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N64_l1.log
B3_W_scheme_seven_data/run_records/logs/D2_N64_l2.log | 1079 | 7cc0dcff6963bc479d4b83e61538895461a8c2a0023ce1ce4ea54458461ef203 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N64_l2.log
B3_W_scheme_seven_data/run_records/logs/D2_N64_l3.log | 1461 | 191d036ddff5382095581304e1822505faf65c372fdca942b39109048716d479 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_N64_l3.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N1024_l0.log | 1400 | 7d173894f150d5cf6fe103a8868442f606d45db39cb211cd5baac08e14812324 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N1024_l0.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N1024_l1.log | 2046 | b475c8ecea29a4be577aa64bbb707aa7c65d20e7b29fbd6fac1225ec31785e52 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N1024_l1.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N1024_l2.log | 3200 | b5df80bb3910241d5e84842dbf21f3f9d0d41541cbae241f6a7aef70e7b8b986 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N1024_l2.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N1024_l3.log | 5418 | b7a2c6112e76bef3c8366c724713cad048792fb67c1855f27be67e4f4c2cda5b | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N1024_l3.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N128_l0.log | 888 | 3e9a3e13c57cbc35589e38293366c7fd60b9182669651bd5052f1d6bcf258a9c | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N128_l0.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N128_l1.log | 1078 | ff7a7ae6225fe6f706d67bd137dc36298b9e96ee636fca6c6226b5c8a189ff15 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N128_l1.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N128_l2.log | 1312 | ef99aef6ef45e3800852c0e3b31ecce43e099f92087dc4d324985af4f3ba591c | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N128_l2.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N128_l3.log | 1837 | a47cfa84a36b230af466ff08bb3356c434862206ea6792276d5b80124cfc897d | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N128_l3.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N16_l0.log | 784 | b2c50c91f861bdcbaa16c3142c249283faa532d5b409c83dd6a7c3dd452b5691 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N16_l0.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N16_l1.log | 886 | 87f09f8f66754207a071604518994abeaae10ed8253dffa7ac717d178801b6c1 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N16_l1.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N16_l2.log | 992 | 4d30d035be8e6944cb082db27eef3b52b3c2a358af02cc289515a13144d7cc9b | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N16_l2.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N16_l3.log | 1302 | 54c7ace4065cd4ed289d9b7ecd4167cf99b235da678dd8fd8637203fe29cf14e | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N16_l3.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N2048_l0.log | 2264 | fae8d46e8faf0ed4f357b9220dd9ed612d26cca18f57323dfc7bbf23c908735d | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N2048_l0.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N2048_l1.log | 3420 | d876a16a7189e2e5f52da799dca9d4401d0a7216dfba3ef815ef6d1697ec254e | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N2048_l1.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N2048_l2.log | 5840 | 4984ae4aac72fd6472141a6c6050a085c2cfdb1074dd3ca624d17c41d8ab0f77 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N2048_l2.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N2048_l3.log | 10542 | 67bdcfa255289b36d3aafbe36b4fa0529d61a06b6ff641a4d4a324263de8396d | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N2048_l3.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N256_l0.log | 992 | db878c99ba9e41f83ed5ce5e1dc67cf671d39d2539ae8e5a48be14273d9dac1c | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N256_l0.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N256_l1.log | 1198 | 08d7eb0a8acb447358c47698c68705587c2b2b1b4282ed1a7dddad40c8fa7aad | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N256_l1.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N256_l2.log | 1520 | f2a75650a5eea910e37cc4dde7fe99cde598ea5496ae5fd05d0c99bbf58149c1 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N256_l2.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N256_l3.log | 2336 | a5c43e9e45da9a9c65d0562b14dabe2b0b2ce25a5cfe22f94c4c4e10359b5181 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N256_l3.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N32_l0.log | 783 | 8599707e7d26d437dc516e1912d39857597f8edd42b55888c4c74f6c7a0ecddd | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N32_l0.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N32_l1.log | 887 | 6bed04fe9659acfdbb2caef677ddf503509c543e57947d65dba96eba9bc96412 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N32_l1.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N32_l2.log | 1080 | f3e86c7872715baa60a066a566b595a7256ddaefb8c2896e6d226511fdfc122c | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N32_l2.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N32_l3.log | 1394 | 35a834e984d1c578e6e12716bc8593f3fe26eedb52de8846232db6e3a03c4674 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N32_l3.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N4096_l0.log | 3906 | 90c91cf4fed8ecfe7c6affb86989c2003c5c9420efbb39d4bb354c37f273639a | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N4096_l0.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N4096_l1.log | 6313 | f01ec5cccdaaa65d94a8522c6f44e6da96aabafa1bcafcc8246883b943272392 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N4096_l1.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N4096_l2.log | 11184 | 3bae2438a9f324ec983aaa391acf9761f093d85df2920208f55436df22da8cac | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N4096_l2.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N4096_l3.log | 21325 | d0882c83409c397f36a18e152d85de0e3b01a51ac5b36aa7c330a555c6b0b612 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N4096_l3.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N64_l0.log | 884 | 8860458b8fdc1f0487008ddc787dbd6f3f37cb24a414e9ddd0fa2beb084001ff | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N64_l0.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N64_l1.log | 974 | b50012737b17d0541997e1305be42baf5ed3badfe7171006d71c4605a0eff24e | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N64_l1.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N64_l2.log | 1097 | 0313fd198d28f4b28ef7cc91d531ac003a623f6a3201be457b892871e6786a93 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N64_l2.log
B3_W_scheme_seven_data/run_records/logs/D2_hold_N64_l3.log | 1503 | e8f2ca959ff387cf4a319e39f1af0e2855784c834e400880d0ecf0abad35292f | v1 anc/B3_W_scheme_seven_data/run_records/logs/D2_hold_N64_l3.log
B3_W_scheme_seven_data/run_records/logs/D3_N1024_l0.log | 1176 | a9167cde09e17b94164a56bfffe13f14902f7a76ba4367016fdb8ff2e7d0211f | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N1024_l0.log
B3_W_scheme_seven_data/run_records/logs/D3_N1024_l1.log | 1581 | 1f72c488646ba4b5a1c0dbf3887342cb19e88d37b61c29b2cef39677d283101f | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N1024_l1.log
B3_W_scheme_seven_data/run_records/logs/D3_N1024_l2.log | 2274 | c49b7b0641c139ede1c2ff0a6ad00e05e2a46a4cb519fd25615e2a797655cd6a | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N1024_l2.log
B3_W_scheme_seven_data/run_records/logs/D3_N1024_l3.log | 3869 | 9e8bb6f63a98cdb90d9cd2c1c06ea83d703926d0a152ced23df7df13f9ce5e78 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N1024_l3.log
B3_W_scheme_seven_data/run_records/logs/D3_N128_l0.log | 863 | 4c8f643b464bffbb60832f31955c6a80ae0f09350af75231d97a235edcd3b758 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N128_l0.log
B3_W_scheme_seven_data/run_records/logs/D3_N128_l1.log | 882 | fba695ba70c6d3f8c2534f83a1fedecd6ce6a96c6baef56fbcb3b97fe937f060 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N128_l1.log
B3_W_scheme_seven_data/run_records/logs/D3_N128_l2.log | 1081 | ceb4cba545c4bd3ac208b29a8d765dcf4c25b52c6404b932fa09e41c1ca8f3df | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N128_l2.log
B3_W_scheme_seven_data/run_records/logs/D3_N128_l3.log | 1365 | a387e3f23c02c8de8d0a992d0553fac40eb5ed28c1290704e3a06d237644ea0d | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N128_l3.log
B3_W_scheme_seven_data/run_records/logs/D3_N16_l0.log | 776 | c83dedc790599510e5df56b46a746254d68f2a623fd850708f56dad2148ffe1d | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N16_l0.log
B3_W_scheme_seven_data/run_records/logs/D3_N16_l1.log | 779 | 909f9a816b77329a8e411e46dfeaa116926933bc89f22d8308d32cd91a88f4c2 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N16_l1.log
B3_W_scheme_seven_data/run_records/logs/D3_N16_l2.log | 878 | 28c278f7da8e1a596f4ec2563a10dbb199c16660e31938f493fa3d0bd74a5d1a | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N16_l2.log
B3_W_scheme_seven_data/run_records/logs/D3_N2048_l0.log | 1683 | 7a9ea9f4d70e1f9ea5145c0777ff112fea72094653cd237b4e6439d64e163c16 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N2048_l0.log
B3_W_scheme_seven_data/run_records/logs/D3_N2048_l1.log | 2370 | 330c347a31e6dde19429fde10a8a55447337fb049a210d4c66a116fbb1282f94 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N2048_l1.log
B3_W_scheme_seven_data/run_records/logs/D3_N2048_l2.log | 3944 | b0927f31d6b95308b7532e1ea3380a9756fbcd59b12a405d5eda61fa587c2726 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N2048_l2.log
B3_W_scheme_seven_data/run_records/logs/D3_N2048_l3.log | 7107 | b520aa26d7ea2edeac56d4298ef6afa5562d4c26231b69fe4571fe3527bf5eae | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N2048_l3.log
B3_W_scheme_seven_data/run_records/logs/D3_N256_l0.log | 878 | 923662954c6bb63be056018b40e512ece3dc33747e603f5a00a9692bc5bc7fae | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N256_l0.log
B3_W_scheme_seven_data/run_records/logs/D3_N256_l1.log | 979 | be909ae8c265cf5c51ef018ec4621b4189a2f8d6567dcff16e3154a9fc5a7eeb | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N256_l1.log
B3_W_scheme_seven_data/run_records/logs/D3_N256_l2.log | 1276 | b21d2bb32988aeba0ca233c2f2c09629e6ce43f2c31dcc6d78eb024e5e2a2598 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N256_l2.log
B3_W_scheme_seven_data/run_records/logs/D3_N256_l3.log | 1747 | ad3f6b3cae60eaa6460490eae5a4d70572d9bbbb4c08e5ccb8a8736f31a29c33 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N256_l3.log
B3_W_scheme_seven_data/run_records/logs/D3_N32_l0.log | 774 | 30febd6096bbf396b5b64b2f24395af2c13c1dbaa6b8bd6022bdee1c88b9d552 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N32_l0.log
B3_W_scheme_seven_data/run_records/logs/D3_N32_l1.log | 860 | e93b8eb8b266552eeead08d04feb5399075d383ec294cf699d62ce94524d0139 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N32_l1.log
B3_W_scheme_seven_data/run_records/logs/D3_N32_l2.log | 957 | b70859d55e22413003a563fbb4f4e3ba504f19287aa60b47ff1c7b038133c492 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N32_l2.log
B3_W_scheme_seven_data/run_records/logs/D3_N4096_l0.log | 2551 | 65fd39f1850745c76a002637d791df8a552aff53e25e4a6ee0e289fd9f01a360 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N4096_l0.log
B3_W_scheme_seven_data/run_records/logs/D3_N4096_l1.log | 4100 | 307035aee2e0fecf723e3bf1f458e3789ebe3561339ab63516abac36574dc99c | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N4096_l1.log
B3_W_scheme_seven_data/run_records/logs/D3_N4096_l2.log | 7516 | 73995f2163b76a0090899b20457a87a3c065273a140dd6ba7f83da438b9c5310 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N4096_l2.log
B3_W_scheme_seven_data/run_records/logs/D3_N4096_l3.log | 13782 | 37654f476daf629018f734e2d42ca21f0026024b07cf79ef53725210c2d92a97 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N4096_l3.log
B3_W_scheme_seven_data/run_records/logs/D3_N64_l0.log | 776 | 007be92e09482f7c1bcdac3441236849a9a19f47a0b67f3fc487d49143731b9d | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N64_l0.log
B3_W_scheme_seven_data/run_records/logs/D3_N64_l1.log | 878 | fd50de32a30e7d70f48cdb5f388eff02dc9c1cfcee3ddc9ea4ca3f19eea8d5f1 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N64_l1.log
B3_W_scheme_seven_data/run_records/logs/D3_N64_l2.log | 972 | 92146aa4b0a049f5087db10e79b0682955093bff872d83d0b79b0e12552cf45e | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_N64_l2.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N1024_l0.log | 1203 | 5de751d529094552a622feb1bbb77625f776865af5f21426bf7946dd8efa6a72 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N1024_l0.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N1024_l1.log | 1610 | b9ad2a2465cc64fdbeddd985410a42521a7ad5f0f64832302b40c8bf2d0c9b1e | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N1024_l1.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N1024_l2.log | 2350 | 84fabc5bb05bbfd4c76fa8f8d4509767f72edf045f0e544b39aead0c5732e7b6 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N1024_l2.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N1024_l3.log | 3909 | e34fd7ea3193a973d17a34ecfbbb840c6f561324b3699603a71d33956b70c93c | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N1024_l3.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N128_l0.log | 783 | 00a6a07cd4d5156e9701044d68711d3f6769502b6a3799bfdaeb7a4a89db4c57 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N128_l0.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N128_l1.log | 891 | b2024932bc43fa4d7c2c19b06d599be53d45573922e68fdeba31aa47d6ccf281 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N128_l1.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N128_l2.log | 1099 | b45963ea1b32abb337917280294693876e55b07dbb2e90e93b24c82d23808397 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N128_l2.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N128_l3.log | 1399 | e01910379c4d0cb3f785028c7c13f81028afb70f779c0deef28eacbd9261c6d4 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N128_l3.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N16_l0.log | 783 | da810723d77ccaa216a3a38417b887ce1df450cabad12ec2058fcd59d2bf9389 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N16_l0.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N16_l1.log | 783 | da08adf9eef023c409e6876fa34f5a5f40fee556d5c2e7cfafa2da09135cc0e6 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N16_l1.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N16_l2.log | 888 | e6376c7fd6980edef8c2d2738e8d330427a6ff739d758f624908e255cfacf79f | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N16_l2.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N16_l3.log | 1096 | 9b7210856243005d1ca7490980db28c92186efebc9a182f92e33f38fa66f9eb9 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N16_l3.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N2048_l0.log | 1718 | dc6f0a5e7eb15c5afd6cf755a08366818dc0c678f4bcc47b46b4a17f0f2608ca | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N2048_l0.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N2048_l1.log | 2568 | c112e0e8976ec2c62adb206ca857dc55957835c6a3355f835703ddec6b5b532b | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N2048_l1.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N2048_l2.log | 3997 | cc83ec1334a2c9674a36b9a12803cfdf5e2096c91f2e5eb5120f746b86c9b93c | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N2048_l2.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N2048_l3.log | 6982 | a6191adc8eb9801f8e9da553a0884a8d649eef7d4342f14a15fe1ca316b4cbd0 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N2048_l3.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N256_l0.log | 887 | 9f46f67550b3671647455b92acd8a5b3f87cedb95fbcc5f7a9f09f71d33cd047 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N256_l0.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N256_l1.log | 994 | f4ce0b58501dcf5da744392192ad5d7448f68d4ad9ff7baa1397d698cb1fba8d | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N256_l1.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N256_l2.log | 1292 | 6dcf8c328c2e1bcdca9fb1d9b225eee60f9ae59c44b0f939ca2bc2551ce6f4ec | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N256_l2.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N256_l3.log | 1732 | e5d07aa3629edfc9f3e9b5b42590e091d4b4c27aa392e0eb354f93148776ab0e | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N256_l3.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N32_l0.log | 783 | a85235a1de280efe6d32dc3a7c41c3348e07f3cb6a560014455d924e00d8b7c7 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N32_l0.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N32_l1.log | 884 | 77fc9363563b89f3cc0fc2c8037411d48c979ff573a8042fd2cb0a9e8db1f8b6 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N32_l1.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N32_l2.log | 987 | 53711febe3a0d91ef96d1546a52de3229991c403de9c44a48a437dee45c38ef4 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N32_l2.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N32_l3.log | 1184 | 51e13877071c19b4199509e2c09378056e5ce85f94339842c793923b3033c368 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N32_l3.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N4096_l0.log | 2852 | 2c86994ab4b9bb254566683b21058031d299e843c3e80ccd20e89056a3cb3897 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N4096_l0.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N4096_l1.log | 4417 | c84c14f29c08d0cd00fc4aad3d93c03084a91af1a80e52d32f9df66a78be7f76 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N4096_l1.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N4096_l2.log | 7851 | 070d226b2e38c842374fd5fd481d9a208c959df4c333231f052f0ec623386215 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N4096_l2.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N4096_l3.log | 15002 | 08024f2533294a4fe6e34ac71251d847f69112b576f19cd0f154879a0ea997d7 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N4096_l3.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N64_l0.log | 783 | c9c605fd7065b86ba252bcc3383734de5c4532c46e941e9de78ec7082e261c59 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N64_l0.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N64_l1.log | 888 | 2f9ccb0a01447d1c456dfac50737c69139c48b98ae5dae4abfea20a542819bd4 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N64_l1.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N64_l2.log | 991 | 819171278d981f57e4feeaf20bd3739f46d4e300090de01f653f6c58b9b56124 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N64_l2.log
B3_W_scheme_seven_data/run_records/logs/D3_hold_N64_l3.log | 1300 | d7e104118531496c8c44964e25b92fc4730cf4496a146cbe9e96f5f8c80765eb | v1 anc/B3_W_scheme_seven_data/run_records/logs/D3_hold_N64_l3.log
B3_W_scheme_seven_data/run_records/logs/D4_128_N2048_l0.log | 3166 | e1547c644c2d0de28060a53da83ecd5b26edc5ea73d0b4b104d6cc3930abbff8 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_128_N2048_l0.log
B3_W_scheme_seven_data/run_records/logs/D4_128_N2048_l1.log | 5192 | e9034b28e27e877249fbce1b60bca9bd93647665d9b7e023cc7ce5224718251e | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_128_N2048_l1.log
B3_W_scheme_seven_data/run_records/logs/D4_128_N2048_l2.log | 8653 | 85b9973d6be21a4c207403162c1f7d89daf8795427deca7ea09605c4e1574302 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_128_N2048_l2.log
B3_W_scheme_seven_data/run_records/logs/D4_128_N2048_l3.log | 17541 | 48ba3f5f590b7c66e3d000ba785b6b6e0d54dd86e014be36b2261a8ffc33eee9 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_128_N2048_l3.log
B3_W_scheme_seven_data/run_records/logs/D4_128_N4096_l0.log | 5965 | 0e27252028e21dac9a1b48b2873034f8f91e037221b770d5ce1d1879c2a54435 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_128_N4096_l0.log
B3_W_scheme_seven_data/run_records/logs/D4_128_N4096_l1.log | 10033 | 4469f64d179557ad5bb507e7fc5e5cf54e81a4e88cbd3ad13c1de3c4b34c48e0 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_128_N4096_l1.log
B3_W_scheme_seven_data/run_records/logs/D4_128_N4096_l2.log | 18135 | 1d934188d5265112e68f1cafd8e068aa140e4351b59ea9d56e4a9c1c13919af3 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_128_N4096_l2.log
B3_W_scheme_seven_data/run_records/logs/D4_128_N4096_l3.log | 33252 | 05d1bf1dcbc387b8892138afb9cf16a2aef503fb0c1f427776bb665231172626 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_128_N4096_l3.log
B3_W_scheme_seven_data/run_records/logs/D4_128_N8192_l0.log | 11977 | 1bf334d5af6fe29f0e6e7c1bb9fec8feb32b2e7304d5298f60186132ac45d0c7 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_128_N8192_l0.log
B3_W_scheme_seven_data/run_records/logs/D4_128_N8192_l1.log | 22300 | a4c398ab4a2cbeec45894c9f317b1f88799d866f2c664b8992dea1d4b304f6c6 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_128_N8192_l1.log
B3_W_scheme_seven_data/run_records/logs/D4_128_N8192_l2.log | 35448 | c16a403cf7288cb8373694994c5a4fe54b7f9f357691a423a27258f12062593d | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_128_N8192_l2.log
B3_W_scheme_seven_data/run_records/logs/D4_128_N8192_l3.log | 69233 | 33a0c80530ee6bcdffe8c1342508f8045526ad56990c8aa0fde5deef63231e1c | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_128_N8192_l3.log
B3_W_scheme_seven_data/run_records/logs/D4_16_N1024_l0.log | 1091 | d9ec652389dea5d65c72e45604bf888b0b94f14af3573c5540b3de8a66a5185b | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_16_N1024_l0.log
B3_W_scheme_seven_data/run_records/logs/D4_16_N1024_l1.log | 1391 | 8f8d86d4362b32b70f61981bd0dd663cb6e54de5f6f5f6577867a07a7fdbe6c5 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_16_N1024_l1.log
B3_W_scheme_seven_data/run_records/logs/D4_16_N1024_l2.log | 1905 | 05c96b1a1ac6d95e0ea09a068933363812a0d41cd56e90c80b3349b1f6c083d6 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_16_N1024_l2.log
B3_W_scheme_seven_data/run_records/logs/D4_16_N2048_l0.log | 1488 | f953eefa0101ead966fd82cc2e67400b50d9a460b093e0a7e064c09ca4a58ed6 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_16_N2048_l0.log
B3_W_scheme_seven_data/run_records/logs/D4_16_N2048_l1.log | 2212 | 78ee2cc7bb4d70613e8e7e816dccd47ebc65bd979012827d8a59c48d4b52d9c8 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_16_N2048_l1.log
B3_W_scheme_seven_data/run_records/logs/D4_16_N2048_l2.log | 3413 | bfc32911f0a5142acafd8c68b56a23721b28b41b28a9fd284547e91be6cee39c | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_16_N2048_l2.log
B3_W_scheme_seven_data/run_records/logs/D4_16_N4096_l0.log | 2395 | d9bcf8b112204f07f82fd9f428c66cf95773266205d7f14a6e7ea6a0b0ca2d55 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_16_N4096_l0.log
B3_W_scheme_seven_data/run_records/logs/D4_16_N4096_l1.log | 3792 | 470eeeeb7496280cd3b6723ab8e5449532dbbc11ec949ad61a4de27805baf21d | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_16_N4096_l1.log
B3_W_scheme_seven_data/run_records/logs/D4_16_N4096_l2.log | 6278 | 29ee9caec0dc3736bbcb27a188c10336744cbd1fa80825e52e5de63a60ea34b1 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_16_N4096_l2.log
B3_W_scheme_seven_data/run_records/logs/D4_32_N1024_l0.log | 1195 | 5fd28cfc9a4c904171bad44ec23ca2ca8a8ca029111576e764a976e6a8c4c6b4 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_32_N1024_l0.log
B3_W_scheme_seven_data/run_records/logs/D4_32_N1024_l1.log | 1596 | db1999fcb5f8bfa4aad7b58222ba409b740c2a0be46be06acf15bd18e6960370 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_32_N1024_l1.log
B3_W_scheme_seven_data/run_records/logs/D4_32_N1024_l2.log | 2324 | e0bb820d12159336c75f7655656cda5132b7c699c7f840a4b021a753bb5f10ad | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_32_N1024_l2.log
B3_W_scheme_seven_data/run_records/logs/D4_32_N2048_l0.log | 1795 | c0d18f1c28402269c334279a4e2c35fa663298cb857d1a4614151c88b6a64f37 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_32_N2048_l0.log
B3_W_scheme_seven_data/run_records/logs/D4_32_N2048_l1.log | 2624 | 8a2354143c6617a2d93cb98b06f858c1d9343178e7674cc8148738f158a6db52 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_32_N2048_l1.log
B3_W_scheme_seven_data/run_records/logs/D4_32_N2048_l2.log | 4373 | 827de66f7cc1b58919f75e5ea15b8272edd9404cbb7e15c02be450c51d4f1d4c | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_32_N2048_l2.log
B3_W_scheme_seven_data/run_records/logs/D4_32_N4096_l0.log | 2918 | 3b872f8b3a0cc5f308a91ea9bb826591a8020d7770b321b8494bf1582f33825b | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_32_N4096_l0.log
B3_W_scheme_seven_data/run_records/logs/D4_32_N4096_l1.log | 4652 | 11725c1e06d8e06383d091f321b568ab9fbcaddb6fa1372e624f219c43edd607 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_32_N4096_l1.log
B3_W_scheme_seven_data/run_records/logs/D4_32_N4096_l2.log | 8013 | 2f09837518d163a1b5a19a55b145d82492582b6f8324be2799e1951087162ff5 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_32_N4096_l2.log
B3_W_scheme_seven_data/run_records/logs/D4_64_N1024_l0.log | 1403 | 045ff1369ff9949ecba5af6d84c7beb0af810fb7e7fd0c810e5bd267ae8bd356 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_64_N1024_l0.log
B3_W_scheme_seven_data/run_records/logs/D4_64_N1024_l1.log | 2006 | f406f021930c3444b8aff9f42b1ca3a7e88b993dde7d2069d7179bcfa92ce872 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_64_N1024_l1.log
B3_W_scheme_seven_data/run_records/logs/D4_64_N1024_l2.log | 3058 | 5c31a1a91e3fc0995e88bf06f05c50634422eea8303fc274ae552b4722ab9574 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_64_N1024_l2.log
B3_W_scheme_seven_data/run_records/logs/D4_64_N1024_l3.log | 5420 | d4cb975eef2ed54b7b86524ce4c76de99b58a8655c6e35bc0573ed2af1f1dc40 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_64_N1024_l3.log
B3_W_scheme_seven_data/run_records/logs/D4_64_N2048_l0.log | 2233 | 41e87d7ad1e9e0609694390bf0341659a2c6dd8ec91584080aa24bf3f5809cd6 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_64_N2048_l0.log
B3_W_scheme_seven_data/run_records/logs/D4_64_N2048_l1.log | 3468 | 9fcba8084f2e59e96bef3599f27ab52b3347d49c4099f8ba8b4b70155192ca05 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_64_N2048_l1.log
B3_W_scheme_seven_data/run_records/logs/D4_64_N2048_l2.log | 5891 | 8f7909a3316cdc226f81f826bd65309530b0043544a9330e6fd4251d5f4c92ff | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_64_N2048_l2.log
B3_W_scheme_seven_data/run_records/logs/D4_64_N2048_l3.log | 10791 | fb1fa2515e773babeec6d632f62062981d5e06bcef1cc7fc05119230c9f6bbce | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_64_N2048_l3.log
B3_W_scheme_seven_data/run_records/logs/D4_64_N4096_l0.log | 3942 | 882edb8f7d81f17624b94dbc46c1e135d9b53fc3eddff4aea60ce2d87ed5b00a | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_64_N4096_l0.log
B3_W_scheme_seven_data/run_records/logs/D4_64_N4096_l1.log | 6577 | 6334d27459b64f46bc1a0085cb48643c46626436445ab7011cef17990f91ff08 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_64_N4096_l1.log
B3_W_scheme_seven_data/run_records/logs/D4_64_N4096_l2.log | 11992 | 0726bde8734f7606fe6a66c1b5a01fcae2918f50c6930d1c3f41ffbe4923cc83 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_64_N4096_l2.log
B3_W_scheme_seven_data/run_records/logs/D4_64_N4096_l3.log | 21272 | e0ed61c97f32291ec08bc41ff6dcb10fbc4649ecca2c1cc858b28ff668f142b3 | v1 anc/B3_W_scheme_seven_data/run_records/logs/D4_64_N4096_l3.log
B3_W_scheme_seven_data/run_records/logs/N_le_64_data_summary.log | 0 | e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855 | v1 anc/B3_W_scheme_seven_data/run_records/logs/N_le_64_data_summary.log
B3_W_scheme_seven_data/run_records/logs/additional_D1_N128-256_l3.log | 56 | 398e90baca9d332595bc3809a63efb333dbb263fb67061fb1cdacf531886fd02 | v1 anc/B3_W_scheme_seven_data/run_records/logs/additional_D1_N128-256_l3.log
B3_W_scheme_seven_data/run_records/logs/additional_D1_N16-32_l3.log | 1143 | 696726d766058d390b6a1ecbd69daedb0675c3f4e3f89f02ea04c8d1d24e6a93 | v1 anc/B3_W_scheme_seven_data/run_records/logs/additional_D1_N16-32_l3.log
B3_W_scheme_seven_data/run_records/logs/additional_D1_N64_l3.log | 27 | 49038e5df4779647175a557ac3dbd7ee7d0e6b63d3826047e3747e82651bc10d | v1 anc/B3_W_scheme_seven_data/run_records/logs/additional_D1_N64_l3.log
B3_W_scheme_seven_data/run_records/logs/additional_D1_hold_N128-256_l3.log | 66 | 9deb8b67b432b07b6e56936587f01f4434efd9af2fcfc10e294476536798ed72 | v1 anc/B3_W_scheme_seven_data/run_records/logs/additional_D1_hold_N128-256_l3.log
B3_W_scheme_seven_data/run_records/logs/additional_D1_hold_N16-32-64_l3.log | 130 | 42524c131838cba91da2213ebde050c25d5750d0d73e86872068fc7de8b179b4 | v1 anc/B3_W_scheme_seven_data/run_records/logs/additional_D1_hold_N16-32-64_l3.log
B3_W_scheme_seven_data/run_records/logs/additional_D2_N128-256_l3.log | 56 | a805dcb3c242f17f3fd0a30a71ac5d662d3c838bd0b22ea00de8cdc5fc3ca4bd | v1 anc/B3_W_scheme_seven_data/run_records/logs/additional_D2_N128-256_l3.log
B3_W_scheme_seven_data/run_records/logs/additional_D2_N16-32_l3.log | 1560 | 7b450193fc73d0cf753f352bbc90626138047822a13b91367102c52ecf440a74 | v1 anc/B3_W_scheme_seven_data/run_records/logs/additional_D2_N16-32_l3.log
B3_W_scheme_seven_data/run_records/logs/additional_D2_N64_l3.log | 27 | 5a4cb560babd365045019269b16801e08d20ca63ee5aaaef5c6431de3be9fbb0 | v1 anc/B3_W_scheme_seven_data/run_records/logs/additional_D2_N64_l3.log
B3_W_scheme_seven_data/run_records/logs/additional_D2_hold_N128-256_l3.log | 66 | 8958e01d7c52742fbb11817ccddb1fac636bbe617bb7e099ffce47b566ce128c | v1 anc/B3_W_scheme_seven_data/run_records/logs/additional_D2_hold_N128-256_l3.log
B3_W_scheme_seven_data/run_records/logs/additional_D2_hold_N16-32-64_l3.log | 130 | 84fd1f7e8b7aeb6e1d5a9be77bed71523873a55d5ce38a52d91f2e9c59fd61d4 | v1 anc/B3_W_scheme_seven_data/run_records/logs/additional_D2_hold_N16-32-64_l3.log
B3_W_scheme_seven_data/run_records/logs/additional_D3_N128-256_l3.log | 85 | 833019a67dacc22ec9db9019150f8ba4b3440e5b58360618bf301eeadedadc02 | v1 anc/B3_W_scheme_seven_data/run_records/logs/additional_D3_N128-256_l3.log
B3_W_scheme_seven_data/run_records/logs/additional_D3_N16-32_l2.log | 1060 | 1b99e3febe7f45f68a5848df1f0fb680aff2a0bb6d89e5dadf4606ab9745b21b | v1 anc/B3_W_scheme_seven_data/run_records/logs/additional_D3_N16-32_l2.log
B3_W_scheme_seven_data/run_records/logs/additional_D3_N64_l2.log | 27 | 5b52d2e240688751c2e72c7d096ca5f69fd58730f0d62edaf2ef055ce82fbc6a | v1 anc/B3_W_scheme_seven_data/run_records/logs/additional_D3_N64_l2.log
B3_W_scheme_seven_data/run_records/logs/additional_D3_hold_N128-256_l3.log | 66 | b58c0047b64aef466b7110cf6e3328b6c84df978904365ab42a51bb77c0daf75 | v1 anc/B3_W_scheme_seven_data/run_records/logs/additional_D3_hold_N128-256_l3.log
B3_W_scheme_seven_data/run_records/logs/additional_D3_hold_N16-32-64_l3.log | 130 | 5b0912c26b99822788711bc5c7a87107d381ae4609d8084e7df95fdce5a68b73 | v1 anc/B3_W_scheme_seven_data/run_records/logs/additional_D3_hold_N16-32-64_l3.log
B3_W_scheme_seven_data/run_records/logs/additional_D4_128_N128_l3.log | 33 | 79257ed74193204596bd2e7ac8d21bf900f59212efa93e45288b917586c833c7 | v1 anc/B3_W_scheme_seven_data/run_records/logs/additional_D4_128_N128_l3.log
B3_W_scheme_seven_data/run_records/logs/additional_D4_16_N16_l2.log | 2530 | c087b928d8ad214f4415df87865133cd5c56e842a5116e3219350cd51d3e9367 | v1 anc/B3_W_scheme_seven_data/run_records/logs/additional_D4_16_N16_l2.log
B3_W_scheme_seven_data/run_records/logs/additional_D4_32_N32_l2.log | 32 | d0c4f94b2608085a42d99866178d3e46c1cbf8e9afc75f6c5963dec54dd6e670 | v1 anc/B3_W_scheme_seven_data/run_records/logs/additional_D4_32_N32_l2.log
B3_W_scheme_seven_data/run_records/logs/additional_D4_64_N64_l3.log | 32 | 4a867ff4a1b5842e0dac4f5d000682b71dfb8c9e2271f6b0169d3f9506488dbb | v1 anc/B3_W_scheme_seven_data/run_records/logs/additional_D4_64_N64_l3.log
B3_W_scheme_seven_data/run_records/logs/analyze_D1_N128-256_l2.log | 1233 | 0d57d1e4d4ce2ce5c5171fcdb416e3f275209e047281a87991778fd254d8c6cb | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D1_N128-256_l2.log
B3_W_scheme_seven_data/run_records/logs/analyze_D1_N128-256_l3.log | 1235 | c3edd139cd809b863abfad4760f47a2010ac7e4d7511b2df450aa9933c5fe51e | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D1_N128-256_l3.log
B3_W_scheme_seven_data/run_records/logs/analyze_D1_N16-32_l2.log | 1232 | 0b3e3dfeb209ed58a4c5ae8299817c47fc910613a5c1ecafb439c5e35b257883 | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D1_N16-32_l2.log
B3_W_scheme_seven_data/run_records/logs/analyze_D1_N16-32_l3.log | 1232 | dc6591a2bbd20e1f7033917c7a3c06cc703d6108f32e478e56398025e36b1e1a | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D1_N16-32_l3.log
B3_W_scheme_seven_data/run_records/logs/analyze_D1_N64_l2.log | 893 | 4a017d041fd45b09f9518a0c9954001ab4a07166135a22c1ea2ca29b3860b36e | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D1_N64_l2.log
B3_W_scheme_seven_data/run_records/logs/analyze_D1_N64_l3.log | 891 | 8de06b2ec7435ade876a5272fe3f60c3c042be67bcb9531e6f68828bcd89ba30 | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D1_N64_l3.log
B3_W_scheme_seven_data/run_records/logs/analyze_D1_hold_N128-256_l2.log | 1240 | 9431fe4b96b235ae6603cfb9de90d2af1de768b010b0f85e84d816a8843871de | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D1_hold_N128-256_l2.log
B3_W_scheme_seven_data/run_records/logs/analyze_D1_hold_N128-256_l3.log | 1240 | 1a68dcf2c01ed37a2963ee7b64e1dadfd9d8c269afbf6bfe2086c98a33204704 | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D1_hold_N128-256_l3.log
B3_W_scheme_seven_data/run_records/logs/analyze_D1_hold_N16-32-64_l2.log | 1576 | 86daa085c680f849f2c2790467f401e444ec921aac6ddde74cb6acb0e0d61ea4 | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D1_hold_N16-32-64_l2.log
B3_W_scheme_seven_data/run_records/logs/analyze_D1_hold_N16-32-64_l3.log | 1575 | 3e57382e30e293de39fdcdfc748cdd02abf6be72b64ef4c2d2eada79967ec3b0 | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D1_hold_N16-32-64_l3.log
B3_W_scheme_seven_data/run_records/logs/analyze_D2_N128-256_l2.log | 1236 | 20b98514a37d5de868dee1d318692358e390564f6d49491b67d35ac7f7492c07 | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D2_N128-256_l2.log
B3_W_scheme_seven_data/run_records/logs/analyze_D2_N128-256_l3.log | 1234 | fdc2ebbab21fff4cdc6dd53c5470f2c2c009f9522f7dfdf37ecf5c0f27260594 | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D2_N128-256_l3.log
B3_W_scheme_seven_data/run_records/logs/analyze_D2_N16-32_l2.log | 1230 | 1a219100470e6c0f43b760006d34d313a4e1dc2417a79a04f5aedc30570f60a5 | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D2_N16-32_l2.log
B3_W_scheme_seven_data/run_records/logs/analyze_D2_N16-32_l3.log | 1232 | 4191a792713c12f8082149ea2acc486e3759f6db3051a3c87a9440db80d831ae | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D2_N16-32_l3.log
B3_W_scheme_seven_data/run_records/logs/analyze_D2_N64_l2.log | 892 | c127ead49d9327cb0b24c20ad333b0b3d53f3597b11938bf62e8733d9f0c492b | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D2_N64_l2.log
B3_W_scheme_seven_data/run_records/logs/analyze_D2_N64_l3.log | 893 | 3960ef5e05924c9997a1a20249db7dcdd257bc59ef673597889070530fa11c3c | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D2_N64_l3.log
B3_W_scheme_seven_data/run_records/logs/analyze_D2_hold_N128-256_l2.log | 1241 | 9d7a10299406b9fa355c2e0280c472e9796e69754866dd64a2672a39a6f74221 | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D2_hold_N128-256_l2.log
B3_W_scheme_seven_data/run_records/logs/analyze_D2_hold_N128-256_l3.log | 1241 | bfef5547e862567320051bea0fd2321da6517bef1078e4f88aa29b96349738a9 | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D2_hold_N128-256_l3.log
B3_W_scheme_seven_data/run_records/logs/analyze_D2_hold_N16-32-64_l2.log | 1575 | ba07fbd710433054127ae8175973ebf4d92fb4b40fce8ec865ec0efc9dcaf505 | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D2_hold_N16-32-64_l2.log
B3_W_scheme_seven_data/run_records/logs/analyze_D2_hold_N16-32-64_l3.log | 1575 | 4e313fdcc8e7d54f91420156de9d724cb717a9fcbb9f8d7f161126faa9aa7cf8 | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D2_hold_N16-32-64_l3.log
B3_W_scheme_seven_data/run_records/logs/analyze_D3_N128-256_l2.log | 1235 | 9ee112328ad488822ab0f07dbd4e0a99a5d1bad68ae90d2a052ac75d2cff7982 | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D3_N128-256_l2.log
B3_W_scheme_seven_data/run_records/logs/analyze_D3_N128-256_l3.log | 1234 | b017a1cd7a59130f4a28929b14d213ebb14a45fec7564e4f05edd5f748cf4ab6 | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D3_N128-256_l3.log
B3_W_scheme_seven_data/run_records/logs/analyze_D3_N16-32_l2.log | 1231 | 3ce62c924238efa29005fde6b6a70f8ee6f7860053f1e8660c5d5722f8d97118 | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D3_N16-32_l2.log
B3_W_scheme_seven_data/run_records/logs/analyze_D3_N64_l2.log | 892 | af002622dc0f2cbf43509be2273b44a0711cab573940925a1123a66b4af5731c | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D3_N64_l2.log
B3_W_scheme_seven_data/run_records/logs/analyze_D3_hold_N128-256_l2.log | 1240 | 769bd062b4484f71b2a6434a9b4a3f74c09e29cc0e12d28b54a4bb6c715d97e5 | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D3_hold_N128-256_l2.log
B3_W_scheme_seven_data/run_records/logs/analyze_D3_hold_N128-256_l3.log | 1240 | c9f1fda0b9029e2289c53b9e3de87fd3ad8b9a8a121007b65261b7fb578b49c5 | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D3_hold_N128-256_l3.log
B3_W_scheme_seven_data/run_records/logs/analyze_D3_hold_N16-32-64_l2.log | 1575 | baf47b6e9d488920cfa951eb849a6a1619c4a3be5d45a54227a9d7839f135211 | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D3_hold_N16-32-64_l2.log
B3_W_scheme_seven_data/run_records/logs/analyze_D3_hold_N16-32-64_l3.log | 1574 | b78320f22fdd5a1467e70b72be44ae98f83fe23440ac4ca8867f8220d833b3b8 | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D3_hold_N16-32-64_l3.log
B3_W_scheme_seven_data/run_records/logs/analyze_D4_128_N128_l2.log | 896 | 558cdb3f06dc926d7fd9f253e75f7d325b73244b5faddb7023a36503fc6e4b13 | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D4_128_N128_l2.log
B3_W_scheme_seven_data/run_records/logs/analyze_D4_128_N128_l3.log | 897 | 0ddc45c88b3c7199587bfa2cf7e39a023a172b31eec71a4c7916f96965238223 | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D4_128_N128_l3.log
B3_W_scheme_seven_data/run_records/logs/analyze_D4_16_N16_l2.log | 893 | 35a95bd1acaa0dc3fe167f6a3eaf91f3137f5c08a4538be2e4f4680f12a17267 | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D4_16_N16_l2.log
B3_W_scheme_seven_data/run_records/logs/analyze_D4_32_N32_l2.log | 894 | 7bc83e268234ba0c6df065084b93e1ca512b4dc39a216fbef2dc838df0313e20 | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D4_32_N32_l2.log
B3_W_scheme_seven_data/run_records/logs/analyze_D4_64_N64_l2.log | 892 | 50178473943adfa24682090cf7b3fccc97e8a731ef21efaf865a2d1185007596 | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D4_64_N64_l2.log
B3_W_scheme_seven_data/run_records/logs/analyze_D4_64_N64_l3.log | 894 | 22edcf07cbb05b9b91b78f9c6b0422c9cb7c7510b496c426eedb4c6eb850da02 | v1 anc/B3_W_scheme_seven_data/run_records/logs/analyze_D4_64_N64_l3.log
B3_W_scheme_seven_data/run_records/logs/freeze_calibration.log | 20585 | 68f4432f87ebaa758072f5144e0ef8a33bf6a8d6cc20b29ff428b8ad8e972511 | v1 anc/B3_W_scheme_seven_data/run_records/logs/freeze_calibration.log
B3_W_scheme_seven_data/run_records/logs/modes_D1_N128-256_l3.log | 0 | e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855 | v1 anc/B3_W_scheme_seven_data/run_records/logs/modes_D1_N128-256_l3.log
B3_W_scheme_seven_data/run_records/logs/modes_D1_N16-32_l3.log | 546 | d744d21495984895ce3aaab50cf7b50a9893fd13a811f08cc032e932ec6d675e | v1 anc/B3_W_scheme_seven_data/run_records/logs/modes_D1_N16-32_l3.log
B3_W_scheme_seven_data/run_records/logs/modes_D1_N64_l3.log | 0 | e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855 | v1 anc/B3_W_scheme_seven_data/run_records/logs/modes_D1_N64_l3.log
B3_W_scheme_seven_data/run_records/logs/modes_D1_hold_N128-256_l3.log | 0 | e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855 | v1 anc/B3_W_scheme_seven_data/run_records/logs/modes_D1_hold_N128-256_l3.log
B3_W_scheme_seven_data/run_records/logs/modes_D1_hold_N16-32-64_l3.log | 608 | 5b76e2f64863ff8a3565f6256574254a0136ea7aa04c48ac73c39597c08e7f28 | v1 anc/B3_W_scheme_seven_data/run_records/logs/modes_D1_hold_N16-32-64_l3.log
B3_W_scheme_seven_data/run_records/logs/modes_D2_N128-256_l3.log | 0 | e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855 | v1 anc/B3_W_scheme_seven_data/run_records/logs/modes_D2_N128-256_l3.log
B3_W_scheme_seven_data/run_records/logs/modes_D2_N16-32_l3.log | 547 | 4287ac847efc846b4f0376f2ca6b361acd4475c6630cec3983c4c264a6024100 | v1 anc/B3_W_scheme_seven_data/run_records/logs/modes_D2_N16-32_l3.log
B3_W_scheme_seven_data/run_records/logs/modes_D2_N64_l3.log | 0 | e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855 | v1 anc/B3_W_scheme_seven_data/run_records/logs/modes_D2_N64_l3.log
B3_W_scheme_seven_data/run_records/logs/modes_D2_hold_N128-256_l3.log | 0 | e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855 | v1 anc/B3_W_scheme_seven_data/run_records/logs/modes_D2_hold_N128-256_l3.log
B3_W_scheme_seven_data/run_records/logs/modes_D2_hold_N16-32-64_l3.log | 612 | 323e9afc1141e7154a05dd8d1a1e5a2c5f7750623d927c96bab35a97e39fb1d4 | v1 anc/B3_W_scheme_seven_data/run_records/logs/modes_D2_hold_N16-32-64_l3.log
B3_W_scheme_seven_data/run_records/logs/modes_D3_N128-256_l3.log | 30 | 7e58b7b6ea4a6c108d5c16bca0ef8ee562eb15264bc074516273233f7fa1e123 | v1 anc/B3_W_scheme_seven_data/run_records/logs/modes_D3_N128-256_l3.log
B3_W_scheme_seven_data/run_records/logs/modes_D3_N16-32_l2.log | 545 | f70ad74a59b38fc21dacf39613e588c04c0c7965726a3b343137df265bcab057 | v1 anc/B3_W_scheme_seven_data/run_records/logs/modes_D3_N16-32_l2.log
B3_W_scheme_seven_data/run_records/logs/modes_D3_N64_l2.log | 0 | e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855 | v1 anc/B3_W_scheme_seven_data/run_records/logs/modes_D3_N64_l2.log
B3_W_scheme_seven_data/run_records/logs/modes_D3_hold_N128-256_l3.log | 0 | e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855 | v1 anc/B3_W_scheme_seven_data/run_records/logs/modes_D3_hold_N128-256_l3.log
B3_W_scheme_seven_data/run_records/logs/modes_D3_hold_N16-32-64_l3.log | 609 | a1402ddd96af5165da190e0fa8dbd7efd848dd83607118d736619b7b8171c95d | v1 anc/B3_W_scheme_seven_data/run_records/logs/modes_D3_hold_N16-32-64_l3.log
B3_W_scheme_seven_data/run_records/logs/modes_D4_128_N128_l3.log | 598 | dc5b5cb6eb23ebae9e1136e03f7cfb6d4ae1a60ffa5f0fba1dbb892dd9933511 | v1 anc/B3_W_scheme_seven_data/run_records/logs/modes_D4_128_N128_l3.log
B3_W_scheme_seven_data/run_records/logs/modes_D4_16_N16_l2.log | 585 | 833fb8648bb52dac59e79e7ac066dde42ef119ee54032e3ebcbab0474b124e09 | v1 anc/B3_W_scheme_seven_data/run_records/logs/modes_D4_16_N16_l2.log
B3_W_scheme_seven_data/run_records/logs/modes_D4_32_N32_l2.log | 585 | 3a7bde4cb4caa18f03eb40c8ed8bea3d961777a87095750d1fb80c62e9d3f6fb | v1 anc/B3_W_scheme_seven_data/run_records/logs/modes_D4_32_N32_l2.log
B3_W_scheme_seven_data/run_records/logs/modes_D4_64_N64_l3.log | 588 | 535ae4a5a4ffee18589b5556d25abcbc8aaa65900427f6e0e49d10431697d590 | v1 anc/B3_W_scheme_seven_data/run_records/logs/modes_D4_64_N64_l3.log
B3_W_scheme_seven_data/run_records/migration_record.json | 2149 | 021c8df542f6a85a4a22213d9c24b0640007ba82ff8bffbf84c06ca396c44d90 | v1 anc/B3_W_scheme_seven_data/run_records/migration_record.json
B3_W_scheme_seven_data/run_records/recovery_events.jsonl | 8333 | 957ff8befd1dac6aebd687b04e103088dd1d31b602a01650337ac88b46069387 | v1 anc/B3_W_scheme_seven_data/run_records/recovery_events.jsonl
B3_W_scheme_seven_data/run_records/restart_history.jsonl | 1528 | 8660acbc45d31f567e006f490fc35ecae7dc168481b7480e5bc8b9ddc7d351fa | v1 anc/B3_W_scheme_seven_data/run_records/restart_history.jsonl
B3_W_scheme_seven_data/run_records/runtime_projection_initial.json | 1346 | 287ff74992834a2aa5d440746623d2e8857b456bff4b9d8e88d4fb5f7462a888 | v1 anc/B3_W_scheme_seven_data/run_records/runtime_projection_initial.json
B3_W_scheme_seven_data/run_records/source_snapshot_01.json | 1271 | 7063256bbac6bec2d9415c3de5c88179ee10dedfa776c6616b79e4e5c6cd9c44 | v1 anc/B3_W_scheme_seven_data/run_records/source_snapshot_01.json
B3_W_scheme_seven_data/run_records/unattended_events.jsonl | 193591 | 23b33b0edff48c3b723fabe8cd2f7f2677cae67c969e78690d972f07f9bb2b23 | v1 anc/B3_W_scheme_seven_data/run_records/unattended_events.jsonl
B3_W_scheme_seven_data/run_records/unattended_handover.json | 1802 | 21629f625603b43b5b988c95f819389d09abc4bbcfcfeb13fca9c14b23a9ffc9 | v1 anc/B3_W_scheme_seven_data/run_records/unattended_handover.json
B3_W_scheme_seven_data/run_records/unattended_setup_SHA256SUMS.txt | 1443 | e7920b728f388fca41d42a2cbe05229316a41212fe486b8afe8d4bc1e4dcee90 | v1 anc/B3_W_scheme_seven_data/run_records/unattended_setup_SHA256SUMS.txt
B4_fh_comparison/data/S_N1024.json | 1323 | 1702465ad056c8039251fc8d12866d724c2e81254c2eadbed253517ab8872ee4 | v1 anc/B4_fh_comparison/data/S_N1024.json
B4_fh_comparison/data/S_N1024/P3.npy | 49256 | 6674b3116caa3e44472cf7c27699fa07d6747a771072dd19abf7b06d129445e2 | v1 anc/B4_fh_comparison/data/S_N1024.npz (array 'P3')
B4_fh_comparison/data/S_N1024/Q.npy | 49256 | 6693721ae675e24fa1aa4f978bd654c49a95d058abc25f9c23ab2a8dc5575aa6 | v1 anc/B4_fh_comparison/data/S_N1024.npz (array 'Q')
B4_fh_comparison/data/S_N1024/V.npy | 49256 | 8172e879f77df142f12019167b78854168f2721d4f59c271cb55bb24ca015e61 | v1 anc/B4_fh_comparison/data/S_N1024.npz (array 'V')
B4_fh_comparison/data/S_N1024/times.npy | 152 | 160e9d33d2ea50f230e9038550433e528aa70e36cc39f94ba1e195f29ca1d76a | v1 anc/B4_fh_comparison/data/S_N1024.npz (array 'times')
B4_fh_comparison/data/S_N2048.json | 1324 | e8d486dd1745749ee4ce459690990b9d7a5025760cb54fff6955137ddfd13140 | v1 anc/B4_fh_comparison/data/S_N2048.json
B4_fh_comparison/data/S_N2048/P3.npy | 98408 | 18f0b11d590fe87550c77b3598a7407ad22e09f9b4013387d6dd1ee77815a27d | v1 anc/B4_fh_comparison/data/S_N2048.npz (array 'P3')
B4_fh_comparison/data/S_N2048/Q.npy | 98408 | c3cfd12bb10f32e56c243a26ef7e01cc2f232fdc1fc62a325c50287a31410780 | v1 anc/B4_fh_comparison/data/S_N2048.npz (array 'Q')
B4_fh_comparison/data/S_N2048/V.npy | 98408 | 4fe26712bff6b3c23dd4926fc53a8fdac06439be5265b5f5d85b5ef1b3a5c624 | v1 anc/B4_fh_comparison/data/S_N2048.npz (array 'V')
B4_fh_comparison/data/S_N2048/times.npy | 152 | 160e9d33d2ea50f230e9038550433e528aa70e36cc39f94ba1e195f29ca1d76a | v1 anc/B4_fh_comparison/data/S_N2048.npz (array 'times')
B4_fh_comparison/data/S_N512.json | 1325 | 8efa058d8ee5911f72a833661234e64fde54189aae3eb2631169a241cb0a01d5 | v1 anc/B4_fh_comparison/data/S_N512.json
B4_fh_comparison/data/S_N512/P3.npy | 24680 | ecfd039b730ef43e0d328f6a56e1320f57540daf7687dbfd41f4c2764b2c38cc | v1 anc/B4_fh_comparison/data/S_N512.npz (array 'P3')
B4_fh_comparison/data/S_N512/Q.npy | 24680 | b285c8103923f191cd9171774dcff150b1a1e6fe62f5e6d0f3f27b9f819ff454 | v1 anc/B4_fh_comparison/data/S_N512.npz (array 'Q')
B4_fh_comparison/data/S_N512/V.npy | 24680 | b8d92c15c4a03822cb93aa9f238eaa5ddd5572d4d21daf38e4410e7bad994d37 | v1 anc/B4_fh_comparison/data/S_N512.npz (array 'V')
B4_fh_comparison/data/S_N512/times.npy | 152 | 160e9d33d2ea50f230e9038550433e528aa70e36cc39f94ba1e195f29ca1d76a | v1 anc/B4_fh_comparison/data/S_N512.npz (array 'times')
B4_fh_comparison/data/W_N1024_M1024_r1e-09.json | 199 | 2daf6d938637e936d9c2dfa3748791d40cb418346c68ecf595c032fbafe06d13 | v1 anc/B4_fh_comparison/data/W_N1024_M1024_r1e-09.json
B4_fh_comparison/data/W_N1024_M1024_r1e-09/P3.npy | 49256 | 321f77ec4708c964eecb5ba954adb583244fc9ab405bd54a93d979be0d436e4e | v1 anc/B4_fh_comparison/data/W_N1024_M1024_r1e-09.npz (array 'P3')
B4_fh_comparison/data/W_N1024_M1024_r1e-09/P4.npy | 49256 | 80f82ce02d2d12486b94ddb1ebc4196e6abb36d94c8a6a0a322f59cf444687b0 | v1 anc/B4_fh_comparison/data/W_N1024_M1024_r1e-09.npz (array 'P4')
B4_fh_comparison/data/W_N1024_M1024_r1e-09/Q.npy | 49256 | 1ec6371bc21ff1fa3973f9aea5f1e2610dc41513ec1f8c59ecc6176f7a920406 | v1 anc/B4_fh_comparison/data/W_N1024_M1024_r1e-09.npz (array 'Q')
B4_fh_comparison/data/W_N1024_M1024_r1e-09/V.npy | 49256 | 241e875a9989220d43d0f2e77650d901c19de7b6a45b8dc86f059675edd101fe | v1 anc/B4_fh_comparison/data/W_N1024_M1024_r1e-09.npz (array 'V')
B4_fh_comparison/data/W_N1024_M1024_r1e-09/times.npy | 152 | 160e9d33d2ea50f230e9038550433e528aa70e36cc39f94ba1e195f29ca1d76a | v1 anc/B4_fh_comparison/data/W_N1024_M1024_r1e-09.npz (array 'times')
B4_fh_comparison/data/W_N1024_M1024_r1e-11.json | 200 | 365eb2cac273b9cf34ac96fd4c8a161f0d0077cc04f336087b3fbcb3f78e9511 | v1 anc/B4_fh_comparison/data/W_N1024_M1024_r1e-11.json
B4_fh_comparison/data/W_N1024_M1024_r1e-11/P3.npy | 49256 | 505a77e731bb5904df4ca7b38a0ecedec220d0a6a35ef9d1d24bff99133413fc | v1 anc/B4_fh_comparison/data/W_N1024_M1024_r1e-11.npz (array 'P3')
B4_fh_comparison/data/W_N1024_M1024_r1e-11/P4.npy | 49256 | fecdb1b2877f31f67da9b271cc9915e8ec6aa2c0e6a1a7e1f8150d5434d8ec31 | v1 anc/B4_fh_comparison/data/W_N1024_M1024_r1e-11.npz (array 'P4')
B4_fh_comparison/data/W_N1024_M1024_r1e-11/Q.npy | 49256 | 95d39b11af2e9b9f7a0ebc9b93d4e83f36f3ac622cf40793901c9ac8495c2a1b | v1 anc/B4_fh_comparison/data/W_N1024_M1024_r1e-11.npz (array 'Q')
B4_fh_comparison/data/W_N1024_M1024_r1e-11/V.npy | 49256 | c535125a1886aeb833eefffc43dd263151364244f252f7044b7314557a429184 | v1 anc/B4_fh_comparison/data/W_N1024_M1024_r1e-11.npz (array 'V')
B4_fh_comparison/data/W_N1024_M1024_r1e-11/times.npy | 152 | 160e9d33d2ea50f230e9038550433e528aa70e36cc39f94ba1e195f29ca1d76a | v1 anc/B4_fh_comparison/data/W_N1024_M1024_r1e-11.npz (array 'times')
B4_fh_comparison/data/W_N1024_M2048_r1e-09.json | 199 | 8a65227a2b39df81c662fde8289aec0cfc920b0bebb47323c99f40ca1446f363 | v1 anc/B4_fh_comparison/data/W_N1024_M2048_r1e-09.json
B4_fh_comparison/data/W_N1024_M2048_r1e-09/P3.npy | 98408 | 7f68765deaea89ddbc58dfb1a37a6706d1b7897523ecbccc951309b6918ce6ad | v1 anc/B4_fh_comparison/data/W_N1024_M2048_r1e-09.npz (array 'P3')
B4_fh_comparison/data/W_N1024_M2048_r1e-09/P4.npy | 98408 | 0db9af4bb0dcb183320999db9085490887fa744518e75429dba314fd57a441b0 | v1 anc/B4_fh_comparison/data/W_N1024_M2048_r1e-09.npz (array 'P4')
B4_fh_comparison/data/W_N1024_M2048_r1e-09/Q.npy | 98408 | 42398aeadfb9d0dc10f6242b6f78538076d68c455be3180e244322d7f0e208f1 | v1 anc/B4_fh_comparison/data/W_N1024_M2048_r1e-09.npz (array 'Q')
B4_fh_comparison/data/W_N1024_M2048_r1e-09/V.npy | 98408 | 2f512c4c8f6537d818eb0621c0e3ba30aa1169bae38bc0c97612ca8c443fb9fd | v1 anc/B4_fh_comparison/data/W_N1024_M2048_r1e-09.npz (array 'V')
B4_fh_comparison/data/W_N1024_M2048_r1e-09/times.npy | 152 | 160e9d33d2ea50f230e9038550433e528aa70e36cc39f94ba1e195f29ca1d76a | v1 anc/B4_fh_comparison/data/W_N1024_M2048_r1e-09.npz (array 'times')
B4_fh_comparison/data/W_N1024_M4096_r1e-09.json | 200 | b18fb8ed76288ef00b65fb23cb35c91143c7291a2488cdaf6fa44d99bbb4265c | v1 anc/B4_fh_comparison/data/W_N1024_M4096_r1e-09.json
B4_fh_comparison/data/W_N1024_M4096_r1e-09/P3.npy | 196712 | cdac7d0bf3a8dc709438e9484398850b59c9a96349ea9e20ca2bb5b0dab3f0ab | v1 anc/B4_fh_comparison/data/W_N1024_M4096_r1e-09.npz (array 'P3')
B4_fh_comparison/data/W_N1024_M4096_r1e-09/P4.npy | 196712 | b7ff85aa1b1cda0f4b6b0340e8ceefd05babf6fcf0263275ef3ac09105b03679 | v1 anc/B4_fh_comparison/data/W_N1024_M4096_r1e-09.npz (array 'P4')
B4_fh_comparison/data/W_N1024_M4096_r1e-09/Q.npy | 196712 | a376fb4a99d8a66f92620e5da4404817fda628d6ee6a4c7e211f32ec7afe6eaf | v1 anc/B4_fh_comparison/data/W_N1024_M4096_r1e-09.npz (array 'Q')
B4_fh_comparison/data/W_N1024_M4096_r1e-09/V.npy | 196712 | f4716ff4ad65b91813b985752da0c7a4962dfe3c1d622bab18c6c2d4e9001e87 | v1 anc/B4_fh_comparison/data/W_N1024_M4096_r1e-09.npz (array 'V')
B4_fh_comparison/data/W_N1024_M4096_r1e-09/times.npy | 152 | 160e9d33d2ea50f230e9038550433e528aa70e36cc39f94ba1e195f29ca1d76a | v1 anc/B4_fh_comparison/data/W_N1024_M4096_r1e-09.npz (array 'times')
B4_fh_comparison/data/W_N2048_M2048_r1e-09.json | 202 | c352c34eba7806ec431d773d2974752d652012ced31e1de66adf6a555629fbd8 | v1 anc/B4_fh_comparison/data/W_N2048_M2048_r1e-09.json
B4_fh_comparison/data/W_N2048_M2048_r1e-09/P3.npy | 98408 | 85f339452545e176764d864c545a62ff9f355203cf55d383ac92c28af7435342 | v1 anc/B4_fh_comparison/data/W_N2048_M2048_r1e-09.npz (array 'P3')
B4_fh_comparison/data/W_N2048_M2048_r1e-09/P4.npy | 98408 | 875d3b58882fd2f83c45e27f5c7374566f20ec91a9165f84d1eb10c0a6ce245d | v1 anc/B4_fh_comparison/data/W_N2048_M2048_r1e-09.npz (array 'P4')
B4_fh_comparison/data/W_N2048_M2048_r1e-09/Q.npy | 98408 | 126add0dafbc4595a1c7373817ead1860a9fca0ea82366f4c355769a7551337d | v1 anc/B4_fh_comparison/data/W_N2048_M2048_r1e-09.npz (array 'Q')
B4_fh_comparison/data/W_N2048_M2048_r1e-09/V.npy | 98408 | 51edfd8dc09aa4c0ff0409a40604611522cf4b2801034952a54cfb394e068c7a | v1 anc/B4_fh_comparison/data/W_N2048_M2048_r1e-09.npz (array 'V')
B4_fh_comparison/data/W_N2048_M2048_r1e-09/times.npy | 152 | 160e9d33d2ea50f230e9038550433e528aa70e36cc39f94ba1e195f29ca1d76a | v1 anc/B4_fh_comparison/data/W_N2048_M2048_r1e-09.npz (array 'times')
B4_fh_comparison/data/W_N2048_M2048_r1e-11.json | 202 | e8dc5012b0b11b279d781a1b35533a6a962dd1346c194979a53e42c8e58235ca | v1 anc/B4_fh_comparison/data/W_N2048_M2048_r1e-11.json
B4_fh_comparison/data/W_N2048_M2048_r1e-11/P3.npy | 98408 | af1f1263f70df37e1c993200272ff8b39fe18094612177ed67dd5aefb0e7fbc4 | v1 anc/B4_fh_comparison/data/W_N2048_M2048_r1e-11.npz (array 'P3')
B4_fh_comparison/data/W_N2048_M2048_r1e-11/P4.npy | 98408 | ae013b35d731524f1e3da8d9993e70932c401cf6a29136a259f02b60b02511f8 | v1 anc/B4_fh_comparison/data/W_N2048_M2048_r1e-11.npz (array 'P4')
B4_fh_comparison/data/W_N2048_M2048_r1e-11/Q.npy | 98408 | 922c60c8f7ce634b71efbb801d7d834b30e5e66c9265d222d7165d549d9eb263 | v1 anc/B4_fh_comparison/data/W_N2048_M2048_r1e-11.npz (array 'Q')
B4_fh_comparison/data/W_N2048_M2048_r1e-11/V.npy | 98408 | 112ffaf012ac880b17bac2f454a4838f950dfe90baea7f647124610db4d7b87e | v1 anc/B4_fh_comparison/data/W_N2048_M2048_r1e-11.npz (array 'V')
B4_fh_comparison/data/W_N2048_M2048_r1e-11/times.npy | 152 | 160e9d33d2ea50f230e9038550433e528aa70e36cc39f94ba1e195f29ca1d76a | v1 anc/B4_fh_comparison/data/W_N2048_M2048_r1e-11.npz (array 'times')
B4_fh_comparison/data/W_N2048_M4096_r1e-09.json | 198 | bbb6d31dbc6e57b2140cc5d57b7dc3e6797880c91134922f3302b73cf0fc33e4 | v1 anc/B4_fh_comparison/data/W_N2048_M4096_r1e-09.json
B4_fh_comparison/data/W_N2048_M4096_r1e-09/P3.npy | 196712 | 628a51e7a14dc8af7bf972c0beed437864ca31f3a9c6185276917d06c2b5fd04 | v1 anc/B4_fh_comparison/data/W_N2048_M4096_r1e-09.npz (array 'P3')
B4_fh_comparison/data/W_N2048_M4096_r1e-09/P4.npy | 196712 | be66340dbf503349ff0bae947c5b7f1aabd9b1b573543a7cdd7e7d3d6e5499f6 | v1 anc/B4_fh_comparison/data/W_N2048_M4096_r1e-09.npz (array 'P4')
B4_fh_comparison/data/W_N2048_M4096_r1e-09/Q.npy | 196712 | 85046df004f71c8e3e3a60199842e95f9a8b030906cf51abd843dd8fe8541075 | v1 anc/B4_fh_comparison/data/W_N2048_M4096_r1e-09.npz (array 'Q')
B4_fh_comparison/data/W_N2048_M4096_r1e-09/V.npy | 196712 | d876877648fb48edfba550c5dac9819683b23026b879dc205766f3358e20752e | v1 anc/B4_fh_comparison/data/W_N2048_M4096_r1e-09.npz (array 'V')
B4_fh_comparison/data/W_N2048_M4096_r1e-09/times.npy | 152 | 160e9d33d2ea50f230e9038550433e528aa70e36cc39f94ba1e195f29ca1d76a | v1 anc/B4_fh_comparison/data/W_N2048_M4096_r1e-09.npz (array 'times')
B4_fh_comparison/data/W_N2048_M8192_r1e-09.json | 200 | cdcfa760ef19cd27d8d1c6e2daf7e9b026eddac444cf449b0f4216333524f282 | v1 anc/B4_fh_comparison/data/W_N2048_M8192_r1e-09.json
B4_fh_comparison/data/W_N2048_M8192_r1e-09/P3.npy | 393320 | b5173dc665b94bf74201e6d5bf89a92e4db9a644feb138428dde7a5753914de0 | v1 anc/B4_fh_comparison/data/W_N2048_M8192_r1e-09.npz (array 'P3')
B4_fh_comparison/data/W_N2048_M8192_r1e-09/P4.npy | 393320 | e4aec378070ef381d8492d9b276c5a3240f200bd5f3fd3612926a9bd33759c78 | v1 anc/B4_fh_comparison/data/W_N2048_M8192_r1e-09.npz (array 'P4')
B4_fh_comparison/data/W_N2048_M8192_r1e-09/Q.npy | 393320 | 101e40763735be3c0d55d00ea4f09d53a6dfc97618de202e2f8aa2dc82399670 | v1 anc/B4_fh_comparison/data/W_N2048_M8192_r1e-09.npz (array 'Q')
B4_fh_comparison/data/W_N2048_M8192_r1e-09/V.npy | 393320 | 2fb88da9b44f1e58bf1daf4d9f9c49b051fee725cdd7570f814dd38c19f5e3c9 | v1 anc/B4_fh_comparison/data/W_N2048_M8192_r1e-09.npz (array 'V')
B4_fh_comparison/data/W_N2048_M8192_r1e-09/times.npy | 152 | 160e9d33d2ea50f230e9038550433e528aa70e36cc39f94ba1e195f29ca1d76a | v1 anc/B4_fh_comparison/data/W_N2048_M8192_r1e-09.npz (array 'times')
B4_fh_comparison/data/W_N512_M1024_r1e-09.json | 199 | 9627e93f1106c553dfce012ca292db327b4a07806dfa0fe245617a1e86ad76d2 | v1 anc/B4_fh_comparison/data/W_N512_M1024_r1e-09.json
B4_fh_comparison/data/W_N512_M1024_r1e-09/P3.npy | 49256 | 4ce639266a8ca073414b2ea86811e5cc300d23a34aa36cda9b38a5ac4eb66f4e | v1 anc/B4_fh_comparison/data/W_N512_M1024_r1e-09.npz (array 'P3')
B4_fh_comparison/data/W_N512_M1024_r1e-09/P4.npy | 49256 | aeef1148fa4c90a829d70aba33de14259df7ca967967987b9fbd4abd60920077 | v1 anc/B4_fh_comparison/data/W_N512_M1024_r1e-09.npz (array 'P4')
B4_fh_comparison/data/W_N512_M1024_r1e-09/Q.npy | 49256 | 1e228e76480f21f014150bc16f788e484dc45f5cd6134711dbc150341b5b79c9 | v1 anc/B4_fh_comparison/data/W_N512_M1024_r1e-09.npz (array 'Q')
B4_fh_comparison/data/W_N512_M1024_r1e-09/V.npy | 49256 | 8cc04bb3410cdfcbff8b07e6b2b8a29e603147ffd494435c3fe3ac754848dfe5 | v1 anc/B4_fh_comparison/data/W_N512_M1024_r1e-09.npz (array 'V')
B4_fh_comparison/data/W_N512_M1024_r1e-09/times.npy | 152 | 160e9d33d2ea50f230e9038550433e528aa70e36cc39f94ba1e195f29ca1d76a | v1 anc/B4_fh_comparison/data/W_N512_M1024_r1e-09.npz (array 'times')
B4_fh_comparison/data/W_N512_M2048_r1e-09_direct.json | 197 | 3ee6980c11bedbd16d271b99e995d460e771156fca028dda5c6f17298fc3d60a | v1 anc/B4_fh_comparison/data/W_N512_M2048_r1e-09_direct.json
B4_fh_comparison/data/W_N512_M2048_r1e-09_direct/P3.npy | 98408 | 01fe0de9b309d311713a107f5eb883eca4ded029bb16640d1d10f78b2e0a1b68 | v1 anc/B4_fh_comparison/data/W_N512_M2048_r1e-09_direct.npz (array 'P3')
B4_fh_comparison/data/W_N512_M2048_r1e-09_direct/P4.npy | 98408 | 56d781b24ec08d4b6325806aa221702c9d4a827b75cc734e67e233492a27a8d8 | v1 anc/B4_fh_comparison/data/W_N512_M2048_r1e-09_direct.npz (array 'P4')
B4_fh_comparison/data/W_N512_M2048_r1e-09_direct/Q.npy | 98408 | 4dd7adc08f2e8110ae24a9adc8220a9faf7bd7bc79c9698682baa8290e9eb351 | v1 anc/B4_fh_comparison/data/W_N512_M2048_r1e-09_direct.npz (array 'Q')
B4_fh_comparison/data/W_N512_M2048_r1e-09_direct/U.npy | 98408 | 74e1d4da866310d25fe8a388dec077aacbef699d976407644985c23511584362 | v1 anc/B4_fh_comparison/data/W_N512_M2048_r1e-09_direct.npz (array 'U')
B4_fh_comparison/data/W_N512_M2048_r1e-09_direct/V.npy | 98408 | 45ba38e8937113b7f06479f82d136bf3e4e2d8fb672a1c308c11a55297fc399d | v1 anc/B4_fh_comparison/data/W_N512_M2048_r1e-09_direct.npz (array 'V')
B4_fh_comparison/data/W_N512_M2048_r1e-09_direct/times.npy | 152 | 160e9d33d2ea50f230e9038550433e528aa70e36cc39f94ba1e195f29ca1d76a | v1 anc/B4_fh_comparison/data/W_N512_M2048_r1e-09_direct.npz (array 'times')
B4_fh_comparison/data/W_N512_M512_r1e-09_direct.json | 197 | eef38b256e15347fb81402bcbbcd59e9485a146720b6e7de7e7affb38673c0eb | v1 anc/B4_fh_comparison/data/W_N512_M512_r1e-09_direct.json
B4_fh_comparison/data/W_N512_M512_r1e-09_direct/P3.npy | 24680 | 02fc7384af111403999d372d57056ec334dd200609e584a287f1ce06f80f5a9e | v1 anc/B4_fh_comparison/data/W_N512_M512_r1e-09_direct.npz (array 'P3')
B4_fh_comparison/data/W_N512_M512_r1e-09_direct/P4.npy | 24680 | 9898e8430b15a0fa8e868e388450953173b9d16a531a2c8ee49888c909bffd37 | v1 anc/B4_fh_comparison/data/W_N512_M512_r1e-09_direct.npz (array 'P4')
B4_fh_comparison/data/W_N512_M512_r1e-09_direct/Q.npy | 24680 | 2db488464a2d085cf902596b661c19c1fc5570a804f2c7e69f94f6dcd0ad8f02 | v1 anc/B4_fh_comparison/data/W_N512_M512_r1e-09_direct.npz (array 'Q')
B4_fh_comparison/data/W_N512_M512_r1e-09_direct/U.npy | 24680 | 9deda169ffd550a997ff751a2c664829fd52277c5a681c50a134608cc8ae0f33 | v1 anc/B4_fh_comparison/data/W_N512_M512_r1e-09_direct.npz (array 'U')
B4_fh_comparison/data/W_N512_M512_r1e-09_direct/V.npy | 24680 | 26916760c752c451540c7be011a4e5fb48daf3e25279f030fee36f9ddb7ebc6e | v1 anc/B4_fh_comparison/data/W_N512_M512_r1e-09_direct.npz (array 'V')
B4_fh_comparison/data/W_N512_M512_r1e-09_direct/times.npy | 152 | 160e9d33d2ea50f230e9038550433e528aa70e36cc39f94ba1e195f29ca1d76a | v1 anc/B4_fh_comparison/data/W_N512_M512_r1e-09_direct.npz (array 'times')
B4_fh_comparison/data/W_N512_M512_r1e-11.json | 198 | 1bc3c463d76ad6ad9e6c139ac427ab2e7486e1f827e7fcd75e22d3e1a37a5e23 | v1 anc/B4_fh_comparison/data/W_N512_M512_r1e-11.json
B4_fh_comparison/data/W_N512_M512_r1e-11/P3.npy | 24680 | 247060df34c2a41258b6ba6884ccce109f91c826087a7095504d38c6e65b9321 | v1 anc/B4_fh_comparison/data/W_N512_M512_r1e-11.npz (array 'P3')
B4_fh_comparison/data/W_N512_M512_r1e-11/P4.npy | 24680 | 225918d9f6bdb5a6652880fe995f9de3c37d1c2831105650b00d88213169d674 | v1 anc/B4_fh_comparison/data/W_N512_M512_r1e-11.npz (array 'P4')
B4_fh_comparison/data/W_N512_M512_r1e-11/Q.npy | 24680 | 1cde22d715f72b6010a67e96adbcce080b1c0749bfdcf45ca10e593975a2e7ae | v1 anc/B4_fh_comparison/data/W_N512_M512_r1e-11.npz (array 'Q')
B4_fh_comparison/data/W_N512_M512_r1e-11/V.npy | 24680 | 1555b50be8892109fee99b047823b25b86ce1c4c654910cb300e4d04759d706f | v1 anc/B4_fh_comparison/data/W_N512_M512_r1e-11.npz (array 'V')
B4_fh_comparison/data/W_N512_M512_r1e-11/times.npy | 152 | 160e9d33d2ea50f230e9038550433e528aa70e36cc39f94ba1e195f29ca1d76a | v1 anc/B4_fh_comparison/data/W_N512_M512_r1e-11.npz (array 'times')
B4_fh_comparison/data/mode_N1024.json | 218 | b8ff933f77c9b477e9ca5191393c5ed52e74da8d944cad59590d99286ba6474f | v1 anc/B4_fh_comparison/data/mode_N1024.json
B4_fh_comparison/data/mode_N1024/lam.npy | 144 | d68e7fe38612bf8739a138ffa0ac3b9127d8a0887aaeca96d356a3ff47dccbb0 | v1 anc/B4_fh_comparison/data/mode_N1024.npz (array 'lam')
B4_fh_comparison/data/mode_N1024/phi.npy | 32880 | 971f7cac807d4ead8f93bf1dbd80d1848ea5b435bda53f98fa80b74b3f2cc710 | v1 anc/B4_fh_comparison/data/mode_N1024.npz (array 'phi')
B4_fh_comparison/data/mode_N1024/res.npy | 136 | e73ecc95f7506e88aa5e10b2a27886fd70ddb255e61f65b37c24afc3e99c7115 | v1 anc/B4_fh_comparison/data/mode_N1024.npz (array 'res')
B4_fh_comparison/data/mode_N1024/v0.npy | 16504 | ad21c604e6effcdd550d60799ff045d49c4465a013ee99427d290d001b1adaf8 | v1 anc/B4_fh_comparison/data/mode_N1024.npz (array 'v0')
B4_fh_comparison/data/mode_N2048.json | 214 | 77ea55fbd423daa4ed583ec1d30c3f75967d355cff9ca752c9e49957afe32d5b | v1 anc/B4_fh_comparison/data/mode_N2048.json
B4_fh_comparison/data/mode_N2048/lam.npy | 144 | ea6c84e87254b1239fa1dc2e0d2f8c56a0698a289d6253c27598101e140c991a | v1 anc/B4_fh_comparison/data/mode_N2048.npz (array 'lam')
B4_fh_comparison/data/mode_N2048/phi.npy | 65648 | 374865f6868024165c940c8ce2705a7ad82ac047dee34051415f01842968c2e2 | v1 anc/B4_fh_comparison/data/mode_N2048.npz (array 'phi')
B4_fh_comparison/data/mode_N2048/res.npy | 136 | b2c43dd43fe4fadb681c4e1debda6228d3e5f286e7fe6a67917b69ab7876d1a7 | v1 anc/B4_fh_comparison/data/mode_N2048.npz (array 'res')
B4_fh_comparison/data/mode_N2048/v0.npy | 32888 | a39c58e5322a066f73429a31fd84030c856a4c2ae885446fb59295d576db67a1 | v1 anc/B4_fh_comparison/data/mode_N2048.npz (array 'v0')
B4_fh_comparison/data/mode_N512.json | 217 | f0f9e86370f0212c6dde7a92ff2b060e34c415ec63f9f18d6f21af9aa382f923 | v1 anc/B4_fh_comparison/data/mode_N512.json
B4_fh_comparison/data/mode_N512/lam.npy | 144 | d26c1974f391cbbb64be20b324e86105092ae8dcee2c1d9b90a1580d47d37b41 | v1 anc/B4_fh_comparison/data/mode_N512.npz (array 'lam')
B4_fh_comparison/data/mode_N512/phi.npy | 16496 | 2f2599dc720926bb70536f900b9828b92cec7518763dc162e34709e109b34426 | v1 anc/B4_fh_comparison/data/mode_N512.npz (array 'phi')
B4_fh_comparison/data/mode_N512/res.npy | 136 | 699fa7f1cfa79d40333ba983035774004a9e8b483a3ea61f58f9022966384575 | v1 anc/B4_fh_comparison/data/mode_N512.npz (array 'res')
B4_fh_comparison/data/mode_N512/v0.npy | 8312 | 9ce7d7a6e604b662a5700355cdab87afe619c29950a64b0ab7fb2092b980464c | v1 anc/B4_fh_comparison/data/mode_N512.npz (array 'v0')
B4_fh_comparison/diag_P10.json | 5919 | 87a9099281f03de2dcad6fbb9c22d62610b6199b28b918533f9f054d60a30bac | v1 anc/B4_fh_comparison/diag_P10.json
B4_fh_comparison/events.jsonl | 3678 | 856f0991954671ae095b9356d3821145efe33942882d987cdb25933c7c4d0022 | v1 anc/B4_fh_comparison/events.jsonl
B4_fh_comparison/fN_P10_diag.py | 3266 | a1cb3917c3e91e75a75cf96bafd4b1ad1443748edd406997c42aedb3150d8221 | v1 anc/B4_fh_comparison/fN_P10_diag.py
B4_fh_comparison/fN_analyze.py | 5470 | a6d4ce45d25b90cbb84bcaf3f3d184008428a9e52833b1d454c9d332bc1479f8 | v1 anc/B4_fh_comparison/fN_analyze.py
B4_fh_comparison/fN_common.py | 7965 | 23cca22dc5e239e962ea90e2b9ffa37a10cdeaac3b958dc831cf3d314da3a874 | v1 anc/B4_fh_comparison/fN_common.py
B4_fh_comparison/fN_driver.py | 3055 | cea2d61377987ce608a663bcd251f71c9d602754f3e2dcf6017d7ab275e1097f | v1 anc/B4_fh_comparison/fN_driver.py
B4_fh_comparison/fN_job.py | 6605 | 6642a72991c88d66a683a073b3b329daed60a1dc8e641fe8f666145a8b503482 | v1 anc/B4_fh_comparison/fN_job.py
B4_fh_comparison/fN_summary.py | 3131 | 3e6d7a6df09d821341feb51aedef5fdb25e943e39465f22b4e8953e9167b1d65 | v1 anc/B4_fh_comparison/fN_summary.py
B4_fh_comparison/logs/S_N1024.txt | 1172 | 467ea290f289700641eb077d06598d814ed06f94c12dbcfc8af9b1631298b438 | v1 anc/B4_fh_comparison/logs/S_N1024.txt
B4_fh_comparison/logs/S_N2048.txt | 1173 | 51eff02b8466cb2ff30ee4fe2823803dce26baed51b3db7ac118b67cf40bf82d | v1 anc/B4_fh_comparison/logs/S_N2048.txt
B4_fh_comparison/logs/S_N512.txt | 1174 | 2b9704ce77188ae9c6c1c29fc683e3d61154f90cddd49dad83aadc2c3c493631 | v1 anc/B4_fh_comparison/logs/S_N512.txt
B4_fh_comparison/logs/W_N1024_M1024_r1e-09.txt | 7905 | 9fbe4a767420dcd01606426299f24f154648895d589e4b431b7cfef595590c4c | v1 anc/B4_fh_comparison/logs/W_N1024_M1024_r1e-09.txt
B4_fh_comparison/logs/W_N1024_M1024_r1e-11.txt | 11490 | b854bbe16751a428002c1e63361f3754cad0fe92743062cacd1668d56decf4c8 | v1 anc/B4_fh_comparison/logs/W_N1024_M1024_r1e-11.txt
B4_fh_comparison/logs/W_N1024_M2048_r1e-09.txt | 7567 | 3c0511f903b940e64ed66a7fa6a488fa450934b1fb4621a8dfe880085860a2ef | v1 anc/B4_fh_comparison/logs/W_N1024_M2048_r1e-09.txt
B4_fh_comparison/logs/W_N1024_M4096_r1e-09.txt | 22417 | fedd5361a304adc39a5ef26e7c4ab81e15ae93044a33833e064dcdecd56c5043 | v1 anc/B4_fh_comparison/logs/W_N1024_M4096_r1e-09.txt
B4_fh_comparison/logs/W_N2048_M2048_r1e-09.txt | 30363 | 37073780f9a2d187c1140e6abbc90c7624c2efbc23e909555b7ad319b39b5021 | v1 anc/B4_fh_comparison/logs/W_N2048_M2048_r1e-09.txt
B4_fh_comparison/logs/W_N2048_M2048_r1e-11.txt | 42893 | 819b53c9ae948d30ceec6dd800927f05c6f50a12ad9074cb42bc891b8887a973 | v1 anc/B4_fh_comparison/logs/W_N2048_M2048_r1e-11.txt
B4_fh_comparison/logs/W_N2048_M4096_r1e-09.txt | 25458 | 6cc4b162974c32017e1eb711ca19cde622b4259b25d4bc502e4ec616c3646241 | v1 anc/B4_fh_comparison/logs/W_N2048_M4096_r1e-09.txt
B4_fh_comparison/logs/W_N2048_M8192_r1e-09.txt | 84092 | 3857e0e9d36f88fec7a28cb397ab16cd5e0bcb6162644c51fad476642ce5da6c | v1 anc/B4_fh_comparison/logs/W_N2048_M8192_r1e-09.txt
B4_fh_comparison/logs/W_N512_M1024_r1e-09.txt | 2511 | 21ad5f1c6f0bc3cca63b971df4fbadd3e1b6081e0bf079593c12468daef240ac | v1 anc/B4_fh_comparison/logs/W_N512_M1024_r1e-09.txt
B4_fh_comparison/logs/W_N512_M2048_r1e-09_direct.txt | 9606 | fdbdd6343c1ca67b7f47dc9f80840b661457fea3bd3a28edde35de304435cd96 | v1 anc/B4_fh_comparison/logs/W_N512_M2048_r1e-09_direct.txt
B4_fh_comparison/logs/W_N512_M512_r1e-09_direct.txt | 3386 | 36daf786759f67661564b750c1ccdc6dbbb078ab3eebcc1582ea406ca8a32f25 | v1 anc/B4_fh_comparison/logs/W_N512_M512_r1e-09_direct.txt
B4_fh_comparison/logs/W_N512_M512_r1e-11.txt | 3079 | 5cac80712a9396d6c5581c0af7c9ff5d9808be0162466757b5ed676b3043d134 | v1 anc/B4_fh_comparison/logs/W_N512_M512_r1e-11.txt
B4_fh_comparison/logs/analyze_N1024.txt | 2385 | 985206fa84fe8d1e5f70a4c78d18e292118446aa6a42e44f3578c156fb5f7401 | v1 anc/B4_fh_comparison/logs/analyze_N1024.txt
B4_fh_comparison/logs/analyze_N2048.txt | 2385 | 6a7376e139a25a8d84584bdddad10d0b0bf5b69caa3a4193f43ad576df33de28 | v1 anc/B4_fh_comparison/logs/analyze_N2048.txt
B4_fh_comparison/logs/analyze_N512.txt | 2382 | 571ebbaa548eb61ed042e469743051e0d9330a4738938cd8e97e424ae4f2e94f | v1 anc/B4_fh_comparison/logs/analyze_N512.txt
B4_fh_comparison/logs/diag_P10.err | 0 | e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855 | v1 anc/B4_fh_comparison/logs/diag_P10.err
B4_fh_comparison/logs/diag_P10.txt | 3071 | c8d9031e5120130c828d623000a3f7eb897c7add0dc2fcec780e8ef835da76a5 | v1 anc/B4_fh_comparison/logs/diag_P10.txt
B4_fh_comparison/logs/diag_P10_big.err | 0 | e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855 | v1 anc/B4_fh_comparison/logs/diag_P10_big.err
B4_fh_comparison/logs/diag_P10_big.txt | 1481 | eb379e9f1900c859c8b0f91f2561ab7ea50ca70444dcb6765110f2488c3b7d88 | v1 anc/B4_fh_comparison/logs/diag_P10_big.txt
B4_fh_comparison/logs/mode_N1024.txt | 208 | 57a6a4a9473088991f01281e338d985311c0416cad7695ae65bb1d17fab46768 | v1 anc/B4_fh_comparison/logs/mode_N1024.txt
B4_fh_comparison/logs/mode_N2048.txt | 204 | 9f38b8816d3f1d2cccea03ffb348c9b90811d47032e169d863f0e039639cd9da | v1 anc/B4_fh_comparison/logs/mode_N2048.txt
B4_fh_comparison/logs/mode_N512.txt | 207 | 6d0164d250351858de557eb1feb5dcdbb483b87054e9b572834c222437716bf8 | v1 anc/B4_fh_comparison/logs/mode_N512.txt
B4_fh_comparison/predictions_frozen_20261103.md | 3298 | 49c95c1abd32bcd6aeb9d3f6a1f7311fab3f24904aa591da50e4f81e00792c37 | v1 anc/B4_fh_comparison/predictions_frozen_20261103.md
B4_fh_comparison/predictions_frozen_20261103_EN.md | 5087 | 141ae6954286f2e7909bde13023158e8d578b6154b790945d20204e241a8fb1d | v1 anc/B4_fh_comparison/predictions_frozen_20261103_EN.md
B4_fh_comparison/predictions_frozen_20261103_sha256.txt | 130 | e91240c38c2892a6f5ae29300ae70cd00f187c898549015450247d394807641f | v1 anc/B4_fh_comparison/predictions_frozen_20261103_sha256.txt
B4_fh_comparison/results_N1024.json | 25093 | 5557b4473cf36fd86fe03bc032e09ba56cb7306e2d9fe6dd981d7e2d7012bd21 | v1 anc/B4_fh_comparison/results_N1024.json
B4_fh_comparison/results_N2048.json | 25126 | c991c48644cba82c3b593237ab6202724a0ceda300d3cdaadd221395cfa64193 | v1 anc/B4_fh_comparison/results_N2048.json
B4_fh_comparison/results_N512.json | 25693 | 2d4a6f5b6d24c3064094cacf03b4dc0d9c52da93b834fd26367e7cf8dd48cbe4 | v1 anc/B4_fh_comparison/results_N512.json
B4_fh_comparison/summary.json | 2083 | c74cd067257be7ec8bea82709f077a22db8978c94e0a2f9ea9c63a0b87261003 | v1 anc/B4_fh_comparison/summary.json
B4_fh_comparison/summary_table.md | 2381 | 4bc20cf718fd4c2f648b15ebc6e2bb5b643236dd9c27337ff3a6d840dcc2254a | v1 anc/B4_fh_comparison/summary_table.md
B5_further/coarse_mesh_correction/twomesh_err.txt | 0 | e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855 | v1 anc/B5_further/coarse_mesh_correction/twomesh_err.txt
B5_further/coarse_mesh_correction/twomesh_out.txt | 9323 | e475ed9a790ab9f3833c564331528690d6a4ebe13e637e2972634cf2d9e9f26c | v1 anc/B5_further/coarse_mesh_correction/twomesh_out.txt
B5_further/coarse_mesh_correction/twomesh_pilot.json | 33251 | b21070a83dd37300b0711d80c545624adc4443bc6e02f1cd1ab20ecf0548ff66 | v1 anc/B5_further/coarse_mesh_correction/twomesh_pilot.json
B5_further/coarse_mesh_correction/twomesh_pilot.py | 2889 | 6fd7199197076aa29ba8af3e9722c89e0dcd827562509b9743dd86dcd2dda502 | v1 anc/B5_further/coarse_mesh_correction/twomesh_pilot.py
B5_further/fixed_data/fixed_data_contrast.json | 9234 | c48b9b2eb2da2df39e41e0177eef3faf956b970b94614da6720d13aaa41f5f6f | v1 anc/B5_further/fixed_data/fixed_data_contrast.json
B5_further/fixed_data/fixed_data_contrast.py | 2662 | 3c5a086d0dd742f4f043733f2e6770a7180e908e795279a725d1c38989492df8 | v1 anc/B5_further/fixed_data/fixed_data_contrast.py
B5_further/fixed_data/fixed_data_contrast_stderr.txt | 0 | e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855 | v1 anc/B5_further/fixed_data/fixed_data_contrast_stderr.txt
B5_further/fixed_data/fixed_data_contrast_stdout.txt | 7113 | 4653232583a98339633f5ab592b5755dba1368f06aec1326b6f48375c8fa3bdc | v1 anc/B5_further/fixed_data/fixed_data_contrast_stdout.txt
B5_further/fixed_data/linear_contrast.json | 2506 | 065b0ef211674fd9bbb702ef481929f1e53271624a8303581246a2689666004e | v1 anc/B5_further/fixed_data/linear_contrast.json
B5_further/fixed_data/linear_contrast.py | 1779 | 242cdc3ae816eac8d6bd772db565d34238154eb1798baa6c73b741418f11fdb1 | v1 anc/B5_further/fixed_data/linear_contrast.py
B5_further/fixed_data/linear_contrast_ref2048.json | 2517 | 310ca3c0ebde81904aee3c8db04df38c8e150d6b2db7871d04ed74d3aca92f7f | v1 anc/B5_further/fixed_data/linear_contrast_ref2048.json
B5_further/fixed_data/linear_contrast_ref2048.py | 1793 | bd87c06a85054892dded4d0184477741cbbbed6ecc48f82f59b9102048f3ea1f | v1 anc/B5_further/fixed_data/linear_contrast_ref2048.py
B5_further/fixed_data/linear_contrast_ref2048_stdout.txt | 1308 | e4e18e2d8bdc3a9cb605e5187b3b36dda8c037dbfbfa749cf885b09d90206b4f | v1 anc/B5_further/fixed_data/linear_contrast_ref2048_stdout.txt
B5_further/fixed_data/linear_contrast_stdout.txt | 1308 | 3e6a54d94d581282983f5f055af9624fce78a96e9723f102be42853c23ac23f7 | v1 anc/B5_further/fixed_data/linear_contrast_stdout.txt
B5_further/fixed_data/short_time_modes.json | 7179 | d32ca54ac1f073065c1f272761eedf98084cc5624af6bc6a6c44310532df9713 | v1 anc/B5_further/fixed_data/short_time_modes.json
B5_further/fixed_data/short_time_modes.py | 3608 | afad35ef0a893fac865534502070ba5be92716e10cf8353ad1fe2e3804cae00a | v1 anc/B5_further/fixed_data/short_time_modes.py
B5_further/fixed_data/short_time_modes_stderr.txt | 0 | e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855 | v1 anc/B5_further/fixed_data/short_time_modes_stderr.txt
B5_further/fixed_data/short_time_modes_stdout.txt | 4833 | 6bf0b2f75ebb5d261e1fb6968557e87d24fb94f9c8e1be9c44df17e3abdecb53 | v1 anc/B5_further/fixed_data/short_time_modes_stdout.txt
B5_further/quadratic_limit/bstar.py | 1288 | 07e78983903ef1ea6ea741944b9e59b03a63d64c3a6fd59d9c6ed3bb36a5f932 | v1 anc/B5_further/quadratic_limit/bstar.py
B5_further/quadratic_limit/bstar_stdout.txt | 184 | 6f0153f49458ccc1726bcb040bb21fe52dfff7531c158a51eaf20b3263f3afc6 | v1 anc/B5_further/quadratic_limit/bstar_stdout.txt
B5_further/quadratic_limit/corrector_check.py | 2642 | 8ec7a40aea050b4f0894d3989aeb99afc33cc5ffcdf982fb2511560c8b30cef0 | v1 anc/B5_further/quadratic_limit/corrector_check.py
B5_further/quadratic_limit/corrector_check_stdout.txt | 621 | cce0aa676cd5f7b5123aacdf3c3e26ae5f5cb6d1e3ad26b71305e0e533ac6e8c | v1 anc/B5_further/quadratic_limit/corrector_check_stdout.txt
B5_further/quadratic_limit/independent_check/adjoint_residual.py | 960 | acf289d34f69830a59050197082f0a3f67f71cd30cca8bec739fc2dbc313d757 | v1 anc/B5_further/quadratic_limit/independent_check/adjoint_residual.py
B5_further/quadratic_limit/independent_check/analyze_check.py | 4955 | 02bbe691027fe03aa6f137b5f60e13a03a422ee83f634f23f170ff234a942d2d | v1 anc/B5_further/quadratic_limit/independent_check/analyze_check.py
B5_further/quadratic_limit/independent_check/audit_core.py | 7666 | 6afd25dc7ccd15ba42cc1b88ebaddf1bf3f789b374c8aeeaef057d84d38a958c | v1 anc/B5_further/quadratic_limit/independent_check/audit_core.py
B5_further/quadratic_limit/independent_check/bloch_and_identity.py | 2680 | d25c6c535befae3183a607a52b2c7b459ae3795d63e3e90609f0cf5aa4369bd8 | v1 anc/B5_further/quadratic_limit/independent_check/bloch_and_identity.py
B5_further/quadratic_limit/independent_check/damping_sensitivity.py | 1533 | c87e5b8003a9ea1caa21b48b3529b12a4f6f06b2e716365042c54266aab56a54 | v1 anc/B5_further/quadratic_limit/independent_check/damping_sensitivity.py
B5_further/quadratic_limit/independent_check/data/P1_P4_comparisons.csv | 14799 | 3d8af901691c2f9b010f89569c30c6134da287ac2367566ab6df63f543cee823 | v1 anc/B5_further/quadratic_limit/independent_check/data/P1_P4_comparisons.csv
B5_further/quadratic_limit/independent_check/data/S1024.json | 11400 | da213015e540c0189741fa2b4fb81d570242b83f800ce721620539ef46657dce | v1 anc/B5_further/quadratic_limit/independent_check/data/S1024.json
B5_further/quadratic_limit/independent_check/data/S1024/Q1.npy | 49256 | 678deeca4d2a9ddd4fcf320864f4000db301135941f85336eba2dc973185b9c8 | v1 anc/B5_further/quadratic_limit/independent_check/data/S1024.npz (array 'Q1')
B5_further/quadratic_limit/independent_check/data/S1024/Q2.npy | 49256 | 77a73957ca84101924fda403cbaf4a450c1f39f4a971c7423f4c2d933bde4af0 | v1 anc/B5_further/quadratic_limit/independent_check/data/S1024.npz (array 'Q2')
B5_further/quadratic_limit/independent_check/data/S1024/Qexpm1.npy | 49256 | 0f7ca29723a23250dcdb0ca1eb883d5d94fad494dbb732140ba919d2215a8894 | v1 anc/B5_further/quadratic_limit/independent_check/data/S1024.npz (array 'Qexpm1')
B5_further/quadratic_limit/independent_check/data/S1024/Qexpm2.npy | 49256 | 3b94cd0e45c4885fa0ac0e7930c231a9dfcc2f1c46bd6543e7d896db3317de8a | v1 anc/B5_further/quadratic_limit/independent_check/data/S1024.npz (array 'Qexpm2')
B5_further/quadratic_limit/independent_check/data/S1024/Qt1.npy | 49256 | 458dbd3e30ba6accab24644f76fcc4e59ae13c3e80e8a60c169b8e04bcc0b763 | v1 anc/B5_further/quadratic_limit/independent_check/data/S1024.npz (array 'Qt1')
B5_further/quadratic_limit/independent_check/data/S1024/Qt2.npy | 49256 | 87a7c825fa1f083e2f33391e5bfba4f0d0f1f2e8811adc23fdec37d81d94fa22 | v1 anc/B5_further/quadratic_limit/independent_check/data/S1024.npz (array 'Qt2')
B5_further/quadratic_limit/independent_check/data/S1024/fast1.npy | 49256 | edef39c7872189a9231674ee7a3aca4fba8129bfe3928e520525524db6bbb0cd | v1 anc/B5_further/quadratic_limit/independent_check/data/S1024.npz (array 'fast1')
B5_further/quadratic_limit/independent_check/data/S1024/fast2.npy | 49256 | d6eb2f6f4e40524a2284be508605dca3c6af188952b6efe0715cd8d63fbd8dac | v1 anc/B5_further/quadratic_limit/independent_check/data/S1024.npz (array 'fast2')
B5_further/quadratic_limit/independent_check/data/S1024/phi1.npy | 32880 | a9556ecfbb2cef9094f5f92b4c3155b9c938b2b7bdf552b5c21b1662217b220b | v1 anc/B5_further/quadratic_limit/independent_check/data/S1024.npz (array 'phi1')
B5_further/quadratic_limit/independent_check/data/S1024/phi2.npy | 32880 | caf75dd0d8b4fe8147f91efd0a10865c28db6e0097dfe44b27dbbdb92313262b | v1 anc/B5_further/quadratic_limit/independent_check/data/S1024.npz (array 'phi2')
B5_further/quadratic_limit/independent_check/data/S1024/slow1.npy | 49256 | 72b34afc652f7c1504718c6a4bd4bb72b5b84700448d9cc54f88358a448c9927 | v1 anc/B5_further/quadratic_limit/independent_check/data/S1024.npz (array 'slow1')
B5_further/quadratic_limit/independent_check/data/S1024/slow2.npy | 49256 | 5ee877641d1228afa31a903287ff2a21636d93c1152c059dd23e931a650e1fdc | v1 anc/B5_further/quadratic_limit/independent_check/data/S1024.npz (array 'slow2')
B5_further/quadratic_limit/independent_check/data/S1024/times1.npy | 152 | 160e9d33d2ea50f230e9038550433e528aa70e36cc39f94ba1e195f29ca1d76a | v1 anc/B5_further/quadratic_limit/independent_check/data/S1024.npz (array 'times1')
B5_further/quadratic_limit/independent_check/data/S1024/times2.npy | 152 | 1cab814070c5da648b80d09af95b6ff27b31b7a58ad9c102f7808028d8dea361 | v1 anc/B5_further/quadratic_limit/independent_check/data/S1024.npz (array 'times2')
B5_further/quadratic_limit/independent_check/data/S1024/v0_1.npy | 16504 | 3c079bf5dcb55eb4d89a8f6bf483f27c4e5bd3bffb81b6b03dee43f53c385ebe | v1 anc/B5_further/quadratic_limit/independent_check/data/S1024.npz (array 'v0_1')
B5_further/quadratic_limit/independent_check/data/S1024/v0_2.npy | 16504 | ebe2204c064763accb6761e8b5b0c659a82c43442f84ce74bd04cc5bb2b2ebee | v1 anc/B5_further/quadratic_limit/independent_check/data/S1024.npz (array 'v0_2')
B5_further/quadratic_limit/independent_check/data/S128.json | 11610 | 70cb5fa9021f1234998aca9d3637153520e54448c1c083b3b64383934fe4cbd9 | v1 anc/B5_further/quadratic_limit/independent_check/data/S128.json
B5_further/quadratic_limit/independent_check/data/S128/Q1.npy | 6248 | 1af9e11b3869dff1320308b26a279ad0db32a1f767e0fd32b7b9031612bf0069 | v1 anc/B5_further/quadratic_limit/independent_check/data/S128.npz (array 'Q1')
B5_further/quadratic_limit/independent_check/data/S128/Q2.npy | 6248 | bd78441264b39ef2b8c15261eed5c2ba33f00501f0cc7a49b278997768628cee | v1 anc/B5_further/quadratic_limit/independent_check/data/S128.npz (array 'Q2')
B5_further/quadratic_limit/independent_check/data/S128/Qt1.npy | 6248 | dd5fc923505d7b2ddafbb65b411b194dd3719e0a74d022d75969e082dcf9e908 | v1 anc/B5_further/quadratic_limit/independent_check/data/S128.npz (array 'Qt1')
B5_further/quadratic_limit/independent_check/data/S128/Qt2.npy | 6248 | 8c1d1a23e5ecf031d2249694530d520db824695cf557b0efac25301844b50ac6 | v1 anc/B5_further/quadratic_limit/independent_check/data/S128.npz (array 'Qt2')
B5_further/quadratic_limit/independent_check/data/S128/fast1.npy | 6248 | 2891bbb02c16dc670fccb9330f24be20bc67c25535d61d18a4577ed91a95645d | v1 anc/B5_further/quadratic_limit/independent_check/data/S128.npz (array 'fast1')
B5_further/quadratic_limit/independent_check/data/S128/fast2.npy | 6248 | 4311b6eb886b2e10560bc35a73fed450ea0e496c7246628c5a82660b84c1bf38 | v1 anc/B5_further/quadratic_limit/independent_check/data/S128.npz (array 'fast2')
B5_further/quadratic_limit/independent_check/data/S128/phi1.npy | 4208 | 5d17cdce192695209fc8fa45a43fb403f0bfaab0fddd95186dc3961d311c49a3 | v1 anc/B5_further/quadratic_limit/independent_check/data/S128.npz (array 'phi1')
B5_further/quadratic_limit/independent_check/data/S128/phi2.npy | 4208 | 17e8cfaf2f8ba2a35835782f57aacdc2b30f03af8b1fae854bdbc76cba08d95b | v1 anc/B5_further/quadratic_limit/independent_check/data/S128.npz (array 'phi2')
B5_further/quadratic_limit/independent_check/data/S128/slow1.npy | 6248 | f5ed426bc7978eba1012bc5e542361e6037c0ece3588bb8801b0cc587f38baa1 | v1 anc/B5_further/quadratic_limit/independent_check/data/S128.npz (array 'slow1')
B5_further/quadratic_limit/independent_check/data/S128/slow2.npy | 6248 | 70838a4130be9f4e49a8b93e845a855d5054d204fbc9d212047556e4fad6c379 | v1 anc/B5_further/quadratic_limit/independent_check/data/S128.npz (array 'slow2')
B5_further/quadratic_limit/independent_check/data/S128/times1.npy | 152 | 160e9d33d2ea50f230e9038550433e528aa70e36cc39f94ba1e195f29ca1d76a | v1 anc/B5_further/quadratic_limit/independent_check/data/S128.npz (array 'times1')
B5_further/quadratic_limit/independent_check/data/S128/times2.npy | 152 | 1cab814070c5da648b80d09af95b6ff27b31b7a58ad9c102f7808028d8dea361 | v1 anc/B5_further/quadratic_limit/independent_check/data/S128.npz (array 'times2')
B5_further/quadratic_limit/independent_check/data/S128/v0_1.npy | 2168 | fafa65c492e56243295a6b2cdd5b9e0d2b9fbda4d107178eaa0da74a956cb163 | v1 anc/B5_further/quadratic_limit/independent_check/data/S128.npz (array 'v0_1')
B5_further/quadratic_limit/independent_check/data/S128/v0_2.npy | 2168 | 82d8be3a1e4fc60c38263881c80bcf1021d7acdf325b5dcad17e596f12c689e0 | v1 anc/B5_further/quadratic_limit/independent_check/data/S128.npz (array 'v0_2')
B5_further/quadratic_limit/independent_check/data/S256.json | 11926 | a47d02b0328b551d870ad8ae27993de5619eb050b6d0affd502fe47748790c10 | v1 anc/B5_further/quadratic_limit/independent_check/data/S256.json
B5_further/quadratic_limit/independent_check/data/S256/Q1.npy | 12392 | 929580b0ba9a99d80a0a69f33caae63ef4fb557f0000915f3e487e048082edd9 | v1 anc/B5_further/quadratic_limit/independent_check/data/S256.npz (array 'Q1')
B5_further/quadratic_limit/independent_check/data/S256/Q2.npy | 12392 | 5b1c9ea30d045cd9454b0dafa35bb972e70d5e4394e51fb45996a3c1ee786ac7 | v1 anc/B5_further/quadratic_limit/independent_check/data/S256.npz (array 'Q2')
B5_further/quadratic_limit/independent_check/data/S256/Qexpm1.npy | 12392 | a4efa3f78fb94b04797c2aae3cccee2e3b7f51b3c6e5f5cc44ea1112323442ea | v1 anc/B5_further/quadratic_limit/independent_check/data/S256.npz (array 'Qexpm1')
B5_further/quadratic_limit/independent_check/data/S256/Qexpm2.npy | 12392 | a3aae314e28007bbdaa98a6987aef6f96969a88d74b6cdf9002a7845abc2cbc6 | v1 anc/B5_further/quadratic_limit/independent_check/data/S256.npz (array 'Qexpm2')
B5_further/quadratic_limit/independent_check/data/S256/Qt1.npy | 12392 | 1f4b27e5514c0b9dc77f91f2dbadd3f1d7d592d01c87d963d349bcd4c0a288c7 | v1 anc/B5_further/quadratic_limit/independent_check/data/S256.npz (array 'Qt1')
B5_further/quadratic_limit/independent_check/data/S256/Qt2.npy | 12392 | f894b8028a029d8fdda0ea541712b023e1cf958ab88a42169a669afaa4ee4c5b | v1 anc/B5_further/quadratic_limit/independent_check/data/S256.npz (array 'Qt2')
B5_further/quadratic_limit/independent_check/data/S256/fast1.npy | 12392 | e5fafdfed097e087a74c72c9c22c758b823342643035c8fcb929948fe1c84bbe | v1 anc/B5_further/quadratic_limit/independent_check/data/S256.npz (array 'fast1')
B5_further/quadratic_limit/independent_check/data/S256/fast2.npy | 12392 | 368e1427b21a91cf68ba974718a3e55a2faa460bb0160e49c74d7c08baa49245 | v1 anc/B5_further/quadratic_limit/independent_check/data/S256.npz (array 'fast2')
B5_further/quadratic_limit/independent_check/data/S256/phi1.npy | 8304 | bd4bdc2a4ef186fcefde1d4a9fdd02c5b170aa7472071bd254a410a310ed1178 | v1 anc/B5_further/quadratic_limit/independent_check/data/S256.npz (array 'phi1')
B5_further/quadratic_limit/independent_check/data/S256/phi2.npy | 8304 | 8ab16585a34b1f5dae6e7cfcb528a002c7cf16b9b32794c8494eb95b83ad35c0 | v1 anc/B5_further/quadratic_limit/independent_check/data/S256.npz (array 'phi2')
B5_further/quadratic_limit/independent_check/data/S256/slow1.npy | 12392 | 4f50a5b5940a416609d20d4cbf61b69102f79c12c62b62ddab19eda6f0fb8d98 | v1 anc/B5_further/quadratic_limit/independent_check/data/S256.npz (array 'slow1')
B5_further/quadratic_limit/independent_check/data/S256/slow2.npy | 12392 | a3543fa74a837be1730eb27b37b3e0ace9b2a81abf3b7d604b22d2a72fdc1a67 | v1 anc/B5_further/quadratic_limit/independent_check/data/S256.npz (array 'slow2')
B5_further/quadratic_limit/independent_check/data/S256/times1.npy | 152 | 160e9d33d2ea50f230e9038550433e528aa70e36cc39f94ba1e195f29ca1d76a | v1 anc/B5_further/quadratic_limit/independent_check/data/S256.npz (array 'times1')
B5_further/quadratic_limit/independent_check/data/S256/times2.npy | 152 | 1cab814070c5da648b80d09af95b6ff27b31b7a58ad9c102f7808028d8dea361 | v1 anc/B5_further/quadratic_limit/independent_check/data/S256.npz (array 'times2')
B5_further/quadratic_limit/independent_check/data/S256/v0_1.npy | 4216 | 6b9ef4e83f992a3cf3c7f93435352111e587b3822f60f22571d087f9b57b7a45 | v1 anc/B5_further/quadratic_limit/independent_check/data/S256.npz (array 'v0_1')
B5_further/quadratic_limit/independent_check/data/S256/v0_2.npy | 4216 | 031cc9620c7487c4aeca2ab19f3a7f3160708e05ec724d714343bcb3a821f6d4 | v1 anc/B5_further/quadratic_limit/independent_check/data/S256.npz (array 'v0_2')
B5_further/quadratic_limit/independent_check/data/S32.json | 11851 | 50ad35f0f63a4786fd12b6335a3da7d336996884bfb7fd07da9fc2ee1b375224 | v1 anc/B5_further/quadratic_limit/independent_check/data/S32.json
B5_further/quadratic_limit/independent_check/data/S32/Q1.npy | 1640 | 1a368d30e57516d90283a89139a624e193a116d8f1904270b511fddfc8f09390 | v1 anc/B5_further/quadratic_limit/independent_check/data/S32.npz (array 'Q1')
B5_further/quadratic_limit/independent_check/data/S32/Q2.npy | 1640 | 4967f017c4ebd9c3f7f3c2d2c56da5af8b4e4ac842f4e5046894f6c414238c7e | v1 anc/B5_further/quadratic_limit/independent_check/data/S32.npz (array 'Q2')
B5_further/quadratic_limit/independent_check/data/S32/Qexpm1.npy | 1640 | 6926f4a1d74e0474fe5f1efb730bb245dfb7589e840e10da3142586050a05437 | v1 anc/B5_further/quadratic_limit/independent_check/data/S32.npz (array 'Qexpm1')
B5_further/quadratic_limit/independent_check/data/S32/Qexpm2.npy | 1640 | 30ecea8ad06a2fa929c25c61f741d893131fb1a710934c67b9be5329ee5d027d | v1 anc/B5_further/quadratic_limit/independent_check/data/S32.npz (array 'Qexpm2')
B5_further/quadratic_limit/independent_check/data/S32/Qt1.npy | 1640 | a14cf64c53b32f5906bc4563a421bf93495d62adce0d6ce85339c54dd3b9603d | v1 anc/B5_further/quadratic_limit/independent_check/data/S32.npz (array 'Qt1')
B5_further/quadratic_limit/independent_check/data/S32/Qt2.npy | 1640 | 8af7dfac704e263b63197d7e70d7dec2cc129fcd7296623cf9e30dc64a106549 | v1 anc/B5_further/quadratic_limit/independent_check/data/S32.npz (array 'Qt2')
B5_further/quadratic_limit/independent_check/data/S32/fast1.npy | 1640 | 39f4719e9d3bbfd25ad650d80dd2f5ebad37b8df583596927c09dc346792828c | v1 anc/B5_further/quadratic_limit/independent_check/data/S32.npz (array 'fast1')
B5_further/quadratic_limit/independent_check/data/S32/fast2.npy | 1640 | 753f0a179af92ed91adce37ea5ecd7d59579f17abd145b5d084e6ac0ae3878e0 | v1 anc/B5_further/quadratic_limit/independent_check/data/S32.npz (array 'fast2')
B5_further/quadratic_limit/independent_check/data/S32/phi1.npy | 1136 | 6182292c49df661065fe809698e0ffbc81b124ccf22c715cef58bed57377c553 | v1 anc/B5_further/quadratic_limit/independent_check/data/S32.npz (array 'phi1')
B5_further/quadratic_limit/independent_check/data/S32/phi2.npy | 1136 | 1098ddb7bb77ded102f05b020ffd45cc4152d9ca4c9bb3a15bbe12278807a72a | v1 anc/B5_further/quadratic_limit/independent_check/data/S32.npz (array 'phi2')
B5_further/quadratic_limit/independent_check/data/S32/slow1.npy | 1640 | 974a8e863b0d2074990231033396cc76ddde303fe2cee64f3a6f40d2d3bb1a35 | v1 anc/B5_further/quadratic_limit/independent_check/data/S32.npz (array 'slow1')
B5_further/quadratic_limit/independent_check/data/S32/slow2.npy | 1640 | 7b1bb1d194904f7b9eec4afa59a40dd0820647121087e77973494c3fc75042a3 | v1 anc/B5_further/quadratic_limit/independent_check/data/S32.npz (array 'slow2')
B5_further/quadratic_limit/independent_check/data/S32/times1.npy | 152 | 160e9d33d2ea50f230e9038550433e528aa70e36cc39f94ba1e195f29ca1d76a | v1 anc/B5_further/quadratic_limit/independent_check/data/S32.npz (array 'times1')
B5_further/quadratic_limit/independent_check/data/S32/times2.npy | 152 | 1cab814070c5da648b80d09af95b6ff27b31b7a58ad9c102f7808028d8dea361 | v1 anc/B5_further/quadratic_limit/independent_check/data/S32.npz (array 'times2')
B5_further/quadratic_limit/independent_check/data/S32/v0_1.npy | 632 | c82d955f487c675703bb8ae26f4a33c9039edd523731b1f6f4fe9072f1acc94d | v1 anc/B5_further/quadratic_limit/independent_check/data/S32.npz (array 'v0_1')
B5_further/quadratic_limit/independent_check/data/S32/v0_2.npy | 632 | cd38e4bb6fa7238588403283e5c6fee334e894e92c9367735363a5c8cecc730b | v1 anc/B5_further/quadratic_limit/independent_check/data/S32.npz (array 'v0_2')
B5_further/quadratic_limit/independent_check/data/S512.json | 11728 | e496643a12a6f0f2057ca9ff9e82e385ea7af4fe0b8ef6faadd5792da1dd836c | v1 anc/B5_further/quadratic_limit/independent_check/data/S512.json
B5_further/quadratic_limit/independent_check/data/S512/Q1.npy | 24680 | 5555ad809cdd5ad84f4ccb1c41d74ee39ed802dee76d349026352960aebbcefd | v1 anc/B5_further/quadratic_limit/independent_check/data/S512.npz (array 'Q1')
B5_further/quadratic_limit/independent_check/data/S512/Q2.npy | 24680 | 6319c3914f10809e2a3980751f519d3010153cd87d55e484d7e31929ddbed2f6 | v1 anc/B5_further/quadratic_limit/independent_check/data/S512.npz (array 'Q2')
B5_further/quadratic_limit/independent_check/data/S512/Qexpm1.npy | 24680 | 621822d13c16fa15b238572baa1a3d47dd635f46838c90fb8c061e80dcaf1419 | v1 anc/B5_further/quadratic_limit/independent_check/data/S512.npz (array 'Qexpm1')
B5_further/quadratic_limit/independent_check/data/S512/Qexpm2.npy | 24680 | b0974f17c221d6018cac2f6a68754f5650225f4735cd157bd1683ec1b1021cdb | v1 anc/B5_further/quadratic_limit/independent_check/data/S512.npz (array 'Qexpm2')
B5_further/quadratic_limit/independent_check/data/S512/Qt1.npy | 24680 | 67f31f7b31f56aeb7ab9cea310cdcb62e9f6c98d5422c0de0e546df445a6b1a7 | v1 anc/B5_further/quadratic_limit/independent_check/data/S512.npz (array 'Qt1')
B5_further/quadratic_limit/independent_check/data/S512/Qt2.npy | 24680 | a97e84991955c3c7adc4a2a032b3ab3557523dd3a57b421b3615185357f4d270 | v1 anc/B5_further/quadratic_limit/independent_check/data/S512.npz (array 'Qt2')
B5_further/quadratic_limit/independent_check/data/S512/fast1.npy | 24680 | d4f41daa965d9be707ad846b433bb38579c0be4473d278cd4dab66d4ae4eb257 | v1 anc/B5_further/quadratic_limit/independent_check/data/S512.npz (array 'fast1')
B5_further/quadratic_limit/independent_check/data/S512/fast2.npy | 24680 | 7921c4e3d312224a229c72f4fbd89e8ef8ece761ca8c9f56ddb0c9504a3454a1 | v1 anc/B5_further/quadratic_limit/independent_check/data/S512.npz (array 'fast2')
B5_further/quadratic_limit/independent_check/data/S512/phi1.npy | 16496 | 4a957298a934bd62f832670a6c818398cc7ec6f5d0c14edaced8ddd751ac82c9 | v1 anc/B5_further/quadratic_limit/independent_check/data/S512.npz (array 'phi1')
B5_further/quadratic_limit/independent_check/data/S512/phi2.npy | 16496 | 8e0b1aed4636e07098d70fbea500617808fcff391cde32df69f29c3b52951707 | v1 anc/B5_further/quadratic_limit/independent_check/data/S512.npz (array 'phi2')
B5_further/quadratic_limit/independent_check/data/S512/slow1.npy | 24680 | ee4f6c704397d28f4d5454d1d9e0be5cd22ad3e425504b544a238066c06df782 | v1 anc/B5_further/quadratic_limit/independent_check/data/S512.npz (array 'slow1')
B5_further/quadratic_limit/independent_check/data/S512/slow2.npy | 24680 | 4d27dcc1d6ea3d0c47e8469ad35030c6e12bd46966ade8b2e971bfdedada89d3 | v1 anc/B5_further/quadratic_limit/independent_check/data/S512.npz (array 'slow2')
B5_further/quadratic_limit/independent_check/data/S512/times1.npy | 152 | 160e9d33d2ea50f230e9038550433e528aa70e36cc39f94ba1e195f29ca1d76a | v1 anc/B5_further/quadratic_limit/independent_check/data/S512.npz (array 'times1')
B5_further/quadratic_limit/independent_check/data/S512/times2.npy | 152 | 1cab814070c5da648b80d09af95b6ff27b31b7a58ad9c102f7808028d8dea361 | v1 anc/B5_further/quadratic_limit/independent_check/data/S512.npz (array 'times2')
B5_further/quadratic_limit/independent_check/data/S512/v0_1.npy | 8312 | c8cc0365a7e5f7dc04055912b928e435f1734a38538554be0a95a756e95478fc | v1 anc/B5_further/quadratic_limit/independent_check/data/S512.npz (array 'v0_1')
B5_further/quadratic_limit/independent_check/data/S512/v0_2.npy | 8312 | 406586790e4ac443f16b5d2a737324a86f939a4fb2a84579ae154fb9fec8ce58 | v1 anc/B5_further/quadratic_limit/independent_check/data/S512.npz (array 'v0_2')
B5_further/quadratic_limit/independent_check/data/S64.json | 11589 | ebec2c389ea4ad194670d6e4bb993b8a29faa1de09d0adb2d8bd73cf6e4d5c53 | v1 anc/B5_further/quadratic_limit/independent_check/data/S64.json
B5_further/quadratic_limit/independent_check/data/S64/Q1.npy | 3176 | 811f8b829fe16efcc91658559619478d033b5bc9bd225c16c6eb3d90e9834c67 | v1 anc/B5_further/quadratic_limit/independent_check/data/S64.npz (array 'Q1')
B5_further/quadratic_limit/independent_check/data/S64/Q2.npy | 3176 | 67cbc8586594f436bb4656d533cb2a6cd82665f25fcc4e630c75ba48fa8e9454 | v1 anc/B5_further/quadratic_limit/independent_check/data/S64.npz (array 'Q2')
B5_further/quadratic_limit/independent_check/data/S64/Qt1.npy | 3176 | 05e79f5075a951310b7fdbf72626a897f458383190e79356b60d759ce69d7ae2 | v1 anc/B5_further/quadratic_limit/independent_check/data/S64.npz (array 'Qt1')
B5_further/quadratic_limit/independent_check/data/S64/Qt2.npy | 3176 | fb9cb70d294e9ad4229e3b762011efe2ced1801213d0425e2f37462b490b65c3 | v1 anc/B5_further/quadratic_limit/independent_check/data/S64.npz (array 'Qt2')
B5_further/quadratic_limit/independent_check/data/S64/fast1.npy | 3176 | 2f1ae62a07aaf9ee2e4b3ae32fbbfbe0678c5eb63f1d20d0f1f94bd8c10a74d5 | v1 anc/B5_further/quadratic_limit/independent_check/data/S64.npz (array 'fast1')
B5_further/quadratic_limit/independent_check/data/S64/fast2.npy | 3176 | 0a2adb292e442e57ddbb3dadd858d22c81cdcb4fed00765b597e3024e5b6b019 | v1 anc/B5_further/quadratic_limit/independent_check/data/S64.npz (array 'fast2')
B5_further/quadratic_limit/independent_check/data/S64/phi1.npy | 2160 | 944049202781ae69e4fa8a59416851755b72ce213984e239e621771de9a87e45 | v1 anc/B5_further/quadratic_limit/independent_check/data/S64.npz (array 'phi1')
B5_further/quadratic_limit/independent_check/data/S64/phi2.npy | 2160 | 7731d7448742ef32cd06d8f0afe21e13cacaab1d31d104585e83bcbd992f181e | v1 anc/B5_further/quadratic_limit/independent_check/data/S64.npz (array 'phi2')
B5_further/quadratic_limit/independent_check/data/S64/slow1.npy | 3176 | d744d4871149308ffe3584fb9e9d300e885fe70f111f5f4d19b1611fcaedbfc3 | v1 anc/B5_further/quadratic_limit/independent_check/data/S64.npz (array 'slow1')
B5_further/quadratic_limit/independent_check/data/S64/slow2.npy | 3176 | 2df57083419fbaf17e7a08896ee980074a35548d4fae1d00fc11d94c153a7747 | v1 anc/B5_further/quadratic_limit/independent_check/data/S64.npz (array 'slow2')
B5_further/quadratic_limit/independent_check/data/S64/times1.npy | 152 | 160e9d33d2ea50f230e9038550433e528aa70e36cc39f94ba1e195f29ca1d76a | v1 anc/B5_further/quadratic_limit/independent_check/data/S64.npz (array 'times1')
B5_further/quadratic_limit/independent_check/data/S64/times2.npy | 152 | 1cab814070c5da648b80d09af95b6ff27b31b7a58ad9c102f7808028d8dea361 | v1 anc/B5_further/quadratic_limit/independent_check/data/S64.npz (array 'times2')
B5_further/quadratic_limit/independent_check/data/S64/v0_1.npy | 1144 | f24d965d1dfae54f46dac97273cb04971c6dd06b13503e93648a8c316032a0aa | v1 anc/B5_further/quadratic_limit/independent_check/data/S64.npz (array 'v0_1')
B5_further/quadratic_limit/independent_check/data/S64/v0_2.npy | 1144 | 821dd57ee3abebeb646972969795d48a05df0e7ee4ec0f1d5d5799e6a3c3c48b | v1 anc/B5_further/quadratic_limit/independent_check/data/S64.npz (array 'v0_2')
B5_further/quadratic_limit/independent_check/data/adjoint_residual.json | 2056 | e435b9091b3bc9c034ff973fb0c4b6df37ca4da984f6c082c91ade8c0d67f9e8 | v1 anc/B5_further/quadratic_limit/independent_check/data/adjoint_residual.json
B5_further/quadratic_limit/independent_check/data/bloch_identity.json | 1738 | 92677d58e78f8b1657ab55d2074714864d975a14d4da67936c3ac143229f4c5f | v1 anc/B5_further/quadratic_limit/independent_check/data/bloch_identity.json
B5_further/quadratic_limit/independent_check/data/damping_energy_identity.json | 1941 | ac9b77e72eb368a5186e9f70fdd08b231a74a57473cd65bbe6912188afd12267 | v1 anc/B5_further/quadratic_limit/independent_check/data/damping_energy_identity.json
B5_further/quadratic_limit/independent_check/data/damping_sensitivity.json | 1238 | 10eb92f57b75cebbeb425578cf861f875f11aac2c79543decac6abc44ea58eee | v1 anc/B5_further/quadratic_limit/independent_check/data/damping_sensitivity.json
B5_further/quadratic_limit/independent_check/data/delivery_checks.json | 1373 | 1039cbc561f1e37a39032b6b0316661653c4f41d66979b13e40477b5240038f0 | v1 anc/B5_further/quadratic_limit/independent_check/data/delivery_checks.json
B5_further/quadratic_limit/independent_check/data/exact_balances.csv | 8469 | 0e94e3ae9fe1016a43894d42ec1a9c41ed4c65934923e256f152440b447a0289 | v1 anc/B5_further/quadratic_limit/independent_check/data/exact_balances.csv
B5_further/quadratic_limit/independent_check/data/pilot_audit.json | 1762 | f5de8600f15a692a7760c4817f3b3b3c19f9a74f8805966e16d14388b256b01f | v1 anc/B5_further/quadratic_limit/independent_check/data/pilot_audit.json
B5_further/quadratic_limit/independent_check/data/plotting_version.json | 150 | 146c569e130a02ce07da527c2c63553a5d9f9bbd331fb231e338c103480e28d6 | v1 anc/B5_further/quadratic_limit/independent_check/data/plotting_version.json
B5_further/quadratic_limit/independent_check/data/ref1024.json | 2378 | 22535a13e24712a89bd51f909b41a417cd633ba4403dd52cbba04ee60bf1488b | v1 anc/B5_further/quadratic_limit/independent_check/data/ref1024.json
B5_further/quadratic_limit/independent_check/data/ref1024/D1.npy | 49256 | 789aeae218590f584ebd26d714abee3f1c246815f33340fb5977717a63288e0e | v1 anc/B5_further/quadratic_limit/independent_check/data/ref1024.npz (array 'D1')
B5_further/quadratic_limit/independent_check/data/ref1024/D2.npy | 49256 | 32b2ead07735eae985ccf2cd3a3bc9fd4ed1a04829538bb2a1b334c3e729c85f | v1 anc/B5_further/quadratic_limit/independent_check/data/ref1024.npz (array 'D2')
B5_further/quadratic_limit/independent_check/data/ref1024/Dexpm1.npy | 49256 | 84c7a4b8bb5405ea4843c40b4f9db9b84b3d91ab553229d172ffa8d9c23b6d56 | v1 anc/B5_further/quadratic_limit/independent_check/data/ref1024.npz (array 'Dexpm1')
B5_further/quadratic_limit/independent_check/data/ref1024/Dexpm2.npy | 49256 | 75307dae228643f1a237bf5f3c716e75724d1b42daa77f423edda455dfef5c70 | v1 anc/B5_further/quadratic_limit/independent_check/data/ref1024.npz (array 'Dexpm2')
B5_further/quadratic_limit/independent_check/data/ref1024/Zw1.npy | 49256 | 859f9b0aead8ed65ac6f8bec9cda621c2fea796e2965af25800141dc541fb07e | v1 anc/B5_further/quadratic_limit/independent_check/data/ref1024.npz (array 'Zw1')
B5_further/quadratic_limit/independent_check/data/ref1024/Zw2.npy | 49256 | 9f2dcf91f0c3c48b2d7fae37cc24eb06521e03e05e6a44b5ad2a29697b502086 | v1 anc/B5_further/quadratic_limit/independent_check/data/ref1024.npz (array 'Zw2')
B5_further/quadratic_limit/independent_check/data/ref1024/Zwexpm1.npy | 49256 | 291dfaf06764d3cd49e023ea5d111e5fc8eb2bad4f7f8613a84e28a3cb51e3e9 | v1 anc/B5_further/quadratic_limit/independent_check/data/ref1024.npz (array 'Zwexpm1')
B5_further/quadratic_limit/independent_check/data/ref1024/Zwexpm2.npy | 49256 | 916ff04c04c3ad9e1a41100b33717dea8b10ff112dbfc8898ca541418ea9f033 | v1 anc/B5_further/quadratic_limit/independent_check/data/ref1024.npz (array 'Zwexpm2')
B5_further/quadratic_limit/independent_check/data/ref1024/times1.npy | 152 | 160e9d33d2ea50f230e9038550433e528aa70e36cc39f94ba1e195f29ca1d76a | v1 anc/B5_further/quadratic_limit/independent_check/data/ref1024.npz (array 'times1')
B5_further/quadratic_limit/independent_check/data/ref1024/times2.npy | 152 | 1cab814070c5da648b80d09af95b6ff27b31b7a58ad9c102f7808028d8dea361 | v1 anc/B5_further/quadratic_limit/independent_check/data/ref1024.npz (array 'times2')
B5_further/quadratic_limit/independent_check/data/ref256.json | 2363 | 288b29e9c0eee80048f5244457808534c69f132c637345159e1af578194e8a06 | v1 anc/B5_further/quadratic_limit/independent_check/data/ref256.json
B5_further/quadratic_limit/independent_check/data/ref256/D1.npy | 12392 | 11a8144a6f12a56f5434fd73cfd695281e0390057ae72b3751c1177287e7348e | v1 anc/B5_further/quadratic_limit/independent_check/data/ref256.npz (array 'D1')
B5_further/quadratic_limit/independent_check/data/ref256/D2.npy | 12392 | 80de80d41da9b9f9bdd6debc5f048a94c9fc0083438c7345c5cee3db11991e6f | v1 anc/B5_further/quadratic_limit/independent_check/data/ref256.npz (array 'D2')
B5_further/quadratic_limit/independent_check/data/ref256/Dexpm1.npy | 12392 | 1bd5f72e6a53c6910ba3daaca71734162fe30807292f0447e77b4c5662ea7742 | v1 anc/B5_further/quadratic_limit/independent_check/data/ref256.npz (array 'Dexpm1')
B5_further/quadratic_limit/independent_check/data/ref256/Dexpm2.npy | 12392 | 87ba1859790fc4b3c48c7a87368a93597aa74808ad5b5b9457dea46b2eebffe8 | v1 anc/B5_further/quadratic_limit/independent_check/data/ref256.npz (array 'Dexpm2')
B5_further/quadratic_limit/independent_check/data/ref256/Zw1.npy | 12392 | 30348e07eddb66e31a5ba14f0bc131b6a56ccd0dff8448b4f681ddb72c882d16 | v1 anc/B5_further/quadratic_limit/independent_check/data/ref256.npz (array 'Zw1')
B5_further/quadratic_limit/independent_check/data/ref256/Zw2.npy | 12392 | 03307b119473e58edc543a5d8a288dfc35b8e36f52e061fbacc89fb260079244 | v1 anc/B5_further/quadratic_limit/independent_check/data/ref256.npz (array 'Zw2')
B5_further/quadratic_limit/independent_check/data/ref256/Zwexpm1.npy | 12392 | 3801221b6943bf90c3f34266db1a9d9ed48be276ce24e9c24432a4ecf792a863 | v1 anc/B5_further/quadratic_limit/independent_check/data/ref256.npz (array 'Zwexpm1')
B5_further/quadratic_limit/independent_check/data/ref256/Zwexpm2.npy | 12392 | e309c6b2532b1df9e5b99480a75fdc41ece90286be9cda575ea60b693025b7e9 | v1 anc/B5_further/quadratic_limit/independent_check/data/ref256.npz (array 'Zwexpm2')
B5_further/quadratic_limit/independent_check/data/ref256/times1.npy | 152 | 160e9d33d2ea50f230e9038550433e528aa70e36cc39f94ba1e195f29ca1d76a | v1 anc/B5_further/quadratic_limit/independent_check/data/ref256.npz (array 'times1')
B5_further/quadratic_limit/independent_check/data/ref256/times2.npy | 152 | 1cab814070c5da648b80d09af95b6ff27b31b7a58ad9c102f7808028d8dea361 | v1 anc/B5_further/quadratic_limit/independent_check/data/ref256.npz (array 'times2')
B5_further/quadratic_limit/independent_check/data/ref512.json | 2371 | 894dd572cfc3adf0ad038c41fb1c97b2dcf4996b4a9fcd62e2f45cb8eb4ba294 | v1 anc/B5_further/quadratic_limit/independent_check/data/ref512.json
B5_further/quadratic_limit/independent_check/data/ref512/D1.npy | 24680 | d844d143555315f5f78eadd7d838ba4d5cffb0195306f541f546c16f9c333f66 | v1 anc/B5_further/quadratic_limit/independent_check/data/ref512.npz (array 'D1')
B5_further/quadratic_limit/independent_check/data/ref512/D2.npy | 24680 | 28d96d043c25f033bbc8212c659f5ad25e1d58c66d231da492b019b126e0000d | v1 anc/B5_further/quadratic_limit/independent_check/data/ref512.npz (array 'D2')
B5_further/quadratic_limit/independent_check/data/ref512/Dexpm1.npy | 24680 | f9ceac6fabd4d7522e9fbb82fa2e62a917cb6da53f01ec6214c0e62ba2e7f3fb | v1 anc/B5_further/quadratic_limit/independent_check/data/ref512.npz (array 'Dexpm1')
B5_further/quadratic_limit/independent_check/data/ref512/Dexpm2.npy | 24680 | cb17feb509d08a6ad7f90eee800dedca52d79d57108c1b16218fa5848a822755 | v1 anc/B5_further/quadratic_limit/independent_check/data/ref512.npz (array 'Dexpm2')
B5_further/quadratic_limit/independent_check/data/ref512/Zw1.npy | 24680 | bc75fc9a70199afafda863fe6a9869ff5be2d6f0574156e8428d0e626bb84a59 | v1 anc/B5_further/quadratic_limit/independent_check/data/ref512.npz (array 'Zw1')
B5_further/quadratic_limit/independent_check/data/ref512/Zw2.npy | 24680 | b95984d828050465c4ecbdd5f6d5e9cd45ee67e7399f215abd1a94d00e2c2310 | v1 anc/B5_further/quadratic_limit/independent_check/data/ref512.npz (array 'Zw2')
B5_further/quadratic_limit/independent_check/data/ref512/Zwexpm1.npy | 24680 | b1ae2ef6a35a91f26e13a0f4f43dad9293457a276a182a6d66b9e534acd3299d | v1 anc/B5_further/quadratic_limit/independent_check/data/ref512.npz (array 'Zwexpm1')
B5_further/quadratic_limit/independent_check/data/ref512/Zwexpm2.npy | 24680 | 2065771919a5725bf2e94e373830e7ef87baf57bb217f589aea2bfa3735c56ea | v1 anc/B5_further/quadratic_limit/independent_check/data/ref512.npz (array 'Zwexpm2')
B5_further/quadratic_limit/independent_check/data/ref512/times1.npy | 152 | 160e9d33d2ea50f230e9038550433e528aa70e36cc39f94ba1e195f29ca1d76a | v1 anc/B5_further/quadratic_limit/independent_check/data/ref512.npz (array 'times1')
B5_further/quadratic_limit/independent_check/data/ref512/times2.npy | 152 | 1cab814070c5da648b80d09af95b6ff27b31b7a58ad9c102f7808028d8dea361 | v1 anc/B5_further/quadratic_limit/independent_check/data/ref512.npz (array 'times2')
B5_further/quadratic_limit/independent_check/data/summary.json | 34374 | b307601b58fc42c0f827926e5da9776880276ba6aa6b5f089eff7e0666c6b86e | v1 anc/B5_further/quadratic_limit/independent_check/data/summary.json
B5_further/quadratic_limit/independent_check/data/weak_density_moments.csv | 13670 | d9d067b29e46679d70c91ba485107cb5d0dcc1cbfd78de5f6f459a05e2a8682d | v1 anc/B5_further/quadratic_limit/independent_check/data/weak_density_moments.csv
B5_further/quadratic_limit/independent_check/logs/S1024.txt | 3126 | aee791252384e06fb9af08f6db56e411a4d9a9d008b5add62461b61b786439d0 | v1 anc/B5_further/quadratic_limit/independent_check/logs/S1024.txt
B5_further/quadratic_limit/independent_check/logs/S128.txt | 867 | 4bf4323c7d2244d5d50fbf4c54cca1dbba2e16665034ccf00ac2f17a5235c742 | v1 anc/B5_further/quadratic_limit/independent_check/logs/S128.txt
B5_further/quadratic_limit/independent_check/logs/S256.txt | 3209 | a355292296291e706bbb6474908c27ba608fce0509ecbeb38e04ed4d588a6d21 | v1 anc/B5_further/quadratic_limit/independent_check/logs/S256.txt
B5_further/quadratic_limit/independent_check/logs/S512.txt | 3130 | 6db2536a2818281522f2619af49562691a36157ce2f1c8a42b3d292f2f790e63 | v1 anc/B5_further/quadratic_limit/independent_check/logs/S512.txt
B5_further/quadratic_limit/independent_check/logs/S64.txt | 866 | cf70bd36068a667a33283b6f54a981b6c68ffaaa82f2aa5bf6cce977e6fda435 | v1 anc/B5_further/quadratic_limit/independent_check/logs/S64.txt
B5_further/quadratic_limit/independent_check/logs/ref1024.txt | 2044 | 660fca3b1bae23dbee845f5df9fb43f2cabce835381a4e652eacbd178a89857d | v1 anc/B5_further/quadratic_limit/independent_check/logs/ref1024.txt
B5_further/quadratic_limit/independent_check/logs/ref256.txt | 2039 | 4fb1686eef6e52a27fb3c21aafcfb88883617cf023b65e819ba288d7fcce9f21 | v1 anc/B5_further/quadratic_limit/independent_check/logs/ref256.txt
B5_further/quadratic_limit/independent_check/logs/ref512.txt | 2029 | e87a780229608c8b91929d1cd9912e82e0263d206eaf57cc93b882e89c57ae80 | v1 anc/B5_further/quadratic_limit/independent_check/logs/ref512.txt
B5_further/quadratic_limit/independent_check/pilot_audit.py | 3098 | 0ef9a01c6736d2e7e3ff14c0df043e48088554c2ef377c235289eaff13a3519f | v1 anc/B5_further/quadratic_limit/independent_check/pilot_audit.py
B5_further/quadratic_limit/independent_check/plot_check.py | 3039 | f45406e2abe1e3d5a42de970143740463f826572e475c9a95235e1cb06fa71e4 | v1 anc/B5_further/quadratic_limit/independent_check/plot_check.py
B5_further/quadratic_limit/independent_check/predictions_frozen_independent_check.txt | 4031 | fb6113d63faf8b503e5104580776f1ffffe3a374586d56b884009e9879cbd629 | v1 anc/B5_further/quadratic_limit/independent_check/predictions_frozen_independent_check.txt
B5_further/quadratic_limit/independent_check/predictions_frozen_independent_check_EN.txt | 6019 | d640821af177fa76157b82dc7844825fd7fc4b93afe60ec31c72e0ada174b5bc | v1 anc/B5_further/quadratic_limit/independent_check/predictions_frozen_independent_check_EN.txt
B5_further/quadratic_limit/independent_check/run_reference.py | 2701 | b8a6949358b3cc5affc7dd4e556cdf20064b6e36222a29af2fcf5d784db95abb | v1 anc/B5_further/quadratic_limit/independent_check/run_reference.py
B5_further/quadratic_limit/independent_check/run_s_case.py | 5239 | 6b01dfaffba48066e19333121f75c3752b7d8850665f6dbd4d8b0a20f9193338 | v1 anc/B5_further/quadratic_limit/independent_check/run_s_case.py
B5_further/quadratic_limit/independent_check/sequence.py | 1439 | 6fda0251db7124869b89250993439626b4cb451bd8a4c4973659c4bde94dbd20 | v1 anc/B5_further/quadratic_limit/independent_check/sequence.py
B5_further/quadratic_limit/neumann_check.py | 3107 | 891c9c6857095138b21058e119f6d02259e98616112e908f704ea4b573f95e01 | v1 anc/B5_further/quadratic_limit/neumann_check.py
B5_further/quadratic_limit/neumann_check_stdout.txt | 2060 | e4428ad925ef391c401e92ed9f5a8b7869a3487f2a09cf4343f2fad080de2bc4 | v1 anc/B5_further/quadratic_limit/neumann_check_stdout.txt
B5_further/quadratic_limit/predictions_frozen_20261101.md | 3415 | 2759b327ebe7142043e75409fe69c01a23a227510fe62870ca41f9ef49f7397f | v1 anc/B5_further/quadratic_limit/predictions_frozen_20261101.md
B5_further/quadratic_limit/predictions_frozen_20261101_EN.md | 4914 | b38617c25e1779e936d2834f31fac75af84ba8d7edd891bef9c6de19ab591c5a | v1 anc/B5_further/quadratic_limit/predictions_frozen_20261101_EN.md
B5_further/running_times/parallel.json | 515 | 17338487efd466c42fb88e873e09ddc4e5709dfcee96dadfc9a726ae6f8e983f | v1 anc/B5_further/running_times/parallel.json
B5_further/running_times/parallel_log.txt | 710 | 9f389d49009d761ae5c5187ea62549300503fffc08707d8960ee3a5a36cda20e | v1 anc/B5_further/running_times/parallel_log.txt
B5_further/running_times/run_log.txt | 2968 | 6155483e1df3b489a0730e9301d939ffcd52d297532b4e52c15775efc7a309b0 | v1 anc/B5_further/running_times/run_log.txt
B5_further/running_times/timing.json | 3016 | 3522621607ce586336b8b5b281ad720e61ab540380d413633573c3df42725054 | v1 anc/B5_further/running_times/timing.json
B5_further/running_times/twomesh_parallel.py | 3460 | cd090e781a7747bd8012694b60bfc79fc3f9d2f51b4b49f16c45ab7bf89b3744 | v1 anc/B5_further/running_times/twomesh_parallel.py
B5_further/running_times/twomesh_timing.py | 7930 | 46f512f97248427315f9a44d708c1eca896aa051597bafd57cdf3795ca5ae710 | v1 anc/B5_further/running_times/twomesh_timing.py
README.md | 8232 | dce79a3245390ad4cb2cf5eafa1961c38394aedd055be7da5c08c9891a9c2050 | written for v2
lean/Companion.lean | 254 | 2a2c4b605f95f4e60819f0c7c7f97e2434bae262122d8a1297c74e2399e7af99 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/Companion/Audit.lean | 12480 | 4fe44117df5ee559af43ec34ccba18425426a6b5af32377a74530e1ffc53c555 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/Companion/Cell.lean | 7446 | 243f97381e861f59c17234b5e8cc215169d30ab790f3ba6330d38ac36ee1457c | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/Companion/CellBounds.lean | 11891 | b19351aa3f371aaf929fecee8462967c308c6c4b303fc2263dbf7b62bd232810 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/Companion/CellInterval.lean | 9708 | 6b979e8842634c28fb34e61afa0077e0bf2a0fa9ab38265e9d84ea74d389a0e6 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/Companion/Constants.lean | 7136 | 1a74eaab1c223e7142e38556f15485590fa2e4adc17d951a34ff3ad4da6aadbb | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/Companion/Extension.lean | 4148 | 326a6740a07dc263317b51f5df9a0652d8cdcfc3928bdfb409795bd74591bc60 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/Companion/Inverse.lean | 8400 | e0e142df5f86e28fc75b1f4f3ca5c5388751c4199650f8ab69c0339720a3f10b | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/Companion/Oscillation.lean | 6053 | 161c4eaaa0d2beaa527a664409056dc4044a5cf542981c572e7d9be398b307c1 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionA/Audit.lean | 916 | 634733f87376eb3d9191db8c141c7903505621582b15ed255fb486acb3fc3fda | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionA/Family.lean | 15319 | 132eb5336cfd017f1877d213b4ba4a9b56419f85e2587b9020dd0829c544498b | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionA/H1.lean | 6133 | 79cb7eb4a9d173a498e0d53eb114b4821d414686a09c58019d365e385eb39ac7 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionA/HeadsA.lean | 1466 | af407bd14842182a860e8035822a1803dce6754f8e32ca27d1a383cb9b6b2318 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionA/M5.lean | 1715 | 1fde154a4d22021d6deca06710c3f8a68dc5d0d420d7790ee08ee7fc5dd17fac | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionA/Nodal.lean | 8089 | be9463416e367c656cb15816ce54bc510a389b03b1fb0eefcc94c99c4a70cb20 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionA/SpaceL.lean | 8859 | f3231692598d48f6e03d9ddb65f3da36419eb209907fea9061c424c626657a45 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionA/Sup.lean | 18886 | 58962504076d602b0ffd9d75820f565bc766225dd919a485cde6563f2497300b | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionA/SupCells.lean | 5451 | a98085517ce102818ea56d476da2f45e566ddd83e4b3ecc6616bef261954d5df | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionA/SupRoots.lean | 8407 | adf3b4101283d50d78c00b830295cc287078c9195b4519682c156d14338b0980 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionA/WeakA.lean | 7675 | 7d47c0baefa8002caf2116544b65f3a169947393936e219274b772feba23dda8 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionB/AuditB.lean | 869 | ce628ea0cb1da5dbf45e527e476f5ad63c9e6036119f7cb3b5c41c1d85ffd313 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionB/DiscreteB.lean | 21206 | 98c9960243800621a6c14fb521631ee01778d2465e2b23e8a030c669c0cbc1ec | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionB/DuhX0.lean | 21022 | ddb113bb811b5698e5ffa31c32d204963a1661d678175dcb0feed24598e811bd | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionB/DuhamelConv.lean | 14716 | e61cf64ec4b80d04cbd2ce5ed23cabaea8336c1a2494ac5c1a540ccaf476f201 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionB/EnergyEst.lean | 11817 | ebac2daa2a1b7bf9545eca81e7906579a644e4215a69a6c845589f94a07e82c5 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionB/EnergySpace.lean | 25116 | bf7ed562cad4e218752ca30d1d8df83a1978633780a00ace0df9bb95b64092a4 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionB/H01.lean | 15583 | b572e980a6041177997d63272a01dd8ce3902dc2f34e63a1b6d004f7011ff369 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionB/H6iii.lean | 4434 | 220a16b48580cfbdd7f72add9158fe1d9d1be6ccd29c4d9fc6c0f7612b5c349c | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionB/HeadsB.lean | 2012 | c9a8892afd4d4219a691214d2582eceeaa08d4bca8c94e4a4c0a7742e4ae4453 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionB/HeadsNu.lean | 3010 | ad4826954b95605745038f72de0075abfab8fb88a378ef3f5a459fca137019cb | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionB/LinearConv.lean | 17647 | ee7e0043ec494ae070d99f9b60efdd5338b92ed498ded4f2b1c1136d8f6b6e82 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionB/NuDuh.lean | 23474 | 65de039faa98c12814c387459284ecb47a385ddcdbe8593784b6893352603f29 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionB/NuEnergy.lean | 6634 | 31a0c5661991e9bf4e717113579b03d8e693cb4d7d38dee4ad37db38c5962d94 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionB/NuH6iii.lean | 14896 | 2767d60de2cd033f4a7a7b22870da3547fa4ceb2727c17a1ad6bedcff99ccdb3 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionB/NuKato.lean | 12970 | d65a5b02d1e87a8acb4dc8c22ff1ba7b5e47036ef764638da2404d11cb5f4a44 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionB/NuLinear.lean | 18598 | 8d4dedee2563dd4371f780a0756e5b57f0b302d9afddc91fc0f537fa674b3bfa | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionB/NuQ.lean | 31780 | 017e8bf2feb31362fc952d174c269462f14f02b20561cc0a8c4bd2bbf10acd64 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionB/NuSpace.lean | 18001 | 9ccb9bf809c4215bc128e2b384513c03ecb44dbfab30e0cf16a53f9eb32fb4f7 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionB/ODE.lean | 6858 | 3c353b87f7cadbbe37e0ee883fc848ce7b6cb2be69056b05a3a80db1fea68772 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionB/QConv.lean | 14484 | 860eced35e0e83f427813265b3e7b11a2c1ef7369b4a303db129a43802ad2390 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionB/QLimit.lean | 14757 | 76e7a981f176628d93028e7a5e2dd0566587e7fcbc75210ed685f86475a2718f | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionB/Reality.lean | 8268 | 213c69c8297c54049f457180d74d800c13e6add748238d8071a571d9cd037b49 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionB/RitzH1.lean | 16465 | b904a9d4df3cfd87139b4975a860a6080b6741c50c2db0297d502d18982d5c9b | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionB/Series.lean | 3874 | ee36c2836ae74435276efeda95ac97d03d13a94b341f426f6c313da753d6b56b | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionB/Taylor12.lean | 3810 | 049cb3554188e8cb52e791a79962170ba3295b158b24fc181c020e7ab5924691 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionB/V1Dual.lean | 4402 | 5da9bc9b9992c717cd508de48ef5a3c723a7917f0456e798688b6582e32ce563 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionC/Audit.lean | 1273 | 542b743aa70481d383d87abb65f31d572fa7e4feea8d6f1c2878baeaa0e1fcbc | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionC/Dual.lean | 17192 | 7a870cf858f810fa2ea071e5571e770c2dbb4e69c0307625cd00035dbc50fb56 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionC/DualData.lean | 14174 | 441a9a83b6bef3e92e13e96c5fa25413774509b615b81fdb8a941b5c64606c6a | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionC/Load.lean | 10799 | e2205b6c2d269be312a0017a179a2524cacac76d4bee8b4016f0b400740604a2 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionC/ProbesC.lean | 1881 | cf109a7a2099b766f934536731d61e1c717c91ac51c01ac56c80256f445d76e7 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionC/SInverse.lean | 10980 | 4a003745d3a033dcbf0273e349a49de65df06b8a325f7295ad2a19cd313d6daa | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionC/SSemigroup.lean | 8474 | 0ed04f1f9a35e70af042864d47ce39bbd6207aa81e017f8fea83ea46d5fd4b63 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionC/Star.lean | 3707 | 653b8c85ca1a4528d94fe85fa5375ae70116104cc0c1bc214f40dd2490fb098b | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionC/Strong.lean | 13557 | d1b2b6b98f44170465391212a4893472ff4d384eb5db152cdeaf164c7d6aa2b2 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionC/TwoScale.lean | 13039 | b5f51ee484cdd1472aee6a4e3315fcdc16296f282680f10cbd402df368f7cde0 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionD/Audit.lean | 968 | f6a23abb659ff24cc40bfa1aceda75a30d2067f7d71eb21cef3fd382c38d5c0d | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionD/Average.lean | 10300 | 97fd851785b294106b6087676f78cf808c0f60edc390cf7e72eeadf7a30bff91 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionD/Bloch.lean | 5520 | 9d89e21c09175cb64909d87529b52582c1eafe75924822f86370ce3ebe1b8abe | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionD/BlochCert.lean | 7599 | a5a0c6126120699ef71301a0040aa39db1fa09f36c512490d88672a64e03724c | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionD/CellForm.lean | 17916 | 05ee90d6caba1e3634fc9c8c165bedd4aec4c62f80399ae5eff0f2e83f3aa684 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionD/Density.lean | 15014 | 1c75d13096c19fce8575909906da064b51f04833cd4ba1f079b1d9511864e6fc | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionD/Kernel.lean | 19450 | 336ce87711de267408fb13fd0fc0ca85415a3e42b26d291d5ec07fd3ca32d9ff | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionD/Oscillation.lean | 14731 | be957138da14ba005c0b38f6b20f9ffb0acf922d2883a41d9df8d4719b3cb4af | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionD/Resolvent.lean | 12652 | 097727db3055bec2589bc20505f8670011f4d2a0b17e4d063a955f922874e81b | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionD/S23.lean | 9060 | 7629d416b8b51b3bc9fe91ce3f5815e180850201266546be9e99fc22c7435231 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionD/S23bc.lean | 19847 | 2c499ab52cc6c12a80ab10c4b3be3236cdcb100db068a94f5f1834618555fef6 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionE/AuditE.lean | 1050 | 2f08c3c6d7b332a18d4f4a3d679d176a31b8ddd4cb46edbe6a1f7d6151326e2a | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionE/H3b.lean | 5724 | 9b552341147d15a11256445a0b6c08b1fecd102c4686f1f2a63b102f99d3ce5b | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionE/H3c.lean | 6898 | d965d64c6e440af4ff6711a1e541bac0e5f65ca99ebb6d2bf839224a2ab43d58 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionE/HeadsE.lean | 6222 | 5140030b27072091976f9a1ed2fccac32e77951a64346e81c2d38944d96cb6f9 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionE/Lin.lean | 12563 | 903799cb5ef7811c6985ea02ecf352ad239be75f4f1b63204e8d1652487c5644 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionE/ProbesE.lean | 5570 | efe9f6541fa41f651e02f60dbe03afea9926fc10137371bdb12d5f3afbe01d06 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionE/S16.lean | 16789 | 2565d52ac6ae3dd1ba885db7dfacd17282b0421bba5723758431cb8994099a9b | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionE/S17.lean | 17949 | b7ee72dcdec4835c28594fb0541614c6a8c53bbff8c21ec65465d9f501a3a353 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionE/S18.lean | 4408 | 96f3d7289d86cc18a942c914227bbac06ac6c24675bd36a43e08f7906bea2916 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionE/SODE.lean | 11801 | 6f67f227a23eb270e5a78aea2de40db565819b36f8476c42fc4f0363bbd3da69 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionE/SReal.lean | 10883 | 5a321d7b504807f5352eb54f8ddddb50e7bfc6d4783b32a3fcd0125c1d136227 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionF/Audit.lean | 1883 | 374b8d2f5607e4e97f7fcd8b8586f58621aaac3eecca67ff5d427a0d86145287 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionF/Bilin.lean | 7040 | f336ad490772e8abace3bbb0ab4701ebf8ad1482540b7e96940201f1ddf47fbb | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionF/RangeT.lean | 4765 | 82d40e0c1ae26eec2f4d2d83738ebad6e5b34a93f88a4015ca73b998d28ae0ac | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionF/S28.lean | 8247 | 995fc577a84904eeea95f38b10e656fd503afe6a27a240ed1c35e3644b394aa4 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionF/S30.lean | 11573 | 07eef6bf88a8f5a94ad91e852caa7453cde9b1af78ea329343c91740d9adc95f | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionF/Series.lean | 14293 | 113b6cc29bc552e77a05585adfbefe2b57bf1ce0719e8c0db71f9fbabaa22afb | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionF/Zinf.lean | 5225 | db99640329515715cfe6d915f02d331ba84e8537532f669130ae83f549f6556e | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionFinal/Audit.lean | 2604 | 6980896472d16f1beb1c218c2866a0af1fcde12cdd19d83f85a9911e7c1a5a93 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionFinal/Binding.lean | 2348 | 772464271d5a3a5bd264d3c735a36db80f8558e8ebe0803904b46f06c52d8e06 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionFinal/MainTheorem.lean | 6773 | 1d9668cb7eec11ceae2501897127e53f3f3b0caadae2d74eb2598507da04ef38 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionFinal/P1Audit.lean | 1640 | 2e588baf91ba0f77a559cc074fd8140092aa75d09d55351306ce07431da48293 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionFinal/Probes.lean | 13442 | 4fbba1c28660102fe02a313b096c9bc8eef0da04eccf8fb46ae1f815dfc14518 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionFinal/Unified.lean | 2993 | f7eb30d431cff568368ea35ec9ef21e77af9c4e88b93f8ba3ee88474f74b5113 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionG/Audit.lean | 968 | 7ea30a1e26d110b05baf307c3df4350f7784b5e194ed55c1f37943efd0d68b9e | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionG/Basic.lean | 7208 | ed513e8a9867acb69dbfd5455524537166336fa68a0543e36429e8e62bf9d382 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionG/Decomp.lean | 15902 | df3fae5d617ba01a9ab6ba9690b1a8e7c0795824673769fb62a5b1d37435efe1 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionG/Probes.lean | 1338 | f3906f53c11056c924e986c24e4134049bd49264db5fd21da28932e4718ddde9 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionG/Quad.lean | 15584 | d71f744123a9b40e16fe946e6da104031af95cce7dab58061f69449baa8dedbd | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionG/Slow.lean | 13979 | 23fd3db38d5b2e2a52a45e98759649a61a111a099b1a93be1209318c391f7e18 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionH/Align.lean | 3173 | b8d012dfbdaa5ee2a3f169cb276cfccea26639f38a8f2f63a40568fc612600b4 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionH/AuditH.lean | 2639 | f0d4cbd3b210f2e76fef37c111a09ae6c182377eba8f9ad9808ccdda526be062 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionH/Dock.lean | 4039 | 5dc7b4983e449f82a0cc1d868f28e7e03b8fdc584abad6a6d4923d3a60ad1608 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionH/H5.lean | 8256 | 716d32963abde1a9cac21f65aa8e3799c0067838de9f6fc9891bd28b60ecc0e3 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionH/HeadsH.lean | 4356 | ab1a1afa463c11ca086a5a55ee61a8baa89432dc3c1e9b9475590de3f6c8fd57 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionH/ProbesH.lean | 3958 | b823e95eeee79ef913d4cc2c11c578df4d0cf02369c86c465018ec693c17c3c9 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionH/Prop41.lean | 20657 | 68a1b8ee9024f7e4c122280e6aea32de8b9333c37299f735285a0c931897e7d6 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionH/Prop41S.lean | 13082 | bc76fbdce672ae52c3b03f6dca19ba6e3fad538bb7aca1b5a548bfd9c1a407d3 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionH/S29.lean | 7244 | 0ca8347060490c13b96c286deb218bd5b529ff0fb201f4e42ad6ae5e27c878e8 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionPilot/Abstract.lean | 16945 | 7205197150ece5a590c7faece901a12be8f11afd5d0dbdf472ae4fb240ec8af2 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionPilot/Audit.lean | 1522 | f681702d25a549c3a1c105f2236921b8f83757f85d5047130df85e94aef5bd3a | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionPilot/Basic.lean | 9998 | 51fd3ea0abdc569feeacbc266c146028345cf211f2836b8e014161e27c80eb2a | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionPilot/Cea.lean | 10487 | 862c734fffb84d97b4bcbebc708c936030750593a19970e17cf94cd98613bde8 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionPilot/CellEst.lean | 8471 | b7a2a56470f2a925887200759dfe1390fb361f6da6f5eac140b07ec717a840ae | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionPilot/Cells.lean | 10637 | a013d434fa566987722e9e98115067510bd83c53158c90f8d410a068648d8d57 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionPilot/Compact.lean | 8823 | babcd07afe1dbb057899aa24d7572cd3470d2c66f425602aee630143bd51bbd6 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionPilot/Discrete.lean | 8869 | c94e62f41f1495aabf7c0672e64d88bcce1117f0c41deeb60a13864a0215175c | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionPilot/Energy.lean | 9354 | 3599a5def14a1be89c103496f870c2a69e2deb35ccc2f79192ed166cdfa9edfb | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionPilot/Green.lean | 14481 | 195d375a73e96c0542aca35da319a638dca62ca88c0df6042d83bfddece72b3c | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionPilot/GreenDensity.lean | 8445 | cfebd5c9ebb024e8b1c39f12ec5987322fa7c2cc11ca887e22cec8f74634ec2a | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionPilot/GreenRange.lean | 6697 | 76e554fa7bf89a8ee28023563ca2fbd6d5a8d6452593e2aa5e85cac26f85cd8c | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionPilot/H2.lean | 7399 | e49c3677c474f98b14b8f1ddebaa9de4b3e5d5d3740e23b1906491a72b59fa47 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionPilot/Heads.lean | 2379 | 4fd227607a61699ca5c7bf839d5011e65325bcd6e6906589f48ed8792417ba1f | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionPilot/Limits.lean | 6738 | 232a42a547f1e47026e6d20affc097d9680f1b75179c6f3dacb34a00e83e5135 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionPilot/LinearLimits.lean | 4844 | 1dba5333756d5a2dc515a166283af4a6fa232a2c0d24369d1a33205bc769c692 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionPilot/Pilot.lean | 7805 | 195918433e0102a524a5b1a9161d29b6862ca053bab1cbcf57b28ceb883b091c | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionPilot/Probes.lean | 5458 | 555c3fc329e9d5a8652dc3766cdfa152b61f5f4064ebf46c2aecccd07adabc4f | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionPilot/Ritz.lean | 3734 | dde3b8f1ec13e60bcd7c9687a1ffca910ea350e2d39868393c0ae2f1e473d24e | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionPilot/RitzRate.lean | 9538 | 1b11bfb169f0f03272ea695b4f9fa7bf6ca7f7b2d7b13035387370ac8bb23d07 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionPilot/Semigroup.lean | 10155 | b1452eb4357995fc656eb4de9b9a3f84c67802b6f8ebac5e0aa74719c09b3ba0 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionPilot/WScheme.lean | 10062 | bd10f3a7fcfc76cbe4f27d0da7f45b83b883a7438e4c0b26fa6164d218461adb | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/CompanionPilot/Wirtinger.lean | 6736 | 2a53ed6c4c7020eae95f76416618e35afc6c331cc23df9efdbc0ed8042b9c073 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/OrderingError/AnalyticPremises.lean | 1153 | 8a688fda4fd0af927a42fc2e3172c99874c86c668e6b6ec78a948b11ac68f3fe | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/OrderingError/Premises.lean | 15567 | 39117c9137e5f71d524b821bce598b56d323bc9586d2f157a2ab2931d9a22a6e | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/OrderingError/QuadraticEquation.lean | 5778 | ce1d567b50d554a5d1558744ce08c8ad770fd643fa436a57807738a7aac5f255 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/OrderingError/QuadraticFixedPoint.lean | 7017 | 1a1a95486187f0faa1d5764829c41c2049758daf98e836a55046fae651b68fd5 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/OrderingError/QuadraticSeries.lean | 6549 | ae7667da85b73b6ec9c2052234659da501a1350541b194656edf2c7e7d2536b1 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/OrderingError/Spec11/Classical.lean | 12786 | e9f74a5dec3e081124bb0d5d396731dbf0f52060734e666b24c35e4967b2f951 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/OrderingError/Spec11/ClassicalProofs/C05.lean | 16911 | f7a81877fc48955457c9f6230edebef0bb4c8b1c64b13e90fc4ea8f253bc2427 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/OrderingError/Spec11/Geometry.lean | 5534 | ac229648d169acd9b6b5ad2aeff7bfa7982ad316441f603e24a39215fd0ae514 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/OrderingError/Spec11/LinearObjects.lean | 6665 | a350d6a1f1ee2876f95352db4fbfdb64453d1e11888cf58b03218f226bb4e90e | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/OrderingError/Spec11/Model.lean | 16858 | 2e6b47ab8004561b5240d6e337cd30250ddd798341891db6c0701d71bf7a48e2 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/README.md | 7532 | 1cdf1304c0b612cda12c36362749864bd9f1b788635a368647a150208de616e5 | v2 Lean tree
lean/SHA256SUMS | 37575 | 34cae411375186f23acde97914d7a43cdf46515015fd2d2e3a9bef4deefb4a35 | v2 Lean tree
lean/SLean.lean | 175 | 13849afb4706b7c6ba487fc7790ce155d0dda307b9b54fe4f89fd6e2c9021ea2 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Algebra/Decomposition.lean | 2518 | eadb857cb1bacfdc5cf6b0f5f8c878590bbe16bc9d45fbb8ea81b0895f32ad1e | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Algebra/Determinant.lean | 4042 | 3440fdab705c550b654dfb5dff62a1d77ae4731722c34d6989d9d5a1b383e500 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Algebra/Eigenvectors.lean | 2649 | 48941779eb5db4db706cd4089a0ce655eafe2f089f292bcf90ace4268dc871ee | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Algebra/Rows.lean | 1338 | a66ff381b728acb3a64f56036570afb26e1fc4e4173ab6408b26b72cf294ffc2 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Algebra/Symbol.lean | 5540 | 84062232f909620bf8a39b35c49940dee1563719384c4e8c3970bed648201a99 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Analytic/Boundary.lean | 6098 | 8207ed628bc4d1c367e46353416058e42e31ff50974cafe45e0413a228c0437e | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Analytic/BoundaryDeterminant.lean | 3974 | 334aa1db356bb616103186c1a1d4a33afc52cb007a770f501ee8f6ac4ea0ba46 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Analytic/Companion.lean | 3143 | f744e6959886b8d7710272e10486c74bb5f48d4d10d7c09a7a5ee163cc1a5503 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Analytic/DeterminantInterface.lean | 3711 | 57a659422fe1158ed1c655eb87ea889b2cdfdf76ed710e7afdae21ca7333665b | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Analytic/Estimates.lean | 2406 | 7e6d78faa36fa9ad52349a565d5ba94b4e14a475340261e46fdf5dce558a9fdf | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Analytic/Implicit.lean | 3673 | bb543dd2b8c277af72f0f4688b9cb5a828d8fa4968007d9bb0c6d66ceb8205b5 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Analytic/LogContraction.lean | 6186 | a9c84f4d95670887dbe58b0a7d6ff9a3bbe02926f662d03774955c03e452ca1d | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Analytic/Optical.lean | 7868 | 9815c476218989e043677fd734e15acc8bee9716144dee168d26395b937d7f63 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Analytic/OpticalAsymptotics.lean | 4991 | ff02304dc5b0ca24ebea7725c69d1ef90bf0e358be5e970a7125a22df845d81e | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Analytic/Parametrization.lean | 6530 | cf05a7eeaaa4c5f86908d452ed27de9e3541390660fe62d2611a435568818ff1 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Analytic/QuantAsymptotics.lean | 4667 | 18cb952d67d4d6b0bcecaf6c0d8de4c40e62a8d950236530c8cdd9b2129014f4 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Analytic/QuantBounds.lean | 5548 | d9f6924898a0234f2c15e43c86606c666b585af133b31c21028b2130512cee8f | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Analytic/QuantScale.lean | 4433 | 67c535717bca83c833b2070c34b28f765ab8568a404ec35c73bf62dafce6209e | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Analytic/Quantization.lean | 3996 | b824cd7c151b41ba3bb358c0657df6a3ff4641b0d1dcf68835e107d522960686 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Analytic/QuarticFactor.lean | 2951 | 01497b4cb8a1227cd476442f34eae7eb1e441c946f2db0caad22d45d8a8f7d65 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Analytic/Reflection.lean | 4315 | ada68c8c5585478c8379df6fc2002b7604b264368306c3fb70771b20b36bffa2 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Analytic/Roots.lean | 5171 | b2698973e43b12c365d835624cc9b90239c8c9e83ee846732abdc8987230693b | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Analytic/SequenceOrder.lean | 3958 | 4223171725667838d461f667f44a3aaa16ba8df40f77b8dd901071b9a40f4885 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Analytic/SimpleZero.lean | 2375 | cd6c16268df227d119388a6469d75c830071e123478f4f319ee3ed4ee21d8fc6 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Analytic/UniformData.lean | 4856 | 58903f4dde0eaba3005b514aed21cd676741d9cb48b9925047c704e434aca7e4 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Analytic/ZeroSequence.lean | 4790 | dca3f7aa97345077dffa13f8a54941bacf3cfeab50ad92f26b352383b72835df | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Assembly.lean | 7968 | 2b4935d59102ffce8c83eeb6deac5fa8a69ea1ac7f15910787e474fb41c30d22 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Bridge/AssemblyPairing.lean | 3551 | 6331a4c9b93374a893199c4c4663d2b1d93126c97598bdfd4672c61eb49c36e0 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Bridge/CubicSpace.lean | 4951 | 2d832e2234b0208a83efe729279b693995dd54c55cecde98ec42cf1c24b61035 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Bridge/ElementEnergy.lean | 4650 | b6c8382d10351a0064c2b3a3176a4c1f18eca0c6808963371209f369d4e554ba | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Bridge/EnergyScaling.lean | 2401 | 1dc922b2504b2a1e138f1869157c3742eeaf3d6cbc58d468a195ed4b04051867 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Bridge/FormBound.lean | 4182 | 97ab60faefb192dd8e8dbbb4b7b11e285a2955613196cded3b5dab6307aca94d | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Bridge/FunctionSpace.lean | 3540 | eccc3c4f7ab6c3df31178f9d565f5ba06f58eed9eb2403f6094f4c3bb487441b | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Bridge/Functions.lean | 5643 | 51366636bc505cbf364e324978606778ed3563ab11f990fa265c598b572120c0 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Bridge/Galerkin.lean | 3954 | 97f4995a25dca668cd2907d1e0ed7fdb2bca27b01e02cee7a65cb943345a6ba1 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Bridge/Integrals.lean | 5914 | 366c7890d8db93f064ca244255cdf01d5702fbee6eb5f839af387e68e6572e88 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Bridge/Interpolation.lean | 4366 | 7efd6604609054219f35c3892e72ee515b53406163dcaca76d52cea19284820c | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Bridge/InverseInequality.lean | 3013 | 51a1212ef400c994e06eea05d11807a1566b484a6db640be5fc50df427aed7e1 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Bridge/MassNorm.lean | 5663 | 3d617f698bc503fe5bf8a4e79f5ca7f5d731611ea31f1b5cec4e02a6c31c8c3f | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Bridge/NormIntegrals.lean | 3462 | d573a96540aaeac619e8a0fe93e0bb41f1bd477e4f16a46fd5bcd1a66c320ce3 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Bridge/Pasting.lean | 4244 | 216e998d0f8a19c51d87d37d0de56f073f40994ff5364004ebb7c89da3fc645f | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Bridge/RealStructure.lean | 5254 | 893748a1f4407ebcc3c8a0444e824f95458e765af5b388f02a2f941ab9593d8e | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Bridge/Reference.lean | 5136 | 87395a4361f863b91acda2deb2d47d3ae217bcb545e39aa7cec0ba8e7fed4149 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Bridge/WeakUniqueness.lean | 1416 | 38bf5a9f4738c0842cf5e46254befae52676ae9b8a2eeb99ed1f9b97e629619b | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Cert/BetaBounds.lean | 41749 | e3d102b67b5876a9667243d7fb578c7d83f5316c18ab7cd877830863a1dd0fa3 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Cert/BoundaryBounds.lean | 1007 | 7d1f96d2fa6aa52573c0fc0f34f59113756ebc7169442bd0525e7ae06d03d302 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Cert/BoundaryData.lean | 966 | 2ba9ee3310a4aa842d2d69127dbfd79270a50bc0aca24206608ef6198ed20bdc | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Cert/BoundaryDerivatives.lean | 2457 | 3b39639e8700df4fe3148d657c804dab38aed5a590e0cfd4f3bd3c5d80abe798 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Cert/BoundarySlopes.lean | 178208 | 2e50ae0f4898c620299bd7f62b21288715e71ad5fa7804f3e2d267ed6162ef4a | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Cert/BoundaryValues.lean | 210081 | d7160746bc8559f75a473a63a685229880b3aad437513556b28e503c137efba6 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Cert/Certificates.lean | 4133 | b106b888532ae45fe941d13335004841b023f2b2fef87a4ef93ed263a2c9a273 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Cert/CriticalBounds.lean | 23093 | 7dba95bbad4ea64180adcdd1d39f3965db5818bb4adfa621b1362239146213d2 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Cert/Data.lean | 4504 | bc9f9ef4911253e3fe56b0b6b27e0332d87440f73ec5803ab100650e018d54e3 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Cert/GeometryBounds.lean | 200913 | 86bc80d00054d42575d27d1b686e8f82ea38d7239c758a65224e97d7dce4d6af | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Cert/Interval.lean | 4399 | c27d742ec2b8495c9fdf66935c67e0770ef537511e68f5e0dfadec64a81b55d7 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Cert/Multiplicity.lean | 1450 | cd35dc47aa864ec658888f9397f38c8b9fb2df5ac6903825b4a0381e9fa68c7b | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Cert/OpticalDerivatives.lean | 6917 | 238c238c961f0b31901115a8619d2c0201c62d8646fac75c0dea19563deee2bc | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Cert/OpticalGlobal.lean | 2705 | 2efed3384eb3435f48d09a57b99bf2dbeae75b77d850174210240d1ea7c617ca | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Cert/OuterSimplicity.lean | 2524 | b631f7be87d19a7cac3c9616bd2bc129fa39255419ac4862b286413aa4cbc3df | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Cert/Quartic.lean | 4521 | 4e77d125e624fcb299d098af2819e3b8ba58a1af8217627a3e73458a65f0096f | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Cert/ResidualBounds.lean | 105497 | a9cc22cf536ee37fc3317cc78718f4551f8a0cddc665081dcbf7a56346e60fc9 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Cert/RootDisks.lean | 6448 | 9206288f9a9ea1e95cb0dace022ff8ac608a74cda3467b08b01e63f3f84edb19 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Cert/RootLocalization.lean | 2096 | 13e605f4040f4dab8a71c45dd5f27b8bcaa7b89414fd0641ffab1b9dc28afd03 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Cert/RootSeparation.lean | 917 | 9be83639db7640ad6bd23eac9b5b2c92f3e24e8f7d5a3ecd45b5dbbf1b88f410 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Cert/Stationary.lean | 4279 | 4fb8c71dc70c058900ae1157a9683dcd9487a85aa00e3794ae5d7f3c0c802611 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Core.lean | 44 | 41eb6a9bb054c6eda0260815877778ef80279b2f56081f7dbc19d6a438a4d0f0 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/CoreStatement.lean | 7976 | 8e29126cac5936c9dd22fed43b247d03f0d8e2896fa9135a21bc944316ad9b90 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/CoreVerification.lean | 27822 | 1d5a0d44b9519dafb74e4e6156bebe151fd4dc8b9f66f33a42a17cad6988fbd0 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Defs.lean | 2444 | 58fcd110ef8ef70561c0448633dd501352a51335aab79eb40d73f296083190a6 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Audit.lean | 572 | 3b0c4f58c84c9974d5a51ac2ef8db61da6f8c37552aa537fb159897d5aff56d2 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Bootstrap.lean | 5182 | b9c65698a8cc76f057b1d376a781a96bebde754b69794b7ee092f4824a6d77a0 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/BoundaryDisk.lean | 9700 | 575502cf78fc988f9f6493093af5b90f1779515992ac9b67afb541b25fa74c10 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/CauchyTools.lean | 2988 | a6390a9dec7cf7c1df55ebb21155ae1a596c7da8f86f5806387745fdc9fe1882 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/CompanionDisk.lean | 5778 | abe2eb82c41f67910129740c9dff0d0a9e6e4391b3e4116e7fa2d391e2ac3353 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Damping.lean | 4110 | 4e54b9e4caf828e4abbe6c837146ce023750f3557d073167029c92de9462716f | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Determinant.lean | 5224 | bfba7691d87cac5c2dbcfb6456c70ab4c744c9b566543d91109b9ecd6bb518e8 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/GeometricTail.lean | 1614 | 4c310aab66e5cdee8749175ae3374aae181c367c1076d3208bab014d62df3362 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/OpticalDisk.lean | 9703 | 7295905fa22933600078862dfdde59cf475751884302d492c136b4f0cd0e8feb | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/OpticalExpansion.lean | 7286 | c3400484d62a51ca3a4f77552c78d777b232b0499d289cb657f0ee61e05ce178 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/QuantAsymptotics.lean | 8314 | b0fbc1bbf5b4c5a524fa1c63499f9c1f18fd0124dd5eaa2cdaa7a65726e86037 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Quantization.lean | 6888 | 048b62f8cd41db88573f1f72ebd99b9cafc9ecdf75c23073a366c56d26634711 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/README.md | 1231 | 638264b70d4b7c94c74c6439d42d026494bc0273351af3f71190383f8df35433 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/RefinedDamping.lean | 2979 | 925f71b5130ce68cecc3772da922ce342254aa95d9d3c18200748fe2f04b0ad0 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/RefinedOptical.lean | 4121 | 8fe0e2e709381000707b8cc3fa0492f66de9b9716aa78c29a027b8ddc28296c7 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/RefinedQuantization.lean | 4411 | bacb1c214791014dbea13038fa07dc7e83e0145bfd96652fc899cfa7eafb32b3 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/RootBounds.lean | 4917 | 43836c4abef8b6beebdd1e90a00cb8f346c840529eec9e3f8c140af23c189934 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/RootBranches.lean | 3372 | c82abb33bc6268632d7a7b31479f68da1727fa6688eda1727ab85b0f9abe0b1c | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/RootDistinct.lean | 3684 | cd69861ce6dea3e46ebefe8d3a0fb7bf7d94f9795d9ea1a020547c9c73d01e3b | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/AnalyticBounds.lean | 3014 | 6717995522a13fcf55ee06dffcb4993dd2917698d6fc06468c8818d744837775 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/Audit.lean | 568 | 1111758b8853b0c0219809caa48a195a81002fc8b130016bd8a4d2fbe93d9b25 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/BetaBox.lean | 38273 | d07e6125a0c97620af3b971603d021a02b50d393473009f0612316bebabddb19 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/BoundaryDerivativeBox.lean | 151497 | c9cdd0ef350d5b64e9fb8de4e26b4f97ed77df5c41d284b2b89c8c03dd60033b | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/BoundaryDerivatives.lean | 2608 | 8329aa350d09e70d0c01dcfee839b0f3303d0e37a3b5738a40ea5b2f9d3bf642 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/BoundaryLog.lean | 5059 | 1d455ad8358755fb2185b691261d06fafc47e3d8d9034ffe61438181847becd3 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/BoundaryNonzero.lean | 4184 | 5933b3ff89b3bc04a7288f07d7b1755481cb6a285636dee6a8b6d967a647037e | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/BoundaryParameter.lean | 2066 | 4561bf331773d78fd24a60a99d08c603afd57ab6d93f1e81b06e942988177196 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/BoundaryParameterCertificate.lean | 1306 | a33fbd87d3c19551c0d74c7df6ba66a044efb75611bd4350eda01848c5fd9050 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/BoundaryParameterCertificateCompact.lean | 1521499 | 0f08519b6bf49ee9ed3dfc9f53e3611ce73f27006b9a327768ea2e2e23daeeb0 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/BoundaryPolynomialBox.lean | 238091 | dca3746c082d72e0d5b80ca050aa07d33a9bf0f2199cdc3e4e086f8fd9c4e1a4 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/BoundaryPolynomials.lean | 2717 | 2dbb663a32dc625e4f438220777c7bacda01065a9aaec98aeda827c548e5f603 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/BoundarySecondBox.lean | 87585 | 517f9a853236abca55b946d16fefd47d35c903bd27747a63d6d0ebeb40849d67 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/BoundaryUniform.lean | 3846 | ea97f73d25162ccd736168b23fd5cc520ad27c4a9e0d9ea7b5c4105a6d3251c9 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/BoundaryVariation.lean | 8052 | 3e6e89e34997aefc1aaba4bb6c433efc44e81cd77153aba6ba808b379db3f918 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/BoundaryWork.lean | 4293 | 5e1be53a7a1690f7572165a4c9cda6b4b7b2c3ed12fa8c3b9b78c3ca410b1863 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/CoefficientSigns.lean | 6256 | e41783090ed43db39bbe5ea52c469723abfe43c1dd48de6403c94021509133d2 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/Coefficients.lean | 2729 | 28c4ee31b480f3443b056d4360bd9cb716ea89f0a7f66522edc6ce1046ed167d | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/CompanionBounds.lean | 4077 | a03ab7314f919a2058bea5a21e00f7acd453d3b956578057803873c24a053c3f | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/CompanionInvolution.lean | 5281 | 24840e239e73509d82c4877dba517c53f9c219f6c4781175ad2bfd134dc3edbc | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/Damping1024.lean | 4316 | f5e6db79967ccd192c40ee737d8f892606cfc61fa16f9f8ad24f954f1087e0d8 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/Damping2048.lean | 3772 | d9a3fa793497abeb55c98d6e0e6f91db2454549489daba1ae1631c9ead2d3eb9 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/Damping512.lean | 4613 | 93370ddf4f074708bd13ccf7ea695c6ed7df564eaf99956a598ca1fa061577bc | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/Determinant.lean | 3431 | daa4e3acc990bb986efbc851dc4b8081e5f98abee2cddc88287b4e81f6759ecb | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/Expansion/Audit.lean | 1291 | 6ff9beb495782422e19dbd7ee166f19bc1a3cc7ff886c6977ab90238f176b77f | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/Expansion/Optical.lean | 5189 | 530fde1b0fe7f0b340a22edbb13bdc687890d4294fec20609e34d03971838222 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/Expansion/Physical.lean | 4701 | c9763916118a25792530e35e9f7d6cb1e70acb43d6bc37a115e5327bd1dc7bc8 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/Expansion/Quantitative.lean | 7619 | 77bd74757da386c004bf4c0b613f0efd30ba51badd5d6142e39a968eb1680690 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/Expansion/Statement.lean | 1572 | fea0879e82f250d39f0a004dbf5dd649e7445628d9d113a32e34a77ee2cf5906 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/FrozenThirdBox.lean | 8619 | 3fdc10852271d2deee00377ee67edbdfc02db1ddf66087aa9599ae1123641ca4 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/Horner1024.lean | 70274 | b2866deaa64eb3e8fb41339cd8843eea656bf459691c75de153982abf31fff8e | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/Horner512.lean | 70373 | b6d998dc2500aefb853033e029d820acf567963a08d3486077fad0b06356f58d | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/ImaginaryRemainder.lean | 4033 | f8a2e8e3bad54de8612690378c0837909826976b1ae00feacbb18f03fc6606ab | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/OpticalBox.lean | 50027 | 3950bd13ac850b69822c68b7858c7aa5478d35da2c9b19d45f36f17b9b700efe | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/OpticalCubicBounds.lean | 4343 | ced374b527f383c645cade5fb514e6e46088d49cb7c6b47bbe1126c5de62efdb | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/OpticalDenomVariation.lean | 5665 | 4a33c3c6aec2faa63bf4db9dc4e42491197c673e07f69238d717d0dfef9a362c | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/OpticalDomain.lean | 4352 | 72d5a032b5ef670d6c90e53e38aac220768ec40f87a85bc23948c0eca64fa0e6 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/OpticalRemainderTight.lean | 2383 | a9db6649c6a027b5df4c5498be98e5ca272a7b656aee13aa12a3d32aa3dbaca6 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/OpticalResidual.lean | 6578 | 435becb5ad8ce97dce8aa76aeabf911e92917ac21018bcb75aaa2005bff7ea47 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/OpticalSlopeBox.lean | 4664 | 859989d0769a6ee9c38655d358bad81b56264f6cc6c02277effa63cd9f8a6665 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/OpticalThird.lean | 5921 | 058233d8841fc42c6ed7daf0dc1959481e7c1b3453acc6bfe4972b2b2e716e75 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/ProductBounds.lean | 3597 | b354a1814301f3d52833c85b726dc0600e90728163899fa66edc3e73bd7bc36b | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/ProductBox.lean | 166717 | 519659616a7701789fe0bed9d071039f07700cfee1c4580dd19fd3521ccaf2cf | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/ProductDefinitions.lean | 3506 | d74ad38aa67a053ebf13c91810a801ab5cccfaedb57bbc482647570ef1ed1267 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/QuantBootstrap.lean | 5699 | 94d9ea825206c66532a649ad53aa50a69f656a843e6063cc9c1c1dfea6e49809 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/QuantBounds.lean | 4782 | 458c220617d552f062f1f737467db3083c23e1bc0766f24f3535cc4fb860b3d4 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/QuantRealTight.lean | 3779 | 7be4751936324f6bbf918ef8ab11c243a424f6058bc4b46b1dd183bad1f6c1f8 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/QuantTools.lean | 3354 | c47ee277f52b6548936c3ebe1733ee7c68563b2516cd1b7b7c9c409ba82acbbe | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/Quantization.lean | 5298 | cd14c6055766e90b9888dcc162ca488896f9613eb6b1b3dd53fa4adffa197fd5 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/RealStructure.lean | 2341 | 18ed99c3f64af658251707c0be50c8547957b91ca8e80235f19ae1845728f0a4 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/ReflectionJets.lean | 5266 | 0e27a1c54e3ec2bc57cac927dc6462222994317abd8a398a6cb12fd8333b3d18 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/ReflectionLog.lean | 7099 | 01c9649eb7f172ff544d50012cf32105b8688de1d6aab94385ea238f12e83368 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/ReflectionRemainder.lean | 9646 | a92a6f2b7d661394a00e9b7b97ee3a53a3ca82150de87d507ef98522a419d2bf | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/RootBox.lean | 120188 | d806e068145ecab5be64d57fb83b3317b50f0636301ab1e8aad824a4393a84ee | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/RootDistinct.lean | 2965 | 2f18a39300d230dc982ea6118ee5d619e808808c55f7f53e0f0afa261df49b41 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/RootSlopeBox.lean | 225562 | d3e3bff12ccea72cf4aa94e66769602f8a88e5b2fafa2c25d60657d797ddad1e | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/RootSymmetry.lean | 3438 | 3dd50dcdbe2e8761d279dff72acfe0fab0f38d58c327fc84128753abc12f7d13 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/RootVariation.lean | 3730 | a0e0e49a16598ac72e8826b857fb560a3d86f650eeec7a48986fe18da9ec5303 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/ScaledAlgebra.lean | 3306 | 28efcf7ade1bc1898509ccc668b44b26506c532387f5f367b5933ef10e28cd5a | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/ScaledBootstrap.lean | 4789 | ea1a8fda2737f2213d8151c4efab8fe182e48645a44a5480d886fbadedc7b2ff | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/ScaledBounds.lean | 4461 | 8cba0ef397b81569d70e948c48955a109fa78849dab6b16f0f87385319c21380 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/ScaledBox2048.lean | 14537 | 37e031fdb2d35ba312579b59c18abb360e033cfd8a12550d94800a4ea9fe1e26 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/ScaledBox512.lean | 9571 | eb671201e688fc50d7eb72b8ec8da296d0bab26847aa477f12d6530ed439d0f5 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/ScaledHorner.lean | 1135 | 0e3e78b537d436769dadf83aea9372bdbd2d7a948bc973977162230c691d0b9e | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/ScaledPositive.lean | 3254 | a60c5e54c5bf6839003a6ab2fd2443f72d0f41cdb58467e99d935f5a12cfbae8 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/SecantAlgebra.lean | 783 | 696701a6452039b5369784cc4287d574f599cca21013e448610f7f05389b0b52 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/Sequence.lean | 2981 | f0fa6ce93fde97c1b617cdd43dda5b595b38539c2ec2c30a716afe01c3e4b6f5 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/Statement.lean | 777 | 5757965418f4a698599e9cf1e04ecdd1421359385a7f3b5b638e1fd025ce748e | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/Statement1024.lean | 2127 | 0cd12ed59cee431093ed83b1624d7d024cc0464567d23459fa41699c878c88eb | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/Statement2048.lean | 2127 | ccf279ad4b4f42913ea57009b0b9cb2219c7f51de048ad4cadd6a06c29fb3378 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/Statement512.lean | 2122 | 9dc8898cd2625e84db27ad82d713e57a830343acecc949be8e769ed7e4907148 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/TaylorJets.lean | 3872 | 25f0c1e1682fea976385a9028c7d482cfe6a7e8eaf17299409ccb4fafd268ff5 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/Trig.lean | 4669 | 0cf6a72b44fa5b281e64e5e641b15e9b7b3764af056b7f2d875e539e12084619 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/TrigLinear.lean | 1833 | 63c52cae27525e321978417dfe3a20267d4bcb721121b7cd5944d1d4085b4c71 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/UniformData.lean | 3718 | 3c04e68079be8f9a91acfb0d7ab0abc8794b6beda96624bd2e476391b99e7155 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Sharp/WideBranches.lean | 5279 | b52d568fdbfea2ce4d640528bc12de2cffe6a4ab70b5c767b0e900526a0024d5 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/SharpCoefficients.lean | 2244 | 8136c799934483159ba877ddc41acf3765b74c96992c01ee09f7ea0724e70f7c | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Statement.lean | 7079 | 048b2d2bf233364ae26d3af33c1a6f877aa47263822cff49ef5dc5f11058298d | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/Target1024.lean | 3072 | 085a5c95c0a4f00f8b8759d4e6bd2a76576c1d79cf857c267f32ebc3178e35ed | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/TargetAudit.lean | 1266 | 71ef68bbf4267f0d940abe0bbd3cbf8527036178c70c4e99eb68e1695a7b9894 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/TaylorBounds.lean | 3990 | 59ea3febd37628c9c652e532d483674124c985c5f77396d4428d4fbcb7da6094 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/UniformData.lean | 4439 | 46bb3f0b938a31058f494c27f82f4434f457863854d7f4c5615828a3896bc950 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/VietaBranches.lean | 7634 | a6482d70a8e77084f21e11fd54fa2a12ffb02ef9fd81bb7d64f9460a70fc6644 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/WideOptical.lean | 6404 | 5b96abab0d1b0ac51f9faea1bfad7548c70f959a479151dfa423d065dd579f71 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Explicit/WideParameter.lean | 3183 | 9926d0c3383b6226686f5b50057770e50a5d336bb3b1991853a355e425972e95 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Hermite/Element.lean | 3033 | f981b20d3f06a22b000198a2a881c325042f4e8f288d3727f84453d35933fa6f | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Hermite/Scaling.lean | 4807 | b9f9c257d5346d819acf7c1a67a99fddcf03f31cd251cb33445e2459388b85a8 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/M0Bench.lean | 47584 | cc7bbb85468c54aacd5746735c827f45236bd23103ddb2c15f7b261fadb601f2 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/M0Survey.lean | 3336 | b706fe2ee51560e4ab3d963af2f090377498ba6a9adf7943d49d4add6466d057 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/M1.lean | 2274 | 2ead5dcfaabaa37f7e718edf27cd9968d6a80bec99c1c8f86576e34aaec2b927 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/M1Complete.lean | 3019 | 5f90d24a5efbe94d75ba50581197425172957d8015042b89f041a6647cfa206d | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/M2.lean | 6043 | f9eafe28fa7ee1dd651a4c1d05ae850da8084175f9a38b99067a13723b2aec45 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/M3.lean | 10232 | d2a49b45fe2b8b82a491502eef4611b5265b4137e3afc2b120e44d6180a02760 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/M4.lean | 10103 | 80d6771d99701135b411fef2d1718b8334c6801f40aa6ae74c3c747324dbdfa7 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Main/FunctionConsequences.lean | 3655 | 82f543c0b18c8b7a18a1ef9b41c6165ab2da390e6b9527ad8a158458ba574211 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Main/FunctionEvolution.lean | 2450 | 027f6633d34ac93568e12172d3ae64f5d36c480fde2e732e3a97cde7196b13e6 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Main/FunctionKatoEstimate.lean | 1029 | 15182ccffd18edee4088809f1d17d477fbbbcbb348f950af0cf4ff856cbd0616 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Main/KatoEstimate.lean | 2754 | 68323480162ae959cb144726fadc23d100a2d4b6b833b3be10cca8316f301fc5 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Main/MatrixTop.lean | 3637 | 40771c6140dae640778a1d80ab5b74486a75deb04a5d807c6502044f6471b169 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Main/MeshLimits.lean | 1647 | e276fecca627638155c3bb5037618cc83910680bff5cb74aaef782a8df27c769 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Main/NoCrandallPazy.lean | 2705 | c9cacfb22e2683069341d7364b728e1c803a2174b6a11440557eb24d4ffc1211 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Main/NoKato.lean | 1377 | f247c2d998c4e18058a8ff1b630cef95201313c5f220f5608830e35a1a345d1e | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Main/NoResolvent.lean | 2433 | d07107294c21162f431e5ca4900c36eaba6e205b8ab54f9eb42ce536241ab94f | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Main/PhysicalTop.lean | 3168 | 97f7d72e14fe194a41f157bb05d386123adf01cecd1e6778b396d8e2dc20de4f | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Main/RealSemigroup.lean | 3441 | ca758e20686063c168c70b62ad7152a28baf257f2ab4919028043346b66f5306 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Main/Semigroup.lean | 3167 | 167640d43b3bd2c07e1685ef02fc6237161632a55e1f1f08bbd9e6981b79828a | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Main/SemigroupDifferentiation.lean | 2082 | c654930e1ed0fd45421887698c7fc0c4dddae7171d2af309f2f2af1e9a54275e | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Pilots.lean | 1559 | ee9f55a9d7eb3858c7695b803cf7fa3cd2b36d63cb558946bab4f710e31b72fa | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Pilots/C3.lean | 9627 | fab5a4fafcaaa81fb01ae8a333ab709580942cec4cfc4a02fd46e3842945889f | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Pilots/DoubleRoot.lean | 7036 | 1d3bea28974766fec07d75fc8cb898c233584e25b7d1621d5bef33e2689ba315 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Pilots/DoubleRootBounds.lean | 9109 | bae47b33a5055aa244f9f7696873319bc524da6f359d7269c5bc8e6e92b79d2f | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Statement.lean | 8465 | ba77834086d5c4b06746be01372570181a5b6f2598064f89266044c17fdc33fc | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/SLean/Verification.lean | 27818 | 661f7f529257e812bb08ebefcac6389ca38d7a86c2cfe1649f958466538f89e8 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/axioms.txt | 256252 | da5320a0d57f7044869d4a8039e5fe8707d2622372af263ed879d4b6eb6d70a1 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/lake-manifest.json | 3169 | 996770939db480cd6232b9ddaa6a72d443ace897fe421381ee6540b9378a929d | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/lakefile.toml | 1651 | b327e79d602b521431e565811e94a70d3479054931fdb6b07e3fd9dda3bc8793 | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/lean-toolchain | 25 | ca5f1f601d34c49079e38d7e7041eb0f2a9c227fbc1df0f404820069a052330c | v2 Lean tree (M10 freeze, SLean, Companion, OrderingError)
lean/logs/closing_20261101/audit.json | 692 | 14d64cdb7faf53d6735f44def2b31976125c69ebfdf1c1c0f56b629914bae1d8 | v1 anc/lean/Lean_submission.zip: logs/closing_20261101/audit.json
lean/logs/closing_20261101/core-build.log | 86550 | 31716d84d6a9c2858a03230e053915bb480a7c809e5cb863fe1fb7f8870e75cb | v1 anc/lean/Lean_submission.zip: logs/closing_20261101/core-build.log
lean/logs/closing_20261101/core-cache.log | 60202 | 06a8452f51e155a712f5b583c6481648ac0f4d2f3d376d4de548672455714b1d | v1 anc/lean/Lean_submission.zip: logs/closing_20261101/core-cache.log
lean/logs/closing_20261101/core-source-manifest.json | 12716 | 1d218b4a41890c24c73d8e27f6515ad4494fa0ec4918cb4d14309cdcc3db9e8b | v1 anc/lean/Lean_submission.zip: logs/closing_20261101/core-source-manifest.json
lean/logs/closing_20261101/correspondence-module-build.log | 480 | 0ae13707048add78388330c6fb8cc027e6cbbaa813ff6afc2e41ce5be08bd4e2 | v1 anc/lean/Lean_submission.zip: logs/closing_20261101/correspondence-module-build.log
lean/logs/closing_20261101/final-audit.json | 2434 | 8abab736d9b599e1fb0aad9f6dd8f7ae7bbff13cb148a1dc4b3080b4fad34ee0 | v1 anc/lean/Lean_submission.zip: logs/closing_20261101/final-audit.json
lean/logs/closing_20261101/final-build.log | 128785 | a2323a9dba7d8e3961605a742a4068de556d5dd11db5b30aec71333a0ec67d77 | v1 anc/lean/Lean_submission.zip: logs/closing_20261101/final-build.log
lean/logs/closing_20261101/final-source-manifest.json | 30550 | 81bbbd854215a3dbee76ba8fb9a1ce1aac33d5d6719ff12f88f27e91c555344c | v1 anc/lean/Lean_submission.zip: logs/closing_20261101/final-source-manifest.json
lean/logs/closing_20261101/optional-build.log | 136171 | 13646f93db14f7d1dd403d661e5e9a806b09b9af2e12b837cacae8e17f5701a2 | v1 anc/lean/Lean_submission.zip: logs/closing_20261101/optional-build.log
lean/logs/closing_20261101/s1-correspondence-check.log | 40695 | 3803db2937af03169b7ada1e1b7c4760cc675ac06438d20e1a54de476cd6199d | v1 anc/lean/Lean_submission.zip: logs/closing_20261101/s1-correspondence-check.log
lean/logs/closing_20261101/s1-declaration-map.json | 29577 | 8c22247889f2859e24f019b444fe14ddc5e999e680da9eaef86450b3a0b630cc | v1 anc/lean/Lean_submission.zip: logs/closing_20261101/s1-declaration-map.json
lean/logs/closing_20261101/s1-leanroute-reference.json | 333 | c11eab37a08d24784f157165490a1aed3426731870e0110b884ac9fca5e88a61 | v1 anc/lean/Lean_submission.zip: logs/closing_20261101/s1-leanroute-reference.json
lean/logs/closing_20261101/s1-reference-comment-update.json | 636 | 0183d095ccc0c93b8973fb4bbd92974052cabb13dc6072359865c0e4a0235b17 | v1 anc/lean/Lean_submission.zip: logs/closing_20261101/s1-reference-comment-update.json
lean/logs/closing_20261101/sharp-build.log | 133836 | f8c8bde8e8be4ecc155fd870c8a925ebc3e23fccd0422f40feb3f5c0565fe164 | v1 anc/lean/Lean_submission.zip: logs/closing_20261101/sharp-build.log
lean/logs/closing_20261101/sharp-cache.log | 60353 | 903531ef71a4800aca5806f2d0e7c4eab15f66e097bd294d8c17279fe8ab74f1 | v1 anc/lean/Lean_submission.zip: logs/closing_20261101/sharp-cache.log
lean/logs/closing_20261101/sharp-source-manifest.json | 25681 | d41ae8cc2c0a84f9516e73a01727511908e792f2221b07aa7c534a80590310ff | v1 anc/lean/Lean_submission.zip: logs/closing_20261101/sharp-source-manifest.json
lean/logs/closing_20261101/timings.json | 1904 | 3f4525f764eda2db426bccc644e437d83966c88aff8f50d777963226fa78684b | v1 anc/lean/Lean_submission.zip: logs/closing_20261101/timings.json
lean/logs/expansion_integration_20261104/all_project_sources-modules.txt | 6012 | 21031c260768813c04f19bc79334880af496324ce309edbdba94aa8455ae5764 | v1 anc/lean/Lean_submission.zip: logs/expansion_integration_20261104/all_project_sources-modules.txt
lean/logs/expansion_integration_20261104/axioms-timing.json | 267 | ba319f4779cda5a54d2306545c7e25c5ae46043a558ed69f943fbfbb31e745a0 | v1 anc/lean/Lean_submission.zip: logs/expansion_integration_20261104/axioms-timing.json
lean/logs/expansion_integration_20261104/axioms.log | 579 | 98d16d6587b47338da9871e61d0968e20e050ed32a29198d608448453da8d402 | v1 anc/lean/Lean_submission.zip: logs/expansion_integration_20261104/axioms.log
lean/logs/expansion_integration_20261104/build-timing.json | 241 | 8d7ea20cb127d31cfcf624f3c93c1a9678e37fef7bb6d44503dc0e0d0e4f3f4c | v1 anc/lean/Lean_submission.zip: logs/expansion_integration_20261104/build-timing.json
lean/logs/expansion_integration_20261104/build.log | 134141 | 13381921d179ebdb2d9b3288fb2a284b0d1389dbc40cb27d841efb886861c934 | v1 anc/lean/Lean_submission.zip: logs/expansion_integration_20261104/build.log
lean/logs/expansion_integration_20261104/cert_optical_derivatives_closure-modules.txt | 190 | 59af52c1b5f958ad593d6bb67097d44a396e2388cf44fae66bcfe6fff71fbef5 | v1 anc/lean/Lean_submission.zip: logs/expansion_integration_20261104/cert_optical_derivatives_closure-modules.txt
lean/logs/expansion_integration_20261104/changed-files.json | 1874 | 797204355b71e7fa47898d3abf6484e3165a4c4251564ae18a83eb9d45b3a46d | v1 anc/lean/Lean_submission.zip: logs/expansion_integration_20261104/changed-files.json
lean/logs/expansion_integration_20261104/default_SLean_closure-modules.txt | 5370 | 173b7fe72c929acc051b1eb1312b4386f8fb192ba469c7fa2fcd93220c0811bb | v1 anc/lean/Lean_submission.zip: logs/expansion_integration_20261104/default_SLean_closure-modules.txt
lean/logs/expansion_integration_20261104/expansion_files-modules.txt | 206 | b0575c34548940b9e446c8617fc734319eca46946c406cc5fcd07bc61737f8b0 | v1 anc/lean/Lean_submission.zip: logs/expansion_integration_20261104/expansion_files-modules.txt
lean/logs/expansion_integration_20261104/explicit_in_default-modules.txt | 3145 | a2377b1c845a2e41d815e8d979400a29da6bdad6d2b784810a9de7df66385e02 | v1 anc/lean/Lean_submission.zip: logs/expansion_integration_20261104/explicit_in_default-modules.txt
lean/logs/expansion_integration_20261104/legacy_non_Main_except_entry-modules.txt | 4998 | 6b8a964836585ef9088bece29e84198f373286d5f4f30a00fe8fe5827513ef16 | v1 anc/lean/Lean_submission.zip: logs/expansion_integration_20261104/legacy_non_Main_except_entry-modules.txt
lean/logs/expansion_integration_20261104/outside_default-modules.txt | 642 | c3ca3427d24f48c386fa1b1bd29e461bf920e996ee14b7e7aa8138595ddd11d2 | v1 anc/lean/Lean_submission.zip: logs/expansion_integration_20261104/outside_default-modules.txt
lean/logs/expansion_integration_20261104/package-files.json | 42912 | f72c878f8f3b1ba28b54e582f5e1d4473c9e20f108d5d2680accd448c06f2355 | v1 anc/lean/Lean_submission.zip: logs/expansion_integration_20261104/package-files.json
lean/logs/expansion_integration_20261104/source-size.json | 187434 | 6fcb8538e7b70a10e74e3b3850b60daf23b24153115a78bd12011b6d9819096c | v1 anc/lean/Lean_submission.zip: logs/expansion_integration_20261104/source-size.json
lean/logs/expansion_integration_20261104/validation-audit.json | 8263 | 5a2a22f2afb0f1002e9efae45bec379756d6ad693921e029e01443d2416e7768 | v1 anc/lean/Lean_submission.zip: logs/expansion_integration_20261104/validation-audit.json
lean/referee/CheckExpansion.lean | 319 | f84e078adcd8853d6d0ba12d9556fd8bcd8c73e56f809ec4932520053d8011cb | v1 anc/lean/Lean_submission.zip: referee/CheckExpansion.lean
lean/referee/README.md | 12021 | e3cd1bda3f320559bea40d86f2418674aced01b8ddd12dc460560bd9522c8aa3 | v1 anc/lean/Lean_submission.zip: referee/README.md
lean/referee/axioms.txt | 1823 | b28b63d469431f096c6db80d3a30882f00ef8860a2a6814b57dcba22da57133a | v1 anc/lean/Lean_submission.zip: referee/axioms.txt
lean/referee/correspondence.md | 16695 | 2519cb62cd5df0fd76f9696a083a6e0f7d0788ea457fcf57ec58f87328cd1c22 | v1 anc/lean/Lean_submission.zip: referee/correspondence.md
lean/referee/count_sources.py | 4223 | 6b8359fe97d5b8f3059ca75227d8a9e6370aa4707f4818cdfa61e309d021b2cb | v1 anc/lean/Lean_submission.zip: referee/count_sources.py
lean/referee/size.md | 2682 | 20ad577b302a5166f6ab967ada77a04d80988e4a7569a0348509efd38553b646 | v1 anc/lean/Lean_submission.zip: referee/size.md
lean/referee/validation.md | 10460 | f47a7c6ce5f544f2139266a48226c45aaa0039fd68d949fc35846fdfd7fb516e | v1 anc/lean/Lean_submission.zip: referee/validation.md
restore_npz.py | 4925 | 05d01776ef30e838abb6e1f2651967612ff950b51116bc69d18682f1de02f614 | written for v2
shared/common.py | 8101 | 5559a811afd238138246e5359ff0cb9c6c18070ee3b9722e59f85ab2b8218194 | v1 anc/shared/common.py
shared/run_s.py | 6300 | a4f225b79fe84b3d8b3587775840b0d3c166e2e039de1032f9157ec022c7b3a5 | v1 anc/shared/run_s.py


==> anc/README.md <==
# Ancillary files

for K. Liu, *A large gap between Galerkin errors with and without mesh-uniform
regularity for the KdV equation with boundary dissipation* (arXiv v2).

Section, table and figure numbers refer to the arXiv v2 of the paper.
`MANIFEST.txt` lists every file with its size, its SHA-256 and the project
folder it was copied from.

## Changes in v2

- `lean/` now holds the Lean 4 development of the total theorem of Appendix
  A.5 together with the v1 development for Theorem 3.1, as a source tree. In
  v1 it was the archive `Lean_submission.zip`.
- Data files that were `.npz` archives in v1 are stored as folders of `.npy`
  files: a former file `X.npz` is now a folder `X/` with one file `K.npy` for
  each array `K`. The arrays are unchanged. (arXiv unpacks zip-format files,
  so `.npz` files cannot be kept as they are.) Before running the programs,
  run `python restore_npz.py` in this folder once. It writes each `X.npz`
  back next to the folder `X/`, with the same arrays; the programs then read
  their data as they are.
- In the original project the folders `B3_W_scheme_seven_data/code_m0/` and
  `code_m1/` were named `m0/` and `m1/`, and the programs refer to them by
  these names. Rename them before running these programs.
- Empty files (such as empty `stderr` logs) may be dropped by arXiv; they are
  listed in `MANIFEST.txt` with size 0.

## How the files were made

The programs were written and run by GPT-6 Astra (in Codex) and Claude Opus 5.5
under the author's direction (Remark B.1 of the paper). The author did not
check the programs line by line. The programs are included as they were run:

- they contain absolute Windows paths of the author's machine; to rerun them,
  adjust these paths;
- a few of them contain Chinese comments or strings (listed at the end); they
  were not changed.

Before the computations of Sections B.3, B.4 and the quadratic-coefficient part
of B.5, the predictions and pass/fail thresholds were written to files. These
files are included unchanged. Some are in Chinese. For each of them an English
translation is added; the translation is not the frozen file.

Not included, because of their size, and kept by the author: the stored
trajectories of Section B.3 (about 26 GB), the per-case analysis files of
Section B.3, and the file `all_points.csv.gz` (46 MB) of its final report.

## Contents

### `lean/` — Appendix A

The Lean 4 development, as an uncompressed source tree: the total theorem of
Appendix A.5 (`CompanionFinal.main_theorem`, whose only premise is the
mesh-uniform Crandall–Pazy estimate of the W-scheme) and the development for
Theorem 3.1 (`SLean`, unchanged from v1). Build instructions are in Appendix
A.4 and in `lean/README.md`. The folders `lean/referee/` and `lean/logs/` are
the referee notes and validation logs of v1 for Theorem 3.1, unchanged.

### `shared/`

`common.py`, `run_s.py`: finite element matrices, time integration and the
spectral representation of the S-scheme. Used by the programs of B.2, B.4 and
B.5 (Claude Opus 5.5).

### `B1_spurious_eigenpairs/` — Section B.1 (GPT-6 Astra)

- `code/F_certify.py`: rational interval enclosures of Table 8, Python standard
  library only. `code/F_float_check.py`: a floating-point cross-check of the
  same constants.
- `code/S1_numerics.py`: the pencil eigenvalues in double precision, the
  boundary determinant at 75 and 105 digits, and Table 9. Results in
  `numerics_S1/`.
- `code/S1_branch_scan.py`: the scan of the first optical branch for
  3 ≤ N ≤ 128 and N = 256, 512 (paragraph "The threshold"). Results in
  `numerics_N0/`.
- `*_run_*.json`, `*_stdout_*.log`, `*_stderr_*.log`: run records and output of
  each program.

### `B2_semigroup_constants/` — Section B.2, Table 10 (Claude Opus 5.5)

- `lean_range.py`: the witnesses of the S-scheme (Crandall–Pazy, Kato) for
  N = 512–4096 and the worst-case Kato values of both schemes for N = 128–512.
  The predictions are written at the top of the program.
- `cp_constants.py`: the Crandall–Pazy constant of the W-scheme, N = 64–512.
- `decay_constants.py`: the spectral bound and the decay constants 1.51 and
  1.68.

### `B3_W_scheme_seven_data/` — Section B.3, Tables 11–14, Figures 1–2 (GPT-6 Astra)

- `code_m0/`: the design stage (pilot runs, resource estimate).
- `code_m1/`: the production programs. `theta0_core.py` contains the W-scheme,
  the data and their normalization (lines 79–81), and the time integration;
  `run_batch1.py`, `worker.py` and `unattended_*.py` control the jobs;
  `analyze_case.py`, `aggregate.py`, `continuous_check.py` and
  `additional_checks.py` evaluate them.
- `run_records/calibration_frozen.json`: the frozen constants and predictions,
  SHA-256 `9034f021…` (cited in Section B.3). `design_frozen.json`: the frozen
  design. `logs/`: one log per job. The `*.jsonl` files are event and recovery
  records.
- `m0_records/`: integrity checks and pilot results of the design stage.
- `final_report/`: `summary.json` and the CSV tables behind Tables 11–14;
  `formal_aggregation/` holds the accepted samples (folders `accepted_*/`) used in
  Figure 2 and the fits, metrics and predictions; `build_data.py` produced
  them. `integrity.py` and `source_integrity.json` record the integrity
  checks of the sources.
- `figures/replot_figures.py`: draws Figures 1 and 2 from `final_report/`.

### `B4_fh_comparison/` — Section B.4, Tables 1, 15–17 (Claude Opus 5.5)

- `predictions_frozen_20261103.md`: the frozen predictions P1–P11, in Chinese,
  unchanged. Its SHA-256 `49C95C1A…` (cited in Section B.4) and the freezing
  time are in `predictions_frozen_20261103_sha256.txt`. English translation:
  `predictions_frozen_20261103_EN.md`.
- `fN_common.py`, `fN_job.py`, `fN_driver.py`: the computations;
  `fN_analyze.py`, `fN_summary.py`: the evaluation; `fN_P10_diag.py`: the
  diagnosis of the failed self-check P10 after the fact.
- `data/`: the spurious eigenmodes, the S-scheme results and the W-scheme
  trajectories at the observation times. `logs/`: program output.
  `results_N*.json`, `summary.json`, `summary_table.md`: the results.
  `diag_P10.json`: the P10 diagnosis.

### `B5_further/` — Section B.5, Tables 18–19, Table 4

- `quadratic_limit/` (paragraph "The limit of the quadratic coefficient").
  `bstar.py` computes 𝔟 ≈ 0.0094219 from the cell function. `neumann_check.py`
  compares the S-scheme with the candidate E for N ≤ 256 (Claude Opus 5.5).
  `predictions_frozen_20261101.md` (Chinese, unchanged; English translation
  `predictions_frozen_20261101_EN.md`) records the hypothesis found after the
  fact and the predictions for N = 512, 1024 written before those computations.
  `independent_check/`: an independent check by GPT-6 Astra in Codex, with its
  own frozen predictions (Chinese, unchanged, with an English translation). It
  computed the values for N = 32–1024 and the second mode given in the paper
  (`data/summary.json`, `data/P1_P4_comparisons.csv`). `corrector_check.py`
  (Claude Opus 5.5) checks its values at N = 512, 1024 with a separate program.
- `fixed_data/` (paragraph "Fixed data", Claude Opus 5.5):
  `fixed_data_contrast.py`, `linear_contrast*.py` and `short_time_modes.py`.
- `coarse_mesh_correction/` (Section 5, Table 4, and Table 19; Claude Opus
  5.5): `twomesh_pilot.py`. It reads the stored trajectories of Section B.3,
  which are not included.
- `running_times/` (Table 18; Claude Opus 5.5): `twomesh_timing.py`,
  `twomesh_parallel.py` and their outputs.

## Files with Chinese text

Kept unchanged:

- `B4_fh_comparison/predictions_frozen_20261103.md` and
  `predictions_frozen_20261103_sha256.txt` (frozen predictions and their hash
  record; English translation provided);
- `B5_further/quadratic_limit/predictions_frozen_20261101.md` and
  `independent_check/predictions_frozen_independent_check.txt` (frozen
  predictions; English translations provided);
- `B4_fh_comparison/fN_common.py` (one word in the first docstring),
  `shared/run_s.py` (file names in a provenance list),
  `B3_W_scheme_seven_data/code_m1/run_batch1.py` (one file name).

Files whose original names were Chinese were renamed; their content is
unchanged, so their SHA-256 is unchanged.


==> anc/lean/Companion.lean <==
module

public import Companion.Cell
public import Companion.CellBounds
public import Companion.CellInterval
public import Companion.Oscillation
public import Companion.Inverse
public import Companion.Extension
public import Companion.Constants


==> anc/lean/Companion/Audit.lean <==
module
public import Companion

#print axioms Companion.H0
#print axioms Companion.H1
#print axioms Companion.H2
#print axioms Companion.H3
#print axioms Companion.m
#print axioms Companion.mp
#print axioms Companion.q
#print axioms Companion.mode
#print axioms Companion.density
#print axioms Companion.hermite_basis
#print axioms Companion.mode_norm_sq
#print axioms Companion.value_partition
#print axioms Companion.slope_sum
#print axioms Companion.value_product
#print axioms Companion.slope_product
#print axioms Companion.mixed_product
#print axioms Companion.mp_eq
#print axioms Companion.hasDerivAt_m
#print axioms Companion.integral_mp
#print axioms Companion.integral_m_sq_mp
#print axioms Companion.integral_value_product_mp
#print axioms Companion.integral_slope_product_mp
#print axioms Companion.integral_mixed_product_mp
#print axioms Companion.integral_density
#print axioms Companion.integral_mode_norm_sq
#print axioms Companion.integral_density_mp
#print axioms Companion.integral_mode_norm_sq_mp
#print axioms Companion.cell_constant_closed
#print axioms Companion.integral_H3_sq
#print axioms Companion.slopeN
#print axioms Companion.slopeD
#print axioms Companion.slopeV
#print axioms Companion.slopeStar
#print axioms Companion.massPoly
#print axioms Companion.weightedPoly
#print axioms Companion.cellConstant
#print axioms Companion.critical_num_factor
#print axioms Companion.slopeN_factor
#print axioms Companion.slopeD_factor
#print axioms Companion.slope_rational
#print axioms Companion.cStar_decimal
#print axioms Companion.slopeN_derivative_negative
#print axioms Companion.hasDerivAt_slopeN
#print axioms Companion.slopeN_one
#print axioms Companion.slopeN_pos
#print axioms Companion.slopeN_antitone
#print axioms Companion.hasDerivAt_slopeD
#print axioms Companion.slopeD_derivative_positive
#print axioms Companion.slopeD_monotone
#print axioms Companion.slopeN_528
#print axioms Companion.slopeD_529
#print axioms Companion.slopeD_star_negative
#print axioms Companion.slopeStar_eq
#print axioms Companion.yStar_bounds
#print axioms Companion.y_decimal_bound
#print axioms Companion.first_factor_bound
#print axioms Companion.first_factor_decimal
#print axioms Companion.second_factor_bound
#print axioms Companion.second_factor_decimal
#print axioms Companion.bracket_product_bound
#print axioms Companion.bracket_positive
#print axioms Companion.weighted_factor
#print axioms Companion.massPoly_positive
#print axioms Companion.mode_mass_positive
#print axioms Companion.cellConstant_pos
#print axioms Companion.complexSlope
#print axioms Companion.unit_reciprocal
#print axioms Companion.complexSlope_real_formula
#print axioms Companion.complexSlope_star
#print axioms Companion.bRational
#print axioms Companion.bRational_enclosure
#print axioms Companion.cellConstant_eq_rational
#print axioms Companion.cellConstant_decimal
#print axioms Companion.rootU
#print axioms Companion.rootQ
#print axioms Companion.rootQuartic
#print axioms Companion.rootU_identity
#print axioms Companion.rootU_pos
#print axioms Companion.rootQ_expansion
#print axioms Companion.rootQuartic_certificate
#print axioms Companion.rootQuartic_pos
#print axioms Companion.rootQ_gt
#print axioms Companion.quadratic_a_pos
#print axioms Companion.rootQ_unit_circle
#print axioms Companion.root_margin
#print axioms Companion.quadratic_root_bound
#print axioms Companion.roots_unit_circle
#print axioms Companion.roots_all_frequencies
#print axioms Companion.quadratic_formulas_solve
#print axioms Companion.both_roots_all_frequencies
#print axioms Companion.integral_H0
#print axioms Companion.integral_H1
#print axioms Companion.integral_H2
#print axioms Companion.integral_H3
#print axioms Companion.six_q
#print axioms Companion.hasDerivAt_H1
#print axioms Companion.hasDerivAt_H2
#print axioms Companion.hasDerivAt_H3
#print axioms Companion.slope_derivative_sum
#print axioms Companion.value_derivative_sum
#print axioms Companion.cubic
#print axioms Companion.integral_cubic_reference
#print axioms Companion.integral_cell_substitution
#print axioms Companion.integral_cubic_cell
#print axioms Companion.nodal_derivative_integral
#print axioms Companion.nodal_first_moment
#print axioms Companion.trapezoid_peano_physical
#print axioms Companion.trapezoid_peano
#print axioms Companion.leftExtension
#print axioms Companion.extendedFunction
#print axioms Companion.leftExtension_mass
#print axioms Companion.extension_density_decomposition
#print axioms Companion.extension_mass
#print axioms Companion.extension_mass_normalized
#print axioms Companion.extension_agrees
#print axioms Companion.extension_constant_chain
#print axioms Companion.wStar_below_decimal
#print axioms Companion.doubled_frequency_margin
#print axioms Companion.frequency_230
#print axioms Companion.oscillation_198
#print axioms Companion.imaginary_margin_32
#print axioms Companion.real_margin_15
#print axioms Companion.real_margin_15_damping
#print axioms Companion.resolvent_margin_15
#print axioms Companion.derivative_energy_lower
#print axioms Companion.derivative_energy_lower_inv
#print axioms Companion.damping_exp_lower
#print axioms Companion.kato_time_constant
#print axioms Companion.kato_integrated_lower
#print axioms Companion.real_component_lower

-- Copied dependency declarations, retained without source changes.
#print axioms SLean.Algebra.assemble_value_row
#print axioms SLean.Algebra.assemble_slope_row
#print axioms SLean.Algebra.assemble_left_row
#print axioms SLean.Algebra.symbol_value
#print axioms SLean.Algebra.symbol_slope
#print axioms SLean.Algebra.symbol_det
#print axioms SLean.Algebra.q_reversal
#print axioms SLean.Algebra.symbolK_exp
#print axioms SLean.Algebra.symbolM_exp
#print axioms SLean.Algebra.bloch_dispersion
#print axioms SLean.Algebra.bloch_dispersion_iff
#print axioms SLean.Algebra.q_exp_dispersion
#print axioms SLean.Algebra.symbol_first_row
#print axioms SLean.Algebra.symbol_kernel
#print axioms SLean.Algebra.mode_value
#print axioms SLean.Algebra.mode_slope
#print axioms SLean.Algebra.exact_mode_value
#print axioms SLean.Algebra.exact_mode_slope
#print axioms SLean.Algebra.mode_left
#print axioms SLean.Dof
#print axioms SLean.Vector
#print axioms SLean.valueRow
#print axioms SLean.slopeRow
#print axioms SLean.nodeU
#print axioms SLean.nodeW
#print axioms SLean.elementRows
#print axioms SLean.elementVector
#print axioms SLean.elementRow
#print axioms SLean.assemblyRows
#print axioms SLean.assemble
#print axioms SLean.K
#print axioms SLean.M
#print axioms SLean.pencil
#print axioms SLean.IsEigenvalue
#print axioms SLean.pack
#print axioms SLean.Algebra.dof_card
#print axioms SLean.Algebra.elementRow_apply
#print axioms SLean.Algebra.assemble_apply
#print axioms SLean.Algebra.pencil_eq_assemble
#print axioms SLean.Algebra.pencil_value_row
#print axioms SLean.Algebra.pencil_left_row
#print axioms SLean.Algebra.pencil_slope_row
#print axioms SLean.Algebra.nodeU_pack
#print axioms SLean.Algebra.nodeW_pack
#print axioms SLean.Algebra.matrix_equations_iff
#print axioms SLean.Algebra.pack_satisfies_matrix
#print axioms SLean.Cert.denLower
#print axioms SLean.Cert.denUpper
#print axioms SLean.Cert.aLower
#print axioms SLean.Cert.aUpper
#print axioms SLean.Cert.sLower
#print axioms SLean.Cert.sUpper
#print axioms SLean.Cert.wLower
#print axioms SLean.Cert.wUpper
#print axioms SLean.Cert.deltaLower
#print axioms SLean.Cert.deltaUpper
#print axioms SLean.Cert.separationLower
#print axioms SLean.Cert.separationUpper
#print axioms SLean.Cert.w2Lower
#print axioms SLean.Cert.w2Upper
#print axioms SLean.Cert.branch_signLower
#print axioms SLean.Cert.branch_signUpper
#print axioms SLean.Cert.critical_data_bounds
#print axioms SLean.Cert.aCS
#print axioms SLean.Cert.bCS
#print axioms SLean.Cert.deltaCS
#print axioms SLean.Cert.pCS
#print axioms SLean.Cert.gCS
#print axioms SLean.Cert.hCS
#print axioms SLean.Cert.optical
#print axioms SLean.Cert.criticalPolynomial
#print axioms SLean.Cert.criticalDen
#print axioms SLean.Cert.criticalNum
#print axioms SLean.Cert.criticalRatio
#print axioms SLean.Cert.cLo
#print axioms SLean.Cert.cHi
#print axioms SLean.Cert.critical_endpoint_signs
#print axioms SLean.Cert.exists_critical_c
#print axioms SLean.Cert.cStar
#print axioms SLean.Cert.sStar
#print axioms SLean.Cert.thetaStar
#print axioms SLean.Cert.wStar
#print axioms SLean.Cert.etaStar
#print axioms SLean.Cert.zStar
#print axioms SLean.Cert.cStar_bounds
#print axioms SLean.Cert.cStar_critical
#print axioms SLean.Cert.cStar_unit
#print axioms SLean.Cert.sStar_pos
#print axioms SLean.Cert.cStar_sq_add_sStar_sq
#print axioms SLean.Cert.thetaStar_range
#print axioms SLean.Cert.cos_thetaStar
#print axioms SLean.Cert.sin_thetaStar
#print axioms SLean.Cert.zStar_exp
#print axioms SLean.Cert.zStar_ne_zero
#print axioms SLean.Cert.stationary_elimination
#print axioms SLean.Cert.stationary_relation
#print axioms SLean.Cert.Enclosed
#print axioms SLean.Cert.enclosed_const
#print axioms SLean.Cert.enclosed_weaken
#print axioms SLean.Cert.enclosed_add
#print axioms SLean.Cert.enclosed_neg
#print axioms SLean.Cert.enclosed_sub
#print axioms SLean.Cert.enclosed_linear
#print axioms SLean.Cert.enclosed_mul
#print axioms SLean.Cert.enclosed_pow_two
#print axioms SLean.Cert.enclosed_pow_three
#print axioms SLean.Cert.enclosed_inv_pos
#print axioms SLean.Cert.enclosed_inv_neg
#print axioms SLean.Cert.enclosed_sq
#print axioms SLean.Cert.enclosed_sqrt
#print axioms SLean.Cert.criticalDen_ne_zero
#print axioms SLean.Cert.aStar_pos
#print axioms SLean.Cert.sStar_bounds
#print axioms SLean.Cert.wStar_bounds
#print axioms SLean.Cert.deltaStar_pos
#print axioms SLean.Cert.separation_bounds
#print axioms SLean.Cert.curvature_expression_bounds
#print axioms SLean.Cert.negative_branch_sign
#print axioms SLean.Cert.pStar_zero
#print axioms SLean.Cert.gStar_zero
#print axioms SLean.Cert.optical_thetaStar
#print axioms SLean.Cert.wStar_neg
#print axioms SLean.Cert.omegaStar_bounds
#print axioms SLean.Cert.etaStar_close_center
#print axioms SLean.Cert.etaStar_in_pilot_disk
#print axioms SLean.Cert.critical_neighborhood_in_pilot
#print axioms SLean.elementM
#print axioms SLean.elementK
#print axioms SLean.elementPencil
#print axioms SLean.valueResidual
#print axioms SLean.slopeResidual
#print axioms SLean.leftResidual
#print axioms SLean.q
#print axioms SLean.denominator
#print axioms SLean.W
#print axioms SLean.B
#print axioms SLean.dispersionCS
#print axioms SLean.P
#print axioms SLean.symbolK
#print axioms SLean.symbolM
#print axioms SLean.symbolPencil
#print axioms SLean.blochK
#print axioms SLean.blochM
#print axioms SLean.Hermite.basisPoly
#print axioms SLean.Hermite.basis
#print axioms SLean.Hermite.dBasis
#print axioms SLean.Hermite.ddBasis
#print axioms SLean.Hermite.hasDerivAt_basis
#print axioms SLean.Hermite.hasDerivAt_dBasis
#print axioms SLean.Hermite.nodal_values
#print axioms SLean.Hermite.reference_mass
#print axioms SLean.Hermite.reference_stiffness
#print axioms SLean.Hermite.integratedM
#print axioms SLean.Hermite.integratedK
#print axioms SLean.Hermite.integratedM_eq
#print axioms SLean.Hermite.integratedK_eq
#print axioms SLean.Hermite.assembled_integratedM
#print axioms SLean.Hermite.assembled_integratedK
#print axioms SLean.Pilots.C3.center
#print axioms SLean.Pilots.C3.parameterDisk
#print axioms SLean.Pilots.C3.rootDisk
#print axioms SLean.Pilots.C3.c0
#print axioms SLean.Pilots.C3.c1
#print axioms SLean.Pilots.C3.c2
#print axioms SLean.Pilots.C3.c3
#print axioms SLean.Pilots.C3.c4
#print axioms SLean.Pilots.C3.T
#print axioms SLean.Pilots.C3.q_coefficients
#print axioms SLean.Pilots.C3.center_norm
#print axioms SLean.Pilots.C3.parameter_norm
#print axioms SLean.Pilots.C3.c0_center
#print axioms SLean.Pilots.C3.c1_center
#print axioms SLean.Pilots.C3.coefficient_bounds
#print axioms SLean.Pilots.C3.c1_ne_zero
#print axioms SLean.Pilots.C3.mem_rootDisk
#print axioms SLean.Pilots.C3.mapsTo
#print axioms SLean.Pilots.C3.power_difference
#print axioms SLean.Pilots.C3.contraction_bound
#print axioms SLean.Pilots.C3.contracting
#print axioms SLean.Pilots.C3.fixedPoint_iff_root
#print axioms SLean.Pilots.C3.unique_inner_root


==> anc/lean/Companion/Cell.lean <==
module
public import SLean.Hermite.Element
public import Mathlib.Tactic
@[expose] public section
set_option autoImplicit false
namespace Companion
noncomputable section

/-- Hermite value basis, (3.1); companion.tex, lines 478-482. -/
def H0 (r : ℝ) := 1 - 3*r^2 + 2*r^3
/-- Hermite left slope basis, (3.1); companion.tex, lines 478-482. -/
def H1 (r : ℝ) := r - 2*r^2 + r^3
/-- Hermite right value basis, (3.1); companion.tex, lines 478-482. -/
def H2 (r : ℝ) := 3*r^2 - 2*r^3
/-- Hermite right slope basis, (3.1); companion.tex, lines 478-482. -/
def H3 (r : ℝ) := -r^2 + r^3
/-- Cell polynomial m, Section 4.4; companion.tex, lines 480-481,1224. -/
def m (r : ℝ) := r - 3*r^2 + 2*r^3
/-- Derivative of m, Section 4.4; companion.tex, line 1223. -/
def mp (r : ℝ) := 1 - 6*r + 6*r^2
/-- Cell polynomial q, Section 4.4; companion.tex, line 1223. -/
def q (r : ℝ) := r*(1-r)
/-- Bloch cell profile p, Section 4.4; companion.tex, lines 1106-1112, 1215. -/
def mode (c s v r : ℝ) : ℂ :=
  H0 r + Complex.I * v * H1 r +
    ((c : ℂ) + Complex.I * s) * (H2 r + Complex.I * v * H3 r)
/-- Expanded squared modulus, Section 4.4; companion.tex, lines 1215-1218. -/
def density (c s v r : ℝ) :=
  H0 r^2 + H2 r^2 + 2*c*H0 r*H2 r +
  v^2*(H1 r^2 + H3 r^2 + 2*c*H1 r*H3 r) +
  2*v*s*(H1 r*H2 r-H0 r*H3 r)

/-- Identification with the certified Hermite basis (3.1); lines 478-482. -/
theorem hermite_basis (r : ℝ) :
    H0 r = SLean.Hermite.basis 0 r ∧ H1 r = SLean.Hermite.basis 1 r ∧
    H2 r = SLean.Hermite.basis 2 r ∧ H3 r = SLean.Hermite.basis 3 r := by
  norm_num [H0,H1,H2,H3,SLean.Hermite.basis,SLean.Hermite.basisPoly]

/-- Section 4.4, squared-modulus expansion; companion.tex, lines 1215-1218. -/
theorem mode_norm_sq (c s v r : ℝ) (hcs : c^2+s^2=1) :
    ‖mode c s v r‖^2 = density c s v r := by
  rw [← Complex.normSq_eq_norm_sq]
  simp only [mode, Complex.normSq_apply, Complex.add_re, Complex.mul_re,
    Complex.ofReal_re, Complex.I_re, Complex.ofReal_im, Complex.I_im,
    Complex.add_im, Complex.mul_im, zero_mul, mul_zero, zero_add, add_zero,
    one_mul, sub_zero]
  unfold density
  linear_combination (H2 r^2+v^2*H3 r^2)*hcs

/-- Section 4.4; companion.tex, line 1224. -/
theorem value_partition (r : ℝ) : H0 r+H2 r=1 := by unfold H0 H2; ring
/-- Section 4.4; companion.tex, line 1224. -/
theorem slope_sum (r : ℝ) : H1 r+H3 r=m r := by unfold H1 H3 m; ring
/-- Section 4.4; companion.tex, line 1229. -/
theorem value_product (r : ℝ) : H0 r*H2 r=q r^2*(3+4*q r) := by
  unfold H0 H2 q; ring
/-- Section 4.4; companion.tex, line 1229. -/
theorem slope_product (r : ℝ) : H1 r*H3 r= -q r^3 := by
  unfold H1 H3 q; ring
/-- Section 4.4; companion.tex, line 1230. -/
theorem mixed_product (r : ℝ) : H1 r*H2 r-H0 r*H3 r=q r^2*(1+4*q r) := by
  unfold H0 H1 H2 H3 q; ring
/-- Section 4.4; companion.tex, line 1223. -/
theorem mp_eq (r : ℝ) : mp r=1-6*q r := by unfold mp q; ring
/-- Section 4.4, derivative of m; companion.tex, line 1223. -/
theorem hasDerivAt_m (r : ℝ) : HasDerivAt m (mp r) r := by
  convert (((hasDerivAt_id r).sub ((hasDerivAt_pow 2 r).const_mul 3)).add
    ((hasDerivAt_pow 3 r).const_mul 2)) using 1 <;> (try funext x) <;> (try dsimp [m,mp]) <;> ring

/-- Section 4.4, vanishing first moment; companion.tex, line 1231. -/
theorem integral_mp : (∫ r in (0:ℝ)..1, mp r)=0 := by
  unfold mp; ring_nf
  simp (disch := (apply Continuous.intervalIntegrable; fun_prop))
    [intervalIntegral.integral_add,intervalIntegral.integral_sub,
     intervalIntegral.integral_mul_const,integral_pow] <;> norm_num
/-- Section 4.4, vanishing cubic boundary term; companion.tex, line 1231. -/
theorem integral_m_sq_mp : (∫ r in (0:ℝ)..1, m r^2*mp r)=0 := by
  unfold m mp; ring_nf
  simp (disch := (apply Continuous.intervalIntegrable; fun_prop))
    [intervalIntegral.integral_add,intervalIntegral.integral_sub,
     intervalIntegral.integral_mul_const,integral_pow] <;> norm_num
/-- Section 4.4, value moment; companion.tex, line 1234. -/
theorem integral_value_product_mp : (∫ r in (0:ℝ)..1, H0 r*H2 r*mp r)= -4/105 := by
  unfold H0 H2 mp; ring_nf
  simp (disch := (apply Continuous.intervalIntegrable; fun_prop))
    [intervalIntegral.integral_add,intervalIntegral.integral_sub,
     intervalIntegral.integral_mul_const,integral_pow] <;> norm_num
/-- Section 4.4, slope moment; companion.tex, line 1235. -/
theorem integral_slope_product_mp : (∫ r in (0:ℝ)..1, H1 r*H3 r*mp r)=1/420 := by
  unfold H1 H3 mp; ring_nf
  simp (disch := (apply Continuous.intervalIntegrable; fun_prop))
    [intervalIntegral.integral_add,intervalIntegral.integral_sub,
     intervalIntegral.integral_mul_const,integral_pow] <;> norm_num
/-- Section 4.4, mixed moment; companion.tex, line 1236. -/
theorem integral_mixed_product_mp :
    (∫ r in (0:ℝ)..1, (H1 r*H2 r-H0 r*H3 r)*mp r)= -2/105 := by
  unfold H0 H1 H2 H3 mp; ring_nf
  simp (disch := (apply Continuous.intervalIntegrable; fun_prop))
    [intervalIntegral.integral_add,intervalIntegral.integral_sub,
     intervalIntegral.integral_mul_const,integral_pow] <;> norm_num

/-- Section 4.4, mass polynomial; companion.tex, line 1221. -/
theorem integral_density (c s v : ℝ) :
    420*(∫ r in (0:ℝ)..1, density c s v r)=312+108*c+(8-6*c)*v^2+52*v*s := by
  unfold density H0 H1 H2 H3; ring_nf
  simp (disch := (apply Continuous.intervalIntegrable; fun_prop))
    [intervalIntegral.integral_add,intervalIntegral.integral_sub,
     intervalIntegral.integral_mul_const,integral_pow]
  ring
/-- Section 4.4, actual profile mass; companion.tex, line 1221. -/
theorem integral_mode_norm_sq (c s v : ℝ) (hcs : c^2+s^2=1) :
    420*(∫ r in (0:ℝ)..1, ‖mode c s v r‖^2)=312+108*c+(8-6*c)*v^2+52*v*s := by
  simp_rw [mode_norm_sq c s v _ hcs]
  exact integral_density c s v

/-- Section 4.4, weighted mass; companion.tex, line 1240. -/
theorem integral_density_mp (c s v : ℝ) :
    210*(∫ r in (0:ℝ)..1, density c s v r*mp r)=(1-c)*(16-v^2)-8*v*s := by
  unfold density H0 H1 H2 H3 mp; ring_nf
  simp (disch := (apply Continuous.intervalIntegrable; fun_prop))
    [intervalIntegral.integral_add,intervalIntegral.integral_sub,
     intervalIntegral.integral_mul_const,integral_pow]
  ring
/-- Section 4.4, weighted actual profile mass; companion.tex, line 1240. -/
theorem integral_mode_norm_sq_mp (c s v : ℝ) (hcs : c^2+s^2=1) :
    210*(∫ r in (0:ℝ)..1, ‖mode c s v r‖^2*mp r)=(1-c)*(16-v^2)-8*v*s := by
  simp_rw [mode_norm_sq c s v _ hcs]
  exact integral_density_mp c s v

/-- Closed cell constant (4.10); companion.tex, lines 1243-1245. -/
theorem cell_constant_closed (c s v : ℝ) (hcs : c^2+s^2=1) :
    (1/2:ℝ)*(∫ r in (0:ℝ)..1, ‖mode c s v r‖^2*mp r) /
      (∫ r in (0:ℝ)..1, ‖mode c s v r‖^2) =
    ((1-c)*(16-v^2)-8*v*s)/(312+108*c+(8-6*c)*v^2+52*v*s) := by
  rw [← integral_mode_norm_sq c s v hcs, ← integral_mode_norm_sq_mp c s v hcs]
  ring

/-- Lemma 4.7, endpoint extension mass; companion.tex, lines 1319-1321. -/
theorem integral_H3_sq : (∫ r in (0:ℝ)..1, H3 r^2)=1/105 := by
  unfold H3; ring_nf
  simp (disch := (apply Continuous.intervalIntegrable; fun_prop))
    [intervalIntegral.integral_add,intervalIntegral.integral_sub,
     intervalIntegral.integral_mul_const,integral_pow] <;> norm_num
end
end Companion


==> anc/lean/Companion/CellBounds.lean <==
module
public import Companion.Cell
public import SLean.Cert.Stationary
@[expose] public section
set_option autoImplicit false
namespace Companion
noncomputable section
open SLean.Cert

/-- Numerator N in Section 4.4; companion.tex, line 1249. -/
def slopeN (c : ℝ) := 14664-228*c-1836*c^2
/-- Denominator D in Section 4.4; companion.tex, line 1250. -/
def slopeD (c : ℝ) := -5031+7410*c+1353*c^2-582*c^3
/-- Real slope quotient v in Section 4.4; companion.tex, line 1249. -/
def slopeV (c : ℝ) := slopeN c / slopeD c
/-- Real slope at the certified stationary point, (3.7); lines 552-553, 1106-1109. -/
def slopeStar : ℝ := wStar*(312+108*cStar)/(2-2*cStar-26*wStar*sStar)
/-- Cell mass polynomial, Section 4.4; companion.tex, line 1221. -/
def massPoly (c s v : ℝ) := 312+108*c+(8-6*c)*v^2+52*v*s
/-- Cell numerator, Section 4.4; companion.tex, line 1240. -/
def weightedPoly (c s v : ℝ) := (1-c)*(16-v^2)-8*v*s
/-- Cell constant from its integrals, (4.10); companion.tex, lines 1213,1243-1245. -/
def cellConstant : ℝ :=
  (1/2:ℝ)*(∫ r in (0:ℝ)..1, ‖mode cStar sStar slopeStar r‖^2*mp r)/
    (∫ r in (0:ℝ)..1, ‖mode cStar sStar slopeStar r‖^2)

/-- Critical numerator factorization; companion.tex, line 1247. -/
theorem critical_num_factor (c : ℝ) :
    criticalNum c=2*(1-c)*(47-17*c) := by unfold criticalNum; ring
/-- Slope numerator factorization; companion.tex, lines 1247-1250. -/
theorem slopeN_factor (c : ℝ) : slopeN c=(47-17*c)*(312+108*c) := by
  unfold slopeN; ring
/-- Denominator after cancelling the critical numerator; lines 1247-1250. -/
theorem slopeD_factor (c : ℝ) :
    slopeD c=criticalDen c-26*(47-17*c)*(1-c^2) := by
  unfold slopeD criticalDen; ring
/-- Real slope reduction from (3.5) and (3.7); companion.tex, lines 1246-1250. -/
theorem slope_rational (c s : ℝ) (hcs : c^2+s^2=1)
    (hc : c≠1) (hd : slopeD c≠0) (hr : criticalDen c≠0) :
    (criticalRatio c*s)*(312+108*c)/(2-2*c-26*(criticalRatio c*s)*s)
      =s*slopeV c := by
  have hs : s^2=1-c^2 := by linarith
  have hden : 2-2*c-26*(criticalRatio c*s)*s =
      2*(1-c)*slopeD c/criticalDen c := by
    calc
      _ = (2*(1-c)*criticalDen c-26*criticalNum c*s^2)/criticalDen c := by
        unfold criticalRatio; field_simp <;> ring
      _ = _ := by rw [hs,critical_num_factor,slopeD_factor]; ring
  rw [hden]
  unfold criticalRatio slopeV
  rw [critical_num_factor,slopeN_factor]
  have h1 : 1-c≠0 := sub_ne_zero.mpr (Ne.symm hc)
  field_simp
  <;> ring

/-- Certified point lies in the short decimal interval; companion.tex, line 1260. -/
theorem cStar_decimal : (528/1000:ℝ)≤cStar ∧ cStar≤529/1000 := by
  have h:=cStar_bounds
  norm_num [Enclosed,cLo,cHi] at h
  constructor <;> linarith
/-- N decreases on [0,1]; companion.tex, line 1261. -/
theorem slopeN_derivative_negative (c : ℝ) (hc : 0≤c) :
    -228-3672*c<0 := by linarith
/-- N has the asserted derivative; companion.tex, line 1261. -/
theorem hasDerivAt_slopeN (c : ℝ) :
    HasDerivAt slopeN (-228-3672*c) c := by
  convert (((hasDerivAt_const c (14664:ℝ)).sub ((hasDerivAt_id c).const_mul 228)).sub
    ((hasDerivAt_pow 2 c).const_mul 1836)) using 1 <;> (try funext x) <;> (try dsimp [slopeN]) <;> ring
/-- N at one, Section 4.4; companion.tex, line 1261. -/
theorem slopeN_one : slopeN 1=12600 := by norm_num [slopeN]
/-- N is positive on [0,1]; companion.tex, lines 1261-1262. -/
theorem slopeN_pos (c : ℝ) (hc0 : 0≤c) (hc1 : c≤1) : 0<slopeN c := by
  have hsq : c^2≤1 := by nlinarith [mul_nonneg hc0 (sub_nonneg.mpr hc1)]
  unfold slopeN; nlinarith
/-- Monotonic comparison for N on [0,1]; companion.tex, lines 1261-1263. -/
theorem slopeN_antitone (x y : ℝ) (hx : 0≤x) (hxy : x≤y) :
    slopeN y≤slopeN x := by
  unfold slopeN
  nlinarith [mul_nonneg (sub_nonneg.mpr hxy) (show 0≤y+x by linarith)]
/-- D has the asserted derivative; companion.tex, line 1262. -/
theorem hasDerivAt_slopeD (c : ℝ) :
    HasDerivAt slopeD (7410+2706*c-1746*c^2) c := by
  convert ((((hasDerivAt_const c (-5031:ℝ)).add ((hasDerivAt_id c).const_mul 7410)).add
    ((hasDerivAt_pow 2 c).const_mul 1353)).sub
    ((hasDerivAt_pow 3 c).const_mul 582)) using 1 <;> (try funext x) <;> (try dsimp [slopeD]) <;> ring
/-- D increases on [0,1]; companion.tex, line 1262. -/
theorem slopeD_derivative_positive (c : ℝ) (hc0 : 0≤c) (hc1 : c≤1) :
    0<7410+2706*c-1746*c^2 := by
  nlinarith [mul_nonneg hc0 (sub_nonneg.mpr hc1)]
/-- Monotonic comparison for D on [0,1]; companion.tex, lines 1262-1263. -/
theorem slopeD_monotone (x y : ℝ) (hx : 0≤x) (hxy : x≤y) (hy : y≤1) :
    slopeD x≤slopeD y := by
  have hy0 : 0≤y := hx.trans hxy
  have hx1 : x≤1 := hxy.trans hy
  have hx2 : x^2≤1 := by nlinarith [mul_nonneg hx (sub_nonneg.mpr hx1)]
  have hy2 : y^2≤1 := by nlinarith [mul_nonneg hy0 (sub_nonneg.mpr hy)]
  have hxy1 : x*y≤1 := by nlinarith [mul_nonneg (sub_nonneg.mpr hx1) hy0]
  have hp : 0≤7410+1353*(y+x)-582*(y^2+y*x+x^2) := by nlinarith
  have hprod := mul_nonneg (sub_nonneg.mpr hxy) hp
  unfold slopeD; nlinarith [hprod]
/-- Upper endpoint evaluation of N; companion.tex, line 1263. -/
theorem slopeN_528 : slopeN (528/1000)<14032 := by norm_num [slopeN]
/-- Upper endpoint evaluation of D; companion.tex, line 1263. -/
theorem slopeD_529 : slopeD (529/1000)< -818 := by norm_num [slopeD]
/-- D at the certified point is strictly negative; companion.tex, lines 1260-1264. -/
theorem slopeD_star_negative : slopeD cStar< -818 := by
  exact lt_of_le_of_lt (slopeD_monotone cStar (529/1000)
    (by linarith [cStar_decimal.1]) cStar_decimal.2 (by norm_num)) slopeD_529
/-- Slope at the certified stationary point; companion.tex, lines 1246-1250. -/
theorem slopeStar_eq : slopeStar=sStar*slopeV cStar := by
  exact slope_rational cStar sStar cStar_sq_add_sStar_sq
    (ne_of_lt cStar_unit.2) (ne_of_lt (lt_trans slopeD_star_negative (by norm_num)))
    criticalDen_ne_zero

/-- The rational bound for y, Section 4.4; companion.tex, line 1264. -/
theorem yStar_bounds : 0< -slopeV cStar ∧ -slopeV cStar<14032/818 := by
  have hn : 0<slopeN cStar := slopeN_pos cStar (by linarith [cStar_decimal.1])
    (by linarith [cStar_decimal.2])
  have hnu : slopeN cStar<14032 :=
    lt_of_le_of_lt (slopeN_antitone (528/1000) cStar (by norm_num) cStar_decimal.1) slopeN_528
  have hd := slopeD_star_negative
  have hd0 : 0< -slopeD cStar := by linarith
  have he : -slopeV cStar=slopeN cStar/(-slopeD cStar) := by unfold slopeV; ring
  rw [he]
  constructor
  · exact div_pos hn hd0
  · apply (div_lt_iff₀ hd0).mpr
    nlinarith
/-- Rational-to-decimal simplification, Section 4.4; companion.tex, line 1264. -/
theorem y_decimal_bound : (14032/818:ℝ)<1716/100 := by norm_num
/-- First bracket factor, Section 4.4; companion.tex, line 1264. -/
theorem first_factor_bound (c y : ℝ) (hc : 528/1000≤c) (hc1 : c<1)
    (hy0 : 0<y) (hy : y<1716/100) :
    (1-c)*y-8 < (472/1000)*(1716/100)-8 := by
  have := mul_lt_mul_of_pos_left hy (sub_pos.mpr hc1)
  nlinarith
/-- Endpoint arithmetic for the first factor; companion.tex, line 1264. -/
theorem first_factor_decimal : (472/1000:ℝ)*(1716/100)-8<1/10 := by norm_num
/-- Second bracket factor, Section 4.4; companion.tex, line 1265. -/
theorem second_factor_bound (c y : ℝ) (hc0 : 0≤c) (hc : c≤529/1000)
    (hy0 : 0<y) (hy : y<1716/100) :
    0<(1+c)*y ∧ (1+c)*y<(1529/1000)*(1716/100) := by
  constructor
  · positivity
  · have := mul_lt_mul_of_pos_left hy (show 0<1+c by linarith)
    nlinarith
/-- Endpoint arithmetic for the second factor; companion.tex, line 1265. -/
theorem second_factor_decimal : (1529/1000:ℝ)*(1716/100)<27 := by norm_num
/-- Product bound including a negative first factor; companion.tex, lines 1265-1266. -/
theorem bracket_product_bound (a b : ℝ) (ha : a<1/10) (hb0 : 0<b) (hb : b<27) :
    b*a<27/10 := by
  have := mul_pos hb0 (sub_pos.mpr ha)
  nlinarith
/-- Positive bracket, Section 4.4; companion.tex, line 1266. -/
theorem bracket_positive (c y : ℝ) (hc : 528/1000≤c ∧ c≤529/1000)
    (hy : 0<y ∧ y<1716/100) :
    0<16-(1+c)*y*((1-c)*y-8) := by
  have ha := lt_trans (first_factor_bound c y hc.1 (by linarith [hc.2]) hy.1 hy.2)
    first_factor_decimal
  have hb := second_factor_bound c y (by linarith [hc.1]) hc.2 hy.1 hy.2
  have hp := bracket_product_bound _ _ ha hb.1 (lt_trans hb.2 second_factor_decimal)
  linarith

/-- Exact positive-numerator reduction, Section 4.4; companion.tex, line 1258. -/
theorem weighted_factor (c s y : ℝ) (hcs : c^2+s^2=1) :
    weightedPoly c s (-s*y)=(1-c)*(16-(1+c)*y*((1-c)*y-8)) := by
  unfold weightedPoly
  linear_combination (c-1)*y^2*hcs+8*y*hcs
/-- The cell mass is positive for every real slope on the unit circle; companion.tex, line 1267. -/
theorem massPoly_positive (c s v : ℝ) (hc : c≤1) (hcs : c^2+s^2=1) :
    0<massPoly c s v := by
  have ha : 0<8-6*c := by linarith
  have hid : 4*(8-6*c)*massPoly c s v =
      (2*(8-6*c)*v+52*s)^2+7280-4032*c+112*c^2 := by
    unfold massPoly
    linear_combination -2704*hcs
  have hp : 0<4*(8-6*c)*massPoly c s v := by
    nlinarith [sq_nonneg (2*(8-6*c)*v+52*s),sq_nonneg c]
  exact (mul_pos_iff.mp hp).resolve_right (by intro h; nlinarith [h.1]) |>.2
/-- Positivity of the actual mass integral; companion.tex, line 1267. -/
theorem mode_mass_positive (c s v : ℝ) (hc : c≤1) (hcs : c^2+s^2=1) :
    0<(∫ r in (0:ℝ)..1, ‖mode c s v r‖^2) := by
  have h := massPoly_positive c s v hc hcs
  have he := integral_mode_norm_sq c s v hcs
  unfold massPoly at h
  linarith
/-- The positive cell constant (4.11); companion.tex, lines 1254,1260-1268. -/
theorem cellConstant_pos : 0<cellConstant := by
  have hb := bracket_positive cStar (-slopeV cStar) cStar_decimal
    ⟨yStar_bounds.1,lt_trans yStar_bounds.2 y_decimal_bound⟩
  have hw : 0<weightedPoly cStar sStar slopeStar := by
    have he : slopeStar= -sStar*(-slopeV cStar) := by rw [slopeStar_eq]; ring
    rw [he,weighted_factor _ _ _ cStar_sq_add_sStar_sq]
    exact mul_pos (sub_pos.mpr cStar_unit.2) hb
  have hm := massPoly_positive cStar sStar slopeStar (le_of_lt cStar_unit.2)
    cStar_sq_add_sStar_sq
  unfold cellConstant
  rw [cell_constant_closed _ _ _ cStar_sq_add_sStar_sq]
  exact div_pos hw hm

/-- Slope ratio (3.7), companion.tex, lines 552-553. -/
def complexSlope (z η : ℂ) :=
  η*(312+54*(z+z⁻¹))/((2-(z+z⁻¹))+13*η*(z-z⁻¹))
/-- The reciprocal on the unit circle, used in (3.7); companion.tex, lines 552-553. -/
theorem unit_reciprocal (c s : ℝ) (hcs : c^2+s^2=1) :
    ((c:ℂ)+Complex.I*s)⁻¹=(c:ℂ)-Complex.I*s := by
  apply inv_eq_of_mul_eq_one_right
  apply Complex.ext <;> simp <;> nlinarith
/-- Derivation of the real slope from (3.7); companion.tex, lines 552-553,1106-1109. -/
theorem complexSlope_real_formula (c s w : ℝ) (hcs : c^2+s^2=1) :
    complexSlope ((c:ℂ)+Complex.I*s) (Complex.I*w) =
      Complex.I*(w*(312+108*c)/(2-2*c-26*w*s):ℝ) := by
  unfold complexSlope
  rw [unit_reciprocal c s hcs]
  have he : 2-((c:ℂ)+Complex.I*s+((c:ℂ)-Complex.I*s))+
      13*(Complex.I*w)*((c:ℂ)+Complex.I*s-((c:ℂ)-Complex.I*s)) =
      ((2-2*c-26*w*s:ℝ):ℂ) := by
    push_cast
    calc
      _ = 2-2*(c:ℂ)+26*Complex.I^2*w*s := by ring
      _ = _ := by rw [Complex.I_sq]; ring
  rw [he]
  push_cast
  ring
/-- The certified slope is the real coefficient of the paper's complex slope;
(3.7), companion.tex, lines 552-553,1106-1109. -/
theorem complexSlope_star :
    complexSlope zStar etaStar=Complex.I*(slopeStar:ℂ) := by
  simpa [zStar,etaStar,slopeStar,mul_comm] using
    complexSlope_real_formula cStar sStar wStar cStar_sq_add_sStar_sq

end
end Companion


==> anc/lean/Companion/CellInterval.lean <==
module
public import Companion.CellBounds
@[expose] public section
set_option autoImplicit false
set_option maxRecDepth 4096
namespace Companion
noncomputable section
open SLean.Cert

/-- Rational form after eliminating s squared, (4.10); companion.tex, lines 1243-1250. -/
def bRational (c : ℝ) :=
  ((1-c)*(16-(1-c^2)*(slopeV c)^2)-8*(1-c^2)*slopeV c)/
    (312+108*c+(8-6*c)*(1-c^2)*(slopeV c)^2+52*(1-c^2)*slopeV c)

/-- Rational enclosure for the optional decimal bound, Section 4.4;
companion.tex, line 1268. Every interval operation is proved in the kernel. -/
theorem bRational_enclosure (c : ℝ) (hc : Enclosed c cLo cHi) :
    Enclosed (bRational c) (9421/1000000) (9422/1000000) := by
  let t0 : ℝ := (228)*c
  have ht0 : Enclosed t0 (30128332440263/250000000000) (120513329761053/1000000000000) := enclosed_mul (enclosed_const ((228) : ℝ)) hc (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t1 : ℝ := (14664)-t0
  have ht1 : Enclosed t1 (14543486670238947/1000000000000) (3635871667559737/250000000000) := enclosed_sub (enclosed_const ((14664) : ℝ)) ht0 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t2 : ℝ := c^2
  have ht2 : Enclosed t2 (55876664551/200000000000) (69845830689/250000000000) := enclosed_pow_two hc (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t3 : ℝ := (1836)*t2
  have ht3 : Enclosed t3 (25647389028909/50000000000) (32059236286251/62500000000) := enclosed_mul (enclosed_const ((1836) : ℝ)) ht2 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t4 : ℝ := t1-t3
  have ht4 : Enclosed t4 (14030538889658931/1000000000000) (438454340301899/31250000000) := enclosed_sub ht1 ht3 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t5 : ℝ := (7410)*c
  have ht5 : Enclosed t5 (1958341608617103/500000000000) (1958341608617111/500000000000) := enclosed_mul (enclosed_const ((7410) : ℝ)) hc (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t6 : ℝ := (-5031)+t5
  have ht6 : Enclosed t6 (-557158391382897/500000000000) (-557158391382889/500000000000) := enclosed_add (enclosed_const ((-5031) : ℝ)) ht5 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t7 : ℝ := c^2
  have ht7 : Enclosed t7 (55876664551/200000000000) (69845830689/250000000000) := enclosed_pow_two hc (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t8 : ℝ := (1353)*t7
  have ht8 : Enclosed t8 (75601127137503/200000000000) (94501408922217/250000000000) := enclosed_mul (enclosed_const ((1353) : ℝ)) ht7 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t9 : ℝ := t6+t8
  have ht9 : Enclosed t9 (-736311147078279/1000000000000) (-73631114707691/100000000000) := enclosed_add ht6 ht8 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t10 : ℝ := c^2
  have ht10 : Enclosed t10 (55876664551/200000000000) (69845830689/250000000000) := enclosed_pow_two hc (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t11 : ℝ := t10*c
  have ht11 : Enclosed t11 (29534574127/200000000000) (147672870637/1000000000000) := enclosed_mul ht10 hc (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t12 : ℝ := (582)*t11
  have ht12 : Enclosed t12 (8594561070957/100000000000) (42972805355367/500000000000) := enclosed_mul (enclosed_const ((582) : ℝ)) ht11 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t13 : ℝ := t9-t12
  have ht13 : Enclosed t13 (-822256757789013/1000000000000) (-10278209472331/12500000000) := enclosed_sub ht9 ht12 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t14 : ℝ := t13⁻¹
  have ht14 : Enclosed t14 (-608082567/500000000000) (-1216165133/1000000000000) := enclosed_inv_neg ht13 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t15 : ℝ := t4*t14
  have ht15 : Enclosed t15 (-17063452208837/1000000000000) (-17063452194803/1000000000000) := enclosed_mul ht4 ht14 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t16 : ℝ := c^2
  have ht16 : Enclosed t16 (55876664551/200000000000) (69845830689/250000000000) := enclosed_pow_two hc (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t17 : ℝ := (1)-t16
  have ht17 : Enclosed t17 (180154169311/250000000000) (144123335449/200000000000) := enclosed_sub (enclosed_const ((1) : ℝ)) ht16 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t18 : ℝ := (1)-c
  have ht18 : Enclosed t18 (94286552841/200000000000) (235716382103/500000000000) := enclosed_sub (enclosed_const ((1) : ℝ)) hc (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t19 : ℝ := t15^2
  have ht19 : Enclosed t19 (291161400804327/1000000000000) (58232280256653/200000000000) := enclosed_pow_two ht15 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t20 : ℝ := t17*t19
  have ht20 : Enclosed t20 (104907880594661/500000000000) (41963152306949/200000000000) := enclosed_mul ht17 ht19 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t21 : ℝ := (16)-t20
  have ht21 : Enclosed t21 (-38763152306949/200000000000) (-96907880594661/500000000000) := enclosed_sub (enclosed_const ((16) : ℝ)) ht20 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t22 : ℝ := t18*t21
  have ht22 : Enclosed t22 (-11421387525877/125000000000) (-45685550021989/500000000000) := enclosed_mul ht18 ht21 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t23 : ℝ := (8)*t17
  have ht23 : Enclosed t23 (180154169311/31250000000) (144123335449/25000000000) := enclosed_mul (enclosed_const ((8) : ℝ)) ht17 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t24 : ℝ := t23*t15
  have ht24 : Enclosed t24 (-12296208233061/125000000000) (-49184832891723/500000000000) := enclosed_mul ht23 ht15 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t25 : ℝ := t22-t24
  have ht25 : Enclosed t25 (699856557643/100000000000) (699856582051/100000000000) := enclosed_sub ht22 ht24 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t26 : ℝ := (108)*c
  have ht26 : Enclosed t26 (57085261465761/1000000000000) (28542630732881/500000000000) := enclosed_mul (enclosed_const ((108) : ℝ)) hc (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t27 : ℝ := (312)+t26
  have ht27 : Enclosed t27 (369085261465761/1000000000000) (184542630732881/500000000000) := enclosed_add (enclosed_const ((312) : ℝ)) ht26 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t28 : ℝ := (6)*c
  have ht28 : Enclosed t28 (792850853691/250000000000) (634280682953/200000000000) := enclosed_mul (enclosed_const ((6) : ℝ)) hc (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t29 : ℝ := (8)-t28
  have ht29 : Enclosed t29 (965719317047/200000000000) (1207149146309/250000000000) := enclosed_sub (enclosed_const ((8) : ℝ)) ht28 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t30 : ℝ := t29*t17
  have ht30 : Enclosed t30 (3479567227003/1000000000000) (347956722701/100000000000) := enclosed_mul ht29 ht17 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t31 : ℝ := t15^2
  have ht31 : Enclosed t31 (291161400804327/1000000000000) (58232280256653/200000000000) := enclosed_pow_two ht15 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t32 : ℝ := t30*t31
  have ht32 : Enclosed t32 (1013115668007021/1000000000000) (1013115669675557/1000000000000) := enclosed_mul ht30 ht31 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t33 : ℝ := t27+t32
  have ht33 : Enclosed t33 (691100464736391/500000000000) (1382200931141319/1000000000000) := enclosed_add ht27 ht32 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t34 : ℝ := (52)*t17
  have ht34 : Enclosed t34 (2342004201043/62500000000) (1873603360837/50000000000) := enclosed_mul (enclosed_const ((52) : ℝ)) ht17 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t35 : ℝ := t34*t15
  have ht35 : Enclosed t35 (-639402828119171/1000000000000) (-1598507068981/2500000000) := enclosed_mul ht34 ht15 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t36 : ℝ := t33+t35
  have ht36 : Enclosed t36 (742798101353611/1000000000000) (742798103548919/1000000000000) := enclosed_add ht33 ht35 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t37 : ℝ := t36⁻¹
  have ht37 : Enclosed t37 (1346260841/1000000000000) (673130423/500000000000) := enclosed_inv_pos ht36 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  let t38 : ℝ := t25*t37
  have ht38 : Enclosed t38 (4710947389/500000000000) (9421895143/1000000000000) := enclosed_mul ht25 ht37 (by norm_num [cLo,cHi]) (by norm_num [cLo,cHi])
  change Enclosed t38 _ _
  exact enclosed_weaken ht38 (by norm_num) (by norm_num)

/-- The certified integral ratio equals the rational function, (4.10);
companion.tex, lines 1243-1250. -/
theorem cellConstant_eq_rational : cellConstant=bRational cStar := by
  have hs : sStar^2=1-cStar^2 := by nlinarith [cStar_sq_add_sStar_sq]
  unfold cellConstant
  rw [cell_constant_closed _ _ _ cStar_sq_add_sStar_sq,slopeStar_eq]
  have hn : (1-cStar)*(16-(sStar*slopeV cStar)^2)-8*(sStar*slopeV cStar)*sStar=
      (1-cStar)*(16-(1-cStar^2)*(slopeV cStar)^2)-8*(1-cStar^2)*slopeV cStar := by
    ring_nf
    rw [hs]
    ring
  have hd : 312+108*cStar+(8-6*cStar)*(sStar*slopeV cStar)^2+
      52*(sStar*slopeV cStar)*sStar=
      312+108*cStar+(8-6*cStar)*(1-cStar^2)*(slopeV cStar)^2+
      52*(1-cStar^2)*slopeV cStar := by
    ring_nf
    rw [hs]
    ring
  rw [hn,hd]
  rfl
/-- Strict requested enclosure, Section 4.4; companion.tex, line 1268. -/
theorem cellConstant_decimal :
    (942/100000:ℝ)<cellConstant ∧ cellConstant<943/100000 := by
  rw [cellConstant_eq_rational]
  have h:=bRational_enclosure cStar cStar_bounds
  constructor <;> dsimp [Enclosed] at h <;> linarith
end
end Companion


==> anc/lean/Companion/Constants.lean <==
module
public import SLean.Cert.Stationary
public import Mathlib.Analysis.SpecialFunctions.Integrals.Basic
@[expose] public section
set_option autoImplicit false
namespace Companion
noncomputable section
open SLean.Cert MeasureTheory

/-- Constant chain in Lemma 4.7; companion.tex, lines 1326-1328. -/
theorem extension_constant_chain (h d2 : ℝ) (hh : h≠0) :
    (420*(3/10):ℝ)/h^3*(1+h^3*d2/105)=126/h^3+(12/5)*(d2/2) := by
  field_simp; ring
/-- C1 implies the frequency margin used in Lemma 4.7; companion.tex, line 1329. -/
theorem wStar_below_decimal : wStar< -(276/1000) := by
  have h:=wStar_bounds.2
  norm_num [wUpper] at h
  linarith
/-- The limiting doubled frequency is strictly larger than 230; lines 1329-1330. -/
theorem doubled_frequency_margin : 230<2*(420*|wStar|) := by
  have hw:=wStar_below_decimal
  have hn : wStar<0 := by linarith
  rw [abs_of_neg hn]
  linarith
/-- An explicit asymptotic error sufficient for the 230 threshold; lines 1329-1330. -/
theorem frequency_230 (h ω : ℝ) (hh : 0<h)
    (he : |h^3*|ω|-2*(420*|wStar|)|≤1) : 230/h^3≤|ω| := by
  have hw:=wStar_below_decimal
  have hn : wStar<0 := by linarith
  have he' := neg_le_of_abs_le he
  rw [abs_of_neg hn] at he'
  apply (div_le_iff₀ (pow_pos hh 3)).mpr
  nlinarith
/-- Small-boundary branch gives the 198 threshold, Lemma 4.7; line 1335. -/
theorem oscillation_198 (h A I : ℝ) (hA : A≤30/h^3)
    (hI : |I|≤126/h^3+(12/5)*A) : |I|≤198/h^3 := by
  have he : 198/h^3=126/h^3+(12/5)*(30/h^3) := by ring
  rw [he]; linarith
/-- The imaginary part has margin 32, Lemma 4.7; companion.tex, lines 1335-1336. -/
theorem imaginary_margin_32 (h ω I : ℝ) (hω : 230/h^3≤|ω|)
    (hI : |I|≤198/h^3) : 32/h^3≤|ω-I| := by
  have ht : |ω|≤|ω-I|+|I| := by
    simpa only [sub_add_cancel] using abs_add_le (ω-I) I
  have he : 230/h^3-198/h^3=32/h^3 := by ring
  linarith
/-- The large-boundary branch has margin 15 under an explicit damping condition;
Lemma 4.7, companion.tex, line 1337. -/
theorem real_margin_15 (h A μ M : ℝ) (hA : 30/h^3<A)
    (hμ : -M≤μ) (hsmall : 2*M≤15/h^3) : 15/h^3<2*μ+A := by
  have he : 30/h^3=2*(15/h^3) := by ring
  linarith
/-- The paper's damping bound gives an explicit sufficient mesh condition for 15;
Lemma 4.7, companion.tex, line 1337, using (3.10). -/
theorem real_margin_15_damping (h L A μ : ℝ)
    (hA : 30/h^3<A) (hμ : -(1600/L^3)≤μ)
    (hsmall : 3200/L^3≤15/h^3) : 15/h^3<2*μ+A := by
  apply real_margin_15 h A μ (1600/L^3) hA hμ
  convert hsmall using 1 <;> ring
/-- Combining the real and imaginary branches, Lemma 4.7; lines 1335-1338.
The norm domination assumptions are the usual real/imaginary estimates. -/
theorem resolvent_margin_15 (h A μ ω I R M : ℝ) (hh : 0<h)
    (hω : 230/h^3≤|ω|) (hI : |I|≤126/h^3+(12/5)*A)
    (hμ : -M≤μ) (hsmall : 2*M≤15/h^3)
    (hreal : 2*μ+A≤R) (himag : |ω-I|≤R) : 15/h^3≤R := by
  by_cases hA : A≤30/h^3
  · have hi := imaginary_margin_32 h ω I hω (oscillation_198 h A I hA hI)
    have hpos : 0<1/h^3 := by positivity
    have he : 32/h^3-15/h^3=17*(1/h^3) := by ring
    nlinarith
  · exact le_trans (le_of_lt (real_margin_15 h A μ M (lt_of_not_ge hA) hμ hsmall)) hreal

/-- Derivative energy lower bound, Corollary 3.3; companion.tex, lines 679-682.
mass and energy represent the squared L2 norms. -/
theorem derivative_energy_lower (h lam mass energy : ℝ) (hh : 0<h) (hm : 0≤mass)
    (hlam : 100/h^3≤lam) (he : lam*mass≤(8/h)*energy) :
    (100/8)*mass/h^2≤energy := by
  have h1 : (100/h^3)*mass≤(8/h)*energy :=
    (mul_le_mul_of_nonneg_right hlam hm).trans he
  have h2 := mul_le_mul_of_nonneg_right h1 (le_of_lt (pow_pos hh 3))
  have e1 : (100/h^3*mass)*h^3=100*mass := by field_simp
  have e2 : (8/h*energy)*h^3=8*h^2*energy := by field_simp
  rw [e1,e2] at h2
  apply (div_le_iff₀ (pow_pos hh 2)).mpr
  nlinarith
/-- The same bound in the paper's h^{-2} notation; Corollary 3.3, lines 679-682. -/
theorem derivative_energy_lower_inv (h lam mass energy : ℝ) (hh : 0<h) (hm : 0≤mass)
    (hlam : 100/h^3≤lam) (he : lam*mass≤(8/h)*energy) :
    (100/8)*(h⁻¹)^2*mass≤energy := by
  simpa only [inv_pow,div_eq_mul_inv,mul_assoc,mul_comm,mul_left_comm] using
    derivative_energy_lower h lam mass energy hh hm hlam he
/-- Damping comparison needs only the lower bound on mu, Corollary 3.3;
companion.tex, lines 683-686. -/
theorem damping_exp_lower (L μ t : ℝ) (hμ : -(1600/L^3)≤μ) (ht : 0≤t) :
    Real.exp (-3200*t/L^3)≤Real.exp (2*μ*t) := by
  apply Real.exp_le_exp.mpr
  have h := mul_le_mul_of_nonneg_right hμ ht
  have he : -3200*t/L^3=2*(-(1600/L^3)*t) := by ring
  rw [he]; linarith
/-- Exact time integral giving 1/256, Corollary 3.3, (3.14);
companion.tex, lines 665,683-686. -/
theorem kato_time_constant (L T : ℝ) (hL : 0<L) :
    (100/8:ℝ)*(∫ t in (0:ℝ)..T, Real.exp (-3200*t/L^3)) =
      L^3/256*(1-Real.exp (-3200*T/L^3)) := by
  have hLn : L≠0 := ne_of_gt hL
  have hc : (-3200/L^3:ℝ)≠0 := by positivity
  have he : (fun t : ℝ => Real.exp (-3200*t/L^3))=
      (fun t => Real.exp (t*(-3200/L^3))) := by
    funext t; congr 1; ring
  rw [he,intervalIntegral.integral_comp_mul_right Real.exp hc,integral_exp]
  simp only [zero_mul,Real.exp_zero,smul_eq_mul]
  have ht : T*(-3200/L^3)= -3200*T/L^3 := by ring
  rw [ht]
  field_simp
  ring
/-- Integrating the pointwise lower bound produces exactly (3.14);
Corollary 3.3, companion.tex, lines 665,683-686. -/
theorem kato_integrated_lower (L T h mass : ℝ) (E : ℝ → ℝ)
    (hL : 0<L) (hT : 0≤T) (hE : IntervalIntegrable E volume 0 T)
    (hpoint : ∀ t ∈ Set.Icc 0 T,
      (100/8:ℝ)*Real.exp (-3200*t/L^3)*(mass/h^2)≤E t) :
    L^3/256*(1-Real.exp (-3200*T/L^3))*(mass/h^2)≤∫ t in (0:ℝ)..T, E t := by
  have hi : IntervalIntegrable
      (fun t => (100/8:ℝ)*Real.exp (-3200*t/L^3)*(mass/h^2)) volume 0 T := by
    apply Continuous.intervalIntegrable; fun_prop
  have hl := intervalIntegral.integral_mono_on hT hi hE hpoint
  rw [intervalIntegral.integral_mul_const,intervalIntegral.integral_const_mul,
    kato_time_constant L T hL] at hl
  exact hl
/-- A real or imaginary component inherits the same coefficient, Corollary 3.3;
companion.tex, lines 687-692. Zero components are excluded in the conclusion. -/
theorem real_component_lower (mp mq Ep Eq C : ℝ) (hp : 0≤mp) (hq : 0≤mq)
    (hm : 0<mp+mq) (hEp : mp=0 → Ep=0) (hEq : mq=0 → Eq=0)
    (h : C*(mp+mq)≤Ep+Eq) :
    (0<mp ∧ C*mp≤Ep) ∨ (0<mq ∧ C*mq≤Eq) := by
  by_cases hp0 : mp=0
  · right
    have he:=hEp hp0
    simp only [hp0,he,zero_add] at h
    constructor <;> nlinarith
  by_cases hq0 : mq=0
  · left
    have he:=hEq hq0
    simp only [hq0,he,add_zero] at h
    constructor <;> nlinarith
  by_cases hpE : C*mp≤Ep
  · exact Or.inl ⟨lt_of_le_of_ne hp (Ne.symm hp0),hpE⟩
  · right
    constructor
    · exact lt_of_le_of_ne hq (Ne.symm hq0)
    · nlinarith

end
end Companion


==> anc/lean/Companion/Extension.lean <==
module
public import Companion.Inverse
@[expose] public section
set_option autoImplicit false
namespace Companion
noncomputable section
open MeasureTheory Set

/-- Polynomial on the added cell, Lemma 4.7; companion.tex, lines 1317-1319. -/
def leftExtension (h : ℝ) (d : ℂ) (x : ℝ) : ℂ :=
  (h*H3 ((x+h)/h)) • d
/-- Zero extension with the added endpoint cell, Lemma 4.7; lines 1317-1321. -/
def extendedFunction (h : ℝ) (v : ℝ → ℂ) (d : ℂ) (x : ℝ) : ℂ :=
  if x∈Ioc (-h) 0 then leftExtension h d x
  else if x∈Ioc 0 1 then v x else 0

/-- Exact added-cell mass in physical coordinates, Lemma 4.7; lines 1319-1321. -/
theorem leftExtension_mass (h : ℝ) (hh : h≠0) (d : ℂ) :
    (∫ x in -h..0, ‖leftExtension h d x‖^2)=h^3/105*‖d‖^2 := by
  have he : (fun x => ‖leftExtension h d x‖^2)=
      (fun x => (h^2*H3 ((x-(-h))/h)^2)*‖d‖^2) := by
    funext x
    simp only [leftExtension,norm_smul,Real.norm_eq_abs,mul_pow,sq_abs,sub_neg_eq_add]
  rw [he,intervalIntegral.integral_mul_const,intervalIntegral.integral_const_mul]
  have hs := integral_cell_substitution (fun r => H3 r^2) (-h) h hh
  simp only [neg_add_cancel,smul_eq_mul] at hs
  rw [hs,integral_H3_sq]
  ring
/-- Squared norm as two disjoint interval indicators, Lemma 4.7; lines 1319-1321. -/
theorem extension_density_decomposition (h : ℝ) (v : ℝ → ℂ) (d : ℂ) :
    (fun x => ‖extendedFunction h v d x‖^2)=
      (fun x => (Ioc (-h) 0).indicator (fun x => ‖leftExtension h d x‖^2) x+
        (Ioc 0 1).indicator (fun x => ‖v x‖^2) x) := by
  funext x
  by_cases hl : x∈Ioc (-h) 0
  · have hr : x∉Ioc 0 1 := by intro hx; exact (not_lt_of_ge hl.2) hx.1
    simp [extendedFunction,hl,hr]
  · by_cases hr : x∈Ioc 0 1 <;> simp [extendedFunction,hl,hr]
/-- The full real-line squared L2 integral equals the original mass plus added mass;
Lemma 4.7, companion.tex, lines 1319-1321. -/
theorem extension_mass (h : ℝ) (hh : 0<h) (v : ℝ → ℂ) (d : ℂ)
    (hv : IntervalIntegrable (fun x => ‖v x‖^2) volume 0 1) :
    (∫ x : ℝ, ‖extendedFunction h v d x‖^2)=
      (∫ x in (0:ℝ)..1, ‖v x‖^2)+h^3/105*‖d‖^2 := by
  have hl : IntervalIntegrable (fun x => ‖leftExtension h d x‖^2) volume (-h) 0 := by
    apply Continuous.intervalIntegrable
    unfold leftExtension H3
    fun_prop
  have hlI := (intervalIntegrable_iff_integrableOn_Ioc_of_le
    (show -h≤0 by linarith)).mp hl
  have hvI := (intervalIntegrable_iff_integrableOn_Ioc_of_le (by norm_num : (0:ℝ)≤1)).mp hv
  rw [extension_density_decomposition]
  rw [MeasureTheory.integral_add
    ((integrable_indicator_iff measurableSet_Ioc).mpr hlI)
    ((integrable_indicator_iff measurableSet_Ioc).mpr hvI)]
  rw [MeasureTheory.integral_indicator measurableSet_Ioc,
      MeasureTheory.integral_indicator measurableSet_Ioc]
  rw [← intervalIntegral.integral_of_le (show -h≤0 by linarith),
      ← intervalIntegral.integral_of_le (by norm_num : (0:ℝ)≤1),
      leftExtension_mass h (ne_of_gt hh)]
  ring
/-- Normalized extension formula with the actual boundary derivative, Lemma 4.7;
companion.tex, lines 1319-1321. The left side is the squared L2 norm by definition. -/
theorem extension_mass_normalized (h : ℝ) (hh : 0<h) (v : ℝ → ℂ)
    (hv : IntervalIntegrable (fun x => ‖v x‖^2) volume 0 1)
    (hn : (∫ x in (0:ℝ)..1, ‖v x‖^2)=1) :
    (∫ x : ℝ, ‖extendedFunction h v (deriv v 0) x‖^2)=
      1+h^3/105*‖deriv v 0‖^2 := by
  rw [extension_mass h hh v (deriv v 0) hv,hn]
/-- Agreement with the original nodal-zero function, Lemma 4.7; lines 1317-1319. -/
theorem extension_agrees (h : ℝ) (hh : 0<h) (v : ℝ → ℂ) (d : ℂ)
    (h0 : v 0=0) (x : ℝ) (hx : x∈Icc 0 1) :
    extendedFunction h v d x=v x := by
  by_cases hx0 : x=0
  · subst x
    simp [extendedFunction,leftExtension,H3,ne_of_gt hh,h0,hh]
  · have hxpos : 0<x := lt_of_le_of_ne hx.1 (Ne.symm hx0)
    have hl : x∉Ioc (-h) 0 := by intro hz; linarith [hz.2]
    simp [extendedFunction,hl,hxpos,hx.2]

end
end Companion


==> anc/lean/Companion/Inverse.lean <==
module
public import Companion.Cell
public import Mathlib.MeasureTheory.Integral.IntervalIntegral.IntegrationByParts
@[expose] public section
set_option autoImplicit false
namespace Companion
noncomputable section
open MeasureTheory

/-- Integral of the first Hermite basis, Lemma 4.2; companion.tex, line 992. -/
theorem integral_H0 : (∫ r in (0:ℝ)..1, H0 r)=1/2 := by
  unfold H0; ring_nf
  simp (disch := (apply Continuous.intervalIntegrable; fun_prop))
    [intervalIntegral.integral_add,intervalIntegral.integral_sub,
     intervalIntegral.integral_mul_const,integral_pow] <;> norm_num
/-- Integral of the left slope basis, Lemma 4.2; companion.tex, line 992. -/
theorem integral_H1 : (∫ r in (0:ℝ)..1, H1 r)=1/12 := by
  unfold H1; ring_nf
  simp (disch := (apply Continuous.intervalIntegrable; fun_prop))
    [intervalIntegral.integral_add,intervalIntegral.integral_sub,
     intervalIntegral.integral_mul_const,integral_pow] <;> norm_num
/-- Integral of the right value basis, Lemma 4.2; companion.tex, line 992. -/
theorem integral_H2 : (∫ r in (0:ℝ)..1, H2 r)=1/2 := by
  unfold H2; ring_nf
  simp (disch := (apply Continuous.intervalIntegrable; fun_prop))
    [intervalIntegral.integral_add,intervalIntegral.integral_sub,
     intervalIntegral.integral_mul_const,integral_pow] <;> norm_num
/-- Integral of the right slope basis, Lemma 4.2; companion.tex, line 992. -/
theorem integral_H3 : (∫ r in (0:ℝ)..1, H3 r)= -1/12 := by
  unfold H3; ring_nf
  simp (disch := (apply Continuous.intervalIntegrable; fun_prop))
    [intervalIntegral.integral_add,intervalIntegral.integral_sub,
     intervalIntegral.integral_mul_const,integral_pow] <;> norm_num
/-- Derivative identity in Lemma 4.2; companion.tex, lines 999-1000. -/
theorem six_q (r : ℝ) : 6*r*(1-r)=1-mp r := by unfold mp; ring
/-- Left slope derivative, (3.1), used in Lemma 4.2; companion.tex, lines 480,999. -/
theorem hasDerivAt_H1 (r : ℝ) : HasDerivAt H1 (1-4*r+3*r^2) r := by
  convert (((hasDerivAt_id r).sub ((hasDerivAt_pow 2 r).const_mul 2)).add
    (hasDerivAt_pow 3 r)) using 1 <;> (try funext x) <;> (try dsimp [H1]) <;> ring
/-- Right value derivative, (3.1), used in Lemma 4.2; companion.tex, lines 481,999. -/
theorem hasDerivAt_H2 (r : ℝ) : HasDerivAt H2 (6*r-6*r^2) r := by
  convert (((hasDerivAt_pow 2 r).const_mul 3).sub
    ((hasDerivAt_pow 3 r).const_mul 2)) using 1 <;> (try funext x) <;> (try dsimp [H2]) <;> ring
/-- Right slope derivative, (3.1), used in Lemma 4.2; companion.tex, lines 481,999. -/
theorem hasDerivAt_H3 (r : ℝ) : HasDerivAt H3 (-2*r+3*r^2) r := by
  convert ((hasDerivAt_pow 2 r).neg.add (hasDerivAt_pow 3 r)) using 1
    <;> (try funext x) <;> (try dsimp [H3]) <;> ring
/-- H1'+H3'=m', Lemma 4.2; companion.tex, lines 480-481,1223-1224. -/
theorem slope_derivative_sum (r : ℝ) : deriv H1 r+deriv H3 r=mp r := by
  rw [(hasDerivAt_H1 r).deriv,(hasDerivAt_H3 r).deriv]; unfold mp; ring
/-- H2'+m'=1, Lemma 4.2; companion.tex, lines 481,999,1223. -/
theorem value_derivative_sum (r : ℝ) : deriv H2 r+mp r=1 := by
  rw [(hasDerivAt_H2 r).deriv]; unfold mp; ring

section Vector
variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E] [CompleteSpace E]
/-- Reference representation of a cubic on a physical cell; (3.1), Lemma 4.2, companion.tex, lines 480-481,992. -/
def cubic (h : ℝ) (u0 u1 p0 p1 : E) (r : ℝ) :=
  H0 r • u0+(h*H1 r) • p0+H2 r • u1+(h*H3 r) • p1
/-- Cubic integral on the reference cell, Lemma 4.2; companion.tex, line 992. -/
theorem integral_cubic_reference (h : ℝ) (u0 u1 p0 p1 : E) :
    (∫ r in (0:ℝ)..1, cubic h u0 u1 p0 p1 r)=
      (1/2:ℝ) • (u0+u1)-(h/12) • (p1-p0) := by
  unfold cubic
  simp (disch := (apply Continuous.intervalIntegrable; dsimp [H0,H1,H2,H3]; fun_prop))
    [intervalIntegral.integral_add,intervalIntegral.integral_smul_const,
     intervalIntegral.integral_const_mul,integral_H0,integral_H1,integral_H2,integral_H3]
  module
/-- Affine substitution on a physical cell, Lemma 4.2; companion.tex, lines 986-998. -/
theorem integral_cell_substitution (f : ℝ → E) (a h : ℝ) (hh : h≠0) :
    (∫ x in a..a+h, f ((x-a)/h))=h • ∫ r in (0:ℝ)..1, f r := by
  have he : (fun x : ℝ => f ((x-a)/h))=(fun x => f (x/h+(-a/h))) := by
    funext x; congr 1; ring
  rw [he,intervalIntegral.integral_comp_div_add f hh]
  have ha : a/h+ -a/h=0 := by ring
  have hb : (a+h)/h+ -a/h=1 := by field_simp; ring
  rw [ha,hb]
/-- Exact physical cubic integral, Lemma 4.2; companion.tex, line 992.
The vector-valued statement includes both real and complex data. -/
theorem integral_cubic_cell (a h : ℝ) (hh : h≠0) (u0 u1 p0 p1 : E) :
    (∫ x in a..a+h, cubic h u0 u1 p0 p1 ((x-a)/h))=
      (h/2) • (u0+u1)-(h^2/12) • (p1-p0) := by
  rw [integral_cell_substitution _ a h hh,integral_cubic_reference]
  module
/-- Nodal-zero derivative integral, Lemma 4.2; companion.tex, line 987. -/
theorem nodal_derivative_integral (a h : ℝ) (φ φ' : ℝ → E)
    (hφ : ∀ x ∈ Set.uIcc a (a+h), HasDerivAt φ (φ' x) x)
    (hi : IntervalIntegrable φ' volume a (a+h))
    (h0 : φ a=0) (h1 : φ (a+h)=0) :
    (∫ x in a..a+h, φ' x)=0 := by
  rw [intervalIntegral.integral_eq_sub_of_hasDerivAt hφ hi,h0,h1,sub_self]
/-- Nodal-zero first moment, Lemma 4.2; companion.tex, line 988.
The derivative and integrability assumptions suffice for real or complex data. -/
theorem nodal_first_moment (a h : ℝ) (φ φ' : ℝ → E)
    (hφ : ∀ x ∈ Set.uIcc a (a+h), HasDerivAt φ (φ' x) x)
    (hi : IntervalIntegrable φ' volume a (a+h))
    (h0 : φ a=0) (h1 : φ (a+h)=0) :
    (∫ x in a..a+h, ((x-a)/h-1/2) • φ' x)=
      -(1/h) • ∫ x in a..a+h, φ x := by
  have hu : ∀ x ∈ Set.uIcc a (a+h),
      HasDerivAt (fun x : ℝ => (x-a)/h-1/2) (1/h) x := by
    intro x hx
    convert (((hasDerivAt_id x).sub_const a).div_const h).sub_const (1/2) using 1 <;> rfl
  have he := intervalIntegral.integral_smul_deriv_eq_deriv_smul hu hφ
    (intervalIntegrable_const) hi
  simpa [h0,h1,intervalIntegral.integral_smul] using he
end Vector

/-- The Peano trapezoidal remainder in physical coordinates, Lemma 4.2;
companion.tex, lines 994-998. Hypotheses apply to every C2 function. -/
theorem trapezoid_peano_physical (a h : ℝ) (f g k : ℝ → ℝ)
    (hf : ∀ x ∈ Set.uIcc a (a+h), HasDerivAt f (g x) x)
    (hg : ∀ x ∈ Set.uIcc a (a+h), HasDerivAt g (k x) x)
    (hgi : IntervalIntegrable g volume a (a+h))
    (hki : IntervalIntegrable k volume a (a+h)) :
    (∫ x in a..a+h, f x)=h/2*(f a+f (a+h))-
      (1/2)*(∫ x in a..a+h, (x-a)*(a+h-x)*k x) := by
  have hu : ∀ x ∈ Set.uIcc a (a+h),
      HasDerivAt (fun x : ℝ => (x-a)*(a+h-x)) (2*a+h-2*x) x := by
    intro x hx
    convert (((hasDerivAt_id x).sub_const a).mul
      ((hasDerivAt_const x (a+h)).sub (hasDerivAt_id x))) using 1 <;> (try funext y) <;> (try dsimp) <;> ring
  have hv : ∀ x ∈ Set.uIcc a (a+h),
      HasDerivAt (fun x : ℝ => 2*a+h-2*x) (-2) x := by
    intro x hx
    convert ((hasDerivAt_const x (2*a+h)).sub
      ((hasDerivAt_id x).const_mul 2)) using 1 <;> (try funext y) <;> (try dsimp) <;> ring
  have h1 := intervalIntegral.integral_mul_deriv_eq_deriv_mul hu hg
    (by apply Continuous.intervalIntegrable; fun_prop) hki
  have h2 := intervalIntegral.integral_mul_deriv_eq_deriv_mul hv hf
    intervalIntegrable_const hgi
  simp only [sub_self,zero_mul,mul_zero,zero_sub] at h1
  rw [intervalIntegral.integral_const_mul] at h2
  nlinarith
/-- The Peano remainder with the paper's normalized coordinate r=(x-a)/h;
Lemma 4.2, companion.tex, lines 994-998. -/
theorem trapezoid_peano (a h : ℝ) (hh : h≠0) (f g k : ℝ → ℝ)
    (hf : ∀ x ∈ Set.uIcc a (a+h), HasDerivAt f (g x) x)
    (hg : ∀ x ∈ Set.uIcc a (a+h), HasDerivAt g (k x) x)
    (hgi : IntervalIntegrable g volume a (a+h))
    (hki : IntervalIntegrable k volume a (a+h)) :
    (∫ x in a..a+h, f x)=h/2*(f a+f (a+h))-
      (h^2/2)*(∫ x in a..a+h, ((x-a)/h)*(1-(x-a)/h)*k x) := by
  rw [trapezoid_peano_physical a h f g k hf hg hgi hki]
  have he : (fun x : ℝ => (x-a)*(a+h-x)*k x)=
      (fun x => h^2*(((x-a)/h)*(1-(x-a)/h)*k x)) := by
    funext x; field_simp; ring
  rw [he,intervalIntegral.integral_const_mul]
  ring

end
end Companion


==> anc/lean/Companion/Oscillation.lean <==
module
public import SLean.Cert.Stationary
@[expose] public section
set_option autoImplicit false
namespace Companion
noncomputable section
open SLean.Cert

/-- Endpoint quadratic margin, Lemma 4.7; companion.tex, line 1305. -/
def rootU (c : ℝ) := 799/20-517*c/25-37*c^2/100
/-- Squared endpoint margin, Lemma 4.7; companion.tex, lines 1308-1310. -/
def rootQ (c : ℝ) := rootU c^2-(9/100)*(1-c^2)*(104+c)^2
/-- The quartic used in Lemma 4.7; companion.tex, lines 1310-1313. -/
def rootQuartic (c : ℝ) := 2269*c^4+340232*c^3+13714494*c^2-16710520*c+5035625

/-- Endpoint evaluation of the quadratic, Lemma 4.7; companion.tex, line 1305. -/
theorem rootU_identity (c : ℝ) : (9/100)*aCS c-(1-c)^2=rootU c := by
  unfold aCS rootU; ring
/-- Positive endpoint margin on [-1,1], Lemma 4.7; companion.tex, lines 1305-1307. -/
theorem rootU_pos (c : ℝ) (hc0 : -1≤c) (hc1 : c≤1) : 0<rootU c := by
  have hs : c^2≤1 := by nlinarith [mul_nonneg (show 0≤1+c by linarith) (show 0≤1-c by linarith)]
  unfold rootU
  nlinarith
/-- Quartic expansion, Lemma 4.7; companion.tex, lines 1310-1313. -/
theorem rootQ_expansion (c : ℝ) : 10000*(rootQ c-119)=rootQuartic c := by
  unfold rootQ rootU rootQuartic; ring
/-- A square certificate replacing the Sturm check in Lemma 4.7; lines 1310-1314. -/
theorem rootQuartic_certificate (c : ℝ) :
    rootQuartic c =
      2269*(c-3/5)^4+(1728388/5)*(c+1)*(c-3/5)^2+
      (344468212/25)*(c-51306845/86117053)^2+1080213235721428/53823158125 := by
  unfold rootQuartic; ring
/-- Strict quartic positivity; Lemma 4.7, companion.tex, lines 1310-1314. -/
theorem rootQuartic_pos (c : ℝ) (hc : -1≤c) : 0<rootQuartic c := by
  rw [rootQuartic_certificate]
  have : 0≤c+1 := by linarith
  positivity
/-- Q exceeds 119, without a Sturm computation; Lemma 4.7, lines 1310-1314. -/
theorem rootQ_gt (c : ℝ) (hc : -1≤c) : 119<rootQ c := by
  have he := rootQ_expansion c
  have hp := rootQuartic_pos c hc
  linarith
/-- Positive leading coefficient, Lemma 4.7; companion.tex, line 1302. -/
theorem quadratic_a_pos (c : ℝ) (hc : c≤1) : 0<aCS c := by
  unfold aCS; nlinarith [sq_nonneg c]
/-- Q is the squared endpoint margin on the unit circle; Lemma 4.7, lines 1308-1310. -/
theorem rootQ_unit_circle (c s : ℝ) (hcs : c^2+s^2=1) :
    rootQ c=rootU c^2-(9/100)*(bCS c s)^2 := by
  unfold rootQ bCS
  linear_combination (9/100)*(104+c)^2*hcs
/-- Strict unsigned endpoint margin, Lemma 4.7; companion.tex, lines 1305-1314. -/
theorem root_margin (c s : ℝ) (hc0 : -1≤c) (hc1 : c≤1) (hcs : c^2+s^2=1) :
    (3/10)*|bCS c s|<rootU c := by
  have hu := rootU_pos c hc0 hc1
  have hq := rootQ_gt c hc0
  rw [rootQ_unit_circle c s hcs] at hq
  by_contra hn
  have hn' : rootU c≤(3/10)*|bCS c s| := le_of_not_gt hn
  have hs := mul_nonneg (sub_nonneg.mpr hn') (show 0≤(3/10)*|bCS c s|+rootU c by positivity)
  nlinarith [sq_abs (bCS c s)]

/-- Algebraic root enclosure underlying Lemma 4.7; companion.tex, lines 1300-1314. -/
theorem quadratic_root_bound (a b d ω : ℝ) (ha : 0<a) (hd : 0≤d)
    (hm : (3/10)*|b|<(9/100)*a-d) (hp : a*ω^2+b*ω-d=0) :
    -(3/10)<ω ∧ ω<3/10 := by
  have hab : |b|<(3/10)*a := by linarith
  have hb0 := abs_nonneg b
  have hbl := neg_abs_le b
  have hbu := le_abs_self b
  constructor
  · by_contra hn
    have hw : ω≤ -(3/10) := le_of_not_gt hn
    have hh : 0≤a*(-ω+3/10)-b := by nlinarith
    have hprod := mul_nonneg (show 0≤ -ω-3/10 by linarith) hh
    nlinarith
  · by_contra hn
    have hw : 3/10≤ω := le_of_not_gt hn
    have hh : 0≤a*(ω+3/10)+b := by nlinarith
    have hprod := mul_nonneg (show 0≤ω-3/10 by linarith) hh
    nlinarith
/-- Every real root for every unit-circle parameter lies in (-0.3,0.3);
Lemma 4.7, companion.tex, lines 1300-1314. -/
theorem roots_unit_circle (c s ω : ℝ) (hc0 : -1≤c) (hc1 : c≤1)
    (hcs : c^2+s^2=1) (hp : pCS c s ω=0) :
    -(3/10)<ω ∧ ω<3/10 := by
  apply quadratic_root_bound (aCS c) (bCS c s) ((1-c)^2) ω
    (quadratic_a_pos c hc1) (sq_nonneg _)
  · rw [rootU_identity]
    exact root_margin c s hc0 hc1 hcs
  · exact hp
/-- All real-frequency roots lie in (-0.3,0.3), Lemma 4.7;
companion.tex, lines 1300-1314. -/
theorem roots_all_frequencies (ξ ω : ℝ) (hp : pCS (Real.cos ξ) (Real.sin ξ) ω=0) :
    -(3/10)<ω ∧ ω<3/10 := by
  exact roots_unit_circle _ _ _ (Real.neg_one_le_cos ξ) (Real.cos_le_one ξ)
    (by nlinarith [Real.sin_sq_add_cos_sq ξ]) hp

/-- Both quadratic formulas solve the equation when the discriminant is nonnegative;
Lemma 4.7, companion.tex, lines 1300-1304. -/
theorem quadratic_formulas_solve (a b d : ℝ) (ha : a≠0)
    (hd : 0≤b^2+4*a*d) :
    a*((-b+Real.sqrt (b^2+4*a*d))/(2*a))^2+
      b*((-b+Real.sqrt (b^2+4*a*d))/(2*a))-d=0 ∧
    a*((-b-Real.sqrt (b^2+4*a*d))/(2*a))^2+
      b*((-b-Real.sqrt (b^2+4*a*d))/(2*a))-d=0 := by
  have hs := Real.sq_sqrt hd
  ring_nf at hs
  constructor <;> field_simp <;> ring_nf <;> nlinarith [hs]
/-- Both real quadratic branches satisfy the strict enclosure, including a repeated root;
Lemma 4.7, companion.tex, lines 1300-1314. -/
theorem both_roots_all_frequencies (ξ : ℝ) :
    let c := Real.cos ξ
    let s := Real.sin ξ
    let plus := (-bCS c s+Real.sqrt (deltaCS c s))/(2*aCS c)
    let minus := (-bCS c s-Real.sqrt (deltaCS c s))/(2*aCS c)
    (pCS c s plus=0 ∧ -(3/10)<plus ∧ plus<3/10) ∧
    (pCS c s minus=0 ∧ -(3/10)<minus ∧ minus<3/10) := by
  dsimp
  have ha := quadratic_a_pos (Real.cos ξ) (Real.cos_le_one ξ)
  have hd : 0≤(bCS (Real.cos ξ) (Real.sin ξ))^2+
      4*aCS (Real.cos ξ)*(1-Real.cos ξ)^2 := by positivity
  have hp := quadratic_formulas_solve (aCS (Real.cos ξ))
    (bCS (Real.cos ξ) (Real.sin ξ)) ((1-Real.cos ξ)^2) (ne_of_gt ha) hd
  change pCS _ _ _=0 ∧ pCS _ _ _=0 at hp
  exact ⟨⟨hp.1,roots_all_frequencies ξ _ hp.1⟩,
    ⟨hp.2,roots_all_frequencies ξ _ hp.2⟩⟩

end
end Companion


==> anc/lean/CompanionA/Audit.lean <==
import CompanionA.H1
import CompanionA.M5

open CompanionA

#print axioms CompanionA.H1_holds
#print axioms CompanionA.H1a_lower
#print axioms CompanionA.H1a_noCP
#print axioms CompanionA.H1b_holds
#print axioms CompanionA.nodal_eigenvector
#print axioms CompanionA.xN_spec
#print axioms CompanionA.generator_xN
#print axioms CompanionA.S9_core
#print axioms CompanionA.S9_bound
#print axioms CompanionA.S9_family
#print axioms CompanionA.phiA_eigen
#print axioms CompanionA.ftilA_ne_zero
#print axioms CompanionA.ftilA_norm_sq
#print axioms CompanionA.fA_mem
#print axioms CompanionA.fA_real
#print axioms CompanionA.fA_norm
#print axioms CompanionA.phiA_weakNull
#print axioms CompanionA.fA_weakNull
#print axioms CompanionA.cross_geom
#print axioms CompanionA.nodes_sq_lower
#print axioms CompanionA.node_upper
#print axioms CompanionA.S11_sup
#print axioms CompanionA.phiA_rep
#print axioms CompanionA.M5_family


==> anc/lean/CompanionA/Family.lean <==
import CompanionA.Nodal
import CompanionPilot.H2

/-! S9 and S10 (`L = 1`): the eigenfunction family of companion v2b Section 3.4.
* S9: `|∫_0^1 φ_h^2| ≤ 16 h^3` (test function `conj φ_h` and the flux identity).
* S10: the family `φ_N` is the normalized eigenfunction of S32 at `ς_N`; `f̃_N = √2 Re φ_N ≠ 0`;
  `‖f̃_N‖^2 = 1 + Re ∫ φ_N^2`; `f_N = f̃_N/‖f̃_N‖` is real, lies in `X_h`, `‖f_N‖ = 1`, `f_N ⇀ 0`. -/

set_option autoImplicit false

namespace CompanionA

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot
open scoped Topology ComplexConjugate

noncomputable section

variable {N : ℕ}

/-! ### Conjugation of splines -/

theorem star_vec_eq (c : SLean.Vector N) : star c = Bridge.realPart c - Complex.I • imagPart c := by
  funext i
  apply Complex.ext <;> simp [Bridge.realPart, imagPart]

theorem spline_star (h : ℝ) (c : SLean.Vector N) (t : ℝ) :
    spline h (star c) t = star (spline h c t) := by
  have hr := spline_real h (realPart_real c) t
  have hi := spline_real h (imagPart_real c) t
  rw [star_vec_eq, sub_eq_add_neg, spline_add, ← neg_smul, spline_smul]
  conv_rhs => rw [real_imag_decomposition c, spline_add, spline_smul]
  rw [star_add, star_mul', hr, hi]
  simp [Complex.conj_I]

theorem deriv_spline_star {h : ℝ} (hh : 0 < h) (c : SLean.Vector N) (t : ℝ) :
    deriv (spline h (star c)) t = star (deriv (spline h c) t) := by
  have he : spline h (star c) = fun s => star (spline h c s) := funext (spline_star h c)
  rw [he]
  exact ((spline_hasDerivAt h hh c t).star).deriv.trans (by rw [(spline_hasDerivAt h hh c t).deriv])

/-- `∫_0^1 u'' u' = -u'(0)^2/2` for `u ∈ X_h` (no conjugation). -/
theorem integral_dd_d (hN : 0 < N) {h : ℝ} (hh : 0 < h) (hNh : (N : ℝ) * h = 1) (v : SLean.Vector N) :
    ∫ x in (0:ℝ)..1, deriv (deriv (spline h v)) x * deriv (spline h v) x =
      -(deriv (spline h v) 0) ^ 2 / 2 := by
  have hI := integral_cells hN hh (fun x => deriv (deriv (spline h v)) x * deriv (spline h v) x)
    (fun n x => cellHess h v n x * cellGrad h v n x)
    (fun n => (cellHess_continuous h v n).mul (cellGrad_continuous h v n))
    (fun n hn x hx => by
      simp only []
      rw [spline_second_deriv_on_cell h hh v n hn x hx, spline_deriv h hh v,
        splineGrad_on_cell h hh v n hn x ⟨hx.1.le, hx.2.le⟩])
  rw [hNh] at hI
  rw [hI]
  have htel := cells_telescope (N := N) (h := h) (fun x => splineGrad h v x ^ 2 / 2)
    (fun n x => cellGrad h v n x ^ 2 / 2) (fun n x => cellHess h v n x * cellGrad h v n x)
    (fun n x => by
      have hG := ((cellGrad_hasDerivAt h v n x).pow 2).div_const 2
      convert hG using 1
      push_cast; ring)
    (fun n => (cellHess_continuous h v n).mul (cellGrad_continuous h v n))
    (fun n hn => by
      rw [splineGrad_on_cell h hh v n hn _ ⟨le_rfl, by nlinarith⟩])
    (fun n hn => by
      rw [splineGrad_on_cell h hh v n hn _ ⟨by nlinarith, le_rfl⟩])
  rw [htel]
  have hb := spline_boundary hN h hh v
  rw [spline_deriv h hh v] at hb ⊢
  rw [hb.2.2]
  ring

/-! ### S9 -/

section
variable (hN : 0 < N)
include hN

/-- Test function `conj u` in the weak form: `ζ ∫_0^1 u^2 = -u'(0)^2/2`. -/
theorem S9_core (c : SLean.Vector N) {ζ : ℂ} (hc : generator N (hm N) c = ζ • c) :
    ζ * ∫ x in (0:ℝ)..1, spline (hm N) c x ^ 2 = -(deriv (spline (hm N) c) 0) ^ 2 / 2 := by
  have hh := hm_pos hN
  have hw := generator_weak hN (hm N) hh c (star c)
  rw [N_hm hN, hc] at hw
  have hl : (fun t => spline (hm N) (ζ • c) t * star (spline (hm N) (star c) t)) =
      fun t => ζ * spline (hm N) c t ^ 2 := by
    funext t; rw [spline_smul, spline_star, star_star]; ring
  have hr : (fun t => deriv (deriv (spline (hm N) c)) t * star (deriv (spline (hm N) (star c)) t)) =
      fun t => deriv (deriv (spline (hm N) c)) t * deriv (spline (hm N) c) t := by
    funext t; rw [deriv_spline_star hh, star_star]
  rw [hl, hr, intervalIntegral.integral_const_mul] at hw
  rw [hw, integral_dd_d hN hh (N_hm hN)]

/-- S9: for an eigenpair with `|Im ζ| ≥ 100 h^{-3}` and `-Re ζ ≤ 1600`,
`|∫_0^1 u^2| ≤ 16 h^3 ∫_0^1 |u|^2`. -/
theorem S9_bound (c : SLean.Vector N) {ζ : ℂ} (hc : generator N (hm N) c = ζ • c)
    (hi : 100 / hm N ^ 3 ≤ |ζ.im|) (hd : -ζ.re ≤ 1600) :
    ‖∫ x in (0:ℝ)..1, spline (hm N) c x ^ 2‖ ≤
      16 * hm N ^ 3 * ∫ x in (0:ℝ)..1, ‖spline (hm N) c x‖ ^ 2 := by
  have hh := hm_pos hN
  set u := spline (hm N) c
  set M := ∫ x in (0:ℝ)..1, ‖u x‖ ^ 2
  set I2 := ∫ x in (0:ℝ)..1, u x ^ 2
  set d := deriv u 0
  have hcore := S9_core hN c hc
  -- flux identity and the weak form with test function `u`
  have hflux := flux_identity hN hh (N_hm hN) c
  have hw := generator_weak hN (hm N) hh c c
  rw [N_hm hN, hc] at hw
  have hl : (fun t => spline (hm N) (ζ • c) t * star (spline (hm N) c t)) =
      fun t => ζ * ((‖u t‖ ^ 2 : ℝ) : ℂ) := by
    funext t
    rw [spline_smul, Complex.star_def, mul_assoc, Complex.mul_conj, Complex.normSq_eq_norm_sq]
  rw [hl, intervalIntegral.integral_const_mul, intervalIntegral.integral_ofReal] at hw
  have hstar : (fun t => deriv (deriv u) t * star (deriv u t)) =
      fun t => deriv (deriv u) t * conj (deriv u t) := by funext t; rfl
  rw [hstar] at hw
  have hre : 2 * (ζ.re * M) = -‖d‖ ^ 2 := by
    have e1 : (∫ t in (0:ℝ)..1, deriv (deriv u) t * conj (deriv u t)) = ζ * (M : ℂ) := hw.symm
    calc 2 * (ζ.re * M) = 2 * (ζ * (M : ℂ)).re := by simp [Complex.mul_re]
      _ = 2 * (∫ t in (0:ℝ)..1, deriv (deriv u) t * conj (deriv u t)).re := by rw [e1]
      _ = -‖d‖ ^ 2 := hflux
  have hM0 : 0 ≤ M := intervalIntegral.integral_nonneg zero_le_one (fun _ _ => sq_nonneg _)
  have hnorm : ‖ζ‖ * ‖I2‖ = ‖d‖ ^ 2 / 2 := by
    have e : ζ * I2 = -d ^ 2 / 2 := hcore
    rw [← norm_mul, e, norm_div, norm_neg, norm_pow]
    norm_num
  have hz : 100 / hm N ^ 3 ≤ ‖ζ‖ := hi.trans (Complex.abs_im_le_norm ζ)
  have hzpos : 0 < 100 / hm N ^ 3 := by positivity
  have h1 : ‖ζ‖ * ‖I2‖ ≤ 1600 * M := by
    rw [hnorm]; nlinarith
  have h2 : 100 / hm N ^ 3 * ‖I2‖ ≤ 1600 * M :=
    (mul_le_mul_of_nonneg_right hz (norm_nonneg _)).trans h1
  have h3 : 16 * hm N ^ 3 * M = (1600 * M) / (100 / hm N ^ 3) := by field_simp; ring
  rw [h3, le_div_iff₀ hzpos]
  linarith

end

/-! ### S10: the family -/

/-- Eigenvalue bounds at `L = 1` (H0). -/
theorem zeta1_bounds {N : ℕ} (hN : 512 ≤ N) :
    100 / hm N ^ 3 ≤ |(Statement.ζ 1 N).im| ∧ 0 < -(Statement.ζ 1 N).re ∧ -(Statement.ζ 1 N).re ≤ 1600 := by
  obtain ⟨_, _, _, _, hi, hp, hd⟩ := Statement.spectral_top one_pos N hN
  refine ⟨hi, hp, by simpa using hd⟩

theorem pos_of_512 {N : ℕ} (hN : 512 ≤ N) : 0 < N := by omega

/-- Coefficients of the normalized first-mode eigenfunction `φ_N` (`N ≥ 512`). -/
def cA (N : ℕ) : SLean.Vector N :=
  if h : 512 ≤ N then ((‖embV (pos_of_512 h) (xN N)‖⁻¹ : ℝ) : ℂ) • xN N else 0

/-- The eigenfunction family `φ_N ∈ X_h ⊂ L^2(0,1)` (`N ≥ 512`; `0` otherwise). -/
def phiA (N : ℕ) : L2 := if h : 512 ≤ N then embV (pos_of_512 h) (cA N) else 0

theorem cA_spec {N : ℕ} (hN : 512 ≤ N) :
    phiA N = embV (pos_of_512 hN) (cA N) ∧ ‖phiA N‖ = 1 ∧
      generator N (hm N) (cA N) = Statement.ζ 1 N • cA N := by
  have hN0 := pos_of_512 hN
  have hx := (xN_spec hN).1
  have hpos : 0 < ‖embV hN0 (xN N)‖ := norm_pos_iff.mpr (fun h0 => hx (embV_injective hN0 (h0.trans (map_zero _).symm)))
  have hc : cA N = ((‖embV hN0 (xN N)‖⁻¹ : ℝ) : ℂ) • xN N := by simp only [cA, dite_eq_left hN]
  have hp : phiA N = embV hN0 (cA N) := by simp only [phiA, dite_eq_left hN]
  refine ⟨hp, ?_, ?_⟩
  · rw [hp, hc, map_smul, norm_smul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos (inv_pos.mpr hpos),
      inv_mul_cancel₀ hpos.ne']
  · rw [hc, map_smul, generator_xN one_pos hN, smul_comm]

theorem phiA_norm_le (N : ℕ) : ‖phiA N‖ ≤ 1 := by
  by_cases hN : 512 ≤ N
  · rw [(cA_spec hN).2.1]
  · simp [phiA, hN]

theorem phiA_mem {N : ℕ} (hN : 512 ≤ N) : phiA N ∈ Vh (pos_of_512 hN) := by
  rw [(cA_spec hN).1]; exact ⟨_, rfl⟩

theorem AS_eV {N : ℕ} (hN : 0 < N) (c : SLean.Vector N) :
    AS hN (eV hN c) = eV hN (generator N (hm N) c) := by
  simp [AS, eX, Statement.A_h, galerkin]

/-- S10 (family): `φ_N ∈ X_h`, `Å_h φ_N = ζ_h φ_N`, `‖φ_N‖_2 = 1`. -/
theorem phiA_eigen {N : ℕ} (hN : 512 ≤ N) :
    AS (pos_of_512 hN) ⟨phiA N, phiA_mem hN⟩ = Statement.ζ 1 N • ⟨phiA N, phiA_mem hN⟩ ∧
      ‖phiA N‖ = 1 := by
  obtain ⟨hp, hn, hg⟩ := cA_spec hN
  refine ⟨?_, hn⟩
  have he : (⟨phiA N, phiA_mem hN⟩ : Vh (pos_of_512 hN)) = eV (pos_of_512 hN) (cA N) :=
    Subtype.ext (hp.trans (eV_apply _ _).symm)
  rw [he, AS_eV, hg, map_smul]

/-- The `L^2` integral `∫_0^1 φ^2` of an element `embV c`. -/
theorem integral_sq_embV {N : ℕ} (hN : 0 < N) (c : SLean.Vector N) :
    ∫ x, (embV hN c x) ^ 2 ∂μ = ∫ x in (0:ℝ)..1, spline (hm N) c x ^ 2 := by
  rw [← integral_μ]
  apply integral_congr_ae
  filter_upwards [coeFn_toL2 _ (sp_continuous hN c)] with x hx
  rw [embV_apply, hx]

/-- S9 for the family: `|∫_0^1 φ_N^2| ≤ 16 h^3`. -/
theorem S9_family {N : ℕ} (hN : 512 ≤ N) : ‖∫ x, (phiA N x) ^ 2 ∂μ‖ ≤ 16 * hm N ^ 3 := by
  obtain ⟨hp, hn, hg⟩ := cA_spec hN
  obtain ⟨hi, -, hd⟩ := zeta1_bounds hN
  have hN0 := pos_of_512 hN
  have hb := S9_bound hN0 (cA N) hg hi hd
  have hM : ∫ x in (0:ℝ)..1, ‖spline (hm N) (cA N) x‖ ^ 2 = 1 := by
    rw [← norm_toL2_sq _ (sp_continuous hN0 _), ← embV_apply hN0, ← hp, hn, one_pow]
  rw [hp, integral_sq_embV hN0]
  rw [hM, mul_one] at hb
  exact hb

/-! ### Real parts -/

/-- The `L^2` class of `Re f`. -/
def reL2 (f : L2) : L2 :=
  ((Lp.memLp f).re.ofReal (K := ℂ)).toLp (fun x => ((RCLike.re (f x) : ℝ) : ℂ))

theorem coeFn_reL2 (f : L2) : (reL2 f : ℝ → ℂ) =ᵐ[μ] fun x => (((f x).re : ℝ) : ℂ) :=
  MemLp.coeFn_toLp _

theorem spline_realPart_eq (h : ℝ) (c : SLean.Vector N) (t : ℝ) :
    spline h (Bridge.realPart c) t = (((spline h c t).re : ℝ) : ℂ) := by
  have hr := spline_real h (realPart_real c) t
  have hi := spline_real h (imagPart_real c) t
  have hr' : (spline h (Bridge.realPart c) t).im = 0 := by
    have := congrArg Complex.im hr; simp only [Complex.star_def, Complex.conj_im] at this; linarith
  have hi' : (spline h (imagPart c) t).im = 0 := by
    have := congrArg Complex.im hi; simp only [Complex.star_def, Complex.conj_im] at this; linarith
  conv_rhs => rw [real_imag_decomposition c, spline_add, spline_smul]
  apply Complex.ext <;> simp [Complex.mul_re, hr', hi']

theorem reL2_embV {N : ℕ} (hN : 0 < N) (c : SLean.Vector N) :
    reL2 (embV hN c) = embV hN (Bridge.realPart c) := by
  apply Lp.ext
  filter_upwards [coeFn_reL2 (embV hN c), coeFn_toL2 _ (sp_continuous hN c),
    coeFn_toL2 _ (sp_continuous hN (Bridge.realPart c))] with x h1 h2 h3
  rw [h1, embV_apply, h2, embV_apply, h3, spline_realPart_eq]

/-- `f̃_N = √2 Re φ_N`. -/
def ftilA (N : ℕ) : L2 := ((Real.sqrt 2 : ℝ) : ℂ) • reL2 (phiA N)

/-- `f_N = f̃_N / ‖f̃_N‖`. -/
def fA (N : ℕ) : L2 := ((‖ftilA N‖⁻¹ : ℝ) : ℂ) • ftilA N

theorem norm_embV_realPart_sq {N : ℕ} (hN : 0 < N) (c : SLean.Vector N) :
    2 * ‖embV hN (Bridge.realPart c)‖ ^ 2 =
      ‖embV hN c‖ ^ 2 + (∫ x in (0:ℝ)..1, spline (hm N) c x ^ 2).re := by
  rw [embV_apply, embV_apply, norm_toL2_sq, norm_toL2_sq]
  have hc := sp_continuous hN c
  have h1 : IntervalIntegrable (fun x => ‖spline (hm N) c x‖ ^ 2) MeasureTheory.volume 0 1 :=
    (hc.norm.pow 2).intervalIntegrable _ _
  have h2 : IntervalIntegrable (fun x => (spline (hm N) c x ^ 2).re) MeasureTheory.volume 0 1 :=
    (Complex.continuous_re.comp (hc.pow 2)).intervalIntegrable _ _
  rw [integral_re_eq (f := fun x => spline (hm N) c x ^ 2) (hc.pow 2),
    ← intervalIntegral.integral_const_mul, ← intervalIntegral.integral_add h1 h2]
  congr 1; funext x
  rw [spline_realPart_eq]
  set z := spline (hm N) c x
  rw [Complex.norm_real, Real.norm_eq_abs, sq_abs, ← Complex.normSq_eq_norm_sq, Complex.normSq_apply]
  simp [sq, Complex.mul_re]
  ring

/-- S10: `‖f̃_N‖^2 = 1 + Re ∫_0^1 φ_N^2`. -/
theorem ftilA_norm_sq {N : ℕ} (hN : 512 ≤ N) :
    ‖ftilA N‖ ^ 2 = 1 + (∫ x, (phiA N x) ^ 2 ∂μ).re := by
  obtain ⟨hp, hn, -⟩ := cA_spec hN
  have hN0 := pos_of_512 hN
  rw [ftilA, norm_smul, mul_pow, Complex.norm_real, Real.norm_eq_abs, sq_abs,
    Real.sq_sqrt (by norm_num : (0:ℝ) ≤ 2), hp, reL2_embV, norm_embV_realPart_sq, integral_sq_embV hN0,
    ← hp, hn]
  ring

/-- `‖f̃_N‖^2 ≥ 1 - 16 h^3`. -/
theorem ftilA_norm_sq_ge {N : ℕ} (hN : 512 ≤ N) : 1 - 16 * hm N ^ 3 ≤ ‖ftilA N‖ ^ 2 := by
  rw [ftilA_norm_sq hN]
  have h1 := S9_family hN
  have h2 : -(‖∫ x, (phiA N x) ^ 2 ∂μ‖) ≤ (∫ x, (phiA N x) ^ 2 ∂μ).re := by
    have := Complex.abs_re_le_norm (∫ x, (phiA N x) ^ 2 ∂μ)
    linarith [neg_abs_le (∫ x, (phiA N x) ^ 2 ∂μ).re]
  linarith

theorem hm_cube_le {N : ℕ} (hN : 512 ≤ N) : 16 * hm N ^ 3 ≤ 1 / 2 := by
  have hN' : (512 : ℝ) ≤ N := by exact_mod_cast hN
  rw [hm_eq]
  have : (1 / (N:ℝ)) ≤ 1 / 512 := by gcongr
  have h0 : 0 ≤ 1 / (N:ℝ) := by positivity
  have : (1 / (N:ℝ)) ^ 3 ≤ (1 / 512) ^ 3 := by gcongr
  nlinarith

theorem ftilA_norm_sq_half {N : ℕ} (hN : 512 ≤ N) : 1 / 2 ≤ ‖ftilA N‖ ^ 2 := by
  linarith [ftilA_norm_sq_ge hN, hm_cube_le hN]

/-- S10: `f̃_N ≠ 0`. -/
theorem ftilA_ne_zero {N : ℕ} (hN : 512 ≤ N) : ftilA N ≠ 0 := by
  intro h0
  have := ftilA_norm_sq_half hN
  rw [h0, norm_zero] at this
  norm_num at this

theorem ftilA_embV {N : ℕ} (hN : 512 ≤ N) :
    ftilA N = embV (pos_of_512 hN) (((Real.sqrt 2 : ℝ) : ℂ) • Bridge.realPart (cA N)) := by
  rw [ftilA, (cA_spec hN).1, reL2_embV, map_smul]

theorem fA_embV {N : ℕ} (hN : 512 ≤ N) :
    fA N = embV (pos_of_512 hN)
      (((‖ftilA N‖⁻¹ : ℝ) : ℂ) • (((Real.sqrt 2 : ℝ) : ℂ) • Bridge.realPart (cA N))) := by
  rw [fA, ftilA_embV hN]
  simp only [map_smul]

/-- S10: `f_N ∈ X_h`. -/
theorem fA_mem {N : ℕ} (hN : 512 ≤ N) : fA N ∈ Vh (pos_of_512 hN) := by
  rw [fA_embV hN]; exact ⟨_, rfl⟩

theorem isReal_smul_real {c : SLean.Vector N} (hc : IsReal c) (r : ℝ) : IsReal ((r : ℂ) • c) := by
  change star ((r : ℂ) • c) = _
  rw [star_smul, hc]
  simp

/-- S10: `f_N` is real. -/
theorem fA_real {N : ℕ} (hN : 512 ≤ N) : IsRealL2 (fA N) := by
  rw [fA_embV hN, embV_apply]
  have hreal : IsReal (((‖ftilA N‖⁻¹ : ℝ) : ℂ) • (((Real.sqrt 2 : ℝ) : ℂ) • Bridge.realPart (cA N))) :=
    isReal_smul_real (isReal_smul_real (realPart_real _) _) _
  filter_upwards [coeFn_toL2 _ (sp_continuous (pos_of_512 hN) _)] with x hx
  rw [hx]
  have := congrArg Complex.im (spline_real (hm N) hreal x)
  simp only [Complex.star_def, Complex.conj_im] at this
  linarith

/-- S10: `‖f_N‖ = 1`. -/
theorem fA_norm {N : ℕ} (hN : 512 ≤ N) : ‖fA N‖ = 1 := by
  have hpos : 0 < ‖ftilA N‖ := norm_pos_iff.mpr (ftilA_ne_zero hN)
  rw [fA, norm_smul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos (inv_pos.mpr hpos),
    inv_mul_cancel₀ hpos.ne']

end

end CompanionA


==> anc/lean/CompanionA/H1.lean <==
import CompanionA.HeadsA

/-! Proof of H1 (companion v2b Corollary 3.3, general `L > 0`). It reuses H0 (`Statement.spectral_top`),
SLean's `eigen_semigroup_lower`, `crandall_pazy_failure`, `finite_time_kato_lower`, and the
real-component step `Companion.real_component_lower` of the computation package (item IV). -/

set_option autoImplicit false

namespace CompanionA

open MeasureTheory Set Filter SLean SLean.Bridge

noncomputable section

section
variable {L : ℝ} (hL : 0 < L) {N : ℕ} (hN : 0 < N)
include hL hN

/-- Eigen data of H0 at mesh `N ≥ 512`, in Hermite coefficients. -/
theorem eigen_coeff (h512 : 512 ≤ N) :
    ∃ v : SLean.Vector N, v ≠ 0 ∧ generator N (Statement.h L N) v = Statement.ζ L N • v ∧
      100 / (Statement.h L N) ^ 3 ≤ |(Statement.ζ L N).im| ∧ -(Statement.ζ L N).re ≤ 1600 / L ^ 3 := by
  obtain ⟨hN', f, hf, he, hi, -, hd⟩ := Statement.spectral_top hL N h512
  set e := coefficientEquiv hN (Statement.h L N) (mh_pos hL hN)
  refine ⟨e.symm f, ?_, ?_, hi, hd⟩
  · intro h0
    apply hf
    rw [← e.apply_symm_apply f, h0, map_zero]
  · have h1 := he
    rw [← e.apply_symm_apply f] at h1
    change galerkin hN' _ _ _ = _ at h1
    rw [galerkin_on_coefficients, ← map_smul] at h1
    exact e.injective h1

/-- H1(a), first part: the lower bound (companion v2b (3.13)). -/
theorem H1a_lower (h512 : 512 ≤ N) {t : ℝ} (ht : 0 ≤ t) :
    100 / (Statement.h L N) ^ 3 * Real.exp (-1600 * t / L ^ 3) ≤ ‖CPop hL hN t‖ := by
  obtain ⟨v, hv, he, hi, hd⟩ := eigen_coeff hL hN h512
  have hh := mh_pos hL hN
  have hlo := Main.eigen_semigroup_lower hN hh ht _ v he hi hd
  have hpos : 0 < l2Norm (Statement.h L N) v := Real.sqrt_pos.mpr (l2Sq_pos hN _ hh hv)
  have hop := (CPop hL hN t).le_opNorm (eVL hL hN v)
  rw [CPop_eVL, norm_eVL, norm_eVL] at hop
  have hc : 100 / (Statement.h L N) ^ 3 * Real.exp (-1600 * t / L ^ 3) * l2Norm (Statement.h L N) v ≤
      ‖CPop hL hN t‖ * l2Norm (Statement.h L N) v := by
    calc _ = (100 * Real.exp (-1600 * t / L ^ 3)) / (Statement.h L N) ^ 3 *
          l2Norm (Statement.h L N) v := by ring
      _ ≤ _ := hlo
      _ ≤ _ := hop
  exact le_of_mul_le_mul_right hc hpos

/-- H1(b) (companion v2b (3.14)). -/
theorem H1b_holds (h512 : 512 ≤ N) {T : ℝ} (hT : 0 < T) :
    ∃ χ : VhL hL hN, IsRealL2L (χ : L2L L) ∧ χ ≠ 0 ∧
      L ^ 3 / 256 * (1 - Real.exp (-3200 * T / L ^ 3)) / (Statement.h L N) ^ 2 *
          ‖(χ : L2L L)‖ ^ 2 ≤
        ∫ t in (0:ℝ)..T, ‖dVL hL hN (TSL hL hN t χ)‖ ^ 2 := by
  obtain ⟨v, hv, he, hi, hd⟩ := eigen_coeff hL hN h512
  have hh := mh_pos hL hN
  set h := Statement.h L N
  have hlo := Main.finite_time_kato_lower hN hL hh hT.le _ v he hi hd
  have hE : ∀ w : SLean.Vector N,
      ∫ t in (0:ℝ)..T, ‖dVL hL hN (TSL hL hN t (eVL hL hN w))‖ ^ 2 = Main.katoEnergy h T w := by
    intro w
    unfold Main.katoEnergy
    congr 1
    funext t
    rw [TSL_eVL, norm_dVL_sq]
  have hM : ∀ w : SLean.Vector N, ‖(eVL hL hN w : L2L L)‖ ^ 2 = l2Sq h w := fun w => by
    rw [eVL_apply, norm_embVL_sq]
  have hm0 : ∀ w : SLean.Vector N, 0 ≤ l2Sq h w := fun w => mul_nonneg (by positivity) (massSq_nonneg hN w)
  have hzero : ∀ w : SLean.Vector N, l2Sq h w = 0 → Main.katoEnergy h T w = 0 := by
    intro w hw
    have hw0 : w = 0 := by
      by_contra hne
      have := l2Sq_pos hN _ hh hne
      linarith
    subst hw0
    simp [Main.katoEnergy, h1Sq, gradSq, globalPairing]
  have hsplitM := l2Sq_split h v
  have hsplitE := Main.katoEnergy_split hN h T v
  have hpos : 0 < l2Sq h (Bridge.realPart v) + l2Sq h (imagPart v) := hsplitM ▸ l2Sq_pos hN _ hh hv
  have hineq : Main.katoConstant L T / h ^ 2 * (l2Sq h (Bridge.realPart v) + l2Sq h (imagPart v)) ≤
      Main.katoEnergy h T (Bridge.realPart v) + Main.katoEnergy h T (imagPart v) := by
    rw [← hsplitM, ← hsplitE]; exact hlo
  have hne : ∀ w : SLean.Vector N, 0 < l2Sq h w → eVL hL hN w ≠ 0 := by
    intro w hw h0
    have := hM w
    rw [h0, Submodule.coe_zero, norm_zero] at this
    linarith [sq_nonneg (0:ℝ)]
  rcases Companion.real_component_lower _ _ _ _ _ (hm0 (Bridge.realPart v)) (hm0 (imagPart v)) hpos
      (hzero (Bridge.realPart v)) (hzero (imagPart v)) hineq with ⟨hp, hpE⟩ | ⟨hq, hqE⟩
  · refine ⟨eVL hL hN (Bridge.realPart v), eVL_real hL hN (realPart_real v), hne _ hp, ?_⟩
    rw [hM, hE]
    exact hpE
  · refine ⟨eVL hL hN (imagPart v), eVL_real hL hN (imagPart_real v), hne _ hq, ?_⟩
    rw [hM, hE]
    exact hqE

end

/-- H1(a), second part: no mesh-uniform Crandall–Pazy bound `C t^{-3/2}`. -/
theorem H1a_noCP {L : ℝ} (hL : 0 < L) :
    ¬ ∃ C : ℝ, ∀ (N : ℕ) (hN : 0 < N), 512 ≤ N → ∀ t : ℝ, 0 < t → t ≤ 1 →
      ‖CPop hL hN t‖ ≤ C * t ^ (-(3/2 : ℝ)) := by
  rintro ⟨C, hC⟩
  apply Statement.crandall_pazy_failure hL C 512
  intro N hN512 hN t ht ht1 f
  set e := coefficientEquiv hN (Statement.h L N) (mh_pos hL hN)
  obtain ⟨v, rfl⟩ := e.surjective f
  have h1 := (CPop hL hN t).le_opNorm (eVL hL hN v)
  rw [CPop_eVL, norm_eVL, norm_eVL] at h1
  have h2 := hC N hN hN512 t ht ht1
  have hg : Statement.norm₂ hN _ (Main.mesh_pos hL hN) (Statement.A_h hN _ (Main.mesh_pos hL hN)
      (Statement.S_h hN _ (Main.mesh_pos hL hN) t (e v))) =
      l2Norm (Statement.h L N) (generator N (Statement.h L N) (Main.evolution N (Statement.h L N) t v)) := by
    simp [e, Statement.norm₂, functionL2Norm, Statement.A_h, Statement.S_h, galerkin,
      Main.functionEvolution]
  have hf : Statement.norm₂ hN _ (Main.mesh_pos hL hN) (e v) = l2Norm (Statement.h L N) v := by
    simp [e, Statement.norm₂, functionL2Norm]
  rw [hg, hf]
  calc _ ≤ ‖CPop hL hN t‖ * l2Norm (Statement.h L N) v := h1
    _ ≤ C * t ^ (-(3/2 : ℝ)) * l2Norm (Statement.h L N) v :=
      mul_le_mul_of_nonneg_right h2 (Real.sqrt_nonneg _)

/-- H1 (companion v2b Corollary 3.3), general `L > 0`. -/
theorem H1_holds : H1 := fun L hL =>
  ⟨fun N hN h512 t ht _ => H1a_lower hL hN h512 ht.le, H1a_noCP hL,
    fun T hT N hN h512 => H1b_holds hL hN h512 hT⟩

end

end CompanionA


==> anc/lean/CompanionA/HeadsA.lean <==
import CompanionA.SpaceL

/-! Tail H1 (companion v2b Corollary 3.3, general `L > 0`, `h = L/N`). Operator norms are taken on
`X_h^ℂ ⊂ L^2(0,L)` with the `L^2(0,L)` norm. -/

set_option autoImplicit false

namespace CompanionA

open MeasureTheory Set SLean

noncomputable section

/-- H1 (companion v2b Corollary 3.3).
(a) For `N ≥ 512` and `0 < t ≤ 1`: `‖Å_h e^{t Å_h}‖ ≥ 100 h^{-3} e^{-1600 t / L^3}` (companion v2b (3.13));
hence no `C` gives `‖Å_h e^{t Å_h}‖ ≤ C t^{-3/2}` for all `N ≥ 512`, `0 < t ≤ 1`.
(b) For `T > 0` and `N ≥ 512` there is a real `χ_h ∈ X_h`, `χ_h ≠ 0`, with
`∫_0^T ‖(e^{t Å_h} χ_h)'‖^2 dt ≥ (L^3/256)(1 - e^{-3200 T/L^3}) h^{-2} ‖χ_h‖^2` (companion v2b (3.14)). -/
def H1 : Prop :=
  ∀ (L : ℝ) (hL : 0 < L),
    (∀ (N : ℕ) (hN : 0 < N), 512 ≤ N → ∀ t : ℝ, 0 < t → t ≤ 1 →
      100 / (Statement.h L N) ^ 3 * Real.exp (-1600 * t / L ^ 3) ≤ ‖CPop hL hN t‖) ∧
    (¬ ∃ C : ℝ, ∀ (N : ℕ) (hN : 0 < N), 512 ≤ N → ∀ t : ℝ, 0 < t → t ≤ 1 →
      ‖CPop hL hN t‖ ≤ C * t ^ (-(3/2 : ℝ))) ∧
    (∀ T : ℝ, 0 < T → ∀ (N : ℕ) (hN : 0 < N), 512 ≤ N →
      ∃ χ : VhL hL hN, IsRealL2L (χ : L2L L) ∧ χ ≠ 0 ∧
        L ^ 3 / 256 * (1 - Real.exp (-3200 * T / L ^ 3)) / (Statement.h L N) ^ 2 *
            ‖(χ : L2L L)‖ ^ 2 ≤
          ∫ t in (0:ℝ)..T, ‖dVL hL hN (TSL hL hN t χ)‖ ^ 2)

end

end CompanionA


==> anc/lean/CompanionA/M5.lean <==
import CompanionA.Sup
import CompanionA.WeakA

/-! M5 summary: the eigenfunction family of companion v2b Section 3.4 (`L = 1`), with S9, S10, S11
and the nodal formula S32 behind the choice. -/

set_option autoImplicit false

namespace CompanionA

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot

noncomputable section

/-- `φ_N` is the `L^2` class of the continuous representative `spline (hm N) (cA N)`. -/
theorem phiA_rep {N : ℕ} (hN : 512 ≤ N) :
    (phiA N : ℝ → ℂ) =ᵐ[μ] spline (hm N) (cA N) := by
  rw [(cA_spec hN).1, embV_apply]
  exact coeFn_toL2 _ _

/-- M5: for every `N ≥ 512`, `φ_N ∈ X_h`, `Å_h φ_N = ζ_h φ_N`, `‖φ_N‖ = 1`,
`|∫ φ_N^2| ≤ 16 h^3` (S9); `f̃_N ≠ 0`, `‖f̃_N‖^2 = 1 + Re ∫ φ_N^2`, `f_N ∈ X_h` real with
`‖f_N‖ = 1` (S10); `φ_N ⇀ 0`, `f_N ⇀ 0` (S10); and the sup bounds of S11. -/
theorem M5_family :
    (∀ N : ℕ, ∀ hN : 512 ≤ N,
      AS (pos_of_512 hN) ⟨phiA N, phiA_mem hN⟩ = Statement.ζ 1 N • ⟨phiA N, phiA_mem hN⟩ ∧
      ‖phiA N‖ = 1 ∧ ‖∫ x, (phiA N x) ^ 2 ∂μ‖ ≤ 16 * hm N ^ 3 ∧
      ftilA N ≠ 0 ∧ ‖ftilA N‖ ^ 2 = 1 + (∫ x, (phiA N x) ^ 2 ∂μ).re ∧
      fA N ∈ Vh (pos_of_512 hN) ∧ IsRealL2 (fA N) ∧ ‖fA N‖ = 1) ∧
    WeakNull phiA ∧ WeakNull fA ∧
    ∃ C : ℝ, 0 < C ∧ ∀ (N : ℕ), 512 ≤ N → ∀ t ∈ Icc (0:ℝ) 1,
      ‖spline (hm N) (cA N) t‖ ≤ C ∧ ‖deriv (spline (hm N) (cA N)) t‖ ≤ C * N :=
  ⟨fun N hN => ⟨(phiA_eigen hN).1, (phiA_eigen hN).2, S9_family hN, ftilA_ne_zero hN,
      ftilA_norm_sq hN, fA_mem hN, fA_real hN, fA_norm hN⟩,
    phiA_weakNull, fA_weakNull, S11_sup⟩

end

end CompanionA


==> anc/lean/CompanionA/Nodal.lean <==
import CompanionA.SpaceL

/-! S32: companion v2b Lemma 3.5 (determinant criterion) with the nodal formula and its nonvanishing,
extracted from the proof of SLean's `Sdet` as a separate statement; and its instance at the
first-mode parameter `ς_N` (companion v2b Section 3.3, "Quantization"), which fixes the eigenfunction
family used in Section 4. -/

set_option autoImplicit false

namespace CompanionA

open Matrix SLean SLean.Bridge SLean.Algebra SLean.Explicit.Sharp SLean.Analytic

noncomputable section

/-- Nodal values `u_j = ∑_k α_k γ_k z_k^j`. -/
def nodalU (z γ α : Fin 4 → ℂ) (j : ℕ) : ℂ := ∑ k, α k * γ k * (z k) ^ j

/-- Scaled nodal slopes `d_j = ∑_k α_k γ_k z_k^j 𝒱(z_k,η)`. -/
def nodalW (η : ℂ) (z γ α : Fin 4 → ℂ) (j : ℕ) : ℂ := ∑ k, α k * γ k * ((z k) ^ j * W (z k) η)

/-- The Hermite coefficient vector with nodal data `(u_j, d_j)`. -/
def nodalVec (N : ℕ) (η : ℂ) (z γ α : Fin 4 → ℂ) : SLean.Vector N :=
  pack N (nodalU z γ α) (nodalW η z γ α)

/-- S32 (companion v2b Lemma 3.5): if `𝔇 α = 0` with `α ≠ 0`, then the nodal data
`(u_j, d_j) = ∑_k α_k γ_k z_k^j (1, 𝒱_k)`, `0 ≤ j ≤ N`, are the nodal data of a nonzero
eigenvector of the pencil `K x = η M x`. -/
theorem nodal_eigenvector {N : ℕ} (hN : 3 ≤ N) (η : ℂ) (z γ : Fin 4 → ℂ)
    (hz : ∀ k, z k ≠ 0) (hzDistinct : Function.Injective z)
    (hq : ∀ k, q (z k) η = 0) (hD : ∀ k, denominator (z k) η ≠ 0)
    (hγ : ∀ k, γ k ≠ 0) {α : Fin 4 → ℂ} (hα : α ≠ 0)
    (hker : boundaryMatrix N η z γ *ᵥ α = 0) :
    nodalVec N η z γ α ≠ 0 ∧
    K N *ᵥ nodalVec N η z γ α = η • (M N *ᵥ nodalVec N η z γ α) ∧
    ∀ j : ℕ, j ≤ N → nodeU (nodalVec N η z γ α) j = nodalU z γ α j ∧
      nodeW (nodalVec N η z γ α) j = nodalW η z γ α j := by
  set u := nodalU z γ α
  set w := nodalW η z γ α
  have hu₀ : u 0 = 0 := by
    simpa [u, nodalU, boundaryMatrix, Matrix.mulVec, dotProduct,
      mul_comm, mul_left_comm, mul_assoc] using congrFun hker 0
  have huN : u N = 0 := by
    simpa [u, nodalU, boundaryMatrix, Matrix.mulVec, dotProduct,
      mul_comm, mul_left_comm, mul_assoc] using congrFun hker 2
  have hwN : w N = 0 := by
    simpa [w, nodalW, boundaryMatrix, Matrix.mulVec, dotProduct,
      mul_comm, mul_left_comm, mul_assoc] using congrFun hker 3
  set a : Fin 4 → ℂ := fun k => α k * γ k
  have hua : ∀ j, u j = ∑ k, a k * (z k) ^ j := fun j => rfl
  have hwa : ∀ j, w j = ∑ k, a k * ((z k) ^ j * W (z k) η) := fun j => rfl
  have hleft : leftResidual η (w 0) (u 1) (w 1) = 0 := by
    rw [hwa, hua, hwa]
    simp only [pow_zero, one_mul, pow_one]
    rw [leftResidual_sum]
    simp_rw [mode_left]
    simpa [a, boundaryMatrix, Matrix.mulVec, dotProduct,
      mul_comm, mul_left_comm, mul_assoc] using congrFun hker 1
  have hval : ∀ j : ℕ, 1 ≤ j → j < N →
      valueResidual η (u (j-1)) (w (j-1)) (u j) (w j) (u (j+1)) (w (j+1)) = 0 := by
    intro j hj _
    simp only [hua, hwa]
    rw [valueResidual_sum]
    apply Finset.sum_eq_zero
    intro k _
    have hm := exact_mode_value (z k) η (hz k) (hq k) (hD k) (j-1)
    rw [Nat.sub_add_cancel hj, show j-1+2=j+1 by omega] at hm
    rw [hm, mul_zero]
  have hslope : ∀ j : ℕ, 1 ≤ j → j < N →
      slopeResidual η (u (j-1)) (w (j-1)) (u j) (w j) (u (j+1)) (w (j+1)) = 0 := by
    intro j hj _
    simp only [hua, hwa]
    rw [slopeResidual_sum]
    apply Finset.sum_eq_zero
    intro k _
    have hm := exact_mode_slope (z k) η (hz k) (hq k) (hD k) (j-1)
    rw [Nat.sub_add_cancel hj, show j-1+2=j+1 by omega] at hm
    rw [hm, mul_zero]
  have hnodes : ∀ j : ℕ, j ≤ N → nodeU (pack N u w) j = u j ∧ nodeW (pack N u w) j = w j :=
    fun j hj => ⟨nodeU_pack N u w hu₀ huN j hj, nodeW_pack N u w hwN j hj⟩
  refine ⟨?_, pack_satisfies_matrix (by omega) η u w hu₀ huN hwN hval hslope hleft, hnodes⟩
  intro hpack
  have hu : ∀ j : ℕ, j ≤ N → u j = 0 := by
    intro j hj
    rw [← (hnodes j hj).1]
    change nodeU (nodalVec N η z γ α) j = 0
    rw [hpack, nodeU_of_zero]
  have ha : a = 0 := Matrix.eq_zero_of_forall_pow_sum_mul_pow_eq_zero hzDistinct (by
    intro i
    exact hu i.val (by have := i.isLt; omega))
  apply hα
  funext k
  have hk : α k * γ k = 0 := congrFun ha k
  exact (mul_eq_zero.mp hk).resolve_right (hγ k)

/-! ### The first-mode instance -/

/-- `ς_N` and the boundary-matrix data of companion v2b Section 3.3 (SLean's Sharp sequence). -/
abbrev xiN (N : ℕ) : ℂ := SLean.Explicit.Sharp.xiSequence N
abbrev etaN (N : ℕ) : ℂ := SLean.Explicit.Sharp.etaSequence N
abbrev zN (N : ℕ) : Fin 4 → ℂ := SLean.Explicit.roots (xiN N)
abbrev gammaN (N : ℕ) : Fin 4 → ℂ := ![1, 1, 1, ((SLean.Explicit.outerXi (xiN N)) ^ N)⁻¹]

theorem xiN_work {N : ℕ} (hN : 512 ≤ N) : ‖xiN N‖ ≤ workRadius :=
  (quant_in_work hN ((ySequence_spec hN).1.le.trans (by norm_num))).le

/-- The boundary matrix `𝔇_N(ς_N)` is singular (companion v2b Section 3.4, "The eigenfunction and the data"). -/
theorem boundary_singular {N : ℕ} (hN : 512 ≤ N) :
    (boundaryMatrix N (etaN N) (zN N) (gammaN N)).det = 0 := by
  have hy := ySequence_spec hN
  have hξ := xiN_work hN
  have hm : SLean.Explicit.minus (xiN N) ≠ 0 := (roots_work hξ 1).1
  have hv := (varpi_work hξ).1
  have he := hy.2.2.1
  rw [normalized_decomposition N hξ] at he
  have h := (div_eq_iff (mul_ne_zero hv (pow_ne_zero N hm))).mp he
  rw [zero_mul] at h
  exact h

theorem kernel_exists {N : ℕ} (hN : 512 ≤ N) :
    ∃ α : Fin 4 → ℂ, α ≠ 0 ∧ boundaryMatrix N (etaN N) (zN N) (gammaN N) *ᵥ α = 0 := by
  obtain ⟨v, hv, hker⟩ := Matrix.exists_mulVec_eq_zero_iff.mpr (boundary_singular hN)
  exact ⟨v, hv, hker⟩

open Classical in
/-- A chosen nonzero kernel vector of `𝔇_N(ς_N)` (`0` for `N < 512`). -/
def alphaN (N : ℕ) : Fin 4 → ℂ := if h : 512 ≤ N then (kernel_exists h).choose else 0

theorem alphaN_spec {N : ℕ} (hN : 512 ≤ N) :
    alphaN N ≠ 0 ∧ boundaryMatrix N (etaN N) (zN N) (gammaN N) *ᵥ alphaN N = 0 := by
  simp only [alphaN, dite_eq_left hN]
  exact (kernel_exists hN).choose_spec

/-- The (unnormalized) first-mode eigenvector, given by the nodal formula. -/
def xN (N : ℕ) : SLean.Vector N := nodalVec N (etaN N) (zN N) (gammaN N) (alphaN N)

theorem zN_data {N : ℕ} (hN : 512 ≤ N) :
    (∀ k, zN N k ≠ 0) ∧ Function.Injective (zN N) ∧ (∀ k, q (zN N k) (etaN N) = 0) ∧
      (∀ k, denominator (zN N k) (etaN N) ≠ 0) ∧ (∀ k, gammaN N k ≠ 0) := by
  have hξ := xiN_work hN
  have ho : SLean.Explicit.outerXi (xiN N) ≠ 0 := (roots_work hξ 3).1
  refine ⟨fun k => (roots_work hξ k).1, roots_injective hξ (xiSequence_nonzero hN),
    fun k => (roots_work hξ k).2.1, fun k => (roots_work hξ k).2.2, ?_⟩
  intro k
  fin_cases k <;> simp [ho]

/-- S32 at `ς_N`: `x_N ≠ 0`, `K x_N = η_N M x_N`, and the nodal formula holds. -/
theorem xN_spec {N : ℕ} (hN : 512 ≤ N) :
    xN N ≠ 0 ∧ K N *ᵥ xN N = etaN N • (M N *ᵥ xN N) ∧
    ∀ j : ℕ, j ≤ N → nodeU (xN N) j = nodalU (zN N) (gammaN N) (alphaN N) j ∧
      nodeW (xN N) j = nodalW (etaN N) (zN N) (gammaN N) (alphaN N) j := by
  obtain ⟨h1, h2, h3, h4, h5⟩ := zN_data hN
  obtain ⟨ha, hk⟩ := alphaN_spec hN
  exact nodal_eigenvector (by omega) _ _ _ h1 h2 h3 h4 h5 ha hk

/-- The eigenvalue: `ζ_h = 420 η_N / h^3` is SLean's `Statement.ζ L N`. -/
theorem generator_xN {L : ℝ} (hL : 0 < L) {N : ℕ} (hN : 512 ≤ N) :
    generator N (Statement.h L N) (xN N) = Statement.ζ L N • xN N := by
  have hN0 : 0 < N := by omega
  have hh := Main.mesh_pos hL hN0
  rw [generator_eigen_iff hN0 _ hh.ne']
  have hc : ((Statement.h L N : ℝ) : ℂ) ≠ 0 := Complex.ofReal_ne_zero.mpr hh.ne'
  have he : Statement.ζ L N * ((Statement.h L N : ℝ) : ℂ) ^ 3 / 420 = etaN N := by
    change zetaSequence L N * _ / 420 = _
    unfold zetaSequence
    field_simp
  rw [he]
  exact (xN_spec hN).2.1

end

end CompanionA


==> anc/lean/CompanionA/SpaceL.lean <==
import CompanionPilot.Discrete
import Companion.Constants

/-! The trial space `X_h^ℂ ⊂ L^2(0,L)` for a general length `L > 0` and mesh `h = L/N`
(companion v2b Section 2.1), with SLean's S-scheme operators transported to it. -/

set_option autoImplicit false

namespace CompanionA

open MeasureTheory Set Filter SLean SLean.Bridge
open scoped Topology ComplexConjugate

noncomputable section

/-- Lebesgue measure on `(0,L]`. -/
def μL (L : ℝ) : Measure ℝ := volume.restrict (Ioc (0:ℝ) L)

instance (L : ℝ) : IsFiniteMeasure (μL L) := ⟨by simp [μL]⟩

/-- Complex `L^2(0,L)`. -/
abbrev L2L (L : ℝ) : Type := Lp ℂ 2 (μL L)

theorem ae_μL_of_forall {L : ℝ} {p : ℝ → Prop} (h : ∀ x ∈ Ioc (0:ℝ) L, p x) : ∀ᵐ x ∂μL L, p x :=
  (ae_restrict_iff' measurableSet_Ioc).mpr (Eventually.of_forall h)

theorem integral_μL {L : ℝ} (hL : 0 ≤ L) {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E] (f : ℝ → E) :
    ∫ x, f x ∂μL L = ∫ x in (0:ℝ)..L, f x := by
  rw [intervalIntegral.integral_of_le hL]; rfl

theorem memLp_of_continuous_L (L : ℝ) {u : ℝ → ℂ} (hu : Continuous u) : MemLp u 2 (μL L) := by
  obtain ⟨C, hC⟩ := (isCompact_Icc (a := (0:ℝ)) (b := L)).exists_bound_of_continuousOn hu.continuousOn
  exact MemLp.of_bound hu.aestronglyMeasurable C (ae_μL_of_forall fun x hx => hC x ⟨hx.1.le, hx.2⟩)

/-- The `L^2(0,L)` class of a continuous function. -/
def toL2L (L : ℝ) (u : ℝ → ℂ) (hu : Continuous u) : L2L L := (memLp_of_continuous_L L hu).toLp u

theorem coeFn_toL2L (L : ℝ) (u : ℝ → ℂ) (hu : Continuous u) : (toL2L L u hu : ℝ → ℂ) =ᵐ[μL L] u :=
  MemLp.coeFn_toLp _

theorem toL2L_add (L : ℝ) (u v : ℝ → ℂ) (hu : Continuous u) (hv : Continuous v) :
    toL2L L (u + v) (hu.add hv) = toL2L L u hu + toL2L L v hv := by
  unfold toL2L; exact MemLp.toLp_add _ _

theorem toL2L_smul (L : ℝ) (c : ℂ) (u : ℝ → ℂ) (hu : Continuous u) :
    toL2L L (c • u) (hu.const_smul c) = c • toL2L L u hu := by
  unfold toL2L; exact MemLp.toLp_const_smul _ _

theorem toL2L_congr (L : ℝ) {u v : ℝ → ℂ} (hu : Continuous u) (hv : Continuous v)
    (h : ∀ x ∈ Ioc (0:ℝ) L, u x = v x) : toL2L L u hu = toL2L L v hv := by
  unfold toL2L; exact MemLp.toLp_congr _ _ (ae_μL_of_forall h)

theorem norm_sq_eq_integral_L (L : ℝ) (f : L2L L) : ‖f‖ ^ 2 = ∫ x, ‖f x‖ ^ 2 ∂μL L := by
  rw [← inner_self_eq_norm_sq (𝕜 := ℂ), L2.inner_def, ← integral_re (L2.integrable_inner f f)]
  congr 1
  funext x
  exact inner_self_eq_norm_sq (𝕜 := ℂ) _

theorem norm_toL2L_sq {L : ℝ} (hL : 0 ≤ L) (u : ℝ → ℂ) (hu : Continuous u) :
    ‖toL2L L u hu‖ ^ 2 = ∫ x in (0:ℝ)..L, ‖u x‖ ^ 2 := by
  rw [norm_sq_eq_integral_L, ← integral_μL hL]
  apply integral_congr_ae
  filter_upwards [coeFn_toL2L L u hu] with x h1
  simp [h1]

/-- A class in `L^2(0,L)` is real if it is real-valued almost everywhere. -/
def IsRealL2L {L : ℝ} (f : L2L L) : Prop := ∀ᵐ x ∂μL L, (f x).im = 0

theorem toL2L_real (L : ℝ) {u : ℝ → ℂ} (hu : Continuous u) (hr : ∀ x, star (u x) = u x) :
    IsRealL2L (toL2L L u hu) := by
  filter_upwards [coeFn_toL2L L u hu] with x hx
  rw [hx]
  have := congrArg Complex.im (hr x)
  simp only [Complex.star_def, Complex.conj_im] at this
  linarith

/-! ### The trial space on `(0,L)` -/

theorem splineGrad_add {N : ℕ} {h : ℝ} (hh : 0 < h) (v w : SLean.Vector N) (t : ℝ) :
    splineGrad h (v + w) t = splineGrad h v t + splineGrad h w t := by
  have he : spline h (v + w) = fun s => spline h v s + spline h w s := funext (spline_add h v w)
  have h1 := spline_hasDerivAt h hh (v + w) t
  rw [he] at h1
  exact h1.unique ((spline_hasDerivAt h hh v t).add (spline_hasDerivAt h hh w t))

theorem splineGrad_smul {N : ℕ} {h : ℝ} (hh : 0 < h) (c : ℂ) (v : SLean.Vector N) (t : ℝ) :
    splineGrad h (c • v) t = c * splineGrad h v t := by
  have he : spline h (c • v) = fun s => c * spline h v s := funext (spline_smul h c v)
  have h1 := spline_hasDerivAt h hh (c • v) t
  rw [he] at h1
  exact h1.unique ((spline_hasDerivAt h hh v t).const_mul c)

section
variable {L : ℝ} (hL : 0 < L) {N : ℕ} (hN : 0 < N)
include hL hN

theorem mh_pos : 0 < Statement.h L N := Main.mesh_pos hL hN
omit hL in
theorem N_mh : (N : ℝ) * Statement.h L N = L := Statement.mesh_endpoint L hN

theorem spL_continuous (v : SLean.Vector N) : Continuous (spline (Statement.h L N) v) :=
  spline_continuous _ (mh_pos hL hN) v

theorem dspL_continuous (v : SLean.Vector N) : Continuous (deriv (spline (Statement.h L N) v)) := by
  rw [spline_deriv _ (mh_pos hL hN) v]; exact splineGrad_continuous _ (mh_pos hL hN) v

/-- Embedding of Hermite coefficient vectors into `L^2(0,L)`. -/
def embVL : SLean.Vector N →ₗ[ℂ] L2L L where
  toFun v := toL2L L (spline (Statement.h L N) v) (spL_continuous hL hN v)
  map_add' v w := by
    rw [← toL2L_add L _ _ (spL_continuous hL hN v) (spL_continuous hL hN w)]
    exact toL2L_congr L _ _ (fun x _ => spline_add _ v w x)
  map_smul' c v := by
    rw [RingHom.id_apply, ← toL2L_smul L c _ (spL_continuous hL hN v)]
    exact toL2L_congr L _ _ (fun x _ => spline_smul _ c v x)

theorem embVL_apply (v : SLean.Vector N) :
    embVL hL hN v = toL2L L (spline (Statement.h L N) v) (spL_continuous hL hN v) := rfl

theorem norm_embVL_sq (v : SLean.Vector N) : ‖embVL hL hN v‖ ^ 2 = l2Sq (Statement.h L N) v := by
  rw [embVL_apply, norm_toL2L_sq hL.le, l2Sq_integral hN _ (mh_pos hL hN), N_mh hN]

theorem norm_embVL (v : SLean.Vector N) : ‖embVL hL hN v‖ = l2Norm (Statement.h L N) v := by
  rw [l2Norm, ← norm_embVL_sq hL hN, Real.sqrt_sq (norm_nonneg _)]

theorem embVL_injective : Function.Injective (embVL hL hN) := by
  refine (injective_iff_map_eq_zero _).mpr fun v hv => ?_
  by_contra hne
  have h1 := l2Sq_pos hN _ (mh_pos hL hN) hne
  rw [← norm_embVL_sq hL hN, hv, norm_zero] at h1
  norm_num at h1

/-- The trial space `X_h^ℂ ⊂ L^2(0,L)`, `h = L/N`. -/
def VhL : Submodule ℂ (L2L L) := LinearMap.range (embVL hL hN)

instance : FiniteDimensional ℂ (VhL hL hN) := LinearMap.finiteDimensional_range _

/-- Coefficients of an element of `VhL`. -/
def eVL : SLean.Vector N ≃ₗ[ℂ] VhL hL hN := LinearEquiv.ofInjective _ (embVL_injective hL hN)

theorem eVL_apply (v : SLean.Vector N) : (eVL hL hN v : L2L L) = embVL hL hN v := rfl

/-- SLean's function space `Statement.X_h` identified with `VhL`. -/
def eXL : Statement.X_h N (Statement.h L N) ≃ₗ[ℂ] VhL hL hN :=
  (coefficientEquiv hN (Statement.h L N) (mh_pos hL hN)).symm.trans (eVL hL hN)

/-- `Å_h`: SLean's `Statement.A_h` on `X_h`, transported to `VhL`. -/
def ASL : VhL hL hN →ₗ[ℂ] VhL hL hN :=
  (eXL hL hN).toLinearMap ∘ₗ Statement.A_h hN (Statement.h L N) (mh_pos hL hN) ∘ₗ
    (eXL hL hN).symm.toLinearMap

/-- `T̊_h(t) = e^{t Å_h}`: SLean's `Statement.S_h` on `X_h`, transported to `VhL`. -/
def TSL (t : ℝ) : VhL hL hN →ₗ[ℂ] VhL hL hN :=
  (eXL hL hN).toLinearMap ∘ₗ Statement.S_h hN (Statement.h L N) (mh_pos hL hN) t ∘ₗ
    (eXL hL hN).symm.toLinearMap

/-- `Å_h e^{t Å_h}` as a bounded operator on `X_h^ℂ` with the `L^2(0,L)` norm. -/
def CPop (t : ℝ) : VhL hL hN →L[ℂ] VhL hL hN :=
  LinearMap.toContinuousLinearMap (ASL hL hN ∘ₗ TSL hL hN t)

/-- The derivative `χ'` of `χ ∈ X_h^ℂ`, as an element of `L^2(0,L)` (derivative of the
`C^1` piecewise cubic representative). -/
def dVL (χ : VhL hL hN) : L2L L :=
  toL2L L (deriv (spline (Statement.h L N) ((eVL hL hN).symm χ))) (dspL_continuous hL hN _)

/-! ### Transport lemmas -/

theorem ASL_eVL (v : SLean.Vector N) :
    ASL hL hN (eVL hL hN v) = eVL hL hN (generator N (Statement.h L N) v) := by
  simp [ASL, eXL, Statement.A_h, galerkin]

theorem TSL_eVL (t : ℝ) (v : SLean.Vector N) :
    TSL hL hN t (eVL hL hN v) = eVL hL hN (Main.evolution N (Statement.h L N) t v) := by
  simp [TSL, eXL, Statement.S_h, Main.functionEvolution]

theorem CPop_eVL (t : ℝ) (v : SLean.Vector N) :
    CPop hL hN t (eVL hL hN v) =
      eVL hL hN (generator N (Statement.h L N) (Main.evolution N (Statement.h L N) t v)) := by
  simp only [CPop, LinearMap.coe_toContinuousLinearMap', LinearMap.coe_comp, Function.comp_apply,
    TSL_eVL, ASL_eVL]

theorem norm_eVL (v : SLean.Vector N) : ‖eVL hL hN v‖ = l2Norm (Statement.h L N) v := by
  show ‖(eVL hL hN v : L2L L)‖ = _
  rw [eVL_apply, norm_embVL]

theorem norm_dVL_sq (v : SLean.Vector N) :
    ‖dVL hL hN (eVL hL hN v)‖ ^ 2 = h1Sq (Statement.h L N) v := by
  rw [dVL, norm_toL2L_sq hL.le, LinearEquiv.symm_apply_apply, h1Sq_integral hN _ (mh_pos hL hN),
    N_mh hN]

theorem eVL_real {v : SLean.Vector N} (hv : IsReal v) : IsRealL2L (eVL hL hN v : L2L L) := by
  rw [eVL_apply, embVL_apply]
  exact toL2L_real L _ (fun x => spline_real _ hv x)

end

end

end CompanionA


==> anc/lean/CompanionA/Sup.lean <==
import CompanionA.SupRoots

/-! S11 (companion v2b Corollary 3.11(a), the sup bounds): `‖φ_h‖_∞ ≤ C`, `‖φ_h'‖_∞ ≤ C h^{-1}`.
Route: nodal formula (S32) + `|u_j|, |d_j| ≤ C(|α_+|+|α_-|)` + a lower bound
`‖φ_h‖_2^2 ≥ c (|α_+|^2+|α_-|^2)` from the mass matrix and a geometric sum of the cross term. -/

set_option autoImplicit false

namespace CompanionA

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot SLean.Analytic
open scoped Topology ComplexConjugate

noncomputable section

theorem inv_pow_mul_eq {o : ℂ} (ho : o ≠ 0) {N j : ℕ} (hj : j ≤ N) :
    (o ^ N)⁻¹ * o ^ j = o⁻¹ ^ (N - j) := by
  obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le hj
  have hj0 : o ^ j ≠ 0 := pow_ne_zero _ ho
  rw [show j + k - j = k by omega, pow_add, inv_pow, mul_inv, mul_comm (o ^ j)⁻¹, mul_assoc,
    inv_mul_cancel₀ hj0, mul_one]

/-- `P_N = |α_+| + |α_-|`. -/
abbrev PN (N : ℕ) : ℝ := ‖alphaN N 0‖ + ‖alphaN N 1‖

theorem nodeU_expand {N : ℕ} (hN : 512 ≤ N) {j : ℕ} (hj : j ≤ N) :
    nodeU (xN N) j = alphaN N 0 * zN N 0 ^ j + alphaN N 1 * zN N 1 ^ j + alphaN N 2 * zN N 2 ^ j +
      alphaN N 3 * ((zN N 3 ^ N)⁻¹ * zN N 3 ^ j) := by
  rw [((xN_spec hN).2.2 j hj).1, nodalU, Fin.sum_univ_four]
  have g0 : gammaN N 0 = 1 := rfl
  have g1 : gammaN N 1 = 1 := rfl
  have g2 : gammaN N 2 = 1 := rfl
  have g3 : gammaN N 3 = (zN N 3 ^ N)⁻¹ := rfl
  rw [g0, g1, g2, g3]
  ring

theorem nodeW_expand {N : ℕ} (hN : 512 ≤ N) {j : ℕ} (hj : j ≤ N) :
    nodeW (xN N) j = alphaN N 0 * zN N 0 ^ j * W (zN N 0) (etaN N) +
      alphaN N 1 * zN N 1 ^ j * W (zN N 1) (etaN N) + alphaN N 2 * zN N 2 ^ j * W (zN N 2) (etaN N) +
      alphaN N 3 * ((zN N 3 ^ N)⁻¹ * zN N 3 ^ j) * W (zN N 3) (etaN N) := by
  rw [((xN_spec hN).2.2 j hj).2, nodalW, Fin.sum_univ_four]
  have g0 : gammaN N 0 = 1 := rfl
  have g1 : gammaN N 1 = 1 := rfl
  have g2 : gammaN N 2 = 1 := rfl
  have g3 : gammaN N 3 = (zN N 3 ^ N)⁻¹ := rfl
  rw [g0, g1, g2, g3]
  ring

/-- The four terms of the nodal sum, in norm. -/
theorem terms_bound {N : ℕ} (hN : 512 ≤ N) {j : ℕ} (hj : j ≤ N) :
    ‖alphaN N 0 * zN N 0 ^ j‖ + ‖alphaN N 1 * zN N 1 ^ j‖ + ‖alphaN N 2 * zN N 2 ^ j‖ +
      ‖alphaN N 3 * ((zN N 3 ^ N)⁻¹ * zN N 3 ^ j)‖ ≤ 4 * PN N := by
  obtain ⟨-, -, -, -, -, -, -, -, hi, ho, -⟩ := root_data hN
  have hp := osc_pow_bounds hN hj
  have h2 : ‖zN N 2 ^ j‖ ≤ 1 := by
    rw [norm_pow]; exact pow_le_one₀ (norm_nonneg _) (hi.trans (by norm_num))
  have h3 : ‖(zN N 3 ^ N)⁻¹ * zN N 3 ^ j‖ ≤ 1 :=
    inv_pow_mul_le (outer_ne_zero hN) (ho.trans (by norm_num)) hj
  have ht := tail_coeff_bound hN
  have b0 : ‖alphaN N 0 * zN N 0 ^ j‖ ≤ ‖alphaN N 0‖ * (5/4) := by
    rw [norm_mul]; exact mul_le_mul_of_nonneg_left hp.1.1 (norm_nonneg _)
  have b1 : ‖alphaN N 1 * zN N 1 ^ j‖ ≤ ‖alphaN N 1‖ * (5/4) := by
    rw [norm_mul]; exact mul_le_mul_of_nonneg_left hp.2.1 (norm_nonneg _)
  have b2 : ‖alphaN N 2 * zN N 2 ^ j‖ ≤ ‖alphaN N 2‖ * 1 := by
    rw [norm_mul]; exact mul_le_mul_of_nonneg_left h2 (norm_nonneg _)
  have b3 : ‖alphaN N 3 * ((zN N 3 ^ N)⁻¹ * zN N 3 ^ j)‖ ≤ ‖alphaN N 3‖ * 1 := by
    rw [norm_mul]; exact mul_le_mul_of_nonneg_left h3 (norm_nonneg _)
  have := norm_nonneg (alphaN N 0)
  have := norm_nonneg (alphaN N 1)
  linarith
/-- Nodal upper bounds: `|u_j|, |d_j| ≤ 4·10^8 (|α_+|+|α_-|)`, `0 ≤ j ≤ N`. -/
theorem node_upper {N : ℕ} (hN : 512 ≤ N) {j : ℕ} (hj : j ≤ N) :
    ‖nodeU (xN N) j‖ ≤ 4 * 10 ^ 8 * PN N ∧ ‖nodeW (xN N) j‖ ≤ 4 * 10 ^ 8 * PN N := by
  have ht := terms_bound hN hj
  have hP : 0 ≤ PN N := by positivity
  have hW : ∀ k, ‖W (zN N k) (etaN N)‖ ≤ 10 ^ 8 := fun k =>
    (SLean.Explicit.Sharp.boundary_work_bounds (xiN_work hN) k).2
  constructor
  · rw [nodeU_expand hN hj]
    refine norm_add₄_le.trans ?_
    nlinarith
  · rw [nodeW_expand hN hj]
    refine norm_add₄_le.trans ?_
    have c0 : ‖alphaN N 0 * zN N 0 ^ j * W (zN N 0) (etaN N)‖ ≤ ‖alphaN N 0 * zN N 0 ^ j‖ * 10 ^ 8 := by
      rw [norm_mul]; exact mul_le_mul_of_nonneg_left (hW 0) (norm_nonneg _)
    have c1 : ‖alphaN N 1 * zN N 1 ^ j * W (zN N 1) (etaN N)‖ ≤ ‖alphaN N 1 * zN N 1 ^ j‖ * 10 ^ 8 := by
      rw [norm_mul]; exact mul_le_mul_of_nonneg_left (hW 1) (norm_nonneg _)
    have c2 : ‖alphaN N 2 * zN N 2 ^ j * W (zN N 2) (etaN N)‖ ≤ ‖alphaN N 2 * zN N 2 ^ j‖ * 10 ^ 8 := by
      rw [norm_mul]; exact mul_le_mul_of_nonneg_left (hW 2) (norm_nonneg _)
    have c3 : ‖alphaN N 3 * ((zN N 3 ^ N)⁻¹ * zN N 3 ^ j) * W (zN N 3) (etaN N)‖ ≤
        ‖alphaN N 3 * ((zN N 3 ^ N)⁻¹ * zN N 3 ^ j)‖ * 10 ^ 8 := by
      rw [norm_mul]; exact mul_le_mul_of_nonneg_left (hW 3) (norm_nonneg _)
    nlinarith
/-- The cross term: `|∑_{j<N} (z_+ conj z_-)^j| ≤ 40`. -/
theorem cross_geom {N : ℕ} (hN : 512 ≤ N) :
    ‖∑ j ∈ Finset.range N, (zN N 0 * conj (zN N 1)) ^ j‖ ≤ 40 := by
  obtain ⟨hy, hx, -, -, hs1, hs2, h0, h1, -, -, hNx⟩ := root_data hN
  have hN' := N_real hN
  have hNp : (0:ℝ) < N := by linarith
  set ξ := xiN N
  set σ := sgN N
  set y := yN N
  set θ : ℂ := ξ - conj σ
  have hρ : zN N 0 * conj (zN N 1) = Complex.exp (θ * Complex.I) := by
    rw [h0, h1, zPlus, zPlus, ← Complex.exp_conj, ← Complex.exp_add]
    congr 1
    simp only [θ, map_mul, map_add, Complex.conj_ofReal, Complex.conj_I]
    ring
  set τ : ℂ := (N:ℂ) * (ξ + σ)
  set w : ℂ := y + conj y - conj τ
  have hNθ : (N:ℂ) * θ = 2 * (Real.pi : ℂ) + w := by
    have hc : (N:ℂ) * conj σ = conj τ - conj ((N:ℂ) * ξ) := by
      simp only [τ, map_mul, map_add, map_natCast]; ring
    simp only [θ, w]
    rw [mul_sub, hc, hNx, map_add, Complex.conj_ofReal]; ring
  have hx2 : ‖ξ‖ ^ 2 ≤ ((16/5) / N) ^ 2 := pow_le_pow_left₀ (norm_nonneg _) hx 2
  have hτ : ‖τ‖ ≤ 83 / N := by
    simp only [τ, norm_mul, Complex.norm_natCast]
    calc (N:ℝ) * ‖ξ + σ‖ ≤ (N:ℝ) * (81/10 * ((16/5) / N) ^ 2) := by
          apply mul_le_mul_of_nonneg_left _ hNp.le; nlinarith
      _ = (81/10 * (16/5) ^ 2) / N := by field_simp
      _ ≤ 83 / N := by gcongr; norm_num
  have hw : ‖w‖ ≤ 99 / N := by
    have h1 := norm_sub_le (y + conj y) (conj τ)
    have h2 := norm_add_le y (conj y)
    rw [Complex.norm_conj] at h1 h2
    have : 8 / (N:ℝ) + 8 / N + 83 / N = 99 / N := by ring
    linarith
  have h99 : (99:ℝ) / N ≤ 1 / 5 := by rw [div_le_iff₀ hNp]; linarith
  have hθ : ‖θ‖ ≤ 10 / N := by
    have h1 := norm_sub_le ξ (conj σ)
    rw [Complex.norm_conj] at h1
    have : 3 * ((16/5) / (N:ℝ)) ≤ 10 / N := by rw [← mul_div_assoc]; gcongr; norm_num
    linarith
  have hθlow : 6 / N ≤ ‖θ‖ := by
    have h1 : ‖(N:ℂ) * θ‖ = N * ‖θ‖ := by rw [norm_mul, Complex.norm_natCast]
    have h2 : 2 * Real.pi - ‖w‖ ≤ ‖(N:ℂ) * θ‖ := by
      rw [hNθ]
      have := norm_sub_le (2 * (Real.pi : ℂ) + w) w
      rw [add_sub_cancel_right] at this
      have e : ‖2 * (Real.pi : ℂ)‖ = 2 * Real.pi := by
        rw [norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos Real.pi_pos]; norm_num
      linarith
    rw [h1] at h2
    rw [div_le_iff₀ hNp]
    nlinarith [Real.pi_gt_d2]
  have hρN : (zN N 0 * conj (zN N 1)) ^ N = Complex.exp (w * Complex.I) := by
    rw [hρ, ← Complex.exp_nat_mul, show (N:ℂ) * (θ * Complex.I) = ((N:ℂ) * θ) * Complex.I by ring,
      hNθ, add_mul, Complex.exp_add, Complex.exp_two_pi_mul_I, one_mul]
  have hwI : ‖w * Complex.I‖ = ‖w‖ := by rw [norm_mul, Complex.norm_I, mul_one]
  have hθI : ‖θ * Complex.I‖ = ‖θ‖ := by rw [norm_mul, Complex.norm_I, mul_one]
  have hnum : ‖(zN N 0 * conj (zN N 1)) ^ N - 1‖ ≤ 198 / N := by
    rw [hρN]
    have := Complex.norm_exp_sub_one_le (x := w * Complex.I) (by rw [hwI]; linarith)
    rw [hwI] at this
    have e : 2 * (99 / (N:ℝ)) = 198 / N := by ring
    linarith
  have h10 : (10:ℝ) / N ≤ 1 := by rw [div_le_iff₀ hNp]; linarith
  have hden : 5 / N ≤ ‖zN N 0 * conj (zN N 1) - 1‖ := by
    rw [hρ]
    have h1 := Complex.norm_exp_sub_one_sub_id_le (x := θ * Complex.I) (by rw [hθI]; linarith)
    rw [hθI] at h1
    have h2 := norm_sub_norm_le (θ * Complex.I) (Complex.exp (θ * Complex.I) - 1)
    have e : θ * Complex.I - (Complex.exp (θ * Complex.I) - 1) =
        -(Complex.exp (θ * Complex.I) - 1 - θ * Complex.I) := by ring
    rw [e, norm_neg, hθI] at h2
    have h3 : ‖θ‖ ^ 2 ≤ (10 / N) * ‖θ‖ := by nlinarith [norm_nonneg θ]
    have h4 : (10 / (N:ℝ)) * ‖θ‖ ≤ (10 / N) * (10 / N) := mul_le_mul_of_nonneg_left hθ (by positivity)
    have h5 : (10 / (N:ℝ)) * (10 / N) ≤ 1 / N := by
      rw [div_mul_div_comm, div_le_div_iff₀ (by positivity) hNp]; nlinarith
    have e5 : 6 / (N:ℝ) - 1 / N = 5 / N := by ring
    linarith
  have hpos : 0 < ‖zN N 0 * conj (zN N 1) - 1‖ := lt_of_lt_of_le (by positivity) hden
  have hne : zN N 0 * conj (zN N 1) ≠ 1 := fun h => by rw [h, sub_self, norm_zero] at hpos; exact lt_irrefl _ hpos
  rw [geom_sum_eq hne, norm_div, div_le_iff₀ hpos]
  have : 198 / (N:ℝ) = 40 * (5 / N) - 2 / N := by ring
  have : 0 ≤ 2 / (N:ℝ) := by positivity
  nlinarith

theorem geom_small_le (n : ℕ) : ∑ j ∈ Finset.range n, (1 / 2500 : ℝ) ^ j ≤ 2 := by
  refine le_trans (Finset.sum_le_sum fun j _ => ?_) (sum_geometric_two_le n)
  exact pow_le_pow_left₀ (by norm_num) (by norm_num) j

theorem geom_small_rev_le (N : ℕ) : ∑ j ∈ Finset.range N, (1 / 2500 : ℝ) ^ (N - j) ≤ 2 := by
  have h1 : ∑ j ∈ Finset.range N, (1 / 2500 : ℝ) ^ (N - j) ≤
      ∑ j ∈ Finset.range N, (1 / 2500 : ℝ) ^ (N - 1 - j) := by
    apply Finset.sum_le_sum
    intro j hj
    have hj' := Finset.mem_range.mp hj
    exact pow_le_pow_of_le_one (by norm_num) (by norm_num) (by omega)
  rw [Finset.sum_range_reflect (fun j => (1 / 2500 : ℝ) ^ j) N] at h1
  exact h1.trans (geom_small_le N)

/-- Lower bound: `(N/6) (|α_+|^2 + |α_-|^2) ≤ ∑_{j<N} |u_j|^2`. -/
theorem nodes_sq_lower {N : ℕ} (hN : 512 ≤ N) :
    (N:ℝ) / 6 * (‖alphaN N 0‖ ^ 2 + ‖alphaN N 1‖ ^ 2) ≤ ∑ j ∈ Finset.range N, ‖nodeU (xN N) j‖ ^ 2 := by
  obtain ⟨-, -, -, -, -, -, -, -, hi, ho, -⟩ := root_data hN
  have hN' := N_real hN
  have hNp : (0:ℝ) < N := by linarith
  have hu0 : ∀ j ∈ Finset.range N, nodeU (xN N) j = alphaN N 0 * zN N 0 ^ j + alphaN N 1 * zN N 1 ^ j +
      alphaN N 2 * zN N 2 ^ j + alphaN N 3 * ((zN N 3 ^ N)⁻¹ * zN N 3 ^ j) :=
    fun j hj => nodeU_expand hN (Finset.mem_range.mp hj).le
  set a0 := alphaN N 0; set a1 := alphaN N 1; set a2 := alphaN N 2; set a3 := alphaN N 3
  set z0 := zN N 0; set z1 := zN N 1; set z2 := zN N 2; set z3 := zN N 3
  set m : ℕ → ℂ := fun j => a0 * z0 ^ j + a1 * z1 ^ j
  set b : ℕ → ℂ := fun j => a2 * z2 ^ j + a3 * ((z3 ^ N)⁻¹ * z3 ^ j)
  have hu : ∀ j ∈ Finset.range N, nodeU (xN N) j = m j + b j := fun j hj => by
    rw [hu0 j hj]; simp only [m, b]; ring
  -- boundary layers
  have hb : ∀ j ∈ Finset.range N, ‖b j‖ ^ 2 ≤
      2 * ‖a2‖ ^ 2 * (1 / 2500) ^ j + 2 * ‖a3‖ ^ 2 * (1 / 2500) ^ (N - j) := by
    intro j hj
    have hjN := (Finset.mem_range.mp hj).le
    have e2 : ‖a2 * z2 ^ j‖ ≤ ‖a2‖ * (1 / 50) ^ j := by
      rw [norm_mul, norm_pow]
      exact mul_le_mul_of_nonneg_left (pow_le_pow_left₀ (norm_nonneg _) hi j) (norm_nonneg _)
    have e3 : ‖a3 * ((z3 ^ N)⁻¹ * z3 ^ j)‖ ≤ ‖a3‖ * (1 / 50) ^ (N - j) := by
      rw [inv_pow_mul_eq (outer_ne_zero hN) hjN, norm_mul, norm_pow]
      exact mul_le_mul_of_nonneg_left (pow_le_pow_left₀ (norm_nonneg _) ho _) (norm_nonneg _)
    have hbj := norm_add_le (a2 * z2 ^ j) (a3 * ((z3 ^ N)⁻¹ * z3 ^ j))
    have hx : 0 ≤ ‖a2‖ * (1 / 50 : ℝ) ^ j := by positivity
    have hy : 0 ≤ ‖a3‖ * (1 / 50 : ℝ) ^ (N - j) := by positivity
    have h1 : ‖b j‖ ≤ ‖a2‖ * (1 / 50) ^ j + ‖a3‖ * (1 / 50) ^ (N - j) := hbj.trans (add_le_add e2 e3)
    have h2 := pow_le_pow_left₀ (norm_nonneg _) h1 2
    have e4 : ((1:ℝ) / 50) ^ j * (1 / 50) ^ j = (1 / 2500) ^ j := by rw [← mul_pow]; norm_num
    have e5 : ((1:ℝ) / 50) ^ (N - j) * (1 / 50) ^ (N - j) = (1 / 2500) ^ (N - j) := by
      rw [← mul_pow]; norm_num
    nlinarith [sq_nonneg (‖a2‖ * (1 / 50 : ℝ) ^ j - ‖a3‖ * (1 / 50) ^ (N - j))]
  have hbsum : ∑ j ∈ Finset.range N, ‖b j‖ ^ 2 ≤ 4 * (‖a2‖ ^ 2 + ‖a3‖ ^ 2) := by
    refine (Finset.sum_le_sum hb).trans ?_
    rw [Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.mul_sum]
    have g1 := geom_small_le N
    have g2 := geom_small_rev_le N
    have := sq_nonneg ‖a2‖
    have := sq_nonneg ‖a3‖
    nlinarith
  have ht := tail_coeff_bound hN
  have hB : ‖a2‖ ^ 2 + ‖a3‖ ^ 2 ≤ (23/10) ^ 2 * 2 * (‖a0‖ ^ 2 + ‖a1‖ ^ 2) := by
    have h1 : ‖a2‖ ^ 2 + ‖a3‖ ^ 2 ≤ (‖a2‖ + ‖a3‖) ^ 2 := by nlinarith [norm_nonneg a2, norm_nonneg a3]
    have h2 : (‖a2‖ + ‖a3‖) ^ 2 ≤ (23/10 * (‖a0‖ + ‖a1‖)) ^ 2 :=
      pow_le_pow_left₀ (by positivity) ht 2
    nlinarith [sq_nonneg (‖a0‖ - ‖a1‖)]
  -- main part
  have hm : ∀ j ∈ Finset.range N, ‖a0‖ ^ 2 * (1 - 174 / N) + ‖a1‖ ^ 2 * (1 - 174 / N) +
      2 * (a0 * conj a1 * (z0 * conj z1) ^ j).re ≤ ‖m j‖ ^ 2 := by
    intro j hj
    have hp := osc_pow_bounds hN (Finset.mem_range.mp hj).le
    have e : ‖m j‖ ^ 2 = ‖a0‖ ^ 2 * ‖z0 ^ j‖ ^ 2 + ‖a1‖ ^ 2 * ‖z1 ^ j‖ ^ 2 +
        2 * (a0 * conj a1 * (z0 * conj z1) ^ j).re := by
      simp only [m]
      rw [← Complex.normSq_eq_norm_sq, Complex.normSq_add, Complex.normSq_eq_norm_sq,
        Complex.normSq_eq_norm_sq, norm_mul, norm_mul, mul_pow, mul_pow]
      congr 2
      rw [map_mul, map_pow, mul_pow]; ring_nf
    rw [e]
    have := mul_le_mul_of_nonneg_left hp.1.2 (sq_nonneg ‖a0‖)
    have := mul_le_mul_of_nonneg_left hp.2.2 (sq_nonneg ‖a1‖)
    linarith
  have hcross : -(40 * (‖a0‖ ^ 2 + ‖a1‖ ^ 2)) ≤
      ∑ j ∈ Finset.range N, 2 * (a0 * conj a1 * (z0 * conj z1) ^ j).re := by
    rw [← Finset.mul_sum, ← Complex.re_sum, ← Finset.mul_sum]
    have h1 := Complex.re_le_norm (-(a0 * conj a1 * ∑ j ∈ Finset.range N, (z0 * conj z1) ^ j))
    rw [Complex.neg_re, norm_neg, norm_mul, norm_mul, Complex.norm_conj] at h1
    have h2 := cross_geom hN
    have h3 : ‖a0‖ * ‖a1‖ * ‖∑ j ∈ Finset.range N, (z0 * conj z1) ^ j‖ ≤ ‖a0‖ * ‖a1‖ * 40 :=
      mul_le_mul_of_nonneg_left h2 (by positivity)
    nlinarith [sq_nonneg (‖a0‖ - ‖a1‖)]
  have hmsum : (N - 214) * (‖a0‖ ^ 2 + ‖a1‖ ^ 2) ≤ ∑ j ∈ Finset.range N, ‖m j‖ ^ 2 := by
    refine le_trans ?_ (Finset.sum_le_sum hm)
    rw [Finset.sum_add_distrib, Finset.sum_add_distrib]
    simp only [Finset.sum_const, Finset.card_range, nsmul_eq_mul]
    have e : (N:ℝ) * (‖a0‖ ^ 2 * (1 - 174 / N)) + N * (‖a1‖ ^ 2 * (1 - 174 / N)) =
        (N - 174) * (‖a0‖ ^ 2 + ‖a1‖ ^ 2) := by field_simp
    linarith
  -- combine
  have hcomb : ∀ j ∈ Finset.range N, ‖m j‖ ^ 2 / 2 - ‖b j‖ ^ 2 ≤ ‖nodeU (xN N) j‖ ^ 2 := by
    intro j hj
    rw [hu j hj]
    have h1 := norm_sub_le (m j + b j) (b j)
    rw [add_sub_cancel_right] at h1
    nlinarith [norm_nonneg (m j + b j), norm_nonneg (b j), norm_nonneg (m j),
      sq_nonneg (‖m j + b j‖ - ‖b j‖)]
  have hsum := Finset.sum_le_sum hcomb
  rw [Finset.sum_sub_distrib, ← Finset.sum_div] at hsum
  have hP2 : 0 ≤ ‖a0‖ ^ 2 + ‖a1‖ ^ 2 := by positivity
  nlinarith

/-- `‖φ‖_2 ≥ (|α_+|+|α_-|)/14` for the unnormalized eigenvector. -/
theorem embV_xN_lower {N : ℕ} (hN : 512 ≤ N) : PN N / 14 ≤ ‖embV (pos_of_512 hN) (xN N)‖ := by
  have hN0 := pos_of_512 hN
  have hN' := N_real hN
  have hNp : (0:ℝ) < N := by linarith
  have h1 := l2Sq_ge_nodes hN0 (hm_pos hN0) (xN N)
  have h2 := nodes_sq_lower hN
  rw [← norm_embV_sq hN0, hm_eq] at h1
  have h3 : PN N ^ 2 / 196 ≤ ‖embV hN0 (xN N)‖ ^ 2 := by
    have e : 1 / (N:ℝ) / 16 * ((N:ℝ) / 6 * (‖alphaN N 0‖ ^ 2 + ‖alphaN N 1‖ ^ 2)) =
        (‖alphaN N 0‖ ^ 2 + ‖alphaN N 1‖ ^ 2) / 96 := by field_simp; ring
    have h4 : 1 / (N:ℝ) / 16 * ((N:ℝ) / 6 * (‖alphaN N 0‖ ^ 2 + ‖alphaN N 1‖ ^ 2)) ≤
        1 / (N:ℝ) / 16 * ∑ j ∈ Finset.range N, ‖nodeU (xN N) j‖ ^ 2 :=
      mul_le_mul_of_nonneg_left h2 (by positivity)
    nlinarith [sq_nonneg (‖alphaN N 0‖ - ‖alphaN N 1‖)]
  have h5 : (PN N / 14) ^ 2 ≤ ‖embV hN0 (xN N)‖ ^ 2 := by nlinarith
  exact (pow_le_pow_iff_left₀ (by positivity) (norm_nonneg _) two_ne_zero).mp h5

/-- S11 (companion v2b Corollary 3.11(a), sup part): with `φ_N = embV (cA N)` (S10),
`‖φ_N‖_∞ ≤ C` and `‖φ_N'‖_∞ ≤ C N` on `[0,1]`, for all `N ≥ 512`. -/
theorem S11_sup : ∃ C : ℝ, 0 < C ∧ ∀ (N : ℕ), 512 ≤ N → ∀ t ∈ Icc (0:ℝ) 1,
    ‖spline (hm N) (cA N) t‖ ≤ C ∧ ‖deriv (spline (hm N) (cA N)) t‖ ≤ C * N := by
  refine ⟨10 ^ 11, by norm_num, fun N hN t ht => ?_⟩
  have hN0 := pos_of_512 hN
  have hh := hm_pos hN0
  have hx := (xN_spec hN).1
  set E := ‖embV hN0 (xN N)‖
  have hE : 0 < E := norm_pos_iff.mpr (fun h0 => hx (embV_injective hN0 (h0.trans (map_zero _).symm)))
  have hlow := embV_xN_lower hN
  have hP : 0 ≤ PN N := by positivity
  have ht' : t ∈ Icc (0:ℝ) (N * hm N) := by rw [N_hm hN0]; exact ht
  have hs := spline_sup_bound hN0 hh (xN N) (B := 4 * 10 ^ 8 * PN N)
    (fun j hj => node_upper hN hj) ht'
  have hc : cA N = ((E⁻¹ : ℝ) : ℂ) • xN N := by simp only [cA, dite_eq_left hN]; rfl
  have hk : ‖((E⁻¹ : ℝ) : ℂ)‖ = E⁻¹ := by
    rw [Complex.norm_real, Real.norm_eq_abs, abs_of_pos (inv_pos.mpr hE)]
  have hd : deriv (spline (hm N) (cA N)) t = ((E⁻¹ : ℝ) : ℂ) * deriv (spline (hm N) (xN N)) t := by
    rw [hc, spline_deriv _ hh, spline_deriv _ hh, splineGrad_smul hh]
  have hPE : PN N ≤ 14 * E := by linarith
  constructor
  · rw [hc, spline_smul, norm_mul, hk]
    calc E⁻¹ * ‖spline (hm N) (xN N) t‖ ≤ E⁻¹ * (4 * (4 * 10 ^ 8 * PN N)) :=
          mul_le_mul_of_nonneg_left hs.1 (by positivity)
      _ ≤ E⁻¹ * (4 * (4 * 10 ^ 8 * (14 * E))) := by gcongr
      _ = 224 * 10 ^ 8 := by field_simp; norm_num
      _ ≤ 10 ^ 11 := by norm_num
  · rw [hd, norm_mul, hk]
    have hmN : hm N = 1 / N := hm_eq N
    calc E⁻¹ * ‖deriv (spline (hm N) (xN N)) t‖ ≤ E⁻¹ * (8 * (4 * 10 ^ 8 * PN N) / hm N) :=
          mul_le_mul_of_nonneg_left hs.2 (by positivity)
      _ ≤ E⁻¹ * (8 * (4 * 10 ^ 8 * (14 * E)) / hm N) := by gcongr
      _ = 448 * 10 ^ 8 * N := by rw [hmN]; field_simp; norm_num
      _ ≤ 10 ^ 11 * N := by gcongr; norm_num

end

end CompanionA


==> anc/lean/CompanionA/SupCells.lean <==
import CompanionA.Family

/-! S11, generic part: a spline in `X_h` is bounded by its nodal data, its derivative by
`h^{-1}` times its nodal data; and the mass dominates `(h/16) ∑_j |u_j|^2`. -/

set_option autoImplicit false

namespace CompanionA

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot
open scoped Topology ComplexConjugate

noncomputable section

theorem basis_bound (i : Fin 4) {r : ℝ} (hr : r ∈ Icc (0:ℝ) 1) : |Hermite.basis i r| ≤ 1 := by
  obtain ⟨h0, h1⟩ := hr
  rw [abs_le]
  fin_cases i <;> simp [Hermite.basis, Hermite.basisPoly] <;> constructor <;>
    nlinarith [mul_nonneg h0 h0, mul_nonneg (mul_nonneg h0 h0) h0, mul_nonneg h0 (sub_nonneg.mpr h1),
      mul_nonneg (mul_nonneg h0 h0) (sub_nonneg.mpr h1)]

theorem dBasis_bound (i : Fin 4) {r : ℝ} (hr : r ∈ Icc (0:ℝ) 1) : |Hermite.dBasis i r| ≤ 2 := by
  obtain ⟨h0, h1⟩ := hr
  rw [abs_le]
  fin_cases i <;> simp [Hermite.dBasis, Hermite.basisPoly] <;> constructor <;>
    nlinarith [mul_nonneg h0 h0, mul_nonneg h0 (sub_nonneg.mpr h1)]

theorem refValue_bound (v : Fin 4 → ℂ) {r : ℝ} (hr : r ∈ Icc (0:ℝ) 1) :
    ‖refValue v r‖ ≤ ∑ i, ‖v i‖ := by
  unfold refValue
  refine (norm_sum_le _ _).trans (Finset.sum_le_sum fun i _ => ?_)
  rw [norm_mul, Complex.norm_real, Real.norm_eq_abs]
  calc _ ≤ ‖v i‖ * 1 := mul_le_mul_of_nonneg_left (basis_bound i hr) (norm_nonneg _)
    _ = _ := mul_one _

theorem refGrad_bound (v : Fin 4 → ℂ) {r : ℝ} (hr : r ∈ Icc (0:ℝ) 1) :
    ‖refGrad v r‖ ≤ 2 * ∑ i, ‖v i‖ := by
  unfold refGrad
  rw [Finset.mul_sum]
  refine (norm_sum_le _ _).trans (Finset.sum_le_sum fun i _ => ?_)
  rw [norm_mul, Complex.norm_real, Real.norm_eq_abs]
  nlinarith [dBasis_bound i hr, norm_nonneg (v i)]

/-- Pointwise bounds of a spline by its nodal data `|u_j|, |d_j| ≤ B`. -/
theorem spline_sup_bound {N : ℕ} (hN : 0 < N) {h : ℝ} (hh : 0 < h) (c : SLean.Vector N) {B : ℝ}
    (hB : ∀ j : ℕ, j ≤ N → ‖nodeU c j‖ ≤ B ∧ ‖nodeW c j‖ ≤ B) {t : ℝ} (ht : t ∈ Icc (0:ℝ) (N * h)) :
    ‖spline h c t‖ ≤ 4 * B ∧ ‖deriv (spline h c) t‖ ≤ 8 * B / h := by
  obtain ⟨n, hn, hcell⟩ := uniform_cell_cover hN hh ht
  have hr : (t - n * h) / h ∈ Icc (0:ℝ) 1 := by
    constructor
    · exact div_nonneg (by linarith [hcell.1]) hh.le
    · rw [div_le_one hh]; linarith [hcell.2]
  have hsum : ∑ i, ‖elementVector c n i‖ ≤ 4 * B := by
    simp only [elementVector, Fin.sum_univ_four, Matrix.cons_val_zero, Matrix.cons_val_one,
      Matrix.cons_val_two, Matrix.cons_val_three, Matrix.head_cons, Matrix.tail_cons]
    have h1 := hB n hn.le
    have h2 := hB (n + 1) hn
    linarith [h1.1, h1.2, h2.1, h2.2]
  constructor
  · rw [spline_on_cell h hh c n hn t hcell, cellValue]
    exact (refValue_bound _ hr).trans hsum
  · rw [spline_deriv h hh c, splineGrad_on_cell h hh c n hn t hcell, cellGrad, norm_div,
      Complex.norm_real, Real.norm_eq_abs, abs_of_pos hh]
    apply div_le_div_of_nonneg_right _ hh.le
    calc _ ≤ 2 * ∑ i, ‖elementVector c n i‖ := refGrad_bound _ hr
      _ ≤ 2 * (4 * B) := by linarith
      _ = 8 * B := by ring

/-- Element form: `|v_0|^2 ≤ 16/420 · (M̂ v, v)` (Legendre expansion and Cauchy–Schwarz). -/
theorem elem_node_le_mass (v : Fin 4 → ℂ) : ‖v 0‖ ^ 2 ≤ 16 / 420 * (pairing elementM v v).re := by
  have hm := mass_energy_decomposition v
  have hv : v 0 = legendreCoeffs v 0 - legendreCoeffs v 1 + legendreCoeffs v 2 - legendreCoeffs v 3 := by
    simp [legendreCoeffs, cubicCoeffs]; ring
  set a := legendreCoeffs v 0
  set b := legendreCoeffs v 1
  set c := legendreCoeffs v 2
  set d := legendreCoeffs v 3
  have hn : ‖v 0‖ ≤ ‖a‖ + ‖b‖ + ‖c‖ + ‖d‖ := by
    rw [hv]
    calc ‖a - b + c - d‖ ≤ ‖a - b + c‖ + ‖d‖ := norm_sub_le _ _
      _ ≤ ‖a - b‖ + ‖c‖ + ‖d‖ := by gcongr; exact norm_add_le _ _
      _ ≤ ‖a‖ + ‖b‖ + ‖c‖ + ‖d‖ := by gcongr; exact norm_sub_le _ _
  rw [Complex.normSq_eq_norm_sq, Complex.normSq_eq_norm_sq, Complex.normSq_eq_norm_sq,
    Complex.normSq_eq_norm_sq] at hm
  have hcs : (‖a‖ + ‖b‖ + ‖c‖ + ‖d‖) ^ 2 ≤
      16 * (‖a‖ ^ 2 + ‖b‖ ^ 2 / 3 + ‖c‖ ^ 2 / 5 + ‖d‖ ^ 2 / 7) := by
    nlinarith [sq_nonneg (3 * ‖a‖ - ‖b‖), sq_nonneg (5 * ‖a‖ - ‖c‖), sq_nonneg (7 * ‖a‖ - ‖d‖),
      sq_nonneg (5 * ‖b‖ - 3 * ‖c‖), sq_nonneg (7 * ‖b‖ - 3 * ‖d‖), sq_nonneg (7 * ‖c‖ - 5 * ‖d‖)]
  have h0 := pow_le_pow_left₀ (norm_nonneg _) hn 2
  have h420 : (pairing elementM v v).re = 420 * ((pairing elementM v v).re / 420) := by ring
  rw [h420, hm]
  nlinarith

/-- The mass dominates the nodal values: `(h/16) ∑_{j<N} |u_j|^2 ≤ ‖v‖_2^2`. -/
theorem l2Sq_ge_nodes {N : ℕ} (hN : 0 < N) {h : ℝ} (hh : 0 < h) (c : SLean.Vector N) :
    h / 16 * ∑ j ∈ Finset.range N, ‖nodeU c j‖ ^ 2 ≤ l2Sq h c := by
  unfold l2Sq massSq
  rw [M, assembled_pairing elementM hN, Complex.re_sum, Finset.mul_sum, Finset.mul_sum]
  apply Finset.sum_le_sum
  intro n _
  have he := elem_node_le_mass (elementVector c n)
  have h0 : elementVector c n 0 = nodeU c n := rfl
  rw [h0] at he
  have : h / 16 * ‖nodeU c n‖ ^ 2 ≤ h / 16 * (16 / 420 * (pairing elementM (elementVector c n)
      (elementVector c n)).re) := mul_le_mul_of_nonneg_left he (by positivity)
  linarith

end

end CompanionA


==> anc/lean/CompanionA/SupRoots.lean <==
import CompanionA.SupCells

/-! S11, root data at `ς_N`: powers of the four roots, the kernel relations, nodal upper bounds,
and the geometric sum of the cross term (companion v2b Lemmas 3.6 and 3.10 as proved in SLean). -/

set_option autoImplicit false

namespace CompanionA

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot SLean.Analytic
open scoped Topology ComplexConjugate

noncomputable section

/-- `y_N` and `σ(ς_N)`. -/
abbrev yN (N : ℕ) : ℂ := SLean.Explicit.Sharp.ySequence N
abbrev sgN (N : ℕ) : ℂ := SLean.Explicit.sigma (xiN N)

theorem root_data {N : ℕ} (hN : 512 ≤ N) :
    ‖yN N‖ ≤ 8 / N ∧ ‖xiN N‖ ≤ (16/5) / N ∧ 3 ≤ (N:ℝ) ^ 2 * (xiN N).im ∧
    (N:ℝ) ^ 2 * (xiN N).im ≤ 17/5 ∧ ‖sgN N‖ ≤ 2 * ‖xiN N‖ ∧
    ‖xiN N + sgN N‖ ≤ 81/10 * ‖xiN N‖ ^ 2 ∧
    zN N 0 = zPlus (xiN N) ∧ zN N 1 = zPlus (sgN N) ∧ ‖zN N 2‖ ≤ 1/50 ∧ ‖(zN N 3)⁻¹‖ ≤ 1/50 ∧
    (N:ℂ) * xiN N = (Real.pi : ℂ) + yN N := by
  have hy := SLean.Explicit.Sharp.ySequence_spec hN
  have hb := SLean.Explicit.Sharp.fixed_bootstrap hN hy.1.le hy.2.1
  have hV := SLean.Explicit.Sharp.scaled_V_bootstrap hN hy.1.le hy.2.1
  have hξ := xiN_work hN
  have h10 : ‖xiN N‖ ≤ 1/10 := by
    have := hξ; simp only [SLean.Explicit.Sharp.workRadius] at this; linarith
  have hs := SLean.Explicit.Sharp.sigma_bounds h10
  have ht := SLean.Explicit.Sharp.tails_work hξ
  refine ⟨hb.1, hb.2, hV.1, hV.2, hs.1, hs.2, rfl, ?_, ht.1, ht.2, quantXi_mul (by omega) _⟩
  exact SLean.Explicit.Sharp.minus_eq_zPlus_sigma h10

theorem N_real {N : ℕ} (hN : 512 ≤ N) : (512:ℝ) ≤ N := by exact_mod_cast hN

/-- `N |Im ς_N| ≤ 17/(5N)` and `N |Im σ| ≤ 87/N`. -/
theorem im_bounds {N : ℕ} (hN : 512 ≤ N) :
    (N:ℝ) * |(xiN N).im| ≤ 17 / (5 * N) ∧ (N:ℝ) * |(sgN N).im| ≤ 87 / N := by
  obtain ⟨-, hx, hv1, hv2, -, hs2, -⟩ := root_data hN
  have hN' := N_real hN
  have hNp : (0:ℝ) < N := by linarith
  have hai : |(xiN N).im| ≤ 17 / (5 * N ^ 2) := by
    rw [abs_le]; constructor
    · have : 0 ≤ (xiN N).im := by
        by_contra hc; push Not at hc; nlinarith [sq_nonneg (N:ℝ)]
      have : 0 ≤ 17 / (5 * (N:ℝ) ^ 2) := by positivity
      linarith
    · rw [le_div_iff₀ (by positivity)]; nlinarith
  have h1 : (N:ℝ) * |(xiN N).im| ≤ 17 / (5 * N) := by
    calc _ ≤ (N:ℝ) * (17 / (5 * N ^ 2)) := mul_le_mul_of_nonneg_left hai hNp.le
      _ = _ := by field_simp
  refine ⟨h1, ?_⟩
  have him : |(sgN N).im| ≤ ‖xiN N + sgN N‖ + |(xiN N).im| := by
    have e : (sgN N).im = (xiN N + sgN N).im - (xiN N).im := by simp
    rw [e]
    have h := Complex.abs_im_le_norm (xiN N + sgN N)
    have h' := abs_sub ((xiN N + sgN N).im) ((xiN N).im)
    linarith
  have hx2 : ‖xiN N‖ ^ 2 ≤ ((16/5) / N) ^ 2 := pow_le_pow_left₀ (norm_nonneg _) hx 2
  calc (N:ℝ) * |(sgN N).im| ≤ (N:ℝ) * (81/10 * ((16/5) / N) ^ 2 + 17 / (5 * N ^ 2)) := by
        apply mul_le_mul_of_nonneg_left _ hNp.le
        nlinarith
    _ = (81/10 * (16/5) ^ 2 + 17/5) / N := by field_simp
    _ ≤ 87 / N := by gcongr; norm_num

theorem exp_fifth_le : Real.exp (1/5) ≤ 5/4 := by
  have := Real.exp_bound_div_one_sub_of_interval (x := 1/5) (by norm_num) (by norm_num)
  norm_num at this ⊢; linarith

/-- Powers `z^j`, `0 ≤ j ≤ N`, of a root on the unit circle up to `O(N^{-2})`. -/
theorem zPlus_pow_le {N j : ℕ} (hj : j ≤ N) {s : ℂ} {e : ℝ} (hs : (N:ℝ) * |s.im| ≤ e) (he : e ≤ 1/5) :
    ‖zPlus s ^ j‖ ≤ 5/4 ∧ 1 - 2 * e ≤ ‖zPlus s ^ j‖ ^ 2 := by
  rw [zPlus_pow_norm]
  have hj' : (j:ℝ) ≤ N := by exact_mod_cast hj
  have h1 : |(j:ℝ) * s.im| ≤ e := by
    rw [abs_mul, Nat.abs_cast]
    exact (mul_le_mul_of_nonneg_right hj' (abs_nonneg _)).trans hs
  have h2 := abs_le.mp h1
  constructor
  · calc Real.exp (-(j:ℝ) * s.im) ≤ Real.exp (1/5) := Real.exp_le_exp.mpr (by nlinarith [h2.1])
      _ ≤ 5/4 := exp_fifth_le
  · rw [← Real.exp_nat_mul]
    have := Real.add_one_le_exp ((2:ℕ) * (-(j:ℝ) * s.im))
    push_cast at this ⊢
    nlinarith [h2.2]

/-- Power bounds for the two oscillating roots, `0 ≤ j ≤ N`. -/
theorem osc_pow_bounds {N j : ℕ} (hN : 512 ≤ N) (hj : j ≤ N) :
    (‖zN N 0 ^ j‖ ≤ 5/4 ∧ 1 - 174 / N ≤ ‖zN N 0 ^ j‖ ^ 2) ∧
      (‖zN N 1 ^ j‖ ≤ 5/4 ∧ 1 - 174 / N ≤ ‖zN N 1 ^ j‖ ^ 2) := by
  obtain ⟨-, -, -, -, -, -, h0, h1, -⟩ := root_data hN
  obtain ⟨hx, hs⟩ := im_bounds hN
  have hN' := N_real hN
  have hNp : (0:ℝ) < N := by linarith
  have e1 : (87:ℝ) / N ≤ 1/5 := by rw [div_le_iff₀ hNp]; linarith
  have e0 : (17:ℝ) / (5 * N) ≤ 87 / N := by
    rw [div_le_div_iff₀ (by positivity) hNp]; nlinarith
  have a := zPlus_pow_le hj (hx.trans e0) e1
  have b := zPlus_pow_le hj hs e1
  have e2 : 2 * (87 / (N:ℝ)) = 174 / N := by ring
  rw [h0, h1]
  exact ⟨⟨a.1, by linarith [a.2]⟩, ⟨b.1, by linarith [b.2]⟩⟩
/-- `|(z^N)^{-1} z^j| ≤ 1` for `|z^{-1}| ≤ 1`, `j ≤ N`. -/
theorem inv_pow_mul_le {o : ℂ} (ho : o ≠ 0) (hb : ‖o⁻¹‖ ≤ 1) {N j : ℕ} (hj : j ≤ N) :
    ‖(o ^ N)⁻¹ * o ^ j‖ ≤ 1 := by
  have e : (o ^ N)⁻¹ * o ^ j = o⁻¹ ^ (N - j) := by
    obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le hj
    have hj0 : o ^ j ≠ 0 := pow_ne_zero _ ho
    rw [show j + k - j = k by omega, pow_add, inv_pow, mul_inv, mul_comm (o ^ j)⁻¹, mul_assoc,
      inv_mul_cancel₀ hj0, mul_one]
  rw [e, norm_pow]
  exact pow_le_one₀ (norm_nonneg _) hb

theorem outer_ne_zero {N : ℕ} (hN : 512 ≤ N) : zN N 3 ≠ 0 := (zN_data hN).1 3

/-- The first and third rows of `𝔇_N α = 0`. -/
theorem kernel_rows {N : ℕ} (hN : 512 ≤ N) :
    alphaN N 0 + alphaN N 1 + alphaN N 2 + (zN N 3 ^ N)⁻¹ * alphaN N 3 = 0 ∧
    alphaN N 0 * zN N 0 ^ N + alphaN N 1 * zN N 1 ^ N + alphaN N 2 * zN N 2 ^ N + alphaN N 3 = 0 := by
  have hk := (alphaN_spec hN).2
  have h0 := congrFun hk 0
  have h2 := congrFun hk 2
  simp only [boundaryMatrix, Matrix.mulVec, dotProduct, Fin.sum_univ_four, Pi.zero_apply] at h0 h2
  simp only [Matrix.cons_val_zero, Matrix.cons_val_one, Matrix.cons_val_two, Matrix.cons_val_three,
    Matrix.head_cons, Matrix.tail_cons] at h0 h2
  have hz3 : zN N 3 = SLean.Explicit.outerXi (xiN N) := rfl
  rw [← hz3] at h0 h2
  have hinv : (zN N 3 ^ N)⁻¹ * zN N 3 ^ N = 1 := inv_mul_cancel₀ (pow_ne_zero _ (outer_ne_zero hN))
  constructor
  · linear_combination h0
  · linear_combination h2 - alphaN N 3 * hinv

/-- `|α_3| + |α_4| ≤ 2.3 (|α_+| + |α_-|)`. -/
theorem tail_coeff_bound {N : ℕ} (hN : 512 ≤ N) :
    ‖alphaN N 2‖ + ‖alphaN N 3‖ ≤ 23/10 * (‖alphaN N 0‖ + ‖alphaN N 1‖) := by
  obtain ⟨r0, r2⟩ := kernel_rows hN
  obtain ⟨-, -, -, -, -, -, -, -, hi, ho, -⟩ := root_data hN
  have hN1 : 1 ≤ N := by omega
  have hδ : ‖(zN N 3 ^ N)⁻¹‖ ≤ 1/50 := by
    rw [← inv_pow, norm_pow]
    exact (pow_le_of_le_one (norm_nonneg _) (ho.trans (by norm_num)) (by omega)).trans ho
  have hι : ‖zN N 2 ^ N‖ ≤ 1/50 := by
    rw [norm_pow]
    exact (pow_le_of_le_one (norm_nonneg _) (hi.trans (by norm_num)) (by omega)).trans hi
  have hZ0 := (osc_pow_bounds hN le_rfl).1.1
  have hZ1 := (osc_pow_bounds hN le_rfl).2.1
  set a0 := alphaN N 0; set a1 := alphaN N 1; set a2 := alphaN N 2; set a3 := alphaN N 3
  have e2 : a2 = -(a0 + a1) - (zN N 3 ^ N)⁻¹ * a3 := by linear_combination r0
  have e3 : a3 = -(a0 * zN N 0 ^ N + a1 * zN N 1 ^ N) - a2 * zN N 2 ^ N := by linear_combination r2
  have b2 : ‖a2‖ ≤ ‖a0‖ + ‖a1‖ + 1/50 * ‖a3‖ := by
    have := norm_sub_le (-(a0 + a1)) ((zN N 3 ^ N)⁻¹ * a3)
    rw [norm_neg, norm_mul, ← e2] at this
    have h1 := norm_add_le a0 a1
    have h2 := mul_le_mul_of_nonneg_right hδ (norm_nonneg a3)
    linarith
  have b3 : ‖a3‖ ≤ 5/4 * (‖a0‖ + ‖a1‖) + 1/50 * ‖a2‖ := by
    have := norm_sub_le (-(a0 * zN N 0 ^ N + a1 * zN N 1 ^ N)) (a2 * zN N 2 ^ N)
    rw [norm_neg, norm_mul, ← e3] at this
    have h1 := norm_add_le (a0 * zN N 0 ^ N) (a1 * zN N 1 ^ N)
    rw [norm_mul, norm_mul] at h1
    have h3 := mul_le_mul_of_nonneg_left hZ0 (norm_nonneg a0)
    have h4 := mul_le_mul_of_nonneg_left hZ1 (norm_nonneg a1)
    have h5 := mul_le_mul_of_nonneg_left hι (norm_nonneg a2)
    linarith
  have := norm_nonneg a0
  have := norm_nonneg a1
  linarith

end

end CompanionA


==> anc/lean/CompanionA/WeakA.lean <==
import CompanionA.Family

/-! S10, last part: `φ_N ⇀ 0`, `conj φ_N ⇀ 0`, hence `f_N ⇀ 0` (route (i), S7, for the family
of S32; the estimate is the pilot's `eigen_pair_bound` with `JW_deriv_bound`). -/

set_option autoImplicit false

namespace CompanionA

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot
open scoped Topology ComplexConjugate

noncomputable section

/-- S7 for an arbitrary eigenvector: `|(G g, v)| ≤ 4 h ‖g‖` when `‖v‖ ≤ 1`, `|Im ζ| ≥ 100 h^{-3}`. -/
theorem inner_G_eig {N : ℕ} (hN0 : 0 < N) (g : L2) (c : SLean.Vector N) {ζ : ℂ}
    (hgen : generator N (hm N) c = ζ • c) (hi : 100 / hm N ^ 3 ≤ |ζ.im|) (hn : ‖embV hN0 c‖ ≤ 1) :
    ‖inner ℂ (G g) (embV hN0 c)‖ ≤ 4 / N * ‖g‖ := by
  set w := (eV hN0).symm ⟨JW hN0 g, JW_mem hN0 g⟩
  have hJ : JW hN0 g = embV hN0 w := by rw [← eV_apply, LinearEquiv.apply_symm_apply]
  have hb := eigen_pair_bound hN0 c w hgen hi
  rw [← hJ] at hb
  have hD := JW_deriv_bound hN0 g
  have hh := hm_pos hN0
  have h1 : ‖inner ℂ (JW hN0 g) (embV hN0 c)‖ ≤ 112 / 100 * hm N * ‖g‖ := by
    have hn2 : ‖embV hN0 c‖ ^ 2 ≤ 1 := by nlinarith [norm_nonneg (embV hN0 c)]
    have hD0 : 0 ≤ ∫ x in (0:ℝ)..1, ‖deriv (spline (hm N) w) x‖ ^ 2 :=
      intervalIntegral.integral_nonneg zero_le_one (fun _ _ => sq_nonneg _)
    have : ‖inner ℂ (JW hN0 g) (embV hN0 c)‖ ^ 2 ≤ (112 / 100 * hm N * ‖g‖) ^ 2 := by
      calc _ ≤ (112 / 100 * hm N) ^ 2 * ‖embV hN0 c‖ ^ 2 * _ := hb
        _ ≤ (112 / 100 * hm N) ^ 2 * 1 * ‖g‖ ^ 2 := by
          apply mul_le_mul (mul_le_mul_of_nonneg_left hn2 (by positivity)) hD hD0 (by positivity)
        _ = _ := by ring
    exact (pow_le_pow_iff_left₀ (norm_nonneg _) (by positivity) two_ne_zero).mp this
  have h2 : ‖inner ℂ (G g - JW hN0 g) (embV hN0 c)‖ ≤ 2 / N * ‖g‖ := by
    refine (norm_inner_le_norm _ _).trans ?_
    have hop : ‖G g - JW hN0 g‖ ≤ 2 / N * ‖g‖ := by
      rw [show G g - JW hN0 g = (G - JW hN0) g from rfl]
      refine (ContinuousLinearMap.le_opNorm _ _).trans ?_
      gcongr
      rw [norm_sub_rev]; exact JW_sub_G hN0
    calc _ ≤ 2 / N * ‖g‖ * 1 := mul_le_mul hop hn (norm_nonneg _) (by positivity)
      _ = _ := mul_one _
  have e : inner ℂ (G g) (embV hN0 c) = inner ℂ (G g - JW hN0 g) (embV hN0 c) +
      inner ℂ (JW hN0 g) (embV hN0 c) := by
    rw [inner_sub_left]; ring
  rw [e]
  have hmN : hm N = 1 / N := hm_eq N
  calc _ ≤ ‖inner ℂ (G g - JW hN0 g) (embV hN0 c)‖ + ‖inner ℂ (JW hN0 g) (embV hN0 c)‖ := norm_add_le _ _
    _ ≤ 2 / N * ‖g‖ + 112 / 100 * hm N * ‖g‖ := add_le_add h2 h1
    _ ≤ 4 / N * ‖g‖ := by
        rw [hmN]
        have : (0 : ℝ) ≤ 1 / N * ‖g‖ := by positivity
        have e2 : 4 / (N : ℝ) * ‖g‖ - (2 / N * ‖g‖ + 112 / 100 * (1 / N) * ‖g‖) =
            88 / 100 * (1 / N * ‖g‖) := by ring
        linarith

/-- Route (i): any family of `L^2`-bounded eigenvectors with `|Im ζ_N| ≥ 100 h^{-3}` is weakly null. -/
theorem weakNull_of_eigen (ψ : ℕ → L2) (hb : ∀ N, ‖ψ N‖ ≤ 1)
    (he : ∀ N, 512 ≤ N → ∃ (hN0 : 0 < N) (c : SLean.Vector N) (ζ : ℂ), ψ N = embV hN0 c ∧
      generator N (hm N) c = ζ • c ∧ 100 / hm N ^ 3 ≤ |ζ.im|) : WeakNull ψ := by
  intro g'
  rw [Metric.tendsto_atTop]
  intro ε hε
  obtain ⟨g, hg⟩ := G_denseRange.exists_dist_lt g' (half_pos hε)
  obtain ⟨N₀, hN₀⟩ := exists_nat_gt (8 * (‖g‖ + 1) / ε)
  refine ⟨max N₀ 512, fun N hN => ?_⟩
  have h512 : 512 ≤ N := le_of_max_le_right hN
  have hNN : (N₀ : ℝ) ≤ N := by exact_mod_cast le_of_max_le_left hN
  rw [dist_eq_norm, sub_zero]
  rw [dist_eq_norm] at hg
  obtain ⟨hN0, c, ζ, hψ, hgen, hi⟩ := he N h512
  have h1 := inner_G_eig hN0 g c hgen hi (hψ ▸ hb N)
  rw [← hψ] at h1
  have h2 : ‖inner ℂ (g' - G g) (ψ N)‖ ≤ ‖g' - G g‖ :=
    (norm_inner_le_norm _ _).trans (by nlinarith [hb N, norm_nonneg (g' - G g)])
  have hNpos : (0 : ℝ) < N := by exact_mod_cast hN0
  have h3 : 4 / N * ‖g‖ < ε / 2 := by
    rw [div_lt_iff₀ hε] at hN₀
    rw [show 4 / (N : ℝ) * ‖g‖ = 4 * ‖g‖ / N by ring, div_lt_iff₀ hNpos]
    nlinarith [norm_nonneg g]
  have e : inner ℂ g' (ψ N) = inner ℂ (g' - G g) (ψ N) + inner ℂ (G g) (ψ N) := by
    rw [inner_sub_left]; ring
  rw [e]
  calc _ ≤ _ := norm_add_le _ _
    _ < ε := by linarith

/-- S10: `φ_N ⇀ 0`. -/
theorem phiA_weakNull : WeakNull phiA :=
  weakNull_of_eigen phiA phiA_norm_le fun N hN => by
    obtain ⟨hp, -, hg⟩ := cA_spec hN
    exact ⟨pos_of_512 hN, cA N, Statement.ζ 1 N, hp, hg, (zeta1_bounds hN).1⟩

/-- The conjugate family `conj φ_N`. -/
def phiBar (N : ℕ) : L2 := if h : 512 ≤ N then embV (pos_of_512 h) (star (cA N)) else 0

theorem norm_embV_star {N : ℕ} (hN0 : 0 < N) (c : SLean.Vector N) :
    ‖embV hN0 (star c)‖ = ‖embV hN0 c‖ := by
  have h : ‖embV hN0 (star c)‖ ^ 2 = ‖embV hN0 c‖ ^ 2 := by
    rw [embV_apply, embV_apply, norm_toL2_sq, norm_toL2_sq]
    congr 1; funext x; rw [spline_star, norm_star]
  exact (pow_left_inj₀ (norm_nonneg _) (norm_nonneg _) two_ne_zero).mp h

theorem phiBar_norm_le (N : ℕ) : ‖phiBar N‖ ≤ 1 := by
  by_cases hN : 512 ≤ N
  · simp only [phiBar, dite_eq_left hN]
    rw [norm_embV_star, ← (cA_spec hN).1, (cA_spec hN).2.1]
  · simp [phiBar, hN]

/-- `conj φ_N ⇀ 0` (it is an eigenvector for `conj ζ_h`). -/
theorem phiBar_weakNull : WeakNull phiBar :=
  weakNull_of_eigen phiBar phiBar_norm_le fun N hN => by
    obtain ⟨-, -, hg⟩ := cA_spec hN
    refine ⟨pos_of_512 hN, star (cA N), star (Statement.ζ 1 N), by simp only [phiBar, dite_eq_left hN],
      ?_, ?_⟩
    · rw [generator_star (pos_of_512 hN), hg, star_smul]
    · simpa using (zeta1_bounds hN).1

theorem realPart_half {N : ℕ} (c : SLean.Vector N) : Bridge.realPart c = (1/2 : ℂ) • (c + star c) := by
  funext i
  apply Complex.ext <;> simp [Bridge.realPart] <;> ring

/-- S10: `f_N ⇀ 0`. -/
theorem fA_weakNull : WeakNull fA := by
  intro g
  have h1 := phiA_weakNull g
  have h2 := phiBar_weakNull g
  have hsum : Tendsto (fun N => ‖inner ℂ g (phiA N)‖ + ‖inner ℂ g (phiBar N)‖) atTop (𝓝 0) := by
    simpa using (h1.norm.add h2.norm)
  rw [tendsto_zero_iff_norm_tendsto_zero]
  refine squeeze_zero' (Eventually.of_forall fun _ => norm_nonneg _) ?_ hsum
  filter_upwards [eventually_ge_atTop 512] with N hN
  have hN0 := pos_of_512 hN
  have hk : ‖ftilA N‖⁻¹ * Real.sqrt 2 ≤ 2 := by
    have hh := ftilA_norm_sq_half hN
    have hpos : 0 < ‖ftilA N‖ := norm_pos_iff.mpr (ftilA_ne_zero hN)
    have hs : Real.sqrt 2 ≤ 2 * ‖ftilA N‖ := by
      have : Real.sqrt 2 ^ 2 ≤ (2 * ‖ftilA N‖) ^ 2 := by
        rw [Real.sq_sqrt (by norm_num)]; nlinarith
      exact (pow_le_pow_iff_left₀ (Real.sqrt_nonneg _) (by positivity) two_ne_zero).mp this
    rw [inv_mul_le_iff₀ hpos]; linarith
  have he : fA N = (((‖ftilA N‖⁻¹ * Real.sqrt 2) / 2 : ℝ) : ℂ) • (phiA N + phiBar N) := by
    rw [fA_embV hN, realPart_half, (cA_spec hN).1]
    simp only [phiBar, dite_eq_left hN, map_smul, map_add, smul_smul]
    congr 1
    push_cast; ring
  rw [he, inner_smul_right, inner_add_right, norm_mul, Complex.norm_real, Real.norm_eq_abs]
  have hk0 : 0 ≤ (‖ftilA N‖⁻¹ * Real.sqrt 2) / 2 := by positivity
  rw [abs_of_nonneg hk0]
  calc _ ≤ 1 * ‖inner ℂ g (phiA N) + inner ℂ g (phiBar N)‖ := by
        apply mul_le_mul_of_nonneg_right _ (norm_nonneg _); linarith
    _ ≤ _ := by rw [one_mul]; exact norm_add_le _ _

end

end CompanionA


==> anc/lean/CompanionB/AuditB.lean <==
import CompanionB.Taylor12

/-! Axiom audit for track B (M6). -/

open CompanionB

#print axioms H6iii_holds
#print axioms X0T.complete_aux
#print axioms energy_est
#print axioms duh_X0
#print axioms norm_LhL_le
#print axioms norm_QhL_le
#print axioms norm_ipH_Dh_le
#print axioms Dh_eq_PiW_Fg
#print axioms ibp_prim
#print axioms ritz_h1
#print axioms P3
#print axioms LhT_cauchy
#print axioms Lc_tr
#print axioms kato_conv
#print axioms Qdiff_bound
#print axioms QhT_cauchy
#print axioms Qc_tr
#print axioms coeff_tendsto
#print axioms sol_tendsto
#print axioms series_isWSol
#print axioms isWSol_unique
#print axioms isWSol_real
#print axioms Fweak_V1
#print axioms probe_uW
#print axioms probe_mild_integrable
#print axioms probe_Ucal_zero
#print axioms taylor1_h
#print axioms taylor2_h
#print axioms taylor1
#print axioms taylor2
#print axioms taylor12_pointwise


==> anc/lean/CompanionB/DiscreteB.lean <==
import CompanionB.EnergySpace

/-! Step S13, part 1: the derivative on `X_h`, the discrete weak source
`D_h(a,b) = Π_h F(a,b)` (defined by `(D_h(a,b), ψ)_H = (1/2) ∫ a b conj((ρψ)')`), its
mesh-uniform dual bound (the discrete form of main paper (3.12)), and its identification with
`Π_h F(a,b)` for `a, b ∈ H_0^1` (integration by parts). -/

set_option autoImplicit false

namespace CompanionB

open MeasureTheory Set Filter CompanionPilot SLean SLean.Bridge
open scoped Topology ComplexConjugate

noncomputable section

theorem integrable_norm_mul (a b : L2) : Integrable (fun x => ‖a x‖ * ‖b x‖) μ :=
  (integrable_pair a b).norm.congr (Eventually.of_forall fun x => by
    show ‖a x * conj (b x)‖ = ‖a x‖ * ‖b x‖
    rw [norm_mul, RCLike.norm_conj])

/-- `∫ ‖a‖ ‖b‖ ≤ ‖a‖ ‖b‖`. -/
theorem integral_norm_mul_le (a b : L2) : ∫ x, ‖a x‖ * ‖b x‖ ∂μ ≤ ‖a‖ * ‖b‖ := by
  have hS0 : 0 ≤ ∫ x, ‖a x‖ * ‖b x‖ ∂μ := integral_nonneg fun _ => by positivity
  have h := amgm_sq hS0 (sq_nonneg ‖a‖) (sq_nonneg ‖b‖) (fun t ht => by
    have hpt : ∀ x, ‖a x‖ * ‖b x‖ ≤ (t * ‖a x‖ ^ 2 + ‖b x‖ ^ 2 / t) / 2 := by
      intro x
      have h1 : 0 ≤ (t * ‖a x‖ - ‖b x‖) ^ 2 / t := by positivity
      have e : (t * ‖a x‖ - ‖b x‖) ^ 2 / t = t * ‖a x‖ ^ 2 + ‖b x‖ ^ 2 / t - 2 * (‖a x‖ * ‖b x‖) := by
        field_simp; ring
      linarith
    calc ∫ x, ‖a x‖ * ‖b x‖ ∂μ ≤ ∫ x, (t * ‖a x‖ ^ 2 + ‖b x‖ ^ 2 / t) / 2 ∂μ :=
          integral_mono (integrable_norm_mul a b)
            ((((integrable_sq_norm a).const_mul t).add ((integrable_sq_norm b).div_const t)).div_const 2) hpt
      _ = (t * ‖a‖ ^ 2 + ‖b‖ ^ 2 / t) / 2 := by
          rw [integral_div, integral_add ((integrable_sq_norm a).const_mul t)
            ((integrable_sq_norm b).div_const t), integral_const_mul, integral_div,
            ← norm_sq_eq_integral, ← norm_sq_eq_integral])
  have h2 : (∫ x, ‖a x‖ * ‖b x‖ ∂μ) ^ 2 ≤ (‖a‖ * ‖b‖) ^ 2 := by rw [mul_pow]; exact h
  exact (pow_le_pow_iff_left₀ hS0 (by positivity) two_ne_zero).mp h2

theorem integrable_mul_cont (a b : L2) {θ : ℝ → ℂ} (hθ : Continuous θ) :
    Integrable (fun x => a x * b x * conj (θ x)) μ := by
  obtain ⟨M, hM⟩ := (isCompact_Icc (a := (0:ℝ)) (b := 1)).exists_bound_of_continuousOn
    hθ.continuousOn
  refine Integrable.mono' ((integrable_norm_mul a b).const_mul M) ?_ ?_
  · exact ((Lp.aestronglyMeasurable a).mul (Lp.aestronglyMeasurable b)).mul
      (Complex.continuous_conj.comp hθ).aestronglyMeasurable
  · filter_upwards [ae_μ_of_forall (fun x (hx : x ∈ Ioc (0:ℝ) 1) => hx)] with x hx
    rw [norm_mul, norm_mul, RCLike.norm_conj]
    have := hM x ⟨hx.1.le, hx.2⟩
    nlinarith [norm_nonneg (a x), norm_nonneg (b x), mul_nonneg (norm_nonneg (a x)) (norm_nonneg (b x))]

/-- The weak pairing `(1/2) ∫ a b conj θ`. -/
def wpair (a b : L2) (θ : ℝ → ℂ) : ℂ := (1/2 : ℂ) * ∫ x, a x * b x * conj (θ x) ∂μ

theorem wpair_add_theta (a b : L2) {θ₁ θ₂ : ℝ → ℂ} (h₁ : Continuous θ₁) (h₂ : Continuous θ₂) :
    wpair a b (θ₁ + θ₂) = wpair a b θ₁ + wpair a b θ₂ := by
  unfold wpair
  rw [← mul_add, ← integral_add (integrable_mul_cont a b h₁) (integrable_mul_cont a b h₂)]
  congr 2; funext x; simp only [Pi.add_apply, map_add]; ring

theorem wpair_smul_theta (a b : L2) (c : ℂ) (θ : ℝ → ℂ) :
    wpair a b (c • θ) = conj c * wpair a b θ := by
  unfold wpair
  have : ∫ x, a x * b x * conj ((c • θ) x) ∂μ = ∫ x, conj c * (a x * b x * conj (θ x)) ∂μ := by
    congr 1; funext x; simp only [Pi.smul_apply, smul_eq_mul, map_mul]; ring
  rw [this, integral_const_mul]; ring

theorem wpair_add_left (a a' b : L2) {θ : ℝ → ℂ} (hθ : Continuous θ) :
    wpair (a + a') b θ = wpair a b θ + wpair a' b θ := by
  unfold wpair
  rw [← mul_add, ← integral_add (integrable_mul_cont a b hθ) (integrable_mul_cont a' b hθ)]
  congr 1
  apply integral_congr_ae
  filter_upwards [Lp.coeFn_add a a'] with x hx
  rw [hx, Pi.add_apply]; ring

theorem wpair_add_right (a b b' : L2) {θ : ℝ → ℂ} (hθ : Continuous θ) :
    wpair a (b + b') θ = wpair a b θ + wpair a b' θ := by
  unfold wpair
  rw [← mul_add, ← integral_add (integrable_mul_cont a b hθ) (integrable_mul_cont a b' hθ)]
  congr 1
  apply integral_congr_ae
  filter_upwards [Lp.coeFn_add b b'] with x hx
  rw [hx, Pi.add_apply]; ring

theorem wpair_smul_left (c : ℂ) (a b : L2) (θ : ℝ → ℂ) :
    wpair (c • a) b θ = c * wpair a b θ := by
  unfold wpair
  have : ∫ x, (c • a) x * b x * conj (θ x) ∂μ = ∫ x, c * (a x * b x * conj (θ x)) ∂μ := by
    apply integral_congr_ae
    filter_upwards [Lp.coeFn_smul c a] with x hx
    rw [hx, Pi.smul_apply, smul_eq_mul]; ring
  rw [this, integral_const_mul]; ring

theorem wpair_smul_right (c : ℂ) (a b : L2) (θ : ℝ → ℂ) :
    wpair a (c • b) θ = c * wpair a b θ := by
  unfold wpair
  have : ∫ x, a x * (c • b) x * conj (θ x) ∂μ = ∫ x, c * (a x * b x * conj (θ x)) ∂μ := by
    apply integral_congr_ae
    filter_upwards [Lp.coeFn_smul c b] with x hx
    rw [hx, Pi.smul_apply, smul_eq_mul]; ring
  rw [this, integral_const_mul]; ring

theorem norm_wpair_le (a b : L2) {θ : ℝ → ℂ} {M : ℝ}
    (hM : ∀ x ∈ Icc (0:ℝ) 1, ‖θ x‖ ≤ M) : ‖wpair a b θ‖ ≤ M / 2 * (‖a‖ * ‖b‖) := by
  have hM0 : 0 ≤ M := (norm_nonneg _).trans (hM 0 ⟨le_rfl, zero_le_one⟩)
  unfold wpair
  rw [norm_mul]
  have h1 : ‖∫ x, a x * b x * conj (θ x) ∂μ‖ ≤ ∫ x, M * (‖a x‖ * ‖b x‖) ∂μ := by
    refine (norm_integral_le_integral_norm _).trans (integral_mono_of_nonneg ?_ ?_ ?_)
    · exact Eventually.of_forall fun _ => norm_nonneg _
    · exact (integrable_norm_mul a b).const_mul M
    · filter_upwards [ae_μ_of_forall (fun x (hx : x ∈ Ioc (0:ℝ) 1) => hx)] with x hx
      rw [norm_mul, norm_mul, RCLike.norm_conj]
      have := hM x ⟨hx.1.le, hx.2⟩
      nlinarith [norm_nonneg (a x), norm_nonneg (b x), mul_nonneg (norm_nonneg (a x)) (norm_nonneg (b x))]
  rw [integral_const_mul] at h1
  have h2 := integral_norm_mul_le a b
  have hn : ‖(1/2 : ℂ)‖ = 1 / 2 := by simp
  rw [hn]
  nlinarith [mul_le_mul_of_nonneg_left h2 hM0]

/-- The `H` pairing as a linear functional in its first slot. -/
def ipHl (ψ : L2) : L2 →ₗ[ℂ] ℂ where
  toFun f := ipH f ψ
  map_add' f g := ipH_add_left f g ψ
  map_smul' c f := ipH_smul_left c f ψ

section Mesh
variable {N : ℕ} (hN : 0 < N)
include hN

theorem splineGrad_add' (c d : SLean.Vector N) (x : ℝ) :
    splineGrad (hm N) (c + d) x = splineGrad (hm N) c x + splineGrad (hm N) d x := by
  have h1 := spline_hasDerivAt (hm N) (hm_pos hN) (c + d) x
  have h2 := (spline_hasDerivAt (hm N) (hm_pos hN) c x).add (spline_hasDerivAt (hm N) (hm_pos hN) d x)
  have e : spline (hm N) c + spline (hm N) d = spline (hm N) (c + d) :=
    funext fun y => (spline_add _ c d y).symm
  rw [e] at h2
  exact h1.unique h2

theorem splineGrad_smul' (a : ℂ) (c : SLean.Vector N) (x : ℝ) :
    splineGrad (hm N) (a • c) x = a * splineGrad (hm N) c x := by
  have h1 := spline_hasDerivAt (hm N) (hm_pos hN) (a • c) x
  have h2 := (spline_hasDerivAt (hm N) (hm_pos hN) c x).const_mul a
  have e : (fun y => a * spline (hm N) c y) = spline (hm N) (a • c) :=
    funext fun y => (spline_smul _ a c y).symm
  rw [e] at h2
  exact h1.unique h2

theorem sg_continuous (c : SLean.Vector N) : Continuous (splineGrad (hm N) c) :=
  splineGrad_continuous (hm N) (hm_pos hN) c

/-- Coefficients `↦ v'` as an element of `L^2`. -/
def dvec : SLean.Vector N →ₗ[ℂ] L2 where
  toFun c := toL2 (splineGrad (hm N) c) (sg_continuous hN c)
  map_add' c d := by
    rw [← toL2_add _ _ (sg_continuous hN c) (sg_continuous hN d)]
    exact toL2_congr _ _ (fun x _ => by rw [Pi.add_apply, splineGrad_add' hN])
  map_smul' a c := by
    rw [RingHom.id_apply, ← toL2_smul a _ (sg_continuous hN c)]
    exact toL2_congr _ _ (fun x _ => by rw [Pi.smul_apply, splineGrad_smul' hN, smul_eq_mul])

/-- `v ↦ v'` on `X_h`. -/
def dVh : Vh hN →L[ℂ] L2 :=
  LinearMap.toContinuousLinearMap ((dvec hN).comp (eV hN).symm.toLinearMap)

theorem dVh_apply (v : Vh hN) :
    dVh hN v = toL2 (splineGrad (hm N) ((eV hN).symm v)) (sg_continuous hN _) := rfl

/-- `v ↦ (Π_h v)'` as a bounded operator on `L^2`. -/
def dVhL : L2 →L[ℂ] L2 := (dVh hN).comp ((PiW hN).codRestrict (Vh hN) (PiW_mem hN))

theorem dVhL_of_mem {v : L2} (hv : v ∈ Vh hN) : dVhL hN v = dVh hN ⟨v, hv⟩ := by
  change dVh hN ⟨PiW hN v, PiW_mem hN v⟩ = _
  congr 1; exact Subtype.ext (PiW_self hN hv)

theorem coe_Vh_eq (v : Vh hN) :
    (v : L2) = toL2 (spline (hm N) ((eV hN).symm v)) (sp_continuous hN _) := by
  rw [← embV_apply, ← eV_apply, LinearEquiv.apply_symm_apply]

/-- Elements of `X_h` lie in `H_0^1`, with derivative the spline derivative. -/
theorem hasDx_Vh (v : Vh hN) : HasDx (v : L2) (dVh hN v) := by
  set c := (eV hN).symm v
  have hb := spline_boundary hN (hm N) (hm_pos hN) c
  rw [N_hm hN] at hb
  have hp : ∀ x ∈ Icc (0:ℝ) 1, prim1 (dVh hN v) x = spline (hm N) c x := by
    intro x hx
    rw [dVh_apply, prim1_toL2 _ hx, intervalIntegral.integral_eq_sub_of_hasDerivAt
      (fun y _ => spline_hasDerivAt (hm N) (hm_pos hN) c y) ((sg_continuous hN c).intervalIntegrable _ _),
      hb.1, sub_zero]
  refine ⟨by rw [hp 1 ⟨zero_le_one, le_rfl⟩]; exact hb.2.1, ?_⟩
  rw [coe_Vh_eq hN v]
  filter_upwards [coeFn_toL2 _ (sp_continuous hN c), ae_μ_of_forall (fun x hx => hx)] with x h1 h2
  rw [h1, hp x ⟨h2.1.le, h2.2⟩]

theorem isH01_of_mem {v : L2} (hv : v ∈ Vh hN) : IsH01 v := ⟨_, hasDx_Vh hN ⟨v, hv⟩⟩

theorem dx_of_mem {v : L2} (hv : v ∈ Vh hN) : dx v = dVhL hN v := by
  rw [dVhL_of_mem hN hv]; exact dx_eq (hasDx_Vh hN ⟨v, hv⟩)

theorem norm_dVh_sq (v : Vh hN) :
    ‖dVh hN v‖ ^ 2 = ∫ x in (0:ℝ)..1, ‖deriv (spline (hm N) ((eV hN).symm v)) x‖ ^ 2 := by
  rw [dVh_apply, norm_toL2_sq, spline_deriv (hm N) (hm_pos hN)]

/-- The weighted energy identity on `X_h` (main paper (2.3)): `2 Re (A_h v, v)_H ≤ -3 |v|_1^2`. -/
theorem energy_dVh {v : L2} (hv : v ∈ Vh hN) :
    2 * (ipH (AW hN v) v).re ≤ -3 * ‖dVhL hN v‖ ^ 2 := by
  have h1 := re_ipH_AW_self hN ⟨v, hv⟩
  rw [dVhL_of_mem hN hv, norm_dVh_sq]
  simp only at h1
  nlinarith [sq_nonneg ‖deriv (spline (hm N) ((eV hN).symm ⟨v, hv⟩)) 0‖]

/-- Wirtinger on `X_h`: `π^2 ‖v‖^2 ≤ |v|_1^2`. -/
theorem wirtinger_dVh {v : L2} (hv : v ∈ Vh hN) : Real.pi ^ 2 * ‖v‖ ^ 2 ≤ ‖dVhL hN v‖ ^ 2 := by
  have h := wirtinger_Vh hN ⟨v, hv⟩
  rw [dVhL_of_mem hN hv, norm_dVh_sq]; exact h

/-! ### The weak source `D_h` -/

/-- `θ_c = (ρψ)' = ψ + (1+x)ψ'` for `ψ = spline c`. -/
def theta (c : SLean.Vector N) (x : ℝ) : ℂ := spline (hm N) c x + wt x * splineGrad (hm N) c x

omit hN in
theorem wt_continuous : Continuous wt := by unfold wt; fun_prop

theorem theta_continuous (c : SLean.Vector N) : Continuous (theta c) :=
  (sp_continuous hN c).add (wt_continuous.mul (sg_continuous hN c))

theorem theta_add (c d : SLean.Vector N) : theta (c + d) = theta c + theta d := by
  funext x; simp only [theta, Pi.add_apply, spline_add, splineGrad_add' hN]; ring

theorem theta_smul (a : ℂ) (c : SLean.Vector N) : theta (a • c) = a • theta c := by
  funext x; simp only [theta, Pi.smul_apply, spline_smul, splineGrad_smul' hN, smul_eq_mul]; ring

theorem wtpsi_hasDerivAt (c : SLean.Vector N) (x : ℝ) :
    HasDerivAt (fun y => wt y * spline (hm N) c y) (theta c x) x := by
  have := (wt_hasDerivAt x).mul (spline_hasDerivAt (hm N) (hm_pos hN) c x)
  convert this using 1
  simp [theta]

/-- Representer in `X_h` (for the `H` pairing) of a conjugate-linear functional on `X_h`. -/
def repV (Φ : Vh hN →ₗ⋆[ℂ] ℂ) : L2 :=
  ∑ i, Φ ((eVH hN).symm (basH hN i)) • toLH.symm ((basH hN i : VH hN) : LH)

theorem repV_mem (Φ : Vh hN →ₗ⋆[ℂ] ℂ) : repV hN Φ ∈ Vh hN := by
  apply Submodule.sum_mem; intro i _
  apply Submodule.smul_mem
  exact (mem_VH_iff hN _).mp (basH hN i).2

theorem ipH_repV (Φ : Vh hN →ₗ⋆[ℂ] ℂ) (ψ : Vh hN) : ipH (repV hN Φ) ψ = Φ ψ := by
  set b := basH hN
  set ψ' := eVH hN ψ
  have hrep : ∑ i, inner ℂ (b i : VH hN) ψ' • b i = ψ' := b.sum_repr' ψ'
  have hψ : ψ = ∑ i, inner ℂ (b i : VH hN) ψ' • (eVH hN).symm (b i) := by
    apply (eVH hN).injective
    rw [map_sum]; simp only [map_smul, LinearEquiv.apply_symm_apply]; exact hrep.symm
  have hΦ : Φ ψ = ∑ i, conj (inner ℂ (b i : VH hN) ψ') * Φ ((eVH hN).symm (b i)) := by
    conv_lhs => rw [hψ]
    rw [map_sum]
    simp only [LinearMap.map_smulₛₗ, smul_eq_mul]
  have hip : ∀ i, ipH (toLH.symm ((b i : VH hN) : LH)) ψ = conj (inner ℂ (b i : VH hN) ψ') := by
    intro i
    have e1 : ipH (toLH.symm ((b i : VH hN) : LH)) ψ =
        inner ℂ (toLH (ψ : L2)) (toLH (toLH.symm ((b i : VH hN) : LH))) := (inner_LH _ _).symm
    rw [e1, LinearEquiv.apply_symm_apply, ← eVH_coe, Submodule.coe_inner, inner_conj_symm]
  have hsum : ipH (repV hN Φ) ψ = ∑ i, Φ ((eVH hN).symm (b i)) * ipH (toLH.symm ((b i : VH hN) : LH)) ψ := by
    change ipHl (ψ : L2) (repV hN Φ) = _
    rw [repV, map_sum]
    simp only [map_smul, smul_eq_mul]
    rfl
  rw [hsum, hΦ]
  apply Finset.sum_congr rfl
  intro i _
  rw [hip, mul_comm]

theorem eq_of_ipH_Vh {r r' : L2} (hr : r ∈ Vh hN) (hr' : r' ∈ Vh hN)
    (h : ∀ ψ : Vh hN, ipH r ψ = ipH r' ψ) : r = r' := by
  have hd : r - r' ∈ Vh hN := Submodule.sub_mem _ hr hr'
  have h0 : ipH (r - r') (r - r') = 0 := by
    have e : ipH (r - r') (r - r') = ipH r (r - r') - ipH r' (r - r') := (ipHl (r - r')).map_sub r r'
    have := h ⟨r - r', hd⟩
    simp only at this
    rw [e, this, sub_self]
  have hn : normH (r - r') = 0 := by rw [normH, h0]; simp
  exact sub_eq_zero.mp (eq_zero_of_normH hn)

/-- The functional `ψ ↦ (1/2) ∫ a b conj((ρψ)')` on `X_h`. -/
def wpairV (a b : L2) : Vh hN →ₗ⋆[ℂ] ℂ where
  toFun ψ := wpair a b (theta ((eV hN).symm ψ))
  map_add' ψ₁ ψ₂ := by
    simp only [map_add, theta_add hN]
    exact wpair_add_theta a b (theta_continuous hN _) (theta_continuous hN _)
  map_smul' c ψ := by
    simp only [map_smul, theta_smul hN, smul_eq_mul]
    exact wpair_smul_theta a b c _

/-- The discrete weak source `D_h(a,b) ∈ X_h`: `(D_h(a,b), ψ)_H = (1/2) ∫ a b conj((ρψ)')`. -/
def Dh (a b : L2) : L2 := repV hN (wpairV hN a b)

theorem Dh_mem (a b : L2) : Dh hN a b ∈ Vh hN := repV_mem hN _

theorem ipH_Dh (a b : L2) (ψ : Vh hN) :
    ipH (Dh hN a b) ψ = wpair a b (theta ((eV hN).symm ψ)) := ipH_repV hN _ ψ

theorem Dh_ext {r : L2} (hr : r ∈ Vh hN) (a b : L2)
    (h : ∀ ψ : Vh hN, ipH r ψ = wpair a b (theta ((eV hN).symm ψ))) : Dh hN a b = r :=
  eq_of_ipH_Vh hN (Dh_mem hN a b) hr fun ψ => by rw [ipH_Dh, h]

theorem Dh_add_left (a a' b : L2) : Dh hN (a + a') b = Dh hN a b + Dh hN a' b :=
  Dh_ext hN (Submodule.add_mem _ (Dh_mem hN a b) (Dh_mem hN a' b)) _ _ fun ψ => by
    rw [ipH_add_left, ipH_Dh, ipH_Dh, wpair_add_left _ _ _ (theta_continuous hN _)]

theorem Dh_add_right (a b b' : L2) : Dh hN a (b + b') = Dh hN a b + Dh hN a b' :=
  Dh_ext hN (Submodule.add_mem _ (Dh_mem hN a b) (Dh_mem hN a b')) _ _ fun ψ => by
    rw [ipH_add_left, ipH_Dh, ipH_Dh, wpair_add_right _ _ _ (theta_continuous hN _)]

theorem Dh_smul_left (c : ℂ) (a b : L2) : Dh hN (c • a) b = c • Dh hN a b :=
  Dh_ext hN (Submodule.smul_mem _ c (Dh_mem hN a b)) _ _ fun ψ => by
    rw [ipH_smul_left, ipH_Dh, wpair_smul_left]

theorem Dh_smul_right (c : ℂ) (a b : L2) : Dh hN a (c • b) = c • Dh hN a b :=
  Dh_ext hN (Submodule.smul_mem _ c (Dh_mem hN a b)) _ _ fun ψ => by
    rw [ipH_smul_left, ipH_Dh, wpair_smul_right]

theorem Dh_comm (a b : L2) : Dh hN a b = Dh hN b a :=
  Dh_ext hN (Dh_mem hN b a) _ _ fun ψ => by
    rw [ipH_Dh]; unfold wpair; congr 2; funext x; ring

theorem exists_Dh_bound : ∃ C : ℝ, 0 ≤ C ∧ ∀ a b : L2, ‖Dh hN a b‖ ≤ C * ‖a‖ * ‖b‖ := by
  have hb : ∀ i, ∃ M : ℝ, ∀ x ∈ Icc (0:ℝ) 1,
      ‖theta ((eV hN).symm ((eVH hN).symm (basH hN i))) x‖ ≤ M := fun i =>
    (isCompact_Icc).exists_bound_of_continuousOn (theta_continuous hN _).continuousOn
  choose M hM using hb
  set C := ∑ i, (max (M i) 0) / 2 * ‖toLH.symm ((basH hN i : VH hN) : LH)‖
  refine ⟨C, Finset.sum_nonneg fun i _ => by positivity, fun a b => ?_⟩
  unfold Dh repV
  refine (norm_sum_le _ _).trans ?_
  rw [Finset.sum_mul, Finset.sum_mul]
  apply Finset.sum_le_sum
  intro i _
  rw [norm_smul]
  have h1 := norm_wpair_le a b (M := max (M i) 0)
    (fun x hx => (hM i x hx).trans (le_max_left _ _))
  change ‖wpair a b _‖ * _ ≤ _
  calc ‖wpair a b (theta ((eV hN).symm ((eVH hN).symm (basH hN i))))‖ *
        ‖toLH.symm ((basH hN i : VH hN) : LH)‖ ≤
        (max (M i) 0 / 2 * (‖a‖ * ‖b‖)) * ‖toLH.symm ((basH hN i : VH hN) : LH)‖ :=
        mul_le_mul_of_nonneg_right h1 (norm_nonneg _)
    _ = _ := by ring

/-- `D_h` as a bounded bilinear map (mesh-dependent bound). -/
def DhL : L2 →L[ℂ] L2 →L[ℂ] L2 :=
  LinearMap.mkContinuous₂
    (LinearMap.mk₂ ℂ (Dh hN) (Dh_add_left hN) (Dh_smul_left hN) (Dh_add_right hN) (Dh_smul_right hN))
    (exists_Dh_bound hN).choose (fun a b => (exists_Dh_bound hN).choose_spec.2 a b)

theorem DhL_apply (a b : L2) : DhL hN a b = Dh hN a b := rfl

/-- The mesh-uniform dual bound (discrete form of main paper (3.12)):
`|(D_h(a,b), ψ)_H| ≤ (3/2) |a|_1 ‖b‖_2 |ψ|_1` for `a ∈ H_0^1`, `ψ ∈ X_h`. -/
theorem norm_ipH_Dh_le {a g : L2} (ha : HasDx a g) (b : L2) (ψ : Vh hN) :
    ‖ipH (Dh hN a b) ψ‖ ≤ 3 / 2 * ‖g‖ * ‖b‖ * ‖dVh hN ψ‖ := by
  rw [ipH_Dh]
  set c := (eV hN).symm ψ
  set θ := theta c
  have hθ : Continuous θ := theta_continuous hN c
  set T := toL2 θ hθ
  have hT : ‖T‖ ≤ 3 * ‖dVh hN ψ‖ := by
    have h1 := gprime_bound hN c
    rw [spline_deriv (hm N) (hm_pos hN)] at h1
    have h2 : ‖T‖ ^ 2 ≤ (3 * ‖dVh hN ψ‖) ^ 2 := by
      rw [norm_toL2_sq, mul_pow, dVh_apply, norm_toL2_sq]
      have : (fun x => ‖θ x‖ ^ 2) = fun x => ‖spline (hm N) c x + wt x * splineGrad (hm N) c x‖ ^ 2 :=
        rfl
      rw [this]; linarith
    exact (pow_le_pow_iff_left₀ (norm_nonneg _) (by positivity) two_ne_zero).mp h2
  unfold wpair
  rw [norm_mul]
  have h1 : ‖∫ x, a x * b x * conj (θ x) ∂μ‖ ≤ ∫ x, ‖g‖ * (‖b x‖ * ‖T x‖) ∂μ := by
    refine (norm_integral_le_integral_norm _).trans (integral_mono_of_nonneg ?_ ?_ ?_)
    · exact Eventually.of_forall fun _ => norm_nonneg _
    · exact (integrable_norm_mul b T).const_mul _
    · filter_upwards [ae_bound_of_hasDx ha, coeFn_toL2 θ hθ] with x h1 h2
      rw [norm_mul, norm_mul, RCLike.norm_conj, h2]
      have := mul_le_mul_of_nonneg_right h1 (mul_nonneg (norm_nonneg (b x)) (norm_nonneg (θ x)))
      linarith
  rw [integral_const_mul] at h1
  have h2 := integral_norm_mul_le b T
  have hn : ‖(1/2 : ℂ)‖ = 1 / 2 := by simp
  rw [hn]
  have h3 := mul_le_mul_of_nonneg_left h2 (norm_nonneg g)
  have h4 := mul_le_mul_of_nonneg_left hT (mul_nonneg (norm_nonneg g) (norm_nonneg b))
  nlinarith [norm_nonneg g, norm_nonneg b, norm_nonneg (dVh hN ψ)]

/-- `D_h(a,b) = Π_h F(a,b)` for `a, b ∈ H_0^1` with `F(a,b) = -(1/2)(a b)'` (integration by
parts). -/
theorem Dh_eq_PiW_Fg {a b g k : L2} (ha : HasDx a g) (hb : HasDx b k) :
    Dh hN a b = PiW hN (Fg g k) := by
  refine Dh_ext hN (PiW_mem hN _) a b fun ψ => ?_
  rw [ipH_PiW hN _ ψ.2]
  set c := (eV hN).symm ψ
  set φ : ℝ → ℂ := fun x => conj (wt x * spline (hm N) c x)
  set φ' : ℝ → ℂ := fun x => conj (theta c x)
  have hφ : ∀ x, HasDerivAt φ (φ' x) x := fun x => by
    have := (wtpsi_hasDerivAt hN c x).star
    simpa only [Complex.star_def] using this
  have hφ' : Continuous φ' := Complex.continuous_conj.comp (theta_continuous hN c)
  have hibp := ibp_prim hφ hφ' g k
  have hga : prim1 g 1 = 0 := ha.1
  have hkb : prim1 k 1 = 0 := hb.1
  rw [meanL_apply, meanL_apply, hga, zero_mul, zero_mul, zero_sub] at hibp
  have hL : wpair a b (theta c) = (1/2 : ℂ) * intL φ' hφ' (pmL g (PrimL k)) := by
    unfold wpair
    rw [intL_apply]
    congr 1
    apply integral_congr_ae
    filter_upwards [ha.2, hb.2, coeFn_pm g (PrimL k),
      coeFn_toL2 (prim1 k) (prim1_continuous k)] with x h1 h2 h3 h4
    rw [h1, h2, pmL_apply, h3, PrimL_apply, h4]
  have hR : ipH (Fg g k) ψ = intL φ (continuous_iff_continuousAt.mpr fun x => (hφ x).continuousAt)
      (Fg g k) := by
    rw [intL_apply, ipH]
    apply integral_congr_ae
    filter_upwards [coeFn_toL2 _ (sp_continuous hN c)] with x hx
    rw [show ((ψ : L2) : ℝ → ℂ) x = ((toL2 (spline (hm N) c) (sp_continuous hN c) : L2) : ℝ → ℂ) x by
      rw [← coe_Vh_eq hN ψ], hx]
    simp only [φ, map_mul, wt, Complex.conj_ofReal]; ring
  rw [hL, hR, hibp, Fg, map_smul, smul_eq_mul, add_comm (pmL k g) (pmL g k)]
  ring

end Mesh

end

end CompanionB


==> anc/lean/CompanionB/DuhX0.lean <==
import CompanionB.EnergyEst

/-! Step S13, part 3: Duhamel trajectories with a dual majorant lie in `X_0`, and the
mesh-uniform bounds `‖L_h‖ ≤ 3` and `‖Q_h‖ ≤ 3` (main paper (3.11), (3.12) and the bilinear bound
(2.12)), for `L_h f = T_h(·) Π_h f` and `Q_h(a,b)(t) = ∫_0^t T_h(t-s) D_h(a(s), b(s)) ds`. -/

set_option autoImplicit false

namespace CompanionB

open MeasureTheory Set Filter CompanionPilot SLean SLean.Bridge
open scoped Topology ComplexConjugate

noncomputable section

theorem intervalIntegral_le_Ioi {f : ℝ → ℝ} (hf : Integrable f μT) (h0 : ∀ s, 0 ≤ f s) {t : ℝ}
    (ht : 0 ≤ t) : ∫ s in (0:ℝ)..t, f s ≤ ∫ s in Ioi (0:ℝ), f s := by
  rw [intervalIntegral.integral_of_le ht]
  exact setIntegral_mono_set hf (Eventually.of_forall fun s => h0 s)
    (Ioc_subset_Ioi_self).eventuallyLE

theorem intervalIntegrable_of_μT {f : ℝ → ℝ} (hf : Integrable f μT) {t : ℝ} (ht : 0 ≤ t) :
    IntervalIntegrable f volume 0 t :=
  (intervalIntegrable_iff_integrableOn_Ioc_of_le ht).mpr
    ((show IntegrableOn f (Ioi (0:ℝ)) volume from hf).mono_set Ioc_subset_Ioi_self)

/-- A nonnegative continuous function with uniformly bounded integrals over `[0,t]`. -/
theorem integral_Ioi_le_of_bound {f : ℝ → ℝ} (hc : Continuous f) (h0 : ∀ s, 0 ≤ f s) {I : ℝ}
    (hI : ∀ t, 0 ≤ t → ∫ s in (0:ℝ)..t, f s ≤ I) :
    Integrable f μT ∧ ∫ s in Ioi (0:ℝ), f s ≤ I := by
  have hint : IntegrableOn f (Ioi 0) := by
    refine integrableOn_Ioi_of_intervalIntegral_norm_bounded I 0
      (fun i => hc.continuousOn.integrableOn_Icc.mono_set Ioc_subset_Icc_self) tendsto_id ?_
    filter_upwards [eventually_ge_atTop 0] with t ht
    have : ∫ s in (0:ℝ)..id t, ‖f s‖ = ∫ s in (0:ℝ)..t, f s := by
      congr 1; funext s; rw [Real.norm_eq_abs, abs_of_nonneg (h0 s)]
    rw [this]; exact hI t ht
  refine ⟨hint, ?_⟩
  have hlim := intervalIntegral_tendsto_integral_Ioi 0 hint tendsto_id
  exact le_of_tendsto hlim (by filter_upwards [eventually_ge_atTop 0] with t ht using hI t ht)

section Mesh
variable {N : ℕ} (hN : 0 < N)
include hN

variable {x : L2} (hx : x ∈ Vh hN) {g : ℝ → L2} (hg : Continuous g) (hgV : ∀ s, g s ∈ Vh hN)
  {m : ℝ → ℝ} (hm : ∀ᵐ s ∂μT, ∀ ψ : Vh hN, ‖ipH (g s) ψ‖ ≤ m s * ‖dVh hN ψ‖)
  (hmi : Integrable (fun s => Real.exp (2 * 1 * s) * m s ^ 2) μT)
include hx hg hgV hm hmi

theorem duh_energy {t : ℝ} (ht : 0 ≤ t) :
    Real.exp (2 * 1 * t) * normH (duh hN x g t) ^ 2 +
        ∫ s in (0:ℝ)..t, Real.exp (2 * 1 * s) * ‖dVhL hN (duh hN x g s)‖ ^ 2 ≤
      normH x ^ 2 + ∫ s in Ioi (0:ℝ), Real.exp (2 * 1 * s) * m s ^ 2 := by
  have h := energy_est hN (κ := 1) zero_le_one one_le_two ht (duh_hasDerivAt hN x hg) hg
    (duh_mem hN hx hg hgV) (ae_Icc_of_ae_μT hm t) (intervalIntegrable_of_μT hmi ht)
  rw [duh_zero, mul_zero, Real.exp_zero, one_mul] at h
  have h2 := intervalIntegral_le_Ioi hmi (fun s => by positivity) ht
  linarith

theorem duh_decay :
    Tendsto (fun t => Real.exp (1 * t) * normH (duh hN x g (max t 0))) atTop (𝓝 0) := by
  set M2 : ℝ → ℝ := fun s => Real.exp (2 * 1 * s) * m s ^ 2
  set F : ℝ → ℝ → ℝ := fun t s => (Iic t).indicator (fun s => Real.exp (2 * (s - t)) * M2 s) s
  have hdct : Tendsto (fun t => ∫ s in Ioi (0:ℝ), F t s) atTop (𝓝 0) := by
    have h := tendsto_integral_filter_of_dominated_convergence (μ := μT) (l := atTop)
      (F := F) (f := fun _ => 0) M2 ?_ ?_ hmi ?_
    · simpa using h
    · refine Eventually.of_forall fun t => ?_
      exact (((Real.continuous_exp.comp (continuous_const.mul (continuous_id.sub continuous_const))).aestronglyMeasurable).mul
        hmi.1).indicator measurableSet_Iic
    · refine Eventually.of_forall fun t => Eventually.of_forall fun s => ?_
      simp only [F]
      by_cases hs : s ∈ Iic t
      · rw [indicator_of_mem hs, Real.norm_eq_abs, abs_of_nonneg (by positivity)]
        have : Real.exp (2 * (s - t)) ≤ 1 := Real.exp_le_one_iff.mpr (by linarith [mem_Iic.mp hs])
        exact (mul_le_of_le_one_left (by positivity) this)
      · rw [indicator_of_notMem hs, norm_zero]; positivity
    · refine Eventually.of_forall fun s => ?_
      have hlim : Tendsto (fun t => Real.exp (2 * (s - t)) * M2 s) atTop (𝓝 0) := by
        have : Tendsto (fun t => 2 * (s - t)) atTop atBot := by
          apply tendsto_atBot.mpr; intro b
          filter_upwards [eventually_ge_atTop (s - b / 2)] with t ht; linarith
        simpa using (Real.tendsto_exp_atBot.comp this).mul_const (M2 s)
      refine hlim.congr' ?_
      filter_upwards [eventually_ge_atTop s] with t ht
      simp only [F, indicator_of_mem (mem_Iic.mpr ht)]
  have hbound : ∀ t, 0 ≤ t → Real.exp (2 * 1 * t) * normH (duh hN x g t) ^ 2 ≤
      Real.exp (-2 * t) * normH x ^ 2 + ∫ s in Ioi (0:ℝ), F t s := by
    intro t ht
    have hmi2 : IntervalIntegrable (fun s => Real.exp (2 * 2 * s) * m s ^ 2) volume 0 t := by
      have h1 := (intervalIntegrable_of_μT hmi ht)
      have h2 : IntervalIntegrable (fun s => Real.exp (2 * s) * (Real.exp (2 * 1 * s) * m s ^ 2)) volume 0 t := by
        rw [intervalIntegrable_iff_integrableOn_Ioc_of_le ht] at h1 ⊢
        refine h1.bdd_mul (c := Real.exp (2 * t))
          ((Real.continuous_exp.comp (continuous_const.mul continuous_id)).aestronglyMeasurable) ?_
        filter_upwards [ae_restrict_mem measurableSet_Ioc] with s hs
        rw [Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]
        exact Real.exp_le_exp.mpr (by linarith [hs.2])
      refine h2.congr (fun s _ => ?_)
      have : Real.exp (2 * 2 * s) = Real.exp (2 * s) * Real.exp (2 * 1 * s) := by
        rw [← Real.exp_add]; ring_nf
      rw [this]; ring
    have h := energy_est hN (κ := 2) zero_le_two le_rfl ht (duh_hasDerivAt hN x hg) hg
      (duh_mem hN hx hg hgV) (ae_Icc_of_ae_μT hm t) hmi2
    rw [duh_zero, mul_zero, Real.exp_zero, one_mul] at h
    have hk : 0 ≤ ∫ s in (0:ℝ)..t, Real.exp (2 * 2 * s) * ‖dVhL hN (duh hN x g s)‖ ^ 2 :=
      intervalIntegral.integral_nonneg ht fun s _ => by positivity
    have hF : ∫ s in Ioi (0:ℝ), F t s = Real.exp (-2 * t) * ∫ s in (0:ℝ)..t, Real.exp (2 * 2 * s) * m s ^ 2 := by
      simp only [F]
      rw [setIntegral_indicator measurableSet_Iic, Ioi_inter_Iic, ← intervalIntegral.integral_of_le ht,
        ← intervalIntegral.integral_const_mul]
      congr 1; funext s
      simp only [M2]
      have : Real.exp (2 * (s - t)) * Real.exp (2 * 1 * s) = Real.exp (-2 * t) * Real.exp (2 * 2 * s) := by
        rw [← Real.exp_add, ← Real.exp_add]; ring_nf
      rw [← mul_assoc, this]; ring
    rw [hF]
    have he : Real.exp (2 * 1 * t) = Real.exp (-2 * t) * Real.exp (2 * 2 * t) := by
      rw [← Real.exp_add]; ring_nf
    rw [he, mul_assoc]
    have hpos := Real.exp_pos (-2 * t)
    nlinarith [mul_le_mul_of_nonneg_left h hpos.le]
  have hsq : Tendsto (fun t => Real.exp (2 * 1 * t) * normH (duh hN x g (max t 0)) ^ 2) atTop (𝓝 0) := by
    have hup : Tendsto (fun t => Real.exp (-2 * t) * normH x ^ 2 + ∫ s in Ioi (0:ℝ), F t s) atTop (𝓝 0) := by
      have h1 : Tendsto (fun t => Real.exp (-2 * t) * normH x ^ 2) atTop (𝓝 0) := by
        have : Tendsto (fun t : ℝ => -2 * t) atTop atBot :=
          tendsto_atBot.mpr fun b => by filter_upwards [eventually_ge_atTop (-b / 2)] with t ht; linarith
        simpa using (Real.tendsto_exp_atBot.comp this).mul_const (normH x ^ 2)
      simpa using h1.add hdct
    refine squeeze_zero' (Eventually.of_forall fun t => by positivity) ?_ hup
    filter_upwards [eventually_ge_atTop 0] with t ht
    rw [max_eq_left ht]; exact hbound t ht
  have hsqrt := (Real.continuous_sqrt.tendsto 0).comp hsq
  rw [Real.sqrt_zero] at hsqrt
  refine hsqrt.congr fun t => ?_
  simp only [Function.comp_def]
  rw [Real.sqrt_mul (Real.exp_pos _).le, Real.sqrt_sq (normH_nonneg _)]
  congr 1
  have : Real.exp (2 * 1 * t) = Real.exp (1 * t) ^ 2 := by rw [sq, ← Real.exp_add]; ring_nf
  rw [this, Real.sqrt_sq (Real.exp_pos _).le]

theorem duh_kato :
    Integrable (fun s => Real.exp (2 * 1 * s) * ‖dVhL hN (duh hN x g s)‖ ^ 2) μT ∧
      ∫ s in Ioi (0:ℝ), Real.exp (2 * 1 * s) * ‖dVhL hN (duh hN x g s)‖ ^ 2 ≤
        normH x ^ 2 + ∫ s in Ioi (0:ℝ), Real.exp (2 * 1 * s) * m s ^ 2 := by
  refine integral_Ioi_le_of_bound ?_ (fun s => by positivity) (fun t ht => ?_)
  · exact (Real.continuous_exp.comp (continuous_const.mul continuous_id)).mul
      (((dVhL hN).continuous.comp (duh_continuous hN x hg)).norm.pow 2)
  · have h := duh_energy hN hx hg hgV hm hmi ht
    have h0 : 0 ≤ Real.exp (2 * 1 * t) * normH (duh hN x g t) ^ 2 := by positivity
    linarith

/-- A Duhamel trajectory with a dual majorant of its source lies in `X_0` (`ν = 1`). -/
theorem duh_X0 : (fun t => duh hN x g (max t 0)) ∈ X0sub := by
  have hae : ∀ᵐ t ∂μT, max t 0 = t := by
    filter_upwards [ae_restrict_mem measurableSet_Ioi] with t ht using max_eq_left (le_of_lt ht)
  have hdx : ∀ t, dx (duh hN x g (max t 0)) = dVhL hN (duh hN x g (max t 0)) :=
    fun t => dx_of_mem hN (duh_mem hN hx hg hgV _)
  refine ⟨⟨?_, duh_decay hN hx hg hgV hm hmi, ?_, ?_, ?_⟩, fun t => by simp⟩
  · exact ((duh_continuous hN x hg).comp (continuous_id.max continuous_const)).continuousOn
  · exact Eventually.of_forall fun t => isH01_of_mem hN (duh_mem hN hx hg hgV _)
  · simp only [hdx]
    exact ((dVhL hN).continuous.comp ((duh_continuous hN x hg).comp
      (continuous_id.max continuous_const))).aestronglyMeasurable
  · refine (duh_kato hN hx hg hgV hm hmi).1.congr ?_
    filter_upwards [hae] with t ht
    rw [hdx t, ht]

theorem duh_norm_le :
    ‖X0T.mk _ (duh_X0 hN hx hg hgV hm hmi)‖ ≤
      2 * Real.sqrt (normH x ^ 2 + ∫ s in Ioi (0:ℝ), Real.exp (2 * 1 * s) * m s ^ 2) := by
  set M := ∫ s in Ioi (0:ℝ), Real.exp (2 * 1 * s) * m s ^ 2
  have hM0 : 0 ≤ normH x ^ 2 + M := add_nonneg (sq_nonneg _) (integral_nonneg fun s => by positivity)
  have hA : ∀ t, 0 ≤ t → Real.exp t * normH ((X0T.mk _ (duh_X0 hN hx hg hgV hm hmi)).tr t) ≤
      Real.sqrt (normH x ^ 2 + M) := by
    intro t ht
    rw [X0T.tr_mk, max_eq_left ht]
    have h := duh_energy hN hx hg hgV hm hmi ht
    have hk : 0 ≤ ∫ s in (0:ℝ)..t, Real.exp (2 * 1 * s) * ‖dVhL hN (duh hN x g s)‖ ^ 2 :=
      intervalIntegral.integral_nonneg ht fun s _ => by positivity
    have hsq : (Real.exp t * normH (duh hN x g t)) ^ 2 ≤ normH x ^ 2 + M := by
      rw [mul_pow, exp_sq_eq]; linarith
    calc _ = Real.sqrt ((Real.exp t * normH (duh hN x g t)) ^ 2) :=
          (Real.sqrt_sq (mul_nonneg (Real.exp_pos _).le (normH_nonneg _))).symm
      _ ≤ _ := Real.sqrt_le_sqrt hsq
  have hB : ∫ t in Ioi (0:ℝ), Real.exp (2 * 1 * t) *
      ‖dx ((X0T.mk _ (duh_X0 hN hx hg hgV hm hmi)).tr t)‖ ^ 2 ≤ (Real.sqrt (normH x ^ 2 + M)) ^ 2 := by
    rw [Real.sq_sqrt hM0]
    refine le_trans (le_of_eq ?_) (duh_kato hN hx hg hgV hm hmi).2
    apply integral_congr_ae
    filter_upwards [ae_restrict_mem measurableSet_Ioi] with t ht
    rw [X0T.tr_mk, max_eq_left (le_of_lt ht), dx_of_mem hN (duh_mem hN hx hg hgV _)]
  have := X0T.norm_le_of_bounds _ hA (Real.sqrt_nonneg _) hB
  linarith

end Mesh

/-! ### The discrete linear flow and the discrete bilinear map -/

section Ops
variable {N : ℕ} (hN : 0 < N)
include hN

theorem Lh_mem (y : L2) : (fun t => UW hN (max t 0) y) ∈ X0sub := by
  have h := duh_X0 hN (g := 0) (PiW_mem hN y) continuous_zero (fun _ => Submodule.zero_mem _)
    (m := fun _ => 0) (Eventually.of_forall fun s ψ => by
      have : ipH (0 : L2) ψ = 0 := by
        have := ipH_smul_left 0 (0 : L2) ψ; simpa using this
      simp [this]) (by simp)
  have e : (fun t => duh hN (PiW hN y) 0 (max t 0)) = fun t => UW hN (max t 0) y := by
    funext t
    have := duh_zero_source hN (PiW hN y) (max t 0)
    simpa [UW] using this
  rwa [e] at h

/-- `L_h f = T_h(·) Π_h f` in `X0T`. -/
def Lh (y : L2) : X0T := X0T.mk _ (Lh_mem hN y)

theorem Lh_tr (y : L2) {t : ℝ} (ht : 0 ≤ t) : (Lh hN y).tr t = UW hN t y := by
  simp [Lh, max_eq_left ht]

theorem norm_Lh_le (y : L2) : ‖Lh hN y‖ ≤ 3 * ‖y‖ := by
  have h := duh_norm_le hN (g := 0) (PiW_mem hN y) continuous_zero (fun _ => Submodule.zero_mem _)
    (m := fun _ => 0) (Eventually.of_forall fun s ψ => by
      have : ipH (0 : L2) ψ = 0 := by
        have := ipH_smul_left 0 (0 : L2) ψ; simpa using this
      simp [this]) (by simp)
  have e : X0T.mk _ (duh_X0 hN (g := 0) (PiW_mem hN y) continuous_zero (fun _ => Submodule.zero_mem _)
      (m := fun _ => 0) (Eventually.of_forall fun s ψ => by
        have : ipH (0 : L2) ψ = 0 := by
          have := ipH_smul_left 0 (0 : L2) ψ; simpa using this
        simp [this]) (by simp)) = Lh hN y := by
    apply X0T.ext; intro t ht
    rw [X0T.tr_mk, Lh_tr hN y ht, max_eq_left ht, duh_zero_source]; rfl
  rw [e] at h
  have h0 : (∫ s in Ioi (0:ℝ), Real.exp (2 * 1 * s) * (fun _ => (0:ℝ)) s ^ 2) = 0 := by simp
  rw [h0, add_zero, Real.sqrt_sq (normH_nonneg _)] at h
  have h1 := normH_PiW_le hN y
  have h2 := normH_le y
  have hs : Real.sqrt 2 ≤ 3 / 2 := by
    rw [Real.sqrt_le_left (by norm_num)]; norm_num
  nlinarith [norm_nonneg y, Real.sqrt_nonneg 2]

theorem Lh_add (y y' : L2) : Lh hN (y + y') = Lh hN y + Lh hN y' := by
  apply X0T.ext; intro t ht
  rw [X0T.tr_add, Pi.add_apply, Lh_tr hN _ ht, Lh_tr hN _ ht, Lh_tr hN _ ht, map_add]

theorem Lh_smul (c : ℂ) (y : L2) : Lh hN (c • y) = c • Lh hN y := by
  apply X0T.ext; intro t ht
  rw [X0T.tr_smul, Pi.smul_apply, Lh_tr hN _ ht, Lh_tr hN _ ht, map_smul]

/-- `L_h : L^2 → X_0`, `‖L_h‖ ≤ 3`. -/
def LhL : L2 →L[ℂ] X0T :=
  LinearMap.mkContinuous { toFun := Lh hN, map_add' := Lh_add hN, map_smul' := Lh_smul hN } 3
    (norm_Lh_le hN)

theorem LhL_tr (y : L2) {t : ℝ} (ht : 0 ≤ t) : (LhL hN y).tr t = UW hN t y := Lh_tr hN y ht

theorem norm_LhL_le : ‖LhL hN‖ ≤ 3 :=
  ContinuousLinearMap.opNorm_le_bound _ (by norm_num) (norm_Lh_le hN)

/-! The discrete bilinear map. -/

theorem src_continuous (a b : X0T) : Continuous fun s => Dh hN (a.tr s) (b.tr s) :=
  ((DhL hN).continuous.comp a.continuous_tr).clm_apply b.continuous_tr

theorem src_major (a b : X0T) : ∀ᵐ s ∂μT, ∀ ψ : Vh hN,
    ‖ipH (Dh hN (a.tr s) (b.tr s)) ψ‖ ≤ (3 / 2 * ‖dx (a.tr s)‖ * ‖b.tr s‖) * ‖dVh hN ψ‖ := by
  filter_upwards [a.mem.1.2.2.1] with s hs ψ
  exact norm_ipH_Dh_le hN (dx_spec hs) _ ψ

omit hN in
theorem src_int (a b : X0T) :
    Integrable (fun s => Real.exp (2 * 1 * s) * (3 / 2 * ‖dx (a.tr s)‖ * ‖b.tr s‖) ^ 2) μT ∧
      ∫ s in Ioi (0:ℝ), Real.exp (2 * 1 * s) * (3 / 2 * ‖dx (a.tr s)‖ * ‖b.tr s‖) ^ 2 ≤
        (3 / 2 * ‖a‖ * ‖b‖) ^ 2 := by
  have hbd : ∀ᵐ s ∂μT, ‖Real.exp (2 * 1 * s) * (3 / 2 * ‖dx (a.tr s)‖ * ‖b.tr s‖) ^ 2‖ ≤
      9 / 4 * ‖b‖ ^ 2 * (Real.exp (2 * 1 * s) * ‖dx (a.tr s)‖ ^ 2) := by
    filter_upwards [ae_restrict_mem measurableSet_Ioi] with s hs
    have hb : ‖b.tr s‖ ≤ ‖b‖ := (norm_le_normH _).trans (b.normH_le (le_of_lt hs))
    rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
    have he := (Real.exp_pos (2 * 1 * s)).le
    have h2 : ‖b.tr s‖ ^ 2 ≤ ‖b‖ ^ 2 := pow_le_pow_left₀ (norm_nonneg _) hb 2
    have h3 := mul_le_mul_of_nonneg_left h2 (mul_nonneg he (sq_nonneg ‖dx (a.tr s)‖))
    have e1 : Real.exp (2 * 1 * s) * (3 / 2 * ‖dx (a.tr s)‖ * ‖b.tr s‖) ^ 2 =
        9 / 4 * (Real.exp (2 * 1 * s) * ‖dx (a.tr s)‖ ^ 2 * ‖b.tr s‖ ^ 2) := by ring
    rw [e1]
    calc 9 / 4 * (Real.exp (2 * 1 * s) * ‖dx (a.tr s)‖ ^ 2 * ‖b.tr s‖ ^ 2) ≤
        9 / 4 * (Real.exp (2 * 1 * s) * ‖dx (a.tr s)‖ ^ 2 * ‖b‖ ^ 2) :=
          mul_le_mul_of_nonneg_left h3 (by norm_num)
      _ = _ := by ring
  have hmeas : AEStronglyMeasurable
      (fun s => Real.exp (2 * 1 * s) * (3 / 2 * ‖dx (a.tr s)‖ * ‖b.tr s‖) ^ 2) μT :=
    ((Real.continuous_exp.comp (continuous_const.mul continuous_id)).aestronglyMeasurable).mul
      (((aestronglyMeasurable_const.mul a.mem.1.2.2.2.1.norm).mul
        b.continuous_tr.norm.aestronglyMeasurable).pow 2)
  have hint := (a.mem.1.2.2.2.2).const_mul (9 / 4 * ‖b‖ ^ 2)
  refine ⟨Integrable.mono' hint hmeas hbd, ?_⟩
  calc _ ≤ ∫ s in Ioi (0:ℝ), 9 / 4 * ‖b‖ ^ 2 * (Real.exp (2 * 1 * s) * ‖dx (a.tr s)‖ ^ 2) :=
        integral_mono_ae (Integrable.mono' hint hmeas hbd) hint
          (hbd.mono fun s hs => (le_abs_self _).trans (by rwa [Real.norm_eq_abs] at hs))
    _ = 9 / 4 * ‖b‖ ^ 2 * ∫ s in Ioi (0:ℝ), Real.exp (2 * 1 * s) * ‖dx (a.tr s)‖ ^ 2 :=
        integral_const_mul _ _
    _ ≤ 9 / 4 * ‖b‖ ^ 2 * ‖a‖ ^ 2 :=
        mul_le_mul_of_nonneg_left a.kato_integral_le (by positivity)
    _ = _ := by ring

theorem Qh_mem (a b : X0T) :
    (fun t => duh hN 0 (fun s => Dh hN (a.tr s) (b.tr s)) (max t 0)) ∈ X0sub :=
  duh_X0 hN (Submodule.zero_mem _) (src_continuous hN a b) (fun _ => Dh_mem hN _ _)
    (src_major hN a b) (src_int a b).1

/-- `Q_h(a,b)(t) = ∫_0^t T_h(t-s) D_h(a(s), b(s)) ds` in `X0T`. -/
def Qh (a b : X0T) : X0T := X0T.mk _ (Qh_mem hN a b)

theorem Qh_tr (a b : X0T) {t : ℝ} (ht : 0 ≤ t) :
    (Qh hN a b).tr t = ∫ s in (0:ℝ)..t, TW hN (t - s) (Dh hN (a.tr s) (b.tr s)) := by
  simp [Qh, max_eq_left ht, duh]

theorem norm_Qh_le (a b : X0T) : ‖Qh hN a b‖ ≤ 3 * ‖a‖ * ‖b‖ := by
  have h := duh_norm_le hN (Submodule.zero_mem _) (src_continuous hN a b) (fun _ => Dh_mem hN _ _)
    (src_major hN a b) (src_int a b).1
  have h2 := (src_int a b).2
  have h3 : Real.sqrt (∫ s in Ioi (0:ℝ), Real.exp (2 * 1 * s) * (3 / 2 * ‖dx (a.tr s)‖ * ‖b.tr s‖) ^ 2) ≤
      3 / 2 * ‖a‖ * ‖b‖ :=
    (Real.sqrt_le_sqrt h2).trans (Real.sqrt_sq (by positivity)).le
  have h4 : 2 * Real.sqrt (normH 0 ^ 2 +
      ∫ s in Ioi (0:ℝ), Real.exp (2 * 1 * s) * (3 / 2 * ‖dx (a.tr s)‖ * ‖b.tr s‖) ^ 2) ≤
      3 * ‖a‖ * ‖b‖ := by
    rw [normH_zero, sq, zero_mul, zero_add]; linarith
  exact h.trans h4

theorem Qh_add_left (a a' b : X0T) : Qh hN (a + a') b = Qh hN a b + Qh hN a' b := by
  apply X0T.ext; intro t ht
  rw [X0T.tr_add, Pi.add_apply]
  simp only [Qh, X0T.tr_mk, max_eq_left ht]
  have e : (fun s => Dh hN ((a + a').tr s) (b.tr s)) =
      (fun s => Dh hN (a.tr s) (b.tr s)) + fun s => Dh hN (a'.tr s) (b.tr s) := by
    funext s; rw [X0T.tr_add, Pi.add_apply, Dh_add_left, Pi.add_apply]
  rw [e, ← duh_add hN 0 0 (src_continuous hN a b) (src_continuous hN a' b), add_zero]

theorem Qh_add_right (a b b' : X0T) : Qh hN a (b + b') = Qh hN a b + Qh hN a b' := by
  apply X0T.ext; intro t ht
  rw [X0T.tr_add, Pi.add_apply]
  simp only [Qh, X0T.tr_mk, max_eq_left ht]
  have e : (fun s => Dh hN (a.tr s) ((b + b').tr s)) =
      (fun s => Dh hN (a.tr s) (b.tr s)) + fun s => Dh hN (a.tr s) (b'.tr s) := by
    funext s; rw [X0T.tr_add, Pi.add_apply, Dh_add_right, Pi.add_apply]
  rw [e, ← duh_add hN 0 0 (src_continuous hN a b) (src_continuous hN a b'), add_zero]

theorem Qh_smul_left (c : ℂ) (a b : X0T) : Qh hN (c • a) b = c • Qh hN a b := by
  apply X0T.ext; intro t ht
  rw [X0T.tr_smul, Pi.smul_apply]
  simp only [Qh, X0T.tr_mk, max_eq_left ht]
  have e : (fun s => Dh hN ((c • a).tr s) (b.tr s)) = c • fun s => Dh hN (a.tr s) (b.tr s) := by
    funext s; rw [X0T.tr_smul, Pi.smul_apply, Dh_smul_left, Pi.smul_apply]
  rw [e, ← duh_smul hN c 0, smul_zero]

theorem Qh_smul_right (c : ℂ) (a b : X0T) : Qh hN a (c • b) = c • Qh hN a b := by
  apply X0T.ext; intro t ht
  rw [X0T.tr_smul, Pi.smul_apply]
  simp only [Qh, X0T.tr_mk, max_eq_left ht]
  have e : (fun s => Dh hN (a.tr s) ((c • b).tr s)) = c • fun s => Dh hN (a.tr s) (b.tr s) := by
    funext s; rw [X0T.tr_smul, Pi.smul_apply, Dh_smul_right, Pi.smul_apply]
  rw [e, ← duh_smul hN c 0, smul_zero]

/-- `Q_h : X_0 × X_0 → X_0`, `‖Q_h‖ ≤ 3`. -/
def QhL : X0T →L[ℂ] X0T →L[ℂ] X0T :=
  LinearMap.mkContinuous₂
    (LinearMap.mk₂ ℂ (Qh hN) (Qh_add_left hN) (Qh_smul_left hN) (Qh_add_right hN) (Qh_smul_right hN))
    3 (norm_Qh_le hN)

theorem QhL_apply (a b : X0T) : QhL hN a b = Qh hN a b := rfl

theorem norm_QhL_le : ‖QhL hN‖ ≤ 3 :=
  LinearMap.mkContinuous₂_norm_le _ (by norm_num) _

end Ops

/-- Totalized families over `N` (junk value `0` at `N = 0`). -/
def LhT (N : ℕ) : L2 →L[ℂ] X0T := if hN : 0 < N then LhL hN else 0
def QhT (N : ℕ) : X0T →L[ℂ] X0T →L[ℂ] X0T := if hN : 0 < N then QhL hN else 0

theorem norm_LhT_le (N : ℕ) : ‖LhT N‖ ≤ 3 := by
  unfold LhT; split_ifs with hN
  · exact norm_LhL_le hN
  · rw [norm_zero]; norm_num

theorem norm_QhT_le (N : ℕ) : ‖QhT N‖ ≤ 3 := by
  unfold QhT; split_ifs with hN
  · exact norm_QhL_le hN
  · rw [ContinuousLinearMap.opNorm_zero]; norm_num

theorem LhT_pos {N : ℕ} (hN : 0 < N) : LhT N = LhL hN := by rw [LhT, dif_pos hN]
theorem QhT_pos {N : ℕ} (hN : 0 < N) : QhT N = QhL hN := by rw [QhT, dif_pos hN]

end

end CompanionB


==> anc/lean/CompanionB/DuhamelConv.lean <==
import CompanionB.LinearConv

/-! Step S15, part 1: `Q_h(a,b)` converges in the energy norm. The strong form
`Q_h(a,b)(t) = ∫_0^t T_h(t-s) Π_h F(a(s),b(s)) ds` with `F(a,b) = -(1/2)(ab)' ∈ L^1(e^s ds; L^2)`,
a Minkowski-type bound (weighted Cauchy–Schwarz and Tonelli), the energy-norm convergence of
`L_h` (S14), and dominated convergence. -/

set_option autoImplicit false

namespace CompanionB

open MeasureTheory Set Filter CompanionPilot SLean SLean.Bridge
open scoped Topology ComplexConjugate Interval

noncomputable section

/-- Weighted Cauchy–Schwarz on `[0,t]`: `(∫ u)^2 ≤ (∫ X) (∫ u^2/X)`. -/
theorem cs_weighted {u X : ℝ → ℝ} {t : ℝ} (ht : 0 ≤ t) (hu0 : ∀ s, 0 ≤ u s) (hX0 : ∀ s, 0 ≤ X s)
    (huX : ∀ s, X s = 0 → u s = 0) (hu : IntervalIntegrable u volume 0 t)
    (hX : IntervalIntegrable X volume 0 t)
    (hq : IntervalIntegrable (fun s => u s ^ 2 / X s) volume 0 t) :
    (∫ s in (0:ℝ)..t, u s) ^ 2 ≤ (∫ s in (0:ℝ)..t, X s) * ∫ s in (0:ℝ)..t, u s ^ 2 / X s := by
  have hS0 : 0 ≤ ∫ s in (0:ℝ)..t, u s := intervalIntegral.integral_nonneg ht fun s _ => hu0 s
  have hA0 : 0 ≤ ∫ s in (0:ℝ)..t, X s := intervalIntegral.integral_nonneg ht fun s _ => hX0 s
  have hB0 : 0 ≤ ∫ s in (0:ℝ)..t, u s ^ 2 / X s :=
    intervalIntegral.integral_nonneg ht fun s _ => div_nonneg (sq_nonneg _) (hX0 s)
  refine amgm_sq hS0 hA0 hB0 fun θ hθ => ?_
  have hpt : ∀ s ∈ Icc (0:ℝ) t, u s ≤ (θ * X s + (u s ^ 2 / X s) / θ) / 2 := by
    intro s _
    rcases (hX0 s).eq_or_lt with h0 | hpos
    · rw [huX s h0.symm, ← h0]; simp
    · have h1 : 0 ≤ (θ * X s - u s) ^ 2 / (θ * X s) := by positivity
      have e : (θ * X s - u s) ^ 2 / (θ * X s) = θ * X s + (u s ^ 2 / X s) / θ - 2 * u s := by
        field_simp; ring
      linarith
  calc ∫ s in (0:ℝ)..t, u s ≤ ∫ s in (0:ℝ)..t, (θ * X s + (u s ^ 2 / X s) / θ) / 2 :=
        intervalIntegral.integral_mono_on ht hu (((hX.const_mul θ).add (hq.div_const θ)).div_const 2) hpt
    _ = (θ * (∫ s in (0:ℝ)..t, X s) + (∫ s in (0:ℝ)..t, u s ^ 2 / X s) / θ) / 2 := by
        rw [intervalIntegral.integral_div, intervalIntegral.integral_add (hX.const_mul θ) (hq.div_const θ),
          intervalIntegral.integral_const_mul, intervalIntegral.integral_div]

theorem integral_Ioi_le_integral {f : ℝ → ℝ} (hf : Integrable f volume) (h0 : ∀ x, 0 ≤ f x) :
    ∫ x in Ioi (0:ℝ), f x ≤ ∫ x, f x :=
  setIntegral_le_integral hf (Eventually.of_forall h0)

/-- Minkowski-type bound for the Kato part of a Duhamel integral (weighted Cauchy–Schwarz and
Tonelli): if `φ(t) ≤ e^{2t} (∫_0^t ‖Ψ(t-s, F(s))‖ ds)^2`, then
`∫_0^∞ φ ≤ (∫_0^∞ e^s ‖F‖) (∫_0^∞ e^s β(F)^2/‖F‖)`, where `∫_0^∞ e^{2τ}‖Ψ(τ,y)‖^2 dτ ≤ β(y)^2`. -/
theorem kato_conv {Ψ : ℝ → L2 → L2} (hΨ : Continuous fun p : ℝ × L2 => Ψ p.1 p.2)
    (hΨ0 : ∀ τ, Ψ τ 0 = 0) {β : L2 → ℝ}
    (hK : ∀ y, Integrable (fun τ => Real.exp (2 * τ) * ‖Ψ τ y‖ ^ 2) μT ∧
      ∫ τ in Ioi (0:ℝ), Real.exp (2 * τ) * ‖Ψ τ y‖ ^ 2 ≤ β y ^ 2)
    {F : ℝ → L2} (hF : AEStronglyMeasurable F μT)
    (hA : Integrable (fun s => Real.exp s * ‖F s‖) μT)
    (hB : Integrable (fun s => Real.exp s * β (F s) ^ 2 / ‖F s‖) μT)
    {φ : ℝ → ℝ} (hφi : Integrable φ μT)
    (hφ : ∀ᵐ t ∂μT, φ t ≤ Real.exp (2 * t) * (∫ s in (0:ℝ)..t, ‖Ψ (t - s) (F s)‖) ^ 2) :
    ∫ t in Ioi (0:ℝ), φ t ≤
      (∫ s in Ioi (0:ℝ), Real.exp s * ‖F s‖) * ∫ s in Ioi (0:ℝ), Real.exp s * β (F s) ^ 2 / ‖F s‖ := by
  set Ft : ℝ → L2 := (Ioi (0:ℝ)).indicator F
  have hFt : AEStronglyMeasurable Ft volume :=
    (aestronglyMeasurable_indicator_iff measurableSet_Ioi).mpr hF
  set A := ∫ s in Ioi (0:ℝ), Real.exp s * ‖F s‖
  set B := ∫ s in Ioi (0:ℝ), Real.exp s * β (F s) ^ 2 / ‖F s‖
  have hA0 : 0 ≤ A := integral_nonneg fun s => by positivity
  set X : ℝ → ℝ := fun s => Real.exp s * ‖Ft s‖
  set g : ℝ → ℝ → ℝ := fun s τ => Real.exp (2 * τ) * ‖Ψ τ (Ft s)‖ ^ 2
  set S : Set (ℝ × ℝ) := {p | 0 < p.2 ∧ p.2 < p.1}
  have hS : MeasurableSet S :=
    (measurableSet_lt measurable_const measurable_snd).inter (measurableSet_lt measurable_snd measurable_fst)
  set Φ : ℝ × ℝ → ℝ := S.indicator (fun p => Real.exp (2 * p.2) / X p.2 * g p.2 (p.1 - p.2))
  have hΦ0 : ∀ p, 0 ≤ Φ p := fun p => by
    simp only [Φ]; by_cases hp : p ∈ S
    · rw [indicator_of_mem hp]; simp only [X, g]; positivity
    · rw [indicator_of_notMem hp]
  -- measurability
  have hXm : AEStronglyMeasurable X volume :=
    (Real.continuous_exp.aestronglyMeasurable).mul hFt.norm
  have hpair : AEStronglyMeasurable (fun p : ℝ × ℝ => Ψ (p.1 - p.2) (Ft p.2)) (volume.prod volume) :=
    hΨ.comp_aestronglyMeasurable
      ((continuous_fst.sub continuous_snd).aestronglyMeasurable.prodMk hFt.comp_snd)
  have hΦm : AEStronglyMeasurable Φ (volume.prod volume) := by
    refine AEStronglyMeasurable.indicator ?_ hS
    have h1 : AEStronglyMeasurable (fun p : ℝ × ℝ => Real.exp (2 * p.2) / X p.2) (volume.prod volume) :=
      ((Real.continuous_exp.comp (continuous_const.mul continuous_snd)).aestronglyMeasurable.aemeasurable.div
        hXm.comp_snd.aemeasurable).aestronglyMeasurable
    exact h1.mul ((Real.continuous_exp.comp (continuous_const.mul
      (continuous_fst.sub continuous_snd))).aestronglyMeasurable.mul (hpair.norm.pow 2))
  -- the slices in `t`
  have hslice : ∀ s, 0 < s → (fun t => Φ (t, s)) =
      fun t => Real.exp (2 * s) / X s * (Ioi (0:ℝ)).indicator (g s) (t - s) := by
    intro s hs; funext t
    simp only [Φ, S]
    by_cases hst : s < t
    · rw [indicator_of_mem (show (t, s) ∈ {p : ℝ × ℝ | 0 < p.2 ∧ p.2 < p.1} from ⟨hs, hst⟩),
        indicator_of_mem (show t - s ∈ Ioi (0:ℝ) by simp; linarith)]
    · rw [indicator_of_notMem (show (t, s) ∉ {p : ℝ × ℝ | 0 < p.2 ∧ p.2 < p.1} from fun h => hst h.2),
        indicator_of_notMem (show t - s ∉ Ioi (0:ℝ) by simp; linarith), mul_zero]
  have hslice0 : ∀ s, s ≤ 0 → (fun t => Φ (t, s)) = fun _ => 0 := by
    intro s hs; funext t
    simp only [Φ, S]
    rw [indicator_of_notMem (show (t, s) ∉ {p : ℝ × ℝ | 0 < p.2 ∧ p.2 < p.1} from fun h => by
      linarith [h.1])]
  have hgi : ∀ s, Integrable ((Ioi (0:ℝ)).indicator (g s)) volume := fun s =>
    (integrable_indicator_iff measurableSet_Ioi).mpr (hK (Ft s)).1
  have hgint : ∀ s, ∫ τ, (Ioi (0:ℝ)).indicator (g s) τ ≤ β (Ft s) ^ 2 := fun s => by
    rw [integral_indicator measurableSet_Ioi]; exact (hK (Ft s)).2
  have hsliceInt : ∀ s, ∫ t, Φ (t, s) ≤ (Ioi (0:ℝ)).indicator
      (fun s => Real.exp s * β (F s) ^ 2 / ‖F s‖) s := by
    intro s
    by_cases hs : 0 < s
    · rw [hslice s hs, integral_const_mul, integral_sub_right_eq_self (fun τ => (Ioi (0:ℝ)).indicator (g s) τ) s,
        indicator_of_mem (show s ∈ Ioi (0:ℝ) from hs)]
      have hFs : Ft s = F s := indicator_of_mem (show s ∈ Ioi (0:ℝ) from hs) F
      have hc0 : 0 ≤ Real.exp (2 * s) / X s := by simp only [X]; positivity
      calc Real.exp (2 * s) / X s * ∫ τ, (Ioi (0:ℝ)).indicator (g s) τ ≤
            Real.exp (2 * s) / X s * β (Ft s) ^ 2 := mul_le_mul_of_nonneg_left (hgint s) hc0
        _ = Real.exp s * β (F s) ^ 2 / ‖F s‖ := by
            simp only [X, hFs]
            rcases (norm_nonneg (F s)).eq_or_lt with h0 | hpos
            · rw [← h0]; simp
            · have he : Real.exp (2 * s) = Real.exp s * Real.exp s := by rw [← Real.exp_add]; ring_nf
              rw [he]; field_simp
    · rw [hslice0 s (not_lt.mp hs), integral_zero, indicator_of_notMem (show s ∉ Ioi (0:ℝ) from hs)]
  have hBi : Integrable ((Ioi (0:ℝ)).indicator (fun s => Real.exp s * β (F s) ^ 2 / ‖F s‖)) volume :=
    (integrable_indicator_iff measurableSet_Ioi).mpr hB
  have hΦint : Integrable Φ (volume.prod volume) := by
    refine (integrable_prod_iff' hΦm).mpr ⟨Eventually.of_forall fun s => ?_, ?_⟩
    · by_cases hs : 0 < s
      · rw [hslice s hs]
        exact ((hgi s).comp_sub_right s).const_mul _
      · rw [hslice0 s (not_lt.mp hs)]; exact integrable_zero _ _ _
    · refine Integrable.mono' hBi (hΦm.norm.prod_swap.integral_prod_right') ?_
      refine Eventually.of_forall fun s => ?_
      rw [Real.norm_eq_abs, abs_of_nonneg (integral_nonneg fun t => norm_nonneg _)]
      have : ∫ t, ‖Φ (t, s)‖ = ∫ t, Φ (t, s) := by
        congr 1; funext t; rw [Real.norm_eq_abs, abs_of_nonneg (hΦ0 _)]
      rw [this]; exact hsliceInt s
  -- pointwise Cauchy–Schwarz for a.e. `t`
  have hpw : ∀ᵐ t ∂μT, φ t ≤ A * ∫ s, Φ (t, s) := by
    have h1 : ∀ᵐ t ∂μT, Integrable (fun s => Φ (t, s)) volume := ae_restrict_of_ae hΦint.prod_right_ae
    have h2 : ∀ᵐ s : ℝ, s ≠ 0 := by
      rw [ae_iff]
      have : {a : ℝ | ¬a ≠ 0} = {0} := by ext a; simp
      rw [this, measure_singleton]
    filter_upwards [hφ, h1, ae_restrict_mem measurableSet_Ioi] with t hφt hint ht
    have ht0 : 0 ≤ t := le_of_lt ht
    set u : ℝ → ℝ := fun s => Real.exp t * ‖Ψ (t - s) (Ft s)‖
    have hu0 : ∀ s, 0 ≤ u s := fun s => by positivity
    have hX0 : ∀ s, 0 ≤ X s := fun s => by positivity
    have huX : ∀ s, X s = 0 → u s = 0 := by
      intro s hs
      have : Ft s = 0 := by
        have h := (mul_eq_zero.mp hs).resolve_left (Real.exp_pos s).ne'
        exact norm_eq_zero.mp h
      simp only [u, this, hΨ0, norm_zero, mul_zero]
    have hq_eq : ∀ s ∈ Ioo (0:ℝ) t, u s ^ 2 / X s = Φ (t, s) := by
      intro s hs
      simp only [Φ, S, u, g]
      rw [indicator_of_mem (show (t, s) ∈ {p : ℝ × ℝ | 0 < p.2 ∧ p.2 < p.1} from ⟨hs.1, hs.2⟩)]
      have he : Real.exp t ^ 2 = Real.exp (2 * s) * Real.exp (2 * (t - s)) := by
        rw [sq, ← Real.exp_add, ← Real.exp_add]; ring_nf
      rw [mul_pow, he]; ring
    have hXi : IntervalIntegrable X volume 0 t := by
      refine (intervalIntegrable_iff_integrableOn_Ioc_of_le ht0).mpr ?_
      refine ((show IntegrableOn (fun s => Real.exp s * ‖F s‖) (Ioi (0:ℝ)) volume from hA).mono_set
        Ioc_subset_Ioi_self).congr_fun (fun s hs => ?_) measurableSet_Ioc
      simp only [X, Ft, indicator_of_mem (show s ∈ Ioi (0:ℝ) from hs.1)]
    have hqi : IntervalIntegrable (fun s => u s ^ 2 / X s) volume 0 t := by
      refine (intervalIntegrable_iff_integrableOn_Ioo_of_le ht0).mpr ?_
      exact (hint.integrableOn (s := Ioo 0 t)).congr_fun (fun s hs => (hq_eq s hs).symm) measurableSet_Ioo
    have hum : AEStronglyMeasurable u (volume.restrict (Ι (0:ℝ) t)) := by
      have : AEStronglyMeasurable (fun s => Ψ (t - s) (Ft s)) volume :=
        hΨ.comp_aestronglyMeasurable ((continuous_const.sub continuous_id).aestronglyMeasurable.prodMk hFt)
      exact (aestronglyMeasurable_const.mul this.norm).restrict
    have hui : IntervalIntegrable u volume 0 t := by
      have hb : IntervalIntegrable (fun s => (X s + u s ^ 2 / X s) / 2) volume 0 t :=
        (hXi.add hqi).div_const 2
      refine (intervalIntegrable_iff.mpr ?_)
      refine Integrable.mono' (intervalIntegrable_iff.mp hb) hum (Eventually.of_forall fun s => ?_)
      rw [Real.norm_eq_abs, abs_of_nonneg (hu0 s)]
      rcases (hX0 s).eq_or_lt with h0 | hpos
      · rw [huX s h0.symm, ← h0]; simp
      · have h1 : 0 ≤ (X s - u s) ^ 2 / X s := by positivity
        have e : (X s - u s) ^ 2 / X s = X s + u s ^ 2 / X s - 2 * u s := by field_simp; ring
        linarith
    have hcs := cs_weighted ht0 hu0 hX0 huX hui hXi hqi
    -- identify the pieces
    have hL : Real.exp (2 * t) * (∫ s in (0:ℝ)..t, ‖Ψ (t - s) (F s)‖) ^ 2 = (∫ s in (0:ℝ)..t, u s) ^ 2 := by
      have e1 : ∫ s in (0:ℝ)..t, ‖Ψ (t - s) (F s)‖ = ∫ s in (0:ℝ)..t, ‖Ψ (t - s) (Ft s)‖ := by
        apply intervalIntegral.integral_congr_ae
        filter_upwards [h2] with s hs hsI
        rw [uIoc_of_le ht0] at hsI
        simp only [Ft, indicator_of_mem (show s ∈ Ioi (0:ℝ) from hsI.1)]
      rw [e1, intervalIntegral.integral_const_mul, mul_pow]
      congr 1
      rw [sq, ← Real.exp_add]; ring_nf
    have hXA : ∫ s in (0:ℝ)..t, X s ≤ A := by
      rw [intervalIntegral.integral_of_le ht0]
      calc ∫ s in Ioc 0 t, X s = ∫ s in Ioc 0 t, Real.exp s * ‖F s‖ := by
            apply setIntegral_congr_fun measurableSet_Ioc
            intro s hs; simp only [X, Ft, indicator_of_mem (show s ∈ Ioi (0:ℝ) from hs.1)]
        _ ≤ A := setIntegral_mono_set hA (Eventually.of_forall fun s => by positivity)
            (Ioc_subset_Ioi_self).eventuallyLE
    have hqΦ : ∫ s in (0:ℝ)..t, u s ^ 2 / X s = ∫ s, Φ (t, s) := by
      rw [intervalIntegral.integral_of_le ht0, integral_Ioc_eq_integral_Ioo,
        ← integral_indicator measurableSet_Ioo]
      apply integral_congr_ae
      filter_upwards [h2, (show ∀ᵐ s : ℝ, s ≠ t by
        rw [ae_iff]
        have : {a : ℝ | ¬a ≠ t} = {t} := by ext a; simp
        rw [this, measure_singleton])] with s hs0 hst
      by_cases hsI : s ∈ Ioo (0:ℝ) t
      · rw [indicator_of_mem hsI]; exact hq_eq s hsI
      · rw [indicator_of_notMem hsI]
        simp only [Φ, S]
        rw [indicator_of_notMem]
        intro h; exact hsI ⟨h.1, h.2⟩
    calc φ t ≤ Real.exp (2 * t) * (∫ s in (0:ℝ)..t, ‖Ψ (t - s) (F s)‖) ^ 2 := hφt
      _ = (∫ s in (0:ℝ)..t, u s) ^ 2 := hL
      _ ≤ (∫ s in (0:ℝ)..t, X s) * ∫ s in (0:ℝ)..t, u s ^ 2 / X s := hcs
      _ ≤ A * ∫ s, Φ (t, s) := by
          rw [hqΦ]
          exact mul_le_mul_of_nonneg_right hXA (integral_nonneg fun s => hΦ0 _)
  -- integrate and swap
  have hRint : Integrable (fun t => A * ∫ s, Φ (t, s)) volume := hΦint.integral_prod_left.const_mul A
  calc ∫ t in Ioi (0:ℝ), φ t ≤ ∫ t in Ioi (0:ℝ), A * ∫ s, Φ (t, s) :=
        integral_mono_ae hφi hRint.integrableOn hpw
    _ ≤ ∫ t, A * ∫ s, Φ (t, s) :=
        integral_Ioi_le_integral hRint fun t => mul_nonneg hA0 (integral_nonneg fun s => hΦ0 _)
    _ = A * ∫ t, ∫ s, Φ (t, s) := integral_const_mul _ _
    _ = A * ∫ s, ∫ t, Φ (t, s) := by
        congr 1
        exact integral_integral_swap (f := fun t s => Φ (t, s)) hΦint
    _ ≤ A * ∫ s, (Ioi (0:ℝ)).indicator (fun s => Real.exp s * β (F s) ^ 2 / ‖F s‖) s := by
        refine mul_le_mul_of_nonneg_left (integral_mono_of_nonneg
          (Eventually.of_forall fun s => integral_nonneg fun t => hΦ0 _) hBi
          (Eventually.of_forall hsliceInt)) hA0
    _ = A * B := by rw [integral_indicator measurableSet_Ioi]

end

end CompanionB


==> anc/lean/CompanionB/EnergyEst.lean <==
import CompanionB.DiscreteB

/-! Step S13, part 2: the weighted discrete energy estimate (main paper (3.9)–(3.11)) for
`y' = A_h y + g` in `X_h` with a dual majorant of the source, Duhamel trajectories, and the
mesh-uniform bounds `‖L_h‖ ≤ 3`, `‖Q_h‖ ≤ 3` of the linear flow `L_h f = T_h(·) Π_h f` and of the
bilinear map `Q_h(a,b) = ∫_0^t T_h(t-s) Π_h F(a(s),b(s)) ds` on the energy space `X0T`. -/

set_option autoImplicit false

namespace CompanionB

open MeasureTheory Set Filter CompanionPilot SLean SLean.Bridge
open scoped Topology ComplexConjugate

noncomputable section

theorem pi_sq_gt_nine : 9 < Real.pi ^ 2 := by nlinarith [Real.pi_gt_three]

theorem ae_Icc_of_ae_μT {P : ℝ → Prop} (h : ∀ᵐ s ∂μT, P s) (t : ℝ) :
    ∀ᵐ s ∂(volume.restrict (Icc 0 t)), P s := by
  rw [ae_restrict_iff' measurableSet_Icc]
  have h1 := (ae_restrict_iff' measurableSet_Ioi).mp h
  have h2 : ∀ᵐ s : ℝ, s ≠ 0 := by
    rw [ae_iff]
    have : {a : ℝ | ¬a ≠ 0} = {0} := by ext a; simp
    rw [this, measure_singleton]
  filter_upwards [h1, h2] with s hs1 hs2 hs3
  exact hs1 (lt_of_le_of_ne hs3.1 (Ne.symm hs2))

theorem ipH_continuous : Continuous fun p : L2 × L2 => ipH p.1 p.2 := by
  have : (fun p : L2 × L2 => ipH p.1 p.2) = fun p => inner ℂ (toLHc p.2) (toLHc p.1) := by
    funext p; rw [toLHc_apply, toLHc_apply, inner_LH]
  rw [this]
  exact (toLHc.continuous.comp continuous_snd).inner (toLHc.continuous.comp continuous_fst)

theorem ipH_cont {f g : ℝ → L2} (hf : Continuous f) (hg : Continuous g) :
    Continuous fun s => ipH (f s) (g s) := by
  have e : (fun s => ipH (f s) (g s)) = fun s => inner ℂ (toLHc (g s)) (toLHc (f s)) := by
    funext s; rw [toLHc_apply, toLHc_apply, inner_LH]
  rw [e]; exact (toLHc.continuous.comp hg).inner (toLHc.continuous.comp hf)

theorem normH_sq (f : L2) : normH f ^ 2 = (ipH f f).re := Real.sq_sqrt (ipH_self_re_nonneg f)

theorem hasDerivAt_ipH_self {y : ℝ → L2} {y' : L2} {s : ℝ} (hy : HasDerivAt y y' s) :
    HasDerivAt (fun r => (ipH (y r) (y r)).re) (2 * (ipH y' (y s)).re) s := by
  have hu : HasDerivAt (fun r => toLHc (y r)) (toLHc y') s :=
    (((toLHc : L2 →L[ℂ] LH).restrictScalars ℝ).hasFDerivAt).comp_hasDerivAt s hy
  have hi := HasDerivAt.inner (𝕜 := ℂ) hu hu
  have hr := Complex.reCLM.hasFDerivAt.comp_hasDerivAt s hi
  convert hr using 1
  · funext r
    simp only [Function.comp_def, toLHc_apply, inner_LH, Complex.reCLM_apply]
  · simp only [toLHc_apply, inner_LH, Complex.reCLM_apply, Complex.add_re]
    rw [← ipH_conj (y s), Complex.conj_re]
    ring

/-- Application `(T, v) ↦ T v` as a real bounded bilinear map. -/
theorem apply_isBoundedBilinear :
    IsBoundedBilinearMap ℝ fun p : (L2 →L[ℂ] L2) × L2 => p.1 p.2 where
  add_left x₁ x₂ y := by simp
  smul_left c x y := by simp
  add_right x y₁ y₂ := by simp
  smul_right c x y := by simp [ContinuousLinearMap.map_smul_of_tower]
  bound := ⟨1, one_pos, fun x y => by rw [one_mul]; exact x.le_opNorm y⟩

theorem hasDerivAt_apply {T : ℝ → L2 →L[ℂ] L2} {T' : L2 →L[ℂ] L2} {z : ℝ → L2} {z' : L2} {t : ℝ}
    (hT : HasDerivAt T T' t) (hz : HasDerivAt z z' t) :
    HasDerivAt (fun r => T r (z r)) (T t z' + T' (z t)) t := by
  have h := (apply_isBoundedBilinear.hasFDerivAt (T t, z t)).comp_hasDerivAt t (hT.prodMk hz)
  rw [apply_isBoundedBilinear.deriv_apply] at h
  exact h

/-- The arithmetic of the energy estimate. -/
theorem energy_arith {κ R A G D Y m : ℝ} (hκ0 : 0 ≤ κ) (hκ : κ ≤ 2) (hR0 : 0 ≤ R)
    (hA : 2 * A ≤ -3 * D ^ 2) (hW : Real.pi ^ 2 * Y ^ 2 ≤ D ^ 2) (hR : R ≤ 2 * Y ^ 2)
    (hG : G ≤ m * D) : 2 * κ * R + 2 * (A + G) ≤ m ^ 2 - D ^ 2 := by
  have h1 : κ * R ≤ 2 * R := mul_le_mul_of_nonneg_right hκ hR0
  have h2 : 9 * Y ^ 2 ≤ D ^ 2 := by nlinarith [pi_sq_gt_nine, sq_nonneg Y]
  have h3 : 2 * G ≤ m ^ 2 + D ^ 2 := by nlinarith [sq_nonneg (m - D)]
  nlinarith

section Mesh
variable {N : ℕ} (hN : 0 < N)
include hN

theorem TW_hasDerivAt_op (t : ℝ) : HasDerivAt (fun s : ℝ => TW hN s) (AW hN * TW hN t) t := by
  have h := hasDerivAt_exp_smul_const' (𝕂 := ℂ) (AW hN) (t : ℂ)
  exact hasDerivAt_real_of_complex h

theorem TW_continuous : Continuous fun s : ℝ => TW hN s :=
  continuous_iff_continuousAt.mpr fun t => (TW_hasDerivAt_op hN t).continuousAt

theorem TW_neg_cancel (t : ℝ) (v : L2) : TW hN t (TW hN (-t) v) = v := by
  rw [← ContinuousLinearMap.mul_apply, ← TW_add hN, add_neg_cancel, TW_zero]

theorem TW_sub (t s : ℝ) (v : L2) : TW hN (t - s) v = TW hN t (TW hN (-s) v) := by
  rw [← ContinuousLinearMap.mul_apply, ← TW_add hN, sub_eq_add_neg]

/-- The derivative of `e^{2κs} ‖y(s)‖_H^2`. -/
def eDer (κ : ℝ) (y g : ℝ → L2) (s : ℝ) : ℝ :=
  2 * κ * Real.exp (2 * κ * s) * (ipH (y s) (y s)).re +
    Real.exp (2 * κ * s) * (2 * (ipH (AW hN (y s) + g s) (y s)).re)

theorem energy_deriv {κ : ℝ} {y g : ℝ → L2} (hy : ∀ s, HasDerivAt y (AW hN (y s) + g s) s) (s : ℝ) :
    HasDerivAt (fun r => Real.exp (2 * κ * r) * (ipH (y r) (y r)).re) (eDer hN κ y g s) s := by
  have he : HasDerivAt (fun r => Real.exp (2 * κ * r)) (Real.exp (2 * κ * s) * (2 * κ)) s := by
    have := ((hasDerivAt_id s).const_mul (2 * κ)).exp
    simpa using this
  convert he.mul (hasDerivAt_ipH_self (hy s)) using 1
  simp only [eDer]; ring

theorem energy_pt {κ : ℝ} (hκ0 : 0 ≤ κ) (hκ : κ ≤ 2) {v gv : L2} (hv : v ∈ Vh hN) {ms : ℝ}
    (hs : ∀ ψ : Vh hN, ‖ipH gv ψ‖ ≤ ms * ‖dVh hN ψ‖) :
    2 * κ * (ipH v v).re + 2 * (ipH (AW hN v + gv) v).re ≤ ms ^ 2 - ‖dVhL hN v‖ ^ 2 := by
  have h4 : ‖ipH gv v‖ ≤ ms * ‖dVhL hN v‖ := by rw [dVhL_of_mem hN hv]; exact hs ⟨v, hv⟩
  rw [ipH_add_left, Complex.add_re]
  exact energy_arith hκ0 hκ (ipH_self_re_nonneg v) (energy_dVh hN hv) (wirtinger_dVh hN hv)
    (ipH_le_two_norm_sq v) ((Complex.re_le_norm _).trans h4)

/-- The weighted energy estimate (main paper (3.9)–(3.11)) on `[a,b]`, for `0 ≤ κ ≤ 2`:
`e^{2κb}‖y(b)‖_H^2 + ∫_a^b e^{2κs}|y|_1^2 ≤ e^{2κa}‖y(a)‖_H^2 + ∫_a^b e^{2κs} m^2`,
where `|(g(s), ψ)_H| ≤ m(s) |ψ|_1` for `ψ ∈ X_h`. -/
theorem energy_est {κ : ℝ} (hκ0 : 0 ≤ κ) (hκ : κ ≤ 2) {y g : ℝ → L2} {m : ℝ → ℝ} {a b : ℝ}
    (hab : a ≤ b) (hy : ∀ s, HasDerivAt y (AW hN (y s) + g s) s) (hgc : Continuous g)
    (hyV : ∀ s, y s ∈ Vh hN)
    (hm : ∀ᵐ s ∂(volume.restrict (Icc a b)), ∀ ψ : Vh hN, ‖ipH (g s) ψ‖ ≤ m s * ‖dVh hN ψ‖)
    (hmi : IntervalIntegrable (fun s => Real.exp (2 * κ * s) * m s ^ 2) volume a b) :
    Real.exp (2 * κ * b) * normH (y b) ^ 2 +
        ∫ s in a..b, Real.exp (2 * κ * s) * ‖dVhL hN (y s)‖ ^ 2 ≤
      Real.exp (2 * κ * a) * normH (y a) ^ 2 + ∫ s in a..b, Real.exp (2 * κ * s) * m s ^ 2 := by
  have hyc : Continuous y := continuous_iff_continuousAt.mpr fun s => (hy s).continuousAt
  have hexpc : Continuous fun s : ℝ => Real.exp (2 * κ * s) :=
    Real.continuous_exp.comp (continuous_const.mul continuous_id)
  have hipc : Continuous fun s => ipH (AW hN (y s) + g s) (y s) :=
    ipH_cont (((AW hN).continuous.comp hyc).add hgc) hyc
  have hip2 : Continuous fun s => ipH (y s) (y s) := ipH_cont hyc hyc
  have hφ'c : Continuous (eDer hN κ y g) :=
    ((continuous_const.mul hexpc).mul (Complex.continuous_re.comp hip2)).add
      (hexpc.mul (continuous_const.mul (Complex.continuous_re.comp hipc)))
  have hftc : ∫ s in a..b, eDer hN κ y g s =
      Real.exp (2 * κ * b) * (ipH (y b) (y b)).re - Real.exp (2 * κ * a) * (ipH (y a) (y a)).re :=
    intervalIntegral.integral_eq_sub_of_hasDerivAt
      (fun s _ => energy_deriv hN (κ := κ) hy s) (hφ'c.intervalIntegrable a b)
  have hdc : Continuous fun s => ‖dVhL hN (y s)‖ ^ 2 := ((dVhL hN).continuous.comp hyc).norm.pow 2
  have hY : IntervalIntegrable (fun s => Real.exp (2 * κ * s) * ‖dVhL hN (y s)‖ ^ 2) volume a b :=
    (hexpc.mul hdc).intervalIntegrable _ _
  have hpt : ∀ᵐ s ∂(volume.restrict (Icc a b)),
      eDer hN κ y g s ≤ Real.exp (2 * κ * s) * m s ^ 2 - Real.exp (2 * κ * s) * ‖dVhL hN (y s)‖ ^ 2 := by
    filter_upwards [hm] with s hs
    have key := energy_pt hN hκ0 hκ (hyV s) hs
    have he := (Real.exp_pos (2 * κ * s)).le
    have : eDer hN κ y g s = Real.exp (2 * κ * s) *
        (2 * κ * (ipH (y s) (y s)).re + 2 * (ipH (AW hN (y s) + g s) (y s)).re) := by
      simp only [eDer]; ring
    rw [this, ← mul_sub]
    exact mul_le_mul_of_nonneg_left key he
  have hmono := intervalIntegral.integral_mono_ae_restrict hab (hφ'c.intervalIntegrable a b)
    (hmi.sub hY) hpt
  rw [hftc, intervalIntegral.integral_sub hmi hY] at hmono
  rw [normH_sq, normH_sq]
  linarith

/-! ### Duhamel trajectories -/

/-- `Y(t) = T_h(t) x + ∫_0^t T_h(t-s) g(s) ds`. -/
def duh (x : L2) (g : ℝ → L2) (t : ℝ) : L2 := TW hN t x + ∫ s in (0:ℝ)..t, TW hN (t - s) (g s)

theorem integrand_continuous {g : ℝ → L2} (hg : Continuous g) (t : ℝ) :
    Continuous fun s => TW hN (t - s) (g s) :=
  ((TW_continuous hN).comp (continuous_const.sub continuous_id)).clm_apply hg

theorem duh_integral_eq {g : ℝ → L2} (hg : Continuous g) (t : ℝ) :
    ∫ s in (0:ℝ)..t, TW hN (t - s) (g s) = TW hN t (∫ s in (0:ℝ)..t, TW hN (-s) (g s)) := by
  have hc : Continuous fun s => TW hN (-s) (g s) :=
    ((TW_continuous hN).comp continuous_neg).clm_apply hg
  rw [← (TW hN t).intervalIntegral_comp_comm (hc.intervalIntegrable _ _)]
  congr 1; funext s; rw [TW_sub hN]

theorem duh_hasDerivAt (x : L2) {g : ℝ → L2} (hg : Continuous g) (t : ℝ) :
    HasDerivAt (duh hN x g) (AW hN (duh hN x g t) + g t) t := by
  have hc : Continuous fun s => TW hN (-s) (g s) :=
    ((TW_continuous hN).comp continuous_neg).clm_apply hg
  have hz : HasDerivAt (fun r => ∫ s in (0:ℝ)..r, TW hN (-s) (g s)) (TW hN (-t) (g t)) t :=
    (hc.integral_hasStrictDerivAt 0 t).hasDerivAt
  have h2 := hasDerivAt_apply (TW_hasDerivAt_op hN t) hz
  have h1 := TW_hasDerivAt hN t x
  have e : duh hN x g = fun r => TW hN r x + TW hN r (∫ s in (0:ℝ)..r, TW hN (-s) (g s)) := by
    funext r; rw [duh, duh_integral_eq hN hg]
  rw [e]
  convert h1.add h2 using 1
  rw [TW_neg_cancel hN, ContinuousLinearMap.mul_apply, map_add]
  abel

theorem duh_continuous (x : L2) {g : ℝ → L2} (hg : Continuous g) : Continuous (duh hN x g) :=
  continuous_iff_continuousAt.mpr fun t => (duh_hasDerivAt hN x hg t).continuousAt

theorem duh_mem {x : L2} (hx : x ∈ Vh hN) {g : ℝ → L2} (hg : Continuous g)
    (hgV : ∀ s, g s ∈ Vh hN) (t : ℝ) : duh hN x g t ∈ Vh hN := by
  refine Submodule.add_mem _ (TW_mem hN t hx) ?_
  have h := (PiW hN).intervalIntegral_comp_comm ((integrand_continuous hN hg t).intervalIntegrable (μ := volume) 0 t)
  have e : (fun s => PiW hN (TW hN (t - s) (g s))) = fun s => TW hN (t - s) (g s) :=
    funext fun s => PiW_self hN (TW_mem hN _ (hgV s))
  rw [e] at h
  rw [h]; exact PiW_mem hN _

theorem duh_zero (x : L2) (g : ℝ → L2) : duh hN x g 0 = x := by
  rw [duh, intervalIntegral.integral_same, add_zero, TW_zero]

theorem duh_add (x x' : L2) {g g' : ℝ → L2} (hg : Continuous g) (hg' : Continuous g') (t : ℝ) :
    duh hN (x + x') (g + g') t = duh hN x g t + duh hN x' g' t := by
  simp only [duh, map_add, Pi.add_apply]
  rw [intervalIntegral.integral_add ((integrand_continuous hN hg t).intervalIntegrable _ _)
    ((integrand_continuous hN hg' t).intervalIntegrable _ _)]
  abel

theorem duh_smul (c : ℂ) (x : L2) (g : ℝ → L2) (t : ℝ) :
    duh hN (c • x) (c • g) t = c • duh hN x g t := by
  simp only [duh, map_smul, Pi.smul_apply, smul_add, intervalIntegral.integral_smul]

theorem duh_zero_source (x : L2) (t : ℝ) : duh hN x 0 t = TW hN t x := by
  simp [duh]

end Mesh

end

end CompanionB


==> anc/lean/CompanionB/EnergySpace.lean <==
import CompanionB.H01

/-! Step S12, part 2: the energy trajectory space `X_0` (main paper (2.10)–(2.11)), the energy
`E_ν`, and completeness of `X_0` for `ν = 1` as a complex Banach space `X0T`. -/

set_option autoImplicit false

namespace CompanionB

open MeasureTheory Set Filter CompanionPilot
open scoped Topology ComplexConjugate

noncomputable section

/-- Lebesgue measure on the time half-line `(0,∞)`. -/
abbrev μT : Measure ℝ := volume.restrict (Ioi (0:ℝ))

/-- `w ∈ X_0` with weight `ν` (main paper (2.11)), for a trajectory `w : ℝ → L^2(0,1)` used on
`t ≥ 0`: `w ∈ C([0,∞); H)`, `e^{νt} ‖w(t)‖_H → 0`, `w(t) ∈ H_0^1` for a.e. `t > 0`,
`t ↦ ∂_x w(t)` strongly measurable, and `∫_0^∞ e^{2νt} |w(t)|_1^2 dt < ∞`. -/
def InX0 (ν : ℝ) (w : ℝ → L2) : Prop :=
  ContinuousOn w (Ici 0) ∧
  Tendsto (fun t => Real.exp (ν * t) * normH (w t)) atTop (𝓝 0) ∧
  (∀ᵐ t ∂μT, IsH01 (w t)) ∧
  AEStronglyMeasurable (fun t => dx (w t)) μT ∧
  Integrable (fun t => Real.exp (2 * ν * t) * ‖dx (w t)‖ ^ 2) μT

/-- `sup_{t ≥ 0} e^{νt} ‖w(t)‖_H`. -/
def supE (ν : ℝ) (w : ℝ → L2) : ℝ := ⨆ t : Ici (0:ℝ), Real.exp (ν * t) * normH (w t)

/-- `(∫_0^∞ e^{2νt} |w(t)|_1^2 dt)^{1/2}`. -/
def katoE (ν : ℝ) (w : ℝ → L2) : ℝ :=
  Real.sqrt (∫ t in Ioi (0:ℝ), Real.exp (2 * ν * t) * ‖dx (w t)‖ ^ 2)

/-- The energy `E_ν(w)` (main paper (2.10)). -/
def energy (ν : ℝ) (w : ℝ → L2) : ℝ := supE ν w + katoE ν w

/-! ### `normH` -/

theorem normH_continuous : Continuous normH := by
  have : normH = fun f => ‖toLHc f‖ := funext fun f => by rw [toLHc_apply, norm_LH]
  rw [this]; exact toLHc.continuous.norm

theorem normH_nonneg (f : L2) : 0 ≤ normH f := Real.sqrt_nonneg _

theorem normH_zero : normH 0 = 0 := by rw [← norm_LH, map_zero, norm_zero]

theorem normH_add_le (f g : L2) : normH (f + g) ≤ normH f + normH g := by
  rw [← norm_LH, ← norm_LH, ← norm_LH, map_add]; exact norm_add_le _ _

theorem normH_smul (c : ℂ) (f : L2) : normH (c • f) = ‖c‖ * normH f := by
  rw [← norm_LH, ← norm_LH, map_smul, norm_smul]

theorem normH_neg (f : L2) : normH (-f) = normH f := by
  rw [← norm_LH, ← norm_LH, map_neg, norm_neg]

theorem normH_sub_le (f g : L2) : normH (f - g) ≤ normH f + normH g := by
  rw [sub_eq_add_neg]; exact (normH_add_le _ _).trans (by rw [normH_neg])

theorem normH_sub_rev (f g : L2) : normH (f - g) = normH (g - f) := by
  rw [← normH_neg, neg_sub]

theorem eq_zero_of_normH {f : L2} (h : normH f = 0) : f = 0 :=
  norm_eq_zero.mp (le_antisymm ((norm_le_normH f).trans h.le) (norm_nonneg _))

/-! ### Closure properties of `X_0` -/

section Closure
variable {ν : ℝ}

theorem bdd_of_InX0 {w : ℝ → L2} (hw : InX0 ν w) :
    BddAbove (range fun t : Ici (0:ℝ) => Real.exp (ν * t) * normH (w t)) := by
  obtain ⟨T, hT⟩ := (hw.2.1.eventually (Iio_mem_nhds zero_lt_one)).exists_forall_of_atTop
  have hc : ContinuousOn (fun t => Real.exp (ν * t) * normH (w t)) (Icc 0 (max T 0)) :=
    ((Real.continuous_exp.comp (continuous_const.mul continuous_id)).continuousOn).mul
      (normH_continuous.comp_continuousOn (hw.1.mono Icc_subset_Ici_self))
  obtain ⟨B, hB⟩ := (isCompact_Icc.bddAbove_image hc)
  refine ⟨max B 1, ?_⟩
  rintro _ ⟨⟨t, ht⟩, rfl⟩
  by_cases htT : t ≤ max T 0
  · exact (hB ⟨t, ⟨ht, htT⟩, rfl⟩).trans (le_max_left _ _)
  · exact (le_of_lt (hT t (by push Not at htT; exact (le_max_left T 0).trans htT.le))).trans (le_max_right _ _)

theorem le_supE {w : ℝ → L2} (hw : InX0 ν w) {t : ℝ} (ht : 0 ≤ t) :
    Real.exp (ν * t) * normH (w t) ≤ supE ν w :=
  le_ciSup (f := fun t : Ici (0:ℝ) => Real.exp (ν * t) * normH (w t)) (bdd_of_InX0 hw) ⟨t, ht⟩

theorem supE_le {w : ℝ → L2} {C : ℝ} (h : ∀ t, 0 ≤ t → Real.exp (ν * t) * normH (w t) ≤ C) :
    supE ν w ≤ C := by
  have : Nonempty (Ici (0:ℝ)) := ⟨⟨0, by simp⟩⟩
  exact ciSup_le fun t => h t t.2

theorem supE_nonneg (w : ℝ → L2) : 0 ≤ supE ν w :=
  Real.iSup_nonneg fun _ => mul_nonneg (Real.exp_pos _).le (normH_nonneg _)

theorem katoE_nonneg (w : ℝ → L2) : 0 ≤ katoE ν w := Real.sqrt_nonneg _

theorem kato_integrand_meas {w : ℝ → L2} (hw : InX0 ν w) :
    AEStronglyMeasurable (fun t => Real.exp (2 * ν * t) * ‖dx (w t)‖ ^ 2) μT :=
  ((Real.continuous_exp.comp (continuous_const.mul continuous_id)).aestronglyMeasurable).mul
    (hw.2.2.2.1.norm.pow 2)

theorem InX0_add {w v : ℝ → L2} (hw : InX0 ν w) (hv : InX0 ν v) : InX0 ν (w + v) := by
  have hdx : ∀ᵐ t ∂μT, dx ((w + v) t) = dx (w t) + dx (v t) := by
    filter_upwards [hw.2.2.1, hv.2.2.1] with t h1 h2 using dx_add h1 h2
  refine ⟨hw.1.add hv.1, ?_, ?_, ?_, ?_⟩
  · have h := hw.2.1.add hv.2.1
    rw [add_zero] at h
    refine squeeze_zero (fun t => mul_nonneg (Real.exp_pos _).le (normH_nonneg _)) (fun t => ?_) h
    rw [← mul_add]
    exact mul_le_mul_of_nonneg_left (normH_add_le _ _) (Real.exp_pos _).le
  · filter_upwards [hw.2.2.1, hv.2.2.1] with t h1 h2 using isH01_add h1 h2
  · exact (hw.2.2.2.1.add hv.2.2.2.1).congr (hdx.mono fun t ht => ht.symm)
  · refine Integrable.mono' ((hw.2.2.2.2.add hv.2.2.2.2).const_mul 2) ?_ ?_
    · exact ((Real.continuous_exp.comp (continuous_const.mul continuous_id)).aestronglyMeasurable).mul
        (((hw.2.2.2.1.add hv.2.2.2.1).congr (hdx.mono fun t ht => ht.symm)).norm.pow 2)
    · filter_upwards [hdx] with t ht
      rw [ht, Real.norm_eq_abs, abs_of_nonneg (by positivity)]
      have h1 := norm_add_le (dx (w t)) (dx (v t))
      have he := (Real.exp_pos (2 * ν * t)).le
      have : ‖dx (w t) + dx (v t)‖ ^ 2 ≤ 2 * (‖dx (w t)‖ ^ 2 + ‖dx (v t)‖ ^ 2) := by
        nlinarith [norm_nonneg (dx (w t) + dx (v t)), norm_nonneg (dx (w t)), norm_nonneg (dx (v t)),
          sq_nonneg (‖dx (w t)‖ - ‖dx (v t)‖)]
      calc _ ≤ Real.exp (2 * ν * t) * (2 * (‖dx (w t)‖ ^ 2 + ‖dx (v t)‖ ^ 2)) :=
            mul_le_mul_of_nonneg_left this he
        _ = _ := by simp only [Pi.add_apply]; ring

theorem InX0_smul (c : ℂ) {w : ℝ → L2} (hw : InX0 ν w) : InX0 ν (c • w) := by
  have hdx : ∀ᵐ t ∂μT, dx ((c • w) t) = c • dx (w t) := by
    filter_upwards [hw.2.2.1] with t h1 using dx_smul c h1
  refine ⟨hw.1.const_smul c, ?_, ?_, ?_, ?_⟩
  · have h := hw.2.1.const_mul ‖c‖
    rw [mul_zero] at h
    refine h.congr fun t => ?_
    simp only [Pi.smul_apply, normH_smul]; ring
  · filter_upwards [hw.2.2.1] with t h1 using isH01_smul c h1
  · exact (hw.2.2.2.1.const_smul c).congr (hdx.mono fun t ht => ht.symm)
  · refine (hw.2.2.2.2.const_mul (‖c‖ ^ 2)).congr ?_
    filter_upwards [hdx] with t ht
    rw [ht, norm_smul]; ring

theorem InX0_zero : InX0 ν 0 := by
  refine ⟨continuousOn_const, ?_, ?_, ?_, ?_⟩
  · have : (fun t => Real.exp (ν * t) * normH ((0 : ℝ → L2) t)) = fun _ => 0 := by
      funext t; simp [normH_zero]
    rw [this]; exact tendsto_const_nhds
  · exact Eventually.of_forall fun _ => isH01_zero
  · simp only [Pi.zero_apply, dx_zero]; exact aestronglyMeasurable_const
  · simp only [Pi.zero_apply, dx_zero, norm_zero]; simp

theorem InX0_congr {w v : ℝ → L2} (hw : InX0 ν w) (h : ∀ t, 0 ≤ t → w t = v t) : InX0 ν v := by
  have hae : ∀ᵐ t ∂μT, w t = v t := by
    filter_upwards [ae_restrict_mem measurableSet_Ioi] with t ht using h t (le_of_lt ht)
  refine ⟨hw.1.congr fun t ht => (h t ht).symm, ?_, ?_, ?_, ?_⟩
  · refine hw.2.1.congr' ?_
    filter_upwards [eventually_ge_atTop 0] with t ht
    rw [h t ht]
  · filter_upwards [hw.2.2.1, hae] with t h1 h2; rwa [← h2]
  · exact hw.2.2.2.1.congr (hae.mono fun t ht => by simp only [ht])
  · exact hw.2.2.2.2.congr (hae.mono fun t ht => by simp only [ht])

theorem energy_congr {w v : ℝ → L2} (h : ∀ t, 0 ≤ t → w t = v t) : energy ν w = energy ν v := by
  have hae : ∀ᵐ t ∂μT, w t = v t := by
    filter_upwards [ae_restrict_mem measurableSet_Ioi] with t ht using h t (le_of_lt ht)
  unfold energy supE katoE
  congr 1
  · congr 1; funext t; rw [h t t.2]
  · congr 1; exact integral_congr_ae (hae.mono fun t ht => by simp only [ht])

end Closure

/-! ### The Banach space `X0T` (`ν = 1`) -/

/-- Trajectories in `X_0` (`ν = 1`), normalized by `w(t) = w(0)` for `t < 0`. -/
def X0sub : Submodule ℂ (ℝ → L2) where
  carrier := {w | InX0 1 w ∧ ∀ t, w t = w (max t 0)}
  add_mem' := fun {w v} hw hv => ⟨InX0_add hw.1 hv.1, fun t => by
    simp only [Pi.add_apply]; rw [← hw.2 t, ← hv.2 t]⟩
  zero_mem' := ⟨InX0_zero, fun _ => rfl⟩
  smul_mem' := fun c {w} hw => ⟨InX0_smul c hw.1, fun t => by
    simp only [Pi.smul_apply]; rw [← hw.2 t]⟩

/-- The energy space `X_0` (`ν = 1`) as a type. -/
def X0T : Type := ↥X0sub

instance : AddCommGroup X0T := inferInstanceAs (AddCommGroup ↥X0sub)
instance : Module ℂ X0T := inferInstanceAs (Module ℂ ↥X0sub)

namespace X0T

/-- The trajectory of an element of `X0T`. -/
def tr (w : X0T) : ℝ → L2 := (show ↥X0sub from w).1

theorem mem (w : X0T) : InX0 1 w.tr ∧ ∀ t, w.tr t = w.tr (max t 0) := (show ↥X0sub from w).2

/-- Build an element of `X0T`. -/
def mk (w : ℝ → L2) (hw : w ∈ X0sub) : X0T := (⟨w, hw⟩ : ↥X0sub)

@[simp] theorem tr_mk (w : ℝ → L2) (hw : w ∈ X0sub) : (mk w hw).tr = w := rfl
@[simp] theorem tr_add (w v : X0T) : (w + v).tr = w.tr + v.tr := rfl
@[simp] theorem tr_smul (c : ℂ) (w : X0T) : (c • w).tr = c • w.tr := rfl
@[simp] theorem tr_zero : (0 : X0T).tr = 0 := rfl
@[simp] theorem tr_neg (w : X0T) : (-w).tr = -w.tr := rfl
@[simp] theorem tr_sub (w v : X0T) : (w - v).tr = w.tr - v.tr := rfl

theorem ext {w v : X0T} (h : ∀ t, 0 ≤ t → w.tr t = v.tr t) : w = v := by
  have : w.tr = v.tr := funext fun t => by
    rw [w.mem.2 t, v.mem.2 t]; exact h _ (le_max_right _ _)
  exact Subtype.ext this

theorem tr_max (w : X0T) (t : ℝ) : w.tr t = w.tr (max t 0) := w.mem.2 t

theorem continuous_tr (w : X0T) : Continuous w.tr := by
  have hc : Continuous fun t : ℝ => w.tr (max t 0) :=
    w.mem.1.1.comp_continuous (continuous_id.max continuous_const) (fun t => le_max_right t 0)
  exact hc.congr fun t => (w.tr_max t).symm

end X0T

/-! ### The lift `t ↦ e^t ∂_x w(t)` into `L^2((0,∞); L^2)` -/

/-- `t ↦ e^t ∂_x w(t)`. -/
def liftE (w : ℝ → L2) (t : ℝ) : L2 := ((Real.exp t : ℝ) : ℂ) • dx (w t)

theorem exp_sq_eq (t : ℝ) : Real.exp t ^ 2 = Real.exp (2 * 1 * t) := by
  rw [sq, ← Real.exp_add]; ring_nf

theorem norm_liftE_sq (w : ℝ → L2) (t : ℝ) :
    ‖liftE w t‖ ^ 2 = Real.exp (2 * 1 * t) * ‖dx (w t)‖ ^ 2 := by
  rw [liftE, norm_smul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _), mul_pow,
    exp_sq_eq]

theorem memLp_liftE {w : ℝ → L2} (hw : InX0 1 w) : MemLp (liftE w) 2 μT := by
  have hm : AEStronglyMeasurable (liftE w) μT :=
    ((Complex.continuous_ofReal.comp Real.continuous_exp).aestronglyMeasurable).smul hw.2.2.2.1
  rw [memLp_two_iff_integrable_sq_norm hm]
  exact hw.2.2.2.2.congr (Eventually.of_forall fun t => (norm_liftE_sq w t).symm)

theorem norm_sq_Lp2 (F : Lp L2 2 μT) : ‖F‖ ^ 2 = ∫ t, ‖F t‖ ^ 2 ∂μT := by
  rw [← inner_self_eq_norm_sq (𝕜 := ℂ), L2.inner_def, ← integral_re (L2.integrable_inner F F)]
  congr 1
  funext t
  exact inner_self_eq_norm_sq (𝕜 := ℂ) _

namespace X0T

/-- The lift of `w ∈ X0T` as an element of `L^2((0,∞); L^2(0,1))`. -/
def lift (w : X0T) : Lp L2 2 μT := (memLp_liftE w.mem.1).toLp _

theorem coeFn_lift (w : X0T) : (w.lift : ℝ → L2) =ᵐ[μT] liftE w.tr := MemLp.coeFn_toLp _

theorem norm_lift (w : X0T) : ‖w.lift‖ = katoE 1 w.tr := by
  rw [katoE, ← Real.sqrt_sq (norm_nonneg _), norm_sq_Lp2]
  congr 1
  apply integral_congr_ae
  filter_upwards [w.coeFn_lift] with t ht
  rw [ht, norm_liftE_sq]

theorem lift_add (w v : X0T) : (w + v).lift = w.lift + v.lift := by
  apply Lp.ext
  filter_upwards [(w + v).coeFn_lift, w.coeFn_lift, v.coeFn_lift, Lp.coeFn_add w.lift v.lift,
    w.mem.1.2.2.1, v.mem.1.2.2.1] with t h1 h2 h3 h4 h5 h6
  rw [h4, Pi.add_apply, h1, h2, h3, liftE, liftE, liftE, tr_add, Pi.add_apply, dx_add h5 h6, smul_add]

theorem lift_smul (c : ℂ) (w : X0T) : (c • w).lift = c • w.lift := by
  apply Lp.ext
  filter_upwards [(c • w).coeFn_lift, w.coeFn_lift, Lp.coeFn_smul c w.lift, w.mem.1.2.2.1]
    with t h1 h2 h3 h5
  rw [h3, Pi.smul_apply, h1, h2, liftE, liftE, tr_smul, Pi.smul_apply, dx_smul c h5, smul_comm]

theorem lift_sub (w v : X0T) : (w - v).lift = w.lift - v.lift := by
  rw [sub_eq_add_neg, ← neg_one_smul ℂ v, lift_add, lift_smul, neg_one_smul, ← sub_eq_add_neg]

theorem kato_eq_lift (w : X0T) : katoE 1 w.tr = ‖w.lift‖ := (norm_lift w).symm

instance : Norm X0T := ⟨fun w => energy 1 w.tr⟩

theorem norm_def (w : X0T) : ‖w‖ = energy 1 w.tr := rfl

theorem bound (w : X0T) {t : ℝ} (ht : 0 ≤ t) : Real.exp t * normH (w.tr t) ≤ ‖w‖ := by
  have h := le_supE w.mem.1 ht
  rw [one_mul] at h
  exact h.trans (le_add_of_nonneg_right (katoE_nonneg _))

theorem katoE_le (w : X0T) : katoE 1 w.tr ≤ ‖w‖ := le_add_of_nonneg_left (supE_nonneg _)

theorem normH_le (w : X0T) {t : ℝ} (ht : 0 ≤ t) : normH (w.tr t) ≤ ‖w‖ :=
  (le_mul_of_one_le_left (normH_nonneg _) (Real.one_le_exp ht)).trans (w.bound ht)

theorem normH_le_exp (w : X0T) {t : ℝ} (ht : 0 ≤ t) : normH (w.tr t) ≤ Real.exp (-t) * ‖w‖ := by
  have h := w.bound ht
  calc normH (w.tr t) = Real.exp (-t) * (Real.exp t * normH (w.tr t)) := by
        rw [← mul_assoc, ← Real.exp_add, neg_add_cancel, Real.exp_zero, one_mul]
    _ ≤ Real.exp (-t) * ‖w‖ := mul_le_mul_of_nonneg_left h (Real.exp_pos _).le

theorem kato_integral_le (w : X0T) :
    ∫ t in Ioi (0:ℝ), Real.exp (2 * 1 * t) * ‖dx (w.tr t)‖ ^ 2 ≤ ‖w‖ ^ 2 := by
  have h0 : 0 ≤ ∫ t in Ioi (0:ℝ), Real.exp (2 * 1 * t) * ‖dx (w.tr t)‖ ^ 2 :=
    integral_nonneg fun t => by positivity
  have h := w.katoE_le
  rw [katoE] at h
  calc _ = (Real.sqrt (∫ t in Ioi (0:ℝ), Real.exp (2 * 1 * t) * ‖dx (w.tr t)‖ ^ 2)) ^ 2 :=
        (Real.sq_sqrt h0).symm
    _ ≤ ‖w‖ ^ 2 := pow_le_pow_left₀ (Real.sqrt_nonneg _) h 2

theorem norm_le_of_bounds (w : X0T) {A B : ℝ} (hA : ∀ t, 0 ≤ t → Real.exp t * normH (w.tr t) ≤ A)
    (hB0 : 0 ≤ B) (hB : ∫ t in Ioi (0:ℝ), Real.exp (2 * 1 * t) * ‖dx (w.tr t)‖ ^ 2 ≤ B ^ 2) :
    ‖w‖ ≤ A + B := by
  rw [norm_def, energy]
  refine add_le_add (supE_le fun t ht => by rw [one_mul]; exact hA t ht) ?_
  rw [katoE]
  calc _ ≤ Real.sqrt (B ^ 2) := Real.sqrt_le_sqrt hB
    _ = B := Real.sqrt_sq hB0

theorem energy_smul (c : ℂ) (w : X0T) : energy 1 (c • w).tr = ‖c‖ * energy 1 w.tr := by
  unfold energy
  rw [mul_add]
  congr 1
  · unfold supE
    rw [Real.mul_iSup_of_nonneg (norm_nonneg c)]
    congr 1; funext t; rw [tr_smul, Pi.smul_apply, normH_smul]; ring
  · rw [kato_eq_lift, kato_eq_lift, lift_smul, norm_smul]

theorem energy_add_le (w v : X0T) : energy 1 (w + v).tr ≤ energy 1 w.tr + energy 1 v.tr := by
  unfold energy
  have h1 : supE 1 (w + v).tr ≤ supE 1 w.tr + supE 1 v.tr := supE_le fun t ht => by
    rw [tr_add, Pi.add_apply]
    calc _ ≤ Real.exp (1 * t) * (normH (w.tr t) + normH (v.tr t)) :=
          mul_le_mul_of_nonneg_left (normH_add_le _ _) (Real.exp_pos _).le
      _ = Real.exp (1 * t) * normH (w.tr t) + Real.exp (1 * t) * normH (v.tr t) := mul_add _ _ _
      _ ≤ _ := add_le_add (le_supE w.mem.1 ht) (le_supE v.mem.1 ht)
  have h2 : katoE 1 (w + v).tr ≤ katoE 1 w.tr + katoE 1 v.tr := by
    rw [kato_eq_lift, kato_eq_lift, kato_eq_lift, lift_add]; exact norm_add_le _ _
  linarith

theorem lift_zero : (0 : X0T).lift = 0 := by
  have h := lift_sub (0 : X0T) 0
  rw [sub_self, sub_self] at h
  exact h

theorem energy_zero : energy 1 (0 : X0T).tr = 0 := by
  have : Nonempty (Ici (0:ℝ)) := ⟨⟨0, by simp⟩⟩
  unfold energy supE
  rw [kato_eq_lift, lift_zero, norm_zero, add_zero]
  simp [normH_zero]

theorem eq_zero_of_energy (w : X0T) (h : energy 1 w.tr = 0) : w = 0 := by
  have hs : supE 1 w.tr = 0 :=
    le_antisymm (by unfold energy at h; linarith [katoE_nonneg (ν := 1) w.tr]) (supE_nonneg _)
  apply ext
  intro t ht
  have h1 := le_supE w.mem.1 ht
  rw [hs] at h1
  have hn : normH (w.tr t) = 0 :=
    le_antisymm (by nlinarith [Real.exp_pos (1 * t), normH_nonneg (w.tr t)]) (normH_nonneg _)
  rw [eq_zero_of_normH hn]; rfl

/-- The norm axioms for `E_1` on `X0T`. -/
theorem normCore : NormedSpace.Core ℂ X0T where
  norm_nonneg w := add_nonneg (supE_nonneg _) (katoE_nonneg _)
  norm_smul c w := energy_smul c w
  norm_triangle w v := energy_add_le w v
  norm_eq_zero_iff w := ⟨eq_zero_of_energy w, fun h => by rw [h]; exact energy_zero⟩

instance : NormedAddCommGroup X0T := NormedAddCommGroup.ofCore normCore
instance : NormedSpace ℂ X0T := NormedSpace.ofCore normCore

theorem complete_aux (u : ℕ → X0T) (hu : CauchySeq u) : ∃ W : X0T, Tendsto u atTop (𝓝 W) := by
  rw [Metric.cauchySeq_iff] at hu
  have hcs : ∀ t, CauchySeq fun n => (u n).tr t := by
    intro t
    rw [Metric.cauchySeq_iff]
    intro ε hε
    obtain ⟨N, hN⟩ := hu ε hε
    refine ⟨N, fun m hm n hn => ?_⟩
    rw [dist_eq_norm, (u m).tr_max t, (u n).tr_max t]
    have h1 := (u m - u n).normH_le (le_max_right t 0)
    rw [tr_sub, Pi.sub_apply] at h1
    exact ((norm_le_normH _).trans h1).trans_lt (by rw [← dist_eq_norm]; exact hN m hm n hn)
  choose W hW using fun t => cauchySeq_tendsto_of_complete (hcs t)
  have hunif : ∀ ε > 0, ∃ N, ∀ n ≥ N, ∀ t, 0 ≤ t →
      Real.exp t * normH ((u n).tr t - W t) ≤ ε := by
    intro ε hε
    obtain ⟨N, hN⟩ := hu ε hε
    refine ⟨N, fun n hn t ht => ?_⟩
    have hc : Tendsto (fun m => Real.exp t * normH ((u n).tr t - (u m).tr t)) atTop
        (𝓝 (Real.exp t * normH ((u n).tr t - W t))) :=
      ((normH_continuous.tendsto _).comp (tendsto_const_nhds.sub (hW t))).const_mul _
    refine le_of_tendsto hc ?_
    filter_upwards [eventually_ge_atTop N] with m hm
    have h1 := (u n - u m).bound ht
    rw [tr_sub, Pi.sub_apply] at h1
    exact h1.trans (by rw [← dist_eq_norm]; exact (hN n hn m hm).le)
  have hWmax : ∀ t, W t = W (max t 0) := fun t =>
    tendsto_nhds_unique (hW t) ((hW (max t 0)).congr fun n => ((u n).tr_max t).symm)
  -- the lifts converge in `L^2((0,∞); L^2)`
  have hzc : CauchySeq fun n => (u n).lift := by
    rw [Metric.cauchySeq_iff]
    intro ε hε
    obtain ⟨N, hN⟩ := hu ε hε
    refine ⟨N, fun m hm n hn => ?_⟩
    rw [dist_eq_norm, ← lift_sub, norm_lift]
    exact ((u m - u n).katoE_le).trans_lt (by rw [← dist_eq_norm]; exact hN m hm n hn)
  obtain ⟨Z, hZ⟩ := cauchySeq_tendsto_of_complete hzc
  obtain ⟨φ, hφ, hae⟩ := (tendstoInMeasure_of_tendsto_Lp hZ).exists_seq_tendsto_ae
  have hdW : ∀ᵐ t ∂μT, HasDx (W t) (((Real.exp (-t) : ℝ) : ℂ) • Z t) := by
    have h1 : ∀ᵐ t ∂μT, ∀ n, IsH01 ((u n).tr t) ∧ (u n).lift t = liftE (u n).tr t := by
      rw [ae_all_iff]; intro n
      filter_upwards [(u n).mem.1.2.2.1, (u n).coeFn_lift] with t h1 h2 using ⟨h1, h2⟩
    filter_upwards [h1, hae] with t ht hconv
    set g := ((Real.exp (-t) : ℝ) : ℂ) • Z t
    have hdx : ∀ n, dx ((u n).tr t) = ((Real.exp (-t) : ℝ) : ℂ) • (u n).lift t := fun n => by
      rw [(ht n).2, liftE, smul_smul, ← Complex.ofReal_mul, ← Real.exp_add, neg_add_cancel,
        Real.exp_zero, Complex.ofReal_one, one_smul]
    have hg : Tendsto (fun k => dx ((u (φ k)).tr t)) atTop (𝓝 g) := by
      have e : (fun k => dx ((u (φ k)).tr t)) =
          fun k => ((Real.exp (-t) : ℝ) : ℂ) • (u (φ k)).lift t := funext fun k => hdx (φ k)
      rw [e]; exact hconv.const_smul _
    have hP : Tendsto (fun k => (u (φ k)).tr t) atTop (𝓝 (PrimL g)) := by
      have e : (fun k => (u (φ k)).tr t) = fun k => PrimL (dx ((u (φ k)).tr t)) :=
        funext fun k => (hasDx_iff.mp (dx_spec (ht (φ k)).1)).2
      rw [e]; exact (PrimL.continuous.tendsto g).comp hg
    have hWt : W t = PrimL g := tendsto_nhds_unique ((hW t).comp hφ.tendsto_atTop) hP
    have hm : meanL g = 0 := by
      have h0 : ∀ k, meanL (dx ((u (φ k)).tr t)) = 0 := fun k => (dx_spec (ht (φ k)).1).1
      have h2 := (meanL.continuous.tendsto g).comp hg
      have e : (meanL ∘ fun k => dx ((u (φ k)).tr t)) = fun _ => 0 := funext fun k => h0 k
      rw [e] at h2
      exact tendsto_nhds_unique h2 tendsto_const_nhds
    exact hasDx_iff.mpr ⟨hm, hWt⟩
  have hcont : ContinuousOn W (Ici 0) := by
    have hU : TendstoUniformlyOn (fun n => (u n).tr) W atTop (Ici 0) := by
      rw [Metric.tendstoUniformlyOn_iff]
      intro ε hε
      obtain ⟨N, hN⟩ := hunif (ε / 2) (half_pos hε)
      filter_upwards [eventually_ge_atTop N] with n hn t ht
      rw [dist_comm, dist_eq_norm]
      have h1 := hN n hn t ht
      have h2 : normH ((u n).tr t - W t) ≤ ε / 2 :=
        (le_mul_of_one_le_left (normH_nonneg _) (Real.one_le_exp ht)).trans h1
      exact ((norm_le_normH _).trans h2).trans_lt (half_lt_self hε)
    exact hU.continuousOn (Eventually.frequently
      (Eventually.of_forall fun n => ((u n).continuous_tr).continuousOn))
  have hdecay : Tendsto (fun t => Real.exp (1 * t) * normH (W t)) atTop (𝓝 0) := by
    rw [Metric.tendsto_atTop]
    intro ε hε
    obtain ⟨N, hN⟩ := hunif (ε / 2) (half_pos hε)
    have hd := (u N).mem.1.2.1
    rw [Metric.tendsto_atTop] at hd
    obtain ⟨T, hT⟩ := hd (ε / 2) (half_pos hε)
    refine ⟨max T 0, fun t ht => ?_⟩
    have ht0 : 0 ≤ t := (le_max_right _ _).trans ht
    have h1 := hT t ((le_max_left _ _).trans ht)
    rw [Real.dist_eq, sub_zero, abs_of_nonneg (mul_nonneg (Real.exp_pos _).le (normH_nonneg _)),
      one_mul] at h1
    rw [Real.dist_eq, sub_zero, abs_of_nonneg (mul_nonneg (Real.exp_pos _).le (normH_nonneg _)),
      one_mul]
    have h2 := hN N le_rfl t ht0
    have h3 : normH (W t) ≤ normH ((u N).tr t) + normH ((u N).tr t - W t) := by
      calc normH (W t) = normH ((u N).tr t - ((u N).tr t - W t)) := by rw [sub_sub_cancel]
        _ ≤ _ := normH_sub_le _ _
    calc Real.exp t * normH (W t) ≤
          Real.exp t * normH ((u N).tr t) + Real.exp t * normH ((u N).tr t - W t) := by
          rw [← mul_add]; exact mul_le_mul_of_nonneg_left h3 (Real.exp_pos _).le
      _ < ε / 2 + ε / 2 := add_lt_add_of_lt_of_le h1 h2
      _ = ε := add_halves ε
  have hmeas : AEStronglyMeasurable (fun t => dx (W t)) μT := by
    have hZm : AEStronglyMeasurable (fun t => ((Real.exp (-t) : ℝ) : ℂ) • Z t) μT :=
      ((Complex.continuous_ofReal.comp (Real.continuous_exp.comp continuous_neg)).aestronglyMeasurable).smul
        (Lp.aestronglyMeasurable Z)
    exact hZm.congr (hdW.mono fun t ht => (dx_eq ht).symm)
  have hint : Integrable (fun t => Real.exp (2 * 1 * t) * ‖dx (W t)‖ ^ 2) μT := by
    have hZ2 : Integrable (fun t => ‖Z t‖ ^ 2) μT :=
      (memLp_two_iff_integrable_sq_norm (Lp.aestronglyMeasurable Z)).mp (Lp.memLp Z)
    refine hZ2.congr ?_
    filter_upwards [hdW] with t ht
    rw [dx_eq ht, norm_smul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _), mul_pow]
    have e : Real.exp (2 * 1 * t) * Real.exp (-t) ^ 2 = 1 := by
      rw [sq, ← Real.exp_add, ← Real.exp_add]
      have : 2 * 1 * t + (-t + -t) = 0 := by ring
      rw [this, Real.exp_zero]
    calc ‖Z t‖ ^ 2 = (Real.exp (2 * 1 * t) * Real.exp (-t) ^ 2) * ‖Z t‖ ^ 2 := by rw [e, one_mul]
      _ = _ := by ring
  have hW0 : W ∈ X0sub :=
    ⟨⟨hcont, hdecay, hdW.mono fun t ht => ⟨_, ht⟩, hmeas, hint⟩, hWmax⟩
  set Wt := mk W hW0
  have hliftW : Wt.lift = Z := by
    apply Lp.ext
    filter_upwards [Wt.coeFn_lift, hdW] with t h1 h2
    rw [h1, liftE, tr_mk, dx_eq h2, smul_smul, ← Complex.ofReal_mul, ← Real.exp_add, add_neg_cancel,
      Real.exp_zero, Complex.ofReal_one, one_smul]
  refine ⟨Wt, ?_⟩
  rw [Metric.tendsto_atTop]
  intro ε hε
  obtain ⟨N₁, hN₁⟩ := hunif (ε / 3) (by positivity)
  obtain ⟨N₂, hN₂⟩ := Metric.tendsto_atTop.mp hZ (ε / 3) (by positivity)
  refine ⟨max N₁ N₂, fun n hn => ?_⟩
  rw [dist_eq_norm, norm_def, energy]
  have hs : supE 1 (u n - Wt).tr ≤ ε / 3 := supE_le fun t ht => by
    rw [tr_sub, Pi.sub_apply, tr_mk, one_mul]; exact hN₁ n (le_of_max_le_left hn) t ht
  have hk : katoE 1 (u n - Wt).tr < ε / 3 := by
    rw [kato_eq_lift, lift_sub, hliftW, ← dist_eq_norm]; exact hN₂ n (le_of_max_le_right hn)
  linarith

instance : CompleteSpace X0T := Metric.complete_of_cauchySeq_tendsto complete_aux

end X0T

/-- Evaluation `w ↦ w(t)` as a bounded operator `X0T → L^2`. -/
def ev (t : ℝ) : X0T →L[ℂ] L2 :=
  LinearMap.mkContinuous
    { toFun := fun w => w.tr t, map_add' := fun _ _ => rfl, map_smul' := fun _ _ => rfl } 1
    (fun w => by
      change ‖w.tr t‖ ≤ 1 * ‖w‖
      rw [one_mul, w.tr_max t]
      exact (norm_le_normH _).trans (w.normH_le (le_max_right _ _)))

theorem ev_apply (t : ℝ) (w : X0T) : ev t w = w.tr t := rfl

end

end CompanionB


==> anc/lean/CompanionB/H01.lean <==
import CompanionPilot.H2
import OrderingError.QuadraticEquation

/-! Step S12, part 1: `H_0^1(0,1)` inside `L^2(0,1)` through primitives, the derivative
`∂_x`, the products `(∫_0^x g) k`, `w ∂_x w`, and integration by parts for primitives. -/

set_option autoImplicit false

namespace CompanionB

open MeasureTheory Set Filter CompanionPilot
open scoped Topology ComplexConjugate

noncomputable section

theorem norm_toL2_le {u : ℝ → ℂ} (hu : Continuous u) {C : ℝ} (hC0 : 0 ≤ C)
    (hC : ∀ x ∈ Icc (0:ℝ) 1, ‖u x‖ ≤ C) : ‖toL2 u hu‖ ≤ C := by
  have h := norm_toL2_sq u hu
  have hb : ∫ x in (0:ℝ)..1, ‖u x‖ ^ 2 ≤ C ^ 2 := by
    have := intervalIntegral.integral_mono_on (a := 0) (b := 1) zero_le_one
      (f := fun x => ‖u x‖ ^ 2) (g := fun _ => C ^ 2)
      ((hu.norm.pow 2).intervalIntegrable _ _) (intervalIntegrable_const (μ := volume))
      (fun x hx => pow_le_pow_left₀ (norm_nonneg _) (hC x hx) 2)
    simpa using this
  have : ‖toL2 u hu‖ ^ 2 ≤ C ^ 2 := h ▸ hb
  exact (pow_le_pow_iff_left₀ (norm_nonneg _) hC0 two_ne_zero).mp this

/-- `g ↦ (x ↦ ∫_0^x g)` as a bounded operator on `L^2(0,1)`. -/
def PrimL : L2 →L[ℂ] L2 :=
  LinearMap.mkContinuous
    { toFun := fun g => toL2 (prim1 g) (prim1_continuous g)
      map_add' := fun g k => by
        rw [← toL2_add (prim1 g) (prim1 k) (prim1_continuous g) (prim1_continuous k)]
        exact toL2_congr _ _ (fun x _ => by rw [Pi.add_apply, prim1_add])
      map_smul' := fun c g => by
        rw [RingHom.id_apply, ← toL2_smul c (prim1 g) (prim1_continuous g)]
        exact toL2_congr _ _ (fun x _ => by rw [Pi.smul_apply, prim1_smul, smul_eq_mul]) }
    1
    (fun g => by
      change ‖toL2 (prim1 g) (prim1_continuous g)‖ ≤ 1 * ‖g‖
      rw [one_mul]
      exact norm_toL2_le _ (norm_nonneg g) (fun x _ => norm_prim1_le g x))

theorem PrimL_apply (g : L2) : PrimL g = toL2 (prim1 g) (prim1_continuous g) := rfl

theorem norm_PrimL_le (g : L2) : ‖PrimL g‖ ≤ ‖g‖ :=
  norm_toL2_le (prim1_continuous g) (norm_nonneg g) (fun x _ => norm_prim1_le g x)

/-- `g ↦ ∫_0^1 g`. -/
def meanL : L2 →L[ℂ] ℂ :=
  LinearMap.mkContinuous
    { toFun := fun g => prim1 g 1
      map_add' := fun g k => prim1_add g k 1
      map_smul' := fun c g => by simp [prim1_smul] }
    1 (fun g => by rw [one_mul]; exact norm_prim1_le g 1)

theorem meanL_apply (g : L2) : meanL g = prim1 g 1 := rfl

/-! ### `H_0^1` and `∂_x` -/

/-- `w ∈ H_0^1(0,1)` with derivative `g ∈ L^2`: `∫_0^1 g = 0` and `w(x) = ∫_0^x g` for a.e. `x`. -/
def HasDx (w g : L2) : Prop := prim1 g 1 = 0 ∧ (w : ℝ → ℂ) =ᵐ[μ] prim1 g

/-- `w ∈ H_0^1(0,1)`. -/
def IsH01 (w : L2) : Prop := ∃ g, HasDx w g

theorem hasDx_iff {w g : L2} : HasDx w g ↔ prim1 g 1 = 0 ∧ w = PrimL g := by
  unfold HasDx
  constructor
  · rintro ⟨h1, h2⟩
    refine ⟨h1, Lp.ext ?_⟩
    rw [PrimL_apply]
    exact h2.trans (coeFn_toL2 _ _).symm
  · rintro ⟨h1, rfl⟩
    exact ⟨h1, by rw [PrimL_apply]; exact coeFn_toL2 _ _⟩

theorem hasDx_unique {w g k : L2} (hg : HasDx w g) (hk : HasDx w k) : g = k := by
  rw [hasDx_iff] at hg hk
  have h0 : PrimL (g - k) = 0 := by rw [map_sub, ← hg.2, ← hk.2, sub_self]
  rw [PrimL_apply, toL2_eq_zero_iff] at h0
  have := eq_zero_of_prim1_eq_zero (f := g - k) (fun x hx => by simpa using h0 hx)
  exact sub_eq_zero.mp this

open Classical in
/-- The derivative `∂_x w` of `w ∈ H_0^1` (junk value `0` if `w ∉ H_0^1`); `|w|_1 = ‖∂_x w‖_2`. -/
def dx (w : L2) : L2 := if h : IsH01 w then h.choose else 0

theorem dx_spec {w : L2} (h : IsH01 w) : HasDx w (dx w) := by
  rw [dx, dif_pos h]; exact h.choose_spec

theorem dx_eq {w g : L2} (h : HasDx w g) : dx w = g := hasDx_unique (dx_spec ⟨g, h⟩) h

theorem hasDx_add {w v g k : L2} (hw : HasDx w g) (hv : HasDx v k) : HasDx (w + v) (g + k) := by
  rw [hasDx_iff] at *
  exact ⟨by rw [prim1_add, hw.1, hv.1, add_zero], by rw [map_add, ← hw.2, ← hv.2]⟩

theorem hasDx_smul (c : ℂ) {w g : L2} (hw : HasDx w g) : HasDx (c • w) (c • g) := by
  rw [hasDx_iff] at *
  exact ⟨by rw [prim1_smul, hw.1, mul_zero], by rw [map_smul, ← hw.2]⟩

theorem hasDx_zero : HasDx 0 0 := by
  rw [hasDx_iff]
  exact ⟨by have := map_zero meanL; rwa [meanL_apply] at this, (map_zero PrimL).symm⟩

theorem hasDx_neg {w g : L2} (hw : HasDx w g) : HasDx (-w) (-g) := by
  have := hasDx_smul (-1) hw
  simpa using this

theorem hasDx_sub {w v g k : L2} (hw : HasDx w g) (hv : HasDx v k) : HasDx (w - v) (g - k) := by
  simpa [sub_eq_add_neg] using hasDx_add hw (hasDx_neg hv)

theorem isH01_add {w v : L2} (hw : IsH01 w) (hv : IsH01 v) : IsH01 (w + v) :=
  ⟨_, hasDx_add (dx_spec hw) (dx_spec hv)⟩
theorem isH01_smul (c : ℂ) {w : L2} (hw : IsH01 w) : IsH01 (c • w) := ⟨_, hasDx_smul c (dx_spec hw)⟩
theorem isH01_zero : IsH01 0 := ⟨0, hasDx_zero⟩
theorem isH01_sub {w v : L2} (hw : IsH01 w) (hv : IsH01 v) : IsH01 (w - v) :=
  ⟨_, hasDx_sub (dx_spec hw) (dx_spec hv)⟩

theorem dx_add {w v : L2} (hw : IsH01 w) (hv : IsH01 v) : dx (w + v) = dx w + dx v :=
  dx_eq (hasDx_add (dx_spec hw) (dx_spec hv))
theorem dx_smul (c : ℂ) {w : L2} (hw : IsH01 w) : dx (c • w) = c • dx w :=
  dx_eq (hasDx_smul c (dx_spec hw))
theorem dx_sub {w v : L2} (hw : IsH01 w) (hv : IsH01 v) : dx (w - v) = dx w - dx v :=
  dx_eq (hasDx_sub (dx_spec hw) (dx_spec hv))
theorem dx_zero : dx 0 = 0 := dx_eq hasDx_zero

theorem norm_le_of_hasDx {w g : L2} (h : HasDx w g) : ‖w‖ ≤ ‖g‖ := by
  rw [(hasDx_iff.mp h).2]; exact norm_PrimL_le g

theorem normH_le_of_hasDx {w g : L2} (h : HasDx w g) : normH w ≤ Real.sqrt 2 * ‖g‖ :=
  (normH_le w).trans (mul_le_mul_of_nonneg_left (norm_le_of_hasDx h) (Real.sqrt_nonneg _))

theorem ae_bound_of_hasDx {w g : L2} (h : HasDx w g) : ∀ᵐ x ∂μ, ‖w x‖ ≤ ‖g‖ := by
  filter_upwards [h.2] with x hx
  rw [hx]; exact norm_prim1_le g x

/-! ### Products `(∫_0^x g) k` -/

theorem memLp_pm (g k : L2) : MemLp (fun x => prim1 g x * k x) 2 μ :=
  MemLp.of_le_mul (c := ‖g‖) (Lp.memLp k)
    ((prim1_continuous g).aestronglyMeasurable.mul (Lp.aestronglyMeasurable k))
    (Eventually.of_forall fun x => by
      rw [norm_mul]; exact mul_le_mul_of_nonneg_right (norm_prim1_le g x) (norm_nonneg _))

/-- `pm g k` is the class of `x ↦ (∫_0^x g) · k(x)`. -/
def pm (g k : L2) : L2 := (memLp_pm g k).toLp _

theorem coeFn_pm (g k : L2) : (pm g k : ℝ → ℂ) =ᵐ[μ] fun x => prim1 g x * k x :=
  MemLp.coeFn_toLp _

theorem norm_pm_le (g k : L2) : ‖pm g k‖ ≤ ‖g‖ * ‖k‖ :=
  Lp.norm_le_mul_norm_of_ae_le_mul (by
    filter_upwards [coeFn_pm g k] with x hx
    rw [hx, norm_mul]
    exact mul_le_mul_of_nonneg_right (norm_prim1_le g x) (norm_nonneg _))

theorem pm_add_left (g g' k : L2) : pm (g + g') k = pm g k + pm g' k := by
  apply Lp.ext
  filter_upwards [coeFn_pm (g + g') k, coeFn_pm g k, coeFn_pm g' k,
    Lp.coeFn_add (pm g k) (pm g' k)] with x h1 h2 h3 h4
  rw [h4, Pi.add_apply, h1, h2, h3, prim1_add]; ring

theorem pm_add_right (g k k' : L2) : pm g (k + k') = pm g k + pm g k' := by
  apply Lp.ext
  filter_upwards [coeFn_pm g (k + k'), coeFn_pm g k, coeFn_pm g k',
    Lp.coeFn_add (pm g k) (pm g k'), Lp.coeFn_add k k'] with x h1 h2 h3 h4 h5
  rw [h4, Pi.add_apply, h1, h2, h3, h5, Pi.add_apply]; ring

theorem pm_smul_left (c : ℂ) (g k : L2) : pm (c • g) k = c • pm g k := by
  apply Lp.ext
  filter_upwards [coeFn_pm (c • g) k, coeFn_pm g k, Lp.coeFn_smul c (pm g k)] with x h1 h2 h3
  rw [h3, Pi.smul_apply, h1, h2, prim1_smul, smul_eq_mul]; ring

theorem pm_smul_right (c : ℂ) (g k : L2) : pm g (c • k) = c • pm g k := by
  apply Lp.ext
  filter_upwards [coeFn_pm g (c • k), coeFn_pm g k, Lp.coeFn_smul c (pm g k),
    Lp.coeFn_smul c k] with x h1 h2 h3 h4
  rw [h3, Pi.smul_apply, h1, h2, h4, Pi.smul_apply, smul_eq_mul, smul_eq_mul]; ring

/-- `(g, k) ↦ (∫_0^x g) k` as a bounded bilinear map. -/
def pmL : L2 →L[ℂ] L2 →L[ℂ] L2 :=
  LinearMap.mkContinuous₂ (LinearMap.mk₂ ℂ pm pm_add_left pm_smul_left pm_add_right pm_smul_right) 1
    (fun g k => by rw [one_mul]; exact norm_pm_le g k)

theorem pmL_apply (g k : L2) : pmL g k = pm g k := rfl

/-- `w ∂_x w` for `w ∈ H_0^1`: the class of `x ↦ (∫_0^x ∂_x w) · ∂_x w (x)`. -/
def wdxw (w : L2) : L2 := pm (dx w) (dx w)

/-- Sanity check: for `w ∈ H_0^1`, `wdxw w = w · ∂_x w` almost everywhere. -/
theorem coeFn_wdxw {w : L2} (hw : IsH01 w) : (wdxw w : ℝ → ℂ) =ᵐ[μ] fun x => w x * dx w x := by
  unfold wdxw
  filter_upwards [coeFn_pm (dx w) (dx w), (dx_spec hw).2] with x h1 h2
  rw [h1, h2]

theorem norm_wdxw_le (w : L2) : ‖wdxw w‖ ≤ ‖dx w‖ ^ 2 := by
  rw [sq]; exact norm_pm_le _ _

/-- `F(a,b) = -(1/2)(a b)'` in terms of `g = a'`, `k = b'`: `-(1/2)((∫_0^x g) k + (∫_0^x k) g)`. -/
def Fg (g k : L2) : L2 := (-(1/2 : ℂ)) • (pmL g k + pmL k g)

theorem Fg_self (g : L2) : Fg g g = -(pm g g) := by
  rw [Fg, pmL_apply, ← two_smul ℂ (pm g g), smul_smul]; norm_num

theorem norm_Fg_le (g k : L2) : ‖Fg g k‖ ≤ ‖g‖ * ‖k‖ := by
  rw [Fg, norm_smul]
  have h1 := norm_pm_le g k
  have h2 := norm_pm_le k g
  have h3 : ‖pmL g k + pmL k g‖ ≤ ‖g‖ * ‖k‖ + ‖k‖ * ‖g‖ :=
    (norm_add_le _ _).trans (add_le_add h1 h2)
  have hn : ‖(-(1/2 : ℂ))‖ = 1 / 2 := by simp
  rw [hn]; nlinarith [norm_nonneg g, norm_nonneg k]

theorem continuous_Fg : Continuous fun p : L2 × L2 => Fg p.1 p.2 := by
  unfold Fg
  exact ((pmL.continuous₂).add (pmL.continuous₂.comp continuous_swap)).const_smul (-(1/2 : ℂ))

/-! ### Integration by parts for primitives -/

/-- Integration against a continuous function as a bounded functional. -/
def intL (φ : ℝ → ℂ) (hφ : Continuous φ) : L2 →L[ℂ] ℂ :=
  innerSL ℂ (toL2 (fun x => conj (φ x)) (Complex.continuous_conj.comp hφ))

theorem intL_apply (φ : ℝ → ℂ) (hφ : Continuous φ) (f : L2) :
    intL φ hφ f = ∫ x, f x * φ x ∂μ := by
  rw [intL, innerSL_apply_apply, L2.inner_def]
  apply integral_congr_ae
  filter_upwards [coeFn_toL2 (fun x => conj (φ x)) (Complex.continuous_conj.comp hφ)] with x hx
  rw [hx]
  simp [mul_comm]

theorem prim1_hasDerivAt_cont {u : ℝ → ℂ} (hu : Continuous u) (x : ℝ) :
    HasDerivAt (fun y => ∫ t in (0:ℝ)..y, u t) (u x) x :=
  (hu.integral_hasStrictDerivAt 0 x).hasDerivAt

/-- Integration by parts for products of primitives:
`∫_0^1 G K φ' = G(1) K(1) φ(1) - ∫_0^1 (g K + G k) φ`, `G = ∫_0^x g`, `K = ∫_0^x k`. -/
theorem ibp_prim {φ φ' : ℝ → ℂ} (hφ : ∀ x, HasDerivAt φ (φ' x) x) (hφ' : Continuous φ')
    (g k : L2) :
    intL φ' hφ' (pmL g (PrimL k)) =
      meanL g * meanL k * φ 1 -
        intL φ (continuous_iff_continuousAt.mpr fun x => (hφ x).continuousAt) (pmL k g + pmL g k) := by
  have hφc : Continuous φ := continuous_iff_continuousAt.mpr fun x => (hφ x).continuousAt
  set S : Set (L2 × L2) := {p | intL φ' hφ' (pmL p.1 (PrimL p.2)) =
      meanL p.1 * meanL p.2 * φ 1 - intL φ hφc (pmL p.2 p.1 + pmL p.1 p.2)}
  have hS : IsClosed S := by
    apply isClosed_eq
    · exact (intL φ' hφ').continuous.comp (pmL.continuous₂.comp
        (continuous_fst.prodMk (PrimL.continuous.comp continuous_snd)))
    · refine (((meanL.continuous.comp continuous_fst).mul (meanL.continuous.comp continuous_snd)).mul
        continuous_const).sub ((intL φ hφc).continuous.comp ?_)
      exact (pmL.continuous₂.comp continuous_swap).add pmL.continuous₂
  have hD : DenseRange (Prod.map G G) := G_denseRange.prodMap G_denseRange
  have hsub : range (Prod.map G G) ⊆ S := by
    rintro _ ⟨⟨f₁, f₂⟩, rfl⟩
    simp only [Prod.map_apply, S, mem_ofPred_eq]
    set u := Gfun f₁
    set v := Gfun f₂
    have hu : Continuous u := Gfun_continuous f₁
    have hv : Continuous v := Gfun_continuous f₂
    set U : ℝ → ℂ := fun y => ∫ t in (0:ℝ)..y, u t
    set V : ℝ → ℂ := fun y => ∫ t in (0:ℝ)..y, v t
    have hU : ∀ x ∈ Icc (0:ℝ) 1, prim1 (G f₁) x = U x := fun x hx => by
      rw [G_apply]; exact prim1_toL2 hu hx
    have hV : ∀ x ∈ Icc (0:ℝ) 1, prim1 (G f₂) x = V x := fun x hx => by
      rw [G_apply]; exact prim1_toL2 hv hx
    have hdU : ∀ x, HasDerivAt U (u x) x := prim1_hasDerivAt_cont hu
    have hdV : ∀ x, HasDerivAt V (v x) x := prim1_hasDerivAt_cont hv
    have hUV : ∀ x, HasDerivAt (fun y => U y * V y) (u x * V x + U x * v x) x :=
      fun x => (hdU x).mul (hdV x)
    have hUc : Continuous U := continuous_iff_continuousAt.mpr fun x => (hdU x).continuousAt
    have hVc : Continuous V := continuous_iff_continuousAt.mpr fun x => (hdV x).continuousAt
    -- left side
    have hL : intL φ' hφ' (pmL (G f₁) (PrimL (G f₂))) = ∫ x in (0:ℝ)..1, U x * V x * φ' x := by
      rw [intL_apply, integral_μ, pmL_apply]
      apply intervalIntegral.integral_congr_ae
      have h1 := ae_μ_iff.mp (coeFn_pm (G f₁) (PrimL (G f₂)))
      have h2 := ae_μ_iff.mp (coeFn_toL2 (prim1 (G f₂)) (prim1_continuous _))
      filter_upwards [h1, h2] with x hx1 hx2 hx
      rw [uIoc_of_le zero_le_one] at hx
      rw [hx1 hx, PrimL_apply, hx2 hx, hU x ⟨hx.1.le, hx.2⟩, hV x ⟨hx.1.le, hx.2⟩]
    have hR : intL φ hφc (pmL (G f₂) (G f₁) + pmL (G f₁) (G f₂)) =
        ∫ x in (0:ℝ)..1, (u x * V x + U x * v x) * φ x := by
      rw [intL_apply, integral_μ]
      apply intervalIntegral.integral_congr_ae
      have h1 := ae_μ_iff.mp (Lp.coeFn_add (pmL (G f₂) (G f₁)) (pmL (G f₁) (G f₂)))
      have h2 := ae_μ_iff.mp (coeFn_pm (G f₂) (G f₁))
      have h3 := ae_μ_iff.mp (coeFn_pm (G f₁) (G f₂))
      have h4 := ae_μ_iff.mp (coeFn_toL2 u hu)
      have h5 := ae_μ_iff.mp (coeFn_toL2 v hv)
      filter_upwards [h1, h2, h3, h4, h5] with x hx1 hx2 hx3 hx4 hx5 hx
      rw [uIoc_of_le zero_le_one] at hx
      rw [hx1 hx, Pi.add_apply, pmL_apply, pmL_apply, hx2 hx, hx3 hx, G_apply, G_apply,
        hx4 hx, hx5 hx, ← G_apply, ← G_apply, hU x ⟨hx.1.le, hx.2⟩, hV x ⟨hx.1.le, hx.2⟩]
      ring
    have hibp := intervalIntegral.integral_mul_deriv_eq_deriv_mul (a := 0) (b := 1)
      (fun x _ => hUV x) (fun x _ => hφ x)
      (((hu.mul hVc).add (hUc.mul hv)).intervalIntegrable _ _) (hφ'.intervalIntegrable _ _)
    have hU0 : U 0 = 0 := by simp [U]
    have hm1 : meanL (G f₁) = U 1 := by rw [meanL_apply]; exact hU 1 ⟨zero_le_one, le_rfl⟩
    have hm2 : meanL (G f₂) = V 1 := by rw [meanL_apply]; exact hV 1 ⟨zero_le_one, le_rfl⟩
    rw [hL, hR, hm1, hm2]
    rw [hU0, zero_mul, zero_mul, sub_zero] at hibp
    rw [hibp]
  have hall : S = univ := by
    apply eq_univ_of_forall
    intro p
    have : p ∈ closure (range (Prod.map G G)) := by rw [hD.closure_range]; trivial
    exact hS.closure_subset_iff.mpr hsub this
  have hp : ((g, k) : L2 × L2) ∈ S := by rw [hall]; trivial
  exact hp

/-- `G f ∈ H_0^1` with derivative `G1 f`. -/
theorem hasDx_G (f : L2) : HasDx (G f) (toL2 (G1 f) (G1_continuous f)) := by
  have hp : ∀ x ∈ Icc (0:ℝ) 1, prim1 (toL2 (G1 f) (G1_continuous f)) x = Gfun f x := by
    intro x hx
    rw [prim1_toL2 (G1_continuous f) hx,
      intervalIntegral.integral_eq_sub_of_hasDerivAt (fun y _ => Gfun_hasDerivAt f y)
        ((G1_continuous f).intervalIntegrable _ _), Gfun_zero, sub_zero]
  refine ⟨by rw [hp 1 ⟨zero_le_one, le_rfl⟩, Gfun_one], ?_⟩
  rw [G_apply]
  filter_upwards [coeFn_toL2 (Gfun f) (Gfun_continuous f), ae_μ_of_forall (fun x hx => hx)]
    with x h1 h2
  rw [h1, hp x ⟨h2.1.le, h2.2⟩]

end

end CompanionB


==> anc/lean/CompanionB/H6iii.lean <==
import CompanionB.HeadsB

/-! Proof of the tail H6(iii) in its earlier form (with `r₀ = 1/72`, `R₀ = 1/12`, `ν = 1`); used by the
internal steps of H3 and H5. The v2b form (every weight `0 < ν < 3π^2/4`) is proved in `CompanionB.NuH6iii`. -/

set_option autoImplicit false

namespace CompanionB

open MeasureTheory Set Filter CompanionPilot OrderingError
open scoped Topology

noncomputable section

theorem Fsrc_self (w : X0T) (s : ℝ) : Fsrc w w s = -wdxw (w.tr s) := by
  rw [Fsrc, Fg_self, wdxw]

/-- The mild equation for `w ∈ X0T`, from `w = L f + Q(w,w)`. -/
theorem mild_of_eq (f : L2) (w : X0T) {t : ℝ} (ht : 0 ≤ t) :
    IntervalIntegrable (fun s => Tsg (t - s) (wdxw (w.tr s))) volume 0 t ∧
      (Lc f + Qc w w).tr t = Tsg t f - ∫ s in (0:ℝ)..t, Tsg (t - s) (wdxw (w.tr s)) := by
  obtain ⟨hint, heq⟩ := Qc_tr w w ht
  have e : (fun s => Tsg (t - s) (Fsrc w w s)) = fun s => -Tsg (t - s) (wdxw (w.tr s)) := by
    funext s; rw [Fsrc_self, map_neg]
  rw [e] at hint heq
  have e2 : (fun s => Tsg (t - s) (wdxw (w.tr s))) = -(fun s => -Tsg (t - s) (wdxw (w.tr s))) := by
    funext s; simp
  refine ⟨by rw [e2]; exact hint.neg, ?_⟩
  rw [X0T.tr_add, Pi.add_apply, Lc_tr f ht, heq, intervalIntegral.integral_neg, sub_eq_add_neg]

/-- H6(iii) holds (no premise; in particular P1 is not used). -/
theorem H6iii_holds : H6iii := by
  refine ⟨1 / 72, 1 / 12, 1, by norm_num, by norm_num, one_pos, fun f hfr hfH => ?_⟩
  have hf : ‖f‖ < analyticRadius 3 3 := by
    rw [radius_eq]; exact (norm_le_normH f).trans_lt hfH
  set U := quadraticSolution Lc Qc f
  have hconv : ∀ t, 0 ≤ t → Tendsto (fun N => uWt N f t) atTop (𝓝 (U.tr t)) := by
    intro t ht
    have h1 : Tendsto (fun N => (quadraticSolution (LhT N) (QhT N) f).tr t) atTop (𝓝 (U.tr t)) :=
      ((ev t).continuous.tendsto _).comp (sol_tendsto hf)
    refine h1.congr' ?_
    filter_upwards [eventually_ge_atTop 1] with N hN
    rw [uWt_pos hN, uW_eq_series hN hf ht]
  have hU : ∀ t, 0 ≤ t → Ucal f t = U.tr t := by
    intro t ht
    have hex : ∃ g, Tendsto (fun N => uWt N f t) atTop (𝓝 g) := ⟨_, hconv t ht⟩
    rw [Ucal, dif_pos hex]
    exact tendsto_nhds_unique hex.choose_spec (hconv t ht)
  have heqU := quadraticSolution_equation qb_c hf
  refine ⟨fun t ht => by rw [hU t ht]; exact hconv t ht, ?_, ?_, ?_, ?_, ?_⟩
  · exact InX0_congr U.mem.1 fun t ht => (hU t ht).symm
  · intro t ht
    have hreal : ∀ N, 1 ≤ N → IsRealL2 (uWt N f t) := fun N hN => by
      rw [uWt_pos hN]; exact isWSol_real hN hfr (uW_spec hN hf) t ht
    rw [hU t ht]
    exact isClosed_real.mem_of_tendsto (hconv t ht) (eventually_atTop.mpr ⟨1, hreal⟩)
  · rw [energy_congr (fun t ht => hU t ht), ← X0T.norm_def]
    have := quadraticSolution_mem_closedBall qb_c hf
    rwa [solRadius_eq] at this
  · intro t ht
    obtain ⟨hint, hmild⟩ := mild_of_eq f U ht
    have hEq : ∀ s ∈ uIcc (0:ℝ) t, Tsg (t - s) (wdxw (Ucal f s)) = Tsg (t - s) (wdxw (U.tr s)) := by
      intro s hs
      rw [uIcc_of_le ht] at hs
      rw [hU s hs.1]
    refine ⟨hint.congr (fun s hs => (hEq s (uIoc_subset_uIcc hs)).symm), ?_⟩
    rw [hU t ht, intervalIntegral.integral_congr hEq, ← hmild, ← heqU]
  · intro w hw hwE hwm t ht
    have hmem : (fun s => w (max s 0)) ∈ X0sub :=
      ⟨InX0_congr hw fun s hs => by show w s = w (max s 0); rw [max_eq_left hs],
        fun s => by show w (max s 0) = w (max (max s 0) 0); rw [max_eq_left (le_max_right s 0)]⟩
    set W := X0T.mk _ hmem
    have hWtr : ∀ s, 0 ≤ s → W.tr s = w s := fun s hs => by
      simp only [W, X0T.tr_mk]; rw [max_eq_left hs]
    have hWn : ‖W‖ ≤ quadraticSolutionRadius 3 := by
      rw [solRadius_eq, X0T.norm_def, energy_congr (fun s hs => hWtr s hs)]; exact hwE
    have hWeq : W = Lc f + Qc W W := by
      apply X0T.ext; intro s hs
      calc W.tr s = w s := hWtr s hs
        _ = Tsg s f - ∫ r in (0:ℝ)..s, Tsg (s - r) (wdxw (w r)) := hwm s hs
        _ = Tsg s f - ∫ r in (0:ℝ)..s, Tsg (s - r) (wdxw (W.tr r)) := by
            congr 1; apply intervalIntegral.integral_congr; intro r hr
            rw [uIcc_of_le hs] at hr
            show Tsg (s - r) (wdxw (w r)) = Tsg (s - r) (wdxw (W.tr r))
            rw [hWtr r hr.1]
        _ = (Lc f + Qc W W).tr s := (mild_of_eq f W hs).2.symm
    have hWU := quadraticSolution_unique qb_c hf hWn hWeq
    rw [← hWtr t ht, hWU, hU t ht]

end

end CompanionB


==> anc/lean/CompanionB/HeadsB.lean <==
import CompanionB.Reality

/-! The tail H6(iii) in its earlier form (one weight `ν`, pointwise limits; specification v3, Section 5 (iii)).
The form of companion v2b Proposition 4.1 (every weight `0 < ν < 3π^2/4`, energy-norm convergence) is
`CompanionB.H6iiiV` (file `CompanionB.HeadsNu`); it implies this one (`CompanionB.H6iii_of_V`). -/

set_option autoImplicit false

namespace CompanionB

open MeasureTheory Set Filter CompanionPilot
open scoped Topology

noncomputable section

open Classical in
/-- `𝒰(f)(t) = lim_N u_h[f](t)` (W scheme, limit in `L^2`) when the limit exists
(junk value `0` otherwise). -/
def Ucal (f : L2) (t : ℝ) : L2 :=
  if h : ∃ g, Tendsto (fun N => uWt N f t) atTop (𝓝 g) then h.choose else 0

/-- H6(iii): there are `r₀, R₀, ν > 0` such that for every real `f ∈ L^2(0,1)` with
`‖f‖_H < r₀`: for each `t ≥ 0` the limit `𝒰(f)(t) = lim_N u_h[f](t)` exists in `L^2`;
`w = 𝒰(f)` belongs to `X_0` (weight `ν`), is real, and `E_ν(w) ≤ R₀`; for each `t ≥ 0`,
`w(t) = T(t) f - ∫_0^t T(t-s) [w(s) ∂_x w(s)] ds` (`L^2`-valued Bochner integral, with an
integrable integrand); and `w` is the unique solution of this equation in
`{w ∈ X_0 : E_ν(w) ≤ R₀}`. -/
def H6iii : Prop :=
  ∃ r₀ R₀ ν : ℝ, 0 < r₀ ∧ 0 < R₀ ∧ 0 < ν ∧
    ∀ f : L2, IsRealL2 f → normH f < r₀ →
      (∀ t : ℝ, 0 ≤ t → Tendsto (fun N => uWt N f t) atTop (𝓝 (Ucal f t))) ∧
      InX0 ν (Ucal f) ∧
      (∀ t : ℝ, 0 ≤ t → IsRealL2 (Ucal f t)) ∧
      energy ν (Ucal f) ≤ R₀ ∧
      (∀ t : ℝ, 0 ≤ t →
        IntervalIntegrable (fun s => Tsg (t - s) (wdxw (Ucal f s))) volume 0 t ∧
        Ucal f t = Tsg t f - ∫ s in (0:ℝ)..t, Tsg (t - s) (wdxw (Ucal f s))) ∧
      (∀ w : ℝ → L2, InX0 ν w → energy ν w ≤ R₀ →
        (∀ t : ℝ, 0 ≤ t → w t = Tsg t f - ∫ s in (0:ℝ)..t, Tsg (t - s) (wdxw (w s))) →
        ∀ t : ℝ, 0 ≤ t → w t = Ucal f t)

end

end CompanionB


==> anc/lean/CompanionB/HeadsNu.lean <==
import CompanionB.HeadsB

/-! The tail H6(iii) in the form of companion v2b, Proposition 4.1 (M10; specification v4,
Section 5 (iii), strengthened): for every weight `0 < ν < 3π^2/4` there are `r₀, R₀ > 0` such
that (a) the W-scheme solutions are global, unique and uniformly bounded in `E_ν`; (b) `𝒰(f)` lies
in `X_0` and `E_ν(u_h - 𝒰(f)) → 0`; (c) `𝒰(f)` is real, `E_ν(𝒰(f)) ≤ R₀`, it solves the mild
equation (with an integrable integrand) and is unique in the `E_ν`-ball of radius `R₀`.
The object `𝒰 = Ucal` is the one of `CompanionB.HeadsB` (pointwise `L^2` limit of `u_h`); it does
not depend on `ν`. The proof is in `CompanionB.NuH6iii`. -/

set_option autoImplicit false

namespace CompanionB

open MeasureTheory Set Filter CompanionPilot
open scoped Topology

noncomputable section

/-- The clauses of H6(iii) (companion v2b, Proposition 4.1) for a weight `ν` and constants
`r₀, R₀`. For every real `f ∈ L^2(0,1)` with `‖f‖_H < r₀`:
(a) for every `N ≥ 1` the W scheme has a global solution `u_h = uW hN f` (main paper (3.2)),
every global solution equals it on `[0,∞)`, `u_h ∈ X_0` and `E_ν(u_h) ≤ R₀`;
(b) `𝒰(f) ∈ X_0` (weight `ν`), `E_ν(u_h - 𝒰(f)) → 0` as `N → ∞`, and
`u_h(t) → 𝒰(f)(t)` in `L^2` uniformly in `t ≥ 0`;
(c) `𝒰(f)(t)` is real for `t ≥ 0`, `E_ν(𝒰(f)) ≤ R₀`, for each `t ≥ 0`
`𝒰(f)(t) = T(t) f - ∫_0^t T(t-s) [𝒰(f)(s) ∂_x 𝒰(f)(s)] ds` (`L^2`-valued Bochner integral,
with an integrable integrand), and `𝒰(f)` is the unique solution of this equation in
`{w ∈ X_0 : E_ν(w) ≤ R₀}`. -/
def H6iiiAtV (ν r₀ R₀ : ℝ) : Prop :=
  0 < r₀ ∧ 0 < R₀ ∧
    ∀ f : L2, IsRealL2 f → normH f < r₀ →
      (∀ (N : ℕ) (hN : 0 < N), IsWSol hN f (uW hN f) ∧
        (∀ u : ℝ → L2, IsWSol hN f u → ∀ t : ℝ, 0 ≤ t → u t = uW hN f t) ∧
        InX0 ν (uW hN f) ∧ energy ν (uW hN f) ≤ R₀) ∧
      InX0 ν (Ucal f) ∧
      Tendsto (fun N => energy ν (fun t => uWt N f t - Ucal f t)) atTop (𝓝 0) ∧
      (∀ ε : ℝ, 0 < ε → ∃ N₀ : ℕ, ∀ N : ℕ, N₀ ≤ N → ∀ t : ℝ, 0 ≤ t →
        ‖uWt N f t - Ucal f t‖ < ε) ∧
      (∀ t : ℝ, 0 ≤ t → IsRealL2 (Ucal f t)) ∧
      energy ν (Ucal f) ≤ R₀ ∧
      (∀ t : ℝ, 0 ≤ t →
        IntervalIntegrable (fun s => Tsg (t - s) (wdxw (Ucal f s))) volume 0 t ∧
        Ucal f t = Tsg t f - ∫ s in (0:ℝ)..t, Tsg (t - s) (wdxw (Ucal f s))) ∧
      (∀ w : ℝ → L2, InX0 ν w → energy ν w ≤ R₀ →
        (∀ t : ℝ, 0 ≤ t → w t = Tsg t f - ∫ s in (0:ℝ)..t, Tsg (t - s) (wdxw (w s))) →
        ∀ t : ℝ, 0 ≤ t → w t = Ucal f t)

/-- H6(iii) (companion v2b, Proposition 4.1): for every `0 < ν < 3π^2/4` there are `r₀, R₀`
with `H6iiiAtV ν r₀ R₀`. -/
def H6iiiV : Prop :=
  ∀ ν : ℝ, 0 < ν → ν < 3 * Real.pi ^ 2 / 4 → ∃ r₀ R₀ : ℝ, H6iiiAtV ν r₀ R₀

end

end CompanionB


==> anc/lean/CompanionB/LinearConv.lean <==
import CompanionB.RitzH1

/-! Step S14: the linear Galerkin flow converges in the energy norm,
`E_1(T_h(·)Π_h f - T(·) f) → 0`, so `L f = T(·) f` is a bounded operator `L^2 → X_0`. -/

set_option autoImplicit false

namespace CompanionB

open MeasureTheory Set Filter CompanionPilot SLean SLean.Bridge
open scoped Topology ComplexConjugate Interval

noncomputable section

theorem lam_ge_two : (2:ℝ) ≤ 3 * Real.pi ^ 2 / 4 := by nlinarith [pi_sq_gt_nine]

section Mesh
variable {N : ℕ} (hN : 0 < N)
include hN

theorem UW_JW_comm (t : ℝ) (v : L2) : UW hN t (JW hN v) = JW hN (UW hN t v) := by
  have h := congrArg (fun T : L2 →L[ℂ] L2 => T v) ((grel_W hN).UL_J t)
  simpa [UL_apply, Uop_W] using h

theorem norm_UW_decay {t : ℝ} (ht : 0 ≤ t) (v : L2) :
    ‖UW hN t v‖ ≤ Real.sqrt 2 * Real.exp (-(3 * Real.pi ^ 2 / 4) * t) * ‖v‖ := by
  have h1 := normH_TW_le hN (PiW_mem hN v) ht
  have h2 := normH_PiW_le hN v
  have h3 := normH_le v
  have he := (Real.exp_pos (-(3 * Real.pi ^ 2 / 4) * t)).le
  calc ‖UW hN t v‖ ≤ normH (UW hN t v) := norm_le_normH _
    _ ≤ Real.exp (-(3 * Real.pi ^ 2 / 4) * t) * normH (PiW hN v) := h1
    _ ≤ Real.exp (-(3 * Real.pi ^ 2 / 4) * t) * (Real.sqrt 2 * ‖v‖) :=
        mul_le_mul_of_nonneg_left (h2.trans h3) he
    _ = _ := by ring

theorem norm_JW_le (v : L2) : ‖JW hN v‖ ≤ 8 * ‖v‖ := by
  have h1 : ‖JW hN v - G v‖ ≤ 2 / N * ‖v‖ := by
    rw [← ContinuousLinearMap.sub_apply]
    exact ((JW hN - G).le_opNorm v).trans (mul_le_mul_of_nonneg_right (JW_sub_G hN) (norm_nonneg _))
  have h2 : ‖G v‖ ≤ 6 * ‖v‖ := (G.le_opNorm v).trans (mul_le_mul_of_nonneg_right norm_G_le (norm_nonneg _))
  have h3 : (2:ℝ) / N ≤ 2 := by
    rw [div_le_iff₀ (by exact_mod_cast hN)]
    have : (1:ℝ) ≤ N := by exact_mod_cast hN
    linarith
  calc ‖JW hN v‖ = ‖(JW hN v - G v) + G v‖ := by rw [sub_add_cancel]
    _ ≤ 2 / N * ‖v‖ + 6 * ‖v‖ := (norm_add_le _ _).trans (add_le_add h1 h2)
    _ ≤ 8 * ‖v‖ := by nlinarith [norm_nonneg v]

theorem norm_dx_JW_le (v : L2) : ‖dx (JW hN v)‖ ≤ ‖v‖ := by
  rw [dx_of_mem hN (JW_mem hN v), dVhL_of_mem hN (JW_mem hN v)]
  have h := JW_deriv_bound hN v
  rw [← norm_dVh_sq] at h
  exact (pow_le_pow_iff_left₀ (norm_nonneg _) (norm_nonneg _) two_ne_zero).mp h

end Mesh

/-- Uniform tail control: `e^{3t/2} ‖T_h(t)Π_h z - T_{h'}(t)Π_{h'} z‖ ≤ ε` for all `t ≥ 0` and
all large meshes. -/
theorem flow_cauchy_weighted (z : L2) {ε : ℝ} (hε : 0 < ε) :
    ∃ N₀ : ℕ, ∀ (N M : ℕ) (hN : 0 < N) (hM : 0 < M), N₀ ≤ N → N₀ ≤ M → ∀ t, 0 ≤ t →
      Real.exp (3 / 2 * t) * ‖UW hN t z - UW hM t z‖ ≤ ε := by
  set lam := 3 * Real.pi ^ 2 / 4
  have hlam := lam_ge_two
  set K := 2 * Real.sqrt 2 * ‖z‖ + 1
  have hK : 0 < K := by positivity
  obtain ⟨T₀, hT₀⟩ : ∃ T₀ : ℝ, 0 ≤ T₀ ∧ Real.exp (-(1/2) * T₀) * K ≤ ε := by
    have hlim : Tendsto (fun T : ℝ => Real.exp (-(1/2) * T) * K) atTop (𝓝 0) := by
      have : Tendsto (fun T : ℝ => -(1/2) * T) atTop atBot :=
        tendsto_atBot.mpr fun b => by filter_upwards [eventually_ge_atTop (-2 * b)] with t ht; linarith
      simpa using (Real.tendsto_exp_atBot.comp this).mul_const K
    obtain ⟨T, hT⟩ := ((hlim.eventually (gt_mem_nhds hε)).and (eventually_ge_atTop 0)).exists
    exact ⟨T, hT.2, hT.1.le⟩
  obtain ⟨N₀, hN₀⟩ := H6ii_conv hS3 z T₀ (show 0 < ε / (2 * Real.exp (3 / 2 * T₀)) by positivity)
  refine ⟨N₀ + 1, fun N M hN hM hN1 hM1 t ht => ?_⟩
  by_cases htT : t ≤ T₀
  · have h1 := hN₀ N hN (by omega) t ⟨ht, htT⟩
    have h2 := hN₀ M hM (by omega) t ⟨ht, htT⟩
    have hd : ‖UW hN t z - UW hM t z‖ ≤ ε / Real.exp (3 / 2 * T₀) := by
      calc ‖UW hN t z - UW hM t z‖ = ‖(UW hN t z - Tsg t z) - (UW hM t z - Tsg t z)‖ := by
            congr 1; abel
        _ ≤ ‖UW hN t z - Tsg t z‖ + ‖UW hM t z - Tsg t z‖ := norm_sub_le _ _
        _ ≤ ε / (2 * Real.exp (3 / 2 * T₀)) + ε / (2 * Real.exp (3 / 2 * T₀)) := add_le_add h1.le h2.le
        _ = ε / Real.exp (3 / 2 * T₀) := by field_simp; ring
    have he : Real.exp (3 / 2 * t) ≤ Real.exp (3 / 2 * T₀) := Real.exp_le_exp.mpr (by linarith)
    calc Real.exp (3 / 2 * t) * ‖UW hN t z - UW hM t z‖ ≤
          Real.exp (3 / 2 * T₀) * (ε / Real.exp (3 / 2 * T₀)) :=
          mul_le_mul he hd (norm_nonneg _) (Real.exp_pos _).le
      _ = ε := by field_simp
  · push Not at htT
    have h1 := norm_UW_decay hN ht z
    have h2 := norm_UW_decay hM ht z
    have hdec : Real.exp (3 / 2 * t) * Real.exp (-lam * t) ≤ Real.exp (-(1/2) * T₀) := by
      rw [← Real.exp_add]; apply Real.exp_le_exp.mpr
      have hl : (2:ℝ) ≤ lam := hlam
      have : 1 / 2 * t ≤ (lam - 3 / 2) * t := mul_le_mul_of_nonneg_right (by linarith) ht
      linarith
    have hsum : ‖UW hN t z - UW hM t z‖ ≤ 2 * (Real.sqrt 2 * Real.exp (-lam * t) * ‖z‖) := by
      calc _ ≤ ‖UW hN t z‖ + ‖UW hM t z‖ := norm_sub_le _ _
        _ ≤ _ := by linarith
    calc Real.exp (3 / 2 * t) * ‖UW hN t z - UW hM t z‖ ≤
          Real.exp (3 / 2 * t) * (2 * (Real.sqrt 2 * Real.exp (-lam * t) * ‖z‖)) :=
          mul_le_mul_of_nonneg_left hsum (Real.exp_pos _).le
      _ = (Real.exp (3 / 2 * t) * Real.exp (-lam * t)) * (2 * Real.sqrt 2 * ‖z‖) := by ring
      _ ≤ Real.exp (-(1/2) * T₀) * K := by
          apply mul_le_mul hdec (by linarith) (by positivity) (Real.exp_pos _).le
      _ ≤ ε := hT₀.2

theorem exp32_UW_le {N : ℕ} (hN : 0 < N) {t : ℝ} (ht : 0 ≤ t) (z : L2) :
    Real.exp (3 / 2 * t) * ‖UW hN t z‖ ≤ Real.sqrt 2 * ‖z‖ := by
  have h := norm_UW_decay hN ht z
  have hl := lam_ge_two
  have he : Real.exp (3 / 2 * t) * Real.exp (-(3 * Real.pi ^ 2 / 4) * t) ≤ 1 := by
    rw [← Real.exp_add]; apply Real.exp_le_one_iff.mpr
    have : 3 / 2 * t ≤ (3 * Real.pi ^ 2 / 4) * t := mul_le_mul_of_nonneg_right (by linarith) ht
    linarith
  calc Real.exp (3 / 2 * t) * ‖UW hN t z‖ ≤
        Real.exp (3 / 2 * t) * (Real.sqrt 2 * Real.exp (-(3 * Real.pi ^ 2 / 4) * t) * ‖z‖) :=
        mul_le_mul_of_nonneg_left h (Real.exp_pos _).le
    _ = (Real.exp (3 / 2 * t) * Real.exp (-(3 * Real.pi ^ 2 / 4) * t)) * (Real.sqrt 2 * ‖z‖) := by ring
    _ ≤ 1 * (Real.sqrt 2 * ‖z‖) := mul_le_mul_of_nonneg_right he (by positivity)
    _ = _ := one_mul _

/-- The S14 estimate for data `G z`. -/
theorem Lh_G_diff {N M : ℕ} (hN : 0 < N) (hM : 0 < M) (z : L2) {ε : ℝ} (hε : 0 ≤ ε)
    (hd : ∀ t, 0 ≤ t → Real.exp (3 / 2 * t) * ‖UW hN t z - UW hM t z‖ ≤ ε) :
    ‖LhL hN (G z) - LhL hM (G z)‖ ≤ 13 * ε + 15 * ((1:ℝ) / N + 1 / M) * ‖z‖ := by
  set c : ℝ := 1 / N + 1 / M
  have hc0 : 0 ≤ c := by positivity
  set RN := LhL hN (G z) - LhL hN ((G - JW hN) z)
  set RM := LhL hM (G z) - LhL hM ((G - JW hM) z)
  have hR : ∀ {K : ℕ} (hK : 0 < K), ∀ t, 0 ≤ t →
      (LhL hK (G z) - LhL hK ((G - JW hK) z)).tr t = JW hK (UW hK t z) := by
    intro K hK t ht
    rw [X0T.tr_sub, Pi.sub_apply, LhL_tr hK _ ht, LhL_tr hK _ ht, ← map_sub,
      ContinuousLinearMap.sub_apply, sub_sub_cancel]
    exact UW_JW_comm hK t z
  have hsplit : LhL hN (G z) - LhL hM (G z) =
      LhL hN ((G - JW hN) z) - LhL hM ((G - JW hM) z) + (RN - RM) := by
    simp only [RN, RM]; abel
  have hGJ : ∀ {K : ℕ} (hK : 0 < K) (v : L2), ‖(G - JW hK) v‖ ≤ 2 / K * ‖v‖ := by
    intro K hK v
    refine ((G - JW hK).le_opNorm v).trans (mul_le_mul_of_nonneg_right ?_ (norm_nonneg _))
    rw [norm_sub_rev]; exact JW_sub_G hK
  have h1 : ‖LhL hN ((G - JW hN) z)‖ ≤ 3 * (2 / N * ‖z‖) :=
    (norm_Lh_le hN _).trans (mul_le_mul_of_nonneg_left (hGJ hN z) (by norm_num))
  have h2 : ‖LhL hM ((G - JW hM) z)‖ ≤ 3 * (2 / M * ‖z‖) :=
    (norm_Lh_le hM _).trans (mul_le_mul_of_nonneg_left (hGJ hM z) (by norm_num))
  -- pointwise bounds for `RN - RM`
  have hpt : ∀ t, 0 ≤ t → Real.exp (3 / 2 * t) * ‖(RN - RM).tr t‖ ≤ 8 * ε + 2 * c * (Real.sqrt 2 * ‖z‖) ∧
      Real.exp (3 / 2 * t) * ‖dx ((RN - RM).tr t)‖ ≤ ε + 3 * c * (Real.sqrt 2 * ‖z‖) := by
    intro t ht
    set d := UW hN t z - UW hM t z
    set w := UW hM t z
    have he := (Real.exp_pos (3 / 2 * t)).le
    have hdt := hd t ht
    have hwt := exp32_UW_le hM ht z
    have hRt : (RN - RM).tr t = JW hN d + ((JW hN w - G w) - (JW hM w - G w)) := by
      rw [X0T.tr_sub, Pi.sub_apply, hR hN t ht, hR hM t ht]
      have : UW hN t z = d + w := by simp [d, w]
      rw [this, map_add]; abel
    have hJw : ‖(JW hN w - G w) - (JW hM w - G w)‖ ≤ 2 * c * ‖w‖ := by
      have a1 : ‖JW hN w - G w‖ ≤ 2 / N * ‖w‖ := by
        have := hGJ hN w
        rwa [ContinuousLinearMap.sub_apply, norm_sub_rev] at this
      have a2 : ‖JW hM w - G w‖ ≤ 2 / M * ‖w‖ := by
        have := hGJ hM w
        rwa [ContinuousLinearMap.sub_apply, norm_sub_rev] at this
      calc _ ≤ ‖JW hN w - G w‖ + ‖JW hM w - G w‖ := norm_sub_le _ _
        _ ≤ 2 / N * ‖w‖ + 2 / M * ‖w‖ := add_le_add a1 a2
        _ = 2 * c * ‖w‖ := by simp only [c]; ring
    constructor
    · rw [hRt]
      have : ‖JW hN d + ((JW hN w - G w) - (JW hM w - G w))‖ ≤ 8 * ‖d‖ + 2 * c * ‖w‖ :=
        (norm_add_le _ _).trans (add_le_add (norm_JW_le hN d) hJw)
      calc _ ≤ Real.exp (3 / 2 * t) * (8 * ‖d‖ + 2 * c * ‖w‖) := mul_le_mul_of_nonneg_left this he
        _ = 8 * (Real.exp (3 / 2 * t) * ‖d‖) + 2 * c * (Real.exp (3 / 2 * t) * ‖w‖) := by ring
        _ ≤ _ := add_le_add (by linarith) (mul_le_mul_of_nonneg_left hwt (by positivity))
    · have hH1 : IsH01 (JW hN d) := isH01_of_mem hN (JW_mem hN d)
      have hH2 : IsH01 (JW hN w - G w) := isH01_sub (isH01_of_mem hN (JW_mem hN w)) ⟨_, hasDx_G w⟩
      have hH3 : IsH01 (JW hM w - G w) := isH01_sub (isH01_of_mem hM (JW_mem hM w)) ⟨_, hasDx_G w⟩
      rw [hRt, dx_add hH1 (isH01_sub hH2 hH3), dx_sub hH2 hH3]
      have b1 := norm_dx_JW_le hN d
      have b2 := dx_JW_sub_G hN w
      have b3 := dx_JW_sub_G hM w
      rw [hm_eq] at b2 b3
      have : ‖dx (JW hN d) + (dx (JW hN w - G w) - dx (JW hM w - G w))‖ ≤ ‖d‖ + 3 * c * ‖w‖ := by
        calc _ ≤ ‖dx (JW hN d)‖ + (‖dx (JW hN w - G w)‖ + ‖dx (JW hM w - G w)‖) :=
              (norm_add_le _ _).trans (add_le_add le_rfl (norm_sub_le _ _))
          _ ≤ ‖d‖ + (3 * (1 / N) * ‖w‖ + 3 * (1 / M) * ‖w‖) := add_le_add b1 (add_le_add b2 b3)
          _ = _ := by simp only [c]; ring
      calc _ ≤ Real.exp (3 / 2 * t) * (‖d‖ + 3 * c * ‖w‖) := mul_le_mul_of_nonneg_left this he
        _ = Real.exp (3 / 2 * t) * ‖d‖ + 3 * c * (Real.exp (3 / 2 * t) * ‖w‖) := by ring
        _ ≤ _ := add_le_add hdt (mul_le_mul_of_nonneg_left hwt (by positivity))
  have hs2 : Real.sqrt 2 * Real.sqrt 2 = 2 := Real.mul_self_sqrt (by norm_num)
  have hs2b : Real.sqrt 2 ≤ 3 / 2 := by rw [Real.sqrt_le_left (by norm_num)]; norm_num
  have hRA : ∀ t, 0 ≤ t → Real.exp t * normH ((RN - RM).tr t) ≤ 12 * ε + 4 * c * ‖z‖ := by
    intro t ht
    have h := (hpt t ht).1
    have he : Real.exp t ≤ Real.exp (3 / 2 * t) := Real.exp_le_exp.mpr (by linarith)
    calc Real.exp t * normH ((RN - RM).tr t) ≤ Real.exp t * (Real.sqrt 2 * ‖(RN - RM).tr t‖) :=
          mul_le_mul_of_nonneg_left (normH_le _) (Real.exp_pos _).le
      _ ≤ Real.sqrt 2 * (Real.exp (3 / 2 * t) * ‖(RN - RM).tr t‖) := by
          rw [← mul_assoc, mul_comm (Real.exp t), mul_assoc]
          exact mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_right he (norm_nonneg _)) (by positivity)
      _ ≤ Real.sqrt 2 * (8 * ε + 2 * c * (Real.sqrt 2 * ‖z‖)) := mul_le_mul_of_nonneg_left h (by positivity)
      _ = Real.sqrt 2 * 8 * ε + 2 * c * (Real.sqrt 2 * Real.sqrt 2) * ‖z‖ := by ring
      _ ≤ 12 * ε + 4 * c * ‖z‖ := by
          rw [hs2]; nlinarith [mul_le_mul_of_nonneg_right hs2b hε]
  set K' := ε + 3 * c * (Real.sqrt 2 * ‖z‖)
  have hK'0 : 0 ≤ K' := by positivity
  have hRB : ∫ t in Ioi (0:ℝ), Real.exp (2 * 1 * t) * ‖dx ((RN - RM).tr t)‖ ^ 2 ≤ K' ^ 2 := by
    have hint : Integrable (fun t => Real.exp (-t) * K' ^ 2) μT :=
      (integrableOn_exp_neg_Ioi 0).mul_const _
    calc _ ≤ ∫ t in Ioi (0:ℝ), Real.exp (-t) * K' ^ 2 := by
          refine integral_mono_ae ((RN - RM).mem.1.2.2.2.2) hint ?_
          filter_upwards [ae_restrict_mem measurableSet_Ioi] with t ht
          have h := (hpt t (le_of_lt ht)).2
          have hsq := pow_le_pow_left₀ (mul_nonneg (Real.exp_pos _).le (norm_nonneg _)) h 2
          have e : Real.exp (2 * 1 * t) * ‖dx ((RN - RM).tr t)‖ ^ 2 =
              Real.exp (-t) * (Real.exp (3 / 2 * t) * ‖dx ((RN - RM).tr t)‖) ^ 2 := by
            rw [mul_pow, ← mul_assoc, sq (Real.exp (3 / 2 * t)), ← Real.exp_add, ← Real.exp_add]
            ring_nf
          rw [e]; exact mul_le_mul_of_nonneg_left hsq (Real.exp_pos _).le
      _ = K' ^ 2 := by rw [integral_mul_const, integral_exp_neg_Ioi_zero, one_mul]
  have hRnorm := X0T.norm_le_of_bounds (RN - RM) hRA hK'0 hRB
  rw [hsplit]
  have hK'b : K' ≤ ε + 5 * c * ‖z‖ := by
    simp only [K']; nlinarith [mul_le_mul_of_nonneg_left hs2b (mul_nonneg hc0 (norm_nonneg z))]
  calc _ ≤ ‖LhL hN ((G - JW hN) z) - LhL hM ((G - JW hM) z)‖ + ‖RN - RM‖ := norm_add_le _ _
    _ ≤ (3 * (2 / N * ‖z‖) + 3 * (2 / M * ‖z‖)) + (12 * ε + 4 * c * ‖z‖ + K') :=
        add_le_add ((norm_sub_le _ _).trans (add_le_add h1 h2)) hRnorm
    _ ≤ _ := by
        have e1 : 3 * (2 / N * ‖z‖) + 3 * (2 / M * ‖z‖) = 6 * ((1:ℝ) / N + 1 / M) * ‖z‖ := by ring
        simp only [c] at hK'b ⊢
        rw [e1]; linarith

/-- S14: `N ↦ L_h f` is Cauchy in `X_0` for every `f ∈ L^2`. -/
theorem LhT_cauchy (y : L2) {ε : ℝ} (hε : 0 < ε) :
    ∃ N₀ : ℕ, ∀ N M, N₀ ≤ N → N₀ ≤ M → ‖LhT N y - LhT M y‖ < ε := by
  obtain ⟨x, hx⟩ := G2_denseRange.exists_dist_lt y (show 0 < ε / 18 by positivity)
  set z := G x
  have hz : ‖y - G z‖ < ε / 18 := by rw [← dist_eq_norm]; exact hx
  obtain ⟨N₁, hN₁⟩ := flow_cauchy_weighted z (show 0 < ε / 39 by positivity)
  obtain ⟨N₂, hN₂⟩ := exists_nat_gt (90 * (‖z‖ + 1) / ε)
  refine ⟨N₁ + N₂ + 1, fun N M hN hM => ?_⟩
  have hN0 : 0 < N := by omega
  have hM0 : 0 < M := by omega
  rw [LhT_pos hN0, LhT_pos hM0]
  have e : LhL hN0 y - LhL hM0 y =
      LhL hN0 (y - G z) - LhL hM0 (y - G z) + (LhL hN0 (G z) - LhL hM0 (G z)) := by
    rw [map_sub, map_sub]; abel
  have hd := Lh_G_diff hN0 hM0 z (le_of_lt (div_pos hε (by norm_num)))
    (hN₁ N M hN0 hM0 (by omega) (by omega))
  have h1 : ‖LhL hN0 (y - G z) - LhL hM0 (y - G z)‖ ≤ 6 * ‖y - G z‖ := by
    calc _ ≤ ‖LhL hN0 (y - G z)‖ + ‖LhL hM0 (y - G z)‖ := norm_sub_le _ _
      _ ≤ 3 * ‖y - G z‖ + 3 * ‖y - G z‖ := add_le_add (norm_Lh_le hN0 _) (norm_Lh_le hM0 _)
      _ = _ := by ring
  have hNr : (N₂ : ℝ) < N := by exact_mod_cast (show N₂ < N by omega)
  have hMr : (N₂ : ℝ) < M := by exact_mod_cast (show N₂ < M by omega)
  have hN2pos : (0:ℝ) < N₂ := lt_of_le_of_lt (by positivity) hN₂
  have hinv : (1:ℝ) / N + 1 / M ≤ 2 / N₂ := by
    have a : (1:ℝ) / N ≤ 1 / N₂ := one_div_le_one_div_of_le hN2pos hNr.le
    have b : (1:ℝ) / M ≤ 1 / N₂ := one_div_le_one_div_of_le hN2pos hMr.le
    have e2 : (2:ℝ) / N₂ = 1 / N₂ + 1 / N₂ := by ring
    linarith
  have h3 : 15 * ((1:ℝ) / N + 1 / M) * ‖z‖ < ε / 3 := by
    have hz0 := norm_nonneg z
    calc 15 * ((1:ℝ) / N + 1 / M) * ‖z‖ ≤ 15 * (2 / N₂) * ‖z‖ := by gcongr
      _ = 30 * ‖z‖ / N₂ := by ring
      _ < ε / 3 := by
          rw [div_lt_iff₀ hN2pos]
          rw [div_lt_iff₀ hε] at hN₂
          nlinarith
  rw [e]
  calc _ ≤ ‖LhL hN0 (y - G z) - LhL hM0 (y - G z)‖ + ‖LhL hN0 (G z) - LhL hM0 (G z)‖ :=
        norm_add_le _ _
    _ < ε := by linarith

theorem LhT_converges (y : L2) : ∃ L : X0T, Tendsto (fun N => LhT N y) atTop (𝓝 L) :=
  cauchySeq_tendsto_of_complete (Metric.cauchySeq_iff.mpr fun ε hε => by
    obtain ⟨N₀, h⟩ := LhT_cauchy y hε
    exact ⟨N₀, fun m hm n hn => by rw [dist_eq_norm]; exact h m n hm hn⟩)

/-- `L f = T(·) f` as a bounded operator `L^2 → X_0`: the energy-norm limit of `L_h`. -/
def Lc : L2 →L[ℂ] X0T :=
  continuousLinearMapOfTendsto LhT (tendsto_pi_nhds.mpr fun y => (LhT_converges y).choose_spec)

theorem Lc_tendsto (y : L2) : Tendsto (fun N => LhT N y) atTop (𝓝 (Lc y)) :=
  (LhT_converges y).choose_spec

theorem LhT_tr {N : ℕ} (hN : 0 < N) (y : L2) {t : ℝ} (ht : 0 ≤ t) :
    (LhT N y).tr t = UWt N t y := by
  rw [LhT_pos hN, LhL_tr hN y ht, UWt_pos hN]

/-- `(L f)(t) = T(t) f` for `t ≥ 0`. -/
theorem Lc_tr (y : L2) {t : ℝ} (ht : 0 ≤ t) : (Lc y).tr t = Tsg t y := by
  have h1 : Tendsto (fun N => (LhT N y).tr t) atTop (𝓝 ((Lc y).tr t)) :=
    ((ev t).continuous.tendsto _).comp (Lc_tendsto y)
  have h2 : Tendsto (fun N => (LhT N y).tr t) atTop (𝓝 (Tsg t y)) := by
    refine (Tsg_tendsto ht y).congr' ?_
    filter_upwards [eventually_ge_atTop 1] with N hN
    exact (LhT_tr hN y ht).symm
  exact tendsto_nhds_unique h1 h2

theorem norm_Lc_le : ‖Lc‖ ≤ 3 :=
  ContinuousLinearMap.opNorm_le_bound _ (by norm_num) fun y =>
    le_of_tendsto (Lc_tendsto y).norm (Eventually.of_forall fun N =>
      ((LhT N).le_opNorm y).trans (mul_le_mul_of_nonneg_right (norm_LhT_le N) (norm_nonneg _)))
end

end CompanionB


==> anc/lean/CompanionB/NuDuh.lean <==
import CompanionB.NuEnergy
import CompanionB.DuhX0

/-! M10: Duhamel trajectories with a dual majorant lie in `X0V ν`, and the mesh-uniform bounds
`‖L_h‖ ≤ 3K` and `‖Q_h‖ ≤ 3K` (`K = KV ν`; main paper (3.11), (3.12)) for every admissible
weight `ν` (the file `CompanionB.DuhX0`, weight `1`, with the weight made a parameter).
The decay `e^{νt}‖y(t)‖_H → 0` uses the energy estimate with the larger weight
`ν' = (ν + 3π^2/4)/2`. -/

set_option autoImplicit false

namespace CompanionB

open MeasureTheory Set Filter CompanionPilot SLean SLean.Bridge
open scoped Topology ComplexConjugate

noncomputable section

/-- The decay weight `ν' = (ν + 3π^2/4)/2`, with `ν < ν' < 3π^2/4`. -/
def nuP (ν : ℝ) : ℝ := (ν + 3 * Real.pi ^ 2 / 4) / 2

theorem tendsto_neg_mul_atBot {c : ℝ} (hc : 0 < c) : Tendsto (fun t : ℝ => -c * t) atTop atBot := by
  rw [tendsto_atBot]
  intro b
  filter_upwards [eventually_ge_atTop (-b / c)] with t ht
  rw [div_le_iff₀ hc] at ht
  nlinarith

section Weight
variable {ν : ℝ} [hν : NuOK ν]
include hν

theorem nu_pos : 0 < ν := hν.pos
theorem nu_nonneg : 0 ≤ ν := hν.pos.le
theorem nu_lt : ν < 3 * Real.pi ^ 2 / 4 := hν.lt
theorem nuP_gt : ν < nuP ν := by have := hν.lt; unfold nuP; linarith
theorem nuP_lt : nuP ν < 3 * Real.pi ^ 2 / 4 := by have := hν.lt; unfold nuP; linarith
theorem nuP_nonneg : 0 ≤ nuP ν := by have := hν.pos; unfold nuP; positivity

end Weight

section Mesh
variable {N : ℕ} (hN : 0 < N) {ν : ℝ} [hν : NuOK ν]
include hN hν

variable {x : L2} (hx : x ∈ Vh hN) {g : ℝ → L2} (hg : Continuous g) (hgV : ∀ s, g s ∈ Vh hN)
  {m : ℝ → ℝ} (hm : ∀ᵐ s ∂μT, ∀ ψ : Vh hN, ‖ipH (g s) ψ‖ ≤ m s * ‖dVh hN ψ‖)
  (hmi : Integrable (fun s => Real.exp (2 * ν * s) * m s ^ 2) μT)
include hx hg hgV hm hmi

theorem duh_energyV {t : ℝ} (ht : 0 ≤ t) :
    Real.exp (2 * ν * t) * normH (duh hN x g t) ^ 2 +
        (∫ s in (0:ℝ)..t, Real.exp (2 * ν * s) * ‖dVhL hN (duh hN x g s)‖ ^ 2) / KV ν ≤
      normH x ^ 2 + KV ν * ∫ s in Ioi (0:ℝ), Real.exp (2 * ν * s) * m s ^ 2 := by
  have h := energy_estV hN (κ := ν) nu_nonneg nu_lt ht (duh_hasDerivAt hN x hg) hg
    (duh_mem hN hx hg hgV) (ae_Icc_of_ae_μT hm t) (intervalIntegrable_of_μT hmi ht)
  rw [duh_zero, mul_zero, Real.exp_zero, one_mul] at h
  have h2 := intervalIntegral_le_Ioi hmi (fun s => by positivity) ht
  have h3 := mul_le_mul_of_nonneg_left h2 (KV_pos ν).le
  linarith

theorem duh_decayV :
    Tendsto (fun t => Real.exp (ν * t) * normH (duh hN x g (max t 0))) atTop (𝓝 0) := by
  set κ := nuP ν
  set d := κ - ν
  have hd : 0 < d := by have := nuP_gt (ν := ν); simp only [d, κ]; linarith
  set M2 : ℝ → ℝ := fun s => Real.exp (2 * ν * s) * m s ^ 2
  set F : ℝ → ℝ → ℝ := fun t s => (Iic t).indicator (fun s => Real.exp (2 * d * (s - t)) * M2 s) s
  have hdct : Tendsto (fun t => ∫ s in Ioi (0:ℝ), F t s) atTop (𝓝 0) := by
    have h := tendsto_integral_filter_of_dominated_convergence (μ := μT) (l := atTop)
      (F := F) (f := fun _ => 0) M2 ?_ ?_ hmi ?_
    · simpa using h
    · refine Eventually.of_forall fun t => ?_
      exact (((Real.continuous_exp.comp (continuous_const.mul (continuous_id.sub continuous_const))).aestronglyMeasurable).mul
        hmi.1).indicator measurableSet_Iic
    · refine Eventually.of_forall fun t => Eventually.of_forall fun s => ?_
      simp only [F]
      by_cases hs : s ∈ Iic t
      · rw [indicator_of_mem hs, Real.norm_eq_abs, abs_of_nonneg (by positivity)]
        have : Real.exp (2 * d * (s - t)) ≤ 1 := Real.exp_le_one_iff.mpr (by
          have := mem_Iic.mp hs; nlinarith)
        exact (mul_le_of_le_one_left (by positivity) this)
      · rw [indicator_of_notMem hs, norm_zero]; positivity
    · refine Eventually.of_forall fun s => ?_
      have hlim : Tendsto (fun t => Real.exp (2 * d * (s - t)) * M2 s) atTop (𝓝 0) := by
        have : Tendsto (fun t => 2 * d * (s - t)) atTop atBot := by
          apply tendsto_atBot.mpr; intro b
          filter_upwards [eventually_ge_atTop (s - b / (2 * d))] with t ht
          have h1 : s - t ≤ b / (2 * d) := by linarith
          rw [le_div_iff₀ (by positivity)] at h1
          linarith
        simpa using (Real.tendsto_exp_atBot.comp this).mul_const (M2 s)
      refine hlim.congr' ?_
      filter_upwards [eventually_ge_atTop s] with t ht
      simp only [F, indicator_of_mem (mem_Iic.mpr ht)]
  have hbound : ∀ t, 0 ≤ t → Real.exp (2 * ν * t) * normH (duh hN x g t) ^ 2 ≤
      Real.exp (-(2 * d) * t) * normH x ^ 2 + KV κ * ∫ s in Ioi (0:ℝ), F t s := by
    intro t ht
    have hmi2 : IntervalIntegrable (fun s => Real.exp (2 * κ * s) * m s ^ 2) volume 0 t := by
      have h1 := (intervalIntegrable_of_μT hmi ht)
      have h2 : IntervalIntegrable (fun s => Real.exp (2 * d * s) * (Real.exp (2 * ν * s) * m s ^ 2)) volume 0 t := by
        rw [intervalIntegrable_iff_integrableOn_Ioc_of_le ht] at h1 ⊢
        refine h1.bdd_mul (c := Real.exp (2 * d * t))
          ((Real.continuous_exp.comp (continuous_const.mul continuous_id)).aestronglyMeasurable) ?_
        filter_upwards [ae_restrict_mem measurableSet_Ioc] with s hs
        rw [Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]
        exact Real.exp_le_exp.mpr (by nlinarith [hs.2])
      refine h2.congr (fun s _ => ?_)
      have : Real.exp (2 * κ * s) = Real.exp (2 * d * s) * Real.exp (2 * ν * s) := by
        rw [← Real.exp_add]; congr 1; simp only [d]; ring
      rw [this]; ring
    have h := energy_estV hN (κ := κ) nuP_nonneg nuP_lt ht (duh_hasDerivAt hN x hg) hg
      (duh_mem hN hx hg hgV) (ae_Icc_of_ae_μT hm t) hmi2
    rw [duh_zero, mul_zero, Real.exp_zero, one_mul] at h
    have hk : 0 ≤ (∫ s in (0:ℝ)..t, Real.exp (2 * κ * s) * ‖dVhL hN (duh hN x g s)‖ ^ 2) / KV κ :=
      div_nonneg (intervalIntegral.integral_nonneg ht fun s _ => by positivity) (KV_pos κ).le
    have hF : ∫ s in Ioi (0:ℝ), F t s =
        Real.exp (-(2 * d) * t) * ∫ s in (0:ℝ)..t, Real.exp (2 * κ * s) * m s ^ 2 := by
      simp only [F]
      rw [setIntegral_indicator measurableSet_Iic, Ioi_inter_Iic, ← intervalIntegral.integral_of_le ht,
        ← intervalIntegral.integral_const_mul]
      congr 1; funext s
      simp only [M2]
      have : Real.exp (2 * d * (s - t)) * Real.exp (2 * ν * s) =
          Real.exp (-(2 * d) * t) * Real.exp (2 * κ * s) := by
        rw [← Real.exp_add, ← Real.exp_add]; congr 1; simp only [d]; ring
      rw [← mul_assoc, this]; ring
    rw [hF]
    have he : Real.exp (2 * ν * t) = Real.exp (-(2 * d) * t) * Real.exp (2 * κ * t) := by
      rw [← Real.exp_add]; congr 1; simp only [d]; ring
    rw [he]
    have h' : Real.exp (2 * κ * t) * normH (duh hN x g t) ^ 2 ≤
        normH x ^ 2 + KV κ * ∫ s in (0:ℝ)..t, Real.exp (2 * κ * s) * m s ^ 2 := by linarith
    calc Real.exp (-(2 * d) * t) * Real.exp (2 * κ * t) * normH (duh hN x g t) ^ 2
        = Real.exp (-(2 * d) * t) * (Real.exp (2 * κ * t) * normH (duh hN x g t) ^ 2) := by ring
      _ ≤ Real.exp (-(2 * d) * t) *
          (normH x ^ 2 + KV κ * ∫ s in (0:ℝ)..t, Real.exp (2 * κ * s) * m s ^ 2) :=
          mul_le_mul_of_nonneg_left h' (Real.exp_pos _).le
      _ = _ := by ring
  have hsq : Tendsto (fun t => Real.exp (2 * ν * t) * normH (duh hN x g (max t 0)) ^ 2) atTop (𝓝 0) := by
    have hup : Tendsto (fun t => Real.exp (-(2 * d) * t) * normH x ^ 2 +
        KV κ * ∫ s in Ioi (0:ℝ), F t s) atTop (𝓝 0) := by
      have h1 : Tendsto (fun t => Real.exp (-(2 * d) * t) * normH x ^ 2) atTop (𝓝 0) := by
        have : Tendsto (fun t : ℝ => -(2 * d) * t) atTop atBot :=
          tendsto_neg_mul_atBot (by positivity)
        simpa using (Real.tendsto_exp_atBot.comp this).mul_const (normH x ^ 2)
      simpa using h1.add (hdct.const_mul (KV κ))
    refine squeeze_zero' (Eventually.of_forall fun t => by positivity) ?_ hup
    filter_upwards [eventually_ge_atTop 0] with t ht
    rw [max_eq_left ht]; exact hbound t ht
  have hsqrt := (Real.continuous_sqrt.tendsto 0).comp hsq
  rw [Real.sqrt_zero] at hsqrt
  refine hsqrt.congr fun t => ?_
  simp only [Function.comp_def]
  rw [Real.sqrt_mul (Real.exp_pos _).le, Real.sqrt_sq (normH_nonneg _)]
  congr 1
  rw [← exp_sq_eqV, Real.sqrt_sq (Real.exp_pos _).le]

theorem duh_katoV :
    Integrable (fun s => Real.exp (2 * ν * s) * ‖dVhL hN (duh hN x g s)‖ ^ 2) μT ∧
      ∫ s in Ioi (0:ℝ), Real.exp (2 * ν * s) * ‖dVhL hN (duh hN x g s)‖ ^ 2 ≤
        KV ν * (normH x ^ 2 + KV ν * ∫ s in Ioi (0:ℝ), Real.exp (2 * ν * s) * m s ^ 2) := by
  refine integral_Ioi_le_of_bound ?_ (fun s => by positivity) (fun t ht => ?_)
  · exact (Real.continuous_exp.comp (continuous_const.mul continuous_id)).mul
      (((dVhL hN).continuous.comp (duh_continuous hN x hg)).norm.pow 2)
  · have h := duh_energyV hN hx hg hgV hm hmi ht
    have h0 : 0 ≤ Real.exp (2 * ν * t) * normH (duh hN x g t) ^ 2 := by positivity
    have hK := KV_pos ν
    have h1 : (∫ s in (0:ℝ)..t, Real.exp (2 * ν * s) * ‖dVhL hN (duh hN x g s)‖ ^ 2) / KV ν ≤
        normH x ^ 2 + KV ν * ∫ s in Ioi (0:ℝ), Real.exp (2 * ν * s) * m s ^ 2 := by linarith
    have h2 := (div_le_iff₀ hK).mp h1
    calc _ ≤ (normH x ^ 2 + KV ν * ∫ s in Ioi (0:ℝ), Real.exp (2 * ν * s) * m s ^ 2) * KV ν := h2
      _ = _ := by ring

/-- A Duhamel trajectory with a dual majorant of its source lies in `X_0` (weight `ν`). -/
theorem duh_X0V : (fun t => duh hN x g (max t 0)) ∈ X0subV ν := by
  have hae : ∀ᵐ t ∂μT, max t 0 = t := by
    filter_upwards [ae_restrict_mem measurableSet_Ioi] with t ht using max_eq_left (le_of_lt ht)
  have hdx : ∀ t, dx (duh hN x g (max t 0)) = dVhL hN (duh hN x g (max t 0)) :=
    fun t => dx_of_mem hN (duh_mem hN hx hg hgV _)
  refine ⟨⟨?_, duh_decayV hN hx hg hgV hm hmi, ?_, ?_, ?_⟩, fun t => by simp⟩
  · exact ((duh_continuous hN x hg).comp (continuous_id.max continuous_const)).continuousOn
  · exact Eventually.of_forall fun t => isH01_of_mem hN (duh_mem hN hx hg hgV _)
  · simp only [hdx]
    exact ((dVhL hN).continuous.comp ((duh_continuous hN x hg).comp
      (continuous_id.max continuous_const))).aestronglyMeasurable
  · refine (duh_katoV hN hx hg hgV hm hmi).1.congr ?_
    filter_upwards [hae] with t ht
    rw [hdx t, ht]

theorem duh_norm_leV :
    ‖X0V.mk _ (duh_X0V hN hx hg hgV hm hmi)‖ ≤
      2 * KV ν * Real.sqrt (normH x ^ 2 + ∫ s in Ioi (0:ℝ), Real.exp (2 * ν * s) * m s ^ 2) := by
  set M := ∫ s in Ioi (0:ℝ), Real.exp (2 * ν * s) * m s ^ 2
  set K := KV ν
  have hK1 : 1 ≤ K := one_le_KV ν
  have hM0 : 0 ≤ M := integral_nonneg fun s => by positivity
  set S := normH x ^ 2 + M
  have hS0 : 0 ≤ S := add_nonneg (sq_nonneg _) hM0
  have hsK : Real.sqrt K ≤ K := by
    rw [Real.sqrt_le_left (by linarith)]; nlinarith
  have hA : ∀ t, 0 ≤ t → Real.exp (ν * t) * normH ((X0V.mk _ (duh_X0V hN hx hg hgV hm hmi)).tr t) ≤
      K * Real.sqrt S := by
    intro t ht
    rw [X0V.tr_mk, max_eq_left ht]
    have h := duh_energyV hN hx hg hgV hm hmi ht
    have hk : 0 ≤ (∫ s in (0:ℝ)..t, Real.exp (2 * ν * s) * ‖dVhL hN (duh hN x g s)‖ ^ 2) / K :=
      div_nonneg (intervalIntegral.integral_nonneg ht fun s _ => by positivity) (by linarith)
    have hsq : (Real.exp (ν * t) * normH (duh hN x g t)) ^ 2 ≤ K * S := by
      rw [mul_pow, exp_sq_eqV]
      have : normH x ^ 2 + K * M ≤ K * S := by
        simp only [S]; nlinarith [sq_nonneg (normH x)]
      linarith
    calc _ = Real.sqrt ((Real.exp (ν * t) * normH (duh hN x g t)) ^ 2) :=
          (Real.sqrt_sq (mul_nonneg (Real.exp_pos _).le (normH_nonneg _))).symm
      _ ≤ Real.sqrt (K * S) := Real.sqrt_le_sqrt hsq
      _ = Real.sqrt K * Real.sqrt S := Real.sqrt_mul (by linarith) S
      _ ≤ K * Real.sqrt S := mul_le_mul_of_nonneg_right hsK (Real.sqrt_nonneg _)
  have hB : ∫ t in Ioi (0:ℝ), Real.exp (2 * ν * t) *
      ‖dx ((X0V.mk _ (duh_X0V hN hx hg hgV hm hmi)).tr t)‖ ^ 2 ≤ (K * Real.sqrt S) ^ 2 := by
    rw [mul_pow, Real.sq_sqrt hS0]
    have hkato := (duh_katoV hN hx hg hgV hm hmi).2
    have hle : K * (normH x ^ 2 + K * M) ≤ K ^ 2 * S := by
      simp only [S]; nlinarith [mul_nonneg (mul_nonneg (by linarith : (0:ℝ) ≤ K) (sq_nonneg (normH x))) (by linarith : (0:ℝ) ≤ K - 1)]
    refine le_trans (le_of_eq ?_) (hkato.trans hle)
    apply integral_congr_ae
    filter_upwards [ae_restrict_mem measurableSet_Ioi] with t ht
    rw [X0V.tr_mk, max_eq_left (le_of_lt ht), dx_of_mem hN (duh_mem hN hx hg hgV _)]
  have := X0V.norm_le_of_bounds _ hA (mul_nonneg (by linarith) (Real.sqrt_nonneg _)) hB
  linarith

end Mesh

/-! ### The discrete linear flow and the discrete bilinear map in `X0V ν` -/

section Ops
variable {N : ℕ} (hN : 0 < N) {ν : ℝ} [hν : NuOK ν]
include hN hν

omit hν in
theorem zero_major : ∀ᵐ s ∂μT, ∀ ψ : Vh hN,
    ‖ipH ((fun _ => (0 : L2)) s) ψ‖ ≤ (fun _ => (0:ℝ)) s * ‖dVh hN ψ‖ :=
  Eventually.of_forall fun s ψ => by
    have : ipH (0 : L2) ψ = 0 := by
      have := ipH_smul_left 0 (0 : L2) ψ; simpa using this
    simp [this]

theorem Lh_memV (y : L2) : (fun t => UW hN (max t 0) y) ∈ X0subV ν := by
  have h := duh_X0V hN (ν := ν) (g := 0) (PiW_mem hN y) continuous_zero (fun _ => Submodule.zero_mem _)
    (m := fun _ => 0) (zero_major hN) (by simp)
  have e : (fun t => duh hN (PiW hN y) 0 (max t 0)) = fun t => UW hN (max t 0) y := by
    funext t
    have := duh_zero_source hN (PiW hN y) (max t 0)
    simpa [UW] using this
  rwa [e] at h

/-- `L_h f = T_h(·) Π_h f` in `X0V ν`. -/
def LhV (y : L2) : X0V ν := X0V.mk _ (Lh_memV hN y)

theorem LhV_tr (y : L2) {t : ℝ} (ht : 0 ≤ t) : (LhV hN (ν := ν) y).tr t = UW hN t y := by
  simp [LhV, max_eq_left ht]

theorem norm_LhV_le (y : L2) : ‖LhV hN (ν := ν) y‖ ≤ 3 * KV ν * ‖y‖ := by
  have h := duh_norm_leV hN (ν := ν) (g := 0) (PiW_mem hN y) continuous_zero
    (fun _ => Submodule.zero_mem _) (m := fun _ => 0) (zero_major hN) (by simp)
  have e : X0V.mk _ (duh_X0V hN (ν := ν) (g := 0) (PiW_mem hN y) continuous_zero
      (fun _ => Submodule.zero_mem _) (m := fun _ => 0) (zero_major hN) (by simp)) =
      LhV hN y := by
    apply X0V.ext; intro t ht
    rw [X0V.tr_mk, LhV_tr hN y ht, max_eq_left ht, duh_zero_source]; rfl
  rw [e] at h
  have h0 : (∫ s in Ioi (0:ℝ), Real.exp (2 * ν * s) * (fun _ => (0:ℝ)) s ^ 2) = 0 := by simp
  rw [h0, add_zero, Real.sqrt_sq (normH_nonneg _)] at h
  have h1 := normH_PiW_le hN y
  have h2 := normH_le y
  have hs : Real.sqrt 2 ≤ 3 / 2 := by
    rw [Real.sqrt_le_left (by norm_num)]; norm_num
  have hK := KV_pos ν
  have h3 : normH (PiW hN y) ≤ 3 / 2 * ‖y‖ := by nlinarith [norm_nonneg y, Real.sqrt_nonneg 2]
  calc ‖LhV hN y‖ ≤ 2 * KV ν * normH (PiW hN y) := h
    _ ≤ 2 * KV ν * (3 / 2 * ‖y‖) := mul_le_mul_of_nonneg_left h3 (by linarith)
    _ = 3 * KV ν * ‖y‖ := by ring

theorem LhV_add (y y' : L2) : LhV hN (ν := ν) (y + y') = LhV hN y + LhV hN y' := by
  apply X0V.ext; intro t ht
  rw [X0V.tr_add, Pi.add_apply, LhV_tr hN _ ht, LhV_tr hN _ ht, LhV_tr hN _ ht, map_add]

theorem LhV_smul (c : ℂ) (y : L2) : LhV hN (ν := ν) (c • y) = c • LhV hN y := by
  apply X0V.ext; intro t ht
  rw [X0V.tr_smul, Pi.smul_apply, LhV_tr hN _ ht, LhV_tr hN _ ht, map_smul]

/-- `L_h : L^2 → X0V ν`, `‖L_h‖ ≤ 3K`. -/
def LhLV : L2 →L[ℂ] X0V ν :=
  LinearMap.mkContinuous { toFun := LhV hN, map_add' := LhV_add hN, map_smul' := LhV_smul hN }
    (3 * KV ν) (norm_LhV_le hN)

theorem LhLV_tr (y : L2) {t : ℝ} (ht : 0 ≤ t) : (LhLV hN (ν := ν) y).tr t = UW hN t y :=
  LhV_tr hN y ht

theorem norm_LhLV_le : ‖LhLV hN (ν := ν)‖ ≤ 3 * KV ν :=
  ContinuousLinearMap.opNorm_le_bound _ (by have := KV_pos ν; linarith) (norm_LhV_le hN)

/-! The discrete bilinear map. -/

omit hν in
theorem src_continuousV (a b : X0V ν) : Continuous fun s => Dh hN (a.tr s) (b.tr s) :=
  ((DhL hN).continuous.comp a.continuous_tr).clm_apply b.continuous_tr

omit hν in
theorem src_majorV (a b : X0V ν) : ∀ᵐ s ∂μT, ∀ ψ : Vh hN,
    ‖ipH (Dh hN (a.tr s) (b.tr s)) ψ‖ ≤ (3 / 2 * ‖dx (a.tr s)‖ * ‖b.tr s‖) * ‖dVh hN ψ‖ := by
  filter_upwards [a.mem.1.2.2.1] with s hs ψ
  exact norm_ipH_Dh_le hN (dx_spec hs) _ ψ

omit hN in
theorem src_intV (a b : X0V ν) :
    Integrable (fun s => Real.exp (2 * ν * s) * (3 / 2 * ‖dx (a.tr s)‖ * ‖b.tr s‖) ^ 2) μT ∧
      ∫ s in Ioi (0:ℝ), Real.exp (2 * ν * s) * (3 / 2 * ‖dx (a.tr s)‖ * ‖b.tr s‖) ^ 2 ≤
        (3 / 2 * ‖a‖ * ‖b‖) ^ 2 := by
  have hbd : ∀ᵐ s ∂μT, ‖Real.exp (2 * ν * s) * (3 / 2 * ‖dx (a.tr s)‖ * ‖b.tr s‖) ^ 2‖ ≤
      9 / 4 * ‖b‖ ^ 2 * (Real.exp (2 * ν * s) * ‖dx (a.tr s)‖ ^ 2) := by
    filter_upwards [ae_restrict_mem measurableSet_Ioi] with s hs
    have hb : ‖b.tr s‖ ≤ ‖b‖ := (norm_le_normH _).trans (b.normH_le nu_nonneg (le_of_lt hs))
    rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
    have he := (Real.exp_pos (2 * ν * s)).le
    have h2 : ‖b.tr s‖ ^ 2 ≤ ‖b‖ ^ 2 := pow_le_pow_left₀ (norm_nonneg _) hb 2
    have h3 := mul_le_mul_of_nonneg_left h2 (mul_nonneg he (sq_nonneg ‖dx (a.tr s)‖))
    have e1 : Real.exp (2 * ν * s) * (3 / 2 * ‖dx (a.tr s)‖ * ‖b.tr s‖) ^ 2 =
        9 / 4 * (Real.exp (2 * ν * s) * ‖dx (a.tr s)‖ ^ 2 * ‖b.tr s‖ ^ 2) := by ring
    rw [e1]
    calc 9 / 4 * (Real.exp (2 * ν * s) * ‖dx (a.tr s)‖ ^ 2 * ‖b.tr s‖ ^ 2) ≤
        9 / 4 * (Real.exp (2 * ν * s) * ‖dx (a.tr s)‖ ^ 2 * ‖b‖ ^ 2) :=
          mul_le_mul_of_nonneg_left h3 (by norm_num)
      _ = _ := by ring
  have hmeas : AEStronglyMeasurable
      (fun s => Real.exp (2 * ν * s) * (3 / 2 * ‖dx (a.tr s)‖ * ‖b.tr s‖) ^ 2) μT :=
    ((Real.continuous_exp.comp (continuous_const.mul continuous_id)).aestronglyMeasurable).mul
      (((aestronglyMeasurable_const.mul a.mem.1.2.2.2.1.norm).mul
        b.continuous_tr.norm.aestronglyMeasurable).pow 2)
  have hint := (a.mem.1.2.2.2.2).const_mul (9 / 4 * ‖b‖ ^ 2)
  refine ⟨Integrable.mono' hint hmeas hbd, ?_⟩
  calc _ ≤ ∫ s in Ioi (0:ℝ), 9 / 4 * ‖b‖ ^ 2 * (Real.exp (2 * ν * s) * ‖dx (a.tr s)‖ ^ 2) :=
        integral_mono_ae (Integrable.mono' hint hmeas hbd) hint
          (hbd.mono fun s hs => (le_abs_self _).trans (by rwa [Real.norm_eq_abs] at hs))
    _ = 9 / 4 * ‖b‖ ^ 2 * ∫ s in Ioi (0:ℝ), Real.exp (2 * ν * s) * ‖dx (a.tr s)‖ ^ 2 :=
        integral_const_mul _ _
    _ ≤ 9 / 4 * ‖b‖ ^ 2 * ‖a‖ ^ 2 :=
        mul_le_mul_of_nonneg_left a.kato_integral_le (by positivity)
    _ = _ := by ring

theorem Qh_memV (a b : X0V ν) :
    (fun t => duh hN 0 (fun s => Dh hN (a.tr s) (b.tr s)) (max t 0)) ∈ X0subV ν :=
  duh_X0V hN (Submodule.zero_mem _) (src_continuousV hN a b) (fun _ => Dh_mem hN _ _)
    (src_majorV hN a b) (src_intV a b).1

/-- `Q_h(a,b)(t) = ∫_0^t T_h(t-s) D_h(a(s), b(s)) ds` in `X0V ν`. -/
def QhV (a b : X0V ν) : X0V ν := X0V.mk _ (Qh_memV hN a b)

theorem QhV_tr (a b : X0V ν) {t : ℝ} (ht : 0 ≤ t) :
    (QhV hN a b).tr t = ∫ s in (0:ℝ)..t, TW hN (t - s) (Dh hN (a.tr s) (b.tr s)) := by
  simp [QhV, max_eq_left ht, duh]

theorem norm_QhV_le (a b : X0V ν) : ‖QhV hN a b‖ ≤ 3 * KV ν * ‖a‖ * ‖b‖ := by
  have h := duh_norm_leV hN (Submodule.zero_mem _) (src_continuousV hN a b)
    (fun _ => Dh_mem hN _ _) (src_majorV hN a b) (src_intV a b).1
  have h2 := (src_intV a b).2
  have h3 : Real.sqrt (∫ s in Ioi (0:ℝ), Real.exp (2 * ν * s) *
      (3 / 2 * ‖dx (a.tr s)‖ * ‖b.tr s‖) ^ 2) ≤ 3 / 2 * ‖a‖ * ‖b‖ :=
    (Real.sqrt_le_sqrt h2).trans (Real.sqrt_sq (by positivity)).le
  have hK := KV_pos ν
  have h4 : 2 * KV ν * Real.sqrt (normH 0 ^ 2 +
      ∫ s in Ioi (0:ℝ), Real.exp (2 * ν * s) * (3 / 2 * ‖dx (a.tr s)‖ * ‖b.tr s‖) ^ 2) ≤
      3 * KV ν * ‖a‖ * ‖b‖ := by
    rw [normH_zero, sq, zero_mul, zero_add]
    calc _ ≤ 2 * KV ν * (3 / 2 * ‖a‖ * ‖b‖) := mul_le_mul_of_nonneg_left h3 (by linarith)
      _ = _ := by ring
  exact h.trans h4

theorem QhV_add_left (a a' b : X0V ν) : QhV hN (a + a') b = QhV hN a b + QhV hN a' b := by
  apply X0V.ext; intro t ht
  rw [X0V.tr_add, Pi.add_apply]
  simp only [QhV, X0V.tr_mk, max_eq_left ht]
  have e : (fun s => Dh hN ((a + a').tr s) (b.tr s)) =
      (fun s => Dh hN (a.tr s) (b.tr s)) + fun s => Dh hN (a'.tr s) (b.tr s) := by
    funext s; rw [X0V.tr_add, Pi.add_apply, Dh_add_left, Pi.add_apply]
  rw [e, ← duh_add hN 0 0 (src_continuousV hN a b) (src_continuousV hN a' b), add_zero]

theorem QhV_add_right (a b b' : X0V ν) : QhV hN a (b + b') = QhV hN a b + QhV hN a b' := by
  apply X0V.ext; intro t ht
  rw [X0V.tr_add, Pi.add_apply]
  simp only [QhV, X0V.tr_mk, max_eq_left ht]
  have e : (fun s => Dh hN (a.tr s) ((b + b').tr s)) =
      (fun s => Dh hN (a.tr s) (b.tr s)) + fun s => Dh hN (a.tr s) (b'.tr s) := by
    funext s; rw [X0V.tr_add, Pi.add_apply, Dh_add_right, Pi.add_apply]
  rw [e, ← duh_add hN 0 0 (src_continuousV hN a b) (src_continuousV hN a b'), add_zero]

theorem QhV_smul_left (c : ℂ) (a b : X0V ν) : QhV hN (c • a) b = c • QhV hN a b := by
  apply X0V.ext; intro t ht
  rw [X0V.tr_smul, Pi.smul_apply]
  simp only [QhV, X0V.tr_mk, max_eq_left ht]
  have e : (fun s => Dh hN ((c • a).tr s) (b.tr s)) = c • fun s => Dh hN (a.tr s) (b.tr s) := by
    funext s; rw [X0V.tr_smul, Pi.smul_apply, Dh_smul_left, Pi.smul_apply]
  rw [e, ← duh_smul hN c 0, smul_zero]

theorem QhV_smul_right (c : ℂ) (a b : X0V ν) : QhV hN a (c • b) = c • QhV hN a b := by
  apply X0V.ext; intro t ht
  rw [X0V.tr_smul, Pi.smul_apply]
  simp only [QhV, X0V.tr_mk, max_eq_left ht]
  have e : (fun s => Dh hN (a.tr s) ((c • b).tr s)) = c • fun s => Dh hN (a.tr s) (b.tr s) := by
    funext s; rw [X0V.tr_smul, Pi.smul_apply, Dh_smul_right, Pi.smul_apply]
  rw [e, ← duh_smul hN c 0, smul_zero]

/-- `Q_h : X0V ν × X0V ν → X0V ν`, `‖Q_h‖ ≤ 3K`. -/
def QhLV : X0V ν →L[ℂ] X0V ν →L[ℂ] X0V ν :=
  LinearMap.mkContinuous₂
    (LinearMap.mk₂ ℂ (QhV hN) (QhV_add_left hN) (QhV_smul_left hN) (QhV_add_right hN)
      (QhV_smul_right hN))
    (3 * KV ν) (norm_QhV_le hN)

theorem QhLV_apply (a b : X0V ν) : QhLV hN a b = QhV hN a b := rfl

theorem norm_QhLV_le : ‖QhLV hN (ν := ν)‖ ≤ 3 * KV ν :=
  LinearMap.mkContinuous₂_norm_le _ (by have := KV_pos ν; linarith) _

end Ops

section Tot
variable (ν : ℝ) [hν : NuOK ν]

/-- Totalized families over `N` (junk value `0` at `N = 0`). -/
def LhTV (N : ℕ) : L2 →L[ℂ] X0V ν := if hN : 0 < N then LhLV hN else 0
def QhTV (N : ℕ) : X0V ν →L[ℂ] X0V ν →L[ℂ] X0V ν := if hN : 0 < N then QhLV hN else 0

variable {ν}

theorem norm_LhTV_le (N : ℕ) : ‖LhTV ν N‖ ≤ 3 * KV ν := by
  unfold LhTV; split_ifs with hN
  · exact norm_LhLV_le hN
  · rw [norm_zero]; have := KV_pos ν; linarith

theorem norm_QhTV_le (N : ℕ) : ‖QhTV ν N‖ ≤ 3 * KV ν := by
  unfold QhTV; split_ifs with hN
  · exact norm_QhLV_le hN
  · rw [ContinuousLinearMap.opNorm_zero]; have := KV_pos ν; linarith

theorem LhTV_pos {N : ℕ} (hN : 0 < N) : LhTV ν N = LhLV hN := by rw [LhTV, dif_pos hN]
theorem QhTV_pos {N : ℕ} (hN : 0 < N) : QhTV ν N = QhLV hN := by rw [QhTV, dif_pos hN]

end Tot

end

end CompanionB


==> anc/lean/CompanionB/NuEnergy.lean <==
import CompanionB.NuSpace
import CompanionB.EnergyEst

/-! M10: the weighted discrete energy estimate (main paper (3.9)-(3.11)) for every weight
`0 ≤ κ < λ = 3π^2/4`, with the constant `K(κ) = max 1 (2/γ)`, `γ = 3 - 4κ/π^2`:
`e^{2κb}‖y(b)‖_H^2 + K⁻¹ ∫_a^b e^{2κs}|y|_1^2 ≤ e^{2κa}‖y(a)‖_H^2 + K ∫_a^b e^{2κs} m^2`.
(`CompanionB.energy_est` is the case `κ ≤ 2` with constant `1`.) -/

set_option autoImplicit false

namespace CompanionB

open MeasureTheory Set Filter CompanionPilot SLean SLean.Bridge
open scoped Topology ComplexConjugate

noncomputable section

/-- `γ(κ) = 3 - 4κ/π^2`, positive for `κ < 3π^2/4`. -/
def gapV (κ : ℝ) : ℝ := 3 - 4 * κ / Real.pi ^ 2

/-- The constant `K(κ) = max 1 (2/γ(κ))` of the weighted energy estimate. -/
def KV (κ : ℝ) : ℝ := max 1 (2 / gapV κ)

theorem one_le_KV (κ : ℝ) : 1 ≤ KV κ := le_max_left _ _

theorem KV_pos (κ : ℝ) : 0 < KV κ := lt_of_lt_of_le one_pos (one_le_KV κ)

theorem gapV_pos {κ : ℝ} (hκ : κ < 3 * Real.pi ^ 2 / 4) : 0 < gapV κ := by
  unfold gapV
  have hp : 0 < Real.pi ^ 2 := by positivity
  have : 4 * κ / Real.pi ^ 2 < 3 := by
    rw [div_lt_iff₀ hp]; linarith
  linarith

/-- The arithmetic of the energy estimate for a general weight. -/
theorem energy_arithV {κ R A G D Y m : ℝ} (hκ0 : 0 ≤ κ) (hκ : κ < 3 * Real.pi ^ 2 / 4)
    (_hR0 : 0 ≤ R) (hA : 2 * A ≤ -3 * D ^ 2) (hW : Real.pi ^ 2 * Y ^ 2 ≤ D ^ 2)
    (hR : R ≤ 2 * Y ^ 2) (hG : G ≤ m * D) :
    2 * κ * R + 2 * (A + G) ≤ KV κ * m ^ 2 - D ^ 2 / KV κ := by
  set K := KV κ
  set γ := gapV κ
  have hK : 0 < K := KV_pos κ
  have hγ : 0 < γ := gapV_pos hκ
  have hp : 0 < Real.pi ^ 2 := by positivity
  have hKγ : 2 ≤ K * γ := by
    have h := le_max_right 1 (2 / γ)
    have h2 : 2 / γ * γ ≤ K * γ := mul_le_mul_of_nonneg_right h hγ.le
    rwa [div_mul_cancel₀ _ hγ.ne'] at h2
  have h1 : 2 * κ * R ≤ 4 * κ * Y ^ 2 := by nlinarith
  have hY : Y ^ 2 ≤ D ^ 2 / Real.pi ^ 2 := by rw [le_div_iff₀ hp]; linarith
  have h2 : 4 * κ * Y ^ 2 ≤ (3 - γ) * D ^ 2 := by
    have e : (3 - γ) * D ^ 2 = 4 * κ * (D ^ 2 / Real.pi ^ 2) := by
      simp only [γ, gapV]; field_simp; ring
    rw [e]; exact mul_le_mul_of_nonneg_left hY (by positivity)
  have h3 : 2 * G ≤ K * m ^ 2 + D ^ 2 / K := by
    have hs : 0 ≤ (K * m - D) ^ 2 / K := div_nonneg (sq_nonneg _) hK.le
    have e : (K * m - D) ^ 2 / K = K * m ^ 2 + D ^ 2 / K - 2 * m * D := by
      field_simp; ring
    nlinarith
  have h4 : 2 * (D ^ 2 / K) ≤ γ * D ^ 2 := by
    rw [mul_div_assoc', div_le_iff₀ hK]
    nlinarith [sq_nonneg D]
  linarith

section Mesh
variable {N : ℕ} (hN : 0 < N)
include hN

theorem energy_ptV {κ : ℝ} (hκ0 : 0 ≤ κ) (hκ : κ < 3 * Real.pi ^ 2 / 4) {v gv : L2}
    (hv : v ∈ Vh hN) {ms : ℝ} (hs : ∀ ψ : Vh hN, ‖ipH gv ψ‖ ≤ ms * ‖dVh hN ψ‖) :
    2 * κ * (ipH v v).re + 2 * (ipH (AW hN v + gv) v).re ≤
      KV κ * ms ^ 2 - ‖dVhL hN v‖ ^ 2 / KV κ := by
  have h4 : ‖ipH gv v‖ ≤ ms * ‖dVhL hN v‖ := by rw [dVhL_of_mem hN hv]; exact hs ⟨v, hv⟩
  rw [ipH_add_left, Complex.add_re]
  exact energy_arithV hκ0 hκ (ipH_self_re_nonneg v) (energy_dVh hN hv) (wirtinger_dVh hN hv)
    (ipH_le_two_norm_sq v) ((Complex.re_le_norm _).trans h4)

/-- The weighted energy estimate for every weight `0 ≤ κ < 3π^2/4`:
`e^{2κb}‖y(b)‖_H^2 + K⁻¹ ∫_a^b e^{2κs}|y|_1^2 ≤ e^{2κa}‖y(a)‖_H^2 + K ∫_a^b e^{2κs} m^2`,
where `|(g(s), ψ)_H| ≤ m(s) |ψ|_1` for `ψ ∈ X_h` and `K = KV κ`. -/
theorem energy_estV {κ : ℝ} (hκ0 : 0 ≤ κ) (hκ : κ < 3 * Real.pi ^ 2 / 4) {y g : ℝ → L2}
    {m : ℝ → ℝ} {a b : ℝ} (hab : a ≤ b) (hy : ∀ s, HasDerivAt y (AW hN (y s) + g s) s)
    (hgc : Continuous g) (hyV : ∀ s, y s ∈ Vh hN)
    (hm : ∀ᵐ s ∂(volume.restrict (Icc a b)), ∀ ψ : Vh hN, ‖ipH (g s) ψ‖ ≤ m s * ‖dVh hN ψ‖)
    (hmi : IntervalIntegrable (fun s => Real.exp (2 * κ * s) * m s ^ 2) volume a b) :
    Real.exp (2 * κ * b) * normH (y b) ^ 2 +
        (∫ s in a..b, Real.exp (2 * κ * s) * ‖dVhL hN (y s)‖ ^ 2) / KV κ ≤
      Real.exp (2 * κ * a) * normH (y a) ^ 2 +
        KV κ * ∫ s in a..b, Real.exp (2 * κ * s) * m s ^ 2 := by
  have hK : 0 < KV κ := KV_pos κ
  have hyc : Continuous y := continuous_iff_continuousAt.mpr fun s => (hy s).continuousAt
  have hexpc : Continuous fun s : ℝ => Real.exp (2 * κ * s) :=
    Real.continuous_exp.comp (continuous_const.mul continuous_id)
  have hipc : Continuous fun s => ipH (AW hN (y s) + g s) (y s) :=
    ipH_cont (((AW hN).continuous.comp hyc).add hgc) hyc
  have hip2 : Continuous fun s => ipH (y s) (y s) := ipH_cont hyc hyc
  have hφ'c : Continuous (eDer hN κ y g) :=
    ((continuous_const.mul hexpc).mul (Complex.continuous_re.comp hip2)).add
      (hexpc.mul (continuous_const.mul (Complex.continuous_re.comp hipc)))
  have hftc : ∫ s in a..b, eDer hN κ y g s =
      Real.exp (2 * κ * b) * (ipH (y b) (y b)).re - Real.exp (2 * κ * a) * (ipH (y a) (y a)).re :=
    intervalIntegral.integral_eq_sub_of_hasDerivAt
      (fun s _ => energy_deriv hN (κ := κ) hy s) (hφ'c.intervalIntegrable a b)
  have hdc : Continuous fun s => ‖dVhL hN (y s)‖ ^ 2 := ((dVhL hN).continuous.comp hyc).norm.pow 2
  have hY : IntervalIntegrable (fun s => Real.exp (2 * κ * s) * ‖dVhL hN (y s)‖ ^ 2) volume a b :=
    (hexpc.mul hdc).intervalIntegrable _ _
  have hpt : ∀ᵐ s ∂(volume.restrict (Icc a b)),
      eDer hN κ y g s ≤ KV κ * (Real.exp (2 * κ * s) * m s ^ 2) -
        (Real.exp (2 * κ * s) * ‖dVhL hN (y s)‖ ^ 2) / KV κ := by
    filter_upwards [hm] with s hs
    have key := energy_ptV hN hκ0 hκ (hyV s) hs
    have he := (Real.exp_pos (2 * κ * s)).le
    have : eDer hN κ y g s = Real.exp (2 * κ * s) *
        (2 * κ * (ipH (y s) (y s)).re + 2 * (ipH (AW hN (y s) + g s) (y s)).re) := by
      simp only [eDer]; ring
    have e2 : KV κ * (Real.exp (2 * κ * s) * m s ^ 2) -
        (Real.exp (2 * κ * s) * ‖dVhL hN (y s)‖ ^ 2) / KV κ =
        Real.exp (2 * κ * s) * (KV κ * m s ^ 2 - ‖dVhL hN (y s)‖ ^ 2 / KV κ) := by ring
    rw [this, e2]
    exact mul_le_mul_of_nonneg_left key he
  have hmono := intervalIntegral.integral_mono_ae_restrict hab (hφ'c.intervalIntegrable a b)
    ((hmi.const_mul (KV κ)).sub (hY.div_const (KV κ))) hpt
  rw [hftc, intervalIntegral.integral_sub (hmi.const_mul (KV κ)) (hY.div_const (KV κ)),
    intervalIntegral.integral_const_mul, intervalIntegral.integral_div] at hmono
  rw [normH_sq, normH_sq]
  linarith

end Mesh

end

end CompanionB


==> anc/lean/CompanionB/NuH6iii.lean <==
import CompanionB.NuQ
import CompanionB.HeadsNu
import CompanionB.H6iii
import Mathlib.Analysis.Normed.Group.Tannery

/-! M10: proof of the tail H6(iii) in the form of companion v2b, Proposition 4.1, for every weight
`0 < ν < 3π^2/4`, with `r₀ = 1/(72 K^2)`, `R₀ = 1/(12 K)`, `K = KV ν` (`K = 1` for `ν ≤ 2`).
The generic quadratic series (scheme G) in `X0V ν` for `(L_h, Q_h)` and `(L, Q)`, termwise
convergence of the coefficients and Tannery's theorem (as `CompanionB.Series`), the identification
of the series sum with the W-scheme solution (as `CompanionB.ODE`), and the clauses (a)-(c). -/

set_option autoImplicit false

namespace CompanionB

open MeasureTheory Set Filter CompanionPilot OrderingError
open scoped Topology

noncomputable section

section S
variable {ν : ℝ} [hν : NuOK ν]
include hν

theorem qb_hV (N : ℕ) : QuadraticBounds (LhTV ν N) (QhTV ν N) (3 * KV ν) (3 * KV ν) := by
  have := KV_pos ν
  exact ⟨by linarith, by linarith, norm_LhTV_le N, norm_QhTV_le N⟩

theorem qb_cV : QuadraticBounds (LcV ν) (QcV ν) (3 * KV ν) (3 * KV ν) := by
  have := KV_pos ν
  exact ⟨by linarith, by linarith, norm_LcV_le, norm_QcV_le⟩

/-- Joint convergence of the bilinear maps. -/
theorem Q_jointV {aN bN : ℕ → X0V ν} {a b : X0V ν} (ha : Tendsto aN atTop (𝓝 a))
    (hb : Tendsto bN atTop (𝓝 b)) :
    Tendsto (fun N => QhTV ν N (aN N) (bN N)) atTop (𝓝 (QcV ν a b)) := by
  set q := 3 * KV ν
  rw [tendsto_iff_norm_sub_tendsto_zero] at ha hb ⊢
  have hQ := QcV_tendsto (ν := ν) a b
  rw [tendsto_iff_norm_sub_tendsto_zero] at hQ
  have hbd : Tendsto (fun N => q * ‖aN N - a‖ * (‖b‖ + ‖bN N - b‖) + q * ‖a‖ * ‖bN N - b‖ +
      ‖QhTV ν N a b - QcV ν a b‖) atTop (𝓝 0) := by
    have h1 := ((ha.const_mul q).mul ((tendsto_const_nhds (x := ‖b‖)).add hb))
    have h2 := hb.const_mul (q * ‖a‖)
    simpa using (h1.add h2).add hQ
  refine squeeze_zero (fun _ => norm_nonneg _) (fun N => ?_) hbd
  have e : QhTV ν N (aN N) (bN N) - QcV ν a b =
      QhTV ν N (aN N - a) (bN N) + QhTV ν N a (bN N - b) + (QhTV ν N a b - QcV ν a b) := by
    simp only [map_sub, ContinuousLinearMap.sub_apply]; abel
  rw [e]
  have h3 := norm_QhTV_le (ν := ν) N
  have hb' : ‖bN N‖ ≤ ‖b‖ + ‖bN N - b‖ := by
    calc ‖bN N‖ = ‖b + (bN N - b)‖ := by rw [add_sub_cancel]
      _ ≤ _ := norm_add_le _ _
  have hq : 0 ≤ q := by have := KV_pos ν; simp only [q]; linarith
  have t1 : ‖QhTV ν N (aN N - a) (bN N)‖ ≤ q * ‖aN N - a‖ * (‖b‖ + ‖bN N - b‖) :=
    ((QhTV ν N).le_opNorm₂ _ _).trans (mul_le_mul (mul_le_mul_of_nonneg_right h3 (norm_nonneg _)) hb'
      (norm_nonneg _) (mul_nonneg hq (norm_nonneg _)))
  have t2 : ‖QhTV ν N a (bN N - b)‖ ≤ q * ‖a‖ * ‖bN N - b‖ :=
    ((QhTV ν N).le_opNorm₂ _ _).trans (mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_right h3 (norm_nonneg _)) (norm_nonneg _))
  calc _ ≤ ‖QhTV ν N (aN N - a) (bN N)‖ + ‖QhTV ν N a (bN N - b)‖ + ‖QhTV ν N a b - QcV ν a b‖ :=
        (norm_add_le _ _).trans (add_le_add (norm_add_le _ _) le_rfl)
    _ ≤ _ := add_le_add (add_le_add t1 t2) le_rfl

/-- Termwise convergence of the coefficients: `P_{n,h}(f) → P_n(f)` in `X0V ν`. -/
theorem coeff_tendstoV (f : L2) (n : ℕ) :
    Tendsto (fun N => quadraticCoeff (LhTV ν N) (QhTV ν N) n (fun _ => f)) atTop
      (𝓝 (quadraticCoeff (LcV ν) (QcV ν) n (fun _ => f))) := by
  induction n using Nat.strong_induction_on with
  | _ n ih =>
    cases n with
    | zero =>
      simp only [quadraticCoeff_zero]
      exact LcV_tendsto f
    | succ n =>
      simp only [quadraticCoeff_succ]
      refine tendsto_finsetSum _ fun i _ => ?_
      exact Q_jointV (ih i.val (by omega)) (ih (n - i.val) (by omega))

/-- Tannery: `u_h = Σ_n P_{n,h}(f) → Σ_n P_n(f) =: U(f)` in `X0V ν`. -/
theorem sol_tendstoV {f : L2} (hf : ‖f‖ < analyticRadius (3 * KV ν) (3 * KV ν)) :
    Tendsto (fun N => quadraticSolution (LhTV ν N) (QhTV ν N) f) atTop
      (𝓝 (quadraticSolution (LcV ν) (QcV ν) f)) := by
  have hr := quadratic_ratio_lt_half qb_cV hf
  have hK := KV_pos ν
  have hsum : Summable fun n : ℕ =>
      3 * KV ν * ‖f‖ * (4 * (3 * KV ν) * (3 * KV ν) * ‖f‖) ^ n :=
    (summable_geometric_of_lt_one (mul_nonneg (by nlinarith) (norm_nonneg f)) (by linarith)).mul_left _
  unfold quadraticSolution
  exact tendsto_tsum_of_dominated_convergence hsum (fun n => coeff_tendstoV f n)
    (Eventually.of_forall fun N n => quadraticCoeff_apply_geometric (qb_hV N) n f)

/-! ### The series sum is the W-scheme solution -/

section Mesh
variable {N : ℕ} (hN : 0 < N)
include hN

/-- Existence: the series sum in `X0V ν` is a global solution of the W scheme. -/
theorem series_isWSolV {f : L2} (hf : ‖f‖ < analyticRadius (3 * KV ν) (3 * KV ν)) :
    IsWSol hN f (quadraticSolution (LhTV ν N) (QhTV ν N) f).tr := by
  set S := quadraticSolution (LhTV ν N) (QhTV ν N) f
  have heq := quadraticSolution_equation (qb_hV N) hf
  set g : ℝ → L2 := fun s => Dh hN (S.tr s) (S.tr s)
  have hg : Continuous g := src_continuousV hN S S
  have hgV : ∀ s, g s ∈ Vh hN := fun s => Dh_mem hN _ _
  have hY : ∀ t, 0 ≤ t → S.tr t = duh hN (PiW hN f) g t := by
    intro t ht
    have e := congrArg (fun w : X0V ν => w.tr t) heq
    simp only [X0V.tr_add, Pi.add_apply] at e
    rw [show S.tr t = (LhTV ν N f).tr t + (QhTV ν N S S).tr t from e]
    rw [LhTV_pos hN, LhLV_tr hN f ht, QhTV_pos hN, QhLV_apply, QhV_tr hN S S ht]
    rfl
  have hmem : ∀ t, 0 ≤ t → S.tr t ∈ Vh hN := fun t ht => by
    rw [hY t ht]; exact duh_mem hN (PiW_mem hN f) hg hgV t
  refine ⟨by rw [hY 0 le_rfl, duh_zero], fun t ht => ⟨hmem t ht, ?_⟩⟩
  have hd := (duh_hasDerivAt hN (PiW hN f) hg t).hasDerivWithinAt (s := Ici 0)
  have hd' := hd.congr (fun y hy => hY y hy) (hY t ht)
  convert hd' using 1
  rw [← hY t ht]
  simp only [g]
  rw [Dh_self_of_mem hN (hmem t ht), sub_eq_add_neg]

theorem uW_specV {f : L2} (hf : ‖f‖ < analyticRadius (3 * KV ν) (3 * KV ν)) :
    IsWSol hN f (uW hN f) := by
  have hex : ∃ u, IsWSol hN f u := ⟨_, series_isWSolV hN hf⟩
  rw [uW, dif_pos hex]; exact hex.choose_spec

/-- `u_h[f] = Σ_n P_{n,h}(f)` on `[0,∞)` (series in `X0V ν`). -/
theorem uW_eq_seriesV {f : L2} (hf : ‖f‖ < analyticRadius (3 * KV ν) (3 * KV ν)) {t : ℝ}
    (ht : 0 ≤ t) : uW hN f t = (quadraticSolution (LhTV ν N) (QhTV ν N) f).tr t :=
  isWSol_unique hN (uW_specV hN hf) (series_isWSolV hN hf) t ht

end Mesh

/-! ### The mild equation in `X0V ν` -/

omit hν in
theorem FsrcV_self (w : X0V ν) (s : ℝ) : FsrcV w w s = -wdxw (w.tr s) := by
  rw [FsrcV, Fg_self, wdxw]

/-- The mild equation for `w ∈ X0V ν`, from `w = L f + Q(w,w)`. -/
theorem mild_of_eqV (f : L2) (w : X0V ν) {t : ℝ} (ht : 0 ≤ t) :
    IntervalIntegrable (fun s => Tsg (t - s) (wdxw (w.tr s))) volume 0 t ∧
      (LcV ν f + QcV ν w w).tr t = Tsg t f - ∫ s in (0:ℝ)..t, Tsg (t - s) (wdxw (w.tr s)) := by
  obtain ⟨hint, heq⟩ := QcV_tr w w ht
  have e : (fun s => Tsg (t - s) (FsrcV w w s)) = fun s => -Tsg (t - s) (wdxw (w.tr s)) := by
    funext s; rw [FsrcV_self, map_neg]
  rw [e] at hint heq
  have e2 : (fun s => Tsg (t - s) (wdxw (w.tr s))) = -(fun s => -Tsg (t - s) (wdxw (w.tr s))) := by
    funext s; simp
  refine ⟨by rw [e2]; exact hint.neg, ?_⟩
  rw [X0V.tr_add, Pi.add_apply, LcV_tr f ht, heq, intervalIntegral.integral_neg, sub_eq_add_neg]

/-- Probe: for each weight `0 < ν < 3π^2/4` (class `NuOK`), every `w ∈ X_0(ν)` and every `t ≥ 0`,
the integrand of the mild equation is integrable on `[0,t]`, so the uniqueness clause of
`H6iiiAtV` is about the genuine Bochner integral, not a junk value. -/
theorem probe_mild_integrableV {w : ℝ → L2} (hw : InX0 ν w) {t : ℝ} (ht : 0 ≤ t) :
    IntervalIntegrable (fun s => Tsg (t - s) (wdxw (w s))) volume 0 t := by
  have hmem : (fun s => w (max s 0)) ∈ X0subV ν :=
    ⟨InX0_congr hw fun s hs => by show w s = w (max s 0); rw [max_eq_left hs],
      fun s => by show w (max s 0) = w (max (max s 0) 0); rw [max_eq_left (le_max_right s 0)]⟩
  have h := (mild_of_eqV 0 (X0V.mk _ hmem) ht).1
  refine h.congr (fun s hs => ?_)
  rw [uIoc_of_le ht] at hs
  show Tsg (t - s) (wdxw (w (max s 0))) = Tsg (t - s) (wdxw (w s))
  rw [max_eq_left hs.1.le]

/-- H6(iii) (companion v2b, Proposition 4.1) for the weight `ν`, with
`r₀ = analyticRadius (3K) (3K) = 1/(72 K^2)` and `R₀ = quadraticSolutionRadius (3K) = 1/(12 K)`. -/
theorem H6iiiAtV_holds :
    H6iiiAtV ν (analyticRadius (3 * KV ν) (3 * KV ν)) (quadraticSolutionRadius (3 * KV ν)) := by
  have hK := KV_pos ν
  have hν0 : 0 ≤ ν := nu_nonneg
  refine ⟨analyticRadius_pos (qb_cV (ν := ν)), by unfold quadraticSolutionRadius; exact inv_pos.mpr (by linarith),
    fun f hfr hfH => ?_⟩
  have hf : ‖f‖ < analyticRadius (3 * KV ν) (3 * KV ν) := (norm_le_normH f).trans_lt hfH
  set U := quadraticSolution (LcV ν) (QcV ν) f
  set S : ℕ → X0V ν := fun N => quadraticSolution (LhTV ν N) (QhTV ν N) f
  have hS : ∀ (N : ℕ) (hN : 0 < N) (t : ℝ), 0 ≤ t → uW hN f t = (S N).tr t :=
    fun N hN t ht => uW_eq_seriesV hN hf ht
  have hSt : ∀ N : ℕ, 1 ≤ N → ∀ t : ℝ, 0 ≤ t → uWt N f t = (S N).tr t := by
    intro N hN t ht; rw [uWt_pos hN]; exact hS N hN t ht
  have hconvE : Tendsto S atTop (𝓝 U) := sol_tendstoV hf
  have hconv : ∀ t, 0 ≤ t → Tendsto (fun N => uWt N f t) atTop (𝓝 (U.tr t)) := by
    intro t ht
    have h1 : Tendsto (fun N => (S N).tr t) atTop (𝓝 (U.tr t)) :=
      ((evV ν t).continuous.tendsto _).comp hconvE
    refine h1.congr' ?_
    filter_upwards [eventually_ge_atTop 1] with N hN
    rw [hSt N hN t ht]
  have hU : ∀ t, 0 ≤ t → Ucal f t = U.tr t := by
    intro t ht
    have hex : ∃ g, Tendsto (fun N => uWt N f t) atTop (𝓝 g) := ⟨_, hconv t ht⟩
    rw [Ucal, dif_pos hex]
    exact tendsto_nhds_unique hex.choose_spec (hconv t ht)
  have heqU := quadraticSolution_equation qb_cV hf
  have hdiff : ∀ N : ℕ, 1 ≤ N → ∀ t : ℝ, 0 ≤ t → uWt N f t - Ucal f t = (S N - U).tr t := by
    intro N hN t ht; rw [hSt N hN t ht, hU t ht, X0V.tr_sub, Pi.sub_apply]
  have hnorm : Tendsto (fun N => ‖S N - U‖) atTop (𝓝 0) := tendsto_iff_norm_sub_tendsto_zero.mp hconvE
  refine ⟨fun N hN => ⟨uW_specV hN hf, fun u hu t ht => isWSol_unique hN hu (uW_specV hN hf) t ht,
    InX0_congr (S N).mem.1 fun t ht => (hS N hN t ht).symm, ?_⟩, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · -- (a) the energy bound
    rw [energy_congr (fun t ht => hS N hN t ht), ← X0V.norm_def]
    exact quadraticSolution_mem_closedBall (qb_hV N) hf
  · -- (b) `𝒰(f) ∈ X_0`
    exact InX0_congr U.mem.1 fun t ht => (hU t ht).symm
  · -- (b) energy-norm convergence
    refine hnorm.congr' ?_
    filter_upwards [eventually_ge_atTop 1] with N hN
    rw [X0V.norm_def]
    exact energy_congr fun t ht => (hdiff N hN t ht).symm
  · -- (b) uniform convergence in `L^2`
    intro ε hε
    obtain ⟨N₀, hN₀⟩ := Metric.tendsto_atTop.mp hconvE ε hε
    refine ⟨max N₀ 1, fun N hN t ht => ?_⟩
    rw [hdiff N (le_of_max_le_right hN) t ht]
    have h1 := (S N - U).normH_le hν0 ht
    have h2 := hN₀ N (le_of_max_le_left hN)
    rw [dist_eq_norm] at h2
    exact ((norm_le_normH _).trans h1).trans_lt h2
  · -- (c) realness
    intro t ht
    have hreal : ∀ N, 1 ≤ N → IsRealL2 (uWt N f t) := fun N hN => by
      rw [uWt_pos hN]; exact isWSol_real hN hfr (uW_specV hN hf) t ht
    rw [hU t ht]
    exact isClosed_real.mem_of_tendsto (hconv t ht) (eventually_atTop.mpr ⟨1, hreal⟩)
  · -- (c) the energy bound
    rw [energy_congr (fun t ht => hU t ht), ← X0V.norm_def]
    exact quadraticSolution_mem_closedBall qb_cV hf
  · -- (c) the mild equation
    intro t ht
    obtain ⟨hint, hmild⟩ := mild_of_eqV f U ht
    have hEq : ∀ s ∈ uIcc (0:ℝ) t, Tsg (t - s) (wdxw (Ucal f s)) = Tsg (t - s) (wdxw (U.tr s)) := by
      intro s hs
      rw [uIcc_of_le ht] at hs
      rw [hU s hs.1]
    refine ⟨hint.congr (fun s hs => (hEq s (uIoc_subset_uIcc hs)).symm), ?_⟩
    rw [hU t ht, intervalIntegral.integral_congr hEq, ← hmild, ← heqU]
  · -- (c) uniqueness in the ball
    intro w hw hwE hwm t ht
    have hmem : (fun s => w (max s 0)) ∈ X0subV ν :=
      ⟨InX0_congr hw fun s hs => by show w s = w (max s 0); rw [max_eq_left hs],
        fun s => by show w (max s 0) = w (max (max s 0) 0); rw [max_eq_left (le_max_right s 0)]⟩
    set W := X0V.mk _ hmem
    have hWtr : ∀ s, 0 ≤ s → W.tr s = w s := fun s hs => by
      simp only [W, X0V.tr_mk]; rw [max_eq_left hs]
    have hWn : ‖W‖ ≤ quadraticSolutionRadius (3 * KV ν) := by
      rw [X0V.norm_def, energy_congr (fun s hs => hWtr s hs)]; exact hwE
    have hWeq : W = LcV ν f + QcV ν W W := by
      apply X0V.ext; intro s hs
      calc W.tr s = w s := hWtr s hs
        _ = Tsg s f - ∫ r in (0:ℝ)..s, Tsg (s - r) (wdxw (w r)) := hwm s hs
        _ = Tsg s f - ∫ r in (0:ℝ)..s, Tsg (s - r) (wdxw (W.tr r)) := by
            congr 1; apply intervalIntegral.integral_congr; intro r hr
            rw [uIcc_of_le hs] at hr
            show Tsg (s - r) (wdxw (w r)) = Tsg (s - r) (wdxw (W.tr r))
            rw [hWtr r hr.1]
        _ = (LcV ν f + QcV ν W W).tr s := (mild_of_eqV f W hs).2.symm
    have hWU := quadraticSolution_unique qb_cV hf hWn hWeq
    rw [← hWtr t ht, hWU, hU t ht]

end S

/-- H6(iii) (companion v2b, Proposition 4.1) holds for every weight `0 < ν < 3π^2/4`.
No premise is used (in particular not P1). -/
theorem H6iiiV_holds : H6iiiV := by
  intro ν hν0 hνl
  have : NuOK ν := ⟨hν0, hνl⟩
  exact ⟨_, _, H6iiiAtV_holds⟩

theorem one_lt_lam : (1:ℝ) < 3 * Real.pi ^ 2 / 4 := by nlinarith [pi_sq_gt_nine]

/-- The new form implies the earlier form `CompanionB.H6iii` (take `ν = 1`). -/
theorem H6iii_of_V (h : H6iiiV) : H6iii := by
  obtain ⟨r₀, R₀, hr₀, hR₀, hf⟩ := h 1 one_pos one_lt_lam
  refine ⟨r₀, R₀, 1, hr₀, hR₀, one_pos, fun f hfr hfH => ?_⟩
  obtain ⟨-, hX0, -, hunif, hreal, hE, hmild, huniq⟩ := hf f hfr hfH
  refine ⟨fun t ht => ?_, hX0, hreal, hE, hmild, huniq⟩
  rw [Metric.tendsto_atTop]
  intro ε hε
  obtain ⟨N₀, hN₀⟩ := hunif ε hε
  exact ⟨N₀, fun N hN => by rw [dist_eq_norm]; exact hN₀ N hN t ht⟩

/-- The constants: `K = KV ν = 1` for `0 < ν ≤ 2`, so `r₀ = 1/72` and `R₀ = 1/12` there. -/
theorem KV_eq_one {ν : ℝ} (hν : ν ≤ 2) : KV ν = 1 := by
  unfold KV gapV
  apply max_eq_left
  have hp : 9 < Real.pi ^ 2 := pi_sq_gt_nine
  have hp0 : 0 < Real.pi ^ 2 := by positivity
  have h1 : 4 * ν / Real.pi ^ 2 ≤ 8 / 9 := by
    rw [div_le_iff₀ hp0]; nlinarith
  have h2 : 0 < 3 - 4 * ν / Real.pi ^ 2 := by linarith
  rw [div_le_one h2]; linarith

end

end CompanionB


==> anc/lean/CompanionB/NuKato.lean <==
import CompanionB.NuLinear
import CompanionB.DuhamelConv

/-! M10: the Minkowski-type bound for the Kato part of a Duhamel integral with weight `ν`
(the lemma `CompanionB.kato_conv`, weight `1`, with the weight made a parameter). -/

set_option autoImplicit false

namespace CompanionB

open MeasureTheory Set Filter CompanionPilot SLean SLean.Bridge
open scoped Topology ComplexConjugate Interval

noncomputable section

/-- Minkowski-type bound for the Kato part of a Duhamel integral, weight `ν`: if
`φ(t) ≤ e^{2νt} (∫_0^t ‖Ψ(t-s, F(s))‖ ds)^2`, then
`∫_0^∞ φ ≤ (∫_0^∞ e^{νs} ‖F‖) (∫_0^∞ e^{νs} β(F)^2/‖F‖)`, where
`∫_0^∞ e^{2ντ}‖Ψ(τ,y)‖^2 dτ ≤ β(y)^2`. -/
theorem kato_convV (ν : ℝ) {Ψ : ℝ → L2 → L2} (hΨ : Continuous fun p : ℝ × L2 => Ψ p.1 p.2)
    (hΨ0 : ∀ τ, Ψ τ 0 = 0) {β : L2 → ℝ}
    (hK : ∀ y, Integrable (fun τ => Real.exp (2 * ν * τ) * ‖Ψ τ y‖ ^ 2) μT ∧
      ∫ τ in Ioi (0:ℝ), Real.exp (2 * ν * τ) * ‖Ψ τ y‖ ^ 2 ≤ β y ^ 2)
    {F : ℝ → L2} (hF : AEStronglyMeasurable F μT)
    (hA : Integrable (fun s => Real.exp (ν * s) * ‖F s‖) μT)
    (hB : Integrable (fun s => Real.exp (ν * s) * β (F s) ^ 2 / ‖F s‖) μT)
    {φ : ℝ → ℝ} (hφi : Integrable φ μT)
    (hφ : ∀ᵐ t ∂μT, φ t ≤ Real.exp (2 * ν * t) * (∫ s in (0:ℝ)..t, ‖Ψ (t - s) (F s)‖) ^ 2) :
    ∫ t in Ioi (0:ℝ), φ t ≤
      (∫ s in Ioi (0:ℝ), Real.exp (ν * s) * ‖F s‖) *
        ∫ s in Ioi (0:ℝ), Real.exp (ν * s) * β (F s) ^ 2 / ‖F s‖ := by
  have hexpc : Continuous fun s : ℝ => Real.exp (ν * s) :=
    Real.continuous_exp.comp (continuous_const.mul continuous_id)
  set Ft : ℝ → L2 := (Ioi (0:ℝ)).indicator F
  have hFt : AEStronglyMeasurable Ft volume :=
    (aestronglyMeasurable_indicator_iff measurableSet_Ioi).mpr hF
  set A := ∫ s in Ioi (0:ℝ), Real.exp (ν * s) * ‖F s‖
  set B := ∫ s in Ioi (0:ℝ), Real.exp (ν * s) * β (F s) ^ 2 / ‖F s‖
  have hA0 : 0 ≤ A := integral_nonneg fun s => by positivity
  set X : ℝ → ℝ := fun s => Real.exp (ν * s) * ‖Ft s‖
  set g : ℝ → ℝ → ℝ := fun s τ => Real.exp (2 * ν * τ) * ‖Ψ τ (Ft s)‖ ^ 2
  set S : Set (ℝ × ℝ) := {p | 0 < p.2 ∧ p.2 < p.1}
  have hS : MeasurableSet S :=
    (measurableSet_lt measurable_const measurable_snd).inter (measurableSet_lt measurable_snd measurable_fst)
  set Φ : ℝ × ℝ → ℝ := S.indicator (fun p => Real.exp (2 * ν * p.2) / X p.2 * g p.2 (p.1 - p.2))
  have hΦ0 : ∀ p, 0 ≤ Φ p := fun p => by
    simp only [Φ]; by_cases hp : p ∈ S
    · rw [indicator_of_mem hp]; simp only [X, g]; positivity
    · rw [indicator_of_notMem hp]
  -- measurability
  have hXm : AEStronglyMeasurable X volume :=
    (hexpc.aestronglyMeasurable).mul hFt.norm
  have hpair : AEStronglyMeasurable (fun p : ℝ × ℝ => Ψ (p.1 - p.2) (Ft p.2)) (volume.prod volume) :=
    hΨ.comp_aestronglyMeasurable
      ((continuous_fst.sub continuous_snd).aestronglyMeasurable.prodMk hFt.comp_snd)
  have hΦm : AEStronglyMeasurable Φ (volume.prod volume) := by
    refine AEStronglyMeasurable.indicator ?_ hS
    have h1 : AEStronglyMeasurable (fun p : ℝ × ℝ => Real.exp (2 * ν * p.2) / X p.2)
        (volume.prod volume) :=
      ((Real.continuous_exp.comp (continuous_const.mul continuous_snd)).aestronglyMeasurable.aemeasurable.div
        hXm.comp_snd.aemeasurable).aestronglyMeasurable
    exact h1.mul ((Real.continuous_exp.comp (continuous_const.mul
      (continuous_fst.sub continuous_snd))).aestronglyMeasurable.mul (hpair.norm.pow 2))
  -- the slices in `t`
  have hslice : ∀ s, 0 < s → (fun t => Φ (t, s)) =
      fun t => Real.exp (2 * ν * s) / X s * (Ioi (0:ℝ)).indicator (g s) (t - s) := by
    intro s hs; funext t
    simp only [Φ, S]
    by_cases hst : s < t
    · rw [indicator_of_mem (show (t, s) ∈ {p : ℝ × ℝ | 0 < p.2 ∧ p.2 < p.1} from ⟨hs, hst⟩),
        indicator_of_mem (show t - s ∈ Ioi (0:ℝ) by simp; linarith)]
    · rw [indicator_of_notMem (show (t, s) ∉ {p : ℝ × ℝ | 0 < p.2 ∧ p.2 < p.1} from fun h => hst h.2),
        indicator_of_notMem (show t - s ∉ Ioi (0:ℝ) by simp; linarith), mul_zero]
  have hslice0 : ∀ s, s ≤ 0 → (fun t => Φ (t, s)) = fun _ => 0 := by
    intro s hs; funext t
    simp only [Φ, S]
    rw [indicator_of_notMem (show (t, s) ∉ {p : ℝ × ℝ | 0 < p.2 ∧ p.2 < p.1} from fun h => by
      linarith [h.1])]
  have hgi : ∀ s, Integrable ((Ioi (0:ℝ)).indicator (g s)) volume := fun s =>
    (integrable_indicator_iff measurableSet_Ioi).mpr (hK (Ft s)).1
  have hgint : ∀ s, ∫ τ, (Ioi (0:ℝ)).indicator (g s) τ ≤ β (Ft s) ^ 2 := fun s => by
    rw [integral_indicator measurableSet_Ioi]; exact (hK (Ft s)).2
  have hsliceInt : ∀ s, ∫ t, Φ (t, s) ≤ (Ioi (0:ℝ)).indicator
      (fun s => Real.exp (ν * s) * β (F s) ^ 2 / ‖F s‖) s := by
    intro s
    by_cases hs : 0 < s
    · rw [hslice s hs, integral_const_mul, integral_sub_right_eq_self (fun τ => (Ioi (0:ℝ)).indicator (g s) τ) s,
        indicator_of_mem (show s ∈ Ioi (0:ℝ) from hs)]
      have hFs : Ft s = F s := indicator_of_mem (show s ∈ Ioi (0:ℝ) from hs) F
      have hc0 : 0 ≤ Real.exp (2 * ν * s) / X s := by simp only [X]; positivity
      calc Real.exp (2 * ν * s) / X s * ∫ τ, (Ioi (0:ℝ)).indicator (g s) τ ≤
            Real.exp (2 * ν * s) / X s * β (Ft s) ^ 2 := mul_le_mul_of_nonneg_left (hgint s) hc0
        _ = Real.exp (ν * s) * β (F s) ^ 2 / ‖F s‖ := by
            simp only [X, hFs]
            rcases (norm_nonneg (F s)).eq_or_lt with h0 | hpos
            · rw [← h0]; simp
            · have he : Real.exp (2 * ν * s) = Real.exp (ν * s) * Real.exp (ν * s) := by
                rw [← Real.exp_add]; ring_nf
              rw [he]; field_simp
    · rw [hslice0 s (not_lt.mp hs), integral_zero, indicator_of_notMem (show s ∉ Ioi (0:ℝ) from hs)]
  have hBi : Integrable ((Ioi (0:ℝ)).indicator (fun s => Real.exp (ν * s) * β (F s) ^ 2 / ‖F s‖)) volume :=
    (integrable_indicator_iff measurableSet_Ioi).mpr hB
  have hΦint : Integrable Φ (volume.prod volume) := by
    refine (integrable_prod_iff' hΦm).mpr ⟨Eventually.of_forall fun s => ?_, ?_⟩
    · by_cases hs : 0 < s
      · rw [hslice s hs]
        exact ((hgi s).comp_sub_right s).const_mul _
      · rw [hslice0 s (not_lt.mp hs)]; exact integrable_zero _ _ _
    · refine Integrable.mono' hBi (hΦm.norm.prod_swap.integral_prod_right') ?_
      refine Eventually.of_forall fun s => ?_
      rw [Real.norm_eq_abs, abs_of_nonneg (integral_nonneg fun t => norm_nonneg _)]
      have : ∫ t, ‖Φ (t, s)‖ = ∫ t, Φ (t, s) := by
        congr 1; funext t; rw [Real.norm_eq_abs, abs_of_nonneg (hΦ0 _)]
      rw [this]; exact hsliceInt s
  -- pointwise Cauchy–Schwarz for a.e. `t`
  have hpw : ∀ᵐ t ∂μT, φ t ≤ A * ∫ s, Φ (t, s) := by
    have h1 : ∀ᵐ t ∂μT, Integrable (fun s => Φ (t, s)) volume := ae_restrict_of_ae hΦint.prod_right_ae
    have h2 : ∀ᵐ s : ℝ, s ≠ 0 := by
      rw [ae_iff]
      have : {a : ℝ | ¬a ≠ 0} = {0} := by ext a; simp
      rw [this, measure_singleton]
    filter_upwards [hφ, h1, ae_restrict_mem measurableSet_Ioi] with t hφt hint ht
    have ht0 : 0 ≤ t := le_of_lt ht
    set u : ℝ → ℝ := fun s => Real.exp (ν * t) * ‖Ψ (t - s) (Ft s)‖
    have hu0 : ∀ s, 0 ≤ u s := fun s => by positivity
    have hX0 : ∀ s, 0 ≤ X s := fun s => by positivity
    have huX : ∀ s, X s = 0 → u s = 0 := by
      intro s hs
      have : Ft s = 0 := by
        have h := (mul_eq_zero.mp hs).resolve_left (Real.exp_pos (ν * s)).ne'
        exact norm_eq_zero.mp h
      simp only [u, this, hΨ0, norm_zero, mul_zero]
    have hq_eq : ∀ s ∈ Ioo (0:ℝ) t, u s ^ 2 / X s = Φ (t, s) := by
      intro s hs
      simp only [Φ, S, u, g]
      rw [indicator_of_mem (show (t, s) ∈ {p : ℝ × ℝ | 0 < p.2 ∧ p.2 < p.1} from ⟨hs.1, hs.2⟩)]
      have he : Real.exp (ν * t) ^ 2 = Real.exp (2 * ν * s) * Real.exp (2 * ν * (t - s)) := by
        rw [sq, ← Real.exp_add, ← Real.exp_add]; ring_nf
      rw [mul_pow, he]; ring
    have hXi : IntervalIntegrable X volume 0 t := by
      refine (intervalIntegrable_iff_integrableOn_Ioc_of_le ht0).mpr ?_
      refine ((show IntegrableOn (fun s => Real.exp (ν * s) * ‖F s‖) (Ioi (0:ℝ)) volume from hA).mono_set
        Ioc_subset_Ioi_self).congr_fun (fun s hs => ?_) measurableSet_Ioc
      simp only [X, Ft, indicator_of_mem (show s ∈ Ioi (0:ℝ) from hs.1)]
    have hqi : IntervalIntegrable (fun s => u s ^ 2 / X s) volume 0 t := by
      refine (intervalIntegrable_iff_integrableOn_Ioo_of_le ht0).mpr ?_
      exact (hint.integrableOn (s := Ioo 0 t)).congr_fun (fun s hs => (hq_eq s hs).symm) measurableSet_Ioo
    have hum : AEStronglyMeasurable u (volume.restrict (Ι (0:ℝ) t)) := by
      have : AEStronglyMeasurable (fun s => Ψ (t - s) (Ft s)) volume :=
        hΨ.comp_aestronglyMeasurable ((continuous_const.sub continuous_id).aestronglyMeasurable.prodMk hFt)
      exact (aestronglyMeasurable_const.mul this.norm).restrict
    have hui : IntervalIntegrable u volume 0 t := by
      have hb : IntervalIntegrable (fun s => (X s + u s ^ 2 / X s) / 2) volume 0 t :=
        (hXi.add hqi).div_const 2
      refine (intervalIntegrable_iff.mpr ?_)
      refine Integrable.mono' (intervalIntegrable_iff.mp hb) hum (Eventually.of_forall fun s => ?_)
      rw [Real.norm_eq_abs, abs_of_nonneg (hu0 s)]
      rcases (hX0 s).eq_or_lt with h0 | hpos
      · rw [huX s h0.symm, ← h0]; simp
      · have h1 : 0 ≤ (X s - u s) ^ 2 / X s := by positivity
        have e : (X s - u s) ^ 2 / X s = X s + u s ^ 2 / X s - 2 * u s := by field_simp; ring
        linarith
    have hcs := cs_weighted ht0 hu0 hX0 huX hui hXi hqi
    -- identify the pieces
    have hL : Real.exp (2 * ν * t) * (∫ s in (0:ℝ)..t, ‖Ψ (t - s) (F s)‖) ^ 2 =
        (∫ s in (0:ℝ)..t, u s) ^ 2 := by
      have e1 : ∫ s in (0:ℝ)..t, ‖Ψ (t - s) (F s)‖ = ∫ s in (0:ℝ)..t, ‖Ψ (t - s) (Ft s)‖ := by
        apply intervalIntegral.integral_congr_ae
        filter_upwards [h2] with s hs hsI
        rw [uIoc_of_le ht0] at hsI
        simp only [Ft, indicator_of_mem (show s ∈ Ioi (0:ℝ) from hsI.1)]
      rw [e1, intervalIntegral.integral_const_mul, mul_pow]
      congr 1
      rw [sq, ← Real.exp_add]; ring_nf
    have hXA : ∫ s in (0:ℝ)..t, X s ≤ A := by
      rw [intervalIntegral.integral_of_le ht0]
      calc ∫ s in Ioc 0 t, X s = ∫ s in Ioc 0 t, Real.exp (ν * s) * ‖F s‖ := by
            apply setIntegral_congr_fun measurableSet_Ioc
            intro s hs; simp only [X, Ft, indicator_of_mem (show s ∈ Ioi (0:ℝ) from hs.1)]
        _ ≤ A := setIntegral_mono_set hA (Eventually.of_forall fun s => by positivity)
            (Ioc_subset_Ioi_self).eventuallyLE
    have hqΦ : ∫ s in (0:ℝ)..t, u s ^ 2 / X s = ∫ s, Φ (t, s) := by
      rw [intervalIntegral.integral_of_le ht0, integral_Ioc_eq_integral_Ioo,
        ← integral_indicator measurableSet_Ioo]
      apply integral_congr_ae
      filter_upwards [h2, (show ∀ᵐ s : ℝ, s ≠ t by
        rw [ae_iff]
        have : {a : ℝ | ¬a ≠ t} = {t} := by ext a; simp
        rw [this, measure_singleton])] with s hs0 hst
      by_cases hsI : s ∈ Ioo (0:ℝ) t
      · rw [indicator_of_mem hsI]; exact hq_eq s hsI
      · rw [indicator_of_notMem hsI]
        simp only [Φ, S]
        rw [indicator_of_notMem]
        intro h; exact hsI ⟨h.1, h.2⟩
    calc φ t ≤ Real.exp (2 * ν * t) * (∫ s in (0:ℝ)..t, ‖Ψ (t - s) (F s)‖) ^ 2 := hφt
      _ = (∫ s in (0:ℝ)..t, u s) ^ 2 := hL
      _ ≤ (∫ s in (0:ℝ)..t, X s) * ∫ s in (0:ℝ)..t, u s ^ 2 / X s := hcs
      _ ≤ A * ∫ s, Φ (t, s) := by
          rw [hqΦ]
          exact mul_le_mul_of_nonneg_right hXA (integral_nonneg fun s => hΦ0 _)
  -- integrate and swap
  have hRint : Integrable (fun t => A * ∫ s, Φ (t, s)) volume := hΦint.integral_prod_left.const_mul A
  calc ∫ t in Ioi (0:ℝ), φ t ≤ ∫ t in Ioi (0:ℝ), A * ∫ s, Φ (t, s) :=
        integral_mono_ae hφi hRint.integrableOn hpw
    _ ≤ ∫ t, A * ∫ s, Φ (t, s) :=
        integral_Ioi_le_integral hRint fun t => mul_nonneg hA0 (integral_nonneg fun s => hΦ0 _)
    _ = A * ∫ t, ∫ s, Φ (t, s) := integral_const_mul _ _
    _ = A * ∫ s, ∫ t, Φ (t, s) := by
        congr 1
        exact integral_integral_swap (f := fun t s => Φ (t, s)) hΦint
    _ ≤ A * ∫ s, (Ioi (0:ℝ)).indicator (fun s => Real.exp (ν * s) * β (F s) ^ 2 / ‖F s‖) s := by
        refine mul_le_mul_of_nonneg_left (integral_mono_of_nonneg
          (Eventually.of_forall fun s => integral_nonneg fun t => hΦ0 _) hBi
          (Eventually.of_forall hsliceInt)) hA0
    _ = A * B := by rw [integral_indicator measurableSet_Ioi]

end

end CompanionB


==> anc/lean/CompanionB/NuLinear.lean <==
import CompanionB.NuDuh
import CompanionB.LinearConv

/-! M10, step S14 for every admissible weight: `E_ν(T_h(·)Π_h f - T(·) f) → 0`, so
`L f = T(·) f` is a bounded operator `L^2 → X0V ν` (the file `CompanionB.LinearConv`, weight `1`
and tail weight `3/2`, with the weights `ν` and `ν' = nuP ν`). -/

set_option autoImplicit false

namespace CompanionB

open MeasureTheory Set Filter CompanionPilot SLean SLean.Bridge
open scoped Topology ComplexConjugate Interval

noncomputable section

/-- `B(ν) = max 1 (1/(2(ν' - ν)))`, the Kato constant of the tail weight. -/
def BL (ν : ℝ) : ℝ := max 1 (1 / (2 * (nuP ν - ν)))

/-- The constant of the S14 difference bound. -/
def CL (ν : ℝ) : ℝ := 6 * KV ν + 16 + 5 * BL ν

section W
variable {ν : ℝ} [hν : NuOK ν]
include hν

omit hν in
theorem one_le_BL : 1 ≤ BL ν := le_max_left _ _

theorem CL_pos : 0 < CL ν := by
  unfold CL; have := KV_pos ν; have := one_le_BL (ν := ν); linarith

/-- Uniform tail control: `e^{ν't} ‖T_h(t)Π_h z - T_{h'}(t)Π_{h'} z‖ ≤ ε` for all `t ≥ 0` and
all large meshes. -/
theorem flow_cauchy_weightedV (z : L2) {ε : ℝ} (hε : 0 < ε) :
    ∃ N₀ : ℕ, ∀ (N M : ℕ) (hN : 0 < N) (hM : 0 < M), N₀ ≤ N → N₀ ≤ M → ∀ t, 0 ≤ t →
      Real.exp (nuP ν * t) * ‖UW hN t z - UW hM t z‖ ≤ ε := by
  set w := nuP ν
  set lam := 3 * Real.pi ^ 2 / 4
  set gp := lam - w
  have hgp : 0 < gp := by have := nuP_lt (ν := ν); simp only [gp, lam, w]; linarith
  have hw0 : 0 ≤ w := nuP_nonneg
  set K := 2 * Real.sqrt 2 * ‖z‖ + 1
  have hK : 0 < K := by positivity
  obtain ⟨T₀, hT₀⟩ : ∃ T₀ : ℝ, 0 ≤ T₀ ∧ Real.exp (-gp * T₀) * K ≤ ε := by
    have hlim : Tendsto (fun T : ℝ => Real.exp (-gp * T) * K) atTop (𝓝 0) := by
      simpa using (Real.tendsto_exp_atBot.comp (tendsto_neg_mul_atBot hgp)).mul_const K
    obtain ⟨T, hT⟩ := ((hlim.eventually (gt_mem_nhds hε)).and (eventually_ge_atTop 0)).exists
    exact ⟨T, hT.2, hT.1.le⟩
  obtain ⟨N₀, hN₀⟩ := H6ii_conv hS3 z T₀ (show 0 < ε / (2 * Real.exp (w * T₀)) by positivity)
  refine ⟨N₀ + 1, fun N M hN hM hN1 hM1 t ht => ?_⟩
  by_cases htT : t ≤ T₀
  · have h1 := hN₀ N hN (by omega) t ⟨ht, htT⟩
    have h2 := hN₀ M hM (by omega) t ⟨ht, htT⟩
    have hd : ‖UW hN t z - UW hM t z‖ ≤ ε / Real.exp (w * T₀) := by
      calc ‖UW hN t z - UW hM t z‖ = ‖(UW hN t z - Tsg t z) - (UW hM t z - Tsg t z)‖ := by
            congr 1; abel
        _ ≤ ‖UW hN t z - Tsg t z‖ + ‖UW hM t z - Tsg t z‖ := norm_sub_le _ _
        _ ≤ ε / (2 * Real.exp (w * T₀)) + ε / (2 * Real.exp (w * T₀)) := add_le_add h1.le h2.le
        _ = ε / Real.exp (w * T₀) := by field_simp; ring
    have he : Real.exp (w * t) ≤ Real.exp (w * T₀) :=
      Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_left htT hw0)
    calc Real.exp (w * t) * ‖UW hN t z - UW hM t z‖ ≤
          Real.exp (w * T₀) * (ε / Real.exp (w * T₀)) :=
          mul_le_mul he hd (norm_nonneg _) (Real.exp_pos _).le
      _ = ε := by field_simp
  · push Not at htT
    have h1 := norm_UW_decay hN ht z
    have h2 := norm_UW_decay hM ht z
    have hdec : Real.exp (w * t) * Real.exp (-lam * t) ≤ Real.exp (-gp * T₀) := by
      rw [← Real.exp_add]; apply Real.exp_le_exp.mpr
      have : gp * T₀ ≤ gp * t := mul_le_mul_of_nonneg_left htT.le hgp.le
      have e : w * t + -lam * t = -(gp * t) := by simp only [gp]; ring
      rw [e]; linarith
    have hsum : ‖UW hN t z - UW hM t z‖ ≤ 2 * (Real.sqrt 2 * Real.exp (-lam * t) * ‖z‖) := by
      calc _ ≤ ‖UW hN t z‖ + ‖UW hM t z‖ := norm_sub_le _ _
        _ ≤ _ := by linarith
    calc Real.exp (w * t) * ‖UW hN t z - UW hM t z‖ ≤
          Real.exp (w * t) * (2 * (Real.sqrt 2 * Real.exp (-lam * t) * ‖z‖)) :=
          mul_le_mul_of_nonneg_left hsum (Real.exp_pos _).le
      _ = (Real.exp (w * t) * Real.exp (-lam * t)) * (2 * Real.sqrt 2 * ‖z‖) := by ring
      _ ≤ Real.exp (-gp * T₀) * K := by
          apply mul_le_mul hdec (by linarith) (by positivity) (Real.exp_pos _).le
      _ ≤ ε := hT₀.2

theorem expW_UW_le {N : ℕ} (hN : 0 < N) {t : ℝ} (ht : 0 ≤ t) (z : L2) :
    Real.exp (nuP ν * t) * ‖UW hN t z‖ ≤ Real.sqrt 2 * ‖z‖ := by
  have h := norm_UW_decay hN ht z
  have hl := nuP_lt (ν := ν)
  have he : Real.exp (nuP ν * t) * Real.exp (-(3 * Real.pi ^ 2 / 4) * t) ≤ 1 := by
    rw [← Real.exp_add]; apply Real.exp_le_one_iff.mpr
    have : nuP ν * t ≤ (3 * Real.pi ^ 2 / 4) * t := mul_le_mul_of_nonneg_right hl.le ht
    linarith
  calc Real.exp (nuP ν * t) * ‖UW hN t z‖ ≤
        Real.exp (nuP ν * t) * (Real.sqrt 2 * Real.exp (-(3 * Real.pi ^ 2 / 4) * t) * ‖z‖) :=
        mul_le_mul_of_nonneg_left h (Real.exp_pos _).le
    _ = (Real.exp (nuP ν * t) * Real.exp (-(3 * Real.pi ^ 2 / 4) * t)) * (Real.sqrt 2 * ‖z‖) := by
        ring
    _ ≤ 1 * (Real.sqrt 2 * ‖z‖) := mul_le_mul_of_nonneg_right he (by positivity)
    _ = _ := one_mul _

/-- `∫_0^∞ e^{-2(ν'-ν)t} dt ≤ B(ν)`. -/
theorem integral_tail_le :
    Integrable (fun t => Real.exp (-(2 * (nuP ν - ν)) * t)) μT ∧
      ∫ t in Ioi (0:ℝ), Real.exp (-(2 * (nuP ν - ν)) * t) ≤ BL ν := by
  have hd : 0 < nuP ν - ν := by have := nuP_gt (ν := ν); linarith
  have ha : -(2 * (nuP ν - ν)) < 0 := by linarith
  refine ⟨integrableOn_exp_mul_Ioi ha 0, ?_⟩
  rw [integral_exp_mul_Ioi ha 0, mul_zero, Real.exp_zero]
  have e : -1 / -(2 * (nuP ν - ν)) = 1 / (2 * (nuP ν - ν)) := by rw [neg_div_neg_eq]
  rw [e]; exact le_max_right _ _

/-- The S14 estimate for data `G z`, weight `ν`. -/
theorem Lh_G_diffV {N M : ℕ} (hN : 0 < N) (hM : 0 < M) (z : L2) {ε : ℝ} (hε : 0 ≤ ε)
    (hd : ∀ t, 0 ≤ t → Real.exp (nuP ν * t) * ‖UW hN t z - UW hM t z‖ ≤ ε) :
    ‖LhLV hN (ν := ν) (G z) - LhLV hM (G z)‖ ≤ CL ν * ε + CL ν * ((1:ℝ) / N + 1 / M) * ‖z‖ := by
  set w := nuP ν
  set c : ℝ := 1 / N + 1 / M
  have hc0 : 0 ≤ c := by positivity
  have hνw : ν ≤ w := (nuP_gt (ν := ν)).le
  have hK := KV_pos ν
  have hB1 := one_le_BL (ν := ν)
  set RN := LhLV hN (ν := ν) (G z) - LhLV hN ((G - JW hN) z)
  set RM := LhLV hM (ν := ν) (G z) - LhLV hM ((G - JW hM) z)
  have hR : ∀ {K : ℕ} (hK : 0 < K), ∀ t, 0 ≤ t →
      (LhLV hK (ν := ν) (G z) - LhLV hK ((G - JW hK) z)).tr t = JW hK (UW hK t z) := by
    intro K hK t ht
    rw [X0V.tr_sub, Pi.sub_apply, LhLV_tr hK _ ht, LhLV_tr hK _ ht, ← map_sub,
      ContinuousLinearMap.sub_apply, sub_sub_cancel]
    exact UW_JW_comm hK t z
  have hsplit : LhLV hN (ν := ν) (G z) - LhLV hM (G z) =
      LhLV hN ((G - JW hN) z) - LhLV hM ((G - JW hM) z) + (RN - RM) := by
    simp only [RN, RM]; abel
  have hGJ : ∀ {K : ℕ} (hK : 0 < K) (v : L2), ‖(G - JW hK) v‖ ≤ 2 / K * ‖v‖ := by
    intro K hK v
    refine ((G - JW hK).le_opNorm v).trans (mul_le_mul_of_nonneg_right ?_ (norm_nonneg _))
    rw [norm_sub_rev]; exact JW_sub_G hK
  have h1 : ‖LhLV hN (ν := ν) ((G - JW hN) z)‖ ≤ 3 * KV ν * (2 / N * ‖z‖) :=
    (norm_LhV_le hN _).trans (mul_le_mul_of_nonneg_left (hGJ hN z) (by linarith))
  have h2 : ‖LhLV hM (ν := ν) ((G - JW hM) z)‖ ≤ 3 * KV ν * (2 / M * ‖z‖) :=
    (norm_LhV_le hM _).trans (mul_le_mul_of_nonneg_left (hGJ hM z) (by linarith))
  -- pointwise bounds for `RN - RM`
  have hpt : ∀ t, 0 ≤ t → Real.exp (w * t) * ‖(RN - RM).tr t‖ ≤ 8 * ε + 2 * c * (Real.sqrt 2 * ‖z‖) ∧
      Real.exp (w * t) * ‖dx ((RN - RM).tr t)‖ ≤ ε + 3 * c * (Real.sqrt 2 * ‖z‖) := by
    intro t ht
    set d := UW hN t z - UW hM t z
    set u := UW hM t z
    have he := (Real.exp_pos (w * t)).le
    have hdt := hd t ht
    have hwt := expW_UW_le (ν := ν) hM ht z
    have hRt : (RN - RM).tr t = JW hN d + ((JW hN u - G u) - (JW hM u - G u)) := by
      rw [X0V.tr_sub, Pi.sub_apply, hR hN t ht, hR hM t ht]
      have : UW hN t z = d + u := by simp [d, u]
      rw [this, map_add]; abel
    have hJw : ‖(JW hN u - G u) - (JW hM u - G u)‖ ≤ 2 * c * ‖u‖ := by
      have a1 : ‖JW hN u - G u‖ ≤ 2 / N * ‖u‖ := by
        have := hGJ hN u
        rwa [ContinuousLinearMap.sub_apply, norm_sub_rev] at this
      have a2 : ‖JW hM u - G u‖ ≤ 2 / M * ‖u‖ := by
        have := hGJ hM u
        rwa [ContinuousLinearMap.sub_apply, norm_sub_rev] at this
      calc _ ≤ ‖JW hN u - G u‖ + ‖JW hM u - G u‖ := norm_sub_le _ _
        _ ≤ 2 / N * ‖u‖ + 2 / M * ‖u‖ := add_le_add a1 a2
        _ = 2 * c * ‖u‖ := by simp only [c]; ring
    constructor
    · rw [hRt]
      have : ‖JW hN d + ((JW hN u - G u) - (JW hM u - G u))‖ ≤ 8 * ‖d‖ + 2 * c * ‖u‖ :=
        (norm_add_le _ _).trans (add_le_add (norm_JW_le hN d) hJw)
      calc _ ≤ Real.exp (w * t) * (8 * ‖d‖ + 2 * c * ‖u‖) := mul_le_mul_of_nonneg_left this he
        _ = 8 * (Real.exp (w * t) * ‖d‖) + 2 * c * (Real.exp (w * t) * ‖u‖) := by ring
        _ ≤ _ := add_le_add (by linarith) (mul_le_mul_of_nonneg_left hwt (by positivity))
    · have hH1 : IsH01 (JW hN d) := isH01_of_mem hN (JW_mem hN d)
      have hH2 : IsH01 (JW hN u - G u) := isH01_sub (isH01_of_mem hN (JW_mem hN u)) ⟨_, hasDx_G u⟩
      have hH3 : IsH01 (JW hM u - G u) := isH01_sub (isH01_of_mem hM (JW_mem hM u)) ⟨_, hasDx_G u⟩
      rw [hRt, dx_add hH1 (isH01_sub hH2 hH3), dx_sub hH2 hH3]
      have b1 := norm_dx_JW_le hN d
      have b2 := dx_JW_sub_G hN u
      have b3 := dx_JW_sub_G hM u
      rw [hm_eq] at b2 b3
      have : ‖dx (JW hN d) + (dx (JW hN u - G u) - dx (JW hM u - G u))‖ ≤ ‖d‖ + 3 * c * ‖u‖ := by
        calc _ ≤ ‖dx (JW hN d)‖ + (‖dx (JW hN u - G u)‖ + ‖dx (JW hM u - G u)‖) :=
              (norm_add_le _ _).trans (add_le_add le_rfl (norm_sub_le _ _))
          _ ≤ ‖d‖ + (3 * (1 / N) * ‖u‖ + 3 * (1 / M) * ‖u‖) := add_le_add b1 (add_le_add b2 b3)
          _ = _ := by simp only [c]; ring
      calc _ ≤ Real.exp (w * t) * (‖d‖ + 3 * c * ‖u‖) := mul_le_mul_of_nonneg_left this he
        _ = Real.exp (w * t) * ‖d‖ + 3 * c * (Real.exp (w * t) * ‖u‖) := by ring
        _ ≤ _ := add_le_add hdt (mul_le_mul_of_nonneg_left hwt (by positivity))
  have hs2 : Real.sqrt 2 * Real.sqrt 2 = 2 := Real.mul_self_sqrt (by norm_num)
  have hs2b : Real.sqrt 2 ≤ 3 / 2 := by rw [Real.sqrt_le_left (by norm_num)]; norm_num
  have hRA : ∀ t, 0 ≤ t → Real.exp (ν * t) * normH ((RN - RM).tr t) ≤ 12 * ε + 4 * c * ‖z‖ := by
    intro t ht
    have h := (hpt t ht).1
    have he : Real.exp (ν * t) ≤ Real.exp (w * t) :=
      Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_right hνw ht)
    calc Real.exp (ν * t) * normH ((RN - RM).tr t) ≤ Real.exp (ν * t) * (Real.sqrt 2 * ‖(RN - RM).tr t‖) :=
          mul_le_mul_of_nonneg_left (normH_le _) (Real.exp_pos _).le
      _ ≤ Real.sqrt 2 * (Real.exp (w * t) * ‖(RN - RM).tr t‖) := by
          rw [← mul_assoc, mul_comm (Real.exp (ν * t)), mul_assoc]
          exact mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_right he (norm_nonneg _)) (by positivity)
      _ ≤ Real.sqrt 2 * (8 * ε + 2 * c * (Real.sqrt 2 * ‖z‖)) := mul_le_mul_of_nonneg_left h (by positivity)
      _ = Real.sqrt 2 * 8 * ε + 2 * c * (Real.sqrt 2 * Real.sqrt 2) * ‖z‖ := by ring
      _ ≤ 12 * ε + 4 * c * ‖z‖ := by
          rw [hs2]; nlinarith [mul_le_mul_of_nonneg_right hs2b hε]
  set K' := ε + 3 * c * (Real.sqrt 2 * ‖z‖)
  have hK'0 : 0 ≤ K' := by positivity
  have hRB : ∫ t in Ioi (0:ℝ), Real.exp (2 * ν * t) * ‖dx ((RN - RM).tr t)‖ ^ 2 ≤ (K' * BL ν) ^ 2 := by
    obtain ⟨hint0, hI⟩ := integral_tail_le (ν := ν)
    have hint : Integrable (fun t => Real.exp (-(2 * (w - ν)) * t) * K' ^ 2) μT := hint0.mul_const _
    calc _ ≤ ∫ t in Ioi (0:ℝ), Real.exp (-(2 * (w - ν)) * t) * K' ^ 2 := by
          refine integral_mono_ae ((RN - RM).mem.1.2.2.2.2) hint ?_
          filter_upwards [ae_restrict_mem measurableSet_Ioi] with t ht
          have h := (hpt t (le_of_lt ht)).2
          have hsq := pow_le_pow_left₀ (mul_nonneg (Real.exp_pos _).le (norm_nonneg _)) h 2
          have e : Real.exp (2 * ν * t) * ‖dx ((RN - RM).tr t)‖ ^ 2 =
              Real.exp (-(2 * (w - ν)) * t) * (Real.exp (w * t) * ‖dx ((RN - RM).tr t)‖) ^ 2 := by
            rw [mul_pow, ← mul_assoc, sq (Real.exp (w * t)), ← Real.exp_add, ← Real.exp_add]
            ring_nf
          rw [e]; exact mul_le_mul_of_nonneg_left hsq (Real.exp_pos _).le
      _ = (∫ t in Ioi (0:ℝ), Real.exp (-(2 * (w - ν)) * t)) * K' ^ 2 := integral_mul_const _ _
      _ ≤ BL ν * K' ^ 2 := mul_le_mul_of_nonneg_right hI (by positivity)
      _ ≤ (K' * BL ν) ^ 2 := by nlinarith [sq_nonneg K']
  have hRnorm := X0V.norm_le_of_bounds (RN - RM) hRA (mul_nonneg hK'0 (by linarith)) hRB
  rw [hsplit]
  have hK'b : K' ≤ ε + 5 * c * ‖z‖ := by
    simp only [K']; nlinarith [mul_le_mul_of_nonneg_left hs2b (mul_nonneg hc0 (norm_nonneg z))]
  have hKB : K' * BL ν ≤ BL ν * ε + 5 * BL ν * c * ‖z‖ := by
    have := mul_le_mul_of_nonneg_right hK'b (show 0 ≤ BL ν by linarith)
    nlinarith
  have hcz : 0 ≤ c * ‖z‖ := mul_nonneg hc0 (norm_nonneg z)
  calc _ ≤ ‖LhLV hN (ν := ν) ((G - JW hN) z) - LhLV hM ((G - JW hM) z)‖ + ‖RN - RM‖ := norm_add_le _ _
    _ ≤ (3 * KV ν * (2 / N * ‖z‖) + 3 * KV ν * (2 / M * ‖z‖)) +
          (12 * ε + 4 * c * ‖z‖ + K' * BL ν) :=
        add_le_add ((norm_sub_le _ _).trans (add_le_add h1 h2)) hRnorm
    _ ≤ _ := by
        have e1 : 3 * KV ν * (2 / N * ‖z‖) + 3 * KV ν * (2 / M * ‖z‖) =
            6 * KV ν * (((1:ℝ) / N + 1 / M) * ‖z‖) := by ring
        rw [e1]
        simp only [c] at hKB hcz ⊢
        unfold CL
        nlinarith [mul_nonneg hK.le hε, mul_nonneg (by linarith : (0:ℝ) ≤ BL ν) hε]

/-- S14 with weight `ν`: `N ↦ L_h f` is Cauchy in `X0V ν` for every `f ∈ L^2`. -/
theorem LhTV_cauchy (y : L2) {ε : ℝ} (hε : 0 < ε) :
    ∃ N₀ : ℕ, ∀ N M, N₀ ≤ N → N₀ ≤ M → ‖LhTV ν N y - LhTV ν M y‖ < ε := by
  have hK := KV_pos ν
  have hC := CL_pos (ν := ν)
  obtain ⟨x, hx⟩ := G2_denseRange.exists_dist_lt y (show 0 < ε / (18 * KV ν) from div_pos hε (by linarith))
  set z := G x
  have hz : ‖y - G z‖ < ε / (18 * KV ν) := by rw [← dist_eq_norm]; exact hx
  obtain ⟨N₁, hN₁⟩ := flow_cauchy_weightedV (ν := ν) z (show 0 < ε / (6 * CL ν) from div_pos hε (by linarith))
  obtain ⟨N₂, hN₂⟩ := exists_nat_gt (6 * CL ν * (‖z‖ + 1) / ε)
  refine ⟨N₁ + N₂ + 1, fun N M hN hM => ?_⟩
  have hN0 : 0 < N := by omega
  have hM0 : 0 < M := by omega
  rw [LhTV_pos hN0, LhTV_pos hM0]
  have e : LhLV hN0 (ν := ν) y - LhLV hM0 y =
      LhLV hN0 (y - G z) - LhLV hM0 (y - G z) + (LhLV hN0 (G z) - LhLV hM0 (G z)) := by
    rw [map_sub, map_sub]; abel
  have hd := Lh_G_diffV (ν := ν) hN0 hM0 z (le_of_lt (div_pos hε (by linarith)))
    (hN₁ N M hN0 hM0 (by omega) (by omega))
  have h1 : ‖LhLV hN0 (ν := ν) (y - G z) - LhLV hM0 (y - G z)‖ ≤ 6 * KV ν * ‖y - G z‖ := by
    calc _ ≤ ‖LhLV hN0 (ν := ν) (y - G z)‖ + ‖LhLV hM0 (ν := ν) (y - G z)‖ := norm_sub_le _ _
      _ ≤ 3 * KV ν * ‖y - G z‖ + 3 * KV ν * ‖y - G z‖ :=
          add_le_add (norm_LhV_le hN0 _) (norm_LhV_le hM0 _)
      _ = _ := by ring
  have h1' : 6 * KV ν * ‖y - G z‖ < ε / 3 := by
    have := mul_lt_mul_of_pos_left hz (show 0 < 6 * KV ν by linarith)
    have e2 : 6 * KV ν * (ε / (18 * KV ν)) = ε / 3 := by field_simp; ring
    linarith
  have hNr : (N₂ : ℝ) < N := by exact_mod_cast (show N₂ < N by omega)
  have hMr : (N₂ : ℝ) < M := by exact_mod_cast (show N₂ < M by omega)
  have hN2pos : (0:ℝ) < N₂ := lt_of_le_of_lt (by positivity) hN₂
  have hinv : (1:ℝ) / N + 1 / M ≤ 2 / N₂ := by
    have a : (1:ℝ) / N ≤ 1 / N₂ := one_div_le_one_div_of_le hN2pos hNr.le
    have b : (1:ℝ) / M ≤ 1 / N₂ := one_div_le_one_div_of_le hN2pos hMr.le
    have e2 : (2:ℝ) / N₂ = 1 / N₂ + 1 / N₂ := by ring
    linarith
  have h3 : CL ν * ((1:ℝ) / N + 1 / M) * ‖z‖ < ε / 3 := by
    have hz0 := norm_nonneg z
    calc CL ν * ((1:ℝ) / N + 1 / M) * ‖z‖ ≤ CL ν * (2 / N₂) * ‖z‖ := by gcongr
      _ = 2 * CL ν * ‖z‖ / N₂ := by ring
      _ < ε / 3 := by
          rw [div_lt_iff₀ hN2pos]
          rw [div_lt_iff₀ hε] at hN₂
          nlinarith
  have h4 : CL ν * (ε / (6 * CL ν)) = ε / 6 := by field_simp
  rw [e]
  calc _ ≤ ‖LhLV hN0 (ν := ν) (y - G z) - LhLV hM0 (y - G z)‖ + ‖LhLV hN0 (ν := ν) (G z) - LhLV hM0 (G z)‖ :=
        norm_add_le _ _
    _ < ε := by linarith

theorem LhTV_converges (y : L2) : ∃ L : X0V ν, Tendsto (fun N => LhTV ν N y) atTop (𝓝 L) :=
  cauchySeq_tendsto_of_complete (Metric.cauchySeq_iff.mpr fun ε hε => by
    obtain ⟨N₀, h⟩ := LhTV_cauchy (ν := ν) y hε
    exact ⟨N₀, fun m hm n hn => by rw [dist_eq_norm]; exact h m n hm hn⟩)

end W

/-- `L f = T(·) f` as a bounded operator `L^2 → X0V ν`: the energy-norm limit of `L_h`. -/
def LcV (ν : ℝ) [NuOK ν] : L2 →L[ℂ] X0V ν :=
  continuousLinearMapOfTendsto (LhTV ν) (tendsto_pi_nhds.mpr fun y => (LhTV_converges y).choose_spec)

section W2
variable {ν : ℝ} [hν : NuOK ν]
include hν

theorem LcV_tendsto (y : L2) : Tendsto (fun N => LhTV ν N y) atTop (𝓝 (LcV ν y)) :=
  (LhTV_converges y).choose_spec

theorem LhTV_tr {N : ℕ} (hN : 0 < N) (y : L2) {t : ℝ} (ht : 0 ≤ t) :
    (LhTV ν N y).tr t = UWt N t y := by
  rw [LhTV_pos hN, LhLV_tr hN y ht, UWt_pos hN]

/-- `(L f)(t) = T(t) f` for `t ≥ 0`. -/
theorem LcV_tr (y : L2) {t : ℝ} (ht : 0 ≤ t) : (LcV ν y).tr t = Tsg t y := by
  have h1 : Tendsto (fun N => (LhTV ν N y).tr t) atTop (𝓝 ((LcV ν y).tr t)) :=
    ((evV ν t).continuous.tendsto _).comp (LcV_tendsto y)
  have h2 : Tendsto (fun N => (LhTV ν N y).tr t) atTop (𝓝 (Tsg t y)) := by
    refine (Tsg_tendsto ht y).congr' ?_
    filter_upwards [eventually_ge_atTop 1] with N hN
    exact (LhTV_tr hN y ht).symm
  exact tendsto_nhds_unique h1 h2

theorem norm_LcV_le : ‖LcV ν‖ ≤ 3 * KV ν :=
  ContinuousLinearMap.opNorm_le_bound _ (by have := KV_pos ν; linarith) fun y =>
    le_of_tendsto (LcV_tendsto y).norm (Eventually.of_forall fun N =>
      ((LhTV ν N).le_opNorm y).trans (mul_le_mul_of_nonneg_right (norm_LhTV_le N) (norm_nonneg _)))

end W2

end

end CompanionB


==> anc/lean/CompanionB/NuQ.lean <==
import CompanionB.NuKato
import CompanionB.QLimit

/-! M10, step S15 for every admissible weight: `Q_h(a,b) → Q(a,b)` in `X0V ν`, the limit bilinear
map `Q = lim Q_h` with `‖Q‖ ≤ 3K`, and `Q(a,b)(t) = ∫_0^t T(t-s) F(a(s),b(s)) ds`
(the files `CompanionB.QConv` and `CompanionB.QLimit`, weight `1`, with the weight `ν`). -/

set_option autoImplicit false

namespace CompanionB

open MeasureTheory Set Filter CompanionPilot SLean SLean.Bridge
open scoped Topology ComplexConjugate Interval

noncomputable section

section Src0
variable {ν : ℝ}

/-- The strong source `F(a(s), b(s)) = -(1/2)(a b)'(s)`. -/
def FsrcV (a b : X0V ν) (s : ℝ) : L2 := Fg (dx (a.tr s)) (dx (b.tr s))

theorem FsrcV_meas (a b : X0V ν) : AEStronglyMeasurable (FsrcV a b) μT := by
  have ha : AEStronglyMeasurable (fun s => dx (a.tr s)) μT := a.mem.1.2.2.2.1
  have hb : AEStronglyMeasurable (fun s => dx (b.tr s)) μT := b.mem.1.2.2.2.1
  show AEStronglyMeasurable (fun s => Fg (dx (a.tr s)) (dx (b.tr s))) μT
  exact Continuous.comp_aestronglyMeasurable₂ (g := Fg) continuous_Fg ha hb

end Src0

section Src
variable {ν : ℝ} [hν : NuOK ν]
include hν

theorem FsrcV_int (a b : X0V ν) : Integrable (fun s => Real.exp (ν * s) * ‖FsrcV a b s‖) μT := by
  have hint := ((a.mem.1.2.2.2.2).add (b.mem.1.2.2.2.2)).div_const 2
  refine Integrable.mono' hint
    (((Real.continuous_exp.comp (continuous_const.mul continuous_id)).aestronglyMeasurable).mul
      (FsrcV_meas a b).norm) ?_
  filter_upwards [ae_restrict_mem measurableSet_Ioi] with s hs
  rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
  have h1 := norm_Fg_le (dx (a.tr s)) (dx (b.tr s))
  have hνs : 0 ≤ ν * s := mul_nonneg nu_nonneg (le_of_lt hs)
  have he : Real.exp (ν * s) ≤ Real.exp (2 * ν * s) := Real.exp_le_exp.mpr (by nlinarith)
  set x := ‖dx (a.tr s)‖
  set y := ‖dx (b.tr s)‖
  have hxy : x * y ≤ (x ^ 2 + y ^ 2) / 2 := by nlinarith [sq_nonneg (x - y)]
  have hx0 : 0 ≤ x * y := mul_nonneg (norm_nonneg _) (norm_nonneg _)
  calc Real.exp (ν * s) * ‖FsrcV a b s‖ ≤ Real.exp (2 * ν * s) * (x * y) :=
        mul_le_mul he h1 (norm_nonneg _) (Real.exp_pos _).le
    _ ≤ Real.exp (2 * ν * s) * ((x ^ 2 + y ^ 2) / 2) :=
        mul_le_mul_of_nonneg_left hxy (Real.exp_pos _).le
    _ = _ := by simp only [Pi.add_apply]; ring

theorem FsrcV_int_Ioc (a b : X0V ν) {t : ℝ} (ht : 0 ≤ t) :
    IntervalIntegrable (fun s => ‖FsrcV a b s‖) volume 0 t := by
  refine (intervalIntegrable_iff_integrableOn_Ioc_of_le ht).mpr ?_
  refine Integrable.mono' ((show IntegrableOn (fun s => Real.exp (ν * s) * ‖FsrcV a b s‖) (Ioi (0:ℝ))
    volume from FsrcV_int a b).mono_set Ioc_subset_Ioi_self) ((FsrcV_meas a b).norm.mono_measure
      (Measure.restrict_mono Ioc_subset_Ioi_self le_rfl)) ?_
  filter_upwards [ae_restrict_mem measurableSet_Ioc] with s hs
  rw [Real.norm_eq_abs, abs_of_nonneg (norm_nonneg _)]
  exact le_mul_of_one_le_left (norm_nonneg _) (Real.one_le_exp (mul_nonneg nu_nonneg hs.1.le))

end Src

section Mesh
variable {N : ℕ} (hN : 0 < N) {ν : ℝ} [hν : NuOK ν]
include hN hν

theorem strong_intV (a b : X0V ν) {t : ℝ} (ht : 0 ≤ t) :
    IntervalIntegrable (fun s => UW hN (t - s) (FsrcV a b s)) volume 0 t := by
  have hF := FsrcV_int_Ioc a b ht
  refine (intervalIntegrable_iff_integrableOn_Ioc_of_le ht).mpr ?_
  have hτ : AEStronglyMeasurable (fun s : ℝ => t - s) (volume.restrict (Ioc 0 t)) :=
    (continuous_const.sub continuous_id).aestronglyMeasurable
  have hFm : AEStronglyMeasurable (FsrcV a b) (volume.restrict (Ioc 0 t)) :=
    (FsrcV_meas a b).mono_measure (Measure.restrict_mono Ioc_subset_Ioi_self le_rfl)
  have hm : AEStronglyMeasurable (fun s => UW hN (t - s) (FsrcV a b s)) (volume.restrict (Ioc 0 t)) :=
    Continuous.comp_aestronglyMeasurable₂ (g := fun τ y => UW hN τ y) (UW_joint hN) hτ hFm
  refine Integrable.mono' (((intervalIntegrable_iff_integrableOn_Ioc_of_le ht).mp hF).const_mul
    (Real.sqrt 2)) hm ?_
  filter_upwards [ae_restrict_mem measurableSet_Ioc] with s hs
  exact UW_bound hN (by linarith [hs.2]) _

theorem Dh_eq_srcV (a b : X0V ν) :
    ∀ᵐ s ∂μT, Dh hN (a.tr s) (b.tr s) = PiW hN (FsrcV a b s) := by
  filter_upwards [a.mem.1.2.2.1, b.mem.1.2.2.1] with s ha hb
  exact Dh_eq_PiW_Fg hN (dx_spec ha) (dx_spec hb)

/-- The strong form: `Q_h(a,b)(t) = ∫_0^t T_h(t-s) Π_h F(a(s),b(s)) ds`. -/
theorem QhV_tr_strong (a b : X0V ν) {t : ℝ} (ht : 0 ≤ t) :
    (QhLV hN a b).tr t = ∫ s in (0:ℝ)..t, UW hN (t - s) (FsrcV a b s) := by
  rw [QhLV_apply, QhV_tr hN a b ht]
  apply intervalIntegral.integral_congr_ae
  have h := (ae_restrict_iff' measurableSet_Ioi).mp (Dh_eq_srcV hN a b)
  filter_upwards [h] with s hs hsI
  rw [uIoc_of_le ht] at hsI
  rw [hs hsI.1]; rfl

theorem QhV_tr_mem (a b : X0V ν) {t : ℝ} (ht : 0 ≤ t) : (QhLV hN a b).tr t ∈ Vh hN := by
  rw [QhLV_apply, QhV_tr hN a b ht]
  have := duh_mem hN (Submodule.zero_mem _) (src_continuousV hN a b) (fun _ => Dh_mem hN _ _) t
  simpa [duh] using this

theorem dx_QhV_tr (a b : X0V ν) {t : ℝ} (ht : 0 ≤ t) :
    dx ((QhLV hN a b).tr t) = ∫ s in (0:ℝ)..t, dVhL hN (UW hN (t - s) (FsrcV a b s)) := by
  rw [dx_of_mem hN (QhV_tr_mem hN a b ht), QhV_tr_strong hN a b ht]
  exact ((dVhL hN).intervalIntegral_comp_comm (strong_intV hN a b ht)).symm

end Mesh

/-! ### The difference of two meshes -/

section Two
variable {N M : ℕ} (hN : 0 < N) (hM : 0 < M) {ν : ℝ} [hν : NuOK ν]
include hN hM hν

theorem dLhV_tr (y : L2) {τ : ℝ} (hτ : 0 ≤ τ) :
    ((LhTV ν N - LhTV ν M) y).tr τ = UW hN τ y - UW hM τ y := by
  rw [ContinuousLinearMap.sub_apply, X0V.tr_sub, Pi.sub_apply, LhTV_tr hN y hτ, LhTV_tr hM y hτ,
    UWt_pos hN, UWt_pos hM]

theorem PsiV_eq_dx (y : L2) {τ : ℝ} (hτ : 0 ≤ τ) :
    Psi hN hM τ y = dx (((LhTV ν N - LhTV ν M) y).tr τ) := by
  have m1 : UW hN τ y ∈ Vh hN := TW_mem hN τ (PiW_mem hN y)
  have m2 : UW hM τ y ∈ Vh hM := TW_mem hM τ (PiW_mem hM y)
  rw [dLhV_tr hN hM y hτ, dx_sub (isH01_of_mem hN m1) (isH01_of_mem hM m2), dx_of_mem hN m1,
    dx_of_mem hM m2]
  rfl

theorem PsiV_kato (y : L2) :
    Integrable (fun τ => Real.exp (2 * ν * τ) * ‖Psi hN hM τ y‖ ^ 2) μT ∧
      ∫ τ in Ioi (0:ℝ), Real.exp (2 * ν * τ) * ‖Psi hN hM τ y‖ ^ 2 ≤
        ‖(LhTV ν N - LhTV ν M) y‖ ^ 2 := by
  set w := (LhTV ν N - LhTV ν M) y
  have hae : ∀ᵐ τ ∂μT, Real.exp (2 * ν * τ) * ‖dx (w.tr τ)‖ ^ 2 =
      Real.exp (2 * ν * τ) * ‖Psi hN hM τ y‖ ^ 2 := by
    filter_upwards [ae_restrict_mem measurableSet_Ioi] with τ hτ
    rw [PsiV_eq_dx hN hM (ν := ν) y (le_of_lt hτ)]
  refine ⟨w.mem.1.2.2.2.2.congr hae, ?_⟩
  rw [← integral_congr_ae hae]
  exact w.kato_integral_le

theorem dx_QdiffV (a b : X0V ν) {t : ℝ} (ht : 0 ≤ t) :
    ‖dx ((QhLV hN a b - QhLV hM a b).tr t)‖ ≤ ∫ s in (0:ℝ)..t, ‖Psi hN hM (t - s) (FsrcV a b s)‖ := by
  have hmN := QhV_tr_mem hN a b ht
  have hmM := QhV_tr_mem hM a b ht
  rw [X0V.tr_sub, Pi.sub_apply, dx_sub (isH01_of_mem hN hmN) (isH01_of_mem hM hmM),
    dx_QhV_tr hN a b ht, dx_QhV_tr hM a b ht,
    ← intervalIntegral.integral_sub
      ⟨(dVhL hN).integrable_comp (strong_intV hN a b ht).1, (dVhL hN).integrable_comp (strong_intV hN a b ht).2⟩
      ⟨(dVhL hM).integrable_comp (strong_intV hM a b ht).1, (dVhL hM).integrable_comp (strong_intV hM a b ht).2⟩]
  exact intervalIntegral.norm_integral_le_integral_norm ht

omit hN hM in
theorem norm_dLV_le (y : L2) : ‖(LhTV ν N - LhTV ν M) y‖ ≤ 6 * KV ν * ‖y‖ := by
  rw [ContinuousLinearMap.sub_apply]
  calc _ ≤ ‖LhTV ν N y‖ + ‖LhTV ν M y‖ := norm_sub_le _ _
    _ ≤ 3 * KV ν * ‖y‖ + 3 * KV ν * ‖y‖ := add_le_add
        (((LhTV ν N).le_opNorm y).trans (mul_le_mul_of_nonneg_right (norm_LhTV_le N) (norm_nonneg _)))
        (((LhTV ν M).le_opNorm y).trans (mul_le_mul_of_nonneg_right (norm_LhTV_le M) (norm_nonneg _)))
    _ = _ := by ring

theorem QdiffV_tr (a b : X0V ν) {t : ℝ} (ht : 0 ≤ t) :
    (QhLV hN a b - QhLV hM a b).tr t =
      ∫ s in (0:ℝ)..t, ((LhTV ν N - LhTV ν M) (FsrcV a b s)).tr (t - s) := by
  rw [X0V.tr_sub, Pi.sub_apply, QhV_tr_strong hN a b ht, QhV_tr_strong hM a b ht,
    ← intervalIntegral.integral_sub (strong_intV hN a b ht) (strong_intV hM a b ht)]
  apply intervalIntegral.integral_congr
  intro s hs
  rw [uIcc_of_le ht] at hs
  simp only []
  rw [dLhV_tr hN hM _ (by linarith [hs.2])]

/-- The difference bound for `Q_N - Q_M`, weight `ν`. -/
theorem QdiffV_bound (a b : X0V ν) :
    ‖QhLV hN a b - QhLV hM a b‖ ≤
      Real.sqrt 2 * (∫ s in Ioi (0:ℝ), Real.exp (ν * s) * ‖(LhTV ν N - LhTV ν M) (FsrcV a b s)‖) +
      Real.sqrt ((∫ s in Ioi (0:ℝ), Real.exp (ν * s) * ‖FsrcV a b s‖) *
        ∫ s in Ioi (0:ℝ), Real.exp (ν * s) * ‖(LhTV ν N - LhTV ν M) (FsrcV a b s)‖ ^ 2 /
          ‖FsrcV a b s‖) := by
  have hexpc : Continuous fun s : ℝ => Real.exp (ν * s) :=
    Real.continuous_exp.comp (continuous_const.mul continuous_id)
  have hK := KV_pos ν
  set ΔL := LhTV ν N - LhTV ν M
  set F := FsrcV a b
  have hFm := FsrcV_meas a b
  have hFi := FsrcV_int a b
  have hΔm : AEStronglyMeasurable (fun s => ΔL (F s)) μT := ΔL.continuous.comp_aestronglyMeasurable hFm
  have hI1 : Integrable (fun s => Real.exp (ν * s) * ‖ΔL (F s)‖) μT := by
    refine Integrable.mono' (hFi.const_mul (6 * KV ν))
      ((hexpc.aestronglyMeasurable).mul hΔm.norm) (Eventually.of_forall fun s => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
    have := norm_dLV_le (N := N) (M := M) (ν := ν) (F s)
    have he := Real.exp_pos (ν * s)
    calc Real.exp (ν * s) * ‖ΔL (F s)‖ ≤ Real.exp (ν * s) * (6 * KV ν * ‖F s‖) :=
          mul_le_mul_of_nonneg_left this he.le
      _ = 6 * KV ν * (Real.exp (ν * s) * ‖F s‖) := by ring
  have hI2 : Integrable (fun s => Real.exp (ν * s) * ‖ΔL (F s)‖ ^ 2 / ‖F s‖) μT := by
    refine Integrable.mono' (hFi.const_mul (36 * KV ν ^ 2)) ?_ (Eventually.of_forall fun s => ?_)
    · exact (((hexpc.aestronglyMeasurable).mul (hΔm.norm.pow 2)).aemeasurable.div
        hFm.norm.aemeasurable).aestronglyMeasurable
    · rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
      have h6 := norm_dLV_le (N := N) (M := M) (ν := ν) (F s)
      have he := Real.exp_pos (ν * s)
      rcases (norm_nonneg (F s)).eq_or_lt with h0 | hpos
      · rw [← h0]; simp
      · rw [div_le_iff₀ hpos]
        have : ‖ΔL (F s)‖ ^ 2 ≤ 36 * KV ν ^ 2 * ‖F s‖ ^ 2 := by
          have h0' := norm_nonneg (ΔL (F s))
          calc ‖ΔL (F s)‖ ^ 2 ≤ (6 * KV ν * ‖F s‖) ^ 2 := pow_le_pow_left₀ h0' h6 2
            _ = _ := by ring
        calc Real.exp (ν * s) * ‖ΔL (F s)‖ ^ 2 ≤ Real.exp (ν * s) * (36 * KV ν ^ 2 * ‖F s‖ ^ 2) :=
              mul_le_mul_of_nonneg_left this he.le
          _ = 36 * KV ν ^ 2 * (Real.exp (ν * s) * ‖F s‖) * ‖F s‖ := by ring
  set I1 := ∫ s in Ioi (0:ℝ), Real.exp (ν * s) * ‖ΔL (F s)‖
  set A := ∫ s in Ioi (0:ℝ), Real.exp (ν * s) * ‖F s‖
  set I2 := ∫ s in Ioi (0:ℝ), Real.exp (ν * s) * ‖ΔL (F s)‖ ^ 2 / ‖F s‖
  have hA0 : 0 ≤ A := integral_nonneg fun s => by positivity
  have hI20 : 0 ≤ I2 := integral_nonneg fun s => by positivity
  -- sup part
  have hsup : ∀ t, 0 ≤ t → Real.exp (ν * t) * normH ((QhLV hN a b - QhLV hM a b).tr t) ≤
      Real.sqrt 2 * I1 := by
    intro t ht
    rw [QdiffV_tr hN hM a b ht]
    have hint : IntervalIntegrable (fun s => (ΔL (F s)).tr (t - s)) volume 0 t := by
      have e : (fun s => (ΔL (F s)).tr (t - s)) =ᵐ[volume.restrict (Ι 0 t)]
          fun s => UW hN (t - s) (F s) - UW hM (t - s) (F s) := by
        filter_upwards [ae_restrict_mem measurableSet_uIoc] with s hs
        rw [uIoc_of_le ht] at hs
        exact dLhV_tr hN hM _ (by linarith [hs.2])
      exact ((strong_intV hN a b ht).sub (strong_intV hM a b ht)).congr_ae e.symm
    have h1 : normH (∫ s in (0:ℝ)..t, (ΔL (F s)).tr (t - s)) ≤
        Real.sqrt 2 * ∫ s in (0:ℝ)..t, ‖(ΔL (F s)).tr (t - s)‖ :=
      (normH_le _).trans (mul_le_mul_of_nonneg_left
        (intervalIntegral.norm_integral_le_integral_norm ht) (Real.sqrt_nonneg _))
    have h2 : ∫ s in (0:ℝ)..t, ‖(ΔL (F s)).tr (t - s)‖ ≤
        ∫ s in (0:ℝ)..t, Real.exp (-(ν * (t - s))) * ‖ΔL (F s)‖ := by
      apply intervalIntegral.integral_mono_on ht hint.norm
      · refine (intervalIntegrable_iff_integrableOn_Ioc_of_le ht).mpr ?_
        refine Integrable.mono' ((show IntegrableOn (fun s => Real.exp (ν * s) * ‖ΔL (F s)‖) (Ioi (0:ℝ)) volume
          from hI1).mono_set Ioc_subset_Ioi_self) ?_ ?_
        · exact ((Real.continuous_exp.comp ((continuous_const.mul
            (continuous_const.sub continuous_id)).neg)).aestronglyMeasurable.mul
            hΔm.norm).mono_measure (Measure.restrict_mono Ioc_subset_Ioi_self le_rfl)
        · filter_upwards [ae_restrict_mem measurableSet_Ioc] with s hs
          rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
          refine mul_le_mul_of_nonneg_right (Real.exp_le_exp.mpr ?_) (norm_nonneg _)
          have h0 : 0 ≤ ν * t := mul_nonneg nu_nonneg ht
          nlinarith [hs.1, hs.2, nu_nonneg (ν := ν)]
      · intro s hs
        exact (norm_le_normH _).trans ((ΔL (F s)).normH_le_exp (by linarith [hs.2]))
    have h3 : Real.exp (ν * t) * ∫ s in (0:ℝ)..t, Real.exp (-(ν * (t - s))) * ‖ΔL (F s)‖ =
        ∫ s in (0:ℝ)..t, Real.exp (ν * s) * ‖ΔL (F s)‖ := by
      rw [← intervalIntegral.integral_const_mul]
      congr 1; funext s
      rw [← mul_assoc, ← Real.exp_add]; ring_nf
    have h4 : ∫ s in (0:ℝ)..t, Real.exp (ν * s) * ‖ΔL (F s)‖ ≤ I1 :=
      intervalIntegral_le_Ioi hI1 (fun s => by positivity) ht
    calc Real.exp (ν * t) * normH (∫ s in (0:ℝ)..t, (ΔL (F s)).tr (t - s)) ≤
          Real.exp (ν * t) * (Real.sqrt 2 * ∫ s in (0:ℝ)..t, Real.exp (-(ν * (t - s))) * ‖ΔL (F s)‖) :=
          mul_le_mul_of_nonneg_left (h1.trans (mul_le_mul_of_nonneg_left h2 (Real.sqrt_nonneg _)))
            (Real.exp_pos _).le
      _ = Real.sqrt 2 * (Real.exp (ν * t) * ∫ s in (0:ℝ)..t, Real.exp (-(ν * (t - s))) * ‖ΔL (F s)‖) := by
          ring
      _ = Real.sqrt 2 * ∫ s in (0:ℝ)..t, Real.exp (ν * s) * ‖ΔL (F s)‖ := by rw [h3]
      _ ≤ Real.sqrt 2 * I1 := mul_le_mul_of_nonneg_left h4 (Real.sqrt_nonneg _)
  -- Kato part
  have hkato : ∫ t in Ioi (0:ℝ), Real.exp (2 * ν * t) * ‖dx ((QhLV hN a b - QhLV hM a b).tr t)‖ ^ 2 ≤
      A * I2 := by
    have h := kato_convV ν (Psi_continuous hN hM) (fun τ => by simp [Psi]) (β := fun y => ‖ΔL y‖)
      (PsiV_kato hN hM) hFm hFi hI2 (φ := fun t => Real.exp (2 * ν * t) *
        ‖dx ((QhLV hN a b - QhLV hM a b).tr t)‖ ^ 2)
      ((QhLV hN a b - QhLV hM a b).mem.1.2.2.2.2) ?_
    · exact h
    · filter_upwards [ae_restrict_mem measurableSet_Ioi] with t ht
      have h1 := dx_QdiffV hN hM a b (le_of_lt ht)
      exact mul_le_mul_of_nonneg_left (pow_le_pow_left₀ (norm_nonneg _) h1 2) (Real.exp_pos _).le
  have hB : ∫ t in Ioi (0:ℝ), Real.exp (2 * ν * t) * ‖dx ((QhLV hN a b - QhLV hM a b).tr t)‖ ^ 2 ≤
      (Real.sqrt (A * I2)) ^ 2 := by rw [Real.sq_sqrt (mul_nonneg hA0 hI20)]; exact hkato
  exact X0V.norm_le_of_bounds _ hsup (Real.sqrt_nonneg _) hB

end Two

/-! ### The limit `Q = lim Q_h` -/

/-- `δ_N(y) = ‖L_N y - L y‖_{X0V ν}`. -/
def dltV (ν : ℝ) [NuOK ν] (N : ℕ) (y : L2) : ℝ := ‖LhTV ν N y - LcV ν y‖

section Lim
variable {ν : ℝ} [hν : NuOK ν]
include hν

theorem dltV_cont (N : ℕ) : Continuous (dltV ν N) := ((LhTV ν N).continuous.sub (LcV ν).continuous).norm

theorem dltV_nonneg (N : ℕ) (y : L2) : 0 ≤ dltV ν N y := norm_nonneg _

theorem dltV_le (N : ℕ) (y : L2) : dltV ν N y ≤ 6 * KV ν * ‖y‖ := by
  unfold dltV
  calc _ ≤ ‖LhTV ν N y‖ + ‖LcV ν y‖ := norm_sub_le _ _
    _ ≤ 3 * KV ν * ‖y‖ + 3 * KV ν * ‖y‖ := add_le_add
        (((LhTV ν N).le_opNorm y).trans (mul_le_mul_of_nonneg_right (norm_LhTV_le N) (norm_nonneg _)))
        (((LcV ν).le_opNorm y).trans (mul_le_mul_of_nonneg_right norm_LcV_le (norm_nonneg _)))
    _ = _ := by ring

theorem dltV_tendsto (y : L2) : Tendsto (fun N => dltV ν N y) atTop (𝓝 0) := by
  have h := ((LcV_tendsto (ν := ν) y).sub (tendsto_const_nhds (x := LcV ν y))).norm
  simpa [dltV] using h

theorem dLV_le_dlt (N M : ℕ) (y : L2) :
    ‖(LhTV ν N - LhTV ν M) y‖ ≤ dltV ν N y + dltV ν M y := by
  unfold dltV
  rw [ContinuousLinearMap.sub_apply]
  calc ‖LhTV ν N y - LhTV ν M y‖ = ‖(LhTV ν N y - LcV ν y) - (LhTV ν M y - LcV ν y)‖ := by congr 1; abel
    _ ≤ _ := norm_sub_le _ _

theorem J1V_int (N : ℕ) (a b : X0V ν) :
    Integrable (fun s => Real.exp (ν * s) * dltV ν N (FsrcV a b s)) μT := by
  refine Integrable.mono' ((FsrcV_int a b).const_mul (6 * KV ν))
    (((Real.continuous_exp.comp (continuous_const.mul continuous_id)).aestronglyMeasurable).mul
      ((dltV_cont N).comp_aestronglyMeasurable (FsrcV_meas a b))) (Eventually.of_forall fun s => ?_)
  rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (Real.exp_pos _).le (dltV_nonneg _ _))]
  have := dltV_le (ν := ν) N (FsrcV a b s)
  have he := Real.exp_pos (ν * s)
  calc Real.exp (ν * s) * dltV ν N (FsrcV a b s) ≤ Real.exp (ν * s) * (6 * KV ν * ‖FsrcV a b s‖) :=
        mul_le_mul_of_nonneg_left this he.le
    _ = 6 * KV ν * (Real.exp (ν * s) * ‖FsrcV a b s‖) := by ring

theorem J2V_bound (N : ℕ) (a b : X0V ν) (s : ℝ) :
    Real.exp (ν * s) * dltV ν N (FsrcV a b s) ^ 2 / ‖FsrcV a b s‖ ≤
      36 * KV ν ^ 2 * (Real.exp (ν * s) * ‖FsrcV a b s‖) := by
  have h6 := dltV_le (ν := ν) N (FsrcV a b s)
  have h0 := dltV_nonneg (ν := ν) N (FsrcV a b s)
  have he := Real.exp_pos (ν * s)
  rcases (norm_nonneg (FsrcV a b s)).eq_or_lt with hz | hpos
  · rw [← hz]; simp
  · rw [div_le_iff₀ hpos]
    have : dltV ν N (FsrcV a b s) ^ 2 ≤ 36 * KV ν ^ 2 * ‖FsrcV a b s‖ ^ 2 := by
      calc dltV ν N (FsrcV a b s) ^ 2 ≤ (6 * KV ν * ‖FsrcV a b s‖) ^ 2 := pow_le_pow_left₀ h0 h6 2
        _ = _ := by ring
    calc Real.exp (ν * s) * dltV ν N (FsrcV a b s) ^ 2 ≤
          Real.exp (ν * s) * (36 * KV ν ^ 2 * ‖FsrcV a b s‖ ^ 2) := mul_le_mul_of_nonneg_left this he.le
      _ = _ := by ring

theorem J2V_int (N : ℕ) (a b : X0V ν) :
    Integrable (fun s => Real.exp (ν * s) * dltV ν N (FsrcV a b s) ^ 2 / ‖FsrcV a b s‖) μT := by
  refine Integrable.mono' ((FsrcV_int a b).const_mul (36 * KV ν ^ 2)) ?_ (Eventually.of_forall fun s => ?_)
  · exact ((((Real.continuous_exp.comp (continuous_const.mul continuous_id)).aestronglyMeasurable).mul
      (((dltV_cont N).comp_aestronglyMeasurable (FsrcV_meas a b)).pow 2)).aemeasurable.div
        (FsrcV_meas a b).norm.aemeasurable).aestronglyMeasurable
  · rw [Real.norm_eq_abs, abs_of_nonneg (by have := dltV_nonneg (ν := ν) N (FsrcV a b s); positivity)]
    exact J2V_bound N a b s

theorem J1V_tendsto (a b : X0V ν) :
    Tendsto (fun N => ∫ s in Ioi (0:ℝ), Real.exp (ν * s) * dltV ν N (FsrcV a b s)) atTop (𝓝 0) := by
  have h := tendsto_integral_filter_of_dominated_convergence (μ := μT) (l := atTop)
    (F := fun N s => Real.exp (ν * s) * dltV ν N (FsrcV a b s)) (f := fun _ => 0)
    (fun s => 6 * KV ν * (Real.exp (ν * s) * ‖FsrcV a b s‖))
    (Eventually.of_forall fun N => (J1V_int N a b).1)
    (Eventually.of_forall fun N => Eventually.of_forall fun s => by
      rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (Real.exp_pos _).le (dltV_nonneg _ _))]
      have := dltV_le (ν := ν) N (FsrcV a b s)
      have he := Real.exp_pos (ν * s)
      calc Real.exp (ν * s) * dltV ν N (FsrcV a b s) ≤ Real.exp (ν * s) * (6 * KV ν * ‖FsrcV a b s‖) :=
            mul_le_mul_of_nonneg_left this he.le
        _ = 6 * KV ν * (Real.exp (ν * s) * ‖FsrcV a b s‖) := by ring)
    ((FsrcV_int a b).const_mul (6 * KV ν))
    (Eventually.of_forall fun s => by
      simpa using (dltV_tendsto (ν := ν) (FsrcV a b s)).const_mul (Real.exp (ν * s)))
  simpa using h

theorem J2V_tendsto (a b : X0V ν) :
    Tendsto (fun N => ∫ s in Ioi (0:ℝ), Real.exp (ν * s) * dltV ν N (FsrcV a b s) ^ 2 /
      ‖FsrcV a b s‖) atTop (𝓝 0) := by
  have h := tendsto_integral_filter_of_dominated_convergence (μ := μT) (l := atTop)
    (F := fun N s => Real.exp (ν * s) * dltV ν N (FsrcV a b s) ^ 2 / ‖FsrcV a b s‖)
    (f := fun _ => 0)
    (fun s => 36 * KV ν ^ 2 * (Real.exp (ν * s) * ‖FsrcV a b s‖))
    (Eventually.of_forall fun N => (J2V_int N a b).1)
    (Eventually.of_forall fun N => Eventually.of_forall fun s => by
      rw [Real.norm_eq_abs, abs_of_nonneg (by have := dltV_nonneg (ν := ν) N (FsrcV a b s); positivity)]
      exact J2V_bound N a b s)
    ((FsrcV_int a b).const_mul (36 * KV ν ^ 2))
    (Eventually.of_forall fun s => by
      have := (((dltV_tendsto (ν := ν) (FsrcV a b s)).pow 2).const_mul (Real.exp (ν * s))).div_const
        ‖FsrcV a b s‖
      simpa using this)
  simpa using h

/-- S15 with weight `ν`: `N ↦ Q_h(a,b)` is Cauchy in `X0V ν`. -/
theorem QhTV_cauchy (a b : X0V ν) {ε : ℝ} (hε : 0 < ε) :
    ∃ N₀ : ℕ, ∀ N M, N₀ ≤ N → N₀ ≤ M → ‖QhTV ν N a b - QhTV ν M a b‖ < ε := by
  set A := ∫ s in Ioi (0:ℝ), Real.exp (ν * s) * ‖FsrcV a b s‖
  have hA0 : 0 ≤ A := integral_nonneg fun s => by positivity
  obtain ⟨N₁, hN₁⟩ := Metric.tendsto_atTop.mp (J1V_tendsto a b) (ε / 8) (by positivity)
  obtain ⟨N₂, hN₂⟩ := Metric.tendsto_atTop.mp (J2V_tendsto a b) (ε ^ 2 / (16 * (A + 1))) (by positivity)
  refine ⟨N₁ + N₂ + 1, fun N M hN hM => ?_⟩
  have hN0 : 0 < N := by omega
  have hM0 : 0 < M := by omega
  rw [QhTV_pos hN0, QhTV_pos hM0]
  have hb := QdiffV_bound hN0 hM0 a b
  set J1N := ∫ s in Ioi (0:ℝ), Real.exp (ν * s) * dltV ν N (FsrcV a b s)
  set J1M := ∫ s in Ioi (0:ℝ), Real.exp (ν * s) * dltV ν M (FsrcV a b s)
  set J2N := ∫ s in Ioi (0:ℝ), Real.exp (ν * s) * dltV ν N (FsrcV a b s) ^ 2 / ‖FsrcV a b s‖
  set J2M := ∫ s in Ioi (0:ℝ), Real.exp (ν * s) * dltV ν M (FsrcV a b s) ^ 2 / ‖FsrcV a b s‖
  have hJ1N : J1N < ε / 8 := by
    have := hN₁ N (by omega); rw [Real.dist_eq, sub_zero] at this; exact (le_abs_self _).trans_lt this
  have hJ1M : J1M < ε / 8 := by
    have := hN₁ M (by omega); rw [Real.dist_eq, sub_zero] at this; exact (le_abs_self _).trans_lt this
  have hJ2N : J2N < ε ^ 2 / (16 * (A + 1)) := by
    have := hN₂ N (by omega); rw [Real.dist_eq, sub_zero] at this; exact (le_abs_self _).trans_lt this
  have hJ2M : J2M < ε ^ 2 / (16 * (A + 1)) := by
    have := hN₂ M (by omega); rw [Real.dist_eq, sub_zero] at this; exact (le_abs_self _).trans_lt this
  have hI1 : ∫ s in Ioi (0:ℝ), Real.exp (ν * s) * ‖(LhTV ν N - LhTV ν M) (FsrcV a b s)‖ ≤ J1N + J1M := by
    rw [← integral_add (J1V_int N a b) (J1V_int M a b)]
    refine integral_mono_of_nonneg (Eventually.of_forall fun s => by positivity)
      ((J1V_int N a b).add (J1V_int M a b)) (Eventually.of_forall fun s => ?_)
    have := dLV_le_dlt (ν := ν) N M (FsrcV a b s)
    simp only [Pi.add_apply]
    have he := Real.exp_pos (ν * s)
    calc Real.exp (ν * s) * ‖(LhTV ν N - LhTV ν M) (FsrcV a b s)‖ ≤
          Real.exp (ν * s) * (dltV ν N (FsrcV a b s) + dltV ν M (FsrcV a b s)) :=
          mul_le_mul_of_nonneg_left this he.le
      _ = _ := by ring
  have hI2 : ∫ s in Ioi (0:ℝ), Real.exp (ν * s) * ‖(LhTV ν N - LhTV ν M) (FsrcV a b s)‖ ^ 2 /
      ‖FsrcV a b s‖ ≤ 2 * (J2N + J2M) := by
    rw [← integral_add (J2V_int N a b) (J2V_int M a b), ← integral_const_mul]
    refine integral_mono_of_nonneg (Eventually.of_forall fun s => by positivity)
      (((J2V_int N a b).add (J2V_int M a b)).const_mul 2) (Eventually.of_forall fun s => ?_)
    have h1 := dLV_le_dlt (ν := ν) N M (FsrcV a b s)
    have hN' := dltV_nonneg (ν := ν) N (FsrcV a b s)
    have hM' := dltV_nonneg (ν := ν) M (FsrcV a b s)
    have h2 : ‖(LhTV ν N - LhTV ν M) (FsrcV a b s)‖ ^ 2 ≤
        2 * (dltV ν N (FsrcV a b s) ^ 2 + dltV ν M (FsrcV a b s) ^ 2) := by
      nlinarith [norm_nonneg ((LhTV ν N - LhTV ν M) (FsrcV a b s)),
        sq_nonneg (dltV ν N (FsrcV a b s) - dltV ν M (FsrcV a b s))]
    simp only [Pi.add_apply]
    have he := Real.exp_pos (ν * s)
    rcases (norm_nonneg (FsrcV a b s)).eq_or_lt with hz | hpos
    · rw [← hz]; simp
    · have e : 2 * (Real.exp (ν * s) * dltV ν N (FsrcV a b s) ^ 2 / ‖FsrcV a b s‖ +
          Real.exp (ν * s) * dltV ν M (FsrcV a b s) ^ 2 / ‖FsrcV a b s‖) =
          (Real.exp (ν * s) * (2 * (dltV ν N (FsrcV a b s) ^ 2 + dltV ν M (FsrcV a b s) ^ 2))) /
            ‖FsrcV a b s‖ := by
        ring
      rw [e]
      exact div_le_div_of_nonneg_right (mul_le_mul_of_nonneg_left h2 he.le) hpos.le
  have hsq : Real.sqrt (A * ∫ s in Ioi (0:ℝ), Real.exp (ν * s) *
      ‖(LhTV ν N - LhTV ν M) (FsrcV a b s)‖ ^ 2 / ‖FsrcV a b s‖) ≤ ε / 2 := by
    rw [Real.sqrt_le_left (by positivity)]
    calc A * _ ≤ A * (2 * (J2N + J2M)) := mul_le_mul_of_nonneg_left hI2 hA0
      _ ≤ (A + 1) * (2 * (ε ^ 2 / (16 * (A + 1)) + ε ^ 2 / (16 * (A + 1)))) := by
          have hJ2N0 : 0 ≤ J2N := integral_nonneg fun s => by
            have := dltV_nonneg (ν := ν) N (FsrcV a b s); positivity
          have hJ2M0 : 0 ≤ J2M := integral_nonneg fun s => by
            have := dltV_nonneg (ν := ν) M (FsrcV a b s); positivity
          apply mul_le_mul (by linarith) (by linarith) (by positivity) (by positivity)
      _ = (ε / 2) ^ 2 := by field_simp; ring
  have hs2 : Real.sqrt 2 ≤ 3 / 2 := by rw [Real.sqrt_le_left (by norm_num)]; norm_num
  have h1 : Real.sqrt 2 * ∫ s in Ioi (0:ℝ), Real.exp (ν * s) * ‖(LhTV ν N - LhTV ν M) (FsrcV a b s)‖ ≤
      3 / 2 * (ε / 4) := by
    have hI10 : 0 ≤ ∫ s in Ioi (0:ℝ), Real.exp (ν * s) * ‖(LhTV ν N - LhTV ν M) (FsrcV a b s)‖ :=
      integral_nonneg fun s => by positivity
    calc _ ≤ 3 / 2 * ∫ s in Ioi (0:ℝ), Real.exp (ν * s) * ‖(LhTV ν N - LhTV ν M) (FsrcV a b s)‖ :=
          mul_le_mul_of_nonneg_right hs2 hI10
      _ ≤ 3 / 2 * (ε / 4) := by
          apply mul_le_mul_of_nonneg_left _ (by norm_num); linarith
  linarith

theorem QhTV_converges (a b : X0V ν) : ∃ q : X0V ν, Tendsto (fun N => QhTV ν N a b) atTop (𝓝 q) :=
  cauchySeq_tendsto_of_complete (Metric.cauchySeq_iff.mpr fun ε hε => by
    obtain ⟨N₀, h⟩ := QhTV_cauchy a b hε
    exact ⟨N₀, fun m hm n hn => by rw [dist_eq_norm]; exact h m n hm hn⟩)

/-- The limit `Q(a,b) = lim Q_h(a,b)` in `X0V ν`. -/
def QfunV (a b : X0V ν) : X0V ν := (QhTV_converges a b).choose

theorem QfunV_tendsto (a b : X0V ν) : Tendsto (fun N => QhTV ν N a b) atTop (𝓝 (QfunV a b)) :=
  (QhTV_converges a b).choose_spec

theorem QfunV_add_left (a a' b : X0V ν) : QfunV (a + a') b = QfunV a b + QfunV a' b := by
  refine tendsto_nhds_unique (QfunV_tendsto (a + a') b) ?_
  have := (QfunV_tendsto a b).add (QfunV_tendsto a' b)
  refine this.congr fun N => ?_
  rw [map_add, ContinuousLinearMap.add_apply]

theorem QfunV_add_right (a b b' : X0V ν) : QfunV a (b + b') = QfunV a b + QfunV a b' := by
  refine tendsto_nhds_unique (QfunV_tendsto a (b + b')) ?_
  have := (QfunV_tendsto a b).add (QfunV_tendsto a b')
  refine this.congr fun N => ?_
  rw [map_add]

theorem QfunV_smul_left (c : ℂ) (a b : X0V ν) : QfunV (c • a) b = c • QfunV a b := by
  refine tendsto_nhds_unique (QfunV_tendsto (c • a) b) ?_
  have := (QfunV_tendsto a b).const_smul c
  refine this.congr fun N => ?_
  rw [map_smul, ContinuousLinearMap.smul_apply]

theorem QfunV_smul_right (c : ℂ) (a b : X0V ν) : QfunV a (c • b) = c • QfunV a b := by
  refine tendsto_nhds_unique (QfunV_tendsto a (c • b)) ?_
  have := (QfunV_tendsto a b).const_smul c
  refine this.congr fun N => ?_
  rw [map_smul]

theorem norm_QfunV_le (a b : X0V ν) : ‖QfunV a b‖ ≤ 3 * KV ν * ‖a‖ * ‖b‖ :=
  le_of_tendsto (QfunV_tendsto a b).norm (Eventually.of_forall fun N =>
    ((QhTV ν N).le_opNorm₂ a b).trans (by
      have := norm_QhTV_le (ν := ν) N
      gcongr))

end Lim

/-- `Q : X0V ν × X0V ν → X0V ν`, `‖Q‖ ≤ 3K`. -/
def QcV (ν : ℝ) [NuOK ν] : X0V ν →L[ℂ] X0V ν →L[ℂ] X0V ν :=
  LinearMap.mkContinuous₂
    (LinearMap.mk₂ ℂ QfunV QfunV_add_left QfunV_smul_left QfunV_add_right QfunV_smul_right)
    (3 * KV ν) norm_QfunV_le

section Lim2
variable {ν : ℝ} [hν : NuOK ν]
include hν

theorem QcV_apply (a b : X0V ν) : QcV ν a b = QfunV a b := rfl

theorem norm_QcV_le : ‖QcV ν‖ ≤ 3 * KV ν :=
  LinearMap.mkContinuous₂_norm_le _ (by have := KV_pos ν; linarith) _

theorem QcV_tendsto (a b : X0V ν) : Tendsto (fun N => QhTV ν N a b) atTop (𝓝 (QcV ν a b)) :=
  QfunV_tendsto a b

/-- `Q(a,b)(t) = ∫_0^t T(t-s) F(a(s),b(s)) ds` (`L^2`-valued Bochner integral), weight `ν`. -/
theorem QcV_tr (a b : X0V ν) {t : ℝ} (ht : 0 ≤ t) :
    IntervalIntegrable (fun s => Tsg (t - s) (FsrcV a b s)) volume 0 t ∧
      (QcV ν a b).tr t = ∫ s in (0:ℝ)..t, Tsg (t - s) (FsrcV a b s) := by
  have hF := FsrcV_int_Ioc a b ht
  have hmeasN : ∀ N, 0 < N → AEStronglyMeasurable (fun s => UWt N (t - s) (FsrcV a b s))
      (volume.restrict (Ι 0 t)) := by
    intro N hN
    have h := (strong_intV hN a b ht).def'
    refine h.1.congr (Eventually.of_forall fun s => ?_)
    simp only [UWt_pos hN]
  have hlim : ∀ᵐ s ∂volume, s ∈ Ι 0 t → Tendsto (fun N => UWt N (t - s) (FsrcV a b s)) atTop
      (𝓝 (Tsg (t - s) (FsrcV a b s))) :=
    Eventually.of_forall fun s hs => by
      rw [uIoc_of_le ht] at hs
      exact Tsg_tendsto (by linarith [hs.2]) _
  have hbd : ∀ᶠ N in atTop, ∀ᵐ s ∂volume, s ∈ Ι 0 t →
      ‖UWt N (t - s) (FsrcV a b s)‖ ≤ Real.sqrt 2 * ‖FsrcV a b s‖ :=
    Eventually.of_forall fun N => Eventually.of_forall fun s hs => by
      rw [uIoc_of_le ht] at hs
      exact norm_UWt_le (by linarith [hs.2]) N _
  have hT := intervalIntegral.tendsto_integral_filter_of_dominated_convergence (μ := volume)
    (l := atTop) (fun s => Real.sqrt 2 * ‖FsrcV a b s‖)
    (by filter_upwards [eventually_ge_atTop 1] with N hN using hmeasN N hN) hbd
    (hF.const_mul _) hlim
  have hmeasT : AEStronglyMeasurable (fun s => Tsg (t - s) (FsrcV a b s)) (volume.restrict (Ι 0 t)) := by
    refine aestronglyMeasurable_of_tendsto_ae atTop (f := fun N s => UWt N (t - s) (FsrcV a b s))
      (fun N => ?_) ?_
    · by_cases hN : 0 < N
      · exact hmeasN N hN
      · have : (fun s => UWt N (t - s) (FsrcV a b s)) = fun _ => 0 := by
          funext s; simp [UWt, hN]
        rw [this]; exact aestronglyMeasurable_const
    · exact (ae_restrict_iff' measurableSet_uIoc).mpr hlim
  have hint : IntervalIntegrable (fun s => Tsg (t - s) (FsrcV a b s)) volume 0 t := by
    refine (intervalIntegrable_iff.mpr ?_)
    refine Integrable.mono' (intervalIntegrable_iff.mp (hF.const_mul (Real.sqrt 2))) hmeasT ?_
    filter_upwards [ae_restrict_mem measurableSet_uIoc] with s hs
    rw [uIoc_of_le ht] at hs
    exact norm_Tsg_le (by linarith [hs.2]) _
  refine ⟨hint, ?_⟩
  have h1 : Tendsto (fun N => (QhTV ν N a b).tr t) atTop (𝓝 ((QcV ν a b).tr t)) :=
    ((evV ν t).continuous.tendsto _).comp (QcV_tendsto a b)
  refine tendsto_nhds_unique h1 (hT.congr' ?_)
  filter_upwards [eventually_ge_atTop 1] with N hN
  rw [QhTV_pos hN, QhV_tr_strong hN a b ht]
  apply intervalIntegral.integral_congr
  intro s _
  simp only [UWt_pos hN]

end Lim2

end

end CompanionB


==> anc/lean/CompanionB/NuSpace.lean <==
import CompanionB.EnergySpace

/-! M10, H6(iii) for every weight: the energy space `X_0` with weight `ν` as a complex Banach
space `X0V ν` (main paper (2.10)-(2.11)); companion v2b Section 4.1. This is the file
`CompanionB.EnergySpace` (weight `1`) with the weight `1` replaced by a parameter `ν`.
The admissible weights are `0 < ν < 3π^2/4` (class `NuOK`). -/

set_option autoImplicit false

namespace CompanionB

open MeasureTheory Set Filter CompanionPilot
open scoped Topology ComplexConjugate

noncomputable section

/-- The admissible weights `0 < ν < λ = 3π^2/4` (companion v2b, Proposition 4.1). -/
class NuOK (ν : ℝ) : Prop where
  pos : 0 < ν
  lt : ν < 3 * Real.pi ^ 2 / 4

/-! ### The Banach space `X0V ν` -/

/-- Trajectories in `X_0` (weight `ν`), normalized by `w(t) = w(0)` for `t < 0`. -/
def X0subV (ν : ℝ) : Submodule ℂ (ℝ → L2) where
  carrier := {w | InX0 ν w ∧ ∀ t, w t = w (max t 0)}
  add_mem' := fun {w v} hw hv => ⟨InX0_add hw.1 hv.1, fun t => by
    simp only [Pi.add_apply]; rw [← hw.2 t, ← hv.2 t]⟩
  zero_mem' := ⟨InX0_zero, fun _ => rfl⟩
  smul_mem' := fun c {w} hw => ⟨InX0_smul c hw.1, fun t => by
    simp only [Pi.smul_apply]; rw [← hw.2 t]⟩

/-- The energy space `X_0` (weight `ν`) as a type. -/
def X0V (ν : ℝ) : Type := ↥(X0subV ν)

section Space
variable {ν : ℝ}

instance : AddCommGroup (X0V ν) := inferInstanceAs (AddCommGroup ↥(X0subV ν))
instance : Module ℂ (X0V ν) := inferInstanceAs (Module ℂ ↥(X0subV ν))

namespace X0V

/-- The trajectory of an element of `X0V ν`. -/
def tr (w : X0V ν) : ℝ → L2 := (show ↥(X0subV ν) from w).1

theorem mem (w : X0V ν) : InX0 ν w.tr ∧ ∀ t, w.tr t = w.tr (max t 0) := (show ↥(X0subV ν) from w).2

/-- Build an element of `X0V ν`. -/
def mk (w : ℝ → L2) (hw : w ∈ X0subV ν) : X0V ν := (⟨w, hw⟩ : ↥(X0subV ν))

@[simp] theorem tr_mk (w : ℝ → L2) (hw : w ∈ X0subV ν) : (mk w hw).tr = w := rfl
@[simp] theorem tr_add (w v : X0V ν) : (w + v).tr = w.tr + v.tr := rfl
@[simp] theorem tr_smul (c : ℂ) (w : X0V ν) : (c • w).tr = c • w.tr := rfl
@[simp] theorem tr_zero : (0 : X0V ν).tr = 0 := rfl
@[simp] theorem tr_neg (w : X0V ν) : (-w).tr = -w.tr := rfl
@[simp] theorem tr_sub (w v : X0V ν) : (w - v).tr = w.tr - v.tr := rfl

theorem ext {w v : X0V ν} (h : ∀ t, 0 ≤ t → w.tr t = v.tr t) : w = v := by
  have : w.tr = v.tr := funext fun t => by
    rw [w.mem.2 t, v.mem.2 t]; exact h _ (le_max_right _ _)
  exact Subtype.ext this

theorem tr_max (w : X0V ν) (t : ℝ) : w.tr t = w.tr (max t 0) := w.mem.2 t

theorem continuous_tr (w : X0V ν) : Continuous w.tr := by
  have hc : Continuous fun t : ℝ => w.tr (max t 0) :=
    w.mem.1.1.comp_continuous (continuous_id.max continuous_const) (fun t => le_max_right t 0)
  exact hc.congr fun t => (w.tr_max t).symm

end X0V

/-! ### The lift `t ↦ e^{νt} ∂_x w(t)` into `L^2((0,∞); L^2)` -/

/-- `t ↦ e^{νt} ∂_x w(t)`. -/
def liftEV (ν : ℝ) (w : ℝ → L2) (t : ℝ) : L2 := ((Real.exp (ν * t) : ℝ) : ℂ) • dx (w t)

theorem exp_sq_eqV (t : ℝ) : Real.exp (ν * t) ^ 2 = Real.exp (2 * ν * t) := by
  rw [sq, ← Real.exp_add]; ring_nf

theorem norm_liftEV_sq (w : ℝ → L2) (t : ℝ) :
    ‖liftEV ν w t‖ ^ 2 = Real.exp (2 * ν * t) * ‖dx (w t)‖ ^ 2 := by
  rw [liftEV, norm_smul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _), mul_pow,
    exp_sq_eqV]

theorem memLp_liftEV {w : ℝ → L2} (hw : InX0 ν w) : MemLp (liftEV ν w) 2 μT := by
  have hm : AEStronglyMeasurable (liftEV ν w) μT :=
    ((Complex.continuous_ofReal.comp (Real.continuous_exp.comp
      (continuous_const.mul continuous_id))).aestronglyMeasurable).smul hw.2.2.2.1
  rw [memLp_two_iff_integrable_sq_norm hm]
  exact hw.2.2.2.2.congr (Eventually.of_forall fun t => (norm_liftEV_sq w t).symm)

namespace X0V

/-- The lift of `w ∈ X0V ν` as an element of `L^2((0,∞); L^2(0,1))`. -/
def lift (w : X0V ν) : Lp L2 2 μT := (memLp_liftEV w.mem.1).toLp _

theorem coeFn_lift (w : X0V ν) : (w.lift : ℝ → L2) =ᵐ[μT] liftEV ν w.tr := MemLp.coeFn_toLp _

theorem norm_lift (w : X0V ν) : ‖w.lift‖ = katoE ν w.tr := by
  rw [katoE, ← Real.sqrt_sq (norm_nonneg _), norm_sq_Lp2]
  congr 1
  apply integral_congr_ae
  filter_upwards [w.coeFn_lift] with t ht
  rw [ht, norm_liftEV_sq]

theorem lift_add (w v : X0V ν) : (w + v).lift = w.lift + v.lift := by
  apply Lp.ext
  filter_upwards [(w + v).coeFn_lift, w.coeFn_lift, v.coeFn_lift, Lp.coeFn_add w.lift v.lift,
    w.mem.1.2.2.1, v.mem.1.2.2.1] with t h1 h2 h3 h4 h5 h6
  rw [h4, Pi.add_apply, h1, h2, h3, liftEV, liftEV, liftEV, tr_add, Pi.add_apply, dx_add h5 h6,
    smul_add]

theorem lift_smul (c : ℂ) (w : X0V ν) : (c • w).lift = c • w.lift := by
  apply Lp.ext
  filter_upwards [(c • w).coeFn_lift, w.coeFn_lift, Lp.coeFn_smul c w.lift, w.mem.1.2.2.1]
    with t h1 h2 h3 h5
  rw [h3, Pi.smul_apply, h1, h2, liftEV, liftEV, tr_smul, Pi.smul_apply, dx_smul c h5, smul_comm]

theorem lift_sub (w v : X0V ν) : (w - v).lift = w.lift - v.lift := by
  rw [sub_eq_add_neg, ← neg_one_smul ℂ v, lift_add, lift_smul, neg_one_smul, ← sub_eq_add_neg]

theorem kato_eq_lift (w : X0V ν) : katoE ν w.tr = ‖w.lift‖ := (norm_lift w).symm

instance : Norm (X0V ν) := ⟨fun w => energy ν w.tr⟩

theorem norm_def (w : X0V ν) : ‖w‖ = energy ν w.tr := rfl

theorem bound (w : X0V ν) {t : ℝ} (ht : 0 ≤ t) : Real.exp (ν * t) * normH (w.tr t) ≤ ‖w‖ :=
  (le_supE w.mem.1 ht).trans (le_add_of_nonneg_right (katoE_nonneg _))

theorem katoE_le (w : X0V ν) : katoE ν w.tr ≤ ‖w‖ := le_add_of_nonneg_left (supE_nonneg _)

theorem normH_le_exp (w : X0V ν) {t : ℝ} (ht : 0 ≤ t) :
    normH (w.tr t) ≤ Real.exp (-(ν * t)) * ‖w‖ := by
  have h := w.bound ht
  calc normH (w.tr t) = Real.exp (-(ν * t)) * (Real.exp (ν * t) * normH (w.tr t)) := by
        rw [← mul_assoc, ← Real.exp_add, neg_add_cancel, Real.exp_zero, one_mul]
    _ ≤ Real.exp (-(ν * t)) * ‖w‖ := mul_le_mul_of_nonneg_left h (Real.exp_pos _).le

theorem normH_le (hν : 0 ≤ ν) (w : X0V ν) {t : ℝ} (ht : 0 ≤ t) : normH (w.tr t) ≤ ‖w‖ :=
  (le_mul_of_one_le_left (normH_nonneg _) (Real.one_le_exp (mul_nonneg hν ht))).trans (w.bound ht)

theorem kato_integral_le (w : X0V ν) :
    ∫ t in Ioi (0:ℝ), Real.exp (2 * ν * t) * ‖dx (w.tr t)‖ ^ 2 ≤ ‖w‖ ^ 2 := by
  have h0 : 0 ≤ ∫ t in Ioi (0:ℝ), Real.exp (2 * ν * t) * ‖dx (w.tr t)‖ ^ 2 :=
    integral_nonneg fun t => by positivity
  have h := w.katoE_le
  rw [katoE] at h
  calc _ = (Real.sqrt (∫ t in Ioi (0:ℝ), Real.exp (2 * ν * t) * ‖dx (w.tr t)‖ ^ 2)) ^ 2 :=
        (Real.sq_sqrt h0).symm
    _ ≤ ‖w‖ ^ 2 := pow_le_pow_left₀ (Real.sqrt_nonneg _) h 2

theorem norm_le_of_bounds (w : X0V ν) {A B : ℝ}
    (hA : ∀ t, 0 ≤ t → Real.exp (ν * t) * normH (w.tr t) ≤ A)
    (hB0 : 0 ≤ B) (hB : ∫ t in Ioi (0:ℝ), Real.exp (2 * ν * t) * ‖dx (w.tr t)‖ ^ 2 ≤ B ^ 2) :
    ‖w‖ ≤ A + B := by
  rw [norm_def, energy]
  refine add_le_add (supE_le fun t ht => hA t ht) ?_
  rw [katoE]
  calc _ ≤ Real.sqrt (B ^ 2) := Real.sqrt_le_sqrt hB
    _ = B := Real.sqrt_sq hB0

theorem energy_smul (c : ℂ) (w : X0V ν) : energy ν (c • w).tr = ‖c‖ * energy ν w.tr := by
  unfold energy
  rw [mul_add]
  congr 1
  · unfold supE
    rw [Real.mul_iSup_of_nonneg (norm_nonneg c)]
    congr 1; funext t; rw [tr_smul, Pi.smul_apply, normH_smul]; ring
  · rw [kato_eq_lift, kato_eq_lift, lift_smul, norm_smul]

theorem energy_add_le (w v : X0V ν) : energy ν (w + v).tr ≤ energy ν w.tr + energy ν v.tr := by
  unfold energy
  have h1 : supE ν (w + v).tr ≤ supE ν w.tr + supE ν v.tr := supE_le fun t ht => by
    rw [tr_add, Pi.add_apply]
    calc _ ≤ Real.exp (ν * t) * (normH (w.tr t) + normH (v.tr t)) :=
          mul_le_mul_of_nonneg_left (normH_add_le _ _) (Real.exp_pos _).le
      _ = Real.exp (ν * t) * normH (w.tr t) + Real.exp (ν * t) * normH (v.tr t) := mul_add _ _ _
      _ ≤ _ := add_le_add (le_supE w.mem.1 ht) (le_supE v.mem.1 ht)
  have h2 : katoE ν (w + v).tr ≤ katoE ν w.tr + katoE ν v.tr := by
    rw [kato_eq_lift, kato_eq_lift, kato_eq_lift, lift_add]; exact norm_add_le _ _
  linarith

theorem lift_zero : (0 : X0V ν).lift = 0 := by
  have h := lift_sub (0 : X0V ν) 0
  rw [sub_self, sub_self] at h
  exact h

theorem energy_zero : energy ν (0 : X0V ν).tr = 0 := by
  have : Nonempty (Ici (0:ℝ)) := ⟨⟨0, by simp⟩⟩
  unfold energy supE
  rw [kato_eq_lift, lift_zero, norm_zero, add_zero]
  simp [normH_zero]

theorem eq_zero_of_energy (w : X0V ν) (h : energy ν w.tr = 0) : w = 0 := by
  have hs : supE ν w.tr = 0 :=
    le_antisymm (by unfold energy at h; linarith [katoE_nonneg (ν := ν) w.tr]) (supE_nonneg _)
  apply ext
  intro t ht
  have h1 := le_supE w.mem.1 ht
  rw [hs] at h1
  have hn : normH (w.tr t) = 0 :=
    le_antisymm (by nlinarith [Real.exp_pos (ν * t), normH_nonneg (w.tr t)]) (normH_nonneg _)
  rw [eq_zero_of_normH hn]; rfl

/-- The norm axioms for `E_ν` on `X0V ν`. -/
theorem normCore : NormedSpace.Core ℂ (X0V ν) where
  norm_nonneg w := add_nonneg (supE_nonneg _) (katoE_nonneg _)
  norm_smul c w := energy_smul c w
  norm_triangle w v := energy_add_le w v
  norm_eq_zero_iff w := ⟨eq_zero_of_energy w, fun h => by rw [h]; exact energy_zero⟩

instance : NormedAddCommGroup (X0V ν) := NormedAddCommGroup.ofCore normCore
instance : NormedSpace ℂ (X0V ν) := NormedSpace.ofCore normCore

theorem complete_aux [hν : NuOK ν] (u : ℕ → X0V ν) (hu : CauchySeq u) :
    ∃ W : X0V ν, Tendsto u atTop (𝓝 W) := by
  have hν0 : 0 ≤ ν := hν.pos.le
  rw [Metric.cauchySeq_iff] at hu
  have hcs : ∀ t, CauchySeq fun n => (u n).tr t := by
    intro t
    rw [Metric.cauchySeq_iff]
    intro ε hε
    obtain ⟨N, hN⟩ := hu ε hε
    refine ⟨N, fun m hm n hn => ?_⟩
    rw [dist_eq_norm, (u m).tr_max t, (u n).tr_max t]
    have h1 := (u m - u n).normH_le hν0 (le_max_right t 0)
    rw [tr_sub, Pi.sub_apply] at h1
    exact ((norm_le_normH _).trans h1).trans_lt (by rw [← dist_eq_norm]; exact hN m hm n hn)
  choose W hW using fun t => cauchySeq_tendsto_of_complete (hcs t)
  have hunif : ∀ ε > 0, ∃ N, ∀ n ≥ N, ∀ t, 0 ≤ t →
      Real.exp (ν * t) * normH ((u n).tr t - W t) ≤ ε := by
    intro ε hε
    obtain ⟨N, hN⟩ := hu ε hε
    refine ⟨N, fun n hn t ht => ?_⟩
    have hc : Tendsto (fun m => Real.exp (ν * t) * normH ((u n).tr t - (u m).tr t)) atTop
        (𝓝 (Real.exp (ν * t) * normH ((u n).tr t - W t))) :=
      ((normH_continuous.tendsto _).comp (tendsto_const_nhds.sub (hW t))).const_mul _
    refine le_of_tendsto hc ?_
    filter_upwards [eventually_ge_atTop N] with m hm
    have h1 := (u n - u m).bound ht
    rw [tr_sub, Pi.sub_apply] at h1
    exact h1.trans (by rw [← dist_eq_norm]; exact (hN n hn m hm).le)
  have hWmax : ∀ t, W t = W (max t 0) := fun t =>
    tendsto_nhds_unique (hW t) ((hW (max t 0)).congr fun n => ((u n).tr_max t).symm)
  have hzc : CauchySeq fun n => (u n).lift := by
    rw [Metric.cauchySeq_iff]
    intro ε hε
    obtain ⟨N, hN⟩ := hu ε hε
    refine ⟨N, fun m hm n hn => ?_⟩
    rw [dist_eq_norm, ← lift_sub, norm_lift]
    exact ((u m - u n).katoE_le).trans_lt (by rw [← dist_eq_norm]; exact hN m hm n hn)
  obtain ⟨Z, hZ⟩ := cauchySeq_tendsto_of_complete hzc
  obtain ⟨φ, hφ, hae⟩ := (tendstoInMeasure_of_tendsto_Lp hZ).exists_seq_tendsto_ae
  have hdW : ∀ᵐ t ∂μT, HasDx (W t) (((Real.exp (-(ν * t)) : ℝ) : ℂ) • Z t) := by
    have h1 : ∀ᵐ t ∂μT, ∀ n, IsH01 ((u n).tr t) ∧ (u n).lift t = liftEV ν (u n).tr t := by
      rw [ae_all_iff]; intro n
      filter_upwards [(u n).mem.1.2.2.1, (u n).coeFn_lift] with t h1 h2 using ⟨h1, h2⟩
    filter_upwards [h1, hae] with t ht hconv
    set g := ((Real.exp (-(ν * t)) : ℝ) : ℂ) • Z t
    have hdx : ∀ n, dx ((u n).tr t) = ((Real.exp (-(ν * t)) : ℝ) : ℂ) • (u n).lift t := fun n => by
      rw [(ht n).2, liftEV, smul_smul, ← Complex.ofReal_mul, ← Real.exp_add, neg_add_cancel,
        Real.exp_zero, Complex.ofReal_one, one_smul]
    have hg : Tendsto (fun k => dx ((u (φ k)).tr t)) atTop (𝓝 g) := by
      have e : (fun k => dx ((u (φ k)).tr t)) =
          fun k => ((Real.exp (-(ν * t)) : ℝ) : ℂ) • (u (φ k)).lift t := funext fun k => hdx (φ k)
      rw [e]; exact hconv.const_smul _
    have hP : Tendsto (fun k => (u (φ k)).tr t) atTop (𝓝 (PrimL g)) := by
      have e : (fun k => (u (φ k)).tr t) = fun k => PrimL (dx ((u (φ k)).tr t)) :=
        funext fun k => (hasDx_iff.mp (dx_spec (ht (φ k)).1)).2
      rw [e]; exact (PrimL.continuous.tendsto g).comp hg
    have hWt : W t = PrimL g := tendsto_nhds_unique ((hW t).comp hφ.tendsto_atTop) hP
    have hm : meanL g = 0 := by
      have h0 : ∀ k, meanL (dx ((u (φ k)).tr t)) = 0 := fun k => (dx_spec (ht (φ k)).1).1
      have h2 := (meanL.continuous.tendsto g).comp hg
      have e : (meanL ∘ fun k => dx ((u (φ k)).tr t)) = fun _ => 0 := funext fun k => h0 k
      rw [e] at h2
      exact tendsto_nhds_unique h2 tendsto_const_nhds
    exact hasDx_iff.mpr ⟨hm, hWt⟩
  have hcont : ContinuousOn W (Ici 0) := by
    have hU : TendstoUniformlyOn (fun n => (u n).tr) W atTop (Ici 0) := by
      rw [Metric.tendstoUniformlyOn_iff]
      intro ε hε
      obtain ⟨N, hN⟩ := hunif (ε / 2) (half_pos hε)
      filter_upwards [eventually_ge_atTop N] with n hn t ht
      rw [dist_comm, dist_eq_norm]
      have h1 := hN n hn t ht
      have h2 : normH ((u n).tr t - W t) ≤ ε / 2 :=
        (le_mul_of_one_le_left (normH_nonneg _) (Real.one_le_exp (mul_nonneg hν0 ht))).trans h1
      exact ((norm_le_normH _).trans h2).trans_lt (half_lt_self hε)
    exact hU.continuousOn (Eventually.frequently
      (Eventually.of_forall fun n => ((u n).continuous_tr).continuousOn))
  have hdecay : Tendsto (fun t => Real.exp (ν * t) * normH (W t)) atTop (𝓝 0) := by
    rw [Metric.tendsto_atTop]
    intro ε hε
    obtain ⟨N, hN⟩ := hunif (ε / 2) (half_pos hε)
    have hd := (u N).mem.1.2.1
    rw [Metric.tendsto_atTop] at hd
    obtain ⟨T, hT⟩ := hd (ε / 2) (half_pos hε)
    refine ⟨max T 0, fun t ht => ?_⟩
    have ht0 : 0 ≤ t := (le_max_right _ _).trans ht
    have h1 := hT t ((le_max_left _ _).trans ht)
    rw [Real.dist_eq, sub_zero, abs_of_nonneg (mul_nonneg (Real.exp_pos _).le (normH_nonneg _))] at h1
    rw [Real.dist_eq, sub_zero, abs_of_nonneg (mul_nonneg (Real.exp_pos _).le (normH_nonneg _))]
    have h2 := hN N le_rfl t ht0
    have h3 : normH (W t) ≤ normH ((u N).tr t) + normH ((u N).tr t - W t) := by
      calc normH (W t) = normH ((u N).tr t - ((u N).tr t - W t)) := by rw [sub_sub_cancel]
        _ ≤ _ := normH_sub_le _ _
    calc Real.exp (ν * t) * normH (W t) ≤
          Real.exp (ν * t) * normH ((u N).tr t) + Real.exp (ν * t) * normH ((u N).tr t - W t) := by
          rw [← mul_add]; exact mul_le_mul_of_nonneg_left h3 (Real.exp_pos _).le
      _ < ε / 2 + ε / 2 := add_lt_add_of_lt_of_le h1 h2
      _ = ε := add_halves ε
  have hmeas : AEStronglyMeasurable (fun t => dx (W t)) μT := by
    have hZm : AEStronglyMeasurable (fun t => ((Real.exp (-(ν * t)) : ℝ) : ℂ) • Z t) μT :=
      ((Complex.continuous_ofReal.comp (Real.continuous_exp.comp
        (continuous_const.mul continuous_id).neg)).aestronglyMeasurable).smul
        (Lp.aestronglyMeasurable Z)
    exact hZm.congr (hdW.mono fun t ht => (dx_eq ht).symm)
  have hint : Integrable (fun t => Real.exp (2 * ν * t) * ‖dx (W t)‖ ^ 2) μT := by
    have hZ2 : Integrable (fun t => ‖Z t‖ ^ 2) μT :=
      (memLp_two_iff_integrable_sq_norm (Lp.aestronglyMeasurable Z)).mp (Lp.memLp Z)
    refine hZ2.congr ?_
    filter_upwards [hdW] with t ht
    rw [dx_eq ht, norm_smul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _), mul_pow]
    have e : Real.exp (2 * ν * t) * Real.exp (-(ν * t)) ^ 2 = 1 := by
      rw [sq, ← Real.exp_add, ← Real.exp_add]
      have : 2 * ν * t + (-(ν * t) + -(ν * t)) = 0 := by ring
      rw [this, Real.exp_zero]
    calc ‖Z t‖ ^ 2 = (Real.exp (2 * ν * t) * Real.exp (-(ν * t)) ^ 2) * ‖Z t‖ ^ 2 := by
          rw [e, one_mul]
      _ = _ := by ring
  have hW0 : W ∈ X0subV ν :=
    ⟨⟨hcont, hdecay, hdW.mono fun t ht => ⟨_, ht⟩, hmeas, hint⟩, hWmax⟩
  set Wt := mk W hW0
  have hliftW : Wt.lift = Z := by
    apply Lp.ext
    filter_upwards [Wt.coeFn_lift, hdW] with t h1 h2
    rw [h1, liftEV, tr_mk, dx_eq h2, smul_smul, ← Complex.ofReal_mul, ← Real.exp_add, add_neg_cancel,
      Real.exp_zero, Complex.ofReal_one, one_smul]
  refine ⟨Wt, ?_⟩
  rw [Metric.tendsto_atTop]
  intro ε hε
  obtain ⟨N₁, hN₁⟩ := hunif (ε / 3) (by positivity)
  obtain ⟨N₂, hN₂⟩ := Metric.tendsto_atTop.mp hZ (ε / 3) (by positivity)
  refine ⟨max N₁ N₂, fun n hn => ?_⟩
  rw [dist_eq_norm, norm_def, energy]
  have hs : supE ν (u n - Wt).tr ≤ ε / 3 := supE_le fun t ht => by
    rw [tr_sub, Pi.sub_apply, tr_mk]; exact hN₁ n (le_of_max_le_left hn) t ht
  have hk : katoE ν (u n - Wt).tr < ε / 3 := by
    rw [kato_eq_lift, lift_sub, hliftW, ← dist_eq_norm]; exact hN₂ n (le_of_max_le_right hn)
  linarith

instance [NuOK ν] : CompleteSpace (X0V ν) := Metric.complete_of_cauchySeq_tendsto complete_aux

end X0V

/-- Evaluation `w ↦ w(t)` as a bounded operator `X0V ν → L^2` (`ν ≥ 0`). -/
def evV (ν : ℝ) [hν : NuOK ν] (t : ℝ) : X0V ν →L[ℂ] L2 :=
  LinearMap.mkContinuous
    { toFun := fun w => w.tr t, map_add' := fun _ _ => rfl, map_smul' := fun _ _ => rfl } 1
    (fun w => by
      change ‖w.tr t‖ ≤ 1 * ‖w‖
      rw [one_mul, w.tr_max t]
      exact (norm_le_normH _).trans (w.normH_le hν.pos.le (le_max_right _ _)))

theorem evV_apply [NuOK ν] (t : ℝ) (w : X0V ν) : evV ν t w = w.tr t := rfl

end Space

end

end CompanionB


==> anc/lean/CompanionB/ODE.lean <==
import CompanionB.Series
import Mathlib.Analysis.ODE.ExistUnique

/-! Step S15, part 5: the W-scheme solution `u_h[f]` (main paper (3.2)): the unique global
`C^1` solution of `u' = A_h u + Π_h F(u,u)`, `u(0) = Π_h f`, with `F(u,u) = -u ∂_x u`; existence
from the quadratic series (mild ⇒ classical), uniqueness from local Lipschitz continuity. -/

set_option autoImplicit false

namespace CompanionB

open MeasureTheory Set Filter CompanionPilot OrderingError
open scoped Topology NNReal

noncomputable section

section Mesh
variable {N : ℕ} (hN : 0 < N)

/-- `u` is a global solution on `[0,∞)` of the W scheme (main paper (3.2)) with datum `f`:
`u(0) = Π_h f`, `u(t) ∈ X_h`, and `u'(t) = A_h u(t) + Π_h F(u(t),u(t))` with
`F(u,u) = -u ∂_x u` (one-sided derivative at `t = 0`). -/
def IsWSol (f : L2) (u : ℝ → L2) : Prop :=
  u 0 = PiW hN f ∧ ∀ t, 0 ≤ t → u t ∈ Vh hN ∧
    HasDerivWithinAt u (AW hN (u t) - PiW hN (wdxw (u t))) (Ici 0) t

open Classical in
/-- `u_h[f]`: the global W-scheme solution with datum `f` (junk value `0` if none exists). -/
def uW (f : L2) : ℝ → L2 := if h : ∃ u, IsWSol hN f u then h.choose else 0

include hN

theorem wdxw_of_mem {v : L2} (hv : v ∈ Vh hN) : wdxw v = pm (dVhL hN v) (dVhL hN v) := by
  rw [wdxw, dx_of_mem hN hv]

theorem Dh_self_of_mem {v : L2} (hv : v ∈ Vh hN) : Dh hN v v = -PiW hN (wdxw v) := by
  have h := dx_spec (isH01_of_mem hN hv)
  rw [Dh_eq_PiW_Fg hN h h, Fg_self, map_neg, wdxw]

/-- Existence: the series sum is a global solution. -/
theorem series_isWSol {f : L2} (hf : ‖f‖ < analyticRadius 3 3) :
    IsWSol hN f (quadraticSolution (LhT N) (QhT N) f).tr := by
  set S := quadraticSolution (LhT N) (QhT N) f
  have heq := quadraticSolution_equation (qb_h N) hf
  set g : ℝ → L2 := fun s => Dh hN (S.tr s) (S.tr s)
  have hg : Continuous g := src_continuous hN S S
  have hgV : ∀ s, g s ∈ Vh hN := fun s => Dh_mem hN _ _
  have hY : ∀ t, 0 ≤ t → S.tr t = duh hN (PiW hN f) g t := by
    intro t ht
    have e := congrArg (fun w : X0T => w.tr t) heq
    simp only [X0T.tr_add, Pi.add_apply] at e
    rw [show S.tr t = (LhT N f).tr t + (QhT N S S).tr t from e]
    rw [LhT_pos hN, LhL_tr hN f ht, QhT_pos hN, QhL_apply, Qh_tr hN S S ht]
    rfl
  have hmem : ∀ t, 0 ≤ t → S.tr t ∈ Vh hN := fun t ht => by
    rw [hY t ht]; exact duh_mem hN (PiW_mem hN f) hg hgV t
  refine ⟨by rw [hY 0 le_rfl, duh_zero], fun t ht => ⟨hmem t ht, ?_⟩⟩
  have hd := (duh_hasDerivAt hN (PiW hN f) hg t).hasDerivWithinAt (s := Ici 0)
  have hd' := hd.congr (fun y hy => hY y hy) (hY t ht)
  convert hd' using 1
  rw [← hY t ht]
  simp only [g]
  rw [Dh_self_of_mem hN (hmem t ht), sub_eq_add_neg]

/-- The W-scheme vector field `x ↦ A_h x - Π_h(x ∂_x x)`. -/
def Vf (x : L2) : L2 := AW hN x - PiW hN (wdxw x)

theorem Vf_lipschitz {R : ℝ} (hR : 0 ≤ R) :
    ∃ K : ℝ≥0, LipschitzOnWith K (Vf hN) {x | x ∈ Vh hN ∧ ‖x‖ ≤ R} := by
  set D := dVhL hN
  set K : ℝ := ‖AW hN‖ + ‖PiW hN‖ * (‖D‖ * (‖D‖ * (2 * R)))
  have hK : 0 ≤ K := by positivity
  refine ⟨⟨K, hK⟩, LipschitzOnWith.of_dist_le_mul fun x hx y hy => ?_⟩
  rw [dist_eq_norm, dist_eq_norm]
  change ‖Vf hN x - Vf hN y‖ ≤ K * ‖x - y‖
  unfold Vf
  rw [wdxw_of_mem hN hx.1, wdxw_of_mem hN hy.1]
  have e : AW hN x - PiW hN (pm (D x) (D x)) - (AW hN y - PiW hN (pm (D y) (D y))) =
      AW hN (x - y) - PiW hN (pmL (D (x - y)) (D x) + pmL (D y) (D (x - y))) := by
    simp only [map_sub, pmL_apply, map_add, ← pmL_apply, ContinuousLinearMap.sub_apply]
    abel
  rw [e]
  have h1 : ‖AW hN (x - y)‖ ≤ ‖AW hN‖ * ‖x - y‖ := (AW hN).le_opNorm _
  have hDx : ‖D x‖ ≤ ‖D‖ * R := (D.le_opNorm x).trans (mul_le_mul_of_nonneg_left hx.2 (norm_nonneg _))
  have hDy : ‖D y‖ ≤ ‖D‖ * R := (D.le_opNorm y).trans (mul_le_mul_of_nonneg_left hy.2 (norm_nonneg _))
  have hDd : ‖D (x - y)‖ ≤ ‖D‖ * ‖x - y‖ := D.le_opNorm _
  have h2 : ‖pmL (D (x - y)) (D x) + pmL (D y) (D (x - y))‖ ≤ ‖D‖ * (‖D‖ * (2 * R)) * ‖x - y‖ := by
    calc _ ≤ ‖D (x - y)‖ * ‖D x‖ + ‖D y‖ * ‖D (x - y)‖ :=
          (norm_add_le _ _).trans (add_le_add (norm_pm_le _ _) (norm_pm_le _ _))
      _ ≤ (‖D‖ * ‖x - y‖) * (‖D‖ * R) + (‖D‖ * R) * (‖D‖ * ‖x - y‖) := by
          gcongr
      _ = _ := by ring
  calc _ ≤ ‖AW hN (x - y)‖ + ‖PiW hN (pmL (D (x - y)) (D x) + pmL (D y) (D (x - y)))‖ :=
        norm_sub_le _ _
    _ ≤ ‖AW hN‖ * ‖x - y‖ + ‖PiW hN‖ * (‖D‖ * (‖D‖ * (2 * R)) * ‖x - y‖) :=
        add_le_add h1 (((PiW hN).le_opNorm _).trans (mul_le_mul_of_nonneg_left h2 (norm_nonneg _)))
    _ = K * ‖x - y‖ := by simp only [K]; ring

/-- Uniqueness of global W-scheme solutions. -/
theorem isWSol_unique {f : L2} {u v : ℝ → L2} (hu : IsWSol hN f u) (hv : IsWSol hN f v) :
    ∀ t, 0 ≤ t → u t = v t := by
  intro t ht
  have hcu : ContinuousOn u (Icc 0 (t + 1)) := fun s hs =>
    ((hu.2 s hs.1).2.continuousWithinAt).mono Icc_subset_Ici_self
  have hcv : ContinuousOn v (Icc 0 (t + 1)) := fun s hs =>
    ((hv.2 s hs.1).2.continuousWithinAt).mono Icc_subset_Ici_self
  obtain ⟨Ru, hRu⟩ := isCompact_Icc.exists_bound_of_continuousOn hcu
  obtain ⟨Rv, hRv⟩ := isCompact_Icc.exists_bound_of_continuousOn hcv
  set R := max (max Ru Rv) 0
  obtain ⟨K, hK⟩ := Vf_lipschitz hN (le_max_right _ _ : (0:ℝ) ≤ R)
  have hEq := ODE_solution_unique_of_mem_Icc_right (v := fun _ => Vf hN)
    (s := fun _ => {x | x ∈ Vh hN ∧ ‖x‖ ≤ R}) (K := K) (a := 0) (b := t + 1)
    (fun _ _ => hK) hcu
    (fun s hs => ((hu.2 s hs.1).2).mono (Ici_subset_Ici.mpr hs.1))
    (fun s hs => ⟨(hu.2 s hs.1).1, (hRu s ⟨hs.1, hs.2.le⟩).trans
      ((le_max_left _ _).trans (le_max_left _ _))⟩)
    hcv
    (fun s hs => ((hv.2 s hs.1).2).mono (Ici_subset_Ici.mpr hs.1))
    (fun s hs => ⟨(hv.2 s hs.1).1, (hRv s ⟨hs.1, hs.2.le⟩).trans
      ((le_max_right _ _).trans (le_max_left _ _))⟩)
    (hu.1.trans hv.1.symm)
  exact hEq ⟨ht, by linarith⟩

theorem uW_spec {f : L2} (hf : ‖f‖ < analyticRadius 3 3) : IsWSol hN f (uW hN f) := by
  have hex : ∃ u, IsWSol hN f u := ⟨_, series_isWSol hN hf⟩
  rw [uW, dif_pos hex]; exact hex.choose_spec

/-- `u_h[f] = Σ_n P_{n,h}(f)` on `[0,∞)`. -/
theorem uW_eq_series {f : L2} (hf : ‖f‖ < analyticRadius 3 3) {t : ℝ} (ht : 0 ≤ t) :
    uW hN f t = (quadraticSolution (LhT N) (QhT N) f).tr t :=
  isWSol_unique hN (uW_spec hN hf) (series_isWSol hN hf) t ht

end Mesh

/-- `N ↦ u_h[f](t)` with junk value at `N = 0`. -/
def uWt (N : ℕ) (f : L2) (t : ℝ) : L2 := if hN : 0 < N then uW hN f t else 0

theorem uWt_pos {N : ℕ} (hN : 0 < N) (f : L2) (t : ℝ) : uWt N f t = uW hN f t := by
  rw [uWt, dif_pos hN]

end

end CompanionB


==> anc/lean/CompanionB/QConv.lean <==
import CompanionB.DuhamelConv

/-! Step S15, part 2: `Q_h(a,b) → Q(a,b)` in `X_0` for all `a, b ∈ X_0`, and the limit
`Q(a,b)(t) = ∫_0^t T(t-s) F(a(s), b(s)) ds`. -/

set_option autoImplicit false

namespace CompanionB

open MeasureTheory Set Filter CompanionPilot SLean SLean.Bridge
open scoped Topology ComplexConjugate Interval

noncomputable section

/-- The strong source `F(a(s), b(s)) = -(1/2)(a b)'(s)`. -/
def Fsrc (a b : X0T) (s : ℝ) : L2 := Fg (dx (a.tr s)) (dx (b.tr s))

theorem Fsrc_meas (a b : X0T) : AEStronglyMeasurable (Fsrc a b) μT := by
  have ha : AEStronglyMeasurable (fun s => dx (a.tr s)) μT := a.mem.1.2.2.2.1
  have hb : AEStronglyMeasurable (fun s => dx (b.tr s)) μT := b.mem.1.2.2.2.1
  show AEStronglyMeasurable (fun s => Fg (dx (a.tr s)) (dx (b.tr s))) μT
  exact Continuous.comp_aestronglyMeasurable₂ (g := Fg) continuous_Fg ha hb

theorem Fsrc_int (a b : X0T) : Integrable (fun s => Real.exp s * ‖Fsrc a b s‖) μT := by
  have hint := ((a.mem.1.2.2.2.2).add (b.mem.1.2.2.2.2)).div_const 2
  refine Integrable.mono' hint
    ((Real.continuous_exp.aestronglyMeasurable).mul (Fsrc_meas a b).norm) ?_
  filter_upwards [ae_restrict_mem measurableSet_Ioi] with s hs
  rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
  have h1 := norm_Fg_le (dx (a.tr s)) (dx (b.tr s))
  have he : Real.exp s ≤ Real.exp (2 * 1 * s) := Real.exp_le_exp.mpr (by linarith [mem_Ioi.mp hs])
  set x := ‖dx (a.tr s)‖
  set y := ‖dx (b.tr s)‖
  have hxy : x * y ≤ (x ^ 2 + y ^ 2) / 2 := by nlinarith [sq_nonneg (x - y)]
  have hx0 : 0 ≤ x * y := mul_nonneg (norm_nonneg _) (norm_nonneg _)
  calc Real.exp s * ‖Fsrc a b s‖ ≤ Real.exp (2 * 1 * s) * (x * y) :=
        mul_le_mul he h1 (norm_nonneg _) (Real.exp_pos _).le
    _ ≤ Real.exp (2 * 1 * s) * ((x ^ 2 + y ^ 2) / 2) :=
        mul_le_mul_of_nonneg_left hxy (Real.exp_pos _).le
    _ = _ := by simp only [Pi.add_apply]; ring

theorem Fsrc_int_Ioc (a b : X0T) {t : ℝ} (ht : 0 ≤ t) : IntervalIntegrable (fun s => ‖Fsrc a b s‖) volume 0 t := by
  refine (intervalIntegrable_iff_integrableOn_Ioc_of_le ht).mpr ?_
  refine Integrable.mono' ((show IntegrableOn (fun s => Real.exp s * ‖Fsrc a b s‖) (Ioi (0:ℝ)) volume from
    Fsrc_int a b).mono_set Ioc_subset_Ioi_self) ((Fsrc_meas a b).norm.mono_measure
      (Measure.restrict_mono Ioc_subset_Ioi_self le_rfl)) ?_
  filter_upwards [ae_restrict_mem measurableSet_Ioc] with s hs
  rw [Real.norm_eq_abs, abs_of_nonneg (norm_nonneg _)]
  exact le_mul_of_one_le_left (norm_nonneg _) (Real.one_le_exp hs.1.le)

section Mesh
variable {N : ℕ} (hN : 0 < N)
include hN

theorem UW_joint : Continuous fun p : ℝ × L2 => UW hN p.1 p.2 := by
  have e : (fun p : ℝ × L2 => UW hN p.1 p.2) = fun p => TW hN p.1 (PiW hN p.2) := funext fun p => rfl
  rw [e]
  exact ((TW_continuous hN).comp continuous_fst).clm_apply ((PiW hN).continuous.comp continuous_snd)

theorem strong_int (a b : X0T) {t : ℝ} (ht : 0 ≤ t) :
    IntervalIntegrable (fun s => UW hN (t - s) (Fsrc a b s)) volume 0 t := by
  have hF := Fsrc_int_Ioc a b ht
  refine (intervalIntegrable_iff_integrableOn_Ioc_of_le ht).mpr ?_
  have hτ : AEStronglyMeasurable (fun s : ℝ => t - s) (volume.restrict (Ioc 0 t)) :=
    (continuous_const.sub continuous_id).aestronglyMeasurable
  have hFm : AEStronglyMeasurable (Fsrc a b) (volume.restrict (Ioc 0 t)) :=
    (Fsrc_meas a b).mono_measure (Measure.restrict_mono Ioc_subset_Ioi_self le_rfl)
  have hm : AEStronglyMeasurable (fun s => UW hN (t - s) (Fsrc a b s)) (volume.restrict (Ioc 0 t)) :=
    Continuous.comp_aestronglyMeasurable₂ (g := fun τ y => UW hN τ y) (UW_joint hN) hτ hFm
  refine Integrable.mono' (((intervalIntegrable_iff_integrableOn_Ioc_of_le ht).mp hF).const_mul
    (Real.sqrt 2)) hm ?_
  filter_upwards [ae_restrict_mem measurableSet_Ioc] with s hs
  exact UW_bound hN (by linarith [hs.2]) _

theorem Dh_eq_src (a b : X0T) :
    ∀ᵐ s ∂μT, Dh hN (a.tr s) (b.tr s) = PiW hN (Fsrc a b s) := by
  filter_upwards [a.mem.1.2.2.1, b.mem.1.2.2.1] with s ha hb
  exact Dh_eq_PiW_Fg hN (dx_spec ha) (dx_spec hb)

/-- The strong form: `Q_h(a,b)(t) = ∫_0^t T_h(t-s) Π_h F(a(s),b(s)) ds`. -/
theorem Qh_tr_strong (a b : X0T) {t : ℝ} (ht : 0 ≤ t) :
    (QhL hN a b).tr t = ∫ s in (0:ℝ)..t, UW hN (t - s) (Fsrc a b s) := by
  rw [QhL_apply, Qh_tr hN a b ht]
  apply intervalIntegral.integral_congr_ae
  have h := (ae_restrict_iff' measurableSet_Ioi).mp (Dh_eq_src hN a b)
  filter_upwards [h] with s hs hsI
  rw [uIoc_of_le ht] at hsI
  rw [hs hsI.1]; rfl

theorem dx_Qh_tr (a b : X0T) {t : ℝ} (ht : 0 ≤ t) :
    dx ((QhL hN a b).tr t) = ∫ s in (0:ℝ)..t, dVhL hN (UW hN (t - s) (Fsrc a b s)) := by
  have hmem : (QhL hN a b).tr t ∈ Vh hN := by
    rw [QhL_apply, Qh_tr hN a b ht]
    have := duh_mem hN (Submodule.zero_mem _) (src_continuous hN a b) (fun _ => Dh_mem hN _ _) t
    simpa [duh] using this
  rw [dx_of_mem hN hmem, Qh_tr_strong hN a b ht]
  exact ((dVhL hN).intervalIntegral_comp_comm (strong_int hN a b ht)).symm

end Mesh

/-! ### The difference of two meshes -/

section Two
variable {N M : ℕ} (hN : 0 < N) (hM : 0 < M)
include hN hM

theorem dLh_tr (y : L2) {τ : ℝ} (hτ : 0 ≤ τ) :
    ((LhT N - LhT M) y).tr τ = UW hN τ y - UW hM τ y := by
  rw [ContinuousLinearMap.sub_apply, X0T.tr_sub, Pi.sub_apply, LhT_tr hN y hτ, LhT_tr hM y hτ,
    UWt_pos hN, UWt_pos hM]

/-- `Ψ(τ, y) = (T_N(τ)Π_N y)' - (T_M(τ)Π_M y)'`. -/
def Psi (τ : ℝ) (y : L2) : L2 := dVhL hN (UW hN τ y) - dVhL hM (UW hM τ y)

theorem Psi_continuous : Continuous fun p : ℝ × L2 => Psi hN hM p.1 p.2 :=
  ((dVhL hN).continuous.comp (UW_joint hN)).sub ((dVhL hM).continuous.comp (UW_joint hM))

theorem Psi_eq_dx (y : L2) {τ : ℝ} (hτ : 0 ≤ τ) : Psi hN hM τ y = dx (((LhT N - LhT M) y).tr τ) := by
  have m1 : UW hN τ y ∈ Vh hN := TW_mem hN τ (PiW_mem hN y)
  have m2 : UW hM τ y ∈ Vh hM := TW_mem hM τ (PiW_mem hM y)
  rw [dLh_tr hN hM y hτ, dx_sub (isH01_of_mem hN m1) (isH01_of_mem hM m2), dx_of_mem hN m1,
    dx_of_mem hM m2]
  rfl

theorem Psi_kato (y : L2) :
    Integrable (fun τ => Real.exp (2 * τ) * ‖Psi hN hM τ y‖ ^ 2) μT ∧
      ∫ τ in Ioi (0:ℝ), Real.exp (2 * τ) * ‖Psi hN hM τ y‖ ^ 2 ≤ ‖(LhT N - LhT M) y‖ ^ 2 := by
  set w := (LhT N - LhT M) y
  have hae : ∀ᵐ τ ∂μT, Real.exp (2 * 1 * τ) * ‖dx (w.tr τ)‖ ^ 2 =
      Real.exp (2 * τ) * ‖Psi hN hM τ y‖ ^ 2 := by
    filter_upwards [ae_restrict_mem measurableSet_Ioi] with τ hτ
    rw [Psi_eq_dx hN hM y (le_of_lt hτ), mul_one]
  refine ⟨w.mem.1.2.2.2.2.congr hae, ?_⟩
  rw [← integral_congr_ae hae]
  exact w.kato_integral_le

theorem dx_Qdiff (a b : X0T) {t : ℝ} (ht : 0 ≤ t) :
    ‖dx ((QhL hN a b - QhL hM a b).tr t)‖ ≤ ∫ s in (0:ℝ)..t, ‖Psi hN hM (t - s) (Fsrc a b s)‖ := by
  have hmN : (QhL hN a b).tr t ∈ Vh hN := by
    rw [QhL_apply, Qh_tr hN a b ht]
    have := duh_mem hN (Submodule.zero_mem _) (src_continuous hN a b) (fun _ => Dh_mem hN _ _) t
    simpa [duh] using this
  have hmM : (QhL hM a b).tr t ∈ Vh hM := by
    rw [QhL_apply, Qh_tr hM a b ht]
    have := duh_mem hM (Submodule.zero_mem _) (src_continuous hM a b) (fun _ => Dh_mem hM _ _) t
    simpa [duh] using this
  rw [X0T.tr_sub, Pi.sub_apply, dx_sub (isH01_of_mem hN hmN) (isH01_of_mem hM hmM),
    dx_Qh_tr hN a b ht, dx_Qh_tr hM a b ht,
    ← intervalIntegral.integral_sub
      ⟨(dVhL hN).integrable_comp (strong_int hN a b ht).1, (dVhL hN).integrable_comp (strong_int hN a b ht).2⟩
      ⟨(dVhL hM).integrable_comp (strong_int hM a b ht).1, (dVhL hM).integrable_comp (strong_int hM a b ht).2⟩]
  exact intervalIntegral.norm_integral_le_integral_norm ht

omit hN hM in
theorem norm_dL_le (y : L2) : ‖(LhT N - LhT M) y‖ ≤ 6 * ‖y‖ := by
  rw [ContinuousLinearMap.sub_apply]
  calc _ ≤ ‖LhT N y‖ + ‖LhT M y‖ := norm_sub_le _ _
    _ ≤ 3 * ‖y‖ + 3 * ‖y‖ := add_le_add
        (((LhT N).le_opNorm y).trans (mul_le_mul_of_nonneg_right (norm_LhT_le N) (norm_nonneg _)))
        (((LhT M).le_opNorm y).trans (mul_le_mul_of_nonneg_right (norm_LhT_le M) (norm_nonneg _)))
    _ = _ := by ring

theorem Qdiff_tr (a b : X0T) {t : ℝ} (ht : 0 ≤ t) :
    (QhL hN a b - QhL hM a b).tr t = ∫ s in (0:ℝ)..t, ((LhT N - LhT M) (Fsrc a b s)).tr (t - s) := by
  rw [X0T.tr_sub, Pi.sub_apply, Qh_tr_strong hN a b ht, Qh_tr_strong hM a b ht,
    ← intervalIntegral.integral_sub (strong_int hN a b ht) (strong_int hM a b ht)]
  apply intervalIntegral.integral_congr
  intro s hs
  rw [uIcc_of_le ht] at hs
  simp only []
  rw [dLh_tr hN hM _ (by linarith [hs.2])]

/-- The difference bound for `Q_N - Q_M`. -/
theorem Qdiff_bound (a b : X0T) :
    ‖QhL hN a b - QhL hM a b‖ ≤ Real.sqrt 2 * (∫ s in Ioi (0:ℝ), Real.exp s * ‖(LhT N - LhT M) (Fsrc a b s)‖) +
      Real.sqrt ((∫ s in Ioi (0:ℝ), Real.exp s * ‖Fsrc a b s‖) *
        ∫ s in Ioi (0:ℝ), Real.exp s * ‖(LhT N - LhT M) (Fsrc a b s)‖ ^ 2 / ‖Fsrc a b s‖) := by
  set ΔL := LhT N - LhT M
  set F := Fsrc a b
  have hFm := Fsrc_meas a b
  have hFi := Fsrc_int a b
  have hΔm : AEStronglyMeasurable (fun s => ΔL (F s)) μT := ΔL.continuous.comp_aestronglyMeasurable hFm
  have hI1 : Integrable (fun s => Real.exp s * ‖ΔL (F s)‖) μT := by
    refine Integrable.mono' (hFi.const_mul 6)
      ((Real.continuous_exp.aestronglyMeasurable).mul hΔm.norm) (Eventually.of_forall fun s => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
    have := norm_dL_le (N := N) (M := M) (F s)
    nlinarith [Real.exp_pos s]
  have hI2 : Integrable (fun s => Real.exp s * ‖ΔL (F s)‖ ^ 2 / ‖F s‖) μT := by
    refine Integrable.mono' (hFi.const_mul 36) ?_ (Eventually.of_forall fun s => ?_)
    · exact (((Real.continuous_exp.aestronglyMeasurable).mul (hΔm.norm.pow 2)).aemeasurable.div
        hFm.norm.aemeasurable).aestronglyMeasurable
    · rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
      have h6 := norm_dL_le (N := N) (M := M) (F s)
      rcases (norm_nonneg (F s)).eq_or_lt with h0 | hpos
      · rw [← h0]; simp
      · rw [div_le_iff₀ hpos]
        have : ‖ΔL (F s)‖ ^ 2 ≤ 36 * ‖F s‖ ^ 2 := by nlinarith [norm_nonneg (ΔL (F s))]
        nlinarith [Real.exp_pos s]
  set I1 := ∫ s in Ioi (0:ℝ), Real.exp s * ‖ΔL (F s)‖
  set A := ∫ s in Ioi (0:ℝ), Real.exp s * ‖F s‖
  set I2 := ∫ s in Ioi (0:ℝ), Real.exp s * ‖ΔL (F s)‖ ^ 2 / ‖F s‖
  have hA0 : 0 ≤ A := integral_nonneg fun s => by positivity
  have hI20 : 0 ≤ I2 := integral_nonneg fun s => by positivity
  -- sup part
  have hsup : ∀ t, 0 ≤ t → Real.exp t * normH ((QhL hN a b - QhL hM a b).tr t) ≤ Real.sqrt 2 * I1 := by
    intro t ht
    rw [Qdiff_tr hN hM a b ht]
    have hint : IntervalIntegrable (fun s => (ΔL (F s)).tr (t - s)) volume 0 t := by
      have e : (fun s => (ΔL (F s)).tr (t - s)) =ᵐ[volume.restrict (Ι 0 t)]
          fun s => UW hN (t - s) (F s) - UW hM (t - s) (F s) := by
        filter_upwards [ae_restrict_mem measurableSet_uIoc] with s hs
        rw [uIoc_of_le ht] at hs
        exact dLh_tr hN hM _ (by linarith [hs.2])
      exact ((strong_int hN a b ht).sub (strong_int hM a b ht)).congr_ae e.symm
    have h1 : normH (∫ s in (0:ℝ)..t, (ΔL (F s)).tr (t - s)) ≤
        Real.sqrt 2 * ∫ s in (0:ℝ)..t, ‖(ΔL (F s)).tr (t - s)‖ :=
      (normH_le _).trans (mul_le_mul_of_nonneg_left
        (intervalIntegral.norm_integral_le_integral_norm ht) (Real.sqrt_nonneg _))
    have h2 : ∫ s in (0:ℝ)..t, ‖(ΔL (F s)).tr (t - s)‖ ≤
        ∫ s in (0:ℝ)..t, Real.exp (-(t - s)) * ‖ΔL (F s)‖ := by
      apply intervalIntegral.integral_mono_on ht hint.norm
      · refine (intervalIntegrable_iff_integrableOn_Ioc_of_le ht).mpr ?_
        refine Integrable.mono' ((show IntegrableOn (fun s => Real.exp s * ‖ΔL (F s)‖) (Ioi (0:ℝ)) volume
          from hI1).mono_set Ioc_subset_Ioi_self) ?_ ?_
        · exact ((Real.continuous_exp.comp (continuous_const.sub continuous_id).neg).aestronglyMeasurable.mul
            hΔm.norm).mono_measure (Measure.restrict_mono Ioc_subset_Ioi_self le_rfl)
        · filter_upwards [ae_restrict_mem measurableSet_Ioc] with s hs
          rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
          exact mul_le_mul_of_nonneg_right (Real.exp_le_exp.mpr (by linarith [hs.1, hs.2])) (norm_nonneg _)
      · intro s hs
        exact (norm_le_normH _).trans ((ΔL (F s)).normH_le_exp (by linarith [hs.2]))
    have h3 : Real.exp t * ∫ s in (0:ℝ)..t, Real.exp (-(t - s)) * ‖ΔL (F s)‖ =
        ∫ s in (0:ℝ)..t, Real.exp s * ‖ΔL (F s)‖ := by
      rw [← intervalIntegral.integral_const_mul]
      congr 1; funext s
      rw [← mul_assoc, ← Real.exp_add]; ring_nf
    have h4 : ∫ s in (0:ℝ)..t, Real.exp s * ‖ΔL (F s)‖ ≤ I1 :=
      intervalIntegral_le_Ioi hI1 (fun s => by positivity) ht
    calc Real.exp t * normH (∫ s in (0:ℝ)..t, (ΔL (F s)).tr (t - s)) ≤
          Real.exp t * (Real.sqrt 2 * ∫ s in (0:ℝ)..t, Real.exp (-(t - s)) * ‖ΔL (F s)‖) :=
          mul_le_mul_of_nonneg_left (h1.trans (mul_le_mul_of_nonneg_left h2 (Real.sqrt_nonneg _)))
            (Real.exp_pos _).le
      _ = Real.sqrt 2 * (Real.exp t * ∫ s in (0:ℝ)..t, Real.exp (-(t - s)) * ‖ΔL (F s)‖) := by ring
      _ = Real.sqrt 2 * ∫ s in (0:ℝ)..t, Real.exp s * ‖ΔL (F s)‖ := by rw [h3]
      _ ≤ Real.sqrt 2 * I1 := mul_le_mul_of_nonneg_left h4 (Real.sqrt_nonneg _)
  -- Kato part
  have hkato : ∫ t in Ioi (0:ℝ), Real.exp (2 * 1 * t) * ‖dx ((QhL hN a b - QhL hM a b).tr t)‖ ^ 2 ≤
      A * I2 := by
    have h := kato_conv (Psi_continuous hN hM) (fun τ => by simp [Psi]) (β := fun y => ‖ΔL y‖)
      (Psi_kato hN hM) hFm hFi hI2 (φ := fun t => Real.exp (2 * 1 * t) *
        ‖dx ((QhL hN a b - QhL hM a b).tr t)‖ ^ 2)
      ((QhL hN a b - QhL hM a b).mem.1.2.2.2.2) ?_
    · exact h
    · filter_upwards [ae_restrict_mem measurableSet_Ioi] with t ht
      have h1 := dx_Qdiff hN hM a b (le_of_lt ht)
      rw [mul_one]
      exact mul_le_mul_of_nonneg_left (pow_le_pow_left₀ (norm_nonneg _) h1 2) (Real.exp_pos _).le
  have hB : ∫ t in Ioi (0:ℝ), Real.exp (2 * 1 * t) * ‖dx ((QhL hN a b - QhL hM a b).tr t)‖ ^ 2 ≤
      (Real.sqrt (A * I2)) ^ 2 := by rw [Real.sq_sqrt (mul_nonneg hA0 hI20)]; exact hkato
  exact X0T.norm_le_of_bounds _ hsup (Real.sqrt_nonneg _) hB
end Two

end

end CompanionB


==> anc/lean/CompanionB/QLimit.lean <==
import CompanionB.QConv

/-! Step S15, part 3: `Q_h(a,b)` is Cauchy in `X_0` (dominated convergence), the limit bilinear
map `Q = lim Q_h` with `‖Q‖ ≤ 3`, and `Q(a,b)(t) = ∫_0^t T(t-s) F(a(s),b(s)) ds`. -/

set_option autoImplicit false

namespace CompanionB

open MeasureTheory Set Filter CompanionPilot SLean SLean.Bridge
open scoped Topology ComplexConjugate Interval

noncomputable section

/-- `δ_N(y) = ‖L_N y - L y‖_{X_0}`. -/
def dlt (N : ℕ) (y : L2) : ℝ := ‖LhT N y - Lc y‖

theorem dlt_cont (N : ℕ) : Continuous (dlt N) := ((LhT N).continuous.sub Lc.continuous).norm

theorem dlt_nonneg (N : ℕ) (y : L2) : 0 ≤ dlt N y := norm_nonneg _

theorem dlt_le (N : ℕ) (y : L2) : dlt N y ≤ 6 * ‖y‖ := by
  unfold dlt
  calc _ ≤ ‖LhT N y‖ + ‖Lc y‖ := norm_sub_le _ _
    _ ≤ 3 * ‖y‖ + 3 * ‖y‖ := add_le_add
        (((LhT N).le_opNorm y).trans (mul_le_mul_of_nonneg_right (norm_LhT_le N) (norm_nonneg _)))
        ((Lc.le_opNorm y).trans (mul_le_mul_of_nonneg_right norm_Lc_le (norm_nonneg _)))
    _ = _ := by ring

theorem dlt_tendsto (y : L2) : Tendsto (fun N => dlt N y) atTop (𝓝 0) := by
  have h := ((Lc_tendsto y).sub (tendsto_const_nhds (x := Lc y))).norm
  simpa [dlt] using h

theorem dL_le_dlt (N M : ℕ) (y : L2) : ‖(LhT N - LhT M) y‖ ≤ dlt N y + dlt M y := by
  unfold dlt
  rw [ContinuousLinearMap.sub_apply]
  calc ‖LhT N y - LhT M y‖ = ‖(LhT N y - Lc y) - (LhT M y - Lc y)‖ := by congr 1; abel
    _ ≤ _ := norm_sub_le _ _

theorem J1_int (N : ℕ) (a b : X0T) :
    Integrable (fun s => Real.exp s * dlt N (Fsrc a b s)) μT := by
  refine Integrable.mono' ((Fsrc_int a b).const_mul 6)
    ((Real.continuous_exp.aestronglyMeasurable).mul ((dlt_cont N).comp_aestronglyMeasurable
      (Fsrc_meas a b))) (Eventually.of_forall fun s => ?_)
  rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (Real.exp_pos _).le (dlt_nonneg _ _))]
  have := dlt_le N (Fsrc a b s)
  nlinarith [Real.exp_pos s]

theorem J2_int (N : ℕ) (a b : X0T) :
    Integrable (fun s => Real.exp s * dlt N (Fsrc a b s) ^ 2 / ‖Fsrc a b s‖) μT := by
  refine Integrable.mono' ((Fsrc_int a b).const_mul 36) ?_ (Eventually.of_forall fun s => ?_)
  · exact (((Real.continuous_exp.aestronglyMeasurable).mul (((dlt_cont N).comp_aestronglyMeasurable
      (Fsrc_meas a b)).pow 2)).aemeasurable.div (Fsrc_meas a b).norm.aemeasurable).aestronglyMeasurable
  · rw [Real.norm_eq_abs, abs_of_nonneg (by have := dlt_nonneg N (Fsrc a b s); positivity)]
    have h6 := dlt_le N (Fsrc a b s)
    have h0 := dlt_nonneg N (Fsrc a b s)
    rcases (norm_nonneg (Fsrc a b s)).eq_or_lt with hz | hpos
    · rw [← hz]; simp
    · rw [div_le_iff₀ hpos]
      have : dlt N (Fsrc a b s) ^ 2 ≤ 36 * ‖Fsrc a b s‖ ^ 2 := by nlinarith
      nlinarith [Real.exp_pos s]

theorem J1_tendsto (a b : X0T) :
    Tendsto (fun N => ∫ s in Ioi (0:ℝ), Real.exp s * dlt N (Fsrc a b s)) atTop (𝓝 0) := by
  have h := tendsto_integral_filter_of_dominated_convergence (μ := μT) (l := atTop)
    (F := fun N s => Real.exp s * dlt N (Fsrc a b s)) (f := fun _ => 0)
    (fun s => 6 * (Real.exp s * ‖Fsrc a b s‖))
    (Eventually.of_forall fun N => (J1_int N a b).1)
    (Eventually.of_forall fun N => Eventually.of_forall fun s => by
      rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (Real.exp_pos _).le (dlt_nonneg _ _))]
      have := dlt_le N (Fsrc a b s)
      nlinarith [Real.exp_pos s])
    ((Fsrc_int a b).const_mul 6)
    (Eventually.of_forall fun s => by
      simpa using (dlt_tendsto (Fsrc a b s)).const_mul (Real.exp s))
  simpa using h

theorem J2_tendsto (a b : X0T) :
    Tendsto (fun N => ∫ s in Ioi (0:ℝ), Real.exp s * dlt N (Fsrc a b s) ^ 2 / ‖Fsrc a b s‖)
      atTop (𝓝 0) := by
  have h := tendsto_integral_filter_of_dominated_convergence (μ := μT) (l := atTop)
    (F := fun N s => Real.exp s * dlt N (Fsrc a b s) ^ 2 / ‖Fsrc a b s‖) (f := fun _ => 0)
    (fun s => 36 * (Real.exp s * ‖Fsrc a b s‖))
    (Eventually.of_forall fun N => (J2_int N a b).1)
    (Eventually.of_forall fun N => Eventually.of_forall fun s => by
      rw [Real.norm_eq_abs, abs_of_nonneg (by have := dlt_nonneg N (Fsrc a b s); positivity)]
      have h6 := dlt_le N (Fsrc a b s)
      have h0 := dlt_nonneg N (Fsrc a b s)
      rcases (norm_nonneg (Fsrc a b s)).eq_or_lt with hz | hpos
      · rw [← hz]; simp
      · rw [div_le_iff₀ hpos]
        have : dlt N (Fsrc a b s) ^ 2 ≤ 36 * ‖Fsrc a b s‖ ^ 2 := by nlinarith
        nlinarith [Real.exp_pos s])
    ((Fsrc_int a b).const_mul 36)
    (Eventually.of_forall fun s => by
      have := (((dlt_tendsto (Fsrc a b s)).pow 2).const_mul (Real.exp s)).div_const ‖Fsrc a b s‖
      simpa using this)
  simpa using h

/-- S15: `N ↦ Q_h(a,b)` is Cauchy in `X_0`. -/
theorem QhT_cauchy (a b : X0T) {ε : ℝ} (hε : 0 < ε) :
    ∃ N₀ : ℕ, ∀ N M, N₀ ≤ N → N₀ ≤ M → ‖QhT N a b - QhT M a b‖ < ε := by
  set A := ∫ s in Ioi (0:ℝ), Real.exp s * ‖Fsrc a b s‖
  have hA0 : 0 ≤ A := integral_nonneg fun s => by positivity
  obtain ⟨N₁, hN₁⟩ := Metric.tendsto_atTop.mp (J1_tendsto a b) (ε / 8) (by positivity)
  obtain ⟨N₂, hN₂⟩ := Metric.tendsto_atTop.mp (J2_tendsto a b) (ε ^ 2 / (16 * (A + 1))) (by positivity)
  refine ⟨N₁ + N₂ + 1, fun N M hN hM => ?_⟩
  have hN0 : 0 < N := by omega
  have hM0 : 0 < M := by omega
  rw [QhT_pos hN0, QhT_pos hM0]
  have hb := Qdiff_bound hN0 hM0 a b
  set J1N := ∫ s in Ioi (0:ℝ), Real.exp s * dlt N (Fsrc a b s)
  set J1M := ∫ s in Ioi (0:ℝ), Real.exp s * dlt M (Fsrc a b s)
  set J2N := ∫ s in Ioi (0:ℝ), Real.exp s * dlt N (Fsrc a b s) ^ 2 / ‖Fsrc a b s‖
  set J2M := ∫ s in Ioi (0:ℝ), Real.exp s * dlt M (Fsrc a b s) ^ 2 / ‖Fsrc a b s‖
  have hJ1N : J1N < ε / 8 := by
    have := hN₁ N (by omega); rw [Real.dist_eq, sub_zero] at this; exact (le_abs_self _).trans_lt this
  have hJ1M : J1M < ε / 8 := by
    have := hN₁ M (by omega); rw [Real.dist_eq, sub_zero] at this; exact (le_abs_self _).trans_lt this
  have hJ2N : J2N < ε ^ 2 / (16 * (A + 1)) := by
    have := hN₂ N (by omega); rw [Real.dist_eq, sub_zero] at this; exact (le_abs_self _).trans_lt this
  have hJ2M : J2M < ε ^ 2 / (16 * (A + 1)) := by
    have := hN₂ M (by omega); rw [Real.dist_eq, sub_zero] at this; exact (le_abs_self _).trans_lt this
  have hI1 : ∫ s in Ioi (0:ℝ), Real.exp s * ‖(LhT N - LhT M) (Fsrc a b s)‖ ≤ J1N + J1M := by
    rw [← integral_add (J1_int N a b) (J1_int M a b)]
    refine integral_mono_of_nonneg (Eventually.of_forall fun s => by positivity)
      ((J1_int N a b).add (J1_int M a b)) (Eventually.of_forall fun s => ?_)
    have := dL_le_dlt N M (Fsrc a b s)
    simp only [Pi.add_apply]
    nlinarith [Real.exp_pos s]
  have hI2 : ∫ s in Ioi (0:ℝ), Real.exp s * ‖(LhT N - LhT M) (Fsrc a b s)‖ ^ 2 / ‖Fsrc a b s‖ ≤
      2 * (J2N + J2M) := by
    rw [← integral_add (J2_int N a b) (J2_int M a b), ← integral_const_mul]
    refine integral_mono_of_nonneg (Eventually.of_forall fun s => by positivity)
      (((J2_int N a b).add (J2_int M a b)).const_mul 2) (Eventually.of_forall fun s => ?_)
    have h1 := dL_le_dlt N M (Fsrc a b s)
    have hN' := dlt_nonneg N (Fsrc a b s)
    have hM' := dlt_nonneg M (Fsrc a b s)
    have h2 : ‖(LhT N - LhT M) (Fsrc a b s)‖ ^ 2 ≤
        2 * (dlt N (Fsrc a b s) ^ 2 + dlt M (Fsrc a b s) ^ 2) := by
      nlinarith [norm_nonneg ((LhT N - LhT M) (Fsrc a b s)),
        sq_nonneg (dlt N (Fsrc a b s) - dlt M (Fsrc a b s))]
    simp only [Pi.add_apply]
    have he := Real.exp_pos s
    rcases (norm_nonneg (Fsrc a b s)).eq_or_lt with hz | hpos
    · rw [← hz]; simp
    · have e : 2 * (Real.exp s * dlt N (Fsrc a b s) ^ 2 / ‖Fsrc a b s‖ +
          Real.exp s * dlt M (Fsrc a b s) ^ 2 / ‖Fsrc a b s‖) =
          (Real.exp s * (2 * (dlt N (Fsrc a b s) ^ 2 + dlt M (Fsrc a b s) ^ 2))) / ‖Fsrc a b s‖ := by
        ring
      rw [e]
      exact div_le_div_of_nonneg_right (mul_le_mul_of_nonneg_left h2 he.le) hpos.le
  have hsq : Real.sqrt (A * ∫ s in Ioi (0:ℝ), Real.exp s * ‖(LhT N - LhT M) (Fsrc a b s)‖ ^ 2 /
      ‖Fsrc a b s‖) ≤ ε / 2 := by
    rw [Real.sqrt_le_left (by positivity)]
    have hI20 : 0 ≤ ∫ s in Ioi (0:ℝ), Real.exp s * ‖(LhT N - LhT M) (Fsrc a b s)‖ ^ 2 / ‖Fsrc a b s‖ :=
      integral_nonneg fun s => by positivity
    calc A * _ ≤ A * (2 * (J2N + J2M)) := mul_le_mul_of_nonneg_left hI2 hA0
      _ ≤ (A + 1) * (2 * (ε ^ 2 / (16 * (A + 1)) + ε ^ 2 / (16 * (A + 1)))) := by
          have hJ2N0 : 0 ≤ J2N := integral_nonneg fun s => by
            have := dlt_nonneg N (Fsrc a b s); positivity
          have hJ2M0 : 0 ≤ J2M := integral_nonneg fun s => by
            have := dlt_nonneg M (Fsrc a b s); positivity
          apply mul_le_mul (by linarith) (by linarith) (by positivity) (by positivity)
      _ = (ε / 2) ^ 2 := by field_simp; ring
  have hs2 : Real.sqrt 2 ≤ 3 / 2 := by rw [Real.sqrt_le_left (by norm_num)]; norm_num
  have h1 : Real.sqrt 2 * ∫ s in Ioi (0:ℝ), Real.exp s * ‖(LhT N - LhT M) (Fsrc a b s)‖ ≤
      3 / 2 * (ε / 4) := by
    have hI10 : 0 ≤ ∫ s in Ioi (0:ℝ), Real.exp s * ‖(LhT N - LhT M) (Fsrc a b s)‖ :=
      integral_nonneg fun s => by positivity
    calc _ ≤ 3 / 2 * ∫ s in Ioi (0:ℝ), Real.exp s * ‖(LhT N - LhT M) (Fsrc a b s)‖ :=
          mul_le_mul_of_nonneg_right hs2 hI10
      _ ≤ 3 / 2 * (ε / 4) := by
          apply mul_le_mul_of_nonneg_left _ (by norm_num); linarith
  linarith

theorem QhT_converges (a b : X0T) : ∃ q : X0T, Tendsto (fun N => QhT N a b) atTop (𝓝 q) :=
  cauchySeq_tendsto_of_complete (Metric.cauchySeq_iff.mpr fun ε hε => by
    obtain ⟨N₀, h⟩ := QhT_cauchy a b hε
    exact ⟨N₀, fun m hm n hn => by rw [dist_eq_norm]; exact h m n hm hn⟩)

/-- The limit `Q(a,b) = lim Q_h(a,b)` in `X_0`. -/
def Qfun (a b : X0T) : X0T := (QhT_converges a b).choose

theorem Qfun_tendsto (a b : X0T) : Tendsto (fun N => QhT N a b) atTop (𝓝 (Qfun a b)) :=
  (QhT_converges a b).choose_spec

theorem Qfun_add_left (a a' b : X0T) : Qfun (a + a') b = Qfun a b + Qfun a' b := by
  refine tendsto_nhds_unique (Qfun_tendsto (a + a') b) ?_
  have := (Qfun_tendsto a b).add (Qfun_tendsto a' b)
  refine this.congr fun N => ?_
  rw [map_add, ContinuousLinearMap.add_apply]

theorem Qfun_add_right (a b b' : X0T) : Qfun a (b + b') = Qfun a b + Qfun a b' := by
  refine tendsto_nhds_unique (Qfun_tendsto a (b + b')) ?_
  have := (Qfun_tendsto a b).add (Qfun_tendsto a b')
  refine this.congr fun N => ?_
  rw [map_add]

theorem Qfun_smul_left (c : ℂ) (a b : X0T) : Qfun (c • a) b = c • Qfun a b := by
  refine tendsto_nhds_unique (Qfun_tendsto (c • a) b) ?_
  have := (Qfun_tendsto a b).const_smul c
  refine this.congr fun N => ?_
  rw [map_smul, ContinuousLinearMap.smul_apply]

theorem Qfun_smul_right (c : ℂ) (a b : X0T) : Qfun a (c • b) = c • Qfun a b := by
  refine tendsto_nhds_unique (Qfun_tendsto a (c • b)) ?_
  have := (Qfun_tendsto a b).const_smul c
  refine this.congr fun N => ?_
  rw [map_smul]

theorem norm_Qfun_le (a b : X0T) : ‖Qfun a b‖ ≤ 3 * ‖a‖ * ‖b‖ :=
  le_of_tendsto (Qfun_tendsto a b).norm (Eventually.of_forall fun N =>
    ((QhT N).le_opNorm₂ a b).trans (by
      have := norm_QhT_le N
      gcongr))

/-- `Q : X_0 × X_0 → X_0`, `‖Q‖ ≤ 3`. -/
def Qc : X0T →L[ℂ] X0T →L[ℂ] X0T :=
  LinearMap.mkContinuous₂
    (LinearMap.mk₂ ℂ Qfun Qfun_add_left Qfun_smul_left Qfun_add_right Qfun_smul_right) 3 norm_Qfun_le

theorem Qc_apply (a b : X0T) : Qc a b = Qfun a b := rfl

theorem norm_Qc_le : ‖Qc‖ ≤ 3 := LinearMap.mkContinuous₂_norm_le _ (by norm_num) _

theorem Qc_tendsto (a b : X0T) : Tendsto (fun N => QhT N a b) atTop (𝓝 (Qc a b)) := Qfun_tendsto a b

theorem Tsg_joint_tendsto {t : ℝ} (ht : 0 ≤ t) (a b : X0T) :
    ∀ s ∈ Icc (0:ℝ) t, Tendsto (fun N => UWt N (t - s) (Fsrc a b s)) atTop
      (𝓝 (Tsg (t - s) (Fsrc a b s))) :=
  fun s hs => Tsg_tendsto (by linarith [hs.2]) _

/-- `Q(a,b)(t) = ∫_0^t T(t-s) F(a(s),b(s)) ds` (`L^2`-valued Bochner integral). -/
theorem Qc_tr (a b : X0T) {t : ℝ} (ht : 0 ≤ t) :
    IntervalIntegrable (fun s => Tsg (t - s) (Fsrc a b s)) volume 0 t ∧
      (Qc a b).tr t = ∫ s in (0:ℝ)..t, Tsg (t - s) (Fsrc a b s) := by
  have hF := Fsrc_int_Ioc a b ht
  have hmeasN : ∀ N, 0 < N → AEStronglyMeasurable (fun s => UWt N (t - s) (Fsrc a b s))
      (volume.restrict (Ι 0 t)) := by
    intro N hN
    have h := (strong_int hN a b ht).def'
    refine h.1.congr (Eventually.of_forall fun s => ?_)
    simp only [UWt_pos hN]
  have hlim : ∀ᵐ s ∂volume, s ∈ Ι 0 t → Tendsto (fun N => UWt N (t - s) (Fsrc a b s)) atTop
      (𝓝 (Tsg (t - s) (Fsrc a b s))) :=
    Eventually.of_forall fun s hs => by
      rw [uIoc_of_le ht] at hs
      exact Tsg_joint_tendsto ht a b s ⟨hs.1.le, hs.2⟩
  have hbd : ∀ᶠ N in atTop, ∀ᵐ s ∂volume, s ∈ Ι 0 t →
      ‖UWt N (t - s) (Fsrc a b s)‖ ≤ Real.sqrt 2 * ‖Fsrc a b s‖ :=
    Eventually.of_forall fun N => Eventually.of_forall fun s hs => by
      rw [uIoc_of_le ht] at hs
      exact norm_UWt_le (by linarith [hs.2]) N _
  have hT := intervalIntegral.tendsto_integral_filter_of_dominated_convergence (μ := volume)
    (l := atTop) (fun s => Real.sqrt 2 * ‖Fsrc a b s‖)
    (by filter_upwards [eventually_ge_atTop 1] with N hN using hmeasN N hN) hbd
    (hF.const_mul _) hlim
  have hmeasT : AEStronglyMeasurable (fun s => Tsg (t - s) (Fsrc a b s)) (volume.restrict (Ι 0 t)) := by
    refine aestronglyMeasurable_of_tendsto_ae atTop (f := fun N s => UWt N (t - s) (Fsrc a b s))
      (fun N => ?_) ?_
    · by_cases hN : 0 < N
      · exact hmeasN N hN
      · have : (fun s => UWt N (t - s) (Fsrc a b s)) = fun _ => 0 := by
          funext s; simp [UWt, hN]
        rw [this]; exact aestronglyMeasurable_const
    · exact (ae_restrict_iff' measurableSet_uIoc).mpr hlim
  have hint : IntervalIntegrable (fun s => Tsg (t - s) (Fsrc a b s)) volume 0 t := by
    refine (intervalIntegrable_iff.mpr ?_)
    refine Integrable.mono' (intervalIntegrable_iff.mp (hF.const_mul (Real.sqrt 2))) hmeasT ?_
    filter_upwards [ae_restrict_mem measurableSet_uIoc] with s hs
    rw [uIoc_of_le ht] at hs
    exact norm_Tsg_le (by linarith [hs.2]) _
  refine ⟨hint, ?_⟩
  have h1 : Tendsto (fun N => (QhT N a b).tr t) atTop (𝓝 ((Qc a b).tr t)) :=
    ((ev t).continuous.tendsto _).comp (Qc_tendsto a b)
  refine tendsto_nhds_unique h1 (hT.congr' ?_)
  filter_upwards [eventually_ge_atTop 1] with N hN
  rw [QhT_pos hN, Qh_tr_strong hN a b ht]
  apply intervalIntegral.integral_congr
  intro s _
  simp only [UWt_pos hN]

end

end CompanionB


==> anc/lean/CompanionB/Reality.lean <==
import CompanionB.ODE

/-! Step S15, part 6: complex conjugation commutes with the W scheme (`Π_h`, `A_h`, `v ∂_x v`);
hence, by uniqueness, `u_h[f]` is real for real `f`. -/

set_option autoImplicit false

namespace CompanionB

open MeasureTheory Set Filter CompanionPilot SLean SLean.Bridge OrderingError
open scoped Topology ComplexConjugate

noncomputable section

/-- Complex conjugation on `L^2(0,1)` (real-linear). -/
def conjL : L2 →L[ℝ] L2 := (Complex.conjCLE.toContinuousLinearMap : ℂ →L[ℝ] ℂ).compLpL 2 μ

theorem coeFn_conjL (f : L2) : ∀ᵐ x ∂μ, conjL f x = conj (f x) :=
  ContinuousLinearMap.coeFn_compLp _ f

theorem conjL_conjL (f : L2) : conjL (conjL f) = f := by
  apply Lp.ext
  filter_upwards [coeFn_conjL (conjL f), coeFn_conjL f] with x h1 h2
  rw [h1, h2, Complex.conj_conj]

theorem conjL_smul (c : ℂ) (f : L2) : conjL (c • f) = conj c • conjL f := by
  apply Lp.ext
  filter_upwards [coeFn_conjL (c • f), coeFn_conjL f, Lp.coeFn_smul c f,
    Lp.coeFn_smul (conj c) (conjL f)] with x h1 h2 h3 h4
  rw [h1, h4, Pi.smul_apply, h2, h3, Pi.smul_apply, smul_eq_mul, smul_eq_mul, map_mul]

theorem isRealL2_iff (f : L2) : IsRealL2 f ↔ conjL f = f := by
  constructor
  · intro h
    apply Lp.ext
    filter_upwards [h, coeFn_conjL f] with x h1 h2
    rw [h2, Complex.conj_eq_iff_im.mpr h1]
  · intro h
    filter_upwards [coeFn_conjL f] with x h2
    rw [h] at h2
    exact Complex.conj_eq_iff_im.mp h2.symm

theorem isClosed_real : IsClosed {f : L2 | IsRealL2 f} := by
  have : {f : L2 | IsRealL2 f} = {f | conjL f = f} := by ext f; exact isRealL2_iff f
  rw [this]; exact isClosed_eq conjL.continuous continuous_id

theorem intervalIntegral_conj {f : ℝ → ℂ} {a b : ℝ} {ν : Measure ℝ} :
    ∫ x in a..b, conj (f x) ∂ν = conj (∫ x in a..b, f x ∂ν) := by
  simp only [intervalIntegral, integral_conj, map_sub]

/-! ### Splines -/

theorem nodeU_star {N : ℕ} (v : SLean.Vector N) (n : ℕ) : nodeU (star v) n = conj (nodeU v n) := by
  unfold nodeU valueRow; split_ifs <;> simp

theorem nodeW_star {N : ℕ} (v : SLean.Vector N) (n : ℕ) : nodeW (star v) n = conj (nodeW v n) := by
  unfold nodeW slopeRow; split_ifs <;> simp

theorem elementVector_star {N : ℕ} (v : SLean.Vector N) (n : ℕ) (i : Fin 4) :
    elementVector (star v) n i = conj (elementVector v n i) := by
  fin_cases i <;> simp [elementVector, nodeU_star, nodeW_star]

theorem cellValue_star {N : ℕ} (h : ℝ) (v : SLean.Vector N) (n : ℕ) (t : ℝ) :
    cellValue h (star v) n t = conj (cellValue h v n t) := by
  simp [cellValue, refValue, elementVector_star, map_sum]

theorem cellGrad_star {N : ℕ} (h : ℝ) (v : SLean.Vector N) (n : ℕ) (t : ℝ) :
    cellGrad h (star v) n t = conj (cellGrad h v n t) := by
  simp [cellGrad, refGrad, elementVector_star, map_sum]

theorem joinCells_conj (h : ℝ) (p : ℕ → ℝ → ℂ) (m : ℕ) (t : ℝ) :
    joinCells h (fun n x => conj (p n x)) m t = conj (joinCells h p m t) := by
  induction m generalizing t with
  | zero => rfl
  | succ m ih =>
    simp only [joinCells, paste]
    split_ifs
    · exact ih t
    · rfl

theorem spline_star {N : ℕ} (h : ℝ) (v : SLean.Vector N) (t : ℝ) :
    spline h (star v) t = conj (spline h v t) := by
  have : cellValue h (star v) = fun n x => conj (cellValue h v n x) := by
    funext n x; exact cellValue_star h v n x
  rw [spline, this, joinCells_conj]; rfl

theorem splineGrad_star {N : ℕ} (h : ℝ) (v : SLean.Vector N) (t : ℝ) :
    splineGrad h (star v) t = conj (splineGrad h v t) := by
  have : cellGrad h (star v) = fun n x => conj (cellGrad h v n x) := by
    funext n x; exact cellGrad_star h v n x
  rw [splineGrad, this, joinCells_conj]; rfl

section Mesh
variable {N : ℕ} (hN : 0 < N)
include hN

theorem conjL_embV (c : SLean.Vector N) : conjL (embV hN c) = embV hN (star c) := by
  apply Lp.ext
  filter_upwards [coeFn_conjL (embV hN c), coeFn_toL2 _ (sp_continuous hN c),
    coeFn_toL2 _ (sp_continuous hN (star c))] with x h1 h2 h3
  rw [h1, embV_apply, h2, embV_apply, h3, spline_star]

theorem conjL_mem {v : L2} (hv : v ∈ Vh hN) : conjL v ∈ Vh hN := by
  obtain ⟨c, rfl⟩ := hv
  rw [conjL_embV hN]; exact ⟨star c, rfl⟩

theorem eV_symm_conjL (v : Vh hN) :
    (eV hN).symm ⟨conjL v, conjL_mem hN v.2⟩ = star ((eV hN).symm v) := by
  apply (eV hN).injective
  apply Subtype.ext
  rw [LinearEquiv.apply_symm_apply, eV_apply, ← conjL_embV hN, ← eV_apply,
    LinearEquiv.apply_symm_apply]

omit hN in
theorem ipH_conjL (f g : L2) : ipH (conjL f) (conjL g) = conj (ipH f g) := by
  unfold ipH
  rw [← integral_conj]
  apply integral_congr_ae
  filter_upwards [coeFn_conjL f, coeFn_conjL g] with x h1 h2
  rw [h1, h2]
  simp only [map_mul, wt, Complex.conj_ofReal]

theorem PiW_conjL (f : L2) : PiW hN (conjL f) = conjL (PiW hN f) := by
  refine eq_of_ipH_Vh hN (PiW_mem hN _) (conjL_mem hN (PiW_mem hN f)) fun ψ => ?_
  rw [ipH_PiW hN _ ψ.2]
  have hψ : (ψ : L2) = conjL (conjL ψ) := (conjL_conjL _).symm
  rw [hψ, ipH_conjL, ipH_conjL, ipH_PiW hN f (conjL_mem hN ψ.2)]

omit hN in
theorem bForm_conj (u ψ : ℝ → ℂ) :
    bForm (fun x => conj (u x)) ψ = conj (bForm u fun x => conj (ψ x)) := by
  unfold bForm
  have h1 : deriv (deriv fun x => conj (u x)) = fun x => conj (deriv (deriv u) x) := by
    have e1 : (deriv fun x => conj (u x)) = fun x => conj (deriv u x) := deriv.star'
    rw [e1]; exact deriv.star'
  have h2 : (deriv fun x => conj (ψ x)) = fun x => conj (deriv ψ x) := deriv.star'
  rw [h1, h2, map_neg, ← intervalIntegral_conj]
  congr 2; funext x
  simp only [map_mul, map_add, Complex.conj_conj, wt, Complex.conj_ofReal]

theorem AW_conjL {v : L2} (hv : v ∈ Vh hN) : AW hN (conjL v) = conjL (AW hN v) := by
  refine eq_of_ipH_Vh hN (AW_mem hN _) (conjL_mem hN (AW_mem hN v)) fun ψ => ?_
  have hψ : (ψ : L2) = conjL (conjL ψ) := (conjL_conjL _).symm
  have h1 := ipH_AW hN ⟨conjL v, conjL_mem hN hv⟩ ψ
  have h2 := ipH_AW hN ⟨v, hv⟩ ⟨conjL ψ, conjL_mem hN ψ.2⟩
  simp only at h1 h2
  rw [h1]
  conv_rhs => rw [hψ, ipH_conjL, h2]
  unfold bV
  rw [eV_symm_conjL hN ⟨v, hv⟩, eV_symm_conjL hN ψ, map_neg]
  congr 1
  have e1 : spline (hm N) (star ((eV hN).symm ⟨v, hv⟩)) =
      fun x => conj (spline (hm N) ((eV hN).symm ⟨v, hv⟩) x) := funext fun x => spline_star _ _ x
  have e2 : spline (hm N) (star ((eV hN).symm ψ)) =
      fun x => conj (spline (hm N) ((eV hN).symm ψ) x) := funext fun x => spline_star _ _ x
  rw [e1, e2, bForm_conj]

end Mesh

theorem prim1_conjL (g : L2) (x : ℝ) : prim1 (conjL g) x = conj (prim1 g x) := by
  unfold prim1
  rw [← intervalIntegral_conj]
  apply intervalIntegral.integral_congr_ae
  filter_upwards [coeFn_conjL g] with y hy _
  exact hy

theorem hasDx_conjL {w g : L2} (h : HasDx w g) : HasDx (conjL w) (conjL g) := by
  refine ⟨by rw [prim1_conjL, h.1, map_zero], ?_⟩
  filter_upwards [coeFn_conjL w, h.2] with x h1 h2
  rw [h1, h2, prim1_conjL]

theorem pm_conjL (g k : L2) : pm (conjL g) (conjL k) = conjL (pm g k) := by
  apply Lp.ext
  filter_upwards [coeFn_pm (conjL g) (conjL k), coeFn_conjL (pm g k), coeFn_pm g k,
    coeFn_conjL k] with x h1 h2 h3 h4
  rw [h1, h2, h3, h4, prim1_conjL, map_mul]

theorem wdxw_conjL {w : L2} (hw : IsH01 w) : wdxw (conjL w) = conjL (wdxw w) := by
  unfold wdxw
  rw [dx_eq (hasDx_conjL (dx_spec hw)), pm_conjL]

section Sol
variable {N : ℕ} (hN : 0 < N)
include hN

theorem Vf_conjL {x : L2} (hx : x ∈ Vh hN) :
    conjL (AW hN x - PiW hN (wdxw x)) = AW hN (conjL x) - PiW hN (wdxw (conjL x)) := by
  rw [map_sub, AW_conjL hN hx, wdxw_conjL (isH01_of_mem hN hx), PiW_conjL]

/-- The W-scheme solution with real datum is real. -/
theorem isWSol_real {f : L2} (hf : IsRealL2 f) {u : ℝ → L2} (hu : IsWSol hN f u) :
    ∀ t, 0 ≤ t → IsRealL2 (u t) := by
  have hcf : conjL f = f := (isRealL2_iff f).mp hf
  have hc : IsWSol hN f (fun t => conjL (u t)) := by
    refine ⟨by simp only; rw [hu.1, ← PiW_conjL, hcf], fun t ht => ⟨conjL_mem hN (hu.2 t ht).1, ?_⟩⟩
    have hd := conjL.hasFDerivAt.comp_hasDerivWithinAt t (hu.2 t ht).2
    rw [Vf_conjL hN (hu.2 t ht).1] at hd
    exact hd
  intro t ht
  exact (isRealL2_iff _).mpr (isWSol_unique hN hc hu t ht)

end Sol

end

end CompanionB


==> anc/lean/CompanionB/RitzH1.lean <==
import CompanionB.DuhX0

/-! Step S14, part 1: the `H^1` Ritz error `|A_h^{-1}Π_h f - G f|_1 ≤ 3 h ‖f‖` and
P3 = main paper (3.5): `‖x''‖_2 ≤ 30 ‖A_h x‖_H` for `x ∈ X_h` (uniform mesh). -/

set_option autoImplicit false

namespace CompanionB

open MeasureTheory Set Filter CompanionPilot SLean SLean.Bridge
open scoped Topology ComplexConjugate Interval

noncomputable section

section Mesh
variable {N : ℕ} (hN : 0 < N)
include hN

/-- The energy part of Céa's argument (copied from the pilot's `cea`):
`|R_h(Gf) - I_h(Gf)|_1^2 ≤ 4 h^2 ‖f‖^2`. -/
theorem cea_grad (f : L2) :
    ∫ x in (0:ℝ)..1, ‖deriv (spline (hm N) ((eV hN).symm ⟨JW hN f, JW_mem hN f⟩ - cI N f)) x‖ ^ 2 ≤
      4 * hm N ^ 2 * ‖f‖ ^ 2 := by
  set h := hm N
  have hh := hm_pos hN
  have hNh := N_hm hN
  set cJ := (eV hN).symm ⟨JW hN f, JW_mem hN f⟩
  set c := cI N f
  set ce := cJ - c
  set D := ∫ x in (0:ℝ)..1, ‖deriv (spline h ce) x‖ ^ 2
  have hD0 : 0 ≤ D := intervalIntegral.integral_nonneg zero_le_one (fun _ _ => sq_nonneg _)
  have hlin : bForm (spline h ce) (spline h ce) =
      bForm (spline h cJ) (spline h ce) - bForm (spline h c) (spline h ce) := by
    have h1 := bForm_add_left hN hh hNh cJ ((-1 : ℂ) • c) ce
    have hce : cJ + (-1 : ℂ) • c = ce := by simp [ce, sub_eq_add_neg]
    rw [bForm_smul_left hN hh hNh, hce] at h1
    rw [h1]; ring
  have hgal : bForm (spline h cJ) (spline h ce) = bForm (Gfun f) (spline h ce) := by
    have := galerkin_orth hN f (eV hN ce)
    simpa [bV, cJ] using this
  set g' : ℝ → ℂ := fun x => spline h ce x + wt x * deriv (spline h ce) x
  have hg'c : Continuous g' := by
    simp only [g', spline_deriv h hh ce]
    exact (spline_continuous h hh ce).add ((by unfold wt; fun_prop : Continuous wt).mul
      (splineGrad_continuous h hh ce))
  set F : ℝ → ℂ := fun x => G2 f x - deriv (deriv (spline h c)) x
  have hFcell : ∀ n < N, EqOn F (fun x => G2 f x - cellHess h c n x) (Ioo (n * h) ((n + 1) * h)) := by
    intro n hn x hx
    simp only [F]
    rw [spline_second_deriv_on_cell h hh c n hn x hx]
  have hI2 : IntervalIntegrable (fun x => deriv (deriv (spline h c)) x * conj (g' x)) volume 0 1 := by
    have := intervalIntegrable_cells hh (N := N)
      (fun x => deriv (deriv (spline h c)) x * conj (g' x)) (bCell h c ce) (bCell_continuous h c ce)
      (fun n hn x hx => by
        simp only [bCell, g']
        rw [spline_second_deriv_on_cell h hh c n hn x hx, spline_on_cell h hh ce n hn x ⟨hx.1.le, hx.2.le⟩,
          spline_deriv h hh ce, splineGrad_on_cell h hh ce n hn x ⟨hx.1.le, hx.2.le⟩])
    rwa [hNh] at this
  have hI1 : IntervalIntegrable (fun x => G2 f x * conj (g' x)) volume 0 1 :=
    ((G2_continuous f).mul (Complex.continuous_conj.comp hg'c)).intervalIntegrable _ _
  have hb : bForm (spline h ce) (spline h ce) = -∫ x in (0:ℝ)..1, F x * conj (g' x) := by
    rw [hlin, hgal]
    unfold bForm
    rw [deriv_Gfun, deriv_G1]
    have e : (fun x => F x * conj (g' x)) =
        fun x => G2 f x * conj (g' x) - deriv (deriv (spline h c)) x * conj (g' x) := by
      funext x; simp only [F]; ring
    rw [e, intervalIntegral.integral_sub hI1 hI2]
    ring
  have hF2 : IntervalIntegrable (fun x => ‖F x‖ ^ 2) volume 0 1 := by
    have := intervalIntegrable_cells hh (N := N) (fun x => ‖F x‖ ^ 2)
      (fun n x => ‖G2 f x - cellHess h c n x‖ ^ 2)
      (fun n => ((G2_continuous f).sub (cellHess_continuous h c n)).norm.pow 2)
      (fun n hn x hx => by simp only []; rw [hFcell n hn hx])
    rwa [hNh] at this
  have hFsq : ∫ x in (0:ℝ)..1, ‖F x‖ ^ 2 ≤ h ^ 2 * ‖f‖ ^ 2 := by
    have := integral_cells hN hh (fun x => ‖F x‖ ^ 2) (fun n x => ‖G2 f x - cellHess h c n x‖ ^ 2)
      (fun n => ((G2_continuous f).sub (cellHess_continuous h c n)).norm.pow 2)
      (fun n hn x hx => by simp only []; rw [hFcell n hn hx])
    rw [hNh] at this
    rw [this]; exact interp_dd hN f
  have hFg : IntervalIntegrable (fun x => F x * conj (g' x)) volume 0 1 := by
    have e : (fun x => F x * conj (g' x)) = (fun x => G2 f x * conj (g' x)) -
        (fun x => deriv (deriv (spline h c)) x * conj (g' x)) := by
      funext x; simp only [F, Pi.sub_apply]; ring
    rw [e]; exact hI1.sub hI2
  have hcs : ‖∫ x in (0:ℝ)..1, F x * conj (g' x)‖ ^ 2 ≤
      (∫ x in (0:ℝ)..1, ‖F x‖ ^ 2) * ∫ x in (0:ℝ)..1, ‖g' x‖ ^ 2 := by
    rw [intervalIntegral.integral_of_le zero_le_one, intervalIntegral.integral_of_le zero_le_one,
      intervalIntegral.integral_of_le zero_le_one]
    exact cs_integral hF2.1 (((hg'c.norm.pow 2).intervalIntegrable 0 1).1) hFg.1
  have hg2 := gprime_bound hN ce
  have hE := energy_identity hN hh hNh ce
  have hn : ‖bForm (spline h ce) (spline h ce)‖ ^ 2 ≤ h ^ 2 * ‖f‖ ^ 2 * (9 * D) := by
    rw [hb, norm_neg]
    refine hcs.trans ?_
    have h0 : 0 ≤ ∫ x in (0:ℝ)..1, ‖g' x‖ ^ 2 :=
      intervalIntegral.integral_nonneg zero_le_one (fun _ _ => sq_nonneg _)
    exact mul_le_mul hFsq hg2 h0 (by positivity)
  have hre : (bForm (spline h ce) (spline h ce)).re ≤ ‖bForm (spline h ce) (spline h ce)‖ :=
    Complex.re_le_norm _
  have h3 : 3 * D ≤ 2 * ‖bForm (spline h ce) (spline h ce)‖ := by
    nlinarith [sq_nonneg ‖deriv (spline h ce) 0‖]
  have h4 : (3 * D) ^ 2 ≤ 4 * (h ^ 2 * ‖f‖ ^ 2 * (9 * D)) := by
    have := pow_le_pow_left₀ (by positivity) h3 2
    nlinarith
  rcases hD0.eq_or_lt with h5 | h5
  · rw [← h5]; positivity
  · nlinarith

/-- `|I_h(Gf) - Gf|_1^2 ≤ h^4 ‖f‖^2` (cell Poincaré inequality). -/
theorem interp_grad (f : L2) :
    ∫ x in (0:ℝ)..1, ‖G1 f x - splineGrad (hm N) (cI N f) x‖ ^ 2 ≤ hm N ^ 4 * ‖f‖ ^ 2 := by
  set h := hm N
  have hh := hm_pos hN
  set c := cI N f
  have hcell : ∀ n < N, (∫ x in n * h..(n + 1) * h, ‖G1 f x - cellGrad h c n x‖ ^ 2) ≤
      h ^ 2 * ∫ x in n * h..(n + 1) * h, ‖G2 f x - cellHess h c n x‖ ^ 2 := by
    intro n hn
    have hab : (n : ℝ) * h ≤ (n + 1) * h := by nlinarith
    have hba : (n + 1) * h - n * h = h := by ring
    have hd1 : ∀ x, HasDerivAt (fun y => G1 f y - cellGrad h c n y) (G2 f x - cellHess h c n x) x :=
      fun x => (G1_hasDerivAt f x).sub (cellGrad_hasDerivAt h c n x)
    have hc2 : Continuous fun x => G2 f x - cellHess h c n x :=
      (G2_continuous f).sub (cellHess_continuous h c n)
    have hnod := cell_nodal h hh.ne' c n
    have ea1 : G1 f (n * h) - cellGrad h c n (n * h) = 0 := by
      rw [hnod.2.1, nodeW_cI hN f hn.le]
      have hc0 : ((hm N : ℝ) : ℂ) ≠ 0 := Complex.ofReal_ne_zero.mpr hh.ne'
      change G1 f (n * hm N) - (hm N : ℂ) * G1 f (n * hm N) / (hm N : ℂ) = 0
      rw [mul_div_cancel_left₀ _ hc0, sub_self]
    have p2 := poincare_left hab hd1 hc2 ea1
    rw [hba] at p2
    exact p2
  have hI := integral_cells hN hh (fun x => ‖G1 f x - splineGrad h c x‖ ^ 2)
    (fun n x => ‖G1 f x - cellGrad h c n x‖ ^ 2)
    (fun n => ((G1_continuous f).sub (cellGrad_continuous h c n)).norm.pow 2)
    (fun n hn x hx => by
      simp only []
      rw [splineGrad_on_cell h hh c n hn x ⟨hx.1.le, hx.2.le⟩])
  rw [N_hm hN] at hI
  rw [hI]
  calc _ ≤ ∑ n ∈ Finset.range N, h ^ 2 *
        ∫ x in n * h..(n + 1) * h, ‖G2 f x - cellHess h c n x‖ ^ 2 :=
        Finset.sum_le_sum fun n hn => hcell n (Finset.mem_range.mp hn)
    _ = h ^ 2 * ∑ n ∈ Finset.range N, ∫ x in n * h..(n + 1) * h, ‖G2 f x - cellHess h c n x‖ ^ 2 := by
        rw [Finset.mul_sum]
    _ ≤ h ^ 2 * (h ^ 2 * ‖f‖ ^ 2) := by gcongr; exact interp_dd hN f
    _ = _ := by ring

theorem splineGrad_sub' (c d : SLean.Vector N) (x : ℝ) :
    splineGrad (hm N) (c - d) x = splineGrad (hm N) c x - splineGrad (hm N) d x := by
  rw [sub_eq_add_neg, ← neg_one_smul ℂ d, splineGrad_add' hN, splineGrad_smul' hN]; ring

/-- The `H^1` Ritz error: `|A_h^{-1}Π_h f - G f|_1 ≤ 3 h ‖f‖`. -/
theorem ritz_h1 (f : L2) :
    ‖dVhL hN (JW hN f) - toL2 (G1 f) (G1_continuous f)‖ ≤ 3 * hm N * ‖f‖ := by
  set h := hm N
  have hh := hm_pos hN
  set cJ := (eV hN).symm ⟨JW hN f, JW_mem hN f⟩
  set c := cI N f
  have e1 : dVhL hN (JW hN f) = toL2 (splineGrad h cJ) (sg_continuous hN cJ) := by
    rw [dVhL_of_mem hN (JW_mem hN f), dVh_apply]
  have e2 : dVhL hN (JW hN f) - toL2 (G1 f) (G1_continuous f) =
      toL2 (splineGrad h (cJ - c)) (sg_continuous hN _) +
        toL2 (fun x => splineGrad h c x - G1 f x) ((sg_continuous hN c).sub (G1_continuous f)) := by
    rw [e1, ← toL2_add, ← toL2_sub]
    exact toL2_congr _ _ (fun x _ => by
      simp only [Pi.add_apply, Pi.sub_apply]
      rw [show splineGrad h (cJ - c) x = splineGrad h cJ x - splineGrad h c x from
        splineGrad_sub' hN cJ c x]
      ring)
  rw [e2]
  have h1 : ‖toL2 (splineGrad h (cJ - c)) (sg_continuous hN _)‖ ≤ 2 * h * ‖f‖ := by
    have hc := cea_grad hN f
    rw [spline_deriv h hh] at hc
    have : ‖toL2 (splineGrad h (cJ - c)) (sg_continuous hN _)‖ ^ 2 ≤ (2 * h * ‖f‖) ^ 2 := by
      rw [norm_toL2_sq]; nlinarith
    exact (pow_le_pow_iff_left₀ (norm_nonneg _) (by positivity) two_ne_zero).mp this
  have h2 : ‖toL2 (fun x => splineGrad h c x - G1 f x) ((sg_continuous hN c).sub (G1_continuous f))‖ ≤
      h * ‖f‖ := by
    have hc := interp_grad hN f
    have hle : h ≤ 1 := hm_le_one hN
    have h4 : h ^ 4 * ‖f‖ ^ 2 ≤ h ^ 2 * ‖f‖ ^ 2 := by
      have : h ^ 4 ≤ h ^ 2 := pow_le_pow_of_le_one hh.le hle (by norm_num)
      nlinarith [sq_nonneg ‖f‖]
    have : ‖toL2 (fun x => splineGrad h c x - G1 f x) ((sg_continuous hN c).sub (G1_continuous f))‖ ^ 2 ≤
        (h * ‖f‖) ^ 2 := by
      rw [norm_toL2_sq]
      have e : (fun x => ‖splineGrad h c x - G1 f x‖ ^ 2) = fun x => ‖G1 f x - splineGrad h c x‖ ^ 2 := by
        funext x; rw [norm_sub_rev]
      rw [e]; nlinarith
    exact (pow_le_pow_iff_left₀ (norm_nonneg _) (by positivity) two_ne_zero).mp this
  calc _ ≤ _ := norm_add_le _ _
    _ ≤ 2 * h * ‖f‖ + h * ‖f‖ := add_le_add h1 h2
    _ = 3 * h * ‖f‖ := by ring

/-- `|(A_h^{-1}Π_h - G) f|_1 ≤ 3h‖f‖`, in terms of `∂_x` on `H_0^1`. -/
theorem dx_JW_sub_G (f : L2) : ‖dx (JW hN f - G f)‖ ≤ 3 * hm N * ‖f‖ := by
  rw [dx_sub (isH01_of_mem hN (JW_mem hN f)) ⟨_, hasDx_G f⟩, dx_of_mem hN (JW_mem hN f),
    dx_eq (hasDx_G f)]
  exact ritz_h1 hN f

omit hN in
theorem norm_G2_le (f : L2) (x : ℝ) : ‖G2 f x‖ ≤ 5 * ‖f‖ := by
  have h1 := norm_prim1_le f x
  have h2 := norm_prim2_le f (x := 1) ⟨zero_le_one, le_rfl⟩
  have h3 := norm_prim3_le f (x := 1) ⟨zero_le_one, le_rfl⟩
  unfold G2
  calc ‖-prim1 f x + 2 * (prim2 f 1 - prim3 f 1)‖ ≤ ‖prim1 f x‖ + 2 * (‖prim2 f 1‖ + ‖prim3 f 1‖) := by
        refine (norm_add_le _ _).trans ?_
        rw [norm_neg, norm_mul]
        have : ‖(2:ℂ)‖ = 2 := by simp
        rw [this]
        gcongr
        exact norm_sub_le _ _
    _ ≤ _ := by linarith

/-- P3 = main paper (3.5) on the uniform mesh: `‖x''‖_2^2 ≤ 900 ‖A_h x‖_H^2` for `x ∈ X_h`. -/
theorem P3 {x : L2} (hx : x ∈ Vh hN) :
    ∫ t in (0:ℝ)..1, ‖deriv (deriv (spline (hm N) ((eV hN).symm ⟨x, hx⟩))) t‖ ^ 2 ≤
      900 * normH (AW hN x) ^ 2 := by
  set h := hm N
  have hh := hm_pos hN
  set g := AW hN x
  have hxJ : JW hN g = x := JW_AW_self hN hx
  set cJ := (eV hN).symm ⟨JW hN g, JW_mem hN g⟩
  have hcJ : (eV hN).symm ⟨x, hx⟩ = cJ := by simp only [cJ, hxJ]
  rw [hcJ]
  set c := cI N g
  set ce := cJ - c
  -- the three pieces
  have hA : ∫ t in (0:ℝ)..1, ‖deriv (deriv (spline h ce)) t‖ ^ 2 ≤ 256 * ‖g‖ ^ 2 := by
    have hinv := inverse_inequality_squared hN h hh ce
    rw [N_hm hN] at hinv
    have hc := cea_grad hN g
    have hh0 : h ≠ 0 := hh.ne'
    have : (8 / h) ^ 2 * (4 * h ^ 2 * ‖g‖ ^ 2) = 256 * ‖g‖ ^ 2 := by field_simp; ring
    calc _ ≤ (8 / h) ^ 2 * ∫ t in (0:ℝ)..1, ‖deriv (spline h ce) t‖ ^ 2 := hinv
      _ ≤ (8 / h) ^ 2 * (4 * h ^ 2 * ‖g‖ ^ 2) := by gcongr
      _ = _ := this
  have hBsum := interp_dd hN g
  -- cellwise decomposition (for all `t`, with the cell polynomials)
  have hcell : ∀ n t, ‖cellHess h cJ n t‖ ^ 2 ≤
      3 * (‖cellHess h ce n t‖ ^ 2 + ‖G2 g t - cellHess h c n t‖ ^ 2 + ‖G2 g t‖ ^ 2) := by
    intro n t
    have ecell : cellHess h cJ n t = cellHess h ce n t - (G2 g t - cellHess h c n t) + G2 g t := by
      have : cellHess h ce n t = cellHess h cJ n t - cellHess h c n t := by
        simp only [ce, sub_eq_add_neg, ← neg_one_smul ℂ c, cellHess_add, cellHess_smul]; ring
      rw [this]; ring
    rw [ecell]
    set A := ‖cellHess h ce n t‖
    set B := ‖G2 g t - cellHess h c n t‖
    set C := ‖G2 g t‖
    have h1 := norm_add_le (cellHess h ce n t - (G2 g t - cellHess h c n t)) (G2 g t)
    have h2 := norm_sub_le (cellHess h ce n t) (G2 g t - cellHess h c n t)
    have h3 : ‖cellHess h ce n t - (G2 g t - cellHess h c n t) + G2 g t‖ ≤ A + B + C := by linarith
    have h4 := pow_le_pow_left₀ (norm_nonneg _) h3 2
    nlinarith [sq_nonneg (A - B), sq_nonneg (A - C), sq_nonneg (B - C)]
  have hc1 : ∀ n, Continuous fun t => ‖cellHess h cJ n t‖ ^ 2 := fun n => (cellHess_continuous h cJ n).norm.pow 2
  have hcA : ∀ n, Continuous fun t => ‖cellHess h ce n t‖ ^ 2 := fun n => (cellHess_continuous h ce n).norm.pow 2
  have hcB : ∀ n, Continuous fun t => ‖G2 g t - cellHess h c n t‖ ^ 2 :=
    fun n => ((G2_continuous g).sub (cellHess_continuous h c n)).norm.pow 2
  have hcC : Continuous fun t => ‖G2 g t‖ ^ 2 := (G2_continuous g).norm.pow 2
  have hL := integral_cells hN hh (fun t => ‖deriv (deriv (spline h cJ)) t‖ ^ 2)
    (fun n t => ‖cellHess h cJ n t‖ ^ 2) hc1
    (fun n hn t ht => by simp only []; rw [spline_second_deriv_on_cell h hh cJ n hn t ht])
  have hA' := integral_cells hN hh (fun t => ‖deriv (deriv (spline h ce)) t‖ ^ 2)
    (fun n t => ‖cellHess h ce n t‖ ^ 2) hcA
    (fun n hn t ht => by simp only []; rw [spline_second_deriv_on_cell h hh ce n hn t ht])
  have hC' := integral_cells hN hh (fun t => ‖G2 g t‖ ^ 2) (fun _ t => ‖G2 g t‖ ^ 2) (fun _ => hcC)
    (fun _ _ _ _ => rfl)
  rw [N_hm hN] at hL hA' hC'
  have hCb : ∫ t in (0:ℝ)..1, ‖G2 g t‖ ^ 2 ≤ 25 * ‖g‖ ^ 2 := by
    have := intervalIntegral.integral_mono_on (a := 0) (b := 1) zero_le_one
      (f := fun t => ‖G2 g t‖ ^ 2) (g := fun _ => (5 * ‖g‖) ^ 2) (hcC.intervalIntegrable _ _)
      (intervalIntegrable_const (μ := volume))
      (fun t _ => pow_le_pow_left₀ (norm_nonneg _) (norm_G2_le g t) 2)
    simp at this; nlinarith
  have hsum : ∑ n ∈ Finset.range N, ∫ t in n * h..(n + 1) * h, ‖cellHess h cJ n t‖ ^ 2 ≤
      3 * ((∑ n ∈ Finset.range N, ∫ t in n * h..(n + 1) * h, ‖cellHess h ce n t‖ ^ 2) +
        (∑ n ∈ Finset.range N, ∫ t in n * h..(n + 1) * h, ‖G2 g t - cellHess h c n t‖ ^ 2) +
        ∑ n ∈ Finset.range N, ∫ t in n * h..(n + 1) * h, ‖G2 g t‖ ^ 2) := by
    rw [← Finset.sum_add_distrib, ← Finset.sum_add_distrib, Finset.mul_sum]
    apply Finset.sum_le_sum
    intro n _
    have hab : (n : ℝ) * h ≤ (n + 1) * h := by nlinarith
    calc _ ≤ ∫ t in n * h..(n + 1) * h,
          3 * (‖cellHess h ce n t‖ ^ 2 + ‖G2 g t - cellHess h c n t‖ ^ 2 + ‖G2 g t‖ ^ 2) :=
          intervalIntegral.integral_mono_on hab ((hc1 n).intervalIntegrable _ _)
            ((continuous_const.mul (((hcA n).add (hcB n)).add hcC)).intervalIntegrable _ _)
            (fun t _ => hcell n t)
      _ = _ := by
          rw [intervalIntegral.integral_const_mul]
          congr 1
          rw [intervalIntegral.integral_add, intervalIntegral.integral_add]
          all_goals first
            | exact (hcA n).intervalIntegrable _ _
            | exact (hcB n).intervalIntegrable _ _
            | exact hcC.intervalIntegrable _ _
            | exact ((hcA n).add (hcB n)).intervalIntegrable _ _
  have hgH : ‖g‖ ≤ normH g := norm_le_normH g
  have hle : h ≤ 1 := hm_le_one hN
  have hB' : ∑ n ∈ Finset.range N, ∫ t in n * h..(n + 1) * h, ‖G2 g t - cellHess h c n t‖ ^ 2 ≤
      ‖g‖ ^ 2 := by
    refine hBsum.trans ?_
    have : h ^ 2 ≤ 1 := pow_le_one₀ hh.le hle
    nlinarith [sq_nonneg ‖g‖]
  rw [hL]
  rw [← hA', ← hC'] at hsum
  have hg2 : ‖g‖ ^ 2 ≤ normH g ^ 2 := pow_le_pow_left₀ (norm_nonneg _) hgH 2
  nlinarith

end Mesh

end

end CompanionB

==> anc/lean/CompanionB/Series.lean <==
import CompanionB.QLimit
import Mathlib.Analysis.Normed.Group.Tannery

/-! Step S15, part 4: the generic quadratic series (scheme G, `OrderingError.QuadraticSeries`)
for `(L_h, Q_h)` and for the limit `(L, Q)`; termwise convergence of the coefficients
(`P_{n,h} → P_n`, by induction on the Catalan recursion) and Tannery's theorem:
`u_h = Σ_n P_{n,h}(f) → Σ_n P_n(f) =: U(f)` in `X_0`. -/

set_option autoImplicit false

namespace CompanionB

open MeasureTheory Set Filter CompanionPilot OrderingError
open scoped Topology

noncomputable section

theorem qb_h (N : ℕ) : QuadraticBounds (LhT N) (QhT N) 3 3 :=
  ⟨by norm_num, by norm_num, norm_LhT_le N, norm_QhT_le N⟩

theorem qb_c : QuadraticBounds Lc Qc 3 3 := ⟨by norm_num, by norm_num, norm_Lc_le, norm_Qc_le⟩

/-- Joint convergence of the bilinear maps. -/
theorem Q_joint {aN bN : ℕ → X0T} {a b : X0T} (ha : Tendsto aN atTop (𝓝 a))
    (hb : Tendsto bN atTop (𝓝 b)) :
    Tendsto (fun N => QhT N (aN N) (bN N)) atTop (𝓝 (Qc a b)) := by
  rw [tendsto_iff_norm_sub_tendsto_zero] at ha hb ⊢
  have hQ := Qc_tendsto a b
  rw [tendsto_iff_norm_sub_tendsto_zero] at hQ
  have hbd : Tendsto (fun N => 3 * ‖aN N - a‖ * (‖b‖ + ‖bN N - b‖) + 3 * ‖a‖ * ‖bN N - b‖ +
      ‖QhT N a b - Qc a b‖) atTop (𝓝 0) := by
    have h1 := ((ha.const_mul 3).mul ((tendsto_const_nhds (x := ‖b‖)).add hb))
    have h2 := hb.const_mul (3 * ‖a‖)
    simpa using (h1.add h2).add hQ
  refine squeeze_zero (fun _ => norm_nonneg _) (fun N => ?_) hbd
  have e : QhT N (aN N) (bN N) - Qc a b =
      QhT N (aN N - a) (bN N) + QhT N a (bN N - b) + (QhT N a b - Qc a b) := by
    simp only [map_sub, ContinuousLinearMap.sub_apply]; abel
  rw [e]
  have h3 := norm_QhT_le N
  have hb' : ‖bN N‖ ≤ ‖b‖ + ‖bN N - b‖ := by
    calc ‖bN N‖ = ‖b + (bN N - b)‖ := by rw [add_sub_cancel]
      _ ≤ _ := norm_add_le _ _
  have t1 : ‖QhT N (aN N - a) (bN N)‖ ≤ 3 * ‖aN N - a‖ * (‖b‖ + ‖bN N - b‖) :=
    ((QhT N).le_opNorm₂ _ _).trans (by gcongr)
  have t2 : ‖QhT N a (bN N - b)‖ ≤ 3 * ‖a‖ * ‖bN N - b‖ :=
    ((QhT N).le_opNorm₂ _ _).trans (by gcongr)
  calc _ ≤ ‖QhT N (aN N - a) (bN N)‖ + ‖QhT N a (bN N - b)‖ + ‖QhT N a b - Qc a b‖ :=
        (norm_add_le _ _).trans (add_le_add (norm_add_le _ _) le_rfl)
    _ ≤ _ := add_le_add (add_le_add t1 t2) le_rfl

/-- Termwise convergence of the coefficients: `P_{n,h}(f) → P_n(f)` in `X_0`. -/
theorem coeff_tendsto (f : L2) (n : ℕ) :
    Tendsto (fun N => quadraticCoeff (LhT N) (QhT N) n (fun _ => f)) atTop
      (𝓝 (quadraticCoeff Lc Qc n (fun _ => f))) := by
  induction n using Nat.strong_induction_on with
  | _ n ih =>
    cases n with
    | zero =>
      simp only [quadraticCoeff_zero]
      exact Lc_tendsto f
    | succ n =>
      simp only [quadraticCoeff_succ]
      refine tendsto_finsetSum _ fun i _ => ?_
      exact Q_joint (ih i.val (by omega)) (ih (n - i.val) (by omega))

theorem radius_eq : analyticRadius 3 3 = 1 / 72 := by
  unfold analyticRadius; norm_num

theorem solRadius_eq : quadraticSolutionRadius 3 = 1 / 12 := by
  unfold quadraticSolutionRadius; norm_num

/-- Tannery: `u_h = Σ_n P_{n,h}(f) → Σ_n P_n(f)` in `X_0`, for `‖f‖ < 1/72`. -/
theorem sol_tendsto {f : L2} (hf : ‖f‖ < analyticRadius 3 3) :
    Tendsto (fun N => quadraticSolution (LhT N) (QhT N) f) atTop
      (𝓝 (quadraticSolution Lc Qc f)) := by
  have hr := quadratic_ratio_lt_half qb_c hf
  have hsum : Summable fun n : ℕ => 3 * ‖f‖ * (4 * 3 * 3 * ‖f‖) ^ n :=
    (summable_geometric_of_lt_one (by positivity) (by linarith)).mul_left _
  unfold quadraticSolution
  exact tendsto_tsum_of_dominated_convergence hsum (fun n => coeff_tendsto f n)
    (Eventually.of_forall fun N n => quadraticCoeff_apply_geometric (qb_h N) n f)

end

end CompanionB


==> anc/lean/CompanionB/Taylor12.lean <==
import CompanionB.V1Dual

/-! Step S15, part 7: the Taylor remainders of order `m = 1, 2`, uniform in the mesh
(main paper (2.13) at `θ = 0` and Proposition 3.6), from `OrderingError.quadraticSolution_tail`:
`‖u - L f‖ ≤ C ‖f‖^2`, `‖u - L f - P_2(f)‖ ≤ C ‖f‖^3` in `X_0`, with `P_2(f) = Q(L f, L f)`. -/

set_option autoImplicit false

namespace CompanionB

open MeasureTheory Set Filter CompanionPilot OrderingError
open scoped Topology

noncomputable section

theorem sum_range_one {X : Type*} [AddCommMonoid X] (c : ℕ → X) :
    ∑ n ∈ Finset.range 1, c n = c 0 := by simp

theorem sum_range_two {X : Type*} [AddCommMonoid X] (c : ℕ → X) :
    ∑ n ∈ Finset.range 2, c n = c 0 + c 1 := by simp [Finset.sum_range_succ]

/-- `m = 1`, discrete, uniform in `N`: `‖u_h - L_h f‖_{X_0} ≤ 216 ‖f‖^2`. -/
theorem taylor1_h (N : ℕ) {f : L2} (hf : ‖f‖ < analyticRadius 3 3) :
    ‖quadraticSolution (LhT N) (QhT N) f - LhT N f‖ ≤ 216 * ‖f‖ ^ 2 := by
  have h := quadraticSolution_tail (qb_h N) hf 1
  rw [sum_range_one, quadraticCoeff_zero] at h
  calc _ ≤ (2 * 3 * (4 * 3 * 3) ^ 1) * ‖f‖ ^ (1 + 1) := h
    _ = _ := by norm_num

/-- `m = 2`, discrete, uniform in `N`: `‖u_h - L_h f - Q_h(L_h f, L_h f)‖_{X_0} ≤ 7776 ‖f‖^3`. -/
theorem taylor2_h (N : ℕ) {f : L2} (hf : ‖f‖ < analyticRadius 3 3) :
    ‖quadraticSolution (LhT N) (QhT N) f - (LhT N f + QhT N (LhT N f) (LhT N f))‖ ≤
      7776 * ‖f‖ ^ 3 := by
  have h := quadraticSolution_tail (qb_h N) hf 2
  rw [sum_range_two, quadraticCoeff_zero, quadraticCoeff_one] at h
  calc _ ≤ (2 * 3 * (4 * 3 * 3) ^ 2) * ‖f‖ ^ (2 + 1) := h
    _ = _ := by norm_num

/-- `P_2(f) = Q(T(·)f, T(·)f)`. -/
def P2 (f : L2) : X0T := Qc (Lc f) (Lc f)

/-- `m = 1`, limit: `‖𝒰(f) - T(·)f‖_{X_0} ≤ 216 ‖f‖^2`. -/
theorem taylor1 {f : L2} (hf : ‖f‖ < analyticRadius 3 3) :
    ‖quadraticSolution Lc Qc f - Lc f‖ ≤ 216 * ‖f‖ ^ 2 := by
  have h := quadraticSolution_tail qb_c hf 1
  rw [sum_range_one, quadraticCoeff_zero] at h
  calc _ ≤ (2 * 3 * (4 * 3 * 3) ^ 1) * ‖f‖ ^ (1 + 1) := h
    _ = _ := by norm_num

/-- `m = 2`, limit: `‖𝒰(f) - T(·)f - P_2(f)‖_{X_0} ≤ 7776 ‖f‖^3`. -/
theorem taylor2 {f : L2} (hf : ‖f‖ < analyticRadius 3 3) :
    ‖quadraticSolution Lc Qc f - (Lc f + P2 f)‖ ≤ 7776 * ‖f‖ ^ 3 := by
  have h := quadraticSolution_tail qb_c hf 2
  rw [sum_range_two, quadraticCoeff_zero, quadraticCoeff_one] at h
  calc _ ≤ (2 * 3 * (4 * 3 * 3) ^ 2) * ‖f‖ ^ (2 + 1) := h
    _ = _ := by norm_num

/-- Pointwise form: for `t ≥ 0`, `‖𝒰(f)(t) - T(t)f‖_2 ≤ 216 e^{-t} ‖f‖^2` and
`‖𝒰(f)(t) - T(t)f - P_2(f)(t)‖_2 ≤ 7776 e^{-t} ‖f‖^3`. -/
theorem taylor12_pointwise {f : L2} (hf : ‖f‖ < analyticRadius 3 3) {t : ℝ} (ht : 0 ≤ t) :
    ‖(quadraticSolution Lc Qc f).tr t - Tsg t f‖ ≤ 216 * Real.exp (-t) * ‖f‖ ^ 2 ∧
      ‖(quadraticSolution Lc Qc f).tr t - Tsg t f - (P2 f).tr t‖ ≤
        7776 * Real.exp (-t) * ‖f‖ ^ 3 := by
  have hpt : ∀ w : X0T, ‖w.tr t‖ ≤ Real.exp (-t) * ‖w‖ := fun w =>
    (norm_le_normH _).trans (w.normH_le_exp ht)
  have he := (Real.exp_pos (-t)).le
  constructor
  · have h := hpt (quadraticSolution Lc Qc f - Lc f)
    rw [X0T.tr_sub, Pi.sub_apply, Lc_tr f ht] at h
    calc _ ≤ _ := h
      _ ≤ Real.exp (-t) * (216 * ‖f‖ ^ 2) := mul_le_mul_of_nonneg_left (taylor1 hf) he
      _ = _ := by ring
  · have h := hpt (quadraticSolution Lc Qc f - (Lc f + P2 f))
    rw [X0T.tr_sub, X0T.tr_add, Pi.sub_apply, Pi.add_apply, Lc_tr f ht, ← sub_sub] at h
    calc _ ≤ _ := h
      _ ≤ Real.exp (-t) * (7776 * ‖f‖ ^ 3) := mul_le_mul_of_nonneg_left (taylor2 hf) he
      _ = _ := by ring

end

end CompanionB


==> anc/lean/CompanionB/V1Dual.lean <==
import CompanionB.H6iii

/-! Step S12, part 3: the bound of the weak source functional used in the proof (`V_1^*` is not
built as a Banach space here; only the bound `|ℓ(ψ)| ≤ C |ψ|_1` on `H_0^1` is formalized), for the weak
nonlinearity (main paper (3.12), second estimate), and sanity probes for the definitions used in
H6(iii). -/

set_option autoImplicit false

namespace CompanionB

open MeasureTheory Set Filter CompanionPilot OrderingError
open scoped Topology ComplexConjugate

noncomputable section

/-- `ℓ ∈ V_1^*` with bound `C`: `|ℓ(ψ)| ≤ C |ψ|_1` for all `ψ ∈ H_0^1`. -/
def V1DualBound (ℓ : L2 → ℂ) (C : ℝ) : Prop := ∀ ψ : L2, IsH01 ψ → ‖ℓ ψ‖ ≤ C * ‖dx ψ‖

/-- The weak form of `F(a,b) = -(1/2)(ab)'`: `ψ ↦ (1/2) ∫ a b conj((ρψ)')`, `(ρψ)' = ψ + (1+x)ψ'`. -/
def Fweak (a b ψ : L2) : ℂ := (1/2 : ℂ) * ∫ x, a x * b x * conj (ψ x + wt x * dx ψ x) ∂μ

/-- Main paper (3.12), second estimate: `‖F(a,b)‖_{V_1^*} ≤ (3/2) |a|_1 ‖b‖_2`. -/
theorem Fweak_V1 {a g : L2} (ha : HasDx a g) (b : L2) : V1DualBound (Fweak a b) (3 / 2 * ‖g‖ * ‖b‖) := by
  intro ψ hψ
  set k := dx ψ
  have hψk : ‖ψ‖ ≤ ‖k‖ := norm_le_of_hasDx (dx_spec hψ)
  unfold Fweak
  rw [norm_mul]
  have h1 : ‖∫ x, a x * b x * conj (ψ x + wt x * k x) ∂μ‖ ≤
      ∫ x, ‖g‖ * (‖b x‖ * ‖ψ x‖ + 2 * (‖b x‖ * ‖k x‖)) ∂μ := by
    refine (norm_integral_le_integral_norm _).trans (integral_mono_of_nonneg
      (Eventually.of_forall fun _ => norm_nonneg _) ?_ ?_)
    · exact (((integrable_norm_mul b ψ).add ((integrable_norm_mul b k).const_mul 2)).const_mul _)
    · filter_upwards [ae_bound_of_hasDx ha, ae_μ_of_forall (fun x (hx : x ∈ Ioc (0:ℝ) 1) => hx)]
        with x hx1 hx2
      rw [norm_mul, norm_mul, RCLike.norm_conj]
      have hw : ‖wt x‖ ≤ 2 := norm_wt_le hx2
      have h3 : ‖ψ x + wt x * k x‖ ≤ ‖ψ x‖ + 2 * ‖k x‖ :=
        (norm_add_le _ _).trans (by rw [norm_mul]; gcongr)
      calc ‖a x‖ * ‖b x‖ * ‖ψ x + wt x * k x‖ ≤ ‖g‖ * ‖b x‖ * (‖ψ x‖ + 2 * ‖k x‖) := by gcongr
        _ = _ := by ring
  rw [integral_const_mul, integral_add (integrable_norm_mul b ψ) ((integrable_norm_mul b k).const_mul 2),
    integral_const_mul] at h1
  have h2 := integral_norm_mul_le b ψ
  have h3 := integral_norm_mul_le b k
  have hn : ‖(1/2 : ℂ)‖ = 1 / 2 := by simp
  rw [hn]
  have hg := norm_nonneg g
  have hb := norm_nonneg b
  have h4 : ‖g‖ * ((∫ x, ‖b x‖ * ‖ψ x‖ ∂μ) + 2 * ∫ x, ‖b x‖ * ‖k x‖ ∂μ) ≤ ‖g‖ * (3 * (‖b‖ * ‖k‖)) := by
    apply mul_le_mul_of_nonneg_left _ hg
    nlinarith [mul_le_mul_of_nonneg_left hψk hb]
  nlinarith

/-! ### Sanity probes for the definitions in H6(iii) -/

/-- `u_h[f]` is the unique global W-scheme solution (for `‖f‖_2 < 1/72`). -/
theorem probe_uW {N : ℕ} (hN : 0 < N) {f : L2} (hf : ‖f‖ < 1 / 72) :
    IsWSol hN f (uW hN f) ∧ ∀ u, IsWSol hN f u → ∀ t, 0 ≤ t → u t = uW hN f t := by
  have hf' : ‖f‖ < analyticRadius 3 3 := by rw [radius_eq]; exact hf
  exact ⟨uW_spec hN hf', fun u hu => isWSol_unique hN hu (uW_spec hN hf')⟩

/-- For every `w ∈ X_0`, the integrand of the mild equation is integrable (so the uniqueness
clause of H6(iii) is about the genuine Bochner integral, not a junk value). -/
theorem probe_mild_integrable {w : ℝ → L2} (hw : InX0 1 w) {t : ℝ} (ht : 0 ≤ t) :
    IntervalIntegrable (fun s => Tsg (t - s) (wdxw (w s))) volume 0 t := by
  have hmem : (fun s => w (max s 0)) ∈ X0sub :=
    ⟨InX0_congr hw fun s hs => by show w s = w (max s 0); rw [max_eq_left hs],
      fun s => by show w (max s 0) = w (max (max s 0) 0); rw [max_eq_left (le_max_right s 0)]⟩
  have h := (mild_of_eq 0 (X0T.mk _ hmem) ht).1
  refine h.congr (fun s hs => ?_)
  rw [uIoc_of_le ht] at hs
  show Tsg (t - s) (wdxw (w (max s 0))) = Tsg (t - s) (wdxw (w s))
  rw [max_eq_left hs.1.le]

/-- Probe: `𝒰(f)(0) = f` on the ball of H6(iii). -/
theorem probe_Ucal_zero : ∃ r₀ : ℝ, 0 < r₀ ∧ ∀ f : L2, IsRealL2 f → normH f < r₀ → Ucal f 0 = f := by
  obtain ⟨r₀, R₀, ν, hr, -, -, h⟩ := H6iii_holds
  refine ⟨r₀, hr, fun f hf hfH => ?_⟩
  have := ((h f hf hfH).2.2.2.2.1 0 le_rfl).2
  rw [this, Tsg_zero, intervalIntegral.integral_same, sub_zero]

end

end CompanionB


==> anc/lean/CompanionC/Audit.lean <==
import CompanionC.ProbesC

/-! Axiom audit for the C line (S19, S20, S21). -/

-- S19: companion v2b Lemma 3.12
#print axioms CompanionC.psi0_solves
#print axioms CompanionC.dual_identity
#print axioms CompanionC.generator_injective
-- S19: companion v2b Lemma 3.13
#print axioms CompanionC.gD_bound
#print axioms CompanionC.two_scale
#print axioms CompanionC.sup_Sc_psi0
#print axioms CompanionC.ip2_Gh
#print axioms CompanionC.Gh_pair
#print axioms CompanionC.zS_pair
#print axioms CompanionC.inverse_load
#print axioms CompanionC.zS_norm_le
-- S20: companion v2b Corollary 3.19(a)
#print axioms CompanionC.G_pair
#print axioms CompanionC.JS_pair
#print axioms CompanionC.S20_rate
-- S-scheme operators on L^2
#print axioms CompanionC.weak_bilinear
#print axioms CompanionC.grel_S
#print axioms CompanionC.TSPi_eq_UL
#print axioms CompanionC.TSPi_contraction
-- S21: companion v2b Lemma 3.17 (new proof)
#print axioms CompanionC.Tsg_G_comm
#print axioms CompanionC.Tsg_G_hasDerivWithinAt
#print axioms CompanionC.duhamel_S21
#print axioms CompanionC.S21_rate
#print axioms CompanionC.S21_strong
#print axioms CompanionC.S21_fixed_t
-- probes
#print axioms CompanionC.probe_ASL_injective
#print axioms CompanionC.probe_JS_ne_zero
#print axioms CompanionC.probe_Sc_ne_zero


==> anc/lean/CompanionC/Dual.lean <==
import CompanionC.DualData

/-! Step S19, companion v2b Lemma 3.12 (exact inverse): for every `ϑ ∈ L^2(0,1)` and `v ∈ X_h^ℂ`,
`∫_0^1 v'' (S_h ϑ)' = ∫_0^1 v ϑ` (bilinear pairings, no conjugation). In particular `Å_h` is
injective. The proof follows the paper: `(v, ϑ) = (v'', g)`, and on each cell `(S_h ϑ)' - g` is
orthogonal to affine functions. -/

set_option autoImplicit false
set_option linter.unusedSectionVars false

namespace CompanionC

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot
open scoped Topology ComplexConjugate Interval

noncomputable section

section
variable {N : ℕ} (hN : 0 < N)
include hN

theorem cell_bounds {n : ℕ} (hn : n < N) :
    0 ≤ (n : ℝ) * hm N ∧ (n : ℝ) * hm N ≤ (n + 1) * hm N ∧ ((n : ℝ) + 1) * hm N ≤ 1 := by
  have hh := hm_pos hN
  have h1 : ((n : ℝ) + 1) ≤ N := by exact_mod_cast hn
  have hNh := N_hm hN
  refine ⟨by positivity, by nlinarith, by nlinarith⟩

/-- `∫_{I_n} q (Hermite second derivative) = h (w_{n+1} - w_n)/6`, `q = (x - x_n)(x_{n+1} - x)`,
`w_j` the scaled nodal slopes. -/
theorem integral_q_cellHess (w : SLean.Vector N) (n : ℕ) :
    ∫ x in (n * hm N)..((n + 1) * hm N),
        (((x - n * hm N) * ((n + 1) * hm N - x) : ℝ) : ℂ) * cellHess (hm N) w n x =
      (hm N : ℂ) * ((nodeW w (n + 1) - nodeW w n) / 6) := by
  have hh : 0 < hm N := hm_pos hN
  have hc : ((hm N : ℝ) : ℂ) ≠ 0 := Complex.ofReal_ne_zero.mpr hh.ne'
  have hb : ((n : ℝ) + 1) * hm N = n * hm N + hm N := by ring
  rw [hb]
  have e : ∀ x, (((x - n * hm N) * (n * hm N + hm N - x) : ℝ) : ℂ) * cellHess (hm N) w n x =
      ((((x - n * hm N) / hm N) * (1 - (x - n * hm N) / hm N) : ℝ) : ℂ) *
        refHess (elementVector w n) ((x - n * hm N) / hm N) := by
    intro x
    simp only [cellHess]
    push_cast
    field_simp
    ring
  have hsub := Companion.integral_cell_substitution
    (fun r : ℝ => ((r * (1 - r) : ℝ) : ℂ) * refHess (elementVector w n) r) (n * hm N) (hm N) hh.ne'
  beta_reduce at hsub
  rw [intervalIntegral.integral_congr (fun x _ => e x), hsub, integral_q_refHess]
  simp [elementVector, Complex.real_smul]

/-- `∫_{I_n} q g' = (h^2/6) (p_{n+1} - p_n)`. -/
theorem integral_q_gD1 (θ : L2) {n : ℕ} (hn : n < N) :
    ∫ x in (n * hm N)..((n + 1) * hm N),
        (((x - n * hm N) * ((n + 1) * hm N - x) : ℝ) : ℂ) * gD1 θ x =
      ((hm N ^ 2 / 6 : ℝ) : ℂ) * (pS θ N (n + 1) - pS θ N n) := by
  have hh : 0 < hm N := hm_pos hN
  obtain ⟨ha0, hab, hb1⟩ := cell_bounds hN hn
  set a : ℝ := n * hm N with ha
  set b : ℝ := ((n : ℝ) + 1) * hm N with hbdef
  have hba : b = a + hm N := by rw [ha, hbdef]; ring
  set φ : ℝ → ℂ := fun x => ((Companion.mp ((x - a) / hm N) : ℝ) : ℂ) with hφdef
  have hmpc : Continuous Companion.mp := by unfold Companion.mp; fun_prop
  have hφc : Continuous φ :=
    Complex.continuous_ofReal.comp (hmpc.comp ((continuous_id.sub continuous_const).div_const _))
  have hq : ∀ x, (((x - a) * (b - x) : ℝ) : ℂ) = ((hm N ^ 2 / 6 : ℝ) : ℂ) * (1 - φ x) := by
    intro x
    have hreal : (x - a) * (b - x) = hm N ^ 2 / 6 * (1 - Companion.mp ((x - a) / hm N)) := by
      rw [← Companion.six_q, hba]
      field_simp
      ring
    rw [hreal, hφdef]
    push_cast
    ring
  -- integral of `φ` vanishes
  have hφ0 : ∫ x in a..b, φ x = 0 := by
    rw [intervalIntegral.integral_ofReal, hba,
      SLean.Hermite.integral_reference_change Companion.mp a (hm N) hh.ne', integral_mp]
    simp
  -- primitive of `φ`
  have hΦ : ∀ x, HasDerivAt (fun y => ((hm N * Companion.m ((y - a) / hm N) : ℝ) : ℂ)) (φ x) x := by
    intro x
    have h1 : HasDerivAt (fun y => (y - a) / hm N) (1 / hm N) x :=
      ((hasDerivAt_id' x).sub_const a).div_const (hm N)
    have h3 := (((m_hasDerivAt ((x - a) / hm N)).comp x h1).const_mul (hm N)).ofReal_comp
    show HasDerivAt (fun y => ((hm N * (Companion.m ∘ fun y => (y - a) / hm N) y : ℝ) : ℂ)) (φ x) x
    convert h3 using 1
    simp only [φ]
    congr 1
    field_simp
  have hint : ∀ y ∈ uIcc a b, ∫ x in y..b, φ x = -((mfun N y : ℝ) : ℂ) := by
    intro y hy
    rw [uIcc_of_le hab] at hy
    have hb' : (b - a) / hm N = 1 := by rw [hba]; field_simp; ring
    rw [intervalIntegral.integral_eq_sub_of_hasDerivAt (fun x _ => hΦ x) (hφc.intervalIntegrable _ _),
      mfun_cell hN (n := n) hy, hb', m_one, ha]
    push_cast
    ring
  -- Fubini part
  have hF := cell_fubini θ hφc ha0 hab hb1
  rw [intervalIntegral.integral_congr (μ := μ) (fun y hy => by rw [hint y hy])] at hF
  have hF2 : ∫ y in a..b, θ y * -((mfun N y : ℝ) : ℂ) ∂μ = -∫ y in a..b, (mfun N y : ℂ) * θ y ∂μ := by
    rw [← intervalIntegral.integral_neg]
    congr 1; funext y; ring
  rw [hF2] at hF
  -- assemble
  have hg1 : ∫ x in a..b, gD1 θ x = gD θ b - gD θ a :=
    intervalIntegral.integral_eq_sub_of_hasDerivAt (fun x _ => gD_hasDerivAt θ x)
      ((gD1_continuous θ).intervalIntegrable _ _)
  have hsplit : ∀ x, φ x * gD1 θ x = φ x * (prim1 θ x - prim1 θ a) + (prim1 θ a - 2 * prim3 θ 1) * φ x := by
    intro x; simp only [gD1]; ring
  have hφg : ∫ x in a..b, φ x * gD1 θ x = -∫ y in a..b, (mfun N y : ℂ) * θ y ∂μ := by
    rw [intervalIntegral.integral_congr (fun x _ => hsplit x), intervalIntegral.integral_add,
      intervalIntegral.integral_const_mul, hφ0, hF]
    · ring
    · exact (hφc.mul ((prim1_continuous θ).sub continuous_const)).intervalIntegrable _ _
    · exact (continuous_const.mul hφc).intervalIntegrable _ _
  have hmain : ∀ x, (((x - a) * (b - x) : ℝ) : ℂ) * gD1 θ x =
      ((hm N ^ 2 / 6 : ℝ) : ℂ) * (gD1 θ x - φ x * gD1 θ x) := by
    intro x; rw [hq]; ring
  rw [intervalIntegral.integral_congr (fun x _ => hmain x), intervalIntegral.integral_const_mul,
    intervalIntegral.integral_sub, hg1, hφg, pS_sub hN θ n]
  · ring
  · exact (gD1_continuous θ).intervalIntegrable _ _
  · exact (hφc.mul (gD1_continuous θ)).intervalIntegrable _ _

/-- On each cell, `(S_h ϑ)' - g` is orthogonal to the (affine) second derivative of `v`. -/
theorem cell_orth (θ : L2) (v : SLean.Vector N) {n : ℕ} (hn : n < N) :
    ∫ x in (n * hm N)..((n + 1) * hm N), cellHess (hm N) v n x * cellGrad (hm N) (Sc θ N) n x =
      ∫ x in (n * hm N)..((n + 1) * hm N), cellHess (hm N) v n x * gD θ x := by
  have hh : 0 < hm N := hm_pos hN
  obtain ⟨ha0, hab, hb1⟩ := cell_bounds hN hn
  set a : ℝ := n * hm N with ha
  set b : ℝ := ((n : ℝ) + 1) * hm N with hbdef
  set S := Sc θ N
  set D : ℝ → ℂ := fun x => cellGrad (hm N) S n x - gD θ x with hDdef
  set D1 : ℝ → ℂ := fun x => cellHess (hm N) S n x - gD1 θ x with hD1def
  have hD : ∀ x, HasDerivAt D (D1 x) x := fun x =>
    (cellGrad_hasDerivAt (hm N) S n x).sub (gD_hasDerivAt θ x)
  have hDc : Continuous D := (cellGrad_continuous (hm N) S n).sub (gD_continuous θ)
  have hD1c : Continuous D1 := (cellHess_continuous (hm N) S n).sub (gD1_continuous θ)
  have hE : ∀ x, HasDerivAt (fun y => cellValue (hm N) S n y - psi0 θ y) (D x) x := fun x =>
    (cellValue_hasDerivAt (hm N) S n x).sub (psi0_hasDerivAt θ x)
  have hnod := cell_nodal (hm N) hh.ne' S n
  have hEa : cellValue (hm N) S n a - psi0 θ a = 0 := by
    rw [ha, hnod.1, nodeU_Sc hN θ hn.le, sub_self]
  have hEb : cellValue (hm N) S n b - psi0 θ b = 0 := by
    rw [hbdef, hnod.2.2.1, nodeU_Sc hN θ hn]
    push_cast
    ring
  -- (C1)
  have hC1 : ∫ x in a..b, D x = 0 := by
    rw [intervalIntegral.integral_eq_sub_of_hasDerivAt (fun x _ => hE x)
      (hDc.intervalIntegrable _ _), hEa, hEb, sub_zero]
  -- (C2) via `q = (x-a)(b-x)`
  set q : ℝ → ℂ := fun x => (((x - a) * (b - x) : ℝ) : ℂ) with hqdef
  set q1 : ℝ → ℂ := fun x => ((a + b - 2 * x : ℝ) : ℂ) with hq1def
  have hq : ∀ x, HasDerivAt q (q1 x) x := by
    intro x
    have h := (((hasDerivAt_id' x).sub_const a).mul ((hasDerivAt_const x b).sub (hasDerivAt_id' x)))
    convert h.ofReal_comp using 1
    simp only [q1, Pi.sub_apply]
    push_cast
    ring
  have hq1c : Continuous q1 := Complex.continuous_ofReal.comp (by fun_prop)
  have hqa : q a = 0 := by simp [q]
  have hqb : q b = 0 := by simp [q]
  have hibp := intervalIntegral.integral_mul_deriv_eq_deriv_mul (fun x _ => hq x) (fun x _ => hD x)
    (hq1c.intervalIntegrable a b) (hD1c.intervalIntegrable a b)
  rw [hqa, hqb, zero_mul, zero_mul, sub_zero, zero_sub] at hibp
  have hqD1 : ∫ x in a..b, q x * D1 x = 0 := by
    have hqc : Continuous q := Complex.continuous_ofReal.comp (by fun_prop)
    have e1 : ∀ x, q x * D1 x = q x * cellHess (hm N) S n x - q x * gD1 θ x := by
      intro x; simp only [D1]; ring
    rw [intervalIntegral.integral_congr (fun x _ => e1 x), intervalIntegral.integral_sub]
    · have h1 := integral_q_cellHess hN S n
      have h2 := integral_q_gD1 hN θ hn
      simp only [q]
      rw [h1, h2, nodeW_Sc hN θ hn, nodeW_Sc hN θ hn.le]
      push_cast
      ring
    · exact (hqc.mul (cellHess_continuous _ _ _)).intervalIntegrable _ _
    · exact (hqc.mul (gD1_continuous θ)).intervalIntegrable _ _
  have hq1D : ∫ x in a..b, q1 x * D x = 0 := by
    rw [hqD1] at hibp
    linear_combination hibp
  -- the second derivative of `v` is affine on the cell
  obtain ⟨α, β, hαβ⟩ := cellHess_affine hh.ne' v n
  have hsplit : ∀ x, cellHess (hm N) v n x * D x =
      (α + β * (((a + b) / 2 : ℝ) : ℂ)) * D x - (β / 2) * (q1 x * D x) := by
    intro x; rw [hαβ]; simp only [q1]; push_cast; ring
  have key : ∫ x in a..b, cellHess (hm N) v n x * D x = 0 := by
    rw [intervalIntegral.integral_congr (fun x _ => hsplit x), intervalIntegral.integral_sub,
      intervalIntegral.integral_const_mul, intervalIntegral.integral_const_mul, hC1, hq1D]
    · ring
    · exact (continuous_const.mul hDc).intervalIntegrable _ _
    · exact (continuous_const.mul (hq1c.mul hDc)).intervalIntegrable _ _
  have e2 : ∀ x, cellHess (hm N) v n x * cellGrad (hm N) S n x =
      cellHess (hm N) v n x * gD θ x + cellHess (hm N) v n x * D x := by
    intro x; simp only [D]; ring
  rw [intervalIntegral.integral_congr (fun x _ => e2 x), intervalIntegral.integral_add, key, add_zero]
  · exact ((cellHess_continuous _ v n).mul (gD_continuous θ)).intervalIntegrable _ _
  · exact ((cellHess_continuous _ v n).mul hDc).intervalIntegrable _ _

/-- `(v, ϑ) = (v'', g)` for `v ∈ X_h^ℂ` (two integrations by parts, the second cell by cell). -/
theorem pair_eq_dd_g (θ : L2) (v : SLean.Vector N) :
    ∫ x, spline (hm N) v x * θ x ∂μ =
      ∫ x in (0:ℝ)..1, deriv (deriv (spline (hm N) v)) x * gD θ x := by
  have hh := hm_pos hN
  have hb := spline_boundary hN (hm N) hh v
  rw [N_hm hN] at hb
  have hvc := splineGrad_continuous (hm N) hh v
  have hT := triangle_fubini θ (φ := fun x => -splineGrad (hm N) v x) hvc.neg
  try beta_reduce at hT
  have hint : ∀ y, ∫ x in y..1, -splineGrad (hm N) v x = spline (hm N) v y := by
    intro y
    rw [intervalIntegral.integral_neg, intervalIntegral.integral_eq_sub_of_hasDerivAt
      (fun x _ => spline_hasDerivAt (hm N) hh v x) (hvc.intervalIntegrable _ _), hb.2.1]
    ring
  simp_rw [hint] at hT
  have h1 : ∫ x, spline (hm N) v x * θ x ∂μ =
      ∫ x in (0:ℝ)..1, -splineGrad (hm N) v x * prim1 θ x := by
    rw [← integral_μ, hT]
    congr 1; funext y; ring
  have h2 : ∫ x in (0:ℝ)..1, -splineGrad (hm N) v x * prim1 θ x =
      -∫ x in (0:ℝ)..1, splineGrad (hm N) v x * gD1 θ x := by
    have e : ∀ x, -splineGrad (hm N) v x * prim1 θ x =
        -(splineGrad (hm N) v x * gD1 θ x) - (2 * prim3 θ 1) * splineGrad (hm N) v x := by
      intro x; simp only [gD1]; ring
    rw [intervalIntegral.integral_congr (fun x _ => e x), intervalIntegral.integral_sub,
      intervalIntegral.integral_neg, intervalIntegral.integral_const_mul,
      intervalIntegral.integral_eq_sub_of_hasDerivAt (fun x _ => spline_hasDerivAt (hm N) hh v x)
        (hvc.intervalIntegrable _ _), hb.1, hb.2.1]
    · ring
    · exact (hvc.mul (gD1_continuous θ)).neg.intervalIntegrable _ _
    · exact (continuous_const.mul hvc).intervalIntegrable _ _
  rw [h1, h2]
  have hc1 := integral_cells hN hh (fun x => deriv (deriv (spline (hm N) v)) x * gD θ x)
    (fun n x => cellHess (hm N) v n x * gD θ x)
    (fun n => (cellHess_continuous _ v n).mul (gD_continuous θ))
    (fun n hn x hx => by
      try simp only []
      rw [spline_second_deriv_on_cell _ hh v n hn x hx])
  have hc2 := integral_cells hN hh (fun x => splineGrad (hm N) v x * gD1 θ x)
    (fun n x => cellGrad (hm N) v n x * gD1 θ x)
    (fun n => (cellGrad_continuous _ v n).mul (gD1_continuous θ))
    (fun n hn x hx => by
      try simp only []
      rw [splineGrad_on_cell _ hh v n hn x ⟨hx.1.le, hx.2.le⟩])
  rw [N_hm hN] at hc1 hc2
  rw [hc1, hc2]
  have htel := cells_telescope (N := N) (h := hm N) (fun x => splineGrad (hm N) v x * gD θ x)
    (fun n x => cellGrad (hm N) v n x * gD θ x)
    (fun n x => cellHess (hm N) v n x * gD θ x + cellGrad (hm N) v n x * gD1 θ x)
    (fun n x => (cellGrad_hasDerivAt (hm N) v n x).mul (gD_hasDerivAt θ x))
    (fun n => ((cellHess_continuous _ v n).mul (gD_continuous θ)).add
      ((cellGrad_continuous _ v n).mul (gD1_continuous θ)))
    (fun n hn => by
      try simp only []
      rw [splineGrad_on_cell _ hh v n hn _ ⟨le_rfl, by nlinarith⟩])
    (fun n hn => by
      try simp only []
      rw [splineGrad_on_cell _ hh v n hn _ ⟨by nlinarith, le_rfl⟩])
  have hsplit : ∑ n ∈ Finset.range N, ∫ x in (n * hm N)..((n + 1) * hm N),
        (cellHess (hm N) v n x * gD θ x + cellGrad (hm N) v n x * gD1 θ x) =
      (∑ n ∈ Finset.range N, ∫ x in (n * hm N)..((n + 1) * hm N), cellHess (hm N) v n x * gD θ x) +
        ∑ n ∈ Finset.range N, ∫ x in (n * hm N)..((n + 1) * hm N), cellGrad (hm N) v n x * gD1 θ x := by
    rw [← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl fun n _ => ?_
    exact intervalIntegral.integral_add
      (((cellHess_continuous _ v n).mul (gD_continuous θ)).intervalIntegrable _ _)
      (((cellGrad_continuous _ v n).mul (gD1_continuous θ)).intervalIntegrable _ _)
  rw [hsplit, N_hm hN] at htel
  have hg1 : splineGrad (hm N) v 1 = 0 := by rw [← spline_deriv (hm N) hh]; exact hb.2.2
  rw [hg1, gD_zero, zero_mul, mul_zero, sub_zero] at htel
  linear_combination -htel

/-- Companion v2b Lemma 3.12: `(v'', (S_h ϑ)') = (v, ϑ)` for every `v ∈ X_h^ℂ`, `ϑ ∈ L^2(0,1)`
(bilinear pairings). -/
theorem dual_identity (θ : L2) (v : SLean.Vector N) :
    ∫ x in (0:ℝ)..1, deriv (deriv (spline (hm N) v)) x * deriv (spline (hm N) (Sc θ N)) x =
      ∫ x, spline (hm N) v x * θ x ∂μ := by
  rw [pair_eq_dd_g hN θ v]
  have hh := hm_pos hN
  have h1 := integral_cells hN hh
    (fun x => deriv (deriv (spline (hm N) v)) x * deriv (spline (hm N) (Sc θ N)) x)
    (fun n x => cellHess (hm N) v n x * cellGrad (hm N) (Sc θ N) n x)
    (fun n => (cellHess_continuous _ v n).mul (cellGrad_continuous _ _ n))
    (fun n hn x hx => by
      try simp only []
      rw [spline_second_deriv_on_cell _ hh v n hn x hx, spline_deriv _ hh,
        splineGrad_on_cell _ hh _ n hn x ⟨hx.1.le, hx.2.le⟩])
  have h2 := integral_cells hN hh (fun x => deriv (deriv (spline (hm N) v)) x * gD θ x)
    (fun n x => cellHess (hm N) v n x * gD θ x)
    (fun n => (cellHess_continuous _ v n).mul (gD_continuous θ))
    (fun n hn x hx => by
      try simp only []
      rw [spline_second_deriv_on_cell _ hh v n hn x hx])
  rw [N_hm hN] at h1 h2
  rw [h1, h2]
  exact Finset.sum_congr rfl fun n hn => cell_orth hN θ v (Finset.mem_range.mp hn)

theorem spline_zero_vec (x : ℝ) : spline (hm N) (0 : SLean.Vector N) x = 0 := by
  have := spline_smul (hm N) (0:ℂ) (0 : SLean.Vector N) x
  simpa using this

end

theorem integral_mul_star (f : L2) : ∫ x, f x * (star f) x ∂μ = ((‖f‖ ^ 2 : ℝ) : ℂ) := by
  rw [norm_sq_eq_integral, ← integral_complex_ofReal]
  apply integral_congr_ae
  filter_upwards [Lp.coeFn_star f] with x hx
  rw [hx, Pi.star_apply, Complex.star_def, Complex.mul_conj, Complex.normSq_eq_norm_sq]

section
variable {N : ℕ} (hN : 0 < N)
include hN

/-- The pairing of `embV v` with any `ϑ`. -/
theorem integral_embV_mul (v : SLean.Vector N) (θ : L2) :
    ∫ x, (embV hN v) x * θ x ∂μ = ∫ x, spline (hm N) v x * θ x ∂μ := by
  apply integral_congr_ae
  filter_upwards [coeFn_toL2 (spline (hm N) v) (sp_continuous hN v)] with x hx
  rw [embV_apply, hx]

/-- Companion v2b Lemma 3.12, last sentence: `Å_h` is injective (hence invertible). -/
theorem generator_injective : Function.Injective (generator N (hm N)) := by
  rw [injective_iff_map_eq_zero]
  intro v hv
  have key : ∀ θ : L2, ∫ x, spline (hm N) v x * θ x ∂μ = 0 := by
    intro θ
    rw [← dual_identity hN θ v, ← weak_bilinear hN v (Sc θ N), hv]
    simp [spline_zero_vec hN]
  have h1 := key (star (embV hN v))
  rw [← integral_embV_mul hN, integral_mul_star] at h1
  have h2 : ‖embV hN v‖ ^ 2 = 0 := by exact_mod_cast h1
  have h3 : embV hN v = 0 := norm_eq_zero.mp (pow_eq_zero_iff two_ne_zero |>.mp h2)
  exact embV_injective hN (by rw [h3, map_zero])

end

end

end CompanionC


==> anc/lean/CompanionC/DualData.lean <==
import CompanionC.Star

/-! Data for companion v2b Lemma 3.12 (step S19): the continuous dual solution `ψ_0` with
`ψ_0''' = ϑ`, `ψ_0(0) = ψ_0'(0) = ψ_0(1) = 0`, `g = ψ_0'`; the grid mode `m_h`; the nodal slopes
`p_j = g(x_j) - g(1) - ∫_{x_j}^1 m_h ϑ`; the Hermite coefficients of `S_h ϑ`; a Fubini identity
on one cell. -/

set_option autoImplicit false

namespace CompanionC

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot
open scoped Topology ComplexConjugate Interval

noncomputable section

/-! ### The continuous dual solution -/

/-- `ψ_0 = prim3 ϑ - prim3 ϑ(1) x^2`. -/
def psi0 (θ : L2) (x : ℝ) : ℂ := prim3 θ x - prim3 θ 1 * (x : ℂ) ^ 2

/-- `g = ψ_0'`. -/
def gD (θ : L2) (x : ℝ) : ℂ := prim2 θ x - 2 * prim3 θ 1 * x

/-- `g' = ψ_0''`. -/
def gD1 (θ : L2) (x : ℝ) : ℂ := prim1 θ x - 2 * prim3 θ 1

theorem psi0_hasDerivAt (θ : L2) (x : ℝ) : HasDerivAt (psi0 θ) (gD θ x) x := by
  have h1 := prim3_hasDerivAt θ x
  have h2 := (HasDerivAt.ofReal_comp (hasDerivAt_pow 2 x)).const_mul (prim3 θ 1)
  convert h1.sub h2 using 1
  · funext y; simp [psi0]
  · simp [gD]; ring

theorem gD_hasDerivAt (θ : L2) (x : ℝ) : HasDerivAt (gD θ) (gD1 θ x) x := by
  have h1 := prim2_hasDerivAt θ x
  have h2 := (HasDerivAt.ofReal_comp (hasDerivAt_id x)).const_mul (2 * prim3 θ 1)
  convert h1.sub h2 using 1
  · funext y; simp [gD]
  · simp [gD1]

theorem gD1_continuous (θ : L2) : Continuous (gD1 θ) := (prim1_continuous θ).sub continuous_const

theorem gD_continuous (θ : L2) : Continuous (gD θ) :=
  continuous_iff_continuousAt.mpr fun x => (gD_hasDerivAt θ x).continuousAt

theorem psi0_continuous (θ : L2) : Continuous (psi0 θ) :=
  continuous_iff_continuousAt.mpr fun x => (psi0_hasDerivAt θ x).continuousAt

theorem psi0_zero (θ : L2) : psi0 θ 0 = 0 := by simp [psi0, prim3_zero]
theorem psi0_one (θ : L2) : psi0 θ 1 = 0 := by simp [psi0]
theorem gD_zero (θ : L2) : gD θ 0 = 0 := by simp [gD, prim2_zero]

/-- `ψ_0` solves the dual problem: `ψ_0(0) = ψ_0'(0) = ψ_0(1) = 0`, `ψ_0' = g`, `g' = g₁` and
`g₁(x) = g₁(0) + ∫_0^x ϑ` (that is, `ψ_0''' = ϑ`). -/
theorem psi0_solves (θ : L2) :
    psi0 θ 0 = 0 ∧ gD θ 0 = 0 ∧ psi0 θ 1 = 0 ∧ (∀ x, HasDerivAt (psi0 θ) (gD θ x) x) ∧
      (∀ x, HasDerivAt (gD θ) (gD1 θ x) x) ∧
      ∀ x, gD1 θ x = gD1 θ 0 + ∫ y in (0:ℝ)..x, θ y ∂μ := by
  refine ⟨psi0_zero θ, gD_zero θ, psi0_one θ, psi0_hasDerivAt θ, gD_hasDerivAt θ, fun x => ?_⟩
  rw [gD1, gD1, prim1_zero]
  simp only [prim1]
  ring

/-- `(3.23)`: `|g| ≤ 3 ‖ϑ‖` and `|g'| ≤ 3 ‖ϑ‖` on `[0,1]`. -/
theorem gD_bound (θ : L2) {x : ℝ} (hx : x ∈ Icc (0:ℝ) 1) :
    ‖gD θ x‖ ≤ 3 * ‖θ‖ ∧ ‖gD1 θ x‖ ≤ 3 * ‖θ‖ := by
  have h1 : (1:ℝ) ∈ Icc (0:ℝ) 1 := ⟨zero_le_one, le_rfl⟩
  have a2 := norm_prim2_le θ hx
  have b3 := norm_prim3_le θ h1
  have a1 := norm_prim1_le θ x
  have hxa : ‖(x:ℂ)‖ ≤ 1 := by
    rw [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hx.1]; exact hx.2
  constructor
  · unfold gD
    calc ‖prim2 θ x - 2 * prim3 θ 1 * x‖ ≤ ‖prim2 θ x‖ + 2 * ‖prim3 θ 1‖ * ‖(x:ℂ)‖ := by
          refine (norm_sub_le _ _).trans ?_
          rw [norm_mul, norm_mul]; simp
      _ ≤ ‖θ‖ + 2 * ‖θ‖ * 1 := by gcongr
      _ = 3 * ‖θ‖ := by ring
  · unfold gD1
    calc ‖prim1 θ x - 2 * prim3 θ 1‖ ≤ ‖prim1 θ x‖ + 2 * ‖prim3 θ 1‖ := by
          refine (norm_sub_le _ _).trans ?_
          rw [norm_mul]; simp
      _ ≤ ‖θ‖ + 2 * ‖θ‖ := by gcongr
      _ = 3 * ‖θ‖ := by ring

/-! ### The grid mode -/

/-- The grid mode `m_h(x) = h m(x/h)`, `m = H_1 + H_3` extended with period one. -/
def mfun (N : ℕ) (x : ℝ) : ℝ := hm N * Companion.m (Int.fract (x / hm N))

/-- Its derivative `m_h'(x) = m'(x/h)`. -/
def mder (N : ℕ) (x : ℝ) : ℝ := Companion.mp (Int.fract (x / hm N))

theorem m_zero : Companion.m 0 = 0 := by norm_num [Companion.m]
theorem m_one : Companion.m 1 = 0 := by norm_num [Companion.m]
theorem mp_zero : Companion.mp 0 = 1 := by norm_num [Companion.mp]
theorem mp_one : Companion.mp 1 = 1 := by norm_num [Companion.mp]

theorem m_hasDerivAt (r : ℝ) : HasDerivAt Companion.m (Companion.mp r) r := by
  have h := ((hasDerivAt_id r).sub ((hasDerivAt_pow 2 r).const_mul 3)).add
    ((hasDerivAt_pow 3 r).const_mul 2)
  convert h using 1
  · funext y; simp [Companion.m]
  · simp [Companion.mp]; ring

theorem abs_m_le {r : ℝ} (h0 : 0 ≤ r) (h1 : r ≤ 1) : |Companion.m r| ≤ 1 := by
  unfold Companion.m
  have a := mul_nonneg h0 (sub_nonneg.2 h1)
  have b := mul_nonneg a (sub_nonneg.2 h1)
  rw [abs_le]; constructor <;> nlinarith [sq_nonneg (r - 1/2)]

theorem abs_mp_le {r : ℝ} (h0 : 0 ≤ r) (h1 : r ≤ 1) : |Companion.mp r| ≤ 1 := by
  unfold Companion.mp
  have a := mul_nonneg h0 (sub_nonneg.2 h1)
  rw [abs_le]; constructor <;> nlinarith [sq_nonneg (r - 1/2)]

theorem abs_mfun_le {N : ℕ} (hN : 0 < N) (x : ℝ) : |mfun N x| ≤ hm N := by
  unfold mfun
  rw [abs_mul, abs_of_pos (hm_pos hN)]
  exact mul_le_of_le_one_right (hm_pos hN).le
    (abs_m_le (Int.fract_nonneg _) (Int.fract_lt_one _).le)

theorem abs_mder_le (N : ℕ) (x : ℝ) : |mder N x| ≤ 1 :=
  abs_mp_le (Int.fract_nonneg _) (Int.fract_lt_one _).le

theorem mfun_continuous (N : ℕ) : Continuous (mfun N) := by
  have h : Continuous (Companion.m ∘ Int.fract) :=
    ContinuousOn.comp_fract'' (Continuous.continuousOn (by unfold Companion.m; fun_prop)) (by
      rw [m_zero, m_one])
  unfold mfun
  exact continuous_const.mul (h.comp (continuous_id.div_const _))

theorem mder_continuous (N : ℕ) : Continuous (mder N) := by
  have h : Continuous (Companion.mp ∘ Int.fract) :=
    ContinuousOn.comp_fract'' (Continuous.continuousOn (by unfold Companion.mp; fun_prop)) (by
      rw [mp_zero, mp_one])
  exact h.comp (continuous_id.div_const _)

/-- On the closed cell `[n h, (n+1) h]`, `F(fract(x/h)) = F((x - n h)/h)` when `F 0 = F 1`. -/
theorem fract_on_cell (F : ℝ → ℝ) (hF : F 0 = F 1) {N : ℕ} (hN : 0 < N) {n : ℕ} {x : ℝ}
    (hx : x ∈ Icc (n * hm N) ((n + 1) * hm N)) :
    F (Int.fract (x / hm N)) = F ((x - n * hm N) / hm N) := by
  have hh := hm_pos hN
  have hr0 : 0 ≤ (x - n * hm N) / hm N := div_nonneg (by linarith [hx.1]) hh.le
  have hr1 : (x - n * hm N) / hm N ≤ 1 := by rw [div_le_one hh]; linarith [hx.2]
  have e : x / hm N = (x - n * hm N) / hm N + n := by field_simp; ring
  rw [e, Int.fract_add_natCast]
  rcases hr1.lt_or_eq with h | h
  · rw [Int.fract_eq_self.mpr ⟨hr0, h⟩]
  · rw [h, Int.fract_one, hF]

theorem mfun_cell {N : ℕ} (hN : 0 < N) {n : ℕ} {x : ℝ} (hx : x ∈ Icc (n * hm N) ((n + 1) * hm N)) :
    mfun N x = hm N * Companion.m ((x - n * hm N) / hm N) := by
  unfold mfun
  rw [fract_on_cell Companion.m (by rw [m_zero, m_one]) hN hx]

theorem mder_cell {N : ℕ} (hN : 0 < N) {n : ℕ} {x : ℝ} (hx : x ∈ Icc (n * hm N) ((n + 1) * hm N)) :
    mder N x = Companion.mp ((x - n * hm N) / hm N) :=
  fract_on_cell Companion.mp (by rw [mp_zero, mp_one]) hN hx

/-! ### Nodal slopes and the coefficients of `S_h ϑ` -/

/-- Nodal slopes `p_j = g(x_j) - g(1) - ∫_{x_j}^1 m_h ϑ`. -/
def pS (θ : L2) (N : ℕ) (j : ℕ) : ℂ :=
  gD θ (j * hm N) - gD θ 1 - ∫ y in (j * hm N)..1, (mfun N y : ℂ) * θ y ∂μ

/-- Hermite coefficients of `S_h ϑ`: nodal values `ψ_0(x_j)` and scaled slopes `h p_j`. -/
def Sc (θ : L2) (N : ℕ) : SLean.Vector N :=
  pack N (fun j => psi0 θ (j * hm N)) (fun j => (hm N : ℂ) * pS θ N j)

section
variable {N : ℕ} (hN : 0 < N)
include hN

theorem nodeU_Sc (θ : L2) {j : ℕ} (hj : j ≤ N) : nodeU (Sc θ N) j = psi0 θ (j * hm N) :=
  Algebra.nodeU_pack N _ _ (by simp [psi0_zero])
    (by show psi0 θ (N * hm N) = 0; rw [N_hm hN, psi0_one]) j hj

theorem nodeW_Sc (θ : L2) {j : ℕ} (hj : j ≤ N) : nodeW (Sc θ N) j = (hm N : ℂ) * pS θ N j :=
  Algebra.nodeW_pack N _ _ (by show (hm N : ℂ) * pS θ N N = 0; simp only [pS]; rw [N_hm hN]; simp)
    j hj

omit hN in
theorem intInt_mfun (θ : L2) (a b : ℝ) :
    IntervalIntegrable (fun y => (mfun N y : ℂ) * θ y) μ a b :=
  (integrable_cont_mul (Complex.continuous_ofReal.comp (mfun_continuous N)) θ).intervalIntegrable

theorem pS_sub (θ : L2) (n : ℕ) :
    pS θ N (n + 1) - pS θ N n = gD θ ((n + 1) * hm N) - gD θ (n * hm N) +
      ∫ y in (n * hm N)..((n + 1) * hm N), (mfun N y : ℂ) * θ y ∂μ := by
  have hadd := intervalIntegral.integral_add_adjacent_intervals
    (intInt_mfun (N := N) θ (n * hm N) ((n + 1) * hm N)) (intInt_mfun (N := N) θ ((n + 1) * hm N) 1)
  simp only [pS]
  push_cast
  rw [← hadd]
  ring

end

/-! ### Fubini on one cell -/

/-- `∫_a^b φ(x) (∫_a^x f) dx = ∫_{(a,b]} f(y) (∫_y^b φ) dy` for `0 ≤ a ≤ b ≤ 1`. -/
theorem cell_fubini (f : L2) {φ : ℝ → ℂ} (hφ : Continuous φ) {a b : ℝ} (ha : 0 ≤ a)
    (hab : a ≤ b) (hb : b ≤ 1) :
    ∫ x in a..b, φ x * (prim1 f x - prim1 f a) = ∫ y in a..b, f y * (∫ x in y..b, φ x) ∂μ := by
  set ν : Measure ℝ := μ.restrict (Ioc a b) with hνdef
  have hν : ν = volume.restrict (Ioc a b) := by
    rw [hνdef, μ, Measure.restrict_restrict measurableSet_Ioc]
    congr 1
    ext x; simp only [mem_inter_iff, mem_Ioc]
    constructor
    · rintro ⟨h1, _⟩; exact h1
    · intro h1; exact ⟨h1, by linarith [h1.1], by linarith [h1.2]⟩
  set S : Set (ℝ × ℝ) := {p | p.2 ≤ p.1}
  have hS : MeasurableSet S := measurableSet_le measurable_snd measurable_fst
  set F : ℝ × ℝ → ℂ := S.indicator (fun p => φ p.1 * f p.2)
  have hφi : Integrable φ ν := (integrable_of_continuous hφ).restrict
  have hfi : Integrable f ν := (integrable_L2 f).restrict
  have hFi : Integrable F (ν.prod ν) := (hφi.mul_prod hfi).indicator hS
  have hswap : ∫ x, ∫ y, F (x, y) ∂ν ∂ν = ∫ y, ∫ x, F (x, y) ∂ν ∂ν :=
    integral_integral_swap hFi
  have hL : ∀ x ∈ Ioc a b, ∫ y, F (x, y) ∂ν = φ x * (prim1 f x - prim1 f a) := by
    intro x hx
    have he : (fun y => F (x, y)) = (Iic x).indicator (fun y => φ x * f y) := by
      funext y
      simp only [F, S, indicator_apply, mem_ofPred_eq, mem_Iic]
    rw [he, integral_indicator measurableSet_Iic, integral_const_mul]
    congr 1
    rw [hνdef, Measure.restrict_restrict measurableSet_Iic]
    have hs : Iic x ∩ Ioc a b = Ioc a x := by
      ext y; simp only [mem_inter_iff, mem_Iic, mem_Ioc]
      constructor
      · rintro ⟨h1, h2, _⟩; exact ⟨h2, h1⟩
      · rintro ⟨h1, h2⟩; exact ⟨h2, h1, h2.trans hx.2⟩
    rw [hs, ← intervalIntegral.integral_of_le hx.1.le]
    unfold prim1
    exact (intervalIntegral.integral_interval_sub_left (intervalIntegrable_L2 f 0 x)
      (intervalIntegrable_L2 f 0 a)).symm
  have hR : ∀ y ∈ Ioc a b, ∫ x, F (x, y) ∂ν = f y * ∫ x in y..b, φ x := by
    intro y hy
    have he : (fun x => F (x, y)) = (Ici y).indicator (fun x => f y * φ x) := by
      funext x
      simp only [F, S, indicator_apply, mem_ofPred_eq, mem_Ici]
      split_ifs <;> ring
    rw [he, integral_indicator measurableSet_Ici, integral_const_mul]
    congr 1
    rw [hν, Measure.restrict_restrict measurableSet_Ici]
    have hs : Ici y ∩ Ioc a b = Icc y b := by
      ext x; simp only [mem_inter_iff, mem_Ici, mem_Ioc, mem_Icc]
      constructor
      · rintro ⟨h1, _, h3⟩; exact ⟨h1, h3⟩
      · rintro ⟨h1, h2⟩; exact ⟨h1, lt_of_lt_of_le hy.1 h1, h2⟩
    rw [hs, integral_Icc_eq_integral_Ioc, intervalIntegral.integral_of_le hy.2]
  calc ∫ x in a..b, φ x * (prim1 f x - prim1 f a)
      = ∫ x, φ x * (prim1 f x - prim1 f a) ∂ν := by
        rw [intervalIntegral.integral_of_le hab, hν]
    _ = ∫ x, ∫ y, F (x, y) ∂ν ∂ν :=
        integral_congr_ae (ae_restrict_of_forall_mem measurableSet_Ioc fun x hx => (hL x hx).symm)
    _ = ∫ y, ∫ x, F (x, y) ∂ν ∂ν := hswap
    _ = ∫ y, f y * (∫ x in y..b, φ x) ∂ν :=
        integral_congr_ae (ae_restrict_of_forall_mem measurableSet_Ioc hR)
    _ = ∫ y in a..b, f y * (∫ x in y..b, φ x) ∂μ := by
        rw [intervalIntegral.integral_of_le hab]

/-! ### Polynomial integrals on the reference cell -/

theorem integral_r1 : ∫ r in (0:ℝ)..1, (r - r ^ 2) = 1 / 6 := by
  have h := intervalIntegral.integral_sub (μ := volume) (a := 0) (b := 1) (f := fun r : ℝ => r)
    (g := fun r : ℝ => r ^ 2) (continuous_id.intervalIntegrable _ _)
    ((continuous_pow 2).intervalIntegrable _ _)
  rw [h, integral_id, integral_pow]
  norm_num

theorem integral_r2 : ∫ r in (0:ℝ)..1, (r ^ 2 - r ^ 3) = 1 / 12 := by
  have h := intervalIntegral.integral_sub (μ := volume) (a := 0) (b := 1)
    (f := fun r : ℝ => r ^ 2) (g := fun r : ℝ => r ^ 3) ((continuous_pow 2).intervalIntegrable _ _)
    ((continuous_pow 3).intervalIntegrable _ _)
  rw [h, integral_pow, integral_pow]
  norm_num

theorem integral_mp : ∫ r in (0:ℝ)..1, Companion.mp r = 0 := by
  rw [intervalIntegral.integral_eq_sub_of_hasDerivAt (fun r _ => m_hasDerivAt r)
    ((by unfold Companion.mp; fun_prop : Continuous Companion.mp).intervalIntegrable _ _),
    m_one, m_zero, sub_zero]

/-- `∫_0^1 r(1-r) (Hermite second derivative) = (w₃ - w₁)/6`. -/
theorem integral_q_refHess (w : Fin 4 → ℂ) :
    ∫ r in (0:ℝ)..1, ((r * (1 - r) : ℝ) : ℂ) * refHess w r = (w 3 - w 1) / 6 := by
  have e : ∀ r : ℝ, ((r * (1 - r) : ℝ) : ℂ) * refHess w r =
      (-6 * w 0 - 4 * w 1 + 6 * w 2 - 2 * w 3) * ((r - r ^ 2 : ℝ) : ℂ) +
        (12 * w 0 + 6 * w 1 - 12 * w 2 + 6 * w 3) * ((r ^ 2 - r ^ 3 : ℝ) : ℂ) := by
    intro r; rw [refHess_affine]; push_cast; ring
  simp_rw [e]
  rw [intervalIntegral.integral_add, intervalIntegral.integral_const_mul,
    intervalIntegral.integral_const_mul, intervalIntegral.integral_ofReal,
    intervalIntegral.integral_ofReal, integral_r1, integral_r2]
  · push_cast; ring
  · exact (continuous_const.mul (Complex.continuous_ofReal.comp (by fun_prop))).intervalIntegrable _ _
  · exact (continuous_const.mul (Complex.continuous_ofReal.comp (by fun_prop))).intervalIntegrable _ _

end

end CompanionC


==> anc/lean/CompanionC/Load.lean <==
import CompanionC.SInverse

/-! Step S19, part 3: companion v2b Lemma 3.13, (3.25) and the last bound. `G_h[f] ∈ X_h^ℂ` is defined
by `(G_h[f], χ)_2 = ½ ∫ f conj(χ')` for all `χ ∈ X_h^ℂ` (equivalently `(G_h[f], χ) = ½ (f, χ')`,
bilinear); `z = Å_h^{-1} G_h[f]`. Then `(z, ϑ) = ½ (f, (S_h ϑ)')`, hence
`(z, ϑ) = ½(f, g) - g(1) ½(f, m_h') + R`, `|R| ≤ 7 h ‖f‖_1 ‖ϑ‖_2`, and `‖z‖_2 ≤ 10 ‖f‖_1`.
Here `f ∈ L^2(0,1)` and `‖f‖_1 = ∫ |f|` (deviation: the paper allows `f ∈ L^1`). -/

set_option autoImplicit false
set_option linter.unusedSectionVars false

namespace CompanionC

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot
open scoped Topology ComplexConjugate Interval

noncomputable section

section
variable {N : ℕ} (hN : 0 < N)
include hN

theorem deriv_spline_add (v w : SLean.Vector N) (x : ℝ) :
    deriv (spline (hm N) (v + w)) x = deriv (spline (hm N) v) x + deriv (spline (hm N) w) x := by
  have hh := hm_pos hN
  have e : spline (hm N) (v + w) = fun y => spline (hm N) v y + spline (hm N) w y :=
    funext (spline_add _ v w)
  rw [e]
  exact deriv_add (spline_hasDerivAt _ hh v x).differentiableAt
    (spline_hasDerivAt _ hh w x).differentiableAt

theorem deriv_spline_smul (c : ℂ) (v : SLean.Vector N) (x : ℝ) :
    deriv (spline (hm N) (c • v)) x = c * deriv (spline (hm N) v) x := by
  have hh := hm_pos hN
  have e : spline (hm N) (c • v) = fun y => c * spline (hm N) v y := funext (spline_smul _ c v)
  rw [e]
  exact deriv_const_mul c (spline_hasDerivAt _ hh v x).differentiableAt

theorem deriv_spline_continuous (v : SLean.Vector N) : Continuous (deriv (spline (hm N) v)) := by
  rw [spline_deriv _ (hm_pos hN)]; exact splineGrad_continuous _ (hm_pos hN) v

/-- The functional `χ ↦ ½ ∫ conj(f) χ'` on `X_h^ℂ`. -/
def ellG (f : L2) : Vh hN →ₗ[ℂ] ℂ where
  toFun χ := (1 / 2 : ℂ) * ∫ x, (star f) x * deriv (spline (hm N) ((eV hN).symm χ)) x ∂μ
  map_add' χ₁ χ₂ := by
    simp only [map_add, deriv_spline_add hN]
    rw [← mul_add, ← integral_add (integrable_mul_cont _ (deriv_spline_continuous hN _))
      (integrable_mul_cont _ (deriv_spline_continuous hN _))]
    congr 2; funext x; ring
  map_smul' c χ := by
    simp only [map_smul, deriv_spline_smul hN, RingHom.id_apply, smul_eq_mul]
    rw [← integral_const_mul]
    have e : ∀ x, (star f) x * (c * deriv (spline (hm N) ((eV hN).symm χ)) x) =
        c * ((star f) x * deriv (spline (hm N) ((eV hN).symm χ)) x) := fun x => by ring
    simp_rw [e]
    rw [integral_const_mul, integral_const_mul]
    ring

/-- `G_h[f] ∈ X_h^ℂ` (Riesz representative of `ellG f`). -/
def Gh (f : L2) : Vh hN :=
  (InnerProductSpace.toDual ℂ (Vh hN)).symm (LinearMap.toContinuousLinearMap (ellG hN f))

/-- Defining property of `G_h[f]`: `(G_h[f], χ)_2 = ½ ∫ f conj(χ')` for `χ ∈ X_h^ℂ`. -/
theorem ip2_Gh (f : L2) (χ : Vh hN) :
    ip2 (Gh hN f : L2) (χ : L2) =
      (1 / 2 : ℂ) * ∫ x, f x * conj (deriv (spline (hm N) ((eV hN).symm χ)) x) ∂μ := by
  have h := InnerProductSpace.toDual_symm_apply (𝕜 := ℂ) (E := Vh hN) (x := χ)
    (y := LinearMap.toContinuousLinearMap (ellG hN f))
  rw [ip2, ← Submodule.coe_inner, ← inner_conj_symm, Gh, h]
  simp only [LinearMap.coe_toContinuousLinearMap', ellG, LinearMap.coe_mk, AddHom.coe_mk, map_mul]
  rw [← integral_conj]
  congr 1
  · norm_num [Complex.ext_iff]
  · apply integral_congr_ae
    filter_upwards [Lp.coeFn_star f] with x hx
    rw [hx]
    simp [Complex.star_def]

/-- `Å_h^{-1} G_h[f]`. -/
def zS (f : L2) : L2 := ((ASE hN).symm (Gh hN f) : L2)

theorem zS_mem (f : L2) : zS hN f ∈ Vh hN := SetLike.coe_mem _

/-- Bilinear form of the definition: `(G_h[f], χ) = ½ (f, χ')` for `χ ∈ X_h^ℂ`. -/
theorem Gh_pair (f : L2) (c : SLean.Vector N) :
    ∫ x, (Gh hN f : L2) x * spline (hm N) c x ∂μ =
      (1 / 2 : ℂ) * ∫ x, f x * deriv (spline (hm N) c) x ∂μ := by
  have hh := hm_pos hN
  have h := ip2_Gh hN f (eV hN (star c))
  rw [LinearEquiv.symm_apply_apply, ip2, eV_apply, embV_star, inner_toL2_left] at h
  simp only [deriv_spline_star hh, Complex.star_def, Complex.conj_conj] at h
  rw [← h]
  congr 1; funext x; ring

/-- `(Å_h^{-1} G_h[f], ϑ) = ½ (f, (S_h ϑ)')`. -/
theorem zS_pair (f θ : L2) :
    ∫ x, (zS hN f) x * θ x ∂μ = (1 / 2 : ℂ) * ∫ x, f x * deriv (spline (hm N) (Sc θ N)) x ∂μ := by
  set cz := (eV hN).symm ((ASE hN).symm (Gh hN f))
  have hz : zS hN f = embV hN cz := by
    rw [zS, ← eV_apply, LinearEquiv.apply_symm_apply]
  have hg : embV hN (generator N (hm N) cz) = (Gh hN f : L2) := by
    rw [← eV_apply, ← AS_eV, LinearEquiv.apply_symm_apply, ← ASE_apply,
      LinearEquiv.apply_symm_apply]
  rw [hz, integral_embV_mul, ← dual_identity hN θ cz, ← weak_bilinear hN, ← integral_μ,
    ← Gh_pair hN, ← hg]
  apply integral_congr_ae
  filter_upwards [coeFn_toL2 (spline (hm N) (generator N (hm N) cz)) (sp_continuous hN _)]
    with x hx
  rw [embV_apply, hx]

/-- Companion v2b Lemma 3.13, (3.25): `(Å_h^{-1} G_h[f], ϑ) = ½(f,g) - g(1) ½(f, m_h') + R`,
`|R| ≤ 7 h ‖f‖_1 ‖ϑ‖_2`. -/
theorem inverse_load (f θ : L2) :
    ‖∫ x, (zS hN f) x * θ x ∂μ - ((1 / 2 : ℂ) * ∫ x, f x * gD θ x ∂μ -
        gD θ 1 * ((1 / 2 : ℂ) * ∫ x, f x * (mder N x : ℂ) ∂μ))‖ ≤
      7 * hm N * (∫ x, ‖f x‖ ∂μ) * ‖θ‖ := by
  have hh := hm_pos hN
  rw [zS_pair]
  set E : ℝ → ℂ := fun x => deriv (spline (hm N) (Sc θ N)) x - gD θ x + gD θ 1 * (mder N x : ℂ)
  have hEc : Continuous E := ((deriv_spline_continuous hN _).sub (gD_continuous θ)).add
    (continuous_const.mul (Complex.continuous_ofReal.comp (mder_continuous N)))
  have i1 := integrable_mul_cont f (deriv_spline_continuous hN (Sc θ N))
  have i2 := integrable_mul_cont f (gD_continuous θ)
  have i3 := integrable_mul_cont f (Complex.continuous_ofReal.comp (mder_continuous N))
  have i4 := integrable_mul_cont f hEc
  have e : (1 / 2 : ℂ) * ∫ x, f x * deriv (spline (hm N) (Sc θ N)) x ∂μ -
      ((1 / 2 : ℂ) * ∫ x, f x * gD θ x ∂μ - gD θ 1 * ((1 / 2 : ℂ) * ∫ x, f x * (mder N x : ℂ) ∂μ)) =
      (1 / 2 : ℂ) * ∫ x, f x * E x ∂μ := by
    have hsplit : ∫ x, f x * E x ∂μ = ∫ x, f x * deriv (spline (hm N) (Sc θ N)) x ∂μ -
        ∫ x, f x * gD θ x ∂μ + gD θ 1 * ∫ x, f x * (mder N x : ℂ) ∂μ := by
      have e1 : (fun x => f x * E x) = fun x => (f x * deriv (spline (hm N) (Sc θ N)) x - f x * gD θ x) +
          gD θ 1 * (f x * (mder N x : ℂ)) := by
        funext x; simp only [E]; ring
      have i12 : Integrable (fun x => f x * deriv (spline (hm N) (Sc θ N)) x - f x * gD θ x) μ :=
        i1.sub i2
      have i3' : Integrable (fun x => gD θ 1 * (f x * (mder N x : ℂ))) μ := i3.const_mul _
      rw [e1, integral_add i12 i3', integral_sub i1 i2, integral_const_mul]
    rw [hsplit]; ring
  rw [e, norm_mul]
  have hb : ‖∫ x, f x * E x ∂μ‖ ≤ (∫ x, ‖f x‖ ∂μ) * (13 * hm N * ‖θ‖) := by
    calc _ ≤ ∫ x, ‖f x * E x‖ ∂μ := norm_integral_le_integral_norm _
      _ ≤ ∫ x, ‖f x‖ * (13 * hm N * ‖θ‖) ∂μ := by
          apply integral_mono_of_nonneg (Eventually.of_forall fun _ => norm_nonneg _)
            ((integrable_L2 f).norm.mul_const _)
          filter_upwards [ae_μ_of_forall (fun x (hx : x ∈ Ioc (0:ℝ) 1) => hx)] with x hx
          rw [norm_mul]
          exact mul_le_mul_of_nonneg_left (two_scale hN θ ⟨hx.1.le, hx.2⟩) (norm_nonneg _)
      _ = _ := integral_mul_const _ _
  have hf1 : 0 ≤ ∫ x, ‖f x‖ ∂μ := integral_nonneg fun _ => norm_nonneg _
  have hθ := norm_nonneg θ
  calc ‖(1 / 2 : ℂ)‖ * ‖∫ x, f x * E x ∂μ‖ ≤ 1 / 2 * ((∫ x, ‖f x‖ ∂μ) * (13 * hm N * ‖θ‖)) := by
        rw [show ‖(1 / 2 : ℂ)‖ = 1 / 2 by norm_num]
        gcongr
    _ ≤ 7 * hm N * (∫ x, ‖f x‖ ∂μ) * ‖θ‖ := by
        nlinarith [mul_nonneg (mul_nonneg hf1 hθ) hh.le]

/-- Companion v2b Lemma 3.13, last bound: `‖Å_h^{-1} G_h[f]‖_2 ≤ 10 ‖f‖_1`. -/
theorem zS_norm_le (f : L2) : ‖zS hN f‖ ≤ 10 * ∫ x, ‖f x‖ ∂μ := by
  have hh := hm_pos hN
  have hh1 : hm N ≤ 1 := by
    have : (1 : ℝ) ≤ N := by exact_mod_cast hN
    rw [hm_eq]; exact div_le_one_of_le₀ this (by positivity)
  set z := zS hN f
  set θ := star z with hθdef
  have hθn : ‖θ‖ = ‖z‖ := norm_star_L2 z
  have h2 : ((‖z‖ ^ 2 : ℝ) : ℂ) = (1 / 2 : ℂ) * ∫ x, f x * deriv (spline (hm N) (Sc θ N)) x ∂μ := by
    rw [← integral_mul_star z, ← hθdef, zS_pair]
  have hpt : ∀ x ∈ Icc (0:ℝ) 1, ‖deriv (spline (hm N) (Sc θ N)) x‖ ≤ 19 * ‖θ‖ := by
    intro x hx
    have h1 := two_scale hN θ hx
    have hg := (gD_bound θ hx).1
    have hg1 := (gD_bound θ ⟨zero_le_one, le_rfl⟩).1
    have hmd := abs_mder_le N x
    have e : deriv (spline (hm N) (Sc θ N)) x =
        (deriv (spline (hm N) (Sc θ N)) x - gD θ x + gD θ 1 * (mder N x : ℂ)) + gD θ x -
          gD θ 1 * (mder N x : ℂ) := by ring
    rw [e]
    have hθ := norm_nonneg θ
    calc _ ≤ ‖deriv (spline (hm N) (Sc θ N)) x - gD θ x + gD θ 1 * (mder N x : ℂ)‖ + ‖gD θ x‖ +
          ‖gD θ 1 * (mder N x : ℂ)‖ := (norm_sub_le _ _).trans (add_le_add (norm_add_le _ _) le_rfl)
      _ ≤ 13 * hm N * ‖θ‖ + 3 * ‖θ‖ + 3 * ‖θ‖ * 1 := by
          gcongr
          rw [norm_mul, Complex.norm_real, Real.norm_eq_abs]
          exact mul_le_mul hg1 hmd (abs_nonneg _) (by positivity)
      _ ≤ 19 * ‖θ‖ := by nlinarith
  have hb : ‖∫ x, f x * deriv (spline (hm N) (Sc θ N)) x ∂μ‖ ≤ (∫ x, ‖f x‖ ∂μ) * (19 * ‖θ‖) := by
    calc _ ≤ ∫ x, ‖f x * deriv (spline (hm N) (Sc θ N)) x‖ ∂μ := norm_integral_le_integral_norm _
      _ ≤ ∫ x, ‖f x‖ * (19 * ‖θ‖) ∂μ := by
          apply integral_mono_of_nonneg (Eventually.of_forall fun _ => norm_nonneg _)
            ((integrable_L2 f).norm.mul_const _)
          filter_upwards [ae_μ_of_forall (fun x (hx : x ∈ Ioc (0:ℝ) 1) => hx)] with x hx
          rw [norm_mul]
          exact mul_le_mul_of_nonneg_left (hpt x ⟨hx.1.le, hx.2⟩) (norm_nonneg _)
      _ = _ := integral_mul_const _ _
  have h3 : ‖z‖ ^ 2 ≤ 1 / 2 * ((∫ x, ‖f x‖ ∂μ) * (19 * ‖z‖)) := by
    have := congrArg norm h2
    rw [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg (by positivity), norm_mul,
      show ‖(1 / 2 : ℂ)‖ = 1 / 2 by norm_num] at this
    rw [this, ← hθn]
    gcongr
  have hf1 : 0 ≤ ∫ x, ‖f x‖ ∂μ := integral_nonneg fun _ => norm_nonneg _
  rcases (norm_nonneg z).eq_or_lt with h0 | hpos
  · rw [← h0]; positivity
  · nlinarith

end

end

end CompanionC


==> anc/lean/CompanionC/ProbesC.lean <==
import CompanionC.Strong
import CompanionC.Load

/-! Non-vacuity probes for the C-line definitions: `Å_h Π̊_h` is injective on `X_h^ℂ`,
`J̊_h ≠ 0`, and `S_h ϑ ≠ 0` for some `ϑ`. -/

set_option autoImplicit false

namespace CompanionC

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot
open scoped Topology ComplexConjugate Interval

noncomputable section

section
variable {N : ℕ} (hN : 0 < N)
include hN

theorem probe_ASL_injective (c : SLean.Vector N) (h : ASL hN (embV hN c) = 0) : c = 0 := by
  rw [ASL_embV] at h
  have h1 : generator N (hm N) c = 0 := embV_injective hN (h.trans (map_zero _).symm)
  exact generator_injective hN (h1.trans (map_zero _).symm)

theorem probe_vector_ne_zero : ∃ c : SLean.Vector N, c ≠ 0 := by
  refine ⟨Pi.single (Sum.inr ⟨0, hN⟩) 1, fun h => ?_⟩
  have := congrFun h (Sum.inr ⟨0, hN⟩)
  simp at this

theorem probe_JS_ne_zero : ∃ f : L2, JS hN f ≠ 0 := by
  obtain ⟨c, hc⟩ := probe_vector_ne_zero hN
  refine ⟨embV hN c, fun h => hc ?_⟩
  have h1 := (grel_S hN).AJ (embV hN c)
  rw [h, map_zero, PiS_self hN (LinearMap.mem_range_self _ c)] at h1
  exact embV_injective hN (h1.symm.trans (map_zero _).symm)

theorem probe_Sc_ne_zero : ∃ θ : L2, Sc θ N ≠ 0 := by
  obtain ⟨c, hc⟩ := probe_vector_ne_zero hN
  refine ⟨star (embV hN c), fun h => hc ?_⟩
  have h1 := dual_identity hN (star (embV hN c)) c
  have hz : spline (hm N) (0 : SLean.Vector N) = fun _ => 0 := funext (spline_zero_vec hN)
  rw [h, hz] at h1
  simp only [deriv_const', mul_zero, intervalIntegral.integral_zero] at h1
  rw [← integral_embV_mul hN, integral_mul_star] at h1
  have h2 : ‖embV hN c‖ ^ 2 = 0 := by exact_mod_cast h1.symm
  have h3 : embV hN c = 0 := norm_eq_zero.mp (pow_eq_zero_iff two_ne_zero |>.mp h2)
  exact embV_injective hN (h3.trans (map_zero _).symm)

end

end

end CompanionC


==> anc/lean/CompanionC/SInverse.lean <==
import CompanionC.TwoScale

/-! Step S20, companion v2b Corollary 3.19(a): `‖Å_h^{-1} Π̊_h - A^{-1}‖_{2→2} ≤ 16 h`. Here
`J̊_h = Å_h^{-1} Π̊_h` (`JS`), `A^{-1} = Ainv` (the W-scheme Galerkin limit, equal to `G`).
Proof as in the paper: `(J̊_h f, ϑ) = (f, S_h ϑ)` (Lemma 3.12), `(A^{-1} f, ϑ) = (f, ψ_0)`, and
`|S_h ϑ - ψ_0| ≤ 16 h ‖ϑ‖` (Lemma 3.13); complex `ϑ` are allowed directly. -/

set_option autoImplicit false
set_option linter.unusedSectionVars false

namespace CompanionC

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot
open scoped Topology ComplexConjugate Interval

noncomputable section

/-- The product of two `L^2(0,1)` classes is integrable. -/
theorem integrable_mul_L2 (a b : L2) : Integrable (fun x => a x * b x) μ := by
  have h := L2.integrable_inner (𝕜 := ℂ) (star a) b
  refine h.congr ?_
  filter_upwards [Lp.coeFn_star a] with x hx
  rw [hx]
  simp [RCLike.inner_apply]
  ring

theorem integrable_mul_cont (f : L2) {φ : ℝ → ℂ} (hφ : Continuous φ) :
    Integrable (fun x => f x * φ x) μ :=
  (integrable_cont_mul hφ f).congr (Eventually.of_forall fun _ => mul_comm _ _)

theorem norm_star_L2 (f : L2) : ‖star f‖ = ‖f‖ := by
  have h : ‖star f‖ ^ 2 = ‖f‖ ^ 2 := by
    rw [norm_sq_eq_integral, norm_sq_eq_integral]
    apply integral_congr_ae
    filter_upwards [Lp.coeFn_star f] with x hx
    rw [hx, Pi.star_apply, norm_star]
  exact (pow_left_inj₀ (norm_nonneg _) (norm_nonneg _) two_ne_zero).mp h

/-- `(A^{-1} f, ϑ) = (f, ψ_0)` with `A^{-1} = G` (bilinear pairings). -/
theorem G_pair (f θ : L2) : ∫ x, (G f) x * θ x ∂μ = ∫ x, f x * psi0 θ x ∂μ := by
  have hGc := G1_continuous f
  have hT := triangle_fubini θ (φ := fun x => -G1 f x) hGc.neg
  try beta_reduce at hT
  have hint : ∀ y, ∫ x in y..1, -G1 f x = Gfun f y := by
    intro y
    rw [intervalIntegral.integral_neg, intervalIntegral.integral_eq_sub_of_hasDerivAt
      (fun x _ => Gfun_hasDerivAt f x) (hGc.intervalIntegrable _ _), Gfun_one]
    ring
  simp_rw [hint] at hT
  have h1 : ∫ x, (G f) x * θ x ∂μ = ∫ x in (0:ℝ)..1, -G1 f x * prim1 θ x := by
    rw [← integral_μ, hT]
    apply integral_congr_ae
    filter_upwards [coeFn_G f] with x hx
    rw [hx]; ring
  have h2 : ∫ x in (0:ℝ)..1, -G1 f x * prim1 θ x = -∫ x in (0:ℝ)..1, G1 f x * gD1 θ x := by
    have e : ∀ x, -G1 f x * prim1 θ x = -(G1 f x * gD1 θ x) - (2 * prim3 θ 1) * G1 f x := by
      intro x; simp only [gD1]; ring
    rw [intervalIntegral.integral_congr (fun x _ => e x), intervalIntegral.integral_sub,
      intervalIntegral.integral_neg, intervalIntegral.integral_const_mul,
      intervalIntegral.integral_eq_sub_of_hasDerivAt (fun x _ => Gfun_hasDerivAt f x)
        (hGc.intervalIntegrable _ _), Gfun_one, Gfun_zero]
    · ring
    · exact (hGc.mul (gD1_continuous θ)).neg.intervalIntegrable _ _
    · exact (continuous_const.mul hGc).intervalIntegrable _ _
  have h3 := intervalIntegral.integral_mul_deriv_eq_deriv_mul (fun x _ => G1_hasDerivAt f x)
    (fun x _ => gD_hasDerivAt θ x) ((G2_continuous f).intervalIntegrable 0 1)
    ((gD1_continuous θ).intervalIntegrable 0 1)
  rw [G1_one, gD_zero, zero_mul, mul_zero, sub_zero, zero_sub] at h3
  have h4 : ∫ x in (0:ℝ)..1, G2 f x * gD θ x = -∫ x in (0:ℝ)..1, prim1 f x * gD θ x := by
    have e : ∀ x, G2 f x * gD θ x = G2 f 0 * gD θ x - prim1 f x * gD θ x := by
      intro x; rw [G2_eq f x]; ring
    rw [intervalIntegral.integral_congr (fun x _ => e x), intervalIntegral.integral_sub,
      intervalIntegral.integral_const_mul,
      intervalIntegral.integral_eq_sub_of_hasDerivAt (fun x _ => psi0_hasDerivAt θ x)
        ((gD_continuous θ).intervalIntegrable _ _), psi0_one, psi0_zero]
    · ring
    · exact (continuous_const.mul (gD_continuous θ)).intervalIntegrable _ _
    · exact ((prim1_continuous f).mul (gD_continuous θ)).intervalIntegrable _ _
  have hT2 := triangle_fubini f (gD_continuous θ)
  have hint2 : ∀ y, ∫ x in y..1, gD θ x = -psi0 θ y := by
    intro y
    rw [intervalIntegral.integral_eq_sub_of_hasDerivAt (fun x _ => psi0_hasDerivAt θ x)
      ((gD_continuous θ).intervalIntegrable _ _), psi0_one]
    ring
  simp_rw [hint2] at hT2
  have h5 : ∫ x in (0:ℝ)..1, prim1 f x * gD θ x = -∫ y, f y * psi0 θ y ∂μ := by
    rw [← integral_μ]
    have : ∫ x, prim1 f x * gD θ x ∂μ = ∫ x, gD θ x * prim1 f x ∂μ := by
      congr 1; funext x; ring
    rw [this, hT2, ← integral_neg]
    congr 1; funext y; ring
  rw [h1, h2, h3, h4, h5]
  ring

section
variable {N : ℕ} (hN : 0 < N)
include hN

theorem eX_coeff (c : SLean.Vector N) :
    eX hN (coefficientEquiv hN (hm N) (hm_pos hN) c) = eV hN c := by
  simp [eX]

theorem AS_eV (c : SLean.Vector N) : AS hN (eV hN c) = eV hN (generator N (hm N) c) := by
  rw [← eX_coeff hN, AS_eX]
  have : Statement.A_h hN (hm N) (hm_pos hN) (coefficientEquiv hN (hm N) (hm_pos hN) c) =
      coefficientEquiv hN (hm N) (hm_pos hN) (generator N (hm N) c) :=
    galerkin_on_coefficients hN _ _ c
  rw [this, eX_coeff]

/-- `Å_h` is injective on `X_h^ℂ` (from Lemma 3.12). -/
theorem AS_injective : Function.Injective (AS hN) := by
  rw [injective_iff_map_eq_zero]
  intro u hu
  obtain ⟨c, rfl⟩ := (eV hN).surjective u
  rw [AS_eV] at hu
  have h1 : generator N (hm N) c = 0 := (eV hN).injective (hu.trans (map_zero _).symm)
  have h2 : c = 0 := generator_injective hN (h1.trans (map_zero _).symm)
  rw [h2, map_zero]

/-- `Å_h : X_h^ℂ → X_h^ℂ` as a linear equivalence. -/
def ASE : Vh hN ≃ₗ[ℂ] Vh hN := LinearEquiv.ofInjectiveEndo (AS hN) (AS_injective hN)

theorem ASE_apply (u : Vh hN) : ASE hN u = AS hN u := rfl

/-- `Å_h Π̊_h` as a bounded operator on `L^2(0,1)`. -/
def ASL : L2 →L[ℂ] L2 :=
  (Vh hN).subtypeL ∘L LinearMap.toContinuousLinearMap (AS hN) ∘L (Vh hN).orthogonalProjectionOnto

/-- `J̊_h = Å_h^{-1} Π̊_h` as a bounded operator on `L^2(0,1)`. -/
def JS : L2 →L[ℂ] L2 :=
  (Vh hN).subtypeL ∘L LinearMap.toContinuousLinearMap (ASE hN).symm.toLinearMap ∘L
    (Vh hN).orthogonalProjectionOnto

theorem JS_apply (f : L2) :
    JS hN f = ((ASE hN).symm ((Vh hN).orthogonalProjectionOnto f) : L2) := rfl

theorem JS_mem (f : L2) : JS hN f ∈ Vh hN := by rw [JS_apply]; exact SetLike.coe_mem _

/-- Coefficients of `J̊_h f`. -/
def cJ (f : L2) : SLean.Vector N :=
  (eV hN).symm ((ASE hN).symm ((Vh hN).orthogonalProjectionOnto f))

theorem JS_eq_embV (f : L2) : JS hN f = embV hN (cJ hN f) := by
  rw [JS_apply, cJ, ← eV_apply, LinearEquiv.apply_symm_apply]

theorem embV_gen_cJ (f : L2) : embV hN (generator N (hm N) (cJ hN f)) = PiS hN f := by
  rw [← eV_apply, ← AS_eV, cJ, LinearEquiv.apply_symm_apply, ← ASE_apply,
    LinearEquiv.apply_symm_apply]
  rfl

/-- `(Π̊_h f, χ) = (f, χ)` for `χ ∈ X_h^ℂ` (bilinear pairing). -/
theorem integral_PiS_mul (f : L2) (c : SLean.Vector N) :
    ∫ x, (PiS hN f) x * spline (hm N) c x ∂μ = ∫ x, f x * spline (hm N) c x ∂μ := by
  have h0 : inner ℂ (f - PiS hN f) (embV hN (star c)) = 0 :=
    (Vh hN).starProjection_inner_eq_zero f _ (embV_star_mem hN c)
  rw [inner_eq_zero_symm, embV_star, inner_toL2_left] at h0
  have hi : Integrable (fun x => spline (hm N) c x * f x) μ :=
    integrable_cont_mul (sp_continuous hN c) f
  have hj : Integrable (fun x => spline (hm N) c x * (PiS hN f) x) μ :=
    integrable_cont_mul (sp_continuous hN c) _
  have h1 : ∫ x, spline (hm N) c x * f x ∂μ - ∫ x, spline (hm N) c x * (PiS hN f) x ∂μ = 0 := by
    rw [← integral_sub hi hj, ← h0]
    apply integral_congr_ae
    filter_upwards [Lp.coeFn_sub f (PiS hN f)] with x hx
    rw [hx]
    simp [Complex.star_def]
    ring
  have e1 : ∫ x, (PiS hN f) x * spline (hm N) c x ∂μ = ∫ x, spline (hm N) c x * (PiS hN f) x ∂μ := by
    congr 1; funext x; ring
  have e2 : ∫ x, f x * spline (hm N) c x ∂μ = ∫ x, spline (hm N) c x * f x ∂μ := by
    congr 1; funext x; ring
  rw [e1, e2]
  linear_combination -h1

/-- `(J̊_h f, ϑ) = (f, S_h ϑ)` (bilinear pairings). -/
theorem JS_pair (f θ : L2) :
    ∫ x, (JS hN f) x * θ x ∂μ = ∫ x, f x * spline (hm N) (Sc θ N) x ∂μ := by
  rw [JS_eq_embV, integral_embV_mul, ← dual_identity hN θ (cJ hN f), ← weak_bilinear hN,
    ← integral_μ, ← integral_PiS_mul hN, ← embV_gen_cJ hN]
  apply integral_congr_ae
  filter_upwards [coeFn_toL2 (spline (hm N) (generator N (hm N) (cJ hN f)))
    (sp_continuous hN _)] with x hx
  rw [embV_apply, hx]

/-- `|(f, S_h ϑ - ψ_0)| ≤ 16 h ‖ϑ‖ ‖f‖`. -/
theorem pair_bound (f θ : L2) :
    ‖∫ x, f x * (spline (hm N) (Sc θ N) x - psi0 θ x) ∂μ‖ ≤ 16 * hm N * ‖θ‖ * ‖f‖ := by
  have hc : 0 ≤ 16 * hm N * ‖θ‖ := by have := hm_pos hN; positivity
  calc _ ≤ ∫ x, ‖f x * (spline (hm N) (Sc θ N) x - psi0 θ x)‖ ∂μ := norm_integral_le_integral_norm _
    _ ≤ ∫ x, ‖f x‖ * (16 * hm N * ‖θ‖) ∂μ := by
        apply integral_mono_of_nonneg (Eventually.of_forall fun _ => norm_nonneg _)
          ((integrable_L2 f).norm.mul_const _)
        filter_upwards [ae_μ_of_forall (fun x (hx : x ∈ Ioc (0:ℝ) 1) => hx)] with x hx
        rw [norm_mul]
        exact mul_le_mul_of_nonneg_left (sup_Sc_psi0 hN θ ⟨hx.1.le, hx.2⟩) (norm_nonneg _)
    _ = (∫ x, ‖f x‖ ∂μ) * (16 * hm N * ‖θ‖) := integral_mul_const _ _
    _ ≤ ‖f‖ * (16 * hm N * ‖θ‖) := mul_le_mul_of_nonneg_right (integral_norm_le f) hc
    _ = _ := by ring

/-- Step S20, companion v2b Corollary 3.19(a): `‖Å_h^{-1} Π̊_h - A^{-1}‖_{2→2} ≤ 16 h`. -/
theorem S20_rate : ‖JS hN - Ainv‖ ≤ 16 / N := by
  rw [Ainv_eq]
  have hNpos : (0:ℝ) < N := by exact_mod_cast hN
  refine ContinuousLinearMap.opNorm_le_bound _ (by positivity) fun f => ?_
  set e := (JS hN - G) f with hedef
  set θ := star e with hθdef
  have hsub : ∫ x, e x * θ x ∂μ = ∫ x, (JS hN f) x * θ x ∂μ - ∫ x, (G f) x * θ x ∂μ := by
    rw [← integral_sub (integrable_mul_L2 _ _) (integrable_mul_L2 _ _)]
    apply integral_congr_ae
    filter_upwards [Lp.coeFn_sub (JS hN f) (G f)] with x hx
    have : e = JS hN f - G f := rfl
    rw [this, hx, Pi.sub_apply]
    ring
  have he2 : ((‖e‖ ^ 2 : ℝ) : ℂ) = ∫ x, f x * (spline (hm N) (Sc θ N) x - psi0 θ x) ∂μ := by
    rw [← integral_mul_star e, ← hθdef, hsub, JS_pair hN, G_pair,
      ← integral_sub (integrable_mul_cont f (sp_continuous hN _))
        (integrable_mul_cont f (psi0_continuous θ))]
    congr 1; funext x; ring
  have hb := pair_bound hN f θ
  rw [← he2, Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg (by positivity), hθdef,
    norm_star_L2, hm_eq] at hb
  rcases (norm_nonneg e).eq_or_lt with h0 | hpos
  · rw [← h0]; positivity
  · have h1 : ‖e‖ ≤ 16 * (1 / N) * ‖f‖ := by nlinarith
    calc ‖e‖ ≤ 16 * (1 / N) * ‖f‖ := h1
      _ = 16 / N * ‖f‖ := by ring

end

end

end CompanionC


==> anc/lean/CompanionC/SSemigroup.lean <==
import CompanionC.SInverse

/-! The S-scheme Galerkin data on `L^2(0,1)`: `(Π̊_h, Å_h Π̊_h, J̊_h)` satisfy the relations
`GRel`; `T̊_h(t) Π̊_h = e^{t Å_h Π̊_h} Π̊_h` (identification of SLean's `S_h` with the operator
exponential on `L^2`); and `T̊_h(t)` is a contraction on `L^2` for `t ≥ 0` (flux identity). -/

set_option autoImplicit false
set_option linter.unusedSectionVars false

namespace CompanionC

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot
open scoped Topology ComplexConjugate Interval

noncomputable section

section
variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℂ E] [CompleteSpace E]

/-- Real-parameter derivative of `r ↦ e^{zA}y`. -/
theorem hasDerivAt_ex_real (A : E →L[ℂ] E) (y : E) (s : ℝ) :
    HasDerivAt (fun r : ℝ => ex A r y) (A (ex A s y)) s :=
  hasDerivAt_real_of_complex (hasDerivAt_ex_apply A y s)

/-- Real-parameter derivative of `r ↦ e^{(t-r)A} u(r)`. -/
theorem hasDerivAt_ex_sub_real (A : E →L[ℂ] E) (t : ℂ) {u : ℝ → E} {u' : E} {s : ℝ}
    (hu : HasDerivAt u u' s) :
    HasDerivAt (fun r : ℝ => ex A (t - r) (u r)) (-(A (ex A (t - s) (u s))) + ex A (t - s) u') s := by
  have h1 := (hasDerivAt_exp_smul_const' (𝕂 := ℂ) A (t - s)).scomp (s : ℂ)
    ((hasDerivAt_id (s : ℂ)).const_sub t)
  have h2 := hasDerivAt_real_of_complex h1
  set R : (E →L[ℂ] E) →L[ℝ] (E →L[ℝ] E) := ContinuousLinearMap.restrictScalarsL ℂ E E ℝ ℝ
  have h3 := (R.hasFDerivAt.comp_hasDerivAt s h2).clm_apply hu
  refine h3.congr_deriv ?_
  change ((-1 : ℂ) • (A * NormedSpace.exp ((t - s) • A))) (u s) + ex A (t - s) u' = _
  rw [smul_apply, neg_one_smul]
  rfl

end

section
variable {N : ℕ} (hN : 0 < N)
include hN

theorem P_embV (c : SLean.Vector N) : (Vh hN).orthogonalProjectionOnto (embV hN c) = eV hN c := by
  rw [← eV_apply]
  exact Submodule.orthogonalProjectionOnto_mem_subspace_eq_self _

theorem P_coe (u : Vh hN) : (Vh hN).orthogonalProjectionOnto (u : L2) = u :=
  Submodule.orthogonalProjectionOnto_mem_subspace_eq_self _

theorem PiS_mem (y : L2) : PiS hN y ∈ Vh hN := (Vh hN).starProjection_apply_mem y

theorem PiS_self {v : L2} (hv : v ∈ Vh hN) : PiS hN v = v :=
  Submodule.starProjection_eq_self_iff.mpr hv

theorem P_PiS (y : L2) :
    (Vh hN).orthogonalProjectionOnto (PiS hN y) = (Vh hN).orthogonalProjectionOnto y :=
  P_coe hN _

theorem ASL_apply (y : L2) : ASL hN y = (AS hN ((Vh hN).orthogonalProjectionOnto y) : L2) := rfl

theorem ASL_mem (y : L2) : ASL hN y ∈ Vh hN := by rw [ASL_apply]; exact SetLike.coe_mem _

theorem ASL_embV (c : SLean.Vector N) :
    ASL hN (embV hN c) = embV hN (generator N (hm N) c) := by
  rw [ASL_apply, P_embV, AS_eV, eV_apply]

/-- The relations of the S-scheme Galerkin data `(Π̊_h, Å_h Π̊_h, J̊_h)`. -/
theorem grel_S : GRel (PiS hN) (ASL hN) (JS hN) where
  AP y := by rw [ASL_apply, ASL_apply, P_PiS]
  PA y := PiS_self hN (ASL_mem hN y)
  JA y := by
    rw [JS_apply, ASL_apply, P_coe, ← ASE_apply, LinearEquiv.symm_apply_apply]
    rfl
  AJ y := by
    rw [ASL_apply, JS_apply, P_coe, ← ASE_apply, LinearEquiv.apply_symm_apply]
    rfl
  JP y := by rw [JS_apply, JS_apply, P_PiS]
  PJ y := PiS_self hN (JS_mem hN y)

theorem TS_eV (t : ℝ) (c : SLean.Vector N) :
    TS hN t (eV hN c) = eV hN (Main.evolution N (hm N) t c) := by
  rw [← eX_coeff hN, TS_eX]
  have : Statement.S_h hN (hm N) (hm_pos hN) t (coefficientEquiv hN (hm N) (hm_pos hN) c) =
      coefficientEquiv hN (hm N) (hm_pos hN) (Main.evolution N (hm N) t c) :=
    Main.functionEvolution_on_coefficients hN _ _ t c
  rw [this, eX_coeff]

theorem TSPi_apply (t : ℝ) (y : L2) :
    TSPi hN t y = (TS hN t ((Vh hN).orthogonalProjectionOnto y) : L2) := rfl

theorem TSPi_embV (t : ℝ) (c : SLean.Vector N) :
    TSPi hN t (embV hN c) = embV hN (Main.evolution N (hm N) t c) := by
  rw [TSPi_apply, P_embV, TS_eV, eV_apply]

theorem TSPi_PiS (t : ℝ) (y : L2) : TSPi hN t (PiS hN y) = TSPi hN t y := by
  rw [TSPi_apply, TSPi_apply, P_PiS]

theorem PiS_eq_embV (y : L2) :
    PiS hN y = embV hN ((eV hN).symm ((Vh hN).orthogonalProjectionOnto y)) := by
  rw [← eV_apply, LinearEquiv.apply_symm_apply]
  rfl

/-- The coefficient flow `s ↦ embV (e^{s Å_h} c)` solves `F' = Å_h Π̊_h F`. -/
theorem embV_evolution_hasDerivAt (c : SLean.Vector N) (s : ℝ) :
    HasDerivAt (fun r : ℝ => embV hN (Main.evolution N (hm N) r c))
      (ASL hN (embV hN (Main.evolution N (hm N) s c))) s := by
  have h := (((LinearMap.toContinuousLinearMap (embV hN)) : SLean.Vector N →L[ℂ] L2).restrictScalars
    ℝ).hasFDerivAt.comp_hasDerivAt s (Main.evolution_hasDerivAt N (hm N) s c)
  rw [ASL_embV]
  exact h

/-- `T̊_h(t) Π̊_h = e^{t Å_h Π̊_h} Π̊_h` on `L^2(0,1)`. -/
theorem TSPi_eq_ex (t : ℝ) (c : SLean.Vector N) :
    TSPi hN t (embV hN c) = ex (ASL hN) t (embV hN c) := by
  set D : ℝ → L2 := fun r => embV hN (Main.evolution N (hm N) r c) - ex (ASL hN) r (embV hN c)
  have hD : ∀ r, HasDerivAt D (ASL hN (D r)) r := by
    intro r
    have h := (embV_evolution_hasDerivAt hN c r).sub (hasDerivAt_ex_real (ASL hN) (embV hN c) r)
    refine h.congr_deriv ?_
    simp only [D, map_sub]
  set K : ℝ → L2 := fun r => ex (ASL hN) ((t : ℂ) - r) (D r)
  have hK : ∀ r, HasDerivAt K 0 r := by
    intro r
    have h := hasDerivAt_ex_sub_real (ASL hN) (t : ℂ) (hD r)
    refine h.congr_deriv ?_
    rw [GRel.ex_A (ASL hN), neg_add_cancel]
  have hconst := is_const_of_deriv_eq_zero (fun r => (hK r).differentiableAt)
    (fun r => (hK r).deriv) t 0
  have hD0 : D 0 = 0 := by
    simp only [D, Main.evolution_zero, Complex.ofReal_zero, ex_zero, ContinuousLinearMap.id_apply,
      sub_self]
  simp only [K, sub_self, Complex.ofReal_zero, sub_zero, ex_zero, hD0, map_zero] at hconst
  rw [TSPi_embV]
  simpa [D, sub_eq_zero] using hconst

theorem TSPi_eq_UL (t : ℝ) : TSPi hN t = UL (PiS hN) (ASL hN) t := by
  ext y
  rw [UL_apply, ← TSPi_PiS, Uop, PiS_eq_embV, TSPi_eq_ex]

/-- `T̊_h(t)` is a contraction on `L^2(0,1)` for `t ≥ 0` (flux identity (2.2)). -/
theorem TSPi_contraction {t : ℝ} (ht : 0 ≤ t) (y : L2) : ‖TSPi hN t y‖ ≤ ‖y‖ := by
  have hh := hm_pos hN
  set c := (eV hN).symm ((Vh hN).orthogonalProjectionOnto y)
  have hy : TSPi hN t y = embV hN (Main.evolution N (hm N) t c) := by
    rw [← TSPi_PiS, PiS_eq_embV, TSPi_embV]
  set F : ℝ → L2 := fun r => embV hN (Main.evolution N (hm N) r c)
  have hd : ∀ s, HasDerivAt (fun r => (inner ℂ (F r) (F r)).re)
      (2 * (inner ℂ (F s) (ASL hN (F s))).re) s := by
    intro s
    have hu := embV_evolution_hasDerivAt hN c s
    have hi := HasDerivAt.inner (𝕜 := ℂ) hu hu
    have hr := Complex.reCLM.hasFDerivAt.comp_hasDerivAt s hi
    refine hr.congr_deriv ?_
    simp only [Complex.reCLM_apply, Complex.add_re]
    rw [← inner_conj_symm (ASL hN (F s)) (F s), Complex.conj_re]
    ring
  have hnonpos : ∀ s, 2 * (inner ℂ (F s) (ASL hN (F s))).re ≤ 0 := by
    intro s
    set v := Main.evolution N (hm N) s c
    have hF : F s = embV hN v := rfl
    rw [hF, ASL_embV, embV_apply, embV_apply, inner_toL2]
    have hw := generator_weak hN (hm N) hh v v
    rw [N_hm hN] at hw
    have hfl := flux_identity hN hh (N_hm hN) v
    have e : ∫ x in (0:ℝ)..1, conj (spline (hm N) v x) * spline (hm N) (generator N (hm N) v) x =
        ∫ x in (0:ℝ)..1, deriv (deriv (spline (hm N) v)) x * conj (deriv (spline (hm N) v) x) := by
      simp only [Complex.star_def] at hw
      rw [← hw]
      congr 1; funext x; ring
    rw [e]
    nlinarith [sq_nonneg ‖deriv (spline (hm N) v) 0‖]
  have hanti := antitone_of_hasDerivAt_nonpos hd hnonpos
  have h1 : ‖F t‖ ^ 2 ≤ ‖F 0‖ ^ 2 := by
    have := hanti ht
    have hn : ∀ r, (inner ℂ (F r) (F r)).re = ‖F r‖ ^ 2 := fun r =>
      inner_self_eq_norm_sq (𝕜 := ℂ) (F r)
    simp only [hn] at this
    exact this
  have hF0 : F 0 = PiS hN y := by
    simp only [F, Main.evolution_zero, ContinuousLinearMap.id_apply]
    rw [PiS_eq_embV]
  rw [hF0] at h1
  have h2 : ‖F t‖ ≤ ‖PiS hN y‖ :=
    (pow_le_pow_iff_left₀ (norm_nonneg _) (norm_nonneg _) two_ne_zero).mp h1
  rw [hy]
  exact h2.trans ((Vh hN).norm_starProjection_apply_le y)

theorem norm_UL_S_le {t : ℝ} (ht : 0 ≤ t) : ‖UL (PiS hN) (ASL hN) t‖ ≤ 1 := by
  rw [← TSPi_eq_UL]
  exact ContinuousLinearMap.opNorm_le_bound _ zero_le_one fun y => by
    rw [one_mul]; exact TSPi_contraction hN ht y

end

end

end CompanionC


==> anc/lean/CompanionC/Star.lean <==
import CompanionPilot.H2
import Companion.Inverse

/-! Real structure of the Hermite splines: `spline (star v) = conj (spline v)`, and the bilinear
form of the S-scheme weak form `∫ (Å_h v) w = ∫ v'' w'` (no conjugation). -/

set_option autoImplicit false

namespace CompanionC

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot
open scoped Topology ComplexConjugate Interval

noncomputable section

theorem nodeU_star {N : ℕ} (v : SLean.Vector N) (j : ℕ) : nodeU (star v) j = star (nodeU v j) := by
  unfold nodeU valueRow
  split_ifs <;> simp

theorem nodeW_star {N : ℕ} (v : SLean.Vector N) (j : ℕ) : nodeW (star v) j = star (nodeW v j) := by
  unfold nodeW slopeRow
  split_ifs <;> simp

theorem elementVector_star {N : ℕ} (v : SLean.Vector N) (n : ℕ) :
    elementVector (star v) n = star (elementVector v n) := by
  funext i
  fin_cases i <;> simp [elementVector, nodeU_star, nodeW_star]

theorem refValue_star (w : Fin 4 → ℂ) (x : ℝ) : refValue (star w) x = star (refValue w x) := by
  simp only [refValue, star_sum, Pi.star_apply, star_mul', Complex.star_def, Complex.conj_ofReal]

theorem refGrad_star (w : Fin 4 → ℂ) (x : ℝ) : refGrad (star w) x = star (refGrad w x) := by
  simp only [refGrad, star_sum, Pi.star_apply, star_mul', Complex.star_def, Complex.conj_ofReal]

theorem cellValue_star {N : ℕ} (h : ℝ) (v : SLean.Vector N) (n : ℕ) (t : ℝ) :
    cellValue h (star v) n t = star (cellValue h v n t) := by
  simp only [cellValue, elementVector_star, refValue_star]

theorem cellGrad_star {N : ℕ} (h : ℝ) (v : SLean.Vector N) (n : ℕ) (t : ℝ) :
    cellGrad h (star v) n t = star (cellGrad h v n t) := by
  simp only [cellGrad, elementVector_star, refGrad_star, star_div₀, Complex.star_def,
    Complex.conj_ofReal]

theorem joinCells_star (h : ℝ) (p q : ℕ → ℝ → ℂ) (hpq : ∀ n t, q n t = star (p n t)) :
    ∀ n t, joinCells h q n t = star (joinCells h p n t) := by
  intro n
  induction n with
  | zero => intro t; exact hpq 0 t
  | succ n ih =>
    intro t
    simp only [joinCells, paste]
    split_ifs
    · exact ih t
    · exact hpq _ t

theorem spline_star {N : ℕ} (h : ℝ) (v : SLean.Vector N) (t : ℝ) :
    spline h (star v) t = star (spline h v t) :=
  joinCells_star h _ _ (fun n t => cellValue_star h v n t) (N - 1) t

theorem splineGrad_star {N : ℕ} (h : ℝ) (v : SLean.Vector N) (t : ℝ) :
    splineGrad h (star v) t = star (splineGrad h v t) :=
  joinCells_star h _ _ (fun n t => cellGrad_star h v n t) (N - 1) t

theorem deriv_spline_star {N : ℕ} {h : ℝ} (hh : 0 < h) (v : SLean.Vector N) (t : ℝ) :
    deriv (spline h (star v)) t = star (deriv (spline h v) t) := by
  rw [spline_deriv h hh, spline_deriv h hh, splineGrad_star]

/-- Bilinear weak form of the S scheme: `∫_0^1 (Å_h v) w = ∫_0^1 v'' w'`. -/
theorem weak_bilinear {N : ℕ} (hN : 0 < N) (v w : SLean.Vector N) :
    ∫ x in (0:ℝ)..1, spline (hm N) (generator N (hm N) v) x * spline (hm N) w x =
      ∫ x in (0:ℝ)..1, deriv (deriv (spline (hm N) v)) x * deriv (spline (hm N) w) x := by
  have h := generator_weak hN (hm N) (hm_pos hN) v (star w)
  rw [N_hm hN] at h
  simp only [spline_star, deriv_spline_star (hm_pos hN), star_star] at h
  exact h

/-- The `L^2` class of `conj ∘ spline v` is `embV (star v)`. -/
theorem embV_star {N : ℕ} (hN : 0 < N) (v : SLean.Vector N) :
    embV hN (star v) = toL2 (fun x => star (spline (hm N) v x))
      ((sp_continuous hN v).star) := by
  rw [embV_apply]
  exact toL2_congr _ _ (fun x _ => spline_star _ v x)

theorem embV_star_mem {N : ℕ} (hN : 0 < N) (v : SLean.Vector N) : embV hN (star v) ∈ Vh hN :=
  LinearMap.mem_range_self _ _

end

end CompanionC


==> anc/lean/CompanionC/Strong.lean <==
import CompanionC.SSemigroup

/-! Step S21: the new proof of companion v2b Lemma 3.17. With `J̊_h = Å_h^{-1} Π̊_h`,
`d/ds [T̊_h(t-s) J̊_h T(s) G x] = T̊_h(t-s) (J̊_h - Π̊_h G) T(s) x`, hence
`‖T̊_h(t) Π̊_h G^2 x - T(t) G^2 x‖ ≤ 240 (1+t) h ‖x‖`; by density of `ran G^2` and uniform
bounds, `T̊_h(t) Π̊_h f → T(t) f` uniformly for `t ∈ [0,T₀]`. No Hermite interpolation and no
`D(A^2)` are used. Inputs: S20 (`S20_rate`), S5/H6(ii) (`Tsg_*`), `TG = GT` (proved here). -/

set_option autoImplicit false
set_option linter.unusedSectionVars false

namespace CompanionC

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot
open scoped Topology ComplexConjugate Interval

noncomputable section

/-! ### `T(s) G = G T(s)` -/

theorem UW_G_comm_bound {N : ℕ} (hN : 0 < N) {s : ℝ} (hs : 0 ≤ s) (x : L2) :
    ‖UW hN s (G x) - G (UW hN s x)‖ ≤ 2 * Real.sqrt 2 * (2 / N) * ‖x‖ := by
  set U := UL (PiW hN) (AW hN) s
  have hUJ := (grel_W hN).UL_J s
  have hUn : ‖U‖ ≤ Real.sqrt 2 :=
    ContinuousLinearMap.opNorm_le_bound _ (Real.sqrt_nonneg _) fun y => UW_bound hN hs y
  have hGJ : ‖G - JW hN‖ ≤ 2 / N := by rw [norm_sub_rev]; exact JW_sub_G hN
  have hcomm : U * G - G * U = U * (G - JW hN) - (G - JW hN) * U := by
    rw [mul_sub, sub_mul, hUJ]; abel
  have e : UW hN s (G x) - G (UW hN s x) = (U * (G - JW hN) - (G - JW hN) * U) x := by
    rw [← hcomm]; rfl
  rw [e]
  calc ‖(U * (G - JW hN) - (G - JW hN) * U) x‖
      ≤ ‖U * (G - JW hN) - (G - JW hN) * U‖ * ‖x‖ := ContinuousLinearMap.le_opNorm _ _
    _ ≤ (‖U‖ * ‖G - JW hN‖ + ‖G - JW hN‖ * ‖U‖) * ‖x‖ := by
        gcongr
        exact (norm_sub_le _ _).trans (add_le_add (norm_mul_le _ _) (norm_mul_le _ _))
    _ ≤ (Real.sqrt 2 * (2 / N) + (2 / N) * Real.sqrt 2) * ‖x‖ := by gcongr
    _ = 2 * Real.sqrt 2 * (2 / N) * ‖x‖ := by ring

/-- `T(s) G = G T(s)` for `s ≥ 0`. -/
theorem Tsg_G_comm {s : ℝ} (hs : 0 ≤ s) (x : L2) : Tsg s (G x) = G (Tsg s x) := by
  have h1 := Tsg_tendsto hs (G x)
  have h2 : Tendsto (fun N => G (UWt N s x)) atTop (𝓝 (G (Tsg s x))) :=
    (G.continuous.tendsto _).comp (Tsg_tendsto hs x)
  have h3 : Tendsto (fun N => UWt N s (G x) - G (UWt N s x)) atTop (𝓝 0) := by
    have hlim : Tendsto (fun N : ℕ => (4 * Real.sqrt 2 * ‖x‖) / (N : ℝ)) atTop (𝓝 0) :=
      tendsto_const_div_atTop_nhds_zero_nat _
    refine squeeze_zero_norm' ?_ hlim
    filter_upwards [eventually_ge_atTop 1] with N hN
    have hN0 : 0 < N := hN
    rw [UWt_pos hN0, UWt_pos hN0]
    calc _ ≤ 2 * Real.sqrt 2 * (2 / N) * ‖x‖ := UW_G_comm_bound hN0 hs x
      _ = _ := by ring
  have h4 := h1.sub h2
  exact sub_eq_zero.mp (tendsto_nhds_unique h4 h3)

/-! ### `d/ds T(s) G x = T(s) x` -/

theorem Tsg_G_eq {r : ℝ} (hr : 0 ≤ r) (x : L2) :
    Tsg r (G x) = G x + ∫ u in (0:ℝ)..r, Tsg u x := by
  have h := Tsg_integral x hr
  rw [Ainv_eq, map_sub, ← Tsg_G_comm hr] at h
  rw [← h]; abel

theorem Tsg_G_hasDerivWithinAt {t s : ℝ} (hs : s ∈ Icc 0 t) (x : L2) :
    HasDerivWithinAt (fun r => Tsg r (G x)) (Tsg s x) (Icc 0 t) s := by
  have : Fact (s ∈ Icc 0 t) := ⟨hs⟩
  have hc : ContinuousOn (fun u => Tsg u x) (Icc 0 t) :=
    (Tsg_continuousOn x).mono fun u hu => hu.1
  have hint : IntervalIntegrable (fun u => Tsg u x) volume 0 s := by
    apply ContinuousOn.intervalIntegrable
    rw [uIcc_of_le hs.1]
    exact (Tsg_continuousOn x).mono fun u hu => hu.1
  have hd := (intervalIntegral.integral_hasDerivWithinAt_right (s := Icc 0 t) (t := Icc 0 t) hint
    (hc.stronglyMeasurableAtFilter_nhdsWithin measurableSet_Icc s) (hc s hs)).const_add (G x)
  refine hd.congr_of_mem (fun r hr => Tsg_G_eq hr.1 x) hs

/-! ### The Duhamel identity of S21 -/

section
variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℂ E] [CompleteSpace E]

theorem hasDerivWithinAt_ex_sub_real (A : E →L[ℂ] E) (t : ℂ) {u : ℝ → E} {u' : E} {S : Set ℝ}
    {s : ℝ} (hu : HasDerivWithinAt u u' S s) :
    HasDerivWithinAt (fun r : ℝ => ex A (t - r) (u r))
      (-(A (ex A (t - s) (u s))) + ex A (t - s) u') S s := by
  have h1 := (hasDerivAt_exp_smul_const' (𝕂 := ℂ) A (t - s)).scomp (s : ℂ)
    ((hasDerivAt_id (s : ℂ)).const_sub t)
  have h2 := hasDerivAt_real_of_complex h1
  set R : (E →L[ℂ] E) →L[ℝ] (E →L[ℝ] E) := ContinuousLinearMap.restrictScalarsL ℂ E E ℝ ℝ
  have h3 := (R.hasFDerivAt.comp_hasDerivAt s h2).hasDerivWithinAt.clm_apply hu
  refine h3.congr_deriv ?_
  change ((-1 : ℂ) • (A * NormedSpace.exp ((t - s) • A))) (u s) + ex A (t - s) u' = _
  rw [smul_apply, neg_one_smul]
  rfl

end

section
variable {N : ℕ} (hN : 0 < N)
include hN

theorem norm_PiS_le : ‖PiS hN‖ ≤ 1 :=
  ContinuousLinearMap.opNorm_le_bound _ zero_le_one fun y => by
    rw [one_mul]; exact (Vh hN).norm_starProjection_apply_le y

theorem ex_S_bound {τ : ℝ} (hτ : 0 ≤ τ) {z : L2} (hz : z ∈ Vh hN) : ‖ex (ASL hN) τ z‖ ≤ ‖z‖ := by
  have h : ex (ASL hN) τ z = TSPi hN τ z := by
    rw [TSPi_eq_UL, UL_apply, Uop, PiS_self hN hz]
  rw [h]
  exact TSPi_contraction hN hτ z

/-- The Duhamel bound of S21: `‖J̊_h T(t) G x - T̊_h(t) J̊_h G x‖ ≤ t √2 ‖J̊_h - Π̊_h G‖ ‖x‖`. -/
theorem duhamel_S21 {t : ℝ} (ht : 0 ≤ t) (x : L2) :
    ‖JS hN (Tsg t (G x)) - ex (ASL hN) t (JS hN (G x))‖ ≤
      Real.sqrt 2 * ‖JS hN - PiS hN * G‖ * ‖x‖ * t := by
  set A := ASL hN
  set F : ℝ → L2 := fun r => ex A ((t : ℂ) - r) (JS hN (Tsg r (G x)))
  set F' : ℝ → L2 := fun r => ex A ((t : ℂ) - r) ((JS hN - PiS hN * G) (Tsg r x))
  have hF : ∀ r ∈ Icc (0:ℝ) t, HasDerivWithinAt F (F' r) (Icc 0 t) r := by
    intro r hr
    have hu : HasDerivWithinAt (fun q => JS hN (Tsg q (G x))) (JS hN (Tsg r x)) (Icc 0 t) r :=
      ((JS hN).restrictScalars ℝ).hasFDerivAt.comp_hasDerivWithinAt r
        (Tsg_G_hasDerivWithinAt hr x)
    have h := hasDerivWithinAt_ex_sub_real A (t : ℂ) hu
    refine h.congr_deriv ?_
    simp only [F']
    rw [GRel.ex_A A, (grel_S hN).AJ, Tsg_G_comm hr.1, ← map_neg, ← map_add]
    congr 1
    simp only [ContinuousLinearMap.sub_apply, ContinuousLinearMap.mul_apply]
    abel
  have hbound : ∀ r ∈ Ico (0:ℝ) t, ‖F' r‖ ≤ Real.sqrt 2 * ‖JS hN - PiS hN * G‖ * ‖x‖ := by
    intro r hr
    have hmem : (JS hN - PiS hN * G) (Tsg r x) ∈ Vh hN := by
      simp only [ContinuousLinearMap.sub_apply, ContinuousLinearMap.mul_apply]
      exact (Vh hN).sub_mem (JS_mem hN _) (PiS_mem hN _)
    have h1 : ‖F' r‖ ≤ ‖(JS hN - PiS hN * G) (Tsg r x)‖ := by
      have := ex_S_bound hN (τ := t - r) (by linarith [hr.2]) hmem
      simpa [F', Complex.ofReal_sub] using this
    refine h1.trans ?_
    calc ‖(JS hN - PiS hN * G) (Tsg r x)‖ ≤ ‖JS hN - PiS hN * G‖ * ‖Tsg r x‖ :=
          ContinuousLinearMap.le_opNorm _ _
      _ ≤ ‖JS hN - PiS hN * G‖ * (Real.sqrt 2 * ‖x‖) := by
          gcongr; exact norm_Tsg_le hr.1 x
      _ = _ := by ring
  have hmv := norm_image_sub_le_of_norm_deriv_le_segment' hF hbound t ⟨ht, le_rfl⟩
  have hFt : F t = JS hN (Tsg t (G x)) := by simp [F, ex_zero]
  have hF0 : F 0 = ex A t (JS hN (G x)) := by simp [F, Tsg_zero]
  rw [hFt, hF0, sub_zero] at hmv
  exact hmv

/-- Step S21, rate on `ran G^2`: `‖T̊_h(t) Π̊_h G^2 x - T(t) G^2 x‖ ≤ 240 (1+t) h ‖x‖`. -/
theorem S21_rate {t : ℝ} (ht : 0 ≤ t) (x : L2) :
    ‖TSPi hN t (G (G x)) - Tsg t (G (G x))‖ ≤ 240 * (1 + t) / N * ‖x‖ := by
  have hNpos : (0:ℝ) < N := by exact_mod_cast hN
  set K : ℝ := 16 / N with hK
  have hK0 : 0 ≤ K := by positivity
  have hJG : ‖JS hN - G‖ ≤ K := by
    have := S20_rate hN; rwa [Ainv_eq] at this
  have hGJ : ‖G - JS hN‖ ≤ K := by rw [norm_sub_rev]; exact hJG
  have hJPG : ‖JS hN - PiS hN * G‖ ≤ K := by
    have e : JS hN - PiS hN * G = PiS hN * (JS hN - G) := by
      have hPJ : PiS hN * JS hN = JS hN :=
        ContinuousLinearMap.ext fun y => (grel_S hN).PJ y
      rw [mul_sub, hPJ]
    rw [e]
    calc ‖PiS hN * (JS hN - G)‖ ≤ ‖PiS hN‖ * ‖JS hN - G‖ := norm_mul_le _ _
      _ ≤ 1 * K := mul_le_mul (norm_PiS_le hN) hJG (norm_nonneg _) zero_le_one
      _ = K := one_mul K
  have hG := norm_G_le
  have hs2 : Real.sqrt 2 ≤ 3 / 2 := by
    rw [Real.sqrt_le_left (by norm_num)]; norm_num
  have hs0 := Real.sqrt_nonneg 2
  set U := UL (PiS hN) (ASL hN) t
  have hU : TSPi hN t = U := TSPi_eq_UL hN t
  have hUn : ‖U‖ ≤ 1 := norm_UL_S_le hN ht
  -- decomposition
  have hUJ : U (JS hN (G x)) = ex (ASL hN) t (JS hN (G x)) := by
    simp only [U, UL_apply, Uop, (grel_S hN).PJ]
  have hdec : TSPi hN t (G (G x)) - Tsg t (G (G x)) =
      U ((G - JS hN) (G x)) - (G - JS hN) (Tsg t (G x)) -
        (JS hN (Tsg t (G x)) - ex (ASL hN) t (JS hN (G x))) := by
    rw [hU, ← hUJ, Tsg_G_comm ht (G x)]
    simp only [ContinuousLinearMap.sub_apply, map_sub]
    abel
  rw [hdec]
  have hduh := duhamel_S21 hN ht x
  have t1 : ‖U ((G - JS hN) (G x))‖ ≤ K * (6 * ‖x‖) := by
    calc ‖U ((G - JS hN) (G x))‖ ≤ ‖U‖ * ‖(G - JS hN) (G x)‖ := ContinuousLinearMap.le_opNorm _ _
      _ ≤ 1 * (‖G - JS hN‖ * ‖G x‖) := by
          gcongr; exact ContinuousLinearMap.le_opNorm _ _
      _ ≤ 1 * (K * (6 * ‖x‖)) := by
          gcongr
          exact (ContinuousLinearMap.le_opNorm _ _).trans (by gcongr)
      _ = K * (6 * ‖x‖) := one_mul _
  have t2 : ‖(G - JS hN) (Tsg t (G x))‖ ≤ K * (Real.sqrt 2 * (6 * ‖x‖)) := by
    calc ‖(G - JS hN) (Tsg t (G x))‖ ≤ ‖G - JS hN‖ * ‖Tsg t (G x)‖ := ContinuousLinearMap.le_opNorm _ _
      _ ≤ K * (Real.sqrt 2 * ‖G x‖) := by gcongr; exact norm_Tsg_le ht _
      _ ≤ K * (Real.sqrt 2 * (6 * ‖x‖)) := by
          gcongr
          exact (ContinuousLinearMap.le_opNorm _ _).trans (by gcongr)
  have t3 : ‖JS hN (Tsg t (G x)) - ex (ASL hN) t (JS hN (G x))‖ ≤ Real.sqrt 2 * K * ‖x‖ * t :=
    hduh.trans (by gcongr)
  have hx := norm_nonneg x
  calc _ ≤ ‖U ((G - JS hN) (G x))‖ + ‖(G - JS hN) (Tsg t (G x))‖ +
        ‖JS hN (Tsg t (G x)) - ex (ASL hN) t (JS hN (G x))‖ :=
        (norm_sub_le _ _).trans (add_le_add (norm_sub_le _ _) le_rfl)
    _ ≤ K * (6 * ‖x‖) + K * (Real.sqrt 2 * (6 * ‖x‖)) + Real.sqrt 2 * K * ‖x‖ * t :=
        add_le_add (add_le_add t1 t2) t3
    _ ≤ K * (6 * ‖x‖) + K * (3 / 2 * (6 * ‖x‖)) + 3 / 2 * K * ‖x‖ * t := by gcongr
    _ ≤ 240 * (1 + t) / N * ‖x‖ := by
        rw [hK]
        have e : 16 / (N : ℝ) * (6 * ‖x‖) + 16 / N * (3 / 2 * (6 * ‖x‖)) + 3 / 2 * (16 / N) * ‖x‖ * t
            = (240 + 24 * t) / N * ‖x‖ := by ring
        rw [e]
        gcongr
        linarith

end

/-- Step S21 (companion v2b Lemma 3.17, new proof): for every `f ∈ L^2` and `T₀`,
`T̊_h(t) Π̊_h f → T(t) f` uniformly for `t ∈ [0,T₀]`. -/
theorem S21_strong (f : L2) (T₀ : ℝ) {ε : ℝ} (hε : 0 < ε) :
    ∃ N₀ : ℕ, ∀ (N : ℕ) (hN : 0 < N), N₀ ≤ N → ∀ t ∈ Icc 0 T₀,
      ‖TSPi hN t f - Tsg t f‖ < ε := by
  set c : ℝ := 1 + Real.sqrt 2 with hcdef
  have hc : 0 < c := by positivity
  obtain ⟨x, hx⟩ := G2_denseRange.exists_dist_lt f (show 0 < ε / (2 * c) by positivity)
  rw [dist_eq_norm] at hx
  obtain ⟨N₀, hN₀⟩ := exists_nat_gt (4 * 240 * (1 + |T₀|) * (‖x‖ + 1) / ε)
  refine ⟨N₀ + 1, fun N hN hNN t ht => ?_⟩
  have hNpos : (0:ℝ) < N := by exact_mod_cast hN
  have hNr : (N₀ : ℝ) + 1 ≤ N := by exact_mod_cast hNN
  set y := f - G (G x) with hydef
  have hy : ‖y‖ < ε / (2 * c) := hx
  have e : TSPi hN t f - Tsg t f =
      TSPi hN t y + (TSPi hN t (G (G x)) - Tsg t (G (G x))) - Tsg t y := by
    simp only [hydef, map_sub]; abel
  rw [e]
  have h1 : ‖TSPi hN t y‖ ≤ ‖y‖ := TSPi_contraction hN ht.1 y
  have h2 := S21_rate hN ht.1 x
  have h3 : ‖Tsg t y‖ ≤ Real.sqrt 2 * ‖y‖ := norm_Tsg_le ht.1 y
  have hxn := norm_nonneg x
  have h4 : 240 * (1 + t) / N * ‖x‖ < ε / 2 := by
    rw [div_lt_iff₀ hε] at hN₀
    have htT : t ≤ |T₀| := ht.2.trans (le_abs_self _)
    have hA : 240 * (1 + t) * ‖x‖ ≤ 240 * (1 + |T₀|) * (‖x‖ + 1) := by
      have : 0 ≤ 1 + t := by linarith [ht.1]
      gcongr <;> linarith
    have hB : 4 * (240 * (1 + |T₀|) * (‖x‖ + 1)) < N * ε := by
      have : (N₀ : ℝ) * ε ≤ N * ε := by gcongr; linarith
      linarith
    rw [show 240 * (1 + t) / (N : ℝ) * ‖x‖ = 240 * (1 + t) * ‖x‖ / N by ring, div_lt_iff₀ hNpos]
    nlinarith [abs_nonneg T₀]
  have h5 : ‖y‖ + Real.sqrt 2 * ‖y‖ < ε / 2 := by
    have : c * ‖y‖ < c * (ε / (2 * c)) := mul_lt_mul_of_pos_left hy hc
    have e2 : c * (ε / (2 * c)) = ε / 2 := by field_simp
    rw [hcdef] at this e2
    linarith
  calc ‖TSPi hN t y + (TSPi hN t (G (G x)) - Tsg t (G (G x))) - Tsg t y‖
      ≤ ‖TSPi hN t y‖ + ‖TSPi hN t (G (G x)) - Tsg t (G (G x))‖ + ‖Tsg t y‖ :=
        (norm_sub_le _ _).trans (add_le_add (norm_add_le _ _) le_rfl)
    _ < ε := by linarith

/-- Step S21 at fixed `t` (the second half of tail H4(a)): `L̊_h(t) f → 0` for every `f ∈ L^2`,
`L̊_h(t) = T̊_h(t) Π̊_h - T(t)`. -/
theorem S21_fixed_t {t : ℝ} (ht : 0 ≤ t) (f : L2) {ε : ℝ} (hε : 0 < ε) :
    ∃ N₀ : ℕ, ∀ (N : ℕ) (hN : 0 < N), N₀ ≤ N → ‖(TSPi hN t - Tsg t) f‖ < ε := by
  obtain ⟨N₀, h⟩ := S21_strong f t hε
  exact ⟨N₀, fun N hN hNN => h N hN hNN t ⟨ht, le_rfl⟩⟩

end

end CompanionC


==> anc/lean/CompanionC/TwoScale.lean <==
import CompanionC.Dual

/-! Step S19, part 2: companion v2b Lemma 3.13, estimates (3.23) and (3.24):
`‖g‖_{W^{1,∞}} ≤ 3‖ϑ‖` (`gD_bound`) and the two-scale form
`‖(S_h ϑ)' - g + g(1) m_h'‖_∞ ≤ 13 h ‖ϑ‖`; and its consequence `‖S_h ϑ - ψ_0‖_∞ ≤ 16 h ‖ϑ‖`
(used for companion v2b Corollary 3.19(a)). -/

set_option autoImplicit false
set_option linter.unusedSectionVars false

namespace CompanionC

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot
open scoped Topology ComplexConjugate Interval

noncomputable section

theorem refGrad_eq (w : Fin 4 → ℂ) (y : ℝ) :
    refGrad w y = w 0 * ((-6 * y + 6 * y ^ 2 : ℝ) : ℂ) + w 1 * ((1 - 4 * y + 3 * y ^ 2 : ℝ) : ℂ) +
      w 2 * ((6 * y - 6 * y ^ 2 : ℝ) : ℂ) + w 3 * ((-2 * y + 3 * y ^ 2 : ℝ) : ℂ) := by
  norm_num [refGrad, SLean.Hermite.dBasis, SLean.Hermite.basisPoly, Fin.sum_univ_four,
    Polynomial.derivative_pow, Polynomial.derivative_mul]
  ring

theorem abs_H1d_le {r : ℝ} (h0 : 0 ≤ r) (h1 : r ≤ 1) : |1 - 4 * r + 3 * r ^ 2| ≤ 1 := by
  rw [abs_le]; constructor <;> nlinarith [mul_nonneg h0 (sub_nonneg.2 h1), sq_nonneg (r - 2/3)]

theorem abs_H2d_le {r : ℝ} (h0 : 0 ≤ r) (h1 : r ≤ 1) : |6 * r - 6 * r ^ 2| ≤ 3 / 2 := by
  rw [abs_le]; constructor <;> nlinarith [mul_nonneg h0 (sub_nonneg.2 h1), sq_nonneg (r - 1/2)]

theorem abs_H3d_le {r : ℝ} (h0 : 0 ≤ r) (h1 : r ≤ 1) : |-2 * r + 3 * r ^ 2| ≤ 1 := by
  rw [abs_le]; constructor <;> nlinarith [mul_nonneg h0 (sub_nonneg.2 h1), sq_nonneg (r - 1/3)]

/-- Lipschitz bound for `g` on `[0,1]`. -/
theorem gD_lip (θ : L2) {y z : ℝ} (hy : y ∈ Icc (0:ℝ) 1) (hz : z ∈ Icc (0:ℝ) 1) :
    ‖gD θ z - gD θ y‖ ≤ 3 * ‖θ‖ * |z - y| := by
  have h := (convex_Icc (0:ℝ) 1).norm_image_sub_le_of_norm_hasDerivWithin_le
    (f := gD θ) (f' := gD1 θ) (fun x _ => (gD_hasDerivAt θ x).hasDerivWithinAt)
    (fun x hx => (gD_bound θ hx).2) hy hz
  simpa [Real.norm_eq_abs] using h

/-- `d/dy [h m((y-a)/h)] = m'((y-a)/h)`. -/
theorem hm_cell_hasDerivAt (a h : ℝ) (hh : h ≠ 0) (y : ℝ) :
    HasDerivAt (fun y => ((h * Companion.m ((y - a) / h) : ℝ) : ℂ))
      ((Companion.mp ((y - a) / h) : ℝ) : ℂ) y := by
  have h1 : HasDerivAt (fun y => (y - a) / h) (1 / h) y :=
    ((hasDerivAt_id' y).sub_const a).div_const h
  have h3 := (((m_hasDerivAt ((y - a) / h)).comp y h1).const_mul h).ofReal_comp
  show HasDerivAt (fun y => ((h * (Companion.m ∘ fun y => (y - a) / h) y : ℝ) : ℂ)) _ y
  convert h3 using 1
  congr 1
  field_simp

section
variable {N : ℕ} (hN : 0 < N)
include hN

theorem exists_cell {x : ℝ} (hx : x ∈ Icc (0:ℝ) 1) :
    ∃ n < N, x ∈ Icc ((n : ℝ) * hm N) (((n : ℝ) + 1) * hm N) := by
  have hh := hm_pos hN
  have hNh := N_hm hN
  set k := ⌊x / hm N⌋₊ with hk
  have hk1 : (k : ℝ) ≤ x / hm N := Nat.floor_le (div_nonneg hx.1 hh.le)
  have hk2 : x / hm N < k + 1 := Nat.lt_floor_add_one _
  rw [le_div_iff₀ hh] at hk1
  rw [div_lt_iff₀ hh] at hk2
  by_cases hkN : k < N
  · exact ⟨k, hkN, hk1, hk2.le⟩
  · refine ⟨N - 1, by omega, ?_, ?_⟩
    · have hkN' : ((N - 1 : ℕ) : ℝ) ≤ k := by exact_mod_cast (show N - 1 ≤ k by omega)
      nlinarith
    · have : ((N - 1 : ℕ) : ℝ) + 1 = N := by
        rw [Nat.cast_sub (by omega : 1 ≤ N)]; push_cast; ring
      rw [this, hNh]; exact hx.2

theorem norm_int_mfun_le (θ : L2) {a b : ℝ} :
    ‖∫ y in a..b, (mfun N y : ℂ) * θ y ∂μ‖ ≤ hm N * ‖θ‖ := by
  have hh := hm_pos hN
  calc ‖∫ y in a..b, (mfun N y : ℂ) * θ y ∂μ‖ ≤ ∫ y in Ι a b, ‖(mfun N y : ℂ) * θ y‖ ∂μ :=
        intervalIntegral.norm_integral_le_integral_norm_uIoc
    _ ≤ ∫ y, ‖(mfun N y : ℂ) * θ y‖ ∂μ := setIntegral_le_integral
        (integrable_cont_mul (Complex.continuous_ofReal.comp (mfun_continuous N)) θ).norm
        (Eventually.of_forall fun _ => norm_nonneg _)
    _ ≤ ∫ y, hm N * ‖θ y‖ ∂μ := by
        apply integral_mono (integrable_cont_mul (Complex.continuous_ofReal.comp
          (mfun_continuous N)) θ).norm ((integrable_L2 θ).norm.const_mul _)
        intro y
        show ‖((mfun N y : ℝ) : ℂ) * θ y‖ ≤ hm N * ‖θ y‖
        rw [norm_mul, Complex.norm_real, Real.norm_eq_abs]
        exact mul_le_mul_of_nonneg_right (abs_mfun_le hN y) (norm_nonneg _)
    _ = hm N * ∫ y, ‖θ y‖ ∂μ := integral_const_mul _ _
    _ ≤ hm N * ‖θ‖ := mul_le_mul_of_nonneg_left (integral_norm_le θ) hh.le

/-- The two-scale bound on one cell. -/
theorem two_scale_cell (θ : L2) {n : ℕ} (hn : n < N) {x : ℝ}
    (hx : x ∈ Icc ((n : ℝ) * hm N) (((n : ℝ) + 1) * hm N)) :
    ‖cellGrad (hm N) (Sc θ N) n x - gD θ x +
        gD θ 1 * ((Companion.mp ((x - n * hm N) / hm N) : ℝ) : ℂ)‖ ≤ 13 * hm N * ‖θ‖ := by
  have hh := hm_pos hN
  obtain ⟨ha0, hab, hb1⟩ := cell_bounds hN hn
  set h := hm N with hhdef
  set a : ℝ := n * h with ha
  set b : ℝ := ((n : ℝ) + 1) * h with hbdef
  have hba : b - a = h := by rw [ha, hbdef]; ring
  have hx01 : x ∈ Icc (0:ℝ) 1 := ⟨ha0.trans hx.1, hx.2.trans hb1⟩
  have ha01 : a ∈ Icc (0:ℝ) 1 := ⟨ha0, hab.trans hb1⟩
  have hb01 : b ∈ Icc (0:ℝ) 1 := ⟨ha0.trans hab, hb1⟩
  set r := (x - a) / h with hr
  have hr0 : 0 ≤ r := div_nonneg (by linarith [hx.1]) hh.le
  have hr1 : r ≤ 1 := by rw [hr, div_le_one hh]; linarith [hx.2]
  set S := Sc θ N
  set ua := psi0 θ a
  set ub := psi0 θ b
  set pa := pS θ N n
  set pb := pS θ N (n + 1)
  -- the cell derivative in nodal data
  have hcg : cellGrad h S n x = (ua * ((-6 * r + 6 * r ^ 2 : ℝ) : ℂ) + (h * pa) * ((1 - 4 * r + 3 * r ^ 2 : ℝ) : ℂ)
      + ub * ((6 * r - 6 * r ^ 2 : ℝ) : ℂ) + (h * pb) * ((-2 * r + 3 * r ^ 2 : ℝ) : ℂ)) / (h : ℂ) := by
    simp only [cellGrad, refGrad_eq]
    have e0 : elementVector S n 0 = ua := by simp [elementVector, S, ua, a, nodeU_Sc hN θ hn.le] <;> first | rfl | exact Or.inl rfl
    have e1 : elementVector S n 1 = h * pa := by simp [elementVector, S, pa, nodeW_Sc hN θ hn.le] <;> first | rfl | exact Or.inl rfl
    have e2 : elementVector S n 2 = ub := by
      simp [elementVector, S, ub, b, nodeU_Sc hN θ hn] <;> first | rfl | exact Or.inl rfl
    have e3 : elementVector S n 3 = h * pb := by simp [elementVector, S, pb, nodeW_Sc hN θ hn] <;> first | rfl | exact Or.inl rfl
    rw [e0, e1, e2, e3]
  set A : ℂ := (ub - ua) / h - gD θ x
  set B : ℂ := pa - (gD θ x - gD θ 1)
  set C : ℂ := pb - (gD θ x - gD θ 1)
  have hc : (h : ℂ) ≠ 0 := Complex.ofReal_ne_zero.mpr hh.ne'
  have hid : cellGrad h S n x - gD θ x + gD θ 1 * ((Companion.mp r : ℝ) : ℂ) =
      A * ((6 * r - 6 * r ^ 2 : ℝ) : ℂ) + B * ((1 - 4 * r + 3 * r ^ 2 : ℝ) : ℂ) +
        C * ((-2 * r + 3 * r ^ 2 : ℝ) : ℂ) := by
    rw [hcg]
    simp only [A, B, C, Companion.mp]
    push_cast
    field_simp
    ring
  -- bounds on `A`, `B`, `C`
  have hA : ‖A‖ ≤ 3 * h * ‖θ‖ := by
    have hΨ := norm_image_sub_le_of_norm_deriv_le_segment' (f := fun z => psi0 θ z - gD θ x * z)
      (f' := fun z => gD θ z - gD θ x) (C := 3 * ‖θ‖ * h)
      (fun z _ => by
        have := (psi0_hasDerivAt θ z).sub ((HasDerivAt.ofReal_comp (hasDerivAt_id' z)).const_mul
          (gD θ x))
        convert this.hasDerivWithinAt using 1
        simp)
      (fun z hz => by
        have hz01 : z ∈ Icc (0:ℝ) 1 := ⟨ha0.trans hz.1, hz.2.le.trans hb1⟩
        refine (gD_lip θ hx01 hz01).trans ?_
        gcongr
        rw [abs_le]; constructor <;> linarith [hz.1, hz.2, hx.1, hx.2]) b ⟨hab, le_rfl⟩
    have e : A = ((psi0 θ b - gD θ x * b) - (psi0 θ a - gD θ x * a)) / h := by
      simp only [A, ua, ub]
      have : ((b : ℂ) - a) = h := by exact_mod_cast hba
      field_simp
      linear_combination (gD θ x) * this
    rw [e, norm_div, Complex.norm_real, Real.norm_eq_abs, abs_of_pos hh, div_le_iff₀ hh]
    calc _ ≤ 3 * ‖θ‖ * h * (b - a) := hΨ
      _ = 3 * h * ‖θ‖ * h := by rw [hba]; ring
  have hB : ‖B‖ ≤ 4 * h * ‖θ‖ := by
    have e : B = (gD θ a - gD θ x) - ∫ y in a..1, (mfun N y : ℂ) * θ y ∂μ := by
      simp only [B, pa, pS, a]; ring
    rw [e]
    have h1 : ‖gD θ a - gD θ x‖ ≤ 3 * ‖θ‖ * h := by
      refine (gD_lip θ hx01 ha01).trans ?_
      gcongr
      rw [abs_le]; constructor <;> linarith [hx.1, hx.2]
    have h2 := norm_int_mfun_le hN θ (a := a) (b := 1)
    calc _ ≤ ‖gD θ a - gD θ x‖ + ‖∫ y in a..1, (mfun N y : ℂ) * θ y ∂μ‖ := norm_sub_le _ _
      _ ≤ 3 * ‖θ‖ * h + h * ‖θ‖ := add_le_add h1 h2
      _ = 4 * h * ‖θ‖ := by ring
  have hC : ‖C‖ ≤ 4 * h * ‖θ‖ := by
    have e : C = (gD θ b - gD θ x) - ∫ y in b..1, (mfun N y : ℂ) * θ y ∂μ := by
      simp only [C, pb, pS, b]; push_cast; ring
    rw [e]
    have h1 : ‖gD θ b - gD θ x‖ ≤ 3 * ‖θ‖ * h := by
      refine (gD_lip θ hx01 hb01).trans ?_
      gcongr
      rw [abs_le]; constructor <;> linarith [hx.1, hx.2]
    have h2 := norm_int_mfun_le hN θ (a := b) (b := 1)
    calc _ ≤ ‖gD θ b - gD θ x‖ + ‖∫ y in b..1, (mfun N y : ℂ) * θ y ∂μ‖ := norm_sub_le _ _
      _ ≤ 3 * ‖θ‖ * h + h * ‖θ‖ := add_le_add h1 h2
      _ = 4 * h * ‖θ‖ := by ring
  have hθ := norm_nonneg θ
  rw [hid]
  have k2 := abs_H2d_le hr0 hr1
  have k1 := abs_H1d_le hr0 hr1
  have k3 := abs_H3d_le hr0 hr1
  calc _ ≤ ‖A * ((6 * r - 6 * r ^ 2 : ℝ) : ℂ)‖ + ‖B * ((1 - 4 * r + 3 * r ^ 2 : ℝ) : ℂ)‖ +
        ‖C * ((-2 * r + 3 * r ^ 2 : ℝ) : ℂ)‖ := norm_add₃_le
    _ = ‖A‖ * |6 * r - 6 * r ^ 2| + ‖B‖ * |1 - 4 * r + 3 * r ^ 2| + ‖C‖ * |-2 * r + 3 * r ^ 2| := by
        simp only [norm_mul, Complex.norm_real, Real.norm_eq_abs]
    _ ≤ (3 * h * ‖θ‖) * (3 / 2) + (4 * h * ‖θ‖) * 1 + (4 * h * ‖θ‖) * 1 := by
        gcongr
    _ ≤ 13 * h * ‖θ‖ := by nlinarith [mul_nonneg hh.le hθ]

/-- Companion v2b Lemma 3.13, (3.24): `|(S_h ϑ)'(x) - g(x) + g(1) m_h'(x)| ≤ 13 h ‖ϑ‖` on `[0,1]`. -/
theorem two_scale (θ : L2) {x : ℝ} (hx : x ∈ Icc (0:ℝ) 1) :
    ‖deriv (spline (hm N) (Sc θ N)) x - gD θ x + gD θ 1 * (mder N x : ℂ)‖ ≤ 13 * hm N * ‖θ‖ := by
  obtain ⟨n, hn, hxn⟩ := exists_cell hN hx
  rw [spline_deriv _ (hm_pos hN), splineGrad_on_cell _ (hm_pos hN) _ n hn x hxn,
    mder_cell hN hxn]
  exact two_scale_cell hN θ hn hxn

/-- Consequence of (3.24): `|S_h ϑ - ψ_0| ≤ 16 h ‖ϑ‖` on `[0,1]`. -/
theorem sup_Sc_psi0 (θ : L2) {x : ℝ} (hx : x ∈ Icc (0:ℝ) 1) :
    ‖spline (hm N) (Sc θ N) x - psi0 θ x‖ ≤ 16 * hm N * ‖θ‖ := by
  have hh := hm_pos hN
  obtain ⟨n, hn, hxn⟩ := exists_cell hN hx
  obtain ⟨ha0, hab, hb1⟩ := cell_bounds hN hn
  set h := hm N with hhdef
  set a : ℝ := n * h with ha
  set b : ℝ := ((n : ℝ) + 1) * h with hbdef
  set S := Sc θ N
  set D : ℝ → ℂ := fun y => cellValue h S n y - psi0 θ y +
    gD θ 1 * ((h * Companion.m ((y - a) / h) : ℝ) : ℂ) with hDdef
  set D' : ℝ → ℂ := fun y => cellGrad h S n y - gD θ y +
    gD θ 1 * ((Companion.mp ((y - a) / h) : ℝ) : ℂ) with hD'def
  have hD : ∀ y, HasDerivAt D (D' y) y := fun y =>
    ((cellValue_hasDerivAt h S n y).sub (psi0_hasDerivAt θ y)).add
      ((hm_cell_hasDerivAt a h hh.ne' y).const_mul (gD θ 1))
  have hDa : D a = 0 := by
    simp only [D, sub_self, zero_div, m_zero, mul_zero, Complex.ofReal_zero]
    rw [ha, (cell_nodal h hh.ne' S n).1, nodeU_Sc hN θ hn.le]
    ring
  have hmv := norm_image_sub_le_of_norm_deriv_le_segment' (f := D) (f' := D')
    (C := 13 * h * ‖θ‖) (fun y _ => (hD y).hasDerivWithinAt)
    (fun y hy => two_scale_cell hN θ hn ⟨hy.1, hy.2.le⟩) x hxn
  rw [hDa, sub_zero] at hmv
  have hxa : x - a ≤ h := by rw [ha]; linarith [hxn.2]
  have hr0 : 0 ≤ (x - a) / h := div_nonneg (by linarith [hxn.1]) hh.le
  have hr1 : (x - a) / h ≤ 1 := by rw [div_le_one hh]; exact hxa
  have hm1 := abs_m_le hr0 hr1
  have hg1 := (gD_bound θ ⟨zero_le_one, le_rfl⟩).1
  have hh1 : h ≤ 1 := by
    have : (1 : ℝ) ≤ N := by exact_mod_cast hN
    rw [hhdef, hm_eq]; exact div_le_one_of_le₀ this (by positivity)
  have e : spline h S x - psi0 θ x = D x - gD θ 1 * ((h * Companion.m ((x - a) / h) : ℝ) : ℂ) := by
    simp only [D]
    rw [spline_on_cell h hh S n hn x hxn]
    ring
  rw [e]
  have hθ := norm_nonneg θ
  calc _ ≤ ‖D x‖ + ‖gD θ 1 * ((h * Companion.m ((x - a) / h) : ℝ) : ℂ)‖ := norm_sub_le _ _
    _ ≤ 13 * h * ‖θ‖ * (x - a) + 3 * ‖θ‖ * (h * 1) := by
        gcongr
        rw [norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_mul, abs_of_pos hh]
        exact mul_le_mul hg1 (mul_le_mul_of_nonneg_left hm1 hh.le) (by positivity) (by positivity)
    _ ≤ 13 * h * ‖θ‖ * h + 3 * ‖θ‖ * h := by gcongr; linarith
    _ ≤ 16 * h * ‖θ‖ := by nlinarith [mul_nonneg hh.le hθ, mul_nonneg (mul_nonneg hh.le hθ) hh.le]

end

end

end CompanionC


==> anc/lean/CompanionD/Audit.lean <==
import CompanionD.Oscillation

/-! Axiom audit of the D-line results (S22, S23, S25). -/

#print axioms CompanionD.S22_average
#print axioms CompanionD.average_cells
#print axioms CompanionD.coeff_bounds
#print axioms CompanionD.cell_form
#print axioms CompanionD.density_unnorm
#print axioms CompanionD.E2_asym
#print axioms CompanionD.S23_density
#print axioms CompanionD.S23_b
#print axioms CompanionD.S23_c
#print axioms CompanionD.hasDerivAt_mh
#print axioms CompanionD.elem_cert_plus
#print axioms CompanionD.elem_cert_minus
#print axioms CompanionD.bloch_sum
#print axioms CompanionD.bloch_integral
#print axioms CompanionD.freq_230
#print axioms CompanionD.evolution_contract
#print axioms CompanionD.resolvent_coeff
#print axioms CompanionD.S25_resolvent
#print axioms CompanionD.GS_spec
#print axioms CompanionD.GS_spec_real
#print axioms CompanionD.duhamel_coeff
#print axioms CompanionD.Oh_eq
#print axioms CompanionD.S25
#print axioms CompanionD.S25_paper

==> anc/lean/CompanionD/Average.lean <==
import Mathlib.MeasureTheory.Integral.IntervalIntegral.Periodic
import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus
import Mathlib.MeasureTheory.Integral.DominatedConvergence
import Mathlib.MeasureTheory.Measure.Lebesgue.Basic

/-! S22: the averaging inequality (companion v2b (3.21)).
For a bounded one-periodic `c` with mean `c̄` and `G ∈ W^{1,1}(0,1)`, with `h = 1/N`,
`|∫_0^1 G(x) c(x/h) dx - c̄ ∫_0^1 G| ≤ h ‖c - c̄‖_∞ ‖G'‖_1`.
The general form `average_cells` only needs an oscillation bound of `F` on each cell. -/

set_option autoImplicit false

namespace CompanionD

open MeasureTheory Set Filter intervalIntegral

noncomputable section

theorem ae_comp_mul {a : ℝ} (ha : a ≠ 0) {p : ℝ → Prop} (h : ∀ᵐ t, p t) : ∀ᵐ x, p (a * x) := by
  have hq : QuasiMeasurePreserving (fun x : ℝ => a * x) volume volume :=
    ⟨measurable_const_mul a, by
      rw [Real.map_volume_mul_left ha]; exact Measure.smul_absolutelyContinuous⟩
  exact hq.ae h

theorem cell_le {N : ℕ} {j : ℕ} (hj : j < N) : ((j:ℝ) + 1) / N ≤ 1 := by
  have hN : (0:ℝ) < N := by exact_mod_cast (show 0 < N by omega)
  rw [div_le_one hN]
  have : ((j:ℝ) + 1) ≤ N := by exact_mod_cast hj
  exact this

theorem cell_lo {N : ℕ} (j : ℕ) : 0 ≤ (j:ℝ) / N := by positivity

theorem cell_ord {N : ℕ} (hN : 0 < N) (j : ℕ) : (j:ℝ) / N ≤ ((j:ℝ) + 1) / N := by
  have hN' : (0:ℝ) < N := by exact_mod_cast hN
  gcongr; linarith

theorem cell_sub_Icc {N : ℕ} (hN : 0 < N) {j : ℕ} (hj : j < N) :
    uIcc ((j:ℝ) / N) (((j:ℝ) + 1) / N) ⊆ Icc 0 1 := by
  rw [uIcc_of_le (cell_ord hN j)]
  exact Icc_subset_Icc (cell_lo j) (cell_le hj)

/-- A periodic function integrable over one period is integrable over every interval. -/
theorem periodic_ii {c : ℝ → ℂ} (hper : Function.Periodic c 1)
    (hc : IntervalIntegrable c volume 0 1) (a b : ℝ) : IntervalIntegrable c volume a b :=
  hper.intervalIntegrable one_ne_zero (t := 0) (by simpa using hc) a b

theorem periodic_scaled_ii {c : ℝ → ℂ} (hper : Function.Periodic c 1)
    (hc : IntervalIntegrable c volume 0 1) {N : ℕ} (hN : 0 < N) (a b : ℝ) :
    IntervalIntegrable (fun x => c (N * x)) volume a b := by
  have hN' : (N:ℝ) ≠ 0 := by exact_mod_cast hN.ne'
  have h := (periodic_ii hper hc (N * a) (N * b)).comp_mul_left (c := (N:ℝ))
  simpa [mul_div_cancel_left₀ _ hN'] using h

/-- The mean over a cell: `∫_{x_j}^{x_{j+1}} c(N x) dx = c̄ / N`. -/
theorem cell_mean {c : ℝ → ℂ} (hper : Function.Periodic c 1) {N : ℕ} (hN : 0 < N) (j : ℕ) :
    ∫ x in (j:ℝ) / N..((j:ℝ) + 1) / N, c (N * x) = (1 / N : ℝ) • ∫ s in (0:ℝ)..1, c s := by
  have hN' : (N:ℝ) ≠ 0 := by exact_mod_cast hN.ne'
  rw [intervalIntegral.integral_comp_mul_left (fun t => c t) hN']
  have e1 : (N:ℝ) * ((j:ℝ) / N) = j := by field_simp
  have e2 : (N:ℝ) * (((j:ℝ) + 1) / N) = j + 1 := by field_simp
  rw [e1, e2, hper.intervalIntegral_add_eq (j:ℝ) 0, zero_add, one_div]

/-- General averaging bound: if `‖F x - F x_j‖ ≤ ω_j` on each cell `[x_j, x_{j+1}]`, `x_j = j/N`, then
`‖∫_0^1 F(x) c(N x) dx - c̄ ∫_0^1 F‖ ≤ (1/N) M ∑_j ω_j` whenever `‖c - c̄‖ ≤ M` a.e. -/
theorem average_cells {N : ℕ} (hN : 0 < N) {c : ℝ → ℂ} (hper : Function.Periodic c 1)
    (hc : IntervalIntegrable c volume 0 1) {M : ℝ}
    (hM : ∀ᵐ t, ‖c t - ∫ s in (0:ℝ)..1, c s‖ ≤ M)
    {F : ℝ → ℂ} (hF : ContinuousOn F (Icc 0 1)) (ω : ℕ → ℝ)
    (hω : ∀ j < N, ∀ x ∈ Icc ((j:ℝ) / N) (((j:ℝ) + 1) / N), ‖F x - F ((j:ℝ) / N)‖ ≤ ω j) :
    ‖(∫ x in (0:ℝ)..1, F x * c (N * x)) - (∫ s in (0:ℝ)..1, c s) * ∫ x in (0:ℝ)..1, F x‖ ≤
      1 / N * M * ∑ j ∈ Finset.range N, ω j := by
  set cb := ∫ s in (0:ℝ)..1, c s
  have hNr : (0:ℝ) < N := by exact_mod_cast hN
  have hN' : (N:ℝ) ≠ 0 := hNr.ne'
  have hcN := periodic_scaled_ii hper hc hN
  have hMx : ∀ᵐ x, ‖c (N * x) - cb‖ ≤ M := ae_comp_mul hN' hM
  set f : ℝ → ℂ := fun x => F x * c (N * x) - cb * F x
  have hFi : ∀ j < N, ContinuousOn F (uIcc ((j:ℝ) / N) (((j:ℝ) + 1) / N)) :=
    fun j hj => hF.mono (cell_sub_Icc hN hj)
  have hfi : ∀ j < N, IntervalIntegrable f volume ((j:ℝ) / N) (((j:ℝ) + 1) / N) := by
    intro j hj
    exact ((hcN _ _).continuousOn_mul (hFi j hj)).sub ((hFi j hj).intervalIntegrable.const_mul cb)
  have hsum := intervalIntegral.sum_integral_adjacent_intervals (μ := volume) (f := f)
    (a := fun j : ℕ => (j:ℝ) / N) (n := N) (fun j hj => by
      simpa only [Nat.cast_add, Nat.cast_one] using hfi j hj)
  simp only [Nat.cast_zero, zero_div, div_self hN'] at hsum
  have h01 : ∫ x in (0:ℝ)..1, f x =
      (∫ x in (0:ℝ)..1, F x * c (N * x)) - cb * ∫ x in (0:ℝ)..1, F x := by
    have hF01 : ContinuousOn F (uIcc 0 1) := by rwa [uIcc_of_le zero_le_one]
    rw [intervalIntegral.integral_sub ((hcN 0 1).continuousOn_mul hF01)
      (hF01.intervalIntegrable.const_mul cb), intervalIntegral.integral_const_mul]
  rw [← h01, ← hsum]
  have hcell : ∀ j ∈ Finset.range N,
      ‖∫ x in ((j:ℕ):ℝ) / N..(((j + 1 : ℕ)):ℝ) / N, f x‖ ≤ 1 / N * M * ω j := by
    intro j hjr
    have hj := Finset.mem_range.mp hjr
    simp only [Nat.cast_add, Nat.cast_one]
    set a := (j:ℝ) / N
    set b := ((j:ℝ) + 1) / N
    have hab : a ≤ b := cell_ord hN j
    have hba : b - a = 1 / N := by simp only [a, b]; field_simp; ring
    -- subtract the constant `F a` times the mean-zero part
    have hzero : ∫ x in a..b, F a * (c (N * x) - cb) = 0 := by
      rw [intervalIntegral.integral_const_mul, intervalIntegral.integral_sub (hcN a b)
        intervalIntegrable_const, cell_mean hper hN j, intervalIntegral.integral_const, hba]
      simp [cb]
    have hrw : ∫ x in a..b, f x = ∫ x in a..b, (F x - F a) * (c (N * x) - cb) := by
      have hi1 : IntervalIntegrable (fun x => (F x - F a) * (c (N * x) - cb)) volume a b := by
        have := ((hcN a b).sub (intervalIntegrable_const (c := cb))).continuousOn_mul
          ((hFi j hj).sub (continuousOn_const (c := F a)))
        simpa using this
      have hi2 : IntervalIntegrable (fun x => F a * (c (N * x) - cb)) volume a b :=
        ((hcN a b).sub intervalIntegrable_const).const_mul _
      have := intervalIntegral.integral_add hi1 hi2
      rw [hzero, add_zero] at this
      rw [← this]
      congr 1; funext x; simp only [f]; ring
    rw [hrw]
    have hb : ‖∫ x in a..b, (F x - F a) * (c (N * x) - cb)‖ ≤ ω j * M * |b - a| := by
      apply intervalIntegral.norm_integral_le_of_norm_le_const_ae
      filter_upwards [hMx] with x hx hxI
      rw [uIoc_of_le hab] at hxI
      have h1 := hω j hj x ⟨hxI.1.le, hxI.2⟩
      rw [norm_mul]
      exact mul_le_mul h1 hx (norm_nonneg _) ((norm_nonneg _).trans h1)
    rw [abs_of_nonneg (by linarith), hba] at hb
    calc _ ≤ ω j * M * (1 / N) := hb
      _ = 1 / N * M * ω j := by ring
  calc _ ≤ ∑ j ∈ Finset.range N, ‖∫ x in ((j:ℕ):ℝ) / N..(((j + 1 : ℕ)):ℝ) / N, f x‖ :=
        norm_sum_le _ _
    _ ≤ ∑ j ∈ Finset.range N, 1 / N * M * ω j := Finset.sum_le_sum hcell
    _ = _ := by rw [Finset.mul_sum]

/-- S22 (companion v2b (3.21)). Let `N ≥ 1` and `h = 1/N`. Let `c` be one-periodic, integrable over a
period, with mean `c̄ = ∫_0^1 c`, and `‖c - c̄‖ ≤ M` almost everywhere. Let `G ∈ W^{1,1}(0,1)`,
i.e. `G(x) = G(0) + ∫_0^x g` on `[0,1]` with `g` integrable (`G' = g`). Then
`‖∫_0^1 G(x) c(x/h) dx - c̄ ∫_0^1 G‖ ≤ h M ‖g‖_1`. -/
theorem S22_average {N : ℕ} (hN : 0 < N) {c : ℝ → ℂ} (hper : Function.Periodic c 1)
    (hc : IntervalIntegrable c volume 0 1) {M : ℝ}
    (hM : ∀ᵐ t, ‖c t - ∫ s in (0:ℝ)..1, c s‖ ≤ M)
    {G g : ℝ → ℂ} (hg : IntervalIntegrable g volume 0 1)
    (hG : ∀ x ∈ Icc (0:ℝ) 1, G x = G 0 + ∫ y in (0:ℝ)..x, g y) :
    ‖(∫ x in (0:ℝ)..1, G x * c (x / (1 / (N:ℝ)))) - (∫ s in (0:ℝ)..1, c s) * ∫ x in (0:ℝ)..1, G x‖ ≤
      1 / (N:ℝ) * M * ∫ x in (0:ℝ)..1, ‖g x‖ := by
  have hNr : (0:ℝ) < N := by exact_mod_cast hN
  have hx : ∀ x : ℝ, x / (1 / (N:ℝ)) = N * x := fun x => by field_simp
  simp_rw [hx]
  have hgI : IntegrableOn g (uIcc 0 1) volume := by
    rw [uIcc_of_le zero_le_one]
    exact (intervalIntegrable_iff_integrableOn_Icc_of_le zero_le_one).mp hg
  have hGc : ContinuousOn G (Icc 0 1) := by
    have hp := intervalIntegral.continuousOn_primitive_interval hgI
    rw [uIcc_of_le zero_le_one] at hp
    exact (continuousOn_const.add hp).congr (fun x hx => hG x hx)
  have hgn : ∀ a b, a ∈ Icc (0:ℝ) 1 → b ∈ Icc (0:ℝ) 1 →
      IntervalIntegrable g volume a b := fun a b ha hb =>
    hg.mono_set (by
      rw [uIcc_of_le zero_le_one]
      exact uIcc_subset_Icc ha hb)
  have hbound := average_cells hN hper hc hM hGc
    (fun j => ∫ x in (j:ℝ) / N..((j:ℝ) + 1) / N, ‖g x‖) (by
      intro j hj x hx
      have hj0 : (j:ℝ) / N ∈ Icc (0:ℝ) 1 := ⟨cell_lo j, (cell_ord hN j).trans (cell_le hj)⟩
      have hj1 : ((j:ℝ) + 1) / N ∈ Icc (0:ℝ) 1 := ⟨(cell_lo j).trans (cell_ord hN j), cell_le hj⟩
      have hx01 : x ∈ Icc (0:ℝ) 1 := ⟨hj0.1.trans hx.1, hx.2.trans hj1.2⟩
      rw [hG x hx01, hG _ hj0, add_sub_add_left_eq_sub,
        intervalIntegral.integral_interval_sub_left (hgn 0 x ⟨le_rfl, zero_le_one⟩ hx01)
          (hgn 0 _ ⟨le_rfl, zero_le_one⟩ hj0)]
      refine (intervalIntegral.norm_integral_le_integral_norm hx.1).trans ?_
      exact intervalIntegral.integral_mono_interval le_rfl hx.1 hx.2
        (Eventually.of_forall fun _ => norm_nonneg _) (hgn _ _ hj0 hj1).norm)
  have hsum := intervalIntegral.sum_integral_adjacent_intervals (μ := volume)
    (f := fun x => ‖g x‖) (a := fun j : ℕ => (j:ℝ) / N) (n := N) (fun j hj => by
      have hj0 : (j:ℝ) / N ∈ Icc (0:ℝ) 1 := ⟨cell_lo j, (cell_ord hN j).trans (cell_le hj)⟩
      have hj1 : ((j:ℝ) + 1) / N ∈ Icc (0:ℝ) 1 := ⟨(cell_lo j).trans (cell_ord hN j), cell_le hj⟩
      simpa only [Nat.cast_add, Nat.cast_one] using (hgn _ _ hj0 hj1).norm)
  simp only [Nat.cast_zero, zero_div, div_self hNr.ne', Nat.cast_add, Nat.cast_one] at hsum
  rw [hsum] at hbound
  exact hbound

end

end CompanionD


==> anc/lean/CompanionD/Bloch.lean <==
import CompanionD.BlochCert

/-! S25, step 2: summing the element certificates. For `v ∈ X_h^ℂ` (coefficients `v`),
`|Im ∫_0^1 v'' conj(v')| ≤ (126/h^3) ‖v‖_2^2 + (12/5) (|v'(0)|^2 / 2)`, `h = 1/N`
(companion v2b proof of Lemma 3.15: `|I| ≤ 126 h^{-3} + (12/5) A_0` for `‖v‖_2 = 1`). -/

set_option autoImplicit false

namespace CompanionD

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot CompanionA SLean.Analytic SLean.Cert
open scoped Topology ComplexConjugate

noncomputable section

theorem telQ_zero_zero (q0 q1 q2 q3 : ℝ) : telQ q0 q1 q2 q3 0 0 = 0 := by simp [telQ]

theorem telQ_zero_left (q0 q1 q2 q3 : ℝ) (d : ℂ) : telQ q0 q1 q2 q3 0 d = q1 * Complex.normSq d := by
  simp [telQ]

theorem telescope_nodes {N : ℕ} (v : SLean.Vector N) (q3 : ℝ) :
    ∑ n ∈ Finset.range N, (telQ (-36/25) (-3/500) (1343/500) q3 (nodeU v (n + 1)) (nodeW v (n + 1)) -
      telQ (-36/25) (-3/500) (1343/500) q3 (nodeU v n) (nodeW v n)) =
      3/500 * Complex.normSq (nodeW v 0) := by
  rw [Finset.sum_range_sub (fun n => telQ (-36/25) (-3/500) (1343/500) q3 (nodeU v n) (nodeW v n))]
  simp only [Algebra.nodeU_right, Algebra.nodeW_right, Algebra.nodeU_zero, telQ_zero_left,
    map_zero]
  ring

/-- Summed certificate: `|Im (v^* K v)| ≤ (3/10) v^* M v + (3/500) |d_0|^2`. -/
theorem bloch_sum {N : ℕ} (hN : 0 < N) (v : SLean.Vector N) :
    |(globalPairing (K N) v v).im| ≤ 3/10 * massSq v + 3/500 * Complex.normSq (nodeW v 0) := by
  have hK : globalPairing (K N) v v =
      ∑ n ∈ Finset.range N, pairing elementK (elementVector v n) (elementVector v n) := by
    rw [K, assembled_pairing elementK hN]
  have hM : massSq v =
      ∑ n ∈ Finset.range N, (pairing elementM (elementVector v n) (elementVector v n)).re := by
    rw [massSq, M, assembled_pairing elementM hN, Complex.re_sum]
  have ev : ∀ n, elementVector v n 0 = nodeU v n ∧ elementVector v n 1 = nodeW v n ∧
      elementVector v n 2 = nodeU v (n + 1) ∧ elementVector v n 3 = nodeW v (n + 1) := fun n =>
    ⟨rfl, rfl, rfl, rfl⟩
  rw [hK, Complex.im_sum, hM, Finset.mul_sum, abs_le]
  constructor
  · have h := Finset.sum_le_sum (s := Finset.range N) (fun n _ => elem_cert_minus (elementVector v n))
    simp only [(ev _).1, (ev _).2.1, (ev _).2.2.1, (ev _).2.2.2] at h
    rw [Finset.sum_neg_distrib] at h
    have e : ∑ n ∈ Finset.range N, (3/10 * (pairing elementM (elementVector v n) (elementVector v n)).re +
        telQ (-36/25) (-3/500) (1343/500) (93/1000) (nodeU v (n + 1)) (nodeW v (n + 1)) -
        telQ (-36/25) (-3/500) (1343/500) (93/1000) (nodeU v n) (nodeW v n)) =
        ∑ n ∈ Finset.range N, 3/10 * (pairing elementM (elementVector v n) (elementVector v n)).re +
          3/500 * Complex.normSq (nodeW v 0) := by
      rw [← telescope_nodes v (93/1000), ← Finset.sum_add_distrib]
      apply Finset.sum_congr rfl; intro n _; ring
    rw [e] at h
    linarith
  · have h := Finset.sum_le_sum (s := Finset.range N) (fun n _ => elem_cert_plus (elementVector v n))
    simp only [(ev _).1, (ev _).2.1, (ev _).2.2.1, (ev _).2.2.2] at h
    have e : ∑ n ∈ Finset.range N, (3/10 * (pairing elementM (elementVector v n) (elementVector v n)).re +
        telQ (-36/25) (-3/500) (1343/500) (-93/1000) (nodeU v (n + 1)) (nodeW v (n + 1)) -
        telQ (-36/25) (-3/500) (1343/500) (-93/1000) (nodeU v n) (nodeW v n)) =
        ∑ n ∈ Finset.range N, 3/10 * (pairing elementM (elementVector v n) (elementVector v n)).re +
          3/500 * Complex.normSq (nodeW v 0) := by
      rw [← telescope_nodes v (-93/1000), ← Finset.sum_add_distrib]
      apply Finset.sum_congr rfl; intro n _; ring
    rw [e] at h
    exact h

/-- `v'(0) = d_0 / h`. -/
theorem deriv_spline_zero {N : ℕ} (hN : 0 < N) {h : ℝ} (hh : 0 < h) (v : SLean.Vector N) :
    deriv (spline h v) 0 = nodeW v 0 / (h : ℂ) := by
  rw [spline_deriv h hh v, splineGrad_on_cell h hh v 0 hN 0 (by simp; exact hh.le)]
  have := (cell_nodal h hh.ne' v 0).2.1
  simpa using this

/-- S25, Bloch–Fourier bound (companion v2b proof of Lemma 3.15): for every `v ∈ X_h^ℂ`, `h = 1/N`,
`|Im ∫_0^1 v'' conj(v')| ≤ 126 N^3 ‖v‖_2^2 + (12/5) (|v'(0)|^2 / 2)`. -/
theorem bloch_integral {N : ℕ} (hN : 0 < N) (v : SLean.Vector N) :
    |(∫ x in (0:ℝ)..1, deriv (deriv (spline (hm N) v)) x * star (deriv (spline (hm N) v) x)).im| ≤
      126 * (N:ℝ) ^ 3 * (∫ x in (0:ℝ)..1, ‖spline (hm N) v x‖ ^ 2) +
        12/5 * (‖deriv (spline (hm N) v) 0‖ ^ 2 / 2) := by
  have hh := hm_pos hN
  have hNh := N_hm hN
  have hNp : (0:ℝ) < N := by exact_mod_cast hN
  have hf := spline_form hN (hm N) hh v v
  have hl := l2Sq_integral hN (hm N) hh v
  rw [hNh] at hf hl
  rw [hf, ← hl, deriv_spline_zero hN hh]
  have hb := bloch_sum hN v
  have hinv : (1 / ((hm N : ℝ) : ℂ) ^ 2) = (((N:ℝ) ^ 2 : ℝ) : ℂ) := by
    rw [hm_eq]; push_cast; field_simp
  rw [hinv, Complex.im_ofReal_mul, abs_mul, abs_of_nonneg (by positivity), norm_div,
    Complex.norm_real, Real.norm_eq_abs, abs_of_pos hh, l2Sq, hm_eq]
  rw [Complex.normSq_eq_norm_sq] at hb
  have hd := sq_nonneg ‖nodeW v 0‖
  have e1 : 126 * (N:ℝ) ^ 3 * (1 / N / 420 * massSq v) = (N:ℝ) ^ 2 * (3/10 * massSq v) := by
    field_simp; ring
  have e2 : 12/5 * ((‖nodeW v 0‖ / (1 / N)) ^ 2 / 2) = (N:ℝ) ^ 2 * (6/5 * ‖nodeW v 0‖ ^ 2) := by
    field_simp; ring
  rw [e1, e2]
  have := mul_le_mul_of_nonneg_left hb (sq_nonneg (N:ℝ))
  nlinarith [mul_nonneg (sq_nonneg (N:ℝ)) hd]

end

end CompanionD


==> anc/lean/CompanionD/BlochCert.lean <==
import CompanionD.S23bc

/-! S25, step 1: the Bloch–Fourier quadratic-form bound of companion v2b Lemma 3.15, proved by an
element-level certificate instead of Fourier series. For every element vector `a` and both signs,
`± Im (a^* K̂ a) ≤ (3/10) a^* M̂ a + T_Q(a_2,a_3) - T_Q(a_0,a_1)` with an explicit Hermitian `2×2`
form `T_Q` (rational entries); the `T_Q` terms telescope over the elements. Summing gives, for
`v ∈ X_h^ℂ`, `|Im ∫_0^1 v'' conj(v')| ≤ (126/h^3) ‖v‖^2 + (12/5)(|v'(0)|^2/2)` (companion
proof of Lemma 3.15, the bound on `I`). The positivity of each certificate is an exact rational
`L D L^T` decomposition. -/

set_option autoImplicit false

namespace CompanionD

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot CompanionA SLean.Analytic SLean.Cert
open scoped Topology ComplexConjugate

noncomputable section

/-- The telescoping Hermitian form `T_Q(u,d) = q0 |u|^2 + q1 |d|^2 + 2 Re((q2 + i q3) conj(u) d)`. -/
def telQ (q0 q1 q2 q3 : ℝ) (u d : ℂ) : ℝ :=
  q0 * Complex.normSq u + q1 * Complex.normSq d + 2 * (conj u * ((q2:ℂ) + (q3:ℂ) * Complex.I) * d).re
theorem cert_plus_poly (p0 p1 p2 p3 r0 r1 r2 r3 : ℝ) :
    0 ≤ (1206/25) * p0 * p0 + (1957/250) * p0 * p1 + (162/5) * p0 * p2 + (-39/5) * p0 * p3 + (-1093/500) * p0 * r1 + 2 * p0 * r3 + (603/500) * p1 * p1 + (39/5) * p1 * p2 + (-9/5) * p1 * p3 + (1093/500) * p1 * r0 + (-2) * p1 * r2 + 1 * p1 * r3 + (1134/25) * p2 * p2 + (-1957/250) * p2 * p3 + 2 * p2 * r1 + (-907/500) * p2 * r3 + (597/500) * p3 * p3 + (-2) * p3 * r0 + (-1) * p3 * r1 + (907/500) * p3 * r2 + (1206/25) * r0 * r0 + (1957/250) * r0 * r1 + (162/5) * r0 * r2 + (-39/5) * r0 * r3 + (603/500) * r1 * r1 + (39/5) * r1 * r2 + (-9/5) * r1 * r3 + (1134/25) * r2 * r2 + (-1957/250) * r2 * r3 + (597/500) * r3 * r3 := by
  nlinarith [mul_nonneg (by norm_num : (0:Real) <= (1206/25)) (sq_nonneg (p0 + (1957/24120) * p1 + (45/134) * p2 + (-65/804) * p3 + (-1093/48240) * r1 + (25/1206) * r3)), mul_nonneg (by norm_num : (0:Real) <= (10714511/12060000)) (sq_nonneg (p1 + (31182300/10714511) * p2 + (-7037850/10714511) * p3 + (13181580/10714511) * r0 + (2139001/21429022) * r1 + (-12060000/10714511) * r2 + (5051500/10714511) * r3)), mul_nonneg (by norm_num : (0:Real) <= (8677380474/267862775)) (sq_nonneg (p2 + (-4853370527/173547609480) * p3 + (-63115285/642768924) * r0 + (1188199895/34709521896) * r1 + (14436250/160692231) * r2 + (-26377361477/347095218960) * r3)), mul_nonneg (by norm_num : (0:Real) <= (40787783805721/86773804740000)) (sq_nonneg (p3 + (-32194616439150/40787783805721) * r0 + (-43308878158925/40787783805721) * r1 + (28768627449180/40787783805721) * r2 + (49830847832011/81575567611442) * r3)), mul_nonneg (by norm_num : (0:Real) <= (18880719730973307/407877838057210)) (sq_nonneg (r0 + (57426603749480633/755228789238932280) * r1 + (1629491184685265/4195715495771846) * r2 + (-2409419231957633/25174292974631076) * r3)), mul_nonneg (by norm_num : (0:Real) <= (101752324571432613551/302091515695572912000)) (sq_nonneg (r1 + (79236340362205434900/9250211324675692141) * r2 + (-5303542627887463830/9250211324675692141) * r3)), mul_nonneg (by norm_num : (0:Real) <= (1113970500465672029643/92502113246756921410)) (sq_nonneg (r2 + (-509180803/125053839720) * r3)), mul_nonneg (by norm_num : (0:Real) <= (3919487968561/50021535888000)) (sq_nonneg (r3))]

theorem cert_minus_poly (p0 p1 p2 p3 r0 r1 r2 r3 : ℝ) :
    0 ≤ (1206/25) * p0 * p0 + (1957/250) * p0 * p1 + (162/5) * p0 * p2 + (-39/5) * p0 * p3 + (1093/500) * p0 * r1 + (-2) * p0 * r3 + (603/500) * p1 * p1 + (39/5) * p1 * p2 + (-9/5) * p1 * p3 + (-1093/500) * p1 * r0 + 2 * p1 * r2 + (-1) * p1 * r3 + (1134/25) * p2 * p2 + (-1957/250) * p2 * p3 + (-2) * p2 * r1 + (907/500) * p2 * r3 + (597/500) * p3 * p3 + 2 * p3 * r0 + 1 * p3 * r1 + (-907/500) * p3 * r2 + (1206/25) * r0 * r0 + (1957/250) * r0 * r1 + (162/5) * r0 * r2 + (-39/5) * r0 * r3 + (603/500) * r1 * r1 + (39/5) * r1 * r2 + (-9/5) * r1 * r3 + (1134/25) * r2 * r2 + (-1957/250) * r2 * r3 + (597/500) * r3 * r3 := by
  nlinarith [mul_nonneg (by norm_num : (0:Real) <= (1206/25)) (sq_nonneg (p0 + (1957/24120) * p1 + (45/134) * p2 + (-65/804) * p3 + (1093/48240) * r1 + (-25/1206) * r3)), mul_nonneg (by norm_num : (0:Real) <= (10714511/12060000)) (sq_nonneg (p1 + (31182300/10714511) * p2 + (-7037850/10714511) * p3 + (-13181580/10714511) * r0 + (-2139001/21429022) * r1 + (12060000/10714511) * r2 + (-5051500/10714511) * r3)), mul_nonneg (by norm_num : (0:Real) <= (8677380474/267862775)) (sq_nonneg (p2 + (-4853370527/173547609480) * p3 + (63115285/642768924) * r0 + (-1188199895/34709521896) * r1 + (-14436250/160692231) * r2 + (26377361477/347095218960) * r3)), mul_nonneg (by norm_num : (0:Real) <= (40787783805721/86773804740000)) (sq_nonneg (p3 + (32194616439150/40787783805721) * r0 + (43308878158925/40787783805721) * r1 + (-28768627449180/40787783805721) * r2 + (-49830847832011/81575567611442) * r3)), mul_nonneg (by norm_num : (0:Real) <= (18880719730973307/407877838057210)) (sq_nonneg (r0 + (57426603749480633/755228789238932280) * r1 + (1629491184685265/4195715495771846) * r2 + (-2409419231957633/25174292974631076) * r3)), mul_nonneg (by norm_num : (0:Real) <= (101752324571432613551/302091515695572912000)) (sq_nonneg (r1 + (79236340362205434900/9250211324675692141) * r2 + (-5303542627887463830/9250211324675692141) * r3)), mul_nonneg (by norm_num : (0:Real) <= (1113970500465672029643/92502113246756921410)) (sq_nonneg (r2 + (-509180803/125053839720) * r3)), mul_nonneg (by norm_num : (0:Real) <= (3919487968561/50021535888000)) (sq_nonneg (r3))]

/-- Element certificate, sign `+`. -/
theorem elem_cert_plus (a : Fin 4 → ℂ) :
    (pairing elementK a a).im ≤ 3/10 * (pairing elementM a a).re +
      telQ (-36/25) (-3/500) (1343/500) (-93/1000) (a 2) (a 3) -
      telQ (-36/25) (-3/500) (1343/500) (-93/1000) (a 0) (a 1) := by
  have h := cert_plus_poly (a 0).re (a 1).re (a 2).re (a 3).re (a 0).im (a 1).im (a 2).im (a 3).im
  simp only [pairing, Fin.sum_univ_four, elementM, elementK, telQ, Complex.normSq_apply,
    Matrix.of_apply, Matrix.cons_val', Matrix.cons_val_zero, Matrix.cons_val_one, Matrix.cons_val_two,
    Matrix.cons_val_three, Matrix.head_cons, Matrix.tail_cons, Matrix.empty_val', Matrix.cons_val_fin_one,
    Complex.add_re, Complex.add_im, Complex.mul_re, Complex.mul_im, Complex.star_def, Complex.conj_re,
    Complex.conj_im, Complex.ofReal_re, Complex.ofReal_im, Complex.I_re, Complex.I_im, Complex.neg_re,
    Complex.neg_im, Complex.div_ofNat_re, Complex.div_ofNat_im] at h ⊢
  norm_num at h ⊢
  linarith

/-- Element certificate, sign `-`. -/
theorem elem_cert_minus (a : Fin 4 → ℂ) :
    -(pairing elementK a a).im ≤ 3/10 * (pairing elementM a a).re +
      telQ (-36/25) (-3/500) (1343/500) (93/1000) (a 2) (a 3) -
      telQ (-36/25) (-3/500) (1343/500) (93/1000) (a 0) (a 1) := by
  have h := cert_minus_poly (a 0).re (a 1).re (a 2).re (a 3).re (a 0).im (a 1).im (a 2).im (a 3).im
  simp only [pairing, Fin.sum_univ_four, elementM, elementK, telQ, Complex.normSq_apply,
    Matrix.of_apply, Matrix.cons_val', Matrix.cons_val_zero, Matrix.cons_val_one, Matrix.cons_val_two,
    Matrix.cons_val_three, Matrix.head_cons, Matrix.tail_cons, Matrix.empty_val', Matrix.cons_val_fin_one,
    Complex.add_re, Complex.add_im, Complex.mul_re, Complex.mul_im, Complex.star_def, Complex.conj_re,
    Complex.conj_im, Complex.ofReal_re, Complex.ofReal_im, Complex.I_re, Complex.I_im, Complex.neg_re,
    Complex.neg_im, Complex.div_ofNat_re, Complex.div_ofNat_im] at h ⊢
  norm_num at h ⊢
  linarith

end

end CompanionD

==> anc/lean/CompanionD/CellForm.lean <==
import CompanionD.Kernel

/-! S23, step 2: nodal asymptotics and the cell form (companion v2b proof of Corollary 3.11, (3.20)).
With `c_h = 2 i α_+` and `m_j = c_h z_*^j sin(π x_j)`:
`u_j = m_j + O(h |α_+|)`, `d_j = 𝒱_* m_j + O(h |α_+|)`, and on each cell
`φ(x_j + h r) = m_j p(r) + O(h |α_+|)`, `p = H_0 + 𝒱_* H_1 + z_* (H_2 + 𝒱_* H_3)`. -/

set_option autoImplicit false

namespace CompanionD

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot CompanionA SLean.Analytic SLean.Cert
open scoped Topology ComplexConjugate

noncomputable section

/-- Model nodal value `m_j = 2 i α_+ z_*^j sin(π j / N)`. -/
def mj (N j : ℕ) : ℂ := 2 * Complex.I * alphaN N 0 * zStar ^ j * (Real.sin (Real.pi * j / N) : ℂ)

/-- The cell profile `p(r) = H_0 + 𝒱_* H_1 + z_* (H_2 + 𝒱_* H_3)`. -/
def pr (r : ℝ) : ℂ :=
  (Hermite.basis 0 r : ℂ) + Vs * (Hermite.basis 1 r : ℂ) +
    zStar * ((Hermite.basis 2 r : ℂ) + Vs * (Hermite.basis 3 r : ℂ))

theorem zPlus_pow_eq (ξ : ℂ) (j : ℕ) :
    zPlus ξ ^ j = zStar ^ j * Complex.exp ((j:ℂ) * ξ * Complex.I) := by
  rw [zPlus, zStar_exp, ← Complex.exp_nat_mul, ← Complex.exp_nat_mul, ← Complex.exp_add]
  congr 1; ring

theorem two_I_sin (θ : ℝ) : 2 * Complex.I * (Real.sin θ : ℂ) =
    Complex.exp ((θ:ℂ) * Complex.I) - Complex.exp (((-θ : ℝ) : ℂ) * Complex.I) := by
  rw [Complex.ofReal_sin, Complex.sin, Complex.ofReal_neg]
  have e : -(θ:ℂ) * Complex.I = -((θ:ℂ) * Complex.I) := by ring
  rw [e]
  linear_combination (Complex.exp (-((θ:ℂ) * Complex.I)) - Complex.exp ((θ:ℂ) * Complex.I)) * Complex.I_sq

theorem norm_exp_real_I (θ : ℝ) : ‖Complex.exp ((θ:ℂ) * Complex.I)‖ = 1 :=
  Complex.norm_exp_ofReal_mul_I θ

theorem norm_zStar_pow (j : ℕ) : ‖zStar ^ j‖ = 1 := by rw [norm_pow, zStar_norm, one_pow]

/-- The oscillating part: `N |α_+ z_+^j + α_- z_-^j - m_j| ≤ 10^11 |α_+|`, `0 ≤ j ≤ N`. -/
theorem osc_bound {N : ℕ} (hN : 512 ≤ N) {j : ℕ} (hj : j ≤ N) :
    (N:ℝ) * ‖alphaN N 0 * zN N 0 ^ j + alphaN N 1 * zN N 1 ^ j - mj N j‖ ≤
      10 ^ 11 * ‖alphaN N 0‖ := by
  obtain ⟨hy, hx, -, -, -, hs2, h0, h1, -, -, hNx⟩ := root_data hN
  obtain ⟨hT, hA1, -, -⟩ := coeff_bounds hN
  have hN' := N_real hN
  have hNp : (0:ℝ) < N := by linarith
  have hNc : (N:ℂ) ≠ 0 := by exact_mod_cast hNp.ne'
  have hjN : (j:ℝ) ≤ N := by exact_mod_cast hj
  set ξ := xiN N
  set σ := sgN N
  set y := yN N
  set θ : ℝ := Real.pi * j / N
  set w0 : ℂ := (j:ℂ) * y / N
  set w1 : ℂ := (j:ℂ) * (ξ + σ) - (j:ℂ) * y / N
  have hξ : ξ = ((Real.pi:ℂ) + y) / N := by
    rw [eq_div_iff hNc, mul_comm]; exact hNx
  have e0 : (j:ℂ) * ξ = (θ:ℂ) + w0 := by
    simp only [θ, w0]; rw [hξ]; push_cast; field_simp
  have e1 : (j:ℂ) * σ = ((-θ : ℝ) : ℂ) + w1 := by
    have : (j:ℂ) * σ = (j:ℂ) * (ξ + σ) - (j:ℂ) * ξ := by ring
    rw [this, e0]; simp only [w1]; push_cast; ring
  have hw0 : ‖w0‖ ≤ 8 / N := by
    simp only [w0, norm_div, norm_mul, Complex.norm_natCast]
    calc (j:ℝ) * ‖y‖ / N ≤ N * ‖y‖ / N := by gcongr
      _ = ‖y‖ := by field_simp
      _ ≤ 8 / N := hy
  have hx2 : ‖ξ‖ ^ 2 ≤ ((16/5) / N) ^ 2 := pow_le_pow_left₀ (norm_nonneg _) hx 2
  have hjs : ‖(j:ℂ) * (ξ + σ)‖ ≤ 83 / N := by
    rw [norm_mul, Complex.norm_natCast]
    calc (j:ℝ) * ‖ξ + σ‖ ≤ (N:ℝ) * (81/10 * ((16/5) / N) ^ 2) := by
          apply mul_le_mul hjN _ (norm_nonneg _) hNp.le; nlinarith
      _ = (81/10 * (16/5) ^ 2) / N := by field_simp
      _ ≤ 83 / N := by gcongr; norm_num
  have hw1 : ‖w1‖ ≤ 91 / N := by
    have := norm_sub_le ((j:ℂ) * (ξ + σ)) w0
    have e : (83:ℝ) / N + 8 / N = 91 / N := by ring
    simp only [w1]; linarith
  have h91 : (91:ℝ) / N ≤ 1 := by rw [div_le_one hNp]; linarith
  have hE0 := exp_I_sub_one_le (hw0.trans ((by gcongr; norm_num : (8:ℝ) / N ≤ 91 / N).trans h91))
  have hE1 := exp_I_sub_one_le (hw1.trans h91)
  have hz0 : zN N 0 ^ j = zStar ^ j * Complex.exp ((θ:ℂ) * Complex.I) * Complex.exp (w0 * Complex.I) := by
    have hx0 : Complex.exp ((j:ℂ) * ξ * Complex.I) =
        Complex.exp ((θ:ℂ) * Complex.I) * Complex.exp (w0 * Complex.I) := by
      rw [← Complex.exp_add, e0]; congr 1; ring
    rw [h0, zPlus_pow_eq, hx0, mul_assoc]
  have hz1 : zN N 1 ^ j = zStar ^ j * Complex.exp (((-θ : ℝ) : ℂ) * Complex.I) * Complex.exp (w1 * Complex.I) := by
    have hx1 : Complex.exp ((j:ℂ) * σ * Complex.I) =
        Complex.exp (((-θ : ℝ) : ℂ) * Complex.I) * Complex.exp (w1 * Complex.I) := by
      rw [← Complex.exp_add, e1]; congr 1; ring
    rw [h1, zPlus_pow_eq, hx1, mul_assoc]
  have hm : mj N j = alphaN N 0 * zStar ^ j *
      (Complex.exp ((θ:ℂ) * Complex.I) - Complex.exp (((-θ : ℝ) : ℂ) * Complex.I)) := by
    rw [← two_I_sin]; simp only [mj, θ]; ring
  set a0 := alphaN N 0
  set a1 := alphaN N 1
  set Ep := Complex.exp ((θ:ℂ) * Complex.I)
  set Em := Complex.exp (((-θ : ℝ) : ℂ) * Complex.I)
  have hd : a0 * zN N 0 ^ j + a1 * zN N 1 ^ j - mj N j =
      zStar ^ j * (a0 * Ep * (Complex.exp (w0 * Complex.I) - 1) +
        a1 * Em * (Complex.exp (w1 * Complex.I) - 1) + (a0 + a1) * Em) := by
    rw [hz0, hz1, hm]; ring
  have hEp : ‖Ep‖ = 1 := norm_exp_real_I θ
  have hEm : ‖Em‖ = 1 := norm_exp_real_I (-θ)
  have hb : ‖a0 * zN N 0 ^ j + a1 * zN N 1 ^ j - mj N j‖ ≤
      ‖a0‖ * (2 * (8 / N)) + ‖a1‖ * (2 * (91 / N)) + ‖a0 + a1‖ := by
    rw [hd, norm_mul, norm_zStar_pow, one_mul]
    calc _ ≤ ‖a0 * Ep * (Complex.exp (w0 * Complex.I) - 1)‖ +
          ‖a1 * Em * (Complex.exp (w1 * Complex.I) - 1)‖ + ‖(a0 + a1) * Em‖ := norm_add₃_le
      _ ≤ _ := by
        rw [norm_mul, norm_mul, norm_mul, norm_mul, norm_mul, hEp, hEm, mul_one, mul_one, mul_one]
        gcongr
        · exact hE0.trans (by gcongr)
        · exact hE1.trans (by gcongr)
  have hA := norm_nonneg a0
  have e : (N:ℝ) * (‖a0‖ * (2 * (8 / N)) + ‖a1‖ * (2 * (91 / N)) + ‖a0 + a1‖) =
      16 * ‖a0‖ + 182 * ‖a1‖ + (N:ℝ) * ‖a0 + a1‖ := by field_simp; ring
  have := mul_le_mul_of_nonneg_left hb hNp.le
  rw [e] at this
  linarith

/-- `N |u_j - m_j| ≤ 3·10^11 |α_+|`, `0 ≤ j ≤ N`. -/
theorem nodal_u {N : ℕ} (hN : 512 ≤ N) {j : ℕ} (hj : j ≤ N) :
    (N:ℝ) * ‖nodeU (xN N) j - mj N j‖ ≤ 3 * 10 ^ 11 * ‖alphaN N 0‖ := by
  obtain ⟨-, -, -, -, -, -, -, -, hi, ho, -⟩ := root_data hN
  obtain ⟨-, -, hA2, hA3⟩ := coeff_bounds hN
  have hN' := N_real hN
  have hNp : (0:ℝ) < N := by linarith
  have hosc := osc_bound hN hj
  have hz2 : ‖zN N 2 ^ j‖ ≤ 1 := by
    rw [norm_pow]; exact pow_le_one₀ (norm_nonneg _) (hi.trans (by norm_num))
  have hz3 : ‖(zN N 3 ^ N)⁻¹ * zN N 3 ^ j‖ ≤ 1 :=
    inv_pow_mul_le (outer_ne_zero hN) (ho.trans (by norm_num)) hj
  have e : nodeU (xN N) j - mj N j = (alphaN N 0 * zN N 0 ^ j + alphaN N 1 * zN N 1 ^ j - mj N j) +
      alphaN N 2 * zN N 2 ^ j + alphaN N 3 * ((zN N 3 ^ N)⁻¹ * zN N 3 ^ j) := by
    rw [nodeU_expand hN hj]; ring
  have hb : ‖nodeU (xN N) j - mj N j‖ ≤ ‖alphaN N 0 * zN N 0 ^ j + alphaN N 1 * zN N 1 ^ j - mj N j‖ +
      ‖alphaN N 2‖ + ‖alphaN N 3‖ := by
    rw [e]
    refine norm_add₃_le.trans ?_
    rw [norm_mul, norm_mul]
    gcongr
    · exact mul_le_of_le_one_right (norm_nonneg _) hz2
    · exact mul_le_of_le_one_right (norm_nonneg _) hz3
  have := mul_le_mul_of_nonneg_left hb hNp.le
  have e2 : (N:ℝ) * (‖alphaN N 0 * zN N 0 ^ j + alphaN N 1 * zN N 1 ^ j - mj N j‖ + ‖alphaN N 2‖ +
      ‖alphaN N 3‖) = (N:ℝ) * ‖alphaN N 0 * zN N 0 ^ j + alphaN N 1 * zN N 1 ^ j - mj N j‖ +
        (N:ℝ) * ‖alphaN N 2‖ + (N:ℝ) * ‖alphaN N 3‖ := by ring
  rw [e2] at this
  have := norm_nonneg (alphaN N 0)
  linarith

/-- `N |d_j - 𝒱_* m_j| ≤ 3·10^19 |α_+|`, `0 ≤ j ≤ N`. -/
theorem nodal_d {N : ℕ} (hN : 512 ≤ N) {j : ℕ} (hj : j ≤ N) :
    (N:ℝ) * ‖nodeW (xN N) j - Vs * mj N j‖ ≤ 3 * 10 ^ 19 * ‖alphaN N 0‖ := by
  obtain ⟨-, -, -, -, -, -, -, -, hi, ho, -⟩ := root_data hN
  obtain ⟨-, hA1, hA2, hA3⟩ := coeff_bounds hN
  have hN' := N_real hN
  have hNp : (0:ℝ) < N := by linarith
  have hosc := osc_bound hN hj
  have hp := osc_pow_bounds hN hj
  have hx := xi_bound hN
  have hW0 := W_var hN 0 roots00
  have hW1 := W_var hN 1 roots01
  have hVs := Vs_bound
  have hW2 := W_bound hN 2
  have hW3 := W_bound hN 3
  have hz2 : ‖zN N 2 ^ j‖ ≤ 1 := by
    rw [norm_pow]; exact pow_le_one₀ (norm_nonneg _) (hi.trans (by norm_num))
  have hz3 : ‖(zN N 3 ^ N)⁻¹ * zN N 3 ^ j‖ ≤ 1 :=
    inv_pow_mul_le (outer_ne_zero hN) (ho.trans (by norm_num)) hj
  have hWx : ∀ k : Fin 4, ‖W (zN N k) (etaN N) - Vs‖ ≤ 2 * 10 ^ 9 * ‖xiN N‖ →
      (N:ℝ) * ‖W (zN N k) (etaN N) - Vs‖ ≤ 7 * 10 ^ 9 := by
    intro k hk
    calc (N:ℝ) * ‖W (zN N k) (etaN N) - Vs‖ ≤ (N:ℝ) * (2 * 10 ^ 9 * ((16/5) / N)) := by
          gcongr; exact hk.trans (by gcongr)
      _ = 32 / 5 * 10 ^ 9 := by field_simp; ring
      _ ≤ 7 * 10 ^ 9 := by norm_num
  have hW0' := hWx 0 hW0
  have hW1' := hWx 1 hW1
  set a0 := alphaN N 0; set a1 := alphaN N 1; set a2 := alphaN N 2; set a3 := alphaN N 3
  set W0 := W (zN N 0) (etaN N); set W1 := W (zN N 1) (etaN N)
  set W2 := W (zN N 2) (etaN N); set W3 := W (zN N 3) (etaN N)
  have e : nodeW (xN N) j - Vs * mj N j =
      Vs * (a0 * zN N 0 ^ j + a1 * zN N 1 ^ j - mj N j) + a0 * zN N 0 ^ j * (W0 - Vs) +
        a1 * zN N 1 ^ j * (W1 - Vs) + a2 * zN N 2 ^ j * W2 + a3 * ((zN N 3 ^ N)⁻¹ * zN N 3 ^ j) * W3 := by
    rw [nodeW_expand hN hj]; ring
  have hA := norm_nonneg a0
  -- term-by-term bounds, multiplied by N
  have t1 : (N:ℝ) * ‖Vs * (a0 * zN N 0 ^ j + a1 * zN N 1 ^ j - mj N j)‖ ≤ 10 ^ 8 * (10 ^ 11 * ‖a0‖) := by
    rw [norm_mul]
    calc (N:ℝ) * (‖Vs‖ * ‖a0 * zN N 0 ^ j + a1 * zN N 1 ^ j - mj N j‖) =
          ‖Vs‖ * ((N:ℝ) * ‖a0 * zN N 0 ^ j + a1 * zN N 1 ^ j - mj N j‖) := by ring
      _ ≤ 10 ^ 8 * (10 ^ 11 * ‖a0‖) := mul_le_mul hVs hosc (by positivity) (by norm_num)
  have t2 : (N:ℝ) * ‖a0 * zN N 0 ^ j * (W0 - Vs)‖ ≤ ‖a0‖ * (5/4) * (7 * 10 ^ 9) := by
    rw [norm_mul, norm_mul]
    calc (N:ℝ) * (‖a0‖ * ‖zN N 0 ^ j‖ * ‖W0 - Vs‖) = ‖a0‖ * ‖zN N 0 ^ j‖ * ((N:ℝ) * ‖W0 - Vs‖) := by ring
      _ ≤ ‖a0‖ * (5/4) * (7 * 10 ^ 9) := by gcongr; exact hp.1.1
  have t3 : (N:ℝ) * ‖a1 * zN N 1 ^ j * (W1 - Vs)‖ ≤ 10 ^ 8 * ‖a0‖ * (5/4) * (7 * 10 ^ 9) := by
    rw [norm_mul, norm_mul]
    calc (N:ℝ) * (‖a1‖ * ‖zN N 1 ^ j‖ * ‖W1 - Vs‖) = ‖a1‖ * ‖zN N 1 ^ j‖ * ((N:ℝ) * ‖W1 - Vs‖) := by ring
      _ ≤ 10 ^ 8 * ‖a0‖ * (5/4) * (7 * 10 ^ 9) := by gcongr; exact hp.2.1
  have t4 : (N:ℝ) * ‖a2 * zN N 2 ^ j * W2‖ ≤ 6 * 10 ^ 10 * ‖a0‖ * 1 * 10 ^ 8 := by
    rw [norm_mul, norm_mul]
    calc (N:ℝ) * (‖a2‖ * ‖zN N 2 ^ j‖ * ‖W2‖) = ((N:ℝ) * ‖a2‖) * ‖zN N 2 ^ j‖ * ‖W2‖ := by ring
      _ ≤ 6 * 10 ^ 10 * ‖a0‖ * 1 * 10 ^ 8 := by gcongr
  have t5 : (N:ℝ) * ‖a3 * ((zN N 3 ^ N)⁻¹ * zN N 3 ^ j) * W3‖ ≤ 10 ^ 11 * ‖a0‖ * 1 * 10 ^ 8 := by
    rw [norm_mul, norm_mul]
    calc (N:ℝ) * (‖a3‖ * ‖(zN N 3 ^ N)⁻¹ * zN N 3 ^ j‖ * ‖W3‖) =
          ((N:ℝ) * ‖a3‖) * ‖(zN N 3 ^ N)⁻¹ * zN N 3 ^ j‖ * ‖W3‖ := by ring
      _ ≤ 10 ^ 11 * ‖a0‖ * 1 * 10 ^ 8 := by gcongr
  have hsum : ‖nodeW (xN N) j - Vs * mj N j‖ ≤
      ‖Vs * (a0 * zN N 0 ^ j + a1 * zN N 1 ^ j - mj N j)‖ + ‖a0 * zN N 0 ^ j * (W0 - Vs)‖ +
        ‖a1 * zN N 1 ^ j * (W1 - Vs)‖ + ‖a2 * zN N 2 ^ j * W2‖ +
          ‖a3 * ((zN N 3 ^ N)⁻¹ * zN N 3 ^ j) * W3‖ := by
    rw [e]
    have k1 := norm_add_le (Vs * (a0 * zN N 0 ^ j + a1 * zN N 1 ^ j - mj N j) +
      a0 * zN N 0 ^ j * (W0 - Vs) + a1 * zN N 1 ^ j * (W1 - Vs) + a2 * zN N 2 ^ j * W2)
      (a3 * ((zN N 3 ^ N)⁻¹ * zN N 3 ^ j) * W3)
    have k2 := norm_add_le (Vs * (a0 * zN N 0 ^ j + a1 * zN N 1 ^ j - mj N j) +
      a0 * zN N 0 ^ j * (W0 - Vs) + a1 * zN N 1 ^ j * (W1 - Vs)) (a2 * zN N 2 ^ j * W2)
    have k3 := norm_add_le (Vs * (a0 * zN N 0 ^ j + a1 * zN N 1 ^ j - mj N j) +
      a0 * zN N 0 ^ j * (W0 - Vs)) (a1 * zN N 1 ^ j * (W1 - Vs))
    have k4 := norm_add_le (Vs * (a0 * zN N 0 ^ j + a1 * zN N 1 ^ j - mj N j))
      (a0 * zN N 0 ^ j * (W0 - Vs))
    linarith
  have := mul_le_mul_of_nonneg_left hsum hNp.le
  rw [mul_add, mul_add, mul_add, mul_add] at this
  linarith

/-- `|p(r)| ≤ 3·10^8` on `[0,1]`. -/
theorem pr_bound {r : ℝ} (hr : r ∈ Icc (0:ℝ) 1) : ‖pr r‖ ≤ 3 * 10 ^ 8 := by
  have hb : ∀ i : Fin 4, ‖((Hermite.basis i r : ℝ) : ℂ)‖ ≤ 1 := fun i => by
    rw [Complex.norm_real, Real.norm_eq_abs]; exact basis_bound i hr
  have hV := Vs_bound
  unfold pr
  set b0 : ℂ := ((Hermite.basis 0 r : ℝ) : ℂ)
  set b1 : ℂ := ((Hermite.basis 1 r : ℝ) : ℂ)
  set b2 : ℂ := ((Hermite.basis 2 r : ℝ) : ℂ)
  set b3 : ℂ := ((Hermite.basis 3 r : ℝ) : ℂ)
  have k1 := norm_add_le (b0 + Vs * b1) (zStar * (b2 + Vs * b3))
  have k2 := norm_add_le b0 (Vs * b1)
  have k3 := norm_add_le b2 (Vs * b3)
  have m1 : ‖Vs * b1‖ ≤ 10 ^ 8 := by
    rw [norm_mul]; nlinarith [mul_le_mul hV (hb 1) (norm_nonneg _) (by norm_num : (0:ℝ) ≤ 10 ^ 8)]
  have m3 : ‖Vs * b3‖ ≤ 10 ^ 8 := by
    rw [norm_mul]; nlinarith [mul_le_mul hV (hb 3) (norm_nonneg _) (by norm_num : (0:ℝ) ≤ 10 ^ 8)]
  have m2 : ‖zStar * (b2 + Vs * b3)‖ = ‖b2 + Vs * b3‖ := by rw [norm_mul, zStar_norm, one_mul]
  have := hb 0
  have := hb 2
  linarith

/-- `|m_j| ≤ 2 |α_+|` and `|m_j| = 2 |α_+| |sin(π j/N)|`. -/
theorem norm_mj (N j : ℕ) : ‖mj N j‖ = 2 * ‖alphaN N 0‖ * |Real.sin (Real.pi * j / N)| := by
  simp only [mj, norm_mul, Complex.norm_I, norm_zStar_pow, Complex.norm_real, Real.norm_eq_abs]
  norm_num

/-- Cell form (companion v2b (3.20)): for `n < N` and `r ∈ [0,1]`,
`N |φ(x_n + h r) - m_n p(r)| ≤ 10^20 |α_+|` for the unnormalized eigenvector. -/
theorem cell_form {N : ℕ} (hN : 512 ≤ N) {n : ℕ} (hn : n < N) {r : ℝ} (hr : r ∈ Icc (0:ℝ) 1) :
    (N:ℝ) * ‖refValue (elementVector (xN N) n) r - mj N n * pr r‖ ≤ 10 ^ 20 * ‖alphaN N 0‖ := by
  have hN' := N_real hN
  have hNp : (0:ℝ) < N := by linarith
  have hu0 := nodal_u hN hn.le
  have hu1 := nodal_u hN (show n + 1 ≤ N by omega)
  have hd0 := nodal_d hN hn.le
  have hd1 := nodal_d hN (show n + 1 ≤ N by omega)
  have hV := Vs_bound
  have hb : ∀ i : Fin 4, ‖((Hermite.basis i r : ℝ) : ℂ)‖ ≤ 1 := fun i => by
    rw [Complex.norm_real, Real.norm_eq_abs]; exact basis_bound i hr
  -- the sine step
  set s0 := Real.sin (Real.pi * n / N)
  set s1 := Real.sin (Real.pi * ((n + 1 : ℕ) : ℝ) / N)
  have hs : |s1 - s0| ≤ Real.pi / N := by
    refine (Real.abs_sin_sub_sin_le _ _).trans (le_of_eq ?_)
    push_cast
    rw [show Real.pi * ((n:ℝ) + 1) / N - Real.pi * n / N = Real.pi / N by field_simp; ring]
    exact abs_of_pos (by positivity)
  have hstep : mj N (n + 1) - zStar * mj N n =
      2 * Complex.I * alphaN N 0 * zStar ^ (n + 1) * ((s1 - s0 : ℝ) : ℂ) := by
    simp only [mj, s0, s1]; push_cast; ring
  have hstepN : (N:ℝ) * ‖mj N (n + 1) - zStar * mj N n‖ ≤ 2 * Real.pi * ‖alphaN N 0‖ := by
    rw [hstep]
    simp only [norm_mul, Complex.norm_I, norm_zStar_pow, Complex.norm_real, Real.norm_eq_abs]
    have : (N:ℝ) * |s1 - s0| ≤ Real.pi := by
      calc (N:ℝ) * |s1 - s0| ≤ N * (Real.pi / N) := by gcongr
        _ = Real.pi := by field_simp
    have hA := norm_nonneg (alphaN N 0)
    norm_num
    nlinarith
  set m0 := mj N n
  set m1 := mj N (n + 1)
  set u0 := nodeU (xN N) n; set d0 := nodeW (xN N) n
  set u1 := nodeU (xN N) (n + 1); set d1 := nodeW (xN N) (n + 1)
  set b0 : ℂ := ((Hermite.basis 0 r : ℝ) : ℂ); set b1 : ℂ := ((Hermite.basis 1 r : ℝ) : ℂ)
  set b2 : ℂ := ((Hermite.basis 2 r : ℝ) : ℂ); set b3 : ℂ := ((Hermite.basis 3 r : ℝ) : ℂ)
  have hval : refValue (elementVector (xN N) n) r = u0 * b0 + d0 * b1 + u1 * b2 + d1 * b3 := by
    simp only [refValue, elementVector, Fin.sum_univ_four, Matrix.cons_val_zero, Matrix.cons_val_one,
      Matrix.cons_val_two, Matrix.cons_val_three, Matrix.head_cons, Matrix.tail_cons]
    rfl
  have hmod : m0 * pr r = m0 * b0 + Vs * m0 * b1 + zStar * m0 * b2 + Vs * (zStar * m0) * b3 := by
    simp only [pr]; ring
  have e : refValue (elementVector (xN N) n) r - m0 * pr r =
      (u0 - m0) * b0 + (d0 - Vs * m0) * b1 + ((u1 - m1) + (m1 - zStar * m0)) * b2 +
        ((d1 - Vs * m1) + Vs * (m1 - zStar * m0)) * b3 := by
    rw [hval, hmod]; ring
  have hbd : ‖refValue (elementVector (xN N) n) r - m0 * pr r‖ ≤
      ‖u0 - m0‖ + ‖d0 - Vs * m0‖ + (‖u1 - m1‖ + ‖m1 - zStar * m0‖) +
        (‖d1 - Vs * m1‖ + ‖Vs‖ * ‖m1 - zStar * m0‖) := by
    rw [e]
    have k : ∀ (z : ℂ) (i : Fin 4), ‖z * ((Hermite.basis i r : ℝ) : ℂ)‖ ≤ ‖z‖ := fun z i => by
      rw [norm_mul]; exact mul_le_of_le_one_right (norm_nonneg _) (hb i)
    refine (norm_add₄_le).trans ?_
    gcongr
    · exact k _ 0
    · exact k _ 1
    · exact (k _ 2).trans (norm_add_le _ _)
    · exact (k _ 3).trans ((norm_add_le _ _).trans (by rw [norm_mul]))
  have hA := norm_nonneg (alphaN N 0)
  have hVm : (N:ℝ) * (‖Vs‖ * ‖m1 - zStar * m0‖) ≤ 10 ^ 8 * (2 * Real.pi * ‖alphaN N 0‖) := by
    calc (N:ℝ) * (‖Vs‖ * ‖m1 - zStar * m0‖) = ‖Vs‖ * ((N:ℝ) * ‖m1 - zStar * m0‖) := by ring
      _ ≤ 10 ^ 8 * (2 * Real.pi * ‖alphaN N 0‖) := mul_le_mul hV hstepN (by positivity) (by norm_num)
  have := mul_le_mul_of_nonneg_left hbd hNp.le
  simp only [mul_add] at this
  have hpi := Real.pi_lt_four
  nlinarith

end

end CompanionD


==> anc/lean/CompanionD/Density.lean <==
import CompanionD.CellForm
import Companion.CellBounds
import Mathlib.MeasureTheory.Function.Floor

/-! S23, step 3: the two-scale density (companion v2b Corollary 3.11(a), first part):
`sup_x | |φ_h(x)|^2 - 𝔡(x) 𝔤(x/h) | ≤ C h`, with `𝔡(x) = 2 sin^2(πx)`, `𝔤 = |p|^2 / ∫_0^1 |p|^2`
extended with period one, and `p` the cell profile. -/

set_option autoImplicit false

namespace CompanionD

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot CompanionA SLean.Analytic SLean.Cert
open scoped Topology ComplexConjugate

noncomputable section

/-- `𝔡(x) = 2 sin^2(π x)` (companion v2b (3.16)). -/
def dfrak (x : ℝ) : ℝ := 2 * Real.sin (Real.pi * x) ^ 2

/-- `∫_0^1 |p|^2`. -/
def Pm : ℝ := ∫ r in (0:ℝ)..1, ‖pr r‖ ^ 2

/-- `𝔤 = |p|^2 / ∫_0^1 |p|^2`, extended with period one (companion v2b Section 3.4). -/
def gfrak (t : ℝ) : ℝ := ‖pr (Int.fract t)‖ ^ 2 / Pm

theorem Vs_eq : Vs = Complex.I * (Companion.slopeStar : ℂ) := by
  rw [← Companion.complexSlope_star]
  simp only [Vs, W, denominator, Companion.complexSlope]
  ring_nf

/-- The cell profile is the computation package's `mode` at the stationary point. -/
theorem pr_eq_mode (r : ℝ) : pr r = Companion.mode cStar sStar Companion.slopeStar r := by
  obtain ⟨h0, h1, h2, h3⟩ := Companion.hermite_basis r
  simp only [pr, Companion.mode, h0, h1, h2, h3, Vs_eq, zStar]
  ring

theorem pr_continuous : Continuous pr := by
  unfold pr
  have hb : ∀ i : Fin 4, Continuous (fun r => ((Hermite.basis i r : ℝ) : ℂ)) := fun i =>
    Complex.continuous_ofReal.comp (Hermite.basisPoly i).continuous
  exact ((hb 0).add (continuous_const.mul (hb 1))).add
    (continuous_const.mul ((hb 2).add (continuous_const.mul (hb 3))))

theorem Pm_pos : 0 < Pm := by
  have h := Companion.mode_mass_positive cStar sStar Companion.slopeStar (le_of_lt cStar_unit.2)
    cStar_sq_add_sStar_sq
  unfold Pm
  simp_rw [pr_eq_mode]
  exact h

theorem Pm_le : Pm ≤ 9 * 10 ^ 16 := by
  unfold Pm
  calc ∫ r in (0:ℝ)..1, ‖pr r‖ ^ 2 ≤ ∫ r in (0:ℝ)..1, (9 * 10 ^ 16 : ℝ) := by
        apply intervalIntegral.integral_mono_on zero_le_one
          ((pr_continuous.norm.pow 2).intervalIntegrable _ _) intervalIntegrable_const
        intro r hr
        have := pr_bound hr
        show ‖pr r‖ ^ 2 ≤ 9 * 10 ^ 16
        nlinarith [norm_nonneg (pr r)]
    _ = 9 * 10 ^ 16 := by simp

theorem pr_frac_bound (t : ℝ) : ‖pr (Int.fract t)‖ ^ 2 ≤ 9 * 10 ^ 16 := by
  have := pr_bound ⟨Int.fract_nonneg t, (Int.fract_lt_one t).le⟩
  nlinarith [norm_nonneg (pr (Int.fract t))]

theorem fract_periodic {f : ℝ → ℝ} : Function.Periodic (fun t => f (Int.fract t)) 1 :=
  fun t => by simp only [Int.fract_add_one]

theorem measurable_pr_frac : Measurable (fun t => ‖pr (Int.fract t)‖ ^ 2) :=
  ((pr_continuous.norm.pow 2).measurable).comp measurable_fract

/-- A bounded measurable function is interval integrable. -/
theorem ii_of_bdd {f : ℝ → ℝ} (hm : Measurable f) {K : ℝ} (hK : ∀ t, |f t| ≤ K) (a b : ℝ) :
    IntervalIntegrable f volume a b := by
  apply (intervalIntegrable_const (c := K)).mono_fun hm.aestronglyMeasurable
  exact Eventually.of_forall fun t => by
    simp only [Real.norm_eq_abs]
    exact (hK t).trans (le_abs_self K)

theorem ii_of_bddC {f : ℝ → ℂ} (hm : Measurable f) {K : ℝ} (hK : ∀ t, ‖f t‖ ≤ K) (a b : ℝ) :
    IntervalIntegrable f volume a b := by
  apply (intervalIntegrable_const (c := K)).mono_fun hm.aestronglyMeasurable
  exact Eventually.of_forall fun t => by
    simp only [Real.norm_eq_abs]
    exact (hK t).trans (le_abs_self K)

/-- The mean of a function of `Int.fract` over one period. -/
theorem integral_frac (f : ℝ → ℝ) : ∫ t in (0:ℝ)..1, f (Int.fract t) = ∫ t in (0:ℝ)..1, f t := by
  apply intervalIntegral.integral_congr_ae
  have h1 : ∀ᵐ t ∂(volume : Measure ℝ), t ≠ 1 :=
    compl_mem_ae_iff.mpr (measure_singleton 1)
  filter_upwards [h1] with t ht htI
  rw [uIoc_of_le zero_le_one] at htI
  rw [Int.fract_eq_self.mpr ⟨htI.1.le, lt_of_le_of_ne htI.2 ht⟩]

theorem integral_frac_pr : ∫ t in (0:ℝ)..1, ‖pr (Int.fract t)‖ ^ 2 = Pm :=
  integral_frac (fun r => ‖pr r‖ ^ 2)

/-- Real form of `average_cells`. -/
theorem average_cells_real {N : ℕ} (hN : 0 < N) {c : ℝ → ℝ} (hper : Function.Periodic c 1)
    (hc : IntervalIntegrable c volume 0 1) {M : ℝ}
    (hM : ∀ t, |c t - ∫ s in (0:ℝ)..1, c s| ≤ M)
    {F : ℝ → ℝ} (hF : ContinuousOn F (Icc 0 1)) (ω : ℕ → ℝ)
    (hω : ∀ j < N, ∀ x ∈ Icc ((j:ℝ) / N) (((j:ℝ) + 1) / N), |F x - F ((j:ℝ) / N)| ≤ ω j) :
    |(∫ x in (0:ℝ)..1, F x * c (N * x)) - (∫ s in (0:ℝ)..1, c s) * ∫ x in (0:ℝ)..1, F x| ≤
      1 / N * M * ∑ j ∈ Finset.range N, ω j := by
  have hcC : IntervalIntegrable (fun t => (c t : ℂ)) volume 0 1 :=
    intervalIntegrable_iff.mpr (intervalIntegrable_iff.mp hc).ofReal
  have hmean : ∫ s in (0:ℝ)..1, (c s : ℂ) = ((∫ s in (0:ℝ)..1, c s : ℝ) : ℂ) :=
    intervalIntegral.integral_ofReal
  have h := average_cells hN (c := fun t => (c t : ℂ)) (fun t => by simp only [hper t])
    hcC (M := M) (Eventually.of_forall fun t => by
      rw [hmean, ← Complex.ofReal_sub, Complex.norm_real, Real.norm_eq_abs]; exact hM t)
    (F := fun x => (F x : ℂ)) (Complex.continuous_ofReal.comp_continuousOn hF) ω
    (fun j hj x hx => by
      rw [← Complex.ofReal_sub, Complex.norm_real, Real.norm_eq_abs]; exact hω j hj x hx)
  have e1 : ∫ x in (0:ℝ)..1, (F x : ℂ) * (c (N * x) : ℂ) = ((∫ x in (0:ℝ)..1, F x * c (N * x) : ℝ) : ℂ) := by
    rw [← intervalIntegral.integral_ofReal]; congr 1; funext x; push_cast; ring
  have e2 : ∫ x in (0:ℝ)..1, (F x : ℂ) = ((∫ x in (0:ℝ)..1, F x : ℝ) : ℂ) := intervalIntegral.integral_ofReal
  rw [e1, e2, hmean, ← Complex.ofReal_mul, ← Complex.ofReal_sub, Complex.norm_real,
    Real.norm_eq_abs] at h
  exact h

/-! ### `𝔡` -/

theorem dfrak_continuous : Continuous dfrak := by unfold dfrak; fun_prop

theorem sin_sq_diff (a b : ℝ) : |Real.sin a ^ 2 - Real.sin b ^ 2| ≤ 2 * |a - b| := by
  have h1 := Real.abs_sin_sub_sin_le a b
  have h2 : |Real.sin a + Real.sin b| ≤ 2 := by
    have := Real.abs_sin_le_one a; have := Real.abs_sin_le_one b
    calc _ ≤ |Real.sin a| + |Real.sin b| := abs_add_le _ _
      _ ≤ 2 := by linarith
  rw [show Real.sin a ^ 2 - Real.sin b ^ 2 = (Real.sin a - Real.sin b) * (Real.sin a + Real.sin b) by ring,
    abs_mul]
  calc _ ≤ |a - b| * 2 := mul_le_mul h1 h2 (abs_nonneg _) (abs_nonneg _)
    _ = 2 * |a - b| := by ring

theorem dfrak_osc {x y : ℝ} : |dfrak x - dfrak y| ≤ 4 * Real.pi * |x - y| := by
  unfold dfrak
  have h := sin_sq_diff (Real.pi * x) (Real.pi * y)
  rw [show Real.pi * x - Real.pi * y = Real.pi * (x - y) by ring, abs_mul,
    abs_of_pos Real.pi_pos] at h
  rw [show 2 * Real.sin (Real.pi * x) ^ 2 - 2 * Real.sin (Real.pi * y) ^ 2 =
    2 * (Real.sin (Real.pi * x) ^ 2 - Real.sin (Real.pi * y) ^ 2) by ring, abs_mul]
  norm_num
  linarith

theorem dfrak_nonneg (x : ℝ) : 0 ≤ dfrak x := by unfold dfrak; positivity

theorem dfrak_le_two (x : ℝ) : dfrak x ≤ 2 := by
  unfold dfrak
  have := Real.sin_sq_le_one (Real.pi * x)
  linarith

theorem integral_dfrak : ∫ x in (0:ℝ)..1, dfrak x = 1 := by
  unfold dfrak
  rw [intervalIntegral.integral_const_mul]
  have h := intervalIntegral.integral_comp_mul_left (a := 0) (b := 1)
    (fun x => Real.sin x ^ 2) Real.pi_ne_zero
  rw [h, integral_sin_sq]
  simp only [mul_zero, mul_one, Real.sin_zero, Real.sin_pi, Real.cos_zero, Real.cos_pi, smul_eq_mul]
  field_simp
  ring

/-- Cell oscillation of `𝔡`: `|𝔡(x) - 𝔡(x_j)| ≤ 4π/N` on `[x_j, x_{j+1}]`. -/
theorem dfrak_cell {N : ℕ} (hN : 0 < N) {j : ℕ} {x : ℝ}
    (hx : x ∈ Icc ((j:ℝ) / N) (((j:ℝ) + 1) / N)) : |dfrak x - dfrak ((j:ℝ) / N)| ≤ 4 * Real.pi / N := by
  have hNp : (0:ℝ) < N := by exact_mod_cast hN
  have h1 : |x - (j:ℝ) / N| ≤ 1 / N := by
    rw [abs_le]; constructor
    · have := hx.1; have : (0:ℝ) ≤ 1 / N := by positivity
      linarith
    · have := hx.2
      rw [show ((j:ℝ) + 1) / N = j / N + 1 / N by ring] at this
      linarith
  calc _ ≤ 4 * Real.pi * |x - (j:ℝ) / N| := dfrak_osc
    _ ≤ 4 * Real.pi * (1 / N) := by gcongr
    _ = 4 * Real.pi / N := by ring

/-! ### The spline on a cell, in terms of `Int.fract` -/

theorem spline_frac {N : ℕ} (hN : 0 < N) (v : SLean.Vector N) {x : ℝ} (hx : x ∈ Ico (0:ℝ) 1) :
    ⌊(N:ℝ) * x⌋₊ < N ∧
    spline (hm N) v x = refValue (elementVector v ⌊(N:ℝ) * x⌋₊) (Int.fract ((N:ℝ) * x)) ∧
    |x - (⌊(N:ℝ) * x⌋₊ : ℝ) / N| ≤ 1 / N := by
  have hNp : (0:ℝ) < N := by exact_mod_cast hN
  set n := ⌊(N:ℝ) * x⌋₊
  have h0 : 0 ≤ (N:ℝ) * x := mul_nonneg hNp.le hx.1
  have hle : (n:ℝ) ≤ N * x := Nat.floor_le h0
  have hlt : (N:ℝ) * x < n + 1 := Nat.lt_floor_add_one _
  have hnN : n < N := (Nat.floor_lt h0).mpr (by nlinarith [hx.2])
  have hcell : x ∈ Icc ((n:ℝ) * hm N) (((n:ℝ) + 1) * hm N) := by
    rw [hm_eq]; constructor
    · rw [show (n:ℝ) * (1 / N) = n / N by ring, div_le_iff₀ hNp]; linarith
    · rw [show ((n:ℝ) + 1) * (1 / N) = (n + 1) / N by ring, le_div_iff₀ hNp]; linarith
  refine ⟨hnN, ?_, ?_⟩
  · rw [spline_on_cell _ (hm_pos hN) v n hnN x hcell, cellValue]
    congr 1
    have e : (x - n * hm N) / hm N = N * x - n := by rw [hm_eq]; field_simp
    rw [e]; symm
    rw [Int.fract_eq_iff]
    refine ⟨by linarith, by linarith, n, by push_cast; ring⟩
  · have e : x - (n:ℝ) / N = (N * x - n) / N := by field_simp
    rw [e, abs_div, abs_of_pos hNp, abs_of_nonneg (by linarith)]
    gcongr; linarith

/-! ### The unnormalized density -/

theorem norm_sq_diff (a b : ℂ) : |‖a‖ ^ 2 - ‖b‖ ^ 2| ≤ ‖a - b‖ * (‖a - b‖ + 2 * ‖b‖) := by
  have h1 : |‖a‖ - ‖b‖| ≤ ‖a - b‖ := abs_norm_sub_norm_le a b
  have h2 : ‖a‖ + ‖b‖ ≤ ‖a - b‖ + 2 * ‖b‖ := by
    have := norm_le_insert' a b
    have := norm_sub_le a b
    have h3 : ‖a‖ ≤ ‖a - b‖ + ‖b‖ := by
      have := norm_add_le (a - b) b; rwa [sub_add_cancel] at this
    linarith
  rw [show ‖a‖ ^ 2 - ‖b‖ ^ 2 = (‖a‖ - ‖b‖) * (‖a‖ + ‖b‖) by ring, abs_mul,
    abs_of_nonneg (by positivity : 0 ≤ ‖a‖ + ‖b‖)]
  exact mul_le_mul h1 h2 (by positivity) (norm_nonneg _)

/-- Unnormalized two-scale density: for `N ≥ 512`, `x ∈ [0,1]`,
`N | |φ̃(x)|^2 - 2 |α_+|^2 𝔡(x) |p(fract(N x))|^2 | ≤ 10^38 |α_+|^2`. -/
theorem density_unnorm {N : ℕ} (hN : 512 ≤ N) {x : ℝ} (hx : x ∈ Icc (0:ℝ) 1) :
    (N:ℝ) * |‖spline (hm N) (xN N) x‖ ^ 2 -
      2 * ‖alphaN N 0‖ ^ 2 * dfrak x * ‖pr (Int.fract ((N:ℝ) * x))‖ ^ 2| ≤
      10 ^ 38 * ‖alphaN N 0‖ ^ 2 := by
  have hN0 := pos_of_512 hN
  have hN' := N_real hN
  have hNp : (0:ℝ) < N := by linarith
  have hA := norm_nonneg (alphaN N 0)
  rcases eq_or_lt_of_le hx.2 with h1 | h1
  · -- x = 1
    subst h1
    have hb := (spline_boundary hN0 (hm N) (hm_pos hN0) (xN N)).2.1
    rw [N_hm hN0] at hb
    rw [hb, dfrak, mul_one, Real.sin_pi]
    simp only [norm_zero, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true, zero_pow, mul_zero,
      zero_mul, sub_zero, abs_zero]
    positivity
  obtain ⟨hnN, hsp, hdist⟩ := spline_frac hN0 (xN N) ⟨hx.1, h1⟩
  set n := ⌊(N:ℝ) * x⌋₊
  set r := Int.fract ((N:ℝ) * x)
  have hr : r ∈ Icc (0:ℝ) 1 := ⟨Int.fract_nonneg _, (Int.fract_lt_one _).le⟩
  have hcf := cell_form hN hnN hr
  rw [← hsp] at hcf
  set a := spline (hm N) (xN N) x
  set b := mj N n * pr r
  have hp := pr_bound hr
  have hb : ‖b‖ ≤ 6 * 10 ^ 8 * ‖alphaN N 0‖ := by
    simp only [b, norm_mul, norm_mj]
    have hs := Real.abs_sin_le_one (Real.pi * n / N)
    have : 2 * ‖alphaN N 0‖ * |Real.sin (Real.pi * n / N)| ≤ 2 * ‖alphaN N 0‖ := by
      nlinarith [abs_nonneg (Real.sin (Real.pi * n / N))]
    calc _ ≤ 2 * ‖alphaN N 0‖ * (3 * 10 ^ 8) := mul_le_mul this hp (norm_nonneg _) (by positivity)
      _ = 6 * 10 ^ 8 * ‖alphaN N 0‖ := by ring
  have hab : ‖a - b‖ ≤ 10 ^ 20 * ‖alphaN N 0‖ / 512 := by
    rw [le_div_iff₀ (by norm_num)]
    calc ‖a - b‖ * 512 ≤ ‖a - b‖ * N := mul_le_mul_of_nonneg_left hN' (norm_nonneg _)
      _ = (N:ℝ) * ‖a - b‖ := by ring
      _ ≤ _ := hcf
  have k1 : (N:ℝ) * |‖a‖ ^ 2 - ‖b‖ ^ 2| ≤ 10 ^ 20 * ‖alphaN N 0‖ * (2 * 10 ^ 17 * ‖alphaN N 0‖) := by
    have h := norm_sq_diff a b
    have h2 : ‖a - b‖ + 2 * ‖b‖ ≤ 2 * 10 ^ 17 * ‖alphaN N 0‖ := by nlinarith
    calc (N:ℝ) * |‖a‖ ^ 2 - ‖b‖ ^ 2| ≤ (N:ℝ) * (‖a - b‖ * (‖a - b‖ + 2 * ‖b‖)) :=
          mul_le_mul_of_nonneg_left h hNp.le
      _ = ((N:ℝ) * ‖a - b‖) * (‖a - b‖ + 2 * ‖b‖) := by ring
      _ ≤ 10 ^ 20 * ‖alphaN N 0‖ * (2 * 10 ^ 17 * ‖alphaN N 0‖) :=
          mul_le_mul hcf h2 (by positivity) (by positivity)
  have hbsq : ‖b‖ ^ 2 = 4 * ‖alphaN N 0‖ ^ 2 * Real.sin (Real.pi * n / N) ^ 2 * ‖pr r‖ ^ 2 := by
    simp only [b, norm_mul, norm_mj, mul_pow, sq_abs]; ring
  have hsin : (N:ℝ) * |Real.sin (Real.pi * n / N) ^ 2 - Real.sin (Real.pi * x) ^ 2| ≤ 2 * Real.pi := by
    have h := sin_sq_diff (Real.pi * n / N) (Real.pi * x)
    rw [show Real.pi * n / N - Real.pi * x = -(Real.pi * (x - n / N)) by ring, abs_neg, abs_mul,
      abs_of_pos Real.pi_pos] at h
    calc (N:ℝ) * |Real.sin (Real.pi * n / N) ^ 2 - Real.sin (Real.pi * x) ^ 2|
        ≤ (N:ℝ) * (2 * (Real.pi * |x - n / N|)) := mul_le_mul_of_nonneg_left h hNp.le
      _ ≤ (N:ℝ) * (2 * (Real.pi * (1 / N))) := by gcongr
      _ = 2 * Real.pi := by field_simp
  have k2 : (N:ℝ) * |‖b‖ ^ 2 - 2 * ‖alphaN N 0‖ ^ 2 * dfrak x * ‖pr r‖ ^ 2| ≤
      4 * ‖alphaN N 0‖ ^ 2 * (9 * 10 ^ 16) * (2 * Real.pi) := by
    have e : ‖b‖ ^ 2 - 2 * ‖alphaN N 0‖ ^ 2 * dfrak x * ‖pr r‖ ^ 2 =
        4 * ‖alphaN N 0‖ ^ 2 * ‖pr r‖ ^ 2 *
          (Real.sin (Real.pi * n / N) ^ 2 - Real.sin (Real.pi * x) ^ 2) := by
      rw [hbsq, dfrak]; ring
    rw [e, abs_mul, abs_of_nonneg (by positivity)]
    have hp2 : ‖pr r‖ ^ 2 ≤ 9 * 10 ^ 16 := by nlinarith [norm_nonneg (pr r)]
    calc (N:ℝ) * (4 * ‖alphaN N 0‖ ^ 2 * ‖pr r‖ ^ 2 *
          |Real.sin (Real.pi * n / N) ^ 2 - Real.sin (Real.pi * x) ^ 2|) =
          4 * ‖alphaN N 0‖ ^ 2 * ‖pr r‖ ^ 2 *
            ((N:ℝ) * |Real.sin (Real.pi * n / N) ^ 2 - Real.sin (Real.pi * x) ^ 2|) := by ring
      _ ≤ 4 * ‖alphaN N 0‖ ^ 2 * (9 * 10 ^ 16) * (2 * Real.pi) := by gcongr
  have htri : |‖a‖ ^ 2 - 2 * ‖alphaN N 0‖ ^ 2 * dfrak x * ‖pr r‖ ^ 2| ≤
      |‖a‖ ^ 2 - ‖b‖ ^ 2| + |‖b‖ ^ 2 - 2 * ‖alphaN N 0‖ ^ 2 * dfrak x * ‖pr r‖ ^ 2| :=
    abs_sub_le _ _ _
  have := mul_le_mul_of_nonneg_left htri hNp.le
  have hpi := Real.pi_lt_four
  nlinarith

end

end CompanionD


==> anc/lean/CompanionD/Kernel.lean <==
import CompanionA.M5
import CompanionD.Average
import Mathlib.Analysis.Complex.Schwarz

/-! S23, step 1: the kernel vector of `𝔇_N(ς_N)` (companion v2b proof of Corollary 3.11).
With `α = alphaN N` (the kernel vector behind the family `φ_N` of S10/S32):
`α_+ + α_- = O(h α_+)`, `α_- = O(α_+)`, `α_3, α_4 = O(h α_+)`, all for `N ≥ 512`.
The variation of `B_k`, `𝒱_k` in `ς` is bounded by the Schwarz lemma on `|ς| < 1/10`. -/

set_option autoImplicit false

namespace CompanionD

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot CompanionA SLean.Analytic SLean.Cert
open scoped Topology ComplexConjugate

noncomputable section

/-- Schwarz-lemma variation bound on the disk `|z| < 1/10`. -/
theorem schwarz_var {f : ℂ → ℂ} (hd : AnalyticOnNhd ℂ f (Metric.ball 0 (1/10)))
    {M : ℝ} (hM : ∀ z : ℂ, ‖z‖ ≤ 1/10 → ‖f z‖ ≤ M) {z : ℂ} (hz : ‖z‖ < 1/10) :
    ‖f z - f 0‖ ≤ 20 * M * ‖z‖ := by
  have hdiff : DifferentiableOn ℂ f (Metric.ball 0 (1/10)) := hd.differentiableOn
  have hmaps : MapsTo f (Metric.ball 0 (1/10)) (Metric.closedBall (f 0) (2 * M)) := by
    intro w hw
    rw [Metric.mem_closedBall, dist_eq_norm]
    have hw' : ‖w‖ ≤ 1/10 := by rw [Metric.mem_ball, dist_zero_right] at hw; exact hw.le
    calc ‖f w - f 0‖ ≤ ‖f w‖ + ‖f 0‖ := norm_sub_le _ _
      _ ≤ M + M := add_le_add (hM w hw') (hM 0 (by simp))
      _ = 2 * M := by ring
  have h := Complex.dist_le_div_mul_dist_of_mapsTo_ball hdiff hmaps
    (by rw [Metric.mem_ball, dist_zero_right]; exact hz)
  rw [dist_eq_norm, dist_eq_norm, sub_zero] at h
  calc _ ≤ 2 * M / (1/10) * ‖z‖ := h
    _ = 20 * M * ‖z‖ := by ring

/-- The slope ratio `𝒱_* = 𝒱(z_*, η_*)` at the stationary point. -/
def Vs : ℂ := W zStar etaStar

theorem roots00 : SLean.Explicit.roots 0 0 = zStar := by
  show zPlus 0 = zStar
  exact zPlus_zero

theorem roots01 : SLean.Explicit.roots 0 1 = zStar := by
  show SLean.Explicit.minus 0 = zStar
  rw [SLean.Explicit.Sharp.minus_eq_zPlus_sigma (z := 0) (by simp), SLean.Explicit.sigma_zero]
  exact zPlus_zero

theorem xi_bound {N : ℕ} (hN : 512 ≤ N) : ‖xiN N‖ ≤ (16/5) / N := (root_data hN).2.1

theorem xi_small {N : ℕ} (hN : 512 ≤ N) : ‖xiN N‖ < 1/10 := by
  have hN' := N_real hN
  calc ‖xiN N‖ ≤ (16/5) / N := xi_bound hN
    _ < 1/10 := by rw [div_lt_div_iff₀ (by linarith) (by norm_num)]; linarith

/-- `|B_+ - B_-| ≤ 4·10^9 |ς|`. -/
theorem B01_var {N : ℕ} (hN : 512 ≤ N) :
    ‖B (zN N 0) (etaN N) - B (zN N 1) (etaN N)‖ ≤ 4 * 10 ^ 9 * ‖xiN N‖ := by
  have hz := xi_small hN
  set f : ℂ → ℂ := fun z => SLean.Explicit.boundaryB z 0 - SLean.Explicit.boundaryB z 1
  have ha : AnalyticOnNhd ℂ f (Metric.ball 0 (1/10)) :=
    (SLean.Explicit.Sharp.boundary_analytic 0).1.sub (SLean.Explicit.Sharp.boundary_analytic 1).1
  have hM : ∀ z : ℂ, ‖z‖ ≤ 1/10 → ‖f z‖ ≤ 2 * 10 ^ 8 := by
    intro z hz'
    have h0 := (SLean.Explicit.Sharp.boundary_bounds hz' 0).1
    have h1 := (SLean.Explicit.Sharp.boundary_bounds hz' 1).1
    calc ‖f z‖ ≤ ‖SLean.Explicit.boundaryB z 0‖ + ‖SLean.Explicit.boundaryB z 1‖ := norm_sub_le _ _
      _ ≤ 100000000 + 100000000 := add_le_add h0 h1
      _ = 2 * 10 ^ 8 := by norm_num
  have hf0 : f 0 = 0 := by
    simp only [f, SLean.Explicit.boundaryB, roots00, roots01, sub_self]
  have h := schwarz_var ha hM hz
  rw [hf0, sub_zero] at h
  calc _ = ‖f (xiN N)‖ := rfl
    _ ≤ 20 * (2 * 10 ^ 8) * ‖xiN N‖ := h
    _ = 4 * 10 ^ 9 * ‖xiN N‖ := by ring

/-- `|𝒱_k - 𝒱_*| ≤ 2·10^9 |ς|` for the two oscillating roots. -/
theorem W_var {N : ℕ} (hN : 512 ≤ N) (k : Fin 4) (hk : SLean.Explicit.roots 0 k = zStar) :
    ‖W (zN N k) (etaN N) - Vs‖ ≤ 2 * 10 ^ 9 * ‖xiN N‖ := by
  have hz := xi_small hN
  set f : ℂ → ℂ := fun z => SLean.Explicit.boundaryW z k
  have ha : AnalyticOnNhd ℂ f (Metric.ball 0 (1/10)) := (SLean.Explicit.Sharp.boundary_analytic k).2
  have hM : ∀ z : ℂ, ‖z‖ ≤ 1/10 → ‖f z‖ ≤ 10 ^ 8 := by
    intro z hz'
    have h0 := (SLean.Explicit.Sharp.boundary_bounds hz' k).2
    calc ‖f z‖ ≤ 100000000 := h0
      _ = 10 ^ 8 := by norm_num
  have hf0 : f 0 = Vs := by
    simp only [f, SLean.Explicit.boundaryW, hk, eta_zero, Vs]
  have h := schwarz_var ha hM hz
  rw [hf0] at h
  calc _ = ‖f (xiN N) - Vs‖ := rfl
    _ ≤ 20 * 10 ^ 8 * ‖xiN N‖ := h
    _ = 2 * 10 ^ 9 * ‖xiN N‖ := by ring

theorem Vs_bound : ‖Vs‖ ≤ 10 ^ 8 := by
  have h := (SLean.Explicit.Sharp.boundary_bounds (z := 0) (by simp) 0).2
  simp only [SLean.Explicit.boundaryW, roots00, eta_zero] at h
  calc ‖Vs‖ ≤ 100000000 := h
    _ = 10 ^ 8 := by norm_num

theorem B_bound {N : ℕ} (hN : 512 ≤ N) (k : Fin 4) : ‖B (zN N k) (etaN N)‖ ≤ 10 ^ 8 := by
  have h := (SLean.Explicit.Sharp.boundary_bounds (xi_small hN).le k).1
  calc _ ≤ 100000000 := h
    _ = 10 ^ 8 := by norm_num

theorem W_bound {N : ℕ} (hN : 512 ≤ N) (k : Fin 4) : ‖W (zN N k) (etaN N)‖ ≤ 10 ^ 8 := by
  have h := (SLean.Explicit.Sharp.boundary_bounds (xi_small hN).le k).2
  calc _ ≤ 100000000 := h
    _ = 10 ^ 8 := by norm_num

/-- `|B_- - B_3| ≥ 1`. -/
theorem B12_lower {N : ℕ} (hN : 512 ≤ N) : 1 ≤ ‖B (zN N 1) (etaN N) - B (zN N 2) (etaN N)‖ := by
  have h := (SLean.Explicit.Sharp.boundary_differences_lower (xi_small hN).le 1).1
  norm_num [SLean.Explicit.roots, Fin.castLE] at h
  exact h

/-- The second row of `𝔇_N α = 0` (left boundary functional). -/
theorem kernel_row1 {N : ℕ} (hN : 512 ≤ N) :
    alphaN N 0 * B (zN N 0) (etaN N) + alphaN N 1 * B (zN N 1) (etaN N) +
      alphaN N 2 * B (zN N 2) (etaN N) + (zN N 3 ^ N)⁻¹ * alphaN N 3 * B (zN N 3) (etaN N) = 0 := by
  have hk := (alphaN_spec hN).2
  have h1 := congrFun hk 1
  simp only [boundaryMatrix, Matrix.mulVec, dotProduct, Fin.sum_univ_four, Pi.zero_apply] at h1
  simp only [Matrix.cons_val_zero, Matrix.cons_val_one, Matrix.cons_val_two, Matrix.cons_val_three,
    Matrix.head_cons, Matrix.tail_cons] at h1
  have hz3 : zN N 3 = SLean.Explicit.outerXi (xiN N) := rfl
  rw [← hz3] at h1
  linear_combination h1

theorem exp_I_sub_one_le {w : ℂ} (hw : ‖w‖ ≤ 1) : ‖Complex.exp (w * Complex.I) - 1‖ ≤ 2 * ‖w‖ := by
  have h := Complex.norm_exp_sub_one_le (x := w * Complex.I) (by rw [norm_mul, Complex.norm_I, mul_one]; exact hw)
  rwa [norm_mul, Complex.norm_I, mul_one] at h

/-- `(1/50)^N ≤ 1/(N·10^9)`. -/
theorem tiny_pow {N : ℕ} (hN : 512 ≤ N) : (1/50 : ℝ) ^ N ≤ 1 / (N * 10 ^ 9) := by
  have h1 : N < 2 ^ N := Nat.lt_two_pow_self
  have h2 : 10 ^ 9 ≤ 25 ^ N :=
    le_trans (by norm_num : 10 ^ 9 ≤ 25 ^ 7) (Nat.pow_le_pow_right (by norm_num) (by omega))
  have h3 : N * 10 ^ 9 ≤ 50 ^ N := by
    calc N * 10 ^ 9 ≤ 2 ^ N * 25 ^ N := Nat.mul_le_mul h1.le h2
      _ = 50 ^ N := by rw [← mul_pow]; norm_num
  have h3' : (N:ℝ) * 10 ^ 9 ≤ 50 ^ N := by exact_mod_cast h3
  have hpos : (0:ℝ) < N * 10 ^ 9 := by have : (512:ℝ) ≤ N := N_real hN; positivity
  rw [one_div_pow, div_le_div_iff₀ (by positivity) hpos]
  linarith

theorem delta4_bound {N : ℕ} (hN : 512 ≤ N) : (N:ℝ) * 10 ^ 9 * ‖(zN N 3 ^ N)⁻¹‖ ≤ 1 := by
  obtain ⟨-, -, -, -, -, -, -, -, -, ho, -⟩ := root_data hN
  have hpos : (0:ℝ) < N * 10 ^ 9 := by have : (512:ℝ) ≤ N := N_real hN; positivity
  have h : ‖(zN N 3 ^ N)⁻¹‖ ≤ (1/50 : ℝ) ^ N := by
    rw [← inv_pow, norm_pow]; exact pow_le_pow_left₀ (norm_nonneg _) ho N
  have h2 := h.trans (tiny_pow hN)
  rw [le_div_iff₀ hpos] at h2
  linarith

theorem delta3_bound {N : ℕ} (hN : 512 ≤ N) : (N:ℝ) * 10 ^ 9 * ‖zN N 2 ^ N‖ ≤ 1 := by
  obtain ⟨-, -, -, -, -, -, -, -, hi, -, -⟩ := root_data hN
  have hpos : (0:ℝ) < N * 10 ^ 9 := by have : (512:ℝ) ≤ N := N_real hN; positivity
  have h : ‖zN N 2 ^ N‖ ≤ (1/50 : ℝ) ^ N := by
    rw [norm_pow]; exact pow_le_pow_left₀ (norm_nonneg _) hi N
  have h2 := h.trans (tiny_pow hN)
  rw [le_div_iff₀ hpos] at h2
  linarith

/-- `|Z_+ - Z_-| ≤ 250/N` with `Z_± = z_±^N` (the phase `N(ς - σ) = 2π + O(1/N)`). -/
theorem Z_diff {N : ℕ} (hN : 512 ≤ N) : (N:ℝ) * ‖zN N 0 ^ N - zN N 1 ^ N‖ ≤ 250 := by
  obtain ⟨hy, hx, -, -, hs1, hs2, h0, h1, -, -, hNx⟩ := root_data hN
  have hN' := N_real hN
  have hNp : (0:ℝ) < N := by linarith
  have hz := xi_small hN
  have hph := SLean.Explicit.Sharp.phase_identity N hz.le
  have hm : zN N 1 = SLean.Explicit.minus (xiN N) := rfl
  have hm0 : SLean.Explicit.minus (xiN N) ≠ 0 :=
    (SLean.Explicit.Sharp.roots_work (xiN_work hN) 1).1
  set ξ := xiN N
  set σ := sgN N
  set τ : ℂ := (N:ℂ) * (ξ + σ)
  set w : ℂ := 2 * yN N - τ
  have hx2 : ‖ξ‖ ^ 2 ≤ ((16/5) / N) ^ 2 := pow_le_pow_left₀ (norm_nonneg _) hx 2
  have hτ : ‖τ‖ ≤ 83 / N := by
    simp only [τ, norm_mul, Complex.norm_natCast]
    calc (N:ℝ) * ‖ξ + σ‖ ≤ (N:ℝ) * (81/10 * ((16/5) / N) ^ 2) := by
          apply mul_le_mul_of_nonneg_left _ hNp.le; nlinarith
      _ = (81/10 * (16/5) ^ 2) / N := by field_simp
      _ ≤ 83 / N := by gcongr; norm_num
  have hw : ‖w‖ ≤ 99 / N := by
    have h1 := norm_sub_le (2 * yN N) τ
    have h2 : ‖2 * yN N‖ ≤ 16 / N := by
      rw [norm_mul, Complex.norm_ofNat]
      calc 2 * ‖yN N‖ ≤ 2 * (8 / N) := by gcongr
        _ = 16 / N := by ring
    have : 16 / (N:ℝ) + 83 / N = 99 / N := by ring
    linarith
  have hw1 : ‖w‖ ≤ 1 := hw.trans (by rw [div_le_one hNp]; linarith)
  have hphase : Complex.I * (N:ℂ) * (ξ - SLean.Explicit.sigma ξ) = w * Complex.I + 2 * Real.pi * Complex.I := by
    have e : (N:ℂ) * (ξ - σ) = 2 * ((N:ℂ) * ξ) - τ := by simp only [τ]; ring
    have e2 : Complex.I * (N:ℂ) * (ξ - SLean.Explicit.sigma ξ) = Complex.I * ((N:ℂ) * (ξ - σ)) := by
      simp only [σ, sgN]; ring
    rw [e2, e, hNx]
    simp only [w]; ring
  have hq : zN N 0 ^ N / zN N 1 ^ N = Complex.exp (w * Complex.I) := by
    rw [hm, show zN N 0 = zPlus ξ from h0, hph, hphase, Complex.exp_add,
      Complex.exp_two_pi_mul_I, mul_one]
  have h1n : ‖zN N 1 ^ N‖ ≤ 5/4 := (osc_pow_bounds hN le_rfl).2.1
  have hne : zN N 1 ^ N ≠ 0 := pow_ne_zero _ (by rw [hm]; exact hm0)
  have hd : zN N 0 ^ N - zN N 1 ^ N = zN N 1 ^ N * (Complex.exp (w * Complex.I) - 1) := by
    rw [← hq]; field_simp
  rw [hd, norm_mul]
  have he : ‖Complex.exp (w * Complex.I) - 1‖ ≤ 2 * (99 / N) :=
    (exp_I_sub_one_le hw1).trans (by linarith)
  calc (N:ℝ) * (‖zN N 1 ^ N‖ * ‖Complex.exp (w * Complex.I) - 1‖)
      ≤ (N:ℝ) * (5/4 * (2 * (99 / N))) := by gcongr
    _ = 495 / 2 := by field_simp; ring
    _ ≤ 250 := by norm_num


theorem B10_scaled {N : ℕ} (hN : 512 ≤ N) :
    (N:ℝ) * ‖B (zN N 1) (etaN N) - B (zN N 0) (etaN N)‖ ≤ 13 * 10 ^ 9 := by
  have hN' := N_real hN
  have hNp : (0:ℝ) < N := by linarith
  rw [norm_sub_rev]
  calc (N:ℝ) * ‖B (zN N 0) (etaN N) - B (zN N 1) (etaN N)‖ ≤ (N:ℝ) * (4 * 10 ^ 9 * ((16/5) / N)) := by
        gcongr; exact (B01_var hN).trans (by gcongr; exact xi_bound hN)
    _ = 64 / 5 * 10 ^ 9 := by field_simp; ring
    _ ≤ 13 * 10 ^ 9 := by norm_num

theorem delta4_scaled {N : ℕ} (hN : 512 ≤ N) : (N:ℝ) * ‖(zN N 3 ^ N)⁻¹‖ ≤ 1 / 10 ^ 9 := by
  have h := delta4_bound hN
  rw [le_div_iff₀ (by norm_num)]; linarith

theorem norm_a1_le (a0 a1 : ℂ) : ‖a1‖ ≤ ‖a0‖ + ‖a0 + a1‖ := by
  have h := norm_sub_le (a0 + a1) a0
  rw [add_sub_cancel_left] at h
  linarith

/-- `N |α_+ + α_-| ≤ 5·10^10 |α_+|`. -/
theorem sum01_bound {N : ℕ} (hN : 512 ≤ N) :
    (N:ℝ) * ‖alphaN N 0 + alphaN N 1‖ ≤ 5 * 10 ^ 10 * ‖alphaN N 0‖ := by
  have hN' := N_real hN
  have hNp : (0:ℝ) < N := by linarith
  obtain ⟨r0, -⟩ := kernel_rows hN
  have r1 := kernel_row1 hN
  have ht := tail_coeff_bound hN
  have hD := B12_lower hN
  have hB10 := B10_scaled hN
  have hδ := delta4_scaled hN
  have hB32 : ‖B (zN N 3) (etaN N) - B (zN N 2) (etaN N)‖ ≤ 2 * 10 ^ 8 :=
    (norm_sub_le _ _).trans (by linarith [B_bound hN 3, B_bound hN 2])
  have e1 : (alphaN N 0 + alphaN N 1) * (B (zN N 1) (etaN N) - B (zN N 2) (etaN N)) =
      alphaN N 0 * (B (zN N 1) (etaN N) - B (zN N 0) (etaN N)) -
        (zN N 3 ^ N)⁻¹ * alphaN N 3 * (B (zN N 3) (etaN N) - B (zN N 2) (etaN N)) := by
    linear_combination r1 - B (zN N 2) (etaN N) * r0
  set A := ‖alphaN N 0‖
  set t := ‖alphaN N 0 + alphaN N 1‖
  set d := ‖(zN N 3 ^ N)⁻¹‖
  set a3 := ‖alphaN N 3‖
  set b10 := ‖B (zN N 1) (etaN N) - B (zN N 0) (etaN N)‖
  set b32 := ‖B (zN N 3) (etaN N) - B (zN N 2) (etaN N)‖
  have hA : 0 ≤ A := norm_nonneg _
  have ht0 : 0 ≤ t := norm_nonneg _
  have hd0 : 0 ≤ d := norm_nonneg _
  have ha30 : 0 ≤ a3 := norm_nonneg _
  have hb100 : 0 ≤ b10 := norm_nonneg _
  have hst : t ≤ A * b10 + d * a3 * b32 := by
    have h1 : t * 1 ≤ t * ‖B (zN N 1) (etaN N) - B (zN N 2) (etaN N)‖ :=
      mul_le_mul_of_nonneg_left hD ht0
    have h2 : t * ‖B (zN N 1) (etaN N) - B (zN N 2) (etaN N)‖ =
        ‖alphaN N 0 * (B (zN N 1) (etaN N) - B (zN N 0) (etaN N)) -
          (zN N 3 ^ N)⁻¹ * alphaN N 3 * (B (zN N 3) (etaN N) - B (zN N 2) (etaN N))‖ := by
      rw [← e1, norm_mul]
    have h3 := norm_sub_le (alphaN N 0 * (B (zN N 1) (etaN N) - B (zN N 0) (etaN N)))
      ((zN N 3 ^ N)⁻¹ * alphaN N 3 * (B (zN N 3) (etaN N) - B (zN N 2) (etaN N)))
    rw [norm_mul, norm_mul, norm_mul] at h3
    linarith
  have ha3 : a3 ≤ 23 / 10 * (2 * A + t) := by
    have := norm_a1_le (alphaN N 0) (alphaN N 1)
    linarith [norm_nonneg (alphaN N 2)]
  have k1 : (N:ℝ) * (A * b10) ≤ 13 * 10 ^ 9 * A := by
    calc (N:ℝ) * (A * b10) = A * ((N:ℝ) * b10) := by ring
      _ ≤ A * (13 * 10 ^ 9) := mul_le_mul_of_nonneg_left hB10 hA
      _ = 13 * 10 ^ 9 * A := by ring
  have k2 : (N:ℝ) * (d * a3 * b32) ≤ 46 / 100 * (2 * A + t) := by
    have p1 : ((N:ℝ) * d) * a3 ≤ 1 / 10 ^ 9 * (23 / 10 * (2 * A + t)) :=
      mul_le_mul hδ ha3 ha30 (by norm_num)
    have p2 : ((N:ℝ) * d * a3) * b32 ≤ 1 / 10 ^ 9 * (23 / 10 * (2 * A + t)) * (2 * 10 ^ 8) :=
      mul_le_mul p1 hB32 (norm_nonneg _) (by positivity)
    calc (N:ℝ) * (d * a3 * b32) = ((N:ℝ) * d * a3) * b32 := by ring
      _ ≤ 1 / 10 ^ 9 * (23 / 10 * (2 * A + t)) * (2 * 10 ^ 8) := p2
      _ = 46 / 100 * (2 * A + t) := by ring
  have hNt : (N:ℝ) * t ≤ (N:ℝ) * (A * b10) + (N:ℝ) * (d * a3 * b32) := by
    have := mul_le_mul_of_nonneg_left hst hNp.le
    linarith
  have h512 : 512 * t ≤ (N:ℝ) * t := mul_le_mul_of_nonneg_right hN' ht0
  linarith

/-- Kernel asymptotics (companion v2b proof of Corollary 3.11): for `N ≥ 512`,
`|α_+ + α_-| ≤ 5·10^10 h |α_+|`, `|α_-| ≤ 10^8 |α_+|`, `|α_3| ≤ 6·10^10 h |α_+|`,
`|α_4| ≤ 10^11 h |α_+|`. -/
theorem coeff_bounds {N : ℕ} (hN : 512 ≤ N) :
    (N:ℝ) * ‖alphaN N 0 + alphaN N 1‖ ≤ 5 * 10 ^ 10 * ‖alphaN N 0‖ ∧
    ‖alphaN N 1‖ ≤ 10 ^ 8 * ‖alphaN N 0‖ ∧
    (N:ℝ) * ‖alphaN N 2‖ ≤ 6 * 10 ^ 10 * ‖alphaN N 0‖ ∧
    (N:ℝ) * ‖alphaN N 3‖ ≤ 10 ^ 11 * ‖alphaN N 0‖ := by
  have hN' := N_real hN
  have hNp : (0:ℝ) < N := by linarith
  obtain ⟨r0, r2⟩ := kernel_rows hN
  have ht := tail_coeff_bound hN
  have hT := sum01_bound hN
  have hδ := delta4_scaled hN
  have hδ3 := delta3_bound hN
  have hZ := Z_diff hN
  have hZ1 : ‖zN N 1 ^ N‖ ≤ 5/4 := (osc_pow_bounds hN le_rfl).2.1
  set A := ‖alphaN N 0‖
  set t := ‖alphaN N 0 + alphaN N 1‖
  have hA : 0 ≤ A := norm_nonneg _
  have ht0 : 0 ≤ t := norm_nonneg _
  have h512 : 512 * t ≤ (N:ℝ) * t := mul_le_mul_of_nonneg_right hN' ht0
  have hA1b : ‖alphaN N 1‖ ≤ 10 ^ 8 * A := by
    have := norm_a1_le (alphaN N 0) (alphaN N 1)
    linarith
  have ha3 : ‖alphaN N 3‖ ≤ 23 / 10 * (A + 10 ^ 8 * A) := by
    linarith [norm_nonneg (alphaN N 2)]
  -- a2 = -(a0 + a1) - δ4 a3
  have e2 : alphaN N 2 = -(alphaN N 0 + alphaN N 1) - (zN N 3 ^ N)⁻¹ * alphaN N 3 := by
    linear_combination r0
  have hA2b : (N:ℝ) * ‖alphaN N 2‖ ≤ 6 * 10 ^ 10 * A := by
    have h1 : ‖alphaN N 2‖ ≤ t + ‖(zN N 3 ^ N)⁻¹‖ * ‖alphaN N 3‖ := by
      rw [e2]
      calc ‖-(alphaN N 0 + alphaN N 1) - (zN N 3 ^ N)⁻¹ * alphaN N 3‖
          ≤ ‖-(alphaN N 0 + alphaN N 1)‖ + ‖(zN N 3 ^ N)⁻¹ * alphaN N 3‖ := norm_sub_le _ _
        _ = t + ‖(zN N 3 ^ N)⁻¹‖ * ‖alphaN N 3‖ := by rw [norm_neg, norm_mul]
    have p1 : ((N:ℝ) * ‖(zN N 3 ^ N)⁻¹‖) * ‖alphaN N 3‖ ≤ 1 / 10 ^ 9 * (23 / 10 * (A + 10 ^ 8 * A)) :=
      mul_le_mul hδ ha3 (norm_nonneg _) (by norm_num)
    have := mul_le_mul_of_nonneg_left h1 hNp.le
    have e : (N:ℝ) * (t + ‖(zN N 3 ^ N)⁻¹‖ * ‖alphaN N 3‖) =
        (N:ℝ) * t + ((N:ℝ) * ‖(zN N 3 ^ N)⁻¹‖) * ‖alphaN N 3‖ := by ring
    rw [e] at this
    linarith
  -- a3 = -(Z1 (a0 + a1) + a0 (Z0 - Z1)) - a2 δ3
  have e3 : alphaN N 3 = -(zN N 1 ^ N * (alphaN N 0 + alphaN N 1) +
      alphaN N 0 * (zN N 0 ^ N - zN N 1 ^ N)) - alphaN N 2 * zN N 2 ^ N := by
    linear_combination r2
  have hA3b : (N:ℝ) * ‖alphaN N 3‖ ≤ 10 ^ 11 * A := by
    have h1 : ‖alphaN N 3‖ ≤ ‖zN N 1 ^ N‖ * t + A * ‖zN N 0 ^ N - zN N 1 ^ N‖ +
        ‖alphaN N 2‖ * ‖zN N 2 ^ N‖ := by
      rw [e3]
      calc _ ≤ ‖-(zN N 1 ^ N * (alphaN N 0 + alphaN N 1) + alphaN N 0 * (zN N 0 ^ N - zN N 1 ^ N))‖ +
            ‖alphaN N 2 * zN N 2 ^ N‖ := norm_sub_le _ _
        _ ≤ (‖zN N 1 ^ N * (alphaN N 0 + alphaN N 1)‖ + ‖alphaN N 0 * (zN N 0 ^ N - zN N 1 ^ N)‖) +
            ‖alphaN N 2 * zN N 2 ^ N‖ := by
          rw [norm_neg]; gcongr; exact norm_add_le _ _
        _ = _ := by rw [norm_mul, norm_mul, norm_mul]
    have hδ3' : ‖zN N 2 ^ N‖ ≤ 1 / 100 := by
      have : (512:ℝ) * 10 ^ 9 * ‖zN N 2 ^ N‖ ≤ (N:ℝ) * 10 ^ 9 * ‖zN N 2 ^ N‖ := by
        apply mul_le_mul_of_nonneg_right _ (norm_nonneg _); linarith
      linarith [norm_nonneg (zN N 2 ^ N)]
    have k1 : (N:ℝ) * (‖zN N 1 ^ N‖ * t) ≤ 5/4 * (5 * 10 ^ 10 * A) := by
      calc (N:ℝ) * (‖zN N 1 ^ N‖ * t) = ‖zN N 1 ^ N‖ * ((N:ℝ) * t) := by ring
        _ ≤ 5/4 * ((N:ℝ) * t) := mul_le_mul_of_nonneg_right hZ1 (by positivity)
        _ ≤ 5/4 * (5 * 10 ^ 10 * A) := by linarith
    have k2 : (N:ℝ) * (A * ‖zN N 0 ^ N - zN N 1 ^ N‖) ≤ 250 * A := by
      calc (N:ℝ) * (A * ‖zN N 0 ^ N - zN N 1 ^ N‖) = A * ((N:ℝ) * ‖zN N 0 ^ N - zN N 1 ^ N‖) := by ring
        _ ≤ A * 250 := mul_le_mul_of_nonneg_left hZ hA
        _ = 250 * A := by ring
    have k3 : (N:ℝ) * (‖alphaN N 2‖ * ‖zN N 2 ^ N‖) ≤ 6 * 10 ^ 10 * A * (1 / 100) := by
      calc (N:ℝ) * (‖alphaN N 2‖ * ‖zN N 2 ^ N‖) = ((N:ℝ) * ‖alphaN N 2‖) * ‖zN N 2 ^ N‖ := by ring
        _ ≤ 6 * 10 ^ 10 * A * (1 / 100) := mul_le_mul hA2b hδ3' (norm_nonneg _) (by positivity)
    have := mul_le_mul_of_nonneg_left h1 hNp.le
    have e : (N:ℝ) * (‖zN N 1 ^ N‖ * t + A * ‖zN N 0 ^ N - zN N 1 ^ N‖ + ‖alphaN N 2‖ * ‖zN N 2 ^ N‖) =
        (N:ℝ) * (‖zN N 1 ^ N‖ * t) + (N:ℝ) * (A * ‖zN N 0 ^ N - zN N 1 ^ N‖) +
          (N:ℝ) * (‖alphaN N 2‖ * ‖zN N 2 ^ N‖) := by ring
    rw [e] at this
    linarith
  exact ⟨hT, hA1b, hA2b, hA3b⟩

end

end CompanionD

==> anc/lean/CompanionD/Oscillation.lean <==
import CompanionD.Resolvent

/-! S25, step 4: companion v2b Lemma 3.15 (oscillating part). With `G_h[f]` defined by
`(G_h[f], χ)_2 = (1/2) (f, χ')_2` for `χ ∈ X_h^ℂ`, `φ_h = phiA N`, and
`O_h(t) = ∫_0^t T̊_h(t-s) G_h[φ_h^2] e^{2 ζ_h s} ds`:
`‖(2ζ_h - Å_h)^{-1}‖_2 ≤ h^3/15` and `sup_{t ≥ 0} ‖O_h(t)‖_2 ≤ C h^2`. -/

set_option autoImplicit false

namespace CompanionD

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot CompanionA SLean.Analytic SLean.Cert
open scoped Topology ComplexConjugate

noncomputable section

section
variable {N : ℕ} (hN : 0 < N)
include hN

theorem dsp_continuous (v : SLean.Vector N) : Continuous (deriv (spline (hm N) v)) := by
  rw [spline_deriv _ (hm_pos hN) v]; exact splineGrad_continuous _ (hm_pos hN) v

/-- `v ↦ v'` (the `L^2` class of the derivative of the `C^1` representative). -/
def dEmb : SLean.Vector N →ₗ[ℂ] L2 where
  toFun v := toL2 (deriv (spline (hm N) v)) (dsp_continuous hN v)
  map_add' v w := by
    rw [← toL2_add _ _ (dsp_continuous hN v) (dsp_continuous hN w)]
    refine toL2_congr _ _ (fun x _ => ?_)
    simp only [Pi.add_apply]
    rw [spline_deriv _ (hm_pos hN), spline_deriv _ (hm_pos hN), spline_deriv _ (hm_pos hN)]
    exact splineGrad_add (hm_pos hN) v w x
  map_smul' c v := by
    rw [RingHom.id_apply, ← toL2_smul c _ (dsp_continuous hN v)]
    refine toL2_congr _ _ (fun x _ => ?_)
    simp only [Pi.smul_apply, smul_eq_mul]
    rw [spline_deriv _ (hm_pos hN), spline_deriv _ (hm_pos hN)]
    exact splineGrad_smul (hm_pos hN) c v x

/-- `χ ↦ χ'` on `X_h^ℂ`, as a bounded operator into `L^2(0,1)`. -/
def dV : Vh hN →L[ℂ] L2 :=
  LinearMap.toContinuousLinearMap ((dEmb hN) ∘ₗ (eV hN).symm.toLinearMap)

theorem dV_eV (c : SLean.Vector N) : dV hN (eV hN c) = dEmb hN c := by
  simp [dV]

/-- `‖χ'‖_2 ≤ 14 N ‖χ‖_2` on `X_h^ℂ` (second inverse inequality). -/
theorem norm_dV_le (χ : Vh hN) : ‖dV hN χ‖ ≤ 14 * N * ‖χ‖ := by
  obtain ⟨c, rfl⟩ := (eV hN).surjective χ
  rw [dV_eV]
  have hs := second_inverse_inequality hN (hm_pos hN) c
  rw [N_hm hN] at hs
  have h1 : ‖dEmb hN c‖ ^ 2 = ∫ t in (0:ℝ)..1, ‖deriv (spline (hm N) c) t‖ ^ 2 :=
    norm_toL2_sq (deriv (spline (hm N) c)) (dsp_continuous hN c)
  have h2 : ‖(eV hN c : L2)‖ ^ 2 = ∫ t in (0:ℝ)..1, ‖spline (hm N) c t‖ ^ 2 := by
    rw [eV_apply, embV_apply, norm_toL2_sq]
  have h3 : (14 / hm N) = 14 * N := by rw [hm_eq]; field_simp
  rw [← h1, ← h2, h3] at hs
  have h4 : ‖dEmb hN c‖ ^ 2 ≤ (14 * N * ‖(eV hN c : L2)‖) ^ 2 := by rw [mul_pow]; exact hs
  rw [Submodule.norm_coe] at h4
  exact (pow_le_pow_iff_left₀ (norm_nonneg _) (by positivity) two_ne_zero).mp h4

theorem norm_dVop_le : ‖dV hN‖ ≤ 14 * N :=
  ContinuousLinearMap.opNorm_le_bound _ (by positivity) (norm_dV_le hN)

/-- The functional `χ ↦ (1/2) ⟪f, χ'⟫`. -/
def gfun (f : L2) : StrongDual ℂ (Vh hN) := (1/2 : ℂ) • ((innerSL ℂ f).comp (dV hN))

/-- `G_h[f] ∈ X_h^ℂ`: the Riesz representative with `(G_h[f], χ)_2 = (1/2) (f, χ')_2` for all
`χ ∈ X_h^ℂ` (Mathlib's inner product: `⟪χ, G_h[f]⟫ = (1/2) ⟪χ', f⟫`, see `GS_spec`). -/
def GS (f : L2) : Vh hN := (InnerProductSpace.toDual ℂ (Vh hN)).symm (gfun hN f)

/-- Defining identity of `G_h`: `⟪G_h[f], χ⟫ = (1/2) ⟪f, χ'⟫` for every `χ ∈ X_h^ℂ`. -/
theorem GS_spec (f : L2) (χ : Vh hN) :
    inner ℂ ((GS hN f : Vh hN) : L2) (χ : L2) = (1/2 : ℂ) * inner ℂ f (dV hN χ) := by
  rw [← Submodule.coe_inner, GS, InnerProductSpace.toDual_symm_apply]
  simp [gfun]

/-- `G_h` in the companion's form: for every real `χ ∈ X_h` (real coefficients `c`),
`(G_h[f], χ) = (1/2) (f, χ')` with the bilinear pairing `(u, w) = ∫_0^1 u w`. -/
theorem GS_spec_real (f : L2) {c : SLean.Vector N} (hc : IsReal c) :
    ∫ x in (0:ℝ)..1, ((GS hN f : Vh hN) : L2) x * spline (hm N) c x =
      (1/2 : ℂ) * ∫ x in (0:ℝ)..1, f x * deriv (spline (hm N) c) x := by
  have h := GS_spec hN f (eV hN c)
  rw [dV_eV, eV_apply, embV_apply, inner_eq_integral, inner_eq_integral] at h
  have hr : ∀ x, conj (spline (hm N) c x) = spline (hm N) c x := fun x => spline_real _ hc x
  have hd : ∀ x, conj (deriv (spline (hm N) c) x) = deriv (spline (hm N) c) x := fun x => by
    have := deriv_spline_star (hm_pos hN) c x
    rw [hc] at this
    exact this.symm
  have e1 : ∫ x in (0:ℝ)..1, conj (((GS hN f : Vh hN) : L2) x) *
      (toL2 (spline (hm N) c) (sp_continuous hN c)) x =
      ∫ x in (0:ℝ)..1, conj (((GS hN f : Vh hN) : L2) x) * spline (hm N) c x := by
    rw [intervalIntegral.integral_of_le zero_le_one, intervalIntegral.integral_of_le zero_le_one]
    apply integral_congr_ae
    filter_upwards [coeFn_toL2 (spline (hm N) c) (sp_continuous hN c)] with x hx
    rw [hx]
  have e2 : ∫ x in (0:ℝ)..1, conj (f x) * (toL2 (deriv (spline (hm N) c)) (dsp_continuous hN c)) x =
      ∫ x in (0:ℝ)..1, conj (f x) * deriv (spline (hm N) c) x := by
    rw [intervalIntegral.integral_of_le zero_le_one, intervalIntegral.integral_of_le zero_le_one]
    apply integral_congr_ae
    filter_upwards [coeFn_toL2 (deriv (spline (hm N) c)) (dsp_continuous hN c)] with x hx
    rw [hx]
  have h' : (∫ x in (0:ℝ)..1, conj (((GS hN f : Vh hN) : L2) x) * spline (hm N) c x) =
      (1/2 : ℂ) * ∫ x in (0:ℝ)..1, conj (f x) * deriv (spline (hm N) c) x := by
    rw [← e1, ← e2]; exact h
  have h2 := congrArg conj h'
  rw [← intervalIntegral.intervalIntegral_conj, map_mul, ← intervalIntegral.intervalIntegral_conj] at h2
  simp only [map_mul, Complex.conj_conj, hr, hd] at h2
  rw [h2]
  have : conj (1/2 : ℂ) = 1/2 := by
    rw [map_div₀, map_one, map_ofNat]
  rw [this]
theorem norm_GS_le (f : L2) : ‖GS hN f‖ ≤ 7 * N * ‖f‖ := by
  rw [GS, LinearIsometryEquiv.norm_map]
  unfold gfun
  calc ‖(1/2 : ℂ) • ((innerSL ℂ f).comp (dV hN))‖ ≤ ‖(1/2 : ℂ)‖ * ‖(innerSL ℂ f).comp (dV hN)‖ :=
        ContinuousLinearMap.opNorm_smul_le _ _
    _ ≤ ‖(1/2 : ℂ)‖ * (‖innerSL ℂ f‖ * ‖dV hN‖) :=
        mul_le_mul_of_nonneg_left (ContinuousLinearMap.opNorm_comp_le _ _) (norm_nonneg _)
    _ ≤ 1/2 * (‖f‖ * (14 * N)) := by
        rw [innerSL_apply_norm]; norm_num
        exact mul_le_mul_of_nonneg_left (norm_dVop_le hN) (norm_nonneg _)
    _ = 7 * N * ‖f‖ := by ring

theorem TS_eV (t : ℝ) (c : SLean.Vector N) :
    TS hN t (eV hN c) = eV hN (Main.evolution N (hm N) t c) := by
  simp [TS, eX, Statement.S_h, Main.functionEvolution]

end

/-- `φ_h^2` (complex square) as an element of `L^2(0,1)`. -/
def phiSq (N : ℕ) : L2 :=
  if h : 0 < N then toL2 (fun x => spline (hm N) (cA N) x ^ 2) ((sp_continuous h _).pow 2) else 0

/-- `O_h(t) = ∫_0^t T̊_h(t-s) G_h[φ_h^2] e^{2 ζ_h s} ds` (companion v2b Lemma 3.15). -/
def Oh {N : ℕ} (hN : 0 < N) (t : ℝ) : L2 :=
  ∫ s in (0:ℝ)..t, Complex.exp (2 * Statement.ζ 1 N * s) •
    ((TS hN (t - s) (GS hN (phiSq N)) : Vh hN) : L2)

/-- Duhamel formula in coefficients: `∫_0^t e^{zs} e^{(t-s)A} (z c - A c) ds = e^{zt} c - e^{tA} c`. -/
theorem duhamel_coeff {N : ℕ} (z : ℂ) (c : SLean.Vector N) (t : ℝ) :
    ∫ s in (0:ℝ)..t, Complex.exp (z * s) • Main.evolution N (hm N) (t - s) (z • c - generator N (hm N) c) =
      Complex.exp (z * t) • c - Main.evolution N (hm N) t c := by
  set A := Main.generatorCLM N (hm N)
  have hev : ∀ τ : ℝ, Main.evolution N (hm N) τ = ex A (τ : ℂ) := fun τ => rfl
  have hA : ∀ y, generator N (hm N) y = A y := fun y => rfl
  set F : ℝ → SLean.Vector N := fun r => Complex.exp (z * r) • ex A ((t:ℂ) - r) c
  have hF : ∀ s : ℝ, HasDerivAt F (Complex.exp (z * s) • Main.evolution N (hm N) (t - s)
      (z • c - generator N (hm N) c)) s := by
    intro s
    have h1 := hasDerivAt_real_of_complex (hasDerivAt_ex_sub_apply A (t:ℂ) (u := fun _ => c)
      (hasDerivAt_const ((s:ℝ):ℂ) c))
    simp only [map_zero, add_zero] at h1
    have h2 : HasDerivAt (fun r : ℝ => Complex.exp (z * r)) (Complex.exp (z * s) * z) s := by
      have := ((hasDerivAt_id s).ofReal_comp.const_mul z).cexp
      simpa using this
    have h3 := h2.smul h1
    convert h3 using 1
    rw [hev, hA]
    push_cast
    rw [map_sub, map_smul, ← GRel.ex_A A ((t:ℂ) - s) c]
    module
  have hcont : Continuous (fun s : ℝ => Complex.exp (z * s) • Main.evolution N (hm N) (t - s)
      (z • c - generator N (hm N) c)) := by
    have hc1 : Continuous (fun s : ℝ => Complex.exp (z * s)) := by fun_prop
    have hc2 : Continuous (fun s : ℝ => Main.evolution N (hm N) (t - s) (z • c - generator N (hm N) c)) :=
      (Main.evolution_continuous N (hm N) _).comp (continuous_const.sub continuous_id)
    exact hc1.smul hc2
  rw [intervalIntegral.integral_eq_sub_of_hasDerivAt (fun s _ => hF s) (hcont.intervalIntegrable _ _)]
  simp only [F, sub_self, ex_zero, Complex.ofReal_zero, mul_zero, Complex.exp_zero, one_smul, sub_zero]
  rfl

/-- `‖e^{2 ζ_h t}‖ ≤ 1` for `t ≥ 0`. -/
theorem exp_zeta_le {N : ℕ} (hN : 512 ≤ N) {t : ℝ} (ht : 0 ≤ t) :
    ‖Complex.exp (2 * Statement.ζ 1 N * t)‖ ≤ 1 := by
  rw [Complex.norm_exp]
  have hz := (zeta1_bounds hN).2.1
  apply Real.exp_le_one_iff.mpr
  have : (2 * Statement.ζ 1 N * (t:ℂ)).re = 2 * (Statement.ζ 1 N).re * t := by simp
  rw [this]
  nlinarith

/-- Duhamel formula: `O_h(t) = e^{2 ζ_h t} q_h - T̊_h(t) q_h`, `q_h = (2ζ_h - Å_h)^{-1} G_h[φ_h^2]`. -/
theorem Oh_eq {N : ℕ} (hN : 0 < N) (q : Vh hN) (hq : RS hN q = GS hN (phiSq N)) (t : ℝ) :
    Oh hN t = Complex.exp (2 * Statement.ζ 1 N * t) • (q : L2) - ((TS hN t q : Vh hN) : L2) := by
  obtain ⟨qc, rfl⟩ := (eV hN).surjective q
  rw [RS_eV] at hq
  set E : SLean.Vector N →L[ℂ] L2 := LinearMap.toContinuousLinearMap (embV hN)
  have hint : ∀ s : ℝ, Complex.exp (2 * Statement.ζ 1 N * s) •
      ((TS hN (t - s) (GS hN (phiSq N)) : Vh hN) : L2) =
      E (Complex.exp (2 * Statement.ζ 1 N * s) • Main.evolution N (hm N) (t - s)
        ((2 * Statement.ζ 1 N) • qc - generator N (hm N) qc)) := by
    intro s
    rw [← hq, TS_eV, map_smul, eV_apply]; rfl
  unfold Oh
  simp_rw [hint]
  have hcont : Continuous (fun s : ℝ => Complex.exp (2 * Statement.ζ 1 N * s) • Main.evolution N (hm N) (t - s)
      ((2 * Statement.ζ 1 N) • qc - generator N (hm N) qc)) := by
    have hc1 : Continuous (fun s : ℝ => Complex.exp (2 * Statement.ζ 1 N * s)) := by fun_prop
    exact hc1.smul ((Main.evolution_continuous N (hm N) _).comp (continuous_const.sub continuous_id))
  rw [E.intervalIntegral_comp_comm (hcont.intervalIntegrable _ _), duhamel_coeff, map_sub, map_smul,
    TS_eV, eV_apply, eV_apply]
  rfl

/-- `‖φ_h^2‖_2 ≤ C` for `N ≥ 512` (from S11). -/
theorem phiSq_bound : ∃ C : ℝ, 0 < C ∧ ∀ N : ℕ, 512 ≤ N → ‖phiSq N‖ ≤ C := by
  obtain ⟨C, hC, hsup⟩ := S11_sup
  refine ⟨C, hC, fun N hN => ?_⟩
  have hN0 := pos_of_512 hN
  have h1 : ‖phiSq N‖ ^ 2 = ∫ x in (0:ℝ)..1, ‖spline (hm N) (cA N) x ^ 2‖ ^ 2 := by
    simp only [phiSq, hN0, ↓reduceDIte]; rw [norm_toL2_sq]
  have hφ : ∫ x in (0:ℝ)..1, ‖spline (hm N) (cA N) x‖ ^ 2 = 1 := by
    rw [← norm_toL2_sq _ (sp_continuous hN0 _), ← embV_apply hN0, ← (cA_spec hN).1, (cA_spec hN).2.1,
      one_pow]
  have h2 : ∫ x in (0:ℝ)..1, ‖spline (hm N) (cA N) x ^ 2‖ ^ 2 ≤
      ∫ x in (0:ℝ)..1, C ^ 2 * ‖spline (hm N) (cA N) x‖ ^ 2 := by
    apply intervalIntegral.integral_mono_on zero_le_one
    · exact (((sp_continuous hN0 _).pow 2).norm.pow 2).intervalIntegrable _ _
    · exact (continuous_const.mul ((sp_continuous hN0 _).norm.pow 2)).intervalIntegrable _ _
    · intro x hx
      have hb := (hsup N hN x hx).1
      rw [norm_pow]
      have h0 := norm_nonneg (spline (hm N) (cA N) x)
      have : ‖spline (hm N) (cA N) x‖ ^ 2 ≤ C ^ 2 := pow_le_pow_left₀ h0 hb 2
      nlinarith [sq_nonneg ‖spline (hm N) (cA N) x‖]
  rw [intervalIntegral.integral_const_mul, hφ, mul_one] at h2
  rw [← h1] at h2
  exact (pow_le_pow_iff_left₀ (norm_nonneg _) hC.le two_ne_zero).mp h2

/-- S25 (companion v2b Lemma 3.15): there is `C` such that for every `N ≥ 512` (`h = 1/N`):
`2 ζ_h - Å_h` is invertible on `X_h^ℂ` with `‖(2 ζ_h - Å_h)^{-1}‖_2 ≤ h^3/15`, and
`‖O_h(t)‖_2 ≤ C h^2` for all `t ≥ 0`. -/
theorem S25 : ∃ C : ℝ, 0 < C ∧ ∀ N : ℕ, ∀ hN : 512 ≤ N,
    (∃ Rinv : Vh (pos_of_512 hN) →L[ℂ] Vh (pos_of_512 hN),
      (∀ v, Rinv (RS (pos_of_512 hN) v) = v) ∧ (∀ w, RS (pos_of_512 hN) (Rinv w) = w) ∧
      ‖Rinv‖ ≤ (1 / (N:ℝ)) ^ 3 / 15) ∧
    ∀ t : ℝ, 0 ≤ t → ‖Oh (pos_of_512 hN) t‖ ≤ C * (1 / (N:ℝ)) ^ 2 := by
  obtain ⟨C₁, hC₁, hφ⟩ := phiSq_bound
  refine ⟨14 / 15 * C₁, by positivity, fun N hN => ?_⟩
  have hN0 := pos_of_512 hN
  have hNp : (0:ℝ) < N := by exact_mod_cast hN0
  obtain ⟨Rinv, hRl, hRr, hRn⟩ := S25_resolvent hN
  refine ⟨⟨Rinv, hRl, hRr, hRn⟩, fun t ht => ?_⟩
  set g := GS hN0 (phiSq N)
  set q := Rinv g
  have hq : RS hN0 q = g := hRr g
  rw [Oh_eq hN0 q hq t]
  have hg : ‖g‖ ≤ 7 * N * C₁ := (norm_GS_le hN0 _).trans (by gcongr; exact hφ N hN)
  have hqn : ‖q‖ ≤ (1 / (N:ℝ)) ^ 3 / 15 * (7 * N * C₁) :=
    (Rinv.le_opNorm g).trans (mul_le_mul hRn hg (norm_nonneg _) (by positivity))
  have hT : ‖((TS hN0 t q : Vh hN0) : L2)‖ ≤ ‖(q : L2)‖ := by
    obtain ⟨qc, hqc⟩ := (eV hN0).surjective q
    rw [← hqc, TS_eV, eV_apply, eV_apply]
    exact evolution_contract hN0 qc ht
  have hE := exp_zeta_le hN ht
  calc ‖Complex.exp (2 * Statement.ζ 1 N * t) • (q : L2) - ((TS hN0 t q : Vh hN0) : L2)‖
      ≤ ‖Complex.exp (2 * Statement.ζ 1 N * t)‖ * ‖(q : L2)‖ + ‖((TS hN0 t q : Vh hN0) : L2)‖ :=
        (norm_sub_le _ _).trans (by rw [norm_smul])
    _ ≤ 1 * ‖q‖ + ‖q‖ := by
        rw [Submodule.norm_coe] at hT ⊢
        exact add_le_add (mul_le_mul_of_nonneg_right hE (norm_nonneg _)) hT
    _ ≤ 2 * ((1 / (N:ℝ)) ^ 3 / 15 * (7 * N * C₁)) := by linarith
    _ = 14 / 15 * C₁ * (1 / (N:ℝ)) ^ 2 := by field_simp; ring

/-- S25 in the companion's wording ("for `N` large"). -/
theorem S25_paper : ∃ C : ℝ, 0 < C ∧ ∃ N₀ : ℕ, ∀ N : ℕ, ∀ hN : 512 ≤ N, N₀ ≤ N →
    (∃ Rinv : Vh (pos_of_512 hN) →L[ℂ] Vh (pos_of_512 hN),
      (∀ v, Rinv (RS (pos_of_512 hN) v) = v) ∧ (∀ w, RS (pos_of_512 hN) (Rinv w) = w) ∧
      ‖Rinv‖ ≤ (1 / (N:ℝ)) ^ 3 / 15) ∧
    ∀ t : ℝ, 0 ≤ t → ‖Oh (pos_of_512 hN) t‖ ≤ C * (1 / (N:ℝ)) ^ 2 := by
  obtain ⟨C, hC, h⟩ := S25
  exact ⟨C, hC, 512, fun N hN _ => h N hN⟩

end

end CompanionD


==> anc/lean/CompanionD/Resolvent.lean <==
import CompanionD.Bloch
import Companion.Constants
import Mathlib.Analysis.InnerProductSpace.Calculus

/-! S25, step 3: the resolvent bound of companion v2b Lemma 3.15:
`‖(2 ζ_h - Å_h)^{-1}‖_2 ≤ h^3/15` (here for every `N ≥ 512`), and the `L^2` contraction of
`T̊_h(t)` (companion v2b (2.2)). -/

set_option autoImplicit false

namespace CompanionD

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot CompanionA SLean.Analytic SLean.Cert
open scoped Topology ComplexConjugate

noncomputable section

/-- `|ω| ≥ 230 h^{-3}` for `ω = 2 Im ζ_h`, `N ≥ 512` (from the expansion (3.11) of H0). -/
theorem freq_230 {N : ℕ} (hN : 512 ≤ N) : 230 / (hm N) ^ 3 ≤ |2 * (Statement.ζ 1 N).im| := by
  obtain ⟨-, -, -, -, -, -, -, hexp, -⟩ :=
    SLean.Explicit.Sharp.Expansion.spectral_top_with_expansion one_pos N hN
  have hN0 := pos_of_512 hN
  have hh := hm_pos hN0
  have hN' := N_real hN
  have hNp : (0:ℝ) < N := by linarith
  apply Companion.frequency_230 (hm N) _ hh
  have hc := SLean.Cert.optical_curvature_bounds
  unfold SLean.Cert.Enclosed at hc
  have hb := SLean.Explicit.Sharp.beta_bound
  have hbi : |SLean.Cert.betaStar.im| ≤ 5/2 := (Complex.abs_im_le_norm _).trans hb
  have hpi : Real.pi ^ 2 < 10 := by nlinarith [Real.pi_lt_d2, Real.pi_pos]
  set X := hm N ^ 3 * |(Statement.ζ 1 N).im|
  set Y := 420 * |SLean.Cert.wStar|
  set c := 210 * Real.pi ^ 2 * deriv (deriv SLean.Cert.optical) SLean.Cert.thetaStar
  have hc0 : 0 ≤ c := mul_nonneg (by positivity) (by linarith [hc.1])
  have hc1 : c ≤ 782 := by
    have : Real.pi ^ 2 * deriv (deriv SLean.Cert.optical) SLean.Cert.thetaStar ≤ 10 * (372286/1000000) :=
      mul_le_mul hpi.le hc.2 (by linarith [hc.1]) (by norm_num)
    simp only [c]; nlinarith
  have hpow : ∀ k : ℕ, 1 / (N:ℝ) ^ k ≤ 1 / 512 ^ k := fun k => by
    apply one_div_le_one_div_of_le (by positivity); gcongr
  have hN2 := hpow 2
  have hN3 := hpow 3
  have hN4 := hpow 4
  have hexp' : |X - (Y - c / (N:ℝ) ^ 2 + c * SLean.Cert.betaStar.im / (N:ℝ) ^ 3)| ≤
      1260000 / (N:ℝ) ^ 4 := by
    simpa [X, Y, c, Statement.h, hm, mul_assoc] using hexp
  have k1 : |c / (N:ℝ) ^ 2| ≤ 782 / 512 ^ 2 := by
    rw [abs_of_nonneg (by positivity), div_eq_mul_one_div]
    calc c * (1 / (N:ℝ) ^ 2) ≤ 782 * (1 / 512 ^ 2) := mul_le_mul hc1 hN2 (by positivity) (by norm_num)
      _ = 782 / 512 ^ 2 := by ring
  have k2 : |c * SLean.Cert.betaStar.im / (N:ℝ) ^ 3| ≤ 782 * (5/2) / 512 ^ 3 := by
    have e : |c * SLean.Cert.betaStar.im / (N:ℝ) ^ 3| = c * |SLean.Cert.betaStar.im| * (1 / (N:ℝ) ^ 3) := by
      rw [abs_div, abs_mul, abs_of_nonneg hc0, abs_of_pos (pow_pos hNp 3)]; ring
    rw [e]
    calc c * |SLean.Cert.betaStar.im| * (1 / (N:ℝ) ^ 3) ≤ 782 * (5/2) * (1 / 512 ^ 3) :=
          mul_le_mul (mul_le_mul hc1 hbi (abs_nonneg _) (by norm_num)) hN3 (by positivity) (by norm_num)
      _ = 782 * (5/2) / 512 ^ 3 := by ring
  have k3 : 1260000 / (N:ℝ) ^ 4 ≤ 1260000 / 512 ^ 4 := by
    rw [div_eq_mul_one_div, div_eq_mul_one_div 1260000 ((512:ℝ) ^ 4)]
    exact mul_le_mul_of_nonneg_left hN4 (by norm_num)
  have hXY : |X - Y| ≤ 1 / 2 := by
    have e : X - Y = (X - (Y - c / (N:ℝ) ^ 2 + c * SLean.Cert.betaStar.im / (N:ℝ) ^ 3)) -
        c / (N:ℝ) ^ 2 + c * SLean.Cert.betaStar.im / (N:ℝ) ^ 3 := by ring
    rw [e]
    have := abs_add_le (X - (Y - c / (N:ℝ) ^ 2 + c * SLean.Cert.betaStar.im / (N:ℝ) ^ 3) -
      c / (N:ℝ) ^ 2) (c * SLean.Cert.betaStar.im / (N:ℝ) ^ 3)
    have := abs_sub (X - (Y - c / (N:ℝ) ^ 2 + c * SLean.Cert.betaStar.im / (N:ℝ) ^ 3)) (c / (N:ℝ) ^ 2)
    norm_num at k2 k3 ⊢
    linarith
  have e2 : hm N ^ 3 * |2 * (Statement.ζ 1 N).im| - 2 * (420 * |SLean.Cert.wStar|) = 2 * (X - Y) := by
    simp only [X, Y, abs_mul, abs_two]; ring
  rw [e2, abs_mul, abs_two]
  linarith

/-- `(v, Å_h v)` in Mathlib's inner product: `⟪v, Å v⟫ = ∫ v'' conj(v')`. -/
theorem inner_embV_gen {N : ℕ} (hN : 0 < N) (w : SLean.Vector N) :
    inner ℂ (embV hN w) (embV hN (generator N (hm N) w)) =
      ∫ x in (0:ℝ)..1, deriv (deriv (spline (hm N) w)) x * star (deriv (spline (hm N) w) x) := by
  rw [embV_apply, embV_apply, inner_toL2]
  have hw := generator_weak hN (hm N) (hm_pos hN) w w
  rw [N_hm hN] at hw
  rw [← hw]
  congr 1; funext x
  rw [Complex.star_def]; ring

theorem re_inner_embV_gen {N : ℕ} (hN : 0 < N) (w : SLean.Vector N) :
    (inner ℂ (embV hN w) (embV hN (generator N (hm N) w))).re =
      -(‖deriv (spline (hm N) w) 0‖ ^ 2 / 2) := by
  rw [inner_embV_gen]
  have h := flux_identity hN (hm_pos hN) (N_hm hN) w
  have e : (fun x => deriv (deriv (spline (hm N) w)) x * star (deriv (spline (hm N) w) x)) =
      (fun x => deriv (deriv (spline (hm N) w)) x * conj (deriv (spline (hm N) w) x)) := rfl
  rw [e]
  linarith

/-- `T̊_h(t)` is a contraction on `L^2` for `t ≥ 0` (companion v2b (2.2)). -/
theorem evolution_contract {N : ℕ} (hN : 0 < N) (c : SLean.Vector N) {t : ℝ} (ht : 0 ≤ t) :
    ‖embV hN (Main.evolution N (hm N) t c)‖ ≤ ‖embV hN c‖ := by
  set E : SLean.Vector N →L[ℂ] L2 := LinearMap.toContinuousLinearMap (embV hN)
  have hu : ∀ s : ℝ, HasDerivAt (fun r : ℝ => E (Main.evolution N (hm N) r c))
      (E (generator N (hm N) (Main.evolution N (hm N) s c))) s := fun s =>
    (E.restrictScalars ℝ).hasFDerivAt.comp_hasDerivAt s (Main.evolution_hasDerivAt N (hm N) s c)
  have hf : ∀ s : ℝ, HasDerivAt (fun r : ℝ => ‖E (Main.evolution N (hm N) r c)‖ ^ 2)
      (2 * (inner ℂ (E (Main.evolution N (hm N) s c))
        (E (generator N (hm N) (Main.evolution N (hm N) s c)))).re) s := by
    intro s
    have hi := (hu s).inner (𝕜 := ℂ) (hu s)
    have hr := (Complex.reCLM.hasFDerivAt).comp_hasDerivAt s hi
    have e1 : (fun r : ℝ => ‖E (Main.evolution N (hm N) r c)‖ ^ 2) =
        (Complex.reCLM ∘ fun r => inner ℂ (E (Main.evolution N (hm N) r c)) (E (Main.evolution N (hm N) r c))) := by
      funext r
      simp only [Function.comp_apply, Complex.reCLM_apply]
      rw [← inner_self_eq_norm_sq (𝕜 := ℂ)]; rfl
    rw [e1]
    convert hr using 1
    rw [Complex.reCLM_apply, Complex.add_re, ← inner_conj_symm (𝕜 := ℂ)
      (E (generator N (hm N) (Main.evolution N (hm N) s c))), Complex.conj_re]
    ring
  have hneg : ∀ s : ℝ, 2 * (inner ℂ (E (Main.evolution N (hm N) s c))
      (E (generator N (hm N) (Main.evolution N (hm N) s c)))).re ≤ 0 := by
    intro s
    change 2 * (inner ℂ (embV hN (Main.evolution N (hm N) s c))
      (embV hN (generator N (hm N) (Main.evolution N (hm N) s c)))).re ≤ 0
    rw [re_inner_embV_gen]
    nlinarith [sq_nonneg ‖deriv (spline (hm N) (Main.evolution N (hm N) s c)) 0‖]
  have hanti := antitone_of_hasDerivAt_nonpos hf hneg
  have h1 := hanti ht
  simp only [Main.evolution_zero, ContinuousLinearMap.id_apply] at h1
  have h2 : ‖E (Main.evolution N (hm N) t c)‖ ^ 2 ≤ ‖E c‖ ^ 2 := h1
  exact (pow_le_pow_iff_left₀ (norm_nonneg _) (norm_nonneg _) two_ne_zero).mp h2

/-- Coefficient form of the resolvent bound: `15 N^3 ‖v‖ ≤ ‖(2 ζ_h - Å_h) v‖`, `N ≥ 512`. -/
theorem resolvent_coeff {N : ℕ} (hN : 512 ≤ N) (c : SLean.Vector N) :
    15 * (N:ℝ) ^ 3 * ‖embV (pos_of_512 hN) c‖ ≤
      ‖embV (pos_of_512 hN) ((2 * Statement.ζ 1 N) • c - generator N (hm N) c)‖ := by
  have hN0 := pos_of_512 hN
  have hh := hm_pos hN0
  have hN' := N_real hN
  have hNp : (0:ℝ) < N := by linarith
  set ζ := Statement.ζ 1 N
  set v := embV hN0 c
  set Rv := embV hN0 ((2 * ζ) • c - generator N (hm N) c)
  rcases eq_or_lt_of_le (norm_nonneg v) with h0 | hpos
  · rw [← h0, mul_zero]; exact norm_nonneg _
  have hinner0 : inner ℂ v Rv = (2 * ζ) * ((‖v‖ ^ 2 : ℝ) : ℂ) -
      inner ℂ v (embV hN0 (generator N (hm N) c)) := by
    simp only [Rv, map_sub, map_smul, inner_sub_right, inner_smul_right]
    rw [show (embV hN0) c = v from rfl]
    have hvv : inner ℂ v v = ((‖v‖ ^ 2 : ℝ) : ℂ) := by
      rw [inner_self_eq_norm_sq_to_K]; simp
    rw [hvv]
  have hinner : inner ℂ v Rv = (2 * ζ) * ((‖v‖ ^ 2 : ℝ) : ℂ) -
      ∫ x in (0:ℝ)..1, deriv (deriv (spline (hm N) c)) x * star (deriv (spline (hm N) c) x) := by
    rw [hinner0, inner_embV_gen]
  have hreJ := re_inner_embV_gen hN0 c
  rw [inner_embV_gen] at hreJ
  have hl : ∫ x in (0:ℝ)..1, ‖spline (hm N) c x‖ ^ 2 = ‖v‖ ^ 2 := by
    simp only [v]; rw [embV_apply, norm_toL2_sq]
  have hImJ := bloch_integral hN0 c
  rw [hl] at hImJ
  set m := ‖v‖ ^ 2
  have hmpos : 0 < m := by positivity
  set J := ∫ x in (0:ℝ)..1, deriv (deriv (spline (hm N) c)) x * star (deriv (spline (hm N) c) x)
  set A0 := ‖deriv (spline (hm N) c) 0‖ ^ 2 / 2
  have hCS : ‖inner ℂ v Rv‖ ≤ ‖v‖ * ‖Rv‖ := norm_inner_le_norm v Rv
  have hre : (inner ℂ v Rv).re = m * (2 * ζ.re + A0 / m) := by
    rw [hinner]; simp only [Complex.sub_re, Complex.mul_re, Complex.ofReal_re, Complex.ofReal_im]
    rw [hreJ]; field_simp; simp; ring
  have him : (inner ℂ v Rv).im = m * (2 * ζ.im - J.im / m) := by
    rw [hinner]; simp only [Complex.sub_im, Complex.mul_im, Complex.ofReal_re, Complex.ofReal_im]
    field_simp; simp; ring
  have hz := zeta1_bounds hN
  have key := Companion.resolvent_margin_15 (hm N) (A0 / m) ζ.re (2 * ζ.im) (J.im / m)
    (‖v‖ * ‖Rv‖ / m) 1600 hh (freq_230 hN)
    (by
      rw [abs_div, abs_of_pos hmpos, div_le_iff₀ hmpos, hm_eq]
      have e : (126 / (1 / (N:ℝ)) ^ 3 + 12/5 * (A0 / m)) * m = 126 * (N:ℝ) ^ 3 * m + 12/5 * A0 := by
        field_simp
      rw [e]; exact hImJ)
    (by linarith [hz.2.2])
    (by rw [hm_eq]; have : (512:ℝ) ^ 3 ≤ (N:ℝ) ^ 3 := by gcongr
        rw [show (15:ℝ) / (1 / (N:ℝ)) ^ 3 = 15 * (N:ℝ) ^ 3 by field_simp]; nlinarith)
    (by
      rw [le_div_iff₀ hmpos]
      have h1 := Complex.re_le_norm (inner ℂ v Rv)
      rw [hre] at h1
      nlinarith)
    (by
      rw [le_div_iff₀ hmpos]
      have h1 := Complex.abs_im_le_norm (inner ℂ v Rv)
      rw [him, abs_mul, abs_of_pos hmpos] at h1
      nlinarith)
  rw [hm_eq, show (15:ℝ) / (1 / (N:ℝ)) ^ 3 = 15 * (N:ℝ) ^ 3 by field_simp, le_div_iff₀ hmpos] at key
  have : 15 * (N:ℝ) ^ 3 * ‖v‖ * ‖v‖ ≤ ‖Rv‖ * ‖v‖ := by nlinarith
  exact le_of_mul_le_mul_right this hpos

/-- `2 ζ_h - Å_h` on `X_h^ℂ`. -/
def RS {N : ℕ} (hN : 0 < N) : Vh hN →ₗ[ℂ] Vh hN := (2 * Statement.ζ 1 N) • LinearMap.id - AS hN

theorem RS_eV {N : ℕ} (hN : 0 < N) (c : SLean.Vector N) :
    RS hN (eV hN c) = eV hN ((2 * Statement.ζ 1 N) • c - generator N (hm N) c) := by
  simp only [RS, LinearMap.sub_apply, LinearMap.smul_apply, LinearMap.id_apply, AS_eV, map_sub, map_smul]

theorem RS_lower {N : ℕ} (hN : 512 ≤ N) (v : Vh (pos_of_512 hN)) :
    15 * (N:ℝ) ^ 3 * ‖v‖ ≤ ‖RS (pos_of_512 hN) v‖ := by
  obtain ⟨c, rfl⟩ := (eV (pos_of_512 hN)).surjective v
  rw [RS_eV]
  have h := resolvent_coeff hN c
  simpa only [← eV_apply, Submodule.norm_coe] using h

/-- S25 (companion v2b Lemma 3.15, first claim): for every `N ≥ 512`, `2 ζ_h - Å_h` is invertible on
`X_h^ℂ` and `‖(2 ζ_h - Å_h)^{-1}‖_2 ≤ h^3/15`, `h = 1/N`. -/
theorem S25_resolvent {N : ℕ} (hN : 512 ≤ N) :
    ∃ Rinv : Vh (pos_of_512 hN) →L[ℂ] Vh (pos_of_512 hN),
      (∀ v, Rinv (RS (pos_of_512 hN) v) = v) ∧ (∀ w, RS (pos_of_512 hN) (Rinv w) = w) ∧
      ‖Rinv‖ ≤ (1 / (N:ℝ)) ^ 3 / 15 := by
  have hN' := N_real hN
  have hNp : (0:ℝ) < N := by linarith
  have hinj : Function.Injective (RS (pos_of_512 hN)) := by
    refine (injective_iff_map_eq_zero _).mpr fun v hv => ?_
    have h := RS_lower hN v
    rw [hv, norm_zero] at h
    have : ‖v‖ = 0 := by nlinarith [norm_nonneg v, pow_pos hNp 3]
    exact norm_eq_zero.mp this
  set e := LinearEquiv.ofInjectiveEndo (RS (pos_of_512 hN)) hinj
  refine ⟨LinearMap.toContinuousLinearMap e.symm.toLinearMap, fun v => ?_, fun w => ?_, ?_⟩
  · simp only [LinearMap.coe_toContinuousLinearMap', LinearEquiv.coe_coe]
    exact e.symm_apply_apply v
  · simp only [LinearMap.coe_toContinuousLinearMap', LinearEquiv.coe_coe]
    exact e.apply_symm_apply w
  · apply ContinuousLinearMap.opNorm_le_bound _ (by positivity)
    intro w
    simp only [LinearMap.coe_toContinuousLinearMap', LinearEquiv.coe_coe]
    have h := RS_lower hN (e.symm w)
    have hw : RS (pos_of_512 hN) (e.symm w) = w := e.apply_symm_apply w
    rw [hw] at h
    calc ‖e.symm w‖ = (1 / (N:ℝ)) ^ 3 / 15 * (15 * (N:ℝ) ^ 3 * ‖e.symm w‖) := by field_simp
      _ ≤ (1 / (N:ℝ)) ^ 3 / 15 * ‖w‖ := mul_le_mul_of_nonneg_left h (by positivity)
end

end CompanionD


==> anc/lean/CompanionD/S23.lean <==
import CompanionD.Density

/-! S23: companion v2b Corollary 3.11(b)(c) for the eigenfunction family `φ_N` of S10 (`phiA`), and the
first part of Corollary 3.11(a) as an intermediate step. Here `h = 1/N`, `N ≥ 512`.
* (a, density part) `sup_x | |φ_h(x)|^2 - 𝔡(x) 𝔤(x/h) | ≤ C h`.
* (b) `(|φ_h|^2, G) = (𝔡, G) + O(h) ‖G‖_{W^{1,∞}}` for `G ∈ W^{1,∞}`.
* (c) `(1/2) (|φ_h|^2, m_h') = 𝔟 + O(h)`. -/

set_option autoImplicit false

namespace CompanionD

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot CompanionA SLean.Analytic SLean.Cert
open scoped Topology ComplexConjugate

noncomputable section

/-- The squared norm of the unnormalized eigenvector `x_N`. -/
abbrev E2 (N : ℕ) : ℝ := ∫ x in (0:ℝ)..1, ‖spline (hm N) (xN N) x‖ ^ 2

theorem E2_eq {N : ℕ} (hN : 512 ≤ N) : ‖embV (pos_of_512 hN) (xN N)‖ ^ 2 = E2 N := by
  rw [embV_apply, norm_toL2_sq]

theorem E2_lower {N : ℕ} (hN : 512 ≤ N) : ‖alphaN N 0‖ ^ 2 ≤ 196 * E2 N := by
  have h := embV_xN_lower hN
  rw [← E2_eq hN]
  have hP : ‖alphaN N 0‖ ≤ PN N := by
    simp only [PN]; linarith [norm_nonneg (alphaN N 1)]
  have h2 : ‖alphaN N 0‖ / 14 ≤ ‖embV (pos_of_512 hN) (xN N)‖ := by linarith
  have h3 := pow_le_pow_left₀ (by positivity) h2 2
  nlinarith

theorem E2_pos {N : ℕ} (hN : 512 ≤ N) : 0 < E2 N := by
  rw [← E2_eq hN]
  have hx := (xN_spec hN).1
  have : embV (pos_of_512 hN) (xN N) ≠ 0 := fun h0 =>
    hx (embV_injective (pos_of_512 hN) (h0.trans (map_zero _).symm))
  positivity

/-- The model integrand `2 |α_+|^2 𝔡(x) |p(fract(N x))|^2`. -/
abbrev Qm (N : ℕ) (x : ℝ) : ℝ := 2 * ‖alphaN N 0‖ ^ 2 * dfrak x * ‖pr (Int.fract ((N:ℝ) * x))‖ ^ 2

theorem Qm_measurable (N : ℕ) : Measurable (Qm N) := by
  unfold Qm
  have h1 : Measurable dfrak := dfrak_continuous.measurable
  have h2 : Measurable (fun x : ℝ => ‖pr (Int.fract ((N:ℝ) * x))‖ ^ 2) :=
    measurable_pr_frac.comp (measurable_const_mul _)
  exact (measurable_const.mul h1).mul h2

theorem Qm_bound (N : ℕ) (x : ℝ) : |Qm N x| ≤ 2 * ‖alphaN N 0‖ ^ 2 * 2 * (9 * 10 ^ 16) := by
  unfold Qm
  have h1 := dfrak_nonneg x
  have h2 := dfrak_le_two x
  have h3 := pr_frac_bound ((N:ℝ) * x)
  rw [abs_of_nonneg (by positivity)]
  have hA := sq_nonneg ‖alphaN N 0‖
  calc 2 * ‖alphaN N 0‖ ^ 2 * dfrak x * ‖pr (Int.fract ((N:ℝ) * x))‖ ^ 2
      ≤ 2 * ‖alphaN N 0‖ ^ 2 * 2 * (9 * 10 ^ 16) := by gcongr

/-- `∫_0^1 𝔡(x) |p(fract(N x))|^2 dx = ∫|p|^2 + O(1/N)`. -/
theorem integral_dp {N : ℕ} (hN : 0 < N) :
    |(∫ x in (0:ℝ)..1, dfrak x * ‖pr (Int.fract ((N:ℝ) * x))‖ ^ 2) - Pm| ≤
      1 / N * (9 * 10 ^ 16) * (4 * Real.pi) := by
  have hNp : (0:ℝ) < N := by exact_mod_cast hN
  have h := average_cells_real hN (c := fun t => ‖pr (Int.fract t)‖ ^ 2) (fract_periodic (f := fun r => ‖pr r‖ ^ 2))
    (ii_of_bdd measurable_pr_frac (K := 9 * 10 ^ 16) (fun t => by
      rw [abs_of_nonneg (sq_nonneg _)]; exact pr_frac_bound t) 0 1)
    (M := 9 * 10 ^ 16) (fun t => by
      rw [integral_frac_pr, abs_le]
      have := pr_frac_bound t; have := Pm_le; have := Pm_pos
      constructor <;> nlinarith [sq_nonneg ‖pr (Int.fract t)‖])
    (F := dfrak) dfrak_continuous.continuousOn (fun _ => 4 * Real.pi / N)
    (fun j _ x hx => dfrak_cell hN hx)
  rw [integral_frac_pr, integral_dfrak, mul_one] at h
  simp only [Finset.sum_const, Finset.card_range, nsmul_eq_mul] at h
  calc _ ≤ 1 / N * (9 * 10 ^ 16) * (N * (4 * Real.pi / N)) := h
    _ = 1 / N * (9 * 10 ^ 16) * (4 * Real.pi) := by field_simp

/-- Normalization: `N |‖x_N‖^2 - 2 |α_+|^2 ∫|p|^2| ≤ 2·10^38 |α_+|^2`. -/
theorem E2_asym {N : ℕ} (hN : 512 ≤ N) :
    (N:ℝ) * |E2 N - 2 * ‖alphaN N 0‖ ^ 2 * Pm| ≤ 2 * 10 ^ 38 * ‖alphaN N 0‖ ^ 2 := by
  have hN0 := pos_of_512 hN
  have hN' := N_real hN
  have hNp : (0:ℝ) < N := by linarith
  have hA := sq_nonneg ‖alphaN N 0‖
  set A2 := ‖alphaN N 0‖ ^ 2
  have hSc : Continuous fun x => ‖spline (hm N) (xN N) x‖ ^ 2 := (sp_continuous hN0 _).norm.pow 2
  have hQi : IntervalIntegrable (Qm N) volume 0 1 :=
    ii_of_bdd (Qm_measurable N) (Qm_bound N) 0 1
  have h1 : |E2 N - ∫ x in (0:ℝ)..1, Qm N x| ≤ 10 ^ 38 * A2 / N := by
    rw [E2, ← intervalIntegral.integral_sub (hSc.intervalIntegrable _ _) hQi]
    have := intervalIntegral.norm_integral_le_of_norm_le_const_ae (a := 0) (b := 1)
      (C := 10 ^ 38 * A2 / N) (f := fun x => ‖spline (hm N) (xN N) x‖ ^ 2 - Qm N x)
      (Eventually.of_forall fun x hx => by
        rw [uIoc_of_le zero_le_one] at hx
        have h := density_unnorm hN ⟨hx.1.le, hx.2⟩
        rw [Real.norm_eq_abs, le_div_iff₀ hNp, mul_comm]
        exact h)
    rw [Real.norm_eq_abs] at this
    simpa using this
  have h2 : ∫ x in (0:ℝ)..1, Qm N x =
      2 * A2 * ∫ x in (0:ℝ)..1, dfrak x * ‖pr (Int.fract ((N:ℝ) * x))‖ ^ 2 := by
    rw [← intervalIntegral.integral_const_mul]
    congr 1; funext x; simp only [Qm, A2]; ring
  have h3 := integral_dp hN0
  have h4 : |E2 N - 2 * A2 * Pm| ≤ 10 ^ 38 * A2 / N + 2 * A2 * (1 / N * (9 * 10 ^ 16) * (4 * Real.pi)) := by
    have e : E2 N - 2 * A2 * Pm = (E2 N - ∫ x in (0:ℝ)..1, Qm N x) +
        2 * A2 * ((∫ x in (0:ℝ)..1, dfrak x * ‖pr (Int.fract ((N:ℝ) * x))‖ ^ 2) - Pm) := by
      rw [h2]; ring
    rw [e]
    refine (abs_add_le _ _).trans (add_le_add h1 ?_)
    rw [abs_mul, abs_of_nonneg (by positivity)]
    exact mul_le_mul_of_nonneg_left h3 (by positivity)
  have e5 : (N:ℝ) * (10 ^ 38 * A2 / N + 2 * A2 * (1 / N * (9 * 10 ^ 16) * (4 * Real.pi))) =
      10 ^ 38 * A2 + 2 * A2 * (9 * 10 ^ 16) * (4 * Real.pi) := by field_simp
  have h5 := mul_le_mul_of_nonneg_left h4 hNp.le
  rw [e5] at h5
  have hpi := Real.pi_lt_four
  nlinarith

/-- The normalized eigenfunction is `x_N / ‖x_N‖`. -/
theorem spline_cA {N : ℕ} (hN : 512 ≤ N) (x : ℝ) :
    ‖spline (hm N) (cA N) x‖ ^ 2 = ‖spline (hm N) (xN N) x‖ ^ 2 / E2 N := by
  have hc : cA N = ((‖embV (pos_of_512 hN) (xN N)‖⁻¹ : ℝ) : ℂ) • xN N := by
    simp only [cA, dite_eq_left hN]
  rw [hc, spline_smul, norm_mul, Complex.norm_real, Real.norm_eq_abs, mul_pow, sq_abs, inv_pow,
    E2_eq hN]
  ring

/-- S23, step (companion v2b Corollary 3.11(a), density part): there is `C` such that for every `N ≥ 512`
and every `x ∈ [0,1]`, `| |φ_N(x)|^2 - 𝔡(x) 𝔤(x/h) | ≤ C h`, `h = 1/N`
(`φ_N` = the continuous representative `spline (hm N) (cA N)` of `phiA N`). -/
theorem S23_density : ∃ C : ℝ, 0 < C ∧ ∀ N : ℕ, 512 ≤ N → ∀ x ∈ Icc (0:ℝ) 1,
    |‖spline (hm N) (cA N) x‖ ^ 2 - dfrak x * gfrak (x / (1 / (N:ℝ)))| ≤ C * (1 / N) := by
  refine ⟨196 * 10 ^ 38 + 196 * (2 * 9 * 10 ^ 16 / Pm) * (2 * 10 ^ 38), by
    have := Pm_pos; positivity, fun N hN x hx => ?_⟩
  have hN' := N_real hN
  have hNp : (0:ℝ) < N := by linarith
  have hE := E2_pos hN
  have hEl := E2_lower hN
  have hEa := E2_asym hN
  have hd := density_unnorm hN hx
  have hPm := Pm_pos
  have hxN : x / (1 / (N:ℝ)) = N * x := by field_simp
  rw [spline_cA hN, hxN]
  set S := ‖spline (hm N) (xN N) x‖ ^ 2
  set A2 := ‖alphaN N 0‖ ^ 2
  set p2 := ‖pr (Int.fract ((N:ℝ) * x))‖ ^ 2
  set D := dfrak x * gfrak ((N:ℝ) * x)
  have hD : D = dfrak x * p2 / Pm := by simp only [D, gfrak, p2]; ring
  have hD0 : 0 ≤ dfrak x * p2 / Pm := by
    have := dfrak_nonneg x; positivity
  have hDle : dfrak x * p2 / Pm ≤ 2 * 9 * 10 ^ 16 / Pm := by
    have h1 := dfrak_le_two x; have h2 := pr_frac_bound ((N:ℝ) * x)
    have h3 := dfrak_nonneg x
    apply div_le_div_of_nonneg_right _ hPm.le
    calc dfrak x * p2 ≤ 2 * (9 * 10 ^ 16) := mul_le_mul h1 h2 (sq_nonneg _) (by norm_num)
      _ = 2 * 9 * 10 ^ 16 := by ring
  -- |S - D E2| ≤ |S - Q| + D |2 A2 Pm - E2|
  have e : S - D * E2 N = (S - 2 * A2 * dfrak x * p2) +
      (dfrak x * p2 / Pm) * (2 * A2 * Pm - E2 N) := by
    rw [hD]; field_simp; ring
  have hS : |S - D * E2 N| ≤ 10 ^ 38 * A2 / N + (2 * 9 * 10 ^ 16 / Pm) * (2 * 10 ^ 38 * A2 / N) := by
    rw [e]
    refine (abs_add_le _ _).trans (add_le_add ?_ ?_)
    · rw [le_div_iff₀ hNp, mul_comm]; exact hd
    · rw [abs_mul, abs_of_nonneg hD0]
      apply mul_le_mul hDle _ (abs_nonneg _) (by positivity)
      rw [abs_sub_comm, le_div_iff₀ hNp, mul_comm]; exact hEa
  have e2 : S / E2 N - D = (S - D * E2 N) / E2 N := by field_simp
  rw [e2, abs_div, abs_of_pos hE, div_le_iff₀ hE]
  have hA2 : 0 ≤ A2 := sq_nonneg _
  have k : 10 ^ 38 * A2 / N + (2 * 9 * 10 ^ 16 / Pm) * (2 * 10 ^ 38 * A2 / N) =
      (10 ^ 38 + (2 * 9 * 10 ^ 16 / Pm) * (2 * 10 ^ 38)) * (1 / N) * A2 := by ring
  rw [k] at hS
  have hc0 : 0 ≤ (10 ^ 38 + (2 * 9 * 10 ^ 16 / Pm) * (2 * 10 ^ 38)) * (1 / N) := by positivity
  calc |S - D * E2 N| ≤ (10 ^ 38 + (2 * 9 * 10 ^ 16 / Pm) * (2 * 10 ^ 38)) * (1 / N) * A2 := hS
    _ ≤ (10 ^ 38 + (2 * 9 * 10 ^ 16 / Pm) * (2 * 10 ^ 38)) * (1 / N) * (196 * E2 N) :=
        mul_le_mul_of_nonneg_left hEl hc0
    _ = _ := by ring

end

end CompanionD


==> anc/lean/CompanionD/S23bc.lean <==
import CompanionD.S23

/-! S23: companion v2b Corollary 3.11(b)(c). Statements use the `L^2` class `φ_N = phiA N` (S10) and the
measure `μ` = Lebesgue measure on `(0,1]`; `h = 1/N`, `N ≥ 512`. -/

set_option autoImplicit false

namespace CompanionD

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot CompanionA SLean.Analytic SLean.Cert
open scoped Topology ComplexConjugate

noncomputable section

/-- `m_h'(x) = m'(x/h)`, `h = 1/N`, with `m' = 1 - 6r + 6r^2` extended with period one:
the derivative of the grid mode `m_h(x) = h m(x/h)` (companion v2b Section 3.4). -/
def mhD (N : ℕ) (x : ℝ) : ℝ := Companion.mp (Int.fract (x / (1 / (N:ℝ))))

/-- The grid mode `m_h(x) = h m(x/h)`, `m = r - 3r^2 + 2r^3` extended with period one. -/
def mh (N : ℕ) (x : ℝ) : ℝ := (1 / (N:ℝ)) * Companion.m (Int.fract (x / (1 / (N:ℝ))))

theorem integral_phiA {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E] {N : ℕ} (hN : 512 ≤ N)
    (f : ℂ → ℝ → E) :
    ∫ x, f (phiA N x) x ∂μ = ∫ x in (0:ℝ)..1, f (spline (hm N) (cA N) x) x := by
  rw [← integral_μ]
  apply integral_congr_ae
  filter_upwards [phiA_rep hN] with x hx
  rw [hx]

theorem continuousOn_of_rep {G g : ℝ → ℂ} (hg : IntervalIntegrable g volume 0 1)
    (hG : ∀ x ∈ Icc (0:ℝ) 1, G x = G 0 + ∫ y in (0:ℝ)..x, g y) : ContinuousOn G (Icc 0 1) := by
  have hgI : IntegrableOn g (uIcc 0 1) volume := by
    rw [uIcc_of_le zero_le_one]
    exact (intervalIntegrable_iff_integrableOn_Icc_of_le zero_le_one).mp hg
  have hp := intervalIntegral.continuousOn_primitive_interval hgI
  rw [uIcc_of_le zero_le_one] at hp
  exact (continuousOn_const.add hp).congr (fun x hx => hG x hx)

theorem gfrak_measurable : Measurable gfrak := measurable_pr_frac.div_const _

theorem gfrak_nonneg (t : ℝ) : 0 ≤ gfrak t := by unfold gfrak; have := Pm_pos; positivity

theorem gfrak_le (t : ℝ) : gfrak t ≤ 9 * 10 ^ 16 / Pm :=
  div_le_div_of_nonneg_right (pr_frac_bound t) Pm_pos.le

theorem integral_gfrak : ∫ t in (0:ℝ)..1, gfrak t = 1 := by
  unfold gfrak
  rw [intervalIntegral.integral_div, integral_frac_pr, div_self Pm_pos.ne']

theorem mp_bound {r : ℝ} (hr : r ∈ Icc (0:ℝ) 1) : |Companion.mp r| ≤ 1 := by
  unfold Companion.mp
  rw [abs_le]; constructor <;> nlinarith [hr.1, hr.2, sq_nonneg (r - 1/2)]

theorem mp_frac_bound (t : ℝ) : |Companion.mp (Int.fract t)| ≤ 1 :=
  mp_bound ⟨Int.fract_nonneg t, (Int.fract_lt_one t).le⟩

theorem mp_continuous : Continuous Companion.mp := by unfold Companion.mp; fun_prop

/-- S23 (companion v2b Corollary 3.11(b)): there is `C` such that for every `N ≥ 512` and every
`G ∈ W^{1,∞}(0,1)` (written `G(x) = G(0) + ∫_0^x g`, `g` integrable) with `|G| ≤ B` on `[0,1]` and
`|g| ≤ B` a.e. on `[0,1]`: `|(|φ_N|^2, G) - (𝔡, G)| ≤ C h B`, `h = 1/N`. -/
theorem S23_b : ∃ C : ℝ, 0 < C ∧ ∀ N : ℕ, 512 ≤ N → ∀ (G g : ℝ → ℂ) (B : ℝ),
    IntervalIntegrable g volume 0 1 →
    (∀ x ∈ Icc (0:ℝ) 1, G x = G 0 + ∫ y in (0:ℝ)..x, g y) →
    (∀ x ∈ Icc (0:ℝ) 1, ‖G x‖ ≤ B) → (∀ᵐ y, y ∈ Icc (0:ℝ) 1 → ‖g y‖ ≤ B) →
    ‖(∫ x, ((‖phiA N x‖ ^ 2 : ℝ) : ℂ) * G x ∂μ) - ∫ x, ((dfrak x : ℝ) : ℂ) * G x ∂μ‖ ≤
      C * (1 / (N:ℝ)) * B := by
  obtain ⟨C₀, hC₀, hden⟩ := S23_density
  have hPm := Pm_pos
  refine ⟨C₀ + (9 * 10 ^ 16 / Pm + 1) * (4 * Real.pi + 2), by positivity, ?_⟩
  intro N hN G g B hg hG hGB hgB
  have hN0 := pos_of_512 hN
  have hNp : (0:ℝ) < N := by exact_mod_cast hN0
  have hB0 : 0 ≤ B := (norm_nonneg _).trans (hGB 0 ⟨le_rfl, zero_le_one⟩)
  have hGc := continuousOn_of_rep hg hG
  have hGc' : ContinuousOn G (uIcc 0 1) := by rwa [uIcc_of_le zero_le_one]
  rw [integral_phiA hN (fun z x => ((‖z‖ ^ 2 : ℝ) : ℂ) * G x), integral_μ]
  set φ2 : ℝ → ℝ := fun x => ‖spline (hm N) (cA N) x‖ ^ 2
  have hφc : Continuous φ2 := (sp_continuous hN0 _).norm.pow 2
  have hgN : Measurable fun x : ℝ => gfrak ((N:ℝ) * x) := gfrak_measurable.comp (measurable_const_mul _)
  have hgNi : IntervalIntegrable (fun x : ℝ => ((gfrak ((N:ℝ) * x) : ℝ) : ℂ)) volume 0 1 :=
    ii_of_bddC (Complex.measurable_ofReal.comp hgN) (K := 9 * 10 ^ 16 / Pm) (fun t => by
      show ‖((gfrak ((N:ℝ) * t) : ℝ) : ℂ)‖ ≤ _
      rw [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg (gfrak_nonneg _)]; exact gfrak_le _) 0 1
  set F : ℝ → ℂ := fun x => ((dfrak x : ℝ) : ℂ) * G x
  have hFc : ContinuousOn F (Icc 0 1) :=
    (Complex.continuous_ofReal.comp dfrak_continuous).continuousOn.mul hGc
  have hFc' : ContinuousOn F (uIcc 0 1) := by rwa [uIcc_of_le zero_le_one]
  -- decomposition
  have i1 : IntervalIntegrable (fun x => (((φ2 x - dfrak x * gfrak ((N:ℝ) * x) : ℝ)) : ℂ) * G x) volume 0 1 := by
    have h1 : IntervalIntegrable (fun x => ((φ2 x : ℝ) : ℂ) * G x) volume 0 1 :=
      ((Complex.continuous_ofReal.comp hφc).continuousOn.mul hGc').intervalIntegrable
    have h2 : IntervalIntegrable (fun x => F x * ((gfrak ((N:ℝ) * x) : ℝ) : ℂ)) volume 0 1 := by
      have := hgNi.continuousOn_mul hFc'
      exact this
    refine (h1.sub h2).congr ?_
    exact fun x _ => by simp only [F]; push_cast; ring
  have i2 : IntervalIntegrable (fun x => F x * ((gfrak ((N:ℝ) * x) : ℝ) : ℂ)) volume 0 1 :=
    hgNi.continuousOn_mul hFc'
  have hsplit : (∫ x in (0:ℝ)..1, ((φ2 x : ℝ) : ℂ) * G x) - ∫ x in (0:ℝ)..1, F x =
      (∫ x in (0:ℝ)..1, (((φ2 x - dfrak x * gfrak ((N:ℝ) * x) : ℝ)) : ℂ) * G x) +
        ((∫ x in (0:ℝ)..1, F x * ((gfrak ((N:ℝ) * x) : ℝ) : ℂ)) - 1 * ∫ x in (0:ℝ)..1, F x) := by
    have hsum : ∫ x in (0:ℝ)..1, ((φ2 x : ℝ) : ℂ) * G x =
        (∫ x in (0:ℝ)..1, (((φ2 x - dfrak x * gfrak ((N:ℝ) * x) : ℝ)) : ℂ) * G x) +
          ∫ x in (0:ℝ)..1, F x * ((gfrak ((N:ℝ) * x) : ℝ) : ℂ) := by
      rw [← intervalIntegral.integral_add i1 i2]
      congr 1; funext x; simp only [F]; push_cast; ring
    rw [hsum]; ring
  simp only [φ2] at hsplit ⊢
  rw [hsplit]
  -- first term
  have t1 : ‖∫ x in (0:ℝ)..1, (((‖spline (hm N) (cA N) x‖ ^ 2 - dfrak x * gfrak ((N:ℝ) * x) : ℝ)) : ℂ) * G x‖ ≤
      C₀ * (1 / N) * B := by
    have := intervalIntegral.norm_integral_le_of_norm_le_const_ae (a := 0) (b := 1)
      (C := C₀ * (1 / N) * B)
      (f := fun x => (((‖spline (hm N) (cA N) x‖ ^ 2 - dfrak x * gfrak ((N:ℝ) * x) : ℝ)) : ℂ) * G x)
      (Eventually.of_forall fun x hx => by
        rw [uIoc_of_le zero_le_one] at hx
        have hx' : x ∈ Icc (0:ℝ) 1 := ⟨hx.1.le, hx.2⟩
        have h1 := hden N hN x hx'
        have hxN : x / (1 / (N:ℝ)) = N * x := by field_simp
        rw [hxN] at h1
        rw [norm_mul, Complex.norm_real, Real.norm_eq_abs]
        exact mul_le_mul h1 (hGB x hx') (norm_nonneg _) (by positivity))
    simpa using this
  -- second term: averaging with `c = 𝔤`, mean one
  have hmean : ∫ s in (0:ℝ)..1, ((gfrak s : ℝ) : ℂ) = 1 := by
    rw [intervalIntegral.integral_ofReal, integral_gfrak, Complex.ofReal_one]
  have hcell : ∀ j < N, ∀ x ∈ Icc ((j:ℝ) / N) (((j:ℝ) + 1) / N),
      ‖F x - F ((j:ℝ) / N)‖ ≤ (4 * Real.pi + 2) * B / N := by
    intro j hj x hx
    have hj0 : (j:ℝ) / N ∈ Icc (0:ℝ) 1 := ⟨cell_lo j, (cell_ord hN0 j).trans (cell_le hj)⟩
    have hj1 : ((j:ℝ) + 1) / N ∈ Icc (0:ℝ) 1 := ⟨(cell_lo j).trans (cell_ord hN0 j), cell_le hj⟩
    have hx01 : x ∈ Icc (0:ℝ) 1 := ⟨hj0.1.trans hx.1, hx.2.trans hj1.2⟩
    have hgn : ∀ a b, a ∈ Icc (0:ℝ) 1 → b ∈ Icc (0:ℝ) 1 → IntervalIntegrable g volume a b :=
      fun a b ha hb => hg.mono_set (by rw [uIcc_of_le zero_le_one]; exact uIcc_subset_Icc ha hb)
    have hGd : ‖G x - G ((j:ℝ) / N)‖ ≤ B / N := by
      rw [hG x hx01, hG _ hj0, add_sub_add_left_eq_sub,
        intervalIntegral.integral_interval_sub_left (hgn 0 x ⟨le_rfl, zero_le_one⟩ hx01)
          (hgn 0 _ ⟨le_rfl, zero_le_one⟩ hj0)]
      have := intervalIntegral.norm_integral_le_of_norm_le_const_ae (a := (j:ℝ) / N) (b := x)
        (C := B) (f := g) (by
          filter_upwards [hgB] with y hy hyI
          rw [uIoc_of_le hx.1] at hyI
          exact hy ⟨hj0.1.trans hyI.1.le, hyI.2.trans hx01.2⟩)
      refine this.trans ?_
      have hxd : |x - (j:ℝ) / N| ≤ 1 / N := by
        rw [abs_of_nonneg (by linarith [hx.1])]
        have := hx.2
        rw [show ((j:ℝ) + 1) / N = j / N + 1 / N by ring] at this
        linarith
      calc B * |x - (j:ℝ) / N| ≤ B * (1 / N) := mul_le_mul_of_nonneg_left hxd hB0
        _ = B / N := by ring
    have e : F x - F ((j:ℝ) / N) = ((dfrak x - dfrak ((j:ℝ) / N) : ℝ) : ℂ) * G x +
        ((dfrak ((j:ℝ) / N) : ℝ) : ℂ) * (G x - G ((j:ℝ) / N)) := by
      simp only [F]; push_cast; ring
    rw [e]
    refine (norm_add_le _ _).trans ?_
    rw [norm_mul, norm_mul, Complex.norm_real, Complex.norm_real, Real.norm_eq_abs, Real.norm_eq_abs,
      abs_of_nonneg (dfrak_nonneg _)]
    have k1 : |dfrak x - dfrak ((j:ℝ) / N)| * ‖G x‖ ≤ 4 * Real.pi / N * B :=
      mul_le_mul (dfrak_cell hN0 hx) (hGB x hx01) (norm_nonneg _) (by positivity)
    have k2 : dfrak ((j:ℝ) / N) * ‖G x - G ((j:ℝ) / N)‖ ≤ 2 * (B / N) :=
      mul_le_mul (dfrak_le_two _) hGd (norm_nonneg _) (by norm_num)
    have e2 : (4 * Real.pi + 2) * B / N = 4 * Real.pi / N * B + 2 * (B / N) := by ring
    rw [e2]; linarith
  have t2 := average_cells hN0 (c := fun t => ((gfrak t : ℝ) : ℂ))
    (fun t => by simp only [gfrak, Int.fract_add_one])
    (ii_of_bddC (Complex.measurable_ofReal.comp gfrak_measurable) (K := 9 * 10 ^ 16 / Pm) (fun t => by
      show ‖((gfrak t : ℝ) : ℂ)‖ ≤ _
      rw [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg (gfrak_nonneg _)]; exact gfrak_le _) 0 1)
    (M := 9 * 10 ^ 16 / Pm + 1) (Eventually.of_forall fun t => by
      rw [hmean, ← Complex.ofReal_one, ← Complex.ofReal_sub, Complex.norm_real, Real.norm_eq_abs, abs_le]
      have := gfrak_nonneg t; have := gfrak_le t
      constructor <;> linarith [div_nonneg (by norm_num : (0:ℝ) ≤ 9 * 10 ^ 16) hPm.le])
    hFc (fun _ => (4 * Real.pi + 2) * B / N) hcell
  rw [hmean] at t2
  simp only [Finset.sum_const, Finset.card_range, nsmul_eq_mul] at t2
  have e3 : 1 / (N:ℝ) * (9 * 10 ^ 16 / Pm + 1) * (N * ((4 * Real.pi + 2) * B / N)) =
      (9 * 10 ^ 16 / Pm + 1) * (4 * Real.pi + 2) * (1 / N) * B := by field_simp
  rw [e3] at t2
  calc _ ≤ ‖∫ x in (0:ℝ)..1, (((‖spline (hm N) (cA N) x‖ ^ 2 - dfrak x * gfrak ((N:ℝ) * x) : ℝ)) : ℂ) * G x‖ +
        ‖(∫ x in (0:ℝ)..1, F x * ((gfrak ((N:ℝ) * x) : ℝ) : ℂ)) - 1 * ∫ x in (0:ℝ)..1, F x‖ :=
        norm_add_le _ _
    _ ≤ C₀ * (1 / N) * B + (9 * 10 ^ 16 / Pm + 1) * (4 * Real.pi + 2) * (1 / N) * B := add_le_add t1 t2
    _ = _ := by ring

/-- S23 (companion v2b Corollary 3.11(c)): there is `C` such that for every `N ≥ 512`,
`|(1/2) (|φ_N|^2, m_h') - 𝔟| ≤ C h`, `h = 1/N`, where `𝔟 = (1/2) ∫_0^1 𝔤 m'` is the cell constant
(computation package `Companion.cellConstant`). -/
theorem S23_c : ∃ C : ℝ, 0 < C ∧ ∀ N : ℕ, 512 ≤ N →
    |(1 / 2) * (∫ x, ‖phiA N x‖ ^ 2 * mhD N x ∂μ) - Companion.cellConstant| ≤ C * (1 / (N:ℝ)) := by
  obtain ⟨C₀, hC₀, hden⟩ := S23_density
  have hPm := Pm_pos
  set K := 9 * 10 ^ 16 / Pm
  have hK : 0 ≤ K := by positivity
  refine ⟨C₀ / 2 + (1 / 2) * (2 * K) * (4 * Real.pi), by positivity, ?_⟩
  intro N hN
  have hN0 := pos_of_512 hN
  have hNp : (0:ℝ) < N := by exact_mod_cast hN0
  have hxN : ∀ x : ℝ, x / (1 / (N:ℝ)) = N * x := fun x => by field_simp
  rw [integral_phiA hN (fun z x => ‖z‖ ^ 2 * mhD N x)]
  simp only [mhD, hxN]
  set φ2 : ℝ → ℝ := fun x => ‖spline (hm N) (cA N) x‖ ^ 2
  have hφc : Continuous φ2 := (sp_continuous hN0 _).norm.pow 2
  set c2 : ℝ → ℝ := fun t => gfrak t * Companion.mp (Int.fract t)
  have hc2m : Measurable c2 :=
    gfrak_measurable.mul (mp_continuous.measurable.comp measurable_fract)
  have hc2b : ∀ t, |c2 t| ≤ K := fun t => by
    simp only [c2]
    rw [abs_mul, abs_of_nonneg (gfrak_nonneg _)]
    calc gfrak t * |Companion.mp (Int.fract t)| ≤ K * 1 :=
          mul_le_mul (gfrak_le t) (mp_frac_bound t) (abs_nonneg _) hK
      _ = K := mul_one K
  have hmpN : Measurable fun x : ℝ => Companion.mp (Int.fract ((N:ℝ) * x)) :=
    (mp_continuous.measurable.comp measurable_fract).comp (measurable_const_mul _)
  have hgN : Measurable fun x : ℝ => gfrak ((N:ℝ) * x) := gfrak_measurable.comp (measurable_const_mul _)
  -- mean of c2 = 2 𝔟
  have hmean : ∫ s in (0:ℝ)..1, c2 s = 2 * Companion.cellConstant := by
    have e : ∀ s, c2 s = (fun r => ‖pr r‖ ^ 2 * Companion.mp r / Pm) (Int.fract s) := fun s => by
      simp only [c2, gfrak]; ring
    simp_rw [e]
    rw [integral_frac (fun r => ‖pr r‖ ^ 2 * Companion.mp r / Pm), intervalIntegral.integral_div]
    unfold Companion.cellConstant
    simp_rw [← pr_eq_mode]
    unfold Pm
    ring
  have hmeanb : |∫ s in (0:ℝ)..1, c2 s| ≤ K := by
    have := intervalIntegral.norm_integral_le_of_norm_le_const_ae (a := 0) (b := 1) (C := K) (f := c2)
      (Eventually.of_forall fun t _ => by rw [Real.norm_eq_abs]; exact hc2b t)
    simpa using this
  have t2 := average_cells_real hN0 (c := c2) (fun t => by simp only [c2, gfrak, Int.fract_add_one])
    (ii_of_bdd hc2m hc2b 0 1) (M := 2 * K) (fun t => by
      have := hc2b t
      calc |c2 t - ∫ s in (0:ℝ)..1, c2 s| ≤ |c2 t| + |∫ s in (0:ℝ)..1, c2 s| := abs_sub _ _
        _ ≤ 2 * K := by linarith)
    (F := dfrak) dfrak_continuous.continuousOn (fun _ => 4 * Real.pi / N)
    (fun j _ x hx => dfrak_cell hN0 hx)
  rw [hmean, integral_dfrak, mul_one] at t2
  simp only [Finset.sum_const, Finset.card_range, nsmul_eq_mul] at t2
  have e3 : 1 / (N:ℝ) * (2 * K) * (N * (4 * Real.pi / N)) = (2 * K) * (4 * Real.pi) * (1 / N) := by
    field_simp
  rw [e3] at t2
  -- first term
  have i1 : IntervalIntegrable (fun x => φ2 x * Companion.mp (Int.fract ((N:ℝ) * x))) volume 0 1 := by
    have hb := ii_of_bdd hmpN (K := 1) (fun t => mp_frac_bound _) 0 1
    have := hb.continuousOn_mul hφc.continuousOn
    exact this
  have i2 : IntervalIntegrable (fun x => dfrak x * c2 ((N:ℝ) * x)) volume 0 1 := by
    have hb := ii_of_bdd (hc2m.comp (measurable_const_mul (N:ℝ))) (fun t => hc2b _) 0 1
    exact hb.continuousOn_mul dfrak_continuous.continuousOn
  have t1 : |∫ x in (0:ℝ)..1, (φ2 x - dfrak x * gfrak ((N:ℝ) * x)) * Companion.mp (Int.fract ((N:ℝ) * x))| ≤
      C₀ * (1 / N) := by
    have := intervalIntegral.norm_integral_le_of_norm_le_const_ae (a := 0) (b := 1)
      (C := C₀ * (1 / N))
      (f := fun x => (φ2 x - dfrak x * gfrak ((N:ℝ) * x)) * Companion.mp (Int.fract ((N:ℝ) * x)))
      (Eventually.of_forall fun x hx => by
        rw [uIoc_of_le zero_le_one] at hx
        have h1 := hden N hN x ⟨hx.1.le, hx.2⟩
        rw [hxN] at h1
        rw [Real.norm_eq_abs, abs_mul]
        calc |φ2 x - dfrak x * gfrak ((N:ℝ) * x)| * |Companion.mp (Int.fract ((N:ℝ) * x))| ≤
            C₀ * (1 / N) * 1 := mul_le_mul h1 (mp_frac_bound _) (abs_nonneg _) (by positivity)
          _ = C₀ * (1 / N) := mul_one _)
    simpa using this
  have hsplit : (1 / 2) * (∫ x in (0:ℝ)..1, φ2 x * Companion.mp (Int.fract ((N:ℝ) * x))) -
      Companion.cellConstant =
      (1 / 2) * (∫ x in (0:ℝ)..1, (φ2 x - dfrak x * gfrak ((N:ℝ) * x)) * Companion.mp (Int.fract ((N:ℝ) * x))) +
        (1 / 2) * ((∫ x in (0:ℝ)..1, dfrak x * c2 ((N:ℝ) * x)) - 2 * Companion.cellConstant) := by
    have hsub : ∫ x in (0:ℝ)..1, (φ2 x - dfrak x * gfrak ((N:ℝ) * x)) * Companion.mp (Int.fract ((N:ℝ) * x)) =
        (∫ x in (0:ℝ)..1, φ2 x * Companion.mp (Int.fract ((N:ℝ) * x))) -
          ∫ x in (0:ℝ)..1, dfrak x * c2 ((N:ℝ) * x) := by
      rw [← intervalIntegral.integral_sub i1 i2]
      congr 1; funext x; simp only [c2]; ring
    rw [hsub]; ring
  simp only [φ2] at hsplit t1 ⊢
  rw [hsplit]
  calc _ ≤ |(1 / 2) * (∫ x in (0:ℝ)..1, (‖spline (hm N) (cA N) x‖ ^ 2 - dfrak x * gfrak ((N:ℝ) * x)) *
          Companion.mp (Int.fract ((N:ℝ) * x)))| +
        |(1 / 2) * ((∫ x in (0:ℝ)..1, dfrak x * c2 ((N:ℝ) * x)) - 2 * Companion.cellConstant)| :=
        abs_add_le _ _
    _ ≤ (1 / 2) * (C₀ * (1 / N)) + (1 / 2) * ((2 * K) * (4 * Real.pi) * (1 / N)) := by
        rw [abs_mul, abs_mul, abs_of_pos (by norm_num : (0:ℝ) < 1 / 2)]
        exact add_le_add (mul_le_mul_of_nonneg_left t1 (by norm_num))
          (mul_le_mul_of_nonneg_left t2 (by norm_num))
    _ = _ := by ring

/-- `y ↦ m(fract y)` is differentiable with derivative `m'(fract y)` everywhere
(`m(0) = m(1) = 0`, `m'(0) = m'(1) = 1`): the period-one extension of `m` is `C^1`. -/
theorem hasDerivAt_m_fract (y : ℝ) :
    HasDerivAt (fun z => Companion.m (Int.fract z)) (Companion.mp (Int.fract y)) y := by
  set k : ℤ := ⌊y⌋
  have hk : (k:ℝ) ≤ y := Int.floor_le y
  have hk1 : y < k + 1 := Int.lt_floor_add_one y
  have hg : ∀ a : ℝ, ∀ z, HasDerivAt (fun w => Companion.m (w - a)) (Companion.mp (z - a)) z :=
    fun a z => HasDerivAt.comp_sub_const z a (Companion.hasDerivAt_m (z - a))
  rcases eq_or_lt_of_le hk with hyk | hyk
  · -- `y` is an integer
    have hfy : Int.fract y = 0 := by rw [← Int.self_sub_floor]; linarith
    rw [hfy]
    have hR : HasDerivWithinAt (fun z => Companion.m (Int.fract z)) (Companion.mp 0) (Ici y) y := by
      have h1 := (hg k y).hasDerivWithinAt (s := Ici y)
      have e0 : y - (k:ℝ) = 0 := by linarith
      rw [e0] at h1
      refine h1.congr_of_eventuallyEq ?_ ?_
      · filter_upwards [Ico_mem_nhdsGE (show y < y + 1 by linarith)] with z hz
        rw [show Int.fract z = z - k from
          Int.fract_eq_iff.mpr ⟨by linarith [hz.1], by linarith [hz.2], k, by ring⟩]
      · rw [hfy, e0]
    have hL : HasDerivWithinAt (fun z => Companion.m (Int.fract z)) (Companion.mp 0) (Iic y) y := by
      have h1 := (hg ((k:ℝ) - 1) y).hasDerivWithinAt (s := Iic y)
      have e1 : y - ((k:ℝ) - 1) = 1 := by linarith
      have e2 : Companion.mp 1 = Companion.mp 0 := by norm_num [Companion.mp]
      rw [e1, e2] at h1
      refine h1.congr_of_eventuallyEq ?_ ?_
      · filter_upwards [Ioc_mem_nhdsLE (show y - 1 < y by linarith)] with z hz
        rcases eq_or_lt_of_le hz.2 with hzy | hzy
        · rw [hzy, hfy, e1]; norm_num [Companion.m]
        · rw [show Int.fract z = z - ((k:ℝ) - 1) from
            Int.fract_eq_iff.mpr ⟨by linarith [hz.1], by linarith, k - 1, by push_cast; ring⟩]
      · rw [hfy, e1]; norm_num [Companion.m]
    have h := hL.union hR
    rw [Iic_union_Ici] at h
    exact h.hasDerivAt Filter.univ_mem
  · -- `y` is not an integer: locally `fract z = z - k`
    have hfy : Int.fract y = y - k := by rw [← Int.self_sub_floor]
    rw [hfy]
    refine (hg k y).congr_of_eventuallyEq ?_
    filter_upwards [Ioo_mem_nhds hyk hk1] with z hz
    rw [show Int.fract z = z - k from
      Int.fract_eq_iff.mpr ⟨by linarith [hz.1], by linarith [hz.2], k, by ring⟩]

/-- `m_h' = mhD N` is the derivative of the grid mode `m_h`, at every point. -/
theorem hasDerivAt_mh {N : ℕ} (hN : 0 < N) (x : ℝ) : HasDerivAt (mh N) (mhD N x) x := by
  have hNp : (0:ℝ) < N := by exact_mod_cast hN
  have hxN : ∀ x : ℝ, x / (1 / (N:ℝ)) = N * x := fun x => by field_simp
  have e : mh N = fun x => (1 / (N:ℝ)) * Companion.m (Int.fract ((N:ℝ) * x)) := by
    funext x; simp only [mh, hxN]
  rw [e, mhD, hxN]
  have h := (hasDerivAt_m_fract ((N:ℝ) * x)).comp x ((hasDerivAt_id x).const_mul (N:ℝ))
  have h2 := h.const_mul (1 / (N:ℝ))
  convert h2 using 1
  · rfl
  · field_simp

end

end CompanionD

==> anc/lean/CompanionE/AuditE.lean <==
import CompanionE.ProbesE

/-! Axiom audit for the E line. -/

#print axioms CompanionE.goalE
#print axioms CompanionE.H3_of_P1
#print axioms CompanionE.H4_of_P1
#print axioms CompanionE.H3a_of_P1
#print axioms CompanionE.H3b_of_P1
#print axioms CompanionE.H3bAt_holds
#print axioms CompanionE.H3c_of_P1
#print axioms CompanionE.H4a_of_P1
#print axioms CompanionE.H4b_of_P1
#print axioms CompanionE.SWell_holds
#print axioms CompanionE.exists_SSol
#print axioms CompanionE.isSSol_unique
#print axioms CompanionE.isSSol_real
#print axioms CompanionE.S16
#print axioms CompanionE.agmon
#print axioms CompanionE.norm_wdxw_le_eta
#print axioms CompanionE.P2_bound
#print axioms CompanionE.S17_core
#print axioms CompanionE.S17_fA
#print axioms CompanionE.energy_step
#print axioms CompanionE.lin_TS
#print axioms CompanionE.lin_T
#print axioms CompanionE.norm_TSPi_fA_sq_near
#print axioms CompanionE.Ucal_eq
#print axioms CompanionE.H6iii_iff
#print axioms CompanionE.probe_TSPi_fA
#print axioms CompanionE.probe_Gh
#print axioms CompanionE.probe_uS_fA


==> anc/lean/CompanionE/H3b.lean <==
import CompanionE.S16

/-! The tail H3(b) (companion v2b Theorem 4.5(b)): the total error on `ε f_N`. From the Taylor
remainder of order 2 (track B, uniform in `N`), H3(a) and S16. -/

set_option autoImplicit false

namespace CompanionE

open MeasureTheory Set Filter CompanionPilot CompanionB OrderingError
open CompanionA (fA fA_norm fA_real)
open scoped Topology

noncomputable section

/-- On the ball `‖f‖_2 < 1/72`, `𝒰(f)(t)` is the sum of the quadratic series (track B). -/
theorem Ucal_eq {f : L2} (hf : ‖f‖ < analyticRadius 3 3) {t : ℝ} (ht : 0 ≤ t) :
    Ucal f t = (quadraticSolution Lc Qc f).tr t := by
  have hconv : Tendsto (fun N => uWt N f t) atTop (𝓝 ((quadraticSolution Lc Qc f).tr t)) := by
    have h1 : Tendsto (fun N => (quadraticSolution (LhT N) (QhT N) f).tr t) atTop
        (𝓝 ((quadraticSolution Lc Qc f).tr t)) :=
      ((ev t).continuous.tendsto _).comp (sol_tendsto hf)
    refine h1.congr' ?_
    filter_upwards [eventually_ge_atTop 1] with N hN
    rw [uWt_pos hN, uW_eq_series hN hf ht]
  have hex : ∃ g, Tendsto (fun N => uWt N f t) atTop (𝓝 g) := ⟨_, hconv⟩
  rw [Ucal, dif_pos hex]
  exact tendsto_nhds_unique hex.choose_spec hconv

theorem P2_smul (c : ℂ) (f : L2) : P2 (c • f) = (c ^ 2) • P2 f := by
  simp only [P2, map_smul, ContinuousLinearMap.smul_apply, smul_smul, sq]

theorem norm_smul_fA {N : ℕ} (h : 512 ≤ N) {ε : ℝ} (hε : 0 < ε) : ‖(ε : ℂ) • fA N‖ = ε := by
  rw [norm_smul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos hε, fA_norm h, mul_one]

theorem abs_norm_add3_sub_le {E : Type*} [SeminormedAddCommGroup E] (x y z : E) (e : ℝ) :
    |‖x + y + z‖ - e| ≤ ‖x‖ + |‖y‖ - e| + ‖z‖ := by
  have h1 : ‖x + y + z‖ ≤ ‖x‖ + ‖y‖ + ‖z‖ := norm_add₃_le
  have h2 : ‖y‖ ≤ ‖x + y + z‖ + ‖x‖ + ‖z‖ := by
    have e1 : y = (x + y + z) - x - z := by abel
    calc ‖y‖ = ‖(x + y + z) - x - z‖ := by rw [← e1]
      _ ≤ ‖(x + y + z) - x‖ + ‖z‖ := norm_sub_le _ _
      _ ≤ ‖x + y + z‖ + ‖x‖ + ‖z‖ := by linarith [norm_sub_le (x + y + z) x]
  have h3 := le_abs_self (‖y‖ - e)
  have h4 := neg_abs_le (‖y‖ - e)
  rw [abs_le]; constructor <;> linarith

/-- H3(b) for every radius `r₀ > 0` (uses P1). -/
theorem H3bAt_holds (hP1 : P1) {r₀ : ℝ} (hr₀ : 0 < r₀) : H3bAt r₀ := by
  set ε₀ := min (r₀ / 2) (1 / 144)
  have hε₀ : 0 < ε₀ := lt_min (by positivity) (by norm_num)
  have hs : Real.sqrt 2 < 2 := by rw [Real.sqrt_lt' two_pos]; norm_num
  refine ⟨ε₀, 7776, hε₀, by norm_num, ?_, fun ε hε hεε₀ t ht c hc => ?_⟩
  · calc Real.sqrt 2 * ε₀ ≤ Real.sqrt 2 * (r₀ / 2) :=
          mul_le_mul_of_nonneg_left (min_le_left _ _) (Real.sqrt_nonneg _)
      _ < 2 * (r₀ / 2) := mul_lt_mul_of_pos_right hs (by positivity)
      _ = r₀ := by ring
  set gap := c - 7776 * ε ^ 3
  have hgap : 0 < gap := by simp only [gap]; linarith
  obtain ⟨N₁, hN₁⟩ := H3a_of_P1 hP1 t (t + 1) ht (by linarith) (gap / (2 * ε)) (by positivity)
  obtain ⟨N₂, hN₂⟩ := S16 hP1 ht.le (δ := gap / (2 * ε ^ 2)) (by positivity)
  refine ⟨max (max N₁ N₂) 512, fun N hN hNN => ?_⟩
  have h512 : 512 ≤ N := le_of_max_le_right hNN
  have hN1 : N₁ ≤ N := le_of_max_le_left (le_of_max_le_left hNN)
  have hN2 : N₂ ≤ N := le_of_max_le_right (le_of_max_le_left hNN)
  set f := (ε : ℂ) • fA N
  have hfn : ‖f‖ = ε := norm_smul_fA h512 hε
  have hf : ‖f‖ < analyticRadius 3 3 := by
    rw [radius_eq, hfn]
    calc ε ≤ ε₀ := hεε₀
      _ ≤ 1 / 144 := min_le_right _ _
      _ < 1 / 72 := by norm_num
  have hU := Ucal_eq hf ht.le
  have hT2 := (taylor12_pointwise hf ht.le).2
  set R := Ucal f t - Tsg t f - (P2 f).tr t
  have hR : ‖R‖ ≤ 7776 * ε ^ 3 := by
    have hR' : ‖R‖ ≤ 7776 * Real.exp (-t) * ‖f‖ ^ 3 := by simp only [R]; rw [hU]; exact hT2
    rw [hfn] at hR'
    have he : Real.exp (-t) ≤ 1 := Real.exp_le_one_iff.mpr (by linarith)
    nlinarith [pow_pos hε 3]
  have hP2 : (P2 f).tr t = ((ε : ℂ) ^ 2) • (P2 (fA N)).tr t := by
    rw [P2_smul, X0T.tr_smul, Pi.smul_apply]
  have hdec : Ucal f t - (ε : ℂ) • TSPi hN t (fA N) =
      R + (ε : ℂ) • (Tsg t - TSPi hN t) (fA N) + ((ε : ℂ) ^ 2) • (P2 (fA N)).tr t := by
    simp only [R, f, ContinuousLinearMap.sub_apply, map_smul, ← hP2, smul_sub]
    abel
  rw [hdec]
  refine (abs_norm_add3_sub_le _ _ _ _).trans ?_
  have hA := hN₁ N hN hN1 t ⟨le_rfl, by linarith⟩
  have hB := hN₂ N hN2 t ⟨ht.le, le_rfl⟩
  have e1 : |‖(ε : ℂ) • (Tsg t - TSPi hN t) (fA N)‖ - ε * Real.exp (-C_S * t)| =
      ε * |‖(Tsg t - TSPi hN t) (fA N)‖ - Real.exp (-C_S * t)| := by
    rw [norm_smul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos hε, ← mul_sub, abs_mul,
      abs_of_pos hε]
  have e2 : ‖((ε : ℂ) ^ 2) • (P2 (fA N)).tr t‖ = ε ^ 2 * ‖(P2 (fA N)).tr t‖ := by
    rw [norm_smul, norm_pow, Complex.norm_real, Real.norm_eq_abs, abs_of_pos hε]
  rw [e1, e2]
  have h1 : ε * |‖(Tsg t - TSPi hN t) (fA N)‖ - Real.exp (-C_S * t)| < gap / 2 := by
    have := mul_lt_mul_of_pos_left hA hε
    have e : ε * (gap / (2 * ε)) = gap / 2 := by field_simp
    linarith
  have h2 : ε ^ 2 * ‖(P2 (fA N)).tr t‖ < gap / 2 := by
    have := mul_lt_mul_of_pos_left hB (pow_pos hε 2)
    have e : ε ^ 2 * (gap / (2 * ε ^ 2)) = gap / 2 := by field_simp
    linarith
  simp only [gap] at h1 h2
  linarith

/-- H3(b) (uses P1), with `r₀` a radius of H6(iii) (track B). -/
theorem H3b_of_P1 (hP1 : P1) : H3b := by
  obtain ⟨r₀, R₀, ν, h⟩ := H6iii_holds
  exact ⟨r₀, R₀, ν, h, H3bAt_holds hP1 h.1⟩

end

end CompanionE


==> anc/lean/CompanionE/H3c.lean <==
import CompanionE.S17
import CompanionE.S18

/-! The tail H3(c) (companion v2b Theorem 4.5(c)), the full tail H3, and the E-line goal
`P1 → H3 ∧ H4`. -/

set_option autoImplicit false

namespace CompanionE

open MeasureTheory Set Filter CompanionPilot CompanionB OrderingError
open CompanionA (fA fA_norm S11_sup)
open scoped Topology

noncomputable section

/-- H3(c) from P1. -/
theorem H3c_of_P1 (hP1 : P1) : H3c := by
  refine ⟨SWell_holds, fun εs hεs hNε t₀ T₀ ht₀ hT δ hδ => ?_⟩
  obtain ⟨C₁, hC₁, hS⟩ := S11_sup
  have hT₀ : 0 < T₀ := ht₀.trans hT
  have hε0 : Tendsto εs atTop (𝓝 0) := by
    refine squeeze_zero' (Eventually.of_forall fun N => (hεs N).le) ?_ hNε
    filter_upwards [eventually_ge_atTop 1] with N hN
    have : (1 : ℝ) ≤ N := by exact_mod_cast hN
    nlinarith [hεs N]
  set φ : ℝ → ℝ := fun x => 8 * C₁ ^ 3 * x * T₀ * Real.exp (4 * C₁ * x * T₀)
  have hφ : Tendsto (fun N : ℕ => φ (N * εs N)) atTop (𝓝 0) := by
    have hc : Continuous φ := by
      simp only [φ]
      exact ((continuous_const.mul continuous_id).mul continuous_const).mul
        (Real.continuous_exp.comp ((continuous_const.mul continuous_id).mul continuous_const))
    have := (hc.tendsto 0).comp hNε
    rw [show φ 0 = 0 by simp [φ]] at this
    exact this
  have hδ4 : 0 < δ / 4 := by positivity
  obtain ⟨N₁, hN₁⟩ := lin_TS T₀ hδ4
  obtain ⟨N₂, hN₂⟩ := lin_T hP1 ht₀ hδ4
  obtain ⟨N₃, hN₃⟩ := eventually_atTop.mp ((tendsto_order.1 hφ).2 ((δ / 4) ^ 2) (by positivity))
  have hm : 0 < min (1 / 144) (δ / 864) := lt_min (by norm_num) (by positivity)
  obtain ⟨N₄, hN₄⟩ := eventually_atTop.mp ((tendsto_order.1 hε0).2 _ hm)
  refine ⟨max (max (max N₁ N₂) (max N₃ N₄)) 512, fun N hN hNN t ht => ?_⟩
  have h512 : 512 ≤ N := le_of_max_le_right hNN
  have hNN' := le_of_max_le_left hNN
  have hN1 : N₁ ≤ N := le_of_max_le_left (le_of_max_le_left hNN')
  have hN2 : N₂ ≤ N := le_of_max_le_right (le_of_max_le_left hNN')
  have hN3 : N₃ ≤ N := le_of_max_le_left (le_of_max_le_right hNN')
  have hN4 : N₄ ≤ N := le_of_max_le_right (le_of_max_le_right hNN')
  set ε := εs N
  have hε : 0 < ε := hεs N
  have hεm := hN₄ N hN4
  have hε144 : ε < 1 / 144 := lt_of_lt_of_le hεm (min_le_left _ _)
  have hε864 : ε < δ / 864 := lt_of_lt_of_le hεm (min_le_right _ _)
  have ht0 : 0 ≤ t := ht₀.le.trans ht.1
  set f := (ε : ℂ) • fA N
  have hfn : ‖f‖ = ε := norm_smul_fA h512 hε
  have hf : ‖f‖ < analyticRadius 3 3 := by rw [radius_eq, hfn]; linarith
  -- the continuous solution: `‖𝒰(t)‖ ≤ ε ‖T(t) f_N‖ + 216 ε^2`
  have hU := Ucal_eq hf ht0
  have hT1 := (taylor12_pointwise hf ht0).1
  rw [← hU, hfn] at hT1
  have hTf : ‖Tsg t f‖ = ε * ‖Tsg t (fA N)‖ := by
    rw [map_smul, norm_smul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos hε]
  have he1 : Real.exp (-t) ≤ 1 := Real.exp_le_one_iff.mpr (by linarith)
  have hUb : ‖Ucal f t‖ ≤ ε * ‖Tsg t (fA N)‖ + 216 * ε ^ 2 := by
    have h1 : ‖Ucal f t‖ ≤ ‖Ucal f t - Tsg t f‖ + ‖Tsg t f‖ := norm_le_norm_sub_add _ _
    have h2 : 216 * Real.exp (-t) * ε ^ 2 ≤ 216 * ε ^ 2 := by nlinarith [sq_nonneg ε]
    linarith
  -- the discrete nonlinear correction: `‖w(t)‖ < ε δ/4`
  set w := uS hN f t - (ε : ℂ) • TSPi hN t (fA N)
  have hw2 := S17_fA h512 hN hε hC₁ (hS N h512) ht0
  have hφt : 8 * C₁ ^ 3 * (N * ε) * t * Real.exp (4 * C₁ * (N * ε) * t) ≤ φ (N * ε) := by
    have hx : 0 ≤ (N : ℝ) * ε := by positivity
    have h1 : t * Real.exp (4 * C₁ * (N * ε) * t) ≤ T₀ * Real.exp (4 * C₁ * (N * ε) * T₀) :=
      mul_le_mul ht.2 (Real.exp_le_exp.mpr
        (mul_le_mul_of_nonneg_left ht.2 (by positivity : (0:ℝ) ≤ 4 * C₁ * (N * ε))))
        (Real.exp_pos _).le hT₀.le
    have h2 : 0 ≤ 8 * C₁ ^ 3 * (N * ε) := by positivity
    calc 8 * C₁ ^ 3 * (N * ε) * t * Real.exp (4 * C₁ * (N * ε) * t)
        = 8 * C₁ ^ 3 * (N * ε) * (t * Real.exp (4 * C₁ * (N * ε) * t)) := by ring
      _ ≤ 8 * C₁ ^ 3 * (N * ε) * (T₀ * Real.exp (4 * C₁ * (N * ε) * T₀)) :=
          mul_le_mul_of_nonneg_left h1 h2
      _ = φ (N * ε) := by simp only [φ]; ring
  have hφN := hN₃ N hN3
  have hw : ‖w‖ < ε * (δ / 4) := by
    have h1 : ‖w‖ ^ 2 < (ε * (δ / 4)) ^ 2 := by
      calc ‖w‖ ^ 2 ≤ ε ^ 2 * φ (N * ε) := hw2.trans (mul_le_mul_of_nonneg_left hφt (sq_nonneg ε))
        _ < ε ^ 2 * (δ / 4) ^ 2 := mul_lt_mul_of_pos_left hφN (by positivity)
        _ = (ε * (δ / 4)) ^ 2 := by ring
    exact (pow_lt_pow_iff_left₀ (norm_nonneg _) (by positivity) two_ne_zero).mp h1
  -- the linear S scheme
  have hTS := hN₁ N hN hN1 t ⟨ht0, ht.2⟩
  have hTT := hN₂ N hN2 t ht.1
  have hv : ‖(ε : ℂ) • TSPi hN t (fA N)‖ = ε * ‖TSPi hN t (fA N)‖ := by
    rw [norm_smul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos hε]
  -- assemble
  have hdiff : |‖Ucal f t - uS hN f t‖ - ε * ‖TSPi hN t (fA N)‖| ≤ ‖Ucal f t‖ + ‖w‖ := by
    have e : Ucal f t - uS hN f t = -((ε : ℂ) • TSPi hN t (fA N)) + (Ucal f t - w) := by
      simp only [w]; abel
    rw [e, ← hv]
    have h1 := abs_norm_sub_norm_le (-((ε : ℂ) • TSPi hN t (fA N)) + (Ucal f t - w))
      (-((ε : ℂ) • TSPi hN t (fA N)))
    rw [norm_neg, add_sub_cancel_left] at h1
    exact h1.trans (norm_sub_le _ _)
  have hdiv : |ε⁻¹ * ‖Ucal f t - uS hN f t‖ - ‖TSPi hN t (fA N)‖| ≤
      ε⁻¹ * (‖Ucal f t‖ + ‖w‖) := by
    have e : ε⁻¹ * ‖Ucal f t - uS hN f t‖ - ‖TSPi hN t (fA N)‖ =
        ε⁻¹ * (‖Ucal f t - uS hN f t‖ - ε * ‖TSPi hN t (fA N)‖) := by
      field_simp
    rw [e, abs_mul, abs_of_pos (inv_pos.mpr hε)]
    exact mul_le_mul_of_nonneg_left hdiff (inv_nonneg.mpr hε.le)
  have hbound : ε⁻¹ * (‖Ucal f t‖ + ‖w‖) < 3 * (δ / 4) := by
    have h1 : ‖Ucal f t‖ + ‖w‖ < ε * (3 * (δ / 4)) := by
      have : ε * ‖Tsg t (fA N)‖ < ε * (δ / 4) := mul_lt_mul_of_pos_left hTT hε
      have : 216 * ε ^ 2 < ε * (δ / 4) := by nlinarith
      linarith
    rw [inv_mul_lt_iff₀ hε]; linarith
  calc |ε⁻¹ * ‖Ucal f t - uS hN f t‖ - Real.exp (-C_S * t)|
      = |(ε⁻¹ * ‖Ucal f t - uS hN f t‖ - ‖TSPi hN t (fA N)‖) +
          (‖TSPi hN t (fA N)‖ - Real.exp (-C_S * t))| := by ring_nf
    _ ≤ _ := abs_add_le _ _
    _ < 3 * (δ / 4) + δ / 4 := add_lt_add_of_le_of_lt (hdiv.trans hbound.le) hTS
    _ = δ := by ring

/-- H3 (companion v2b Theorem 4.5) from P1. -/
theorem H3_of_P1 (hP1 : P1) : H3 := ⟨H3a_of_P1 hP1, H3b_of_P1 hP1, H3c_of_P1 hP1⟩

/-- The E-line goal: `P1 → H3 ∧ H4`. -/
def GoalE : Prop := P1 → H3 ∧ H4

theorem goalE : GoalE := fun hP1 => ⟨H3_of_P1 hP1, H4_of_P1 hP1⟩

end

end CompanionE


==> anc/lean/CompanionE/HeadsE.lean <==
import CompanionA.Family
import CompanionB.HeadsB
import CompanionC.SInverse
import CompanionPilot.Heads

/-! The tails H3 (companion v2b Theorem 4.5) and H4 (companion v2b Corollary 3.21), and the nonlinear
S scheme `ů_h[u₀]` (companion v2b Section 2.1); specification v4, Sections 2.3 and 3.4.
The eigenfunction family is the one of track A: `φ_N = CompanionA.phiA N`, `f_N = CompanionA.fA N`. -/

set_option autoImplicit false

namespace CompanionE

open MeasureTheory Set Filter CompanionPilot CompanionB
open scoped Topology

noncomputable section

section Mesh
variable {N : ℕ} (hN : 0 < N)

/-- `u` is a global solution on `[0,∞)` of the nonlinear S scheme (companion v2b Section 2.1) with
datum `u₀`: `u(0) = Π̊_h u₀`, `u(t) ∈ X_h`, and `u'(t) = Å_h u(t) + 𝒢_h[u(t)^2]` for `t ≥ 0`
(one-sided derivative at `t = 0`), where `𝒢_h[v^2] = Π̊_h(-v ∂_x v)` for `v ∈ X_h`. The right-hand
side is continuous in `t`, so such a `u` is `C^1` on `[0,∞)`. -/
def IsSSol (u₀ : L2) (u : ℝ → L2) : Prop :=
  u 0 = PiS hN u₀ ∧ ∀ t, 0 ≤ t → u t ∈ Vh hN ∧
    HasDerivWithinAt u (CompanionC.ASL hN (u t) - PiS hN (wdxw (u t))) (Ici 0) t

open Classical in
/-- `ů_h[u₀]`: the global S-scheme solution with datum `u₀` (junk value `0` if none exists). -/
def uS (u₀ : L2) : ℝ → L2 := if h : ∃ u, IsSSol hN u₀ u then h.choose else 0

/-- `L̊_h(t) = T̊_h(t) Π̊_h - T(t)` (companion v2b Section 2.2). -/
def LS (t : ℝ) : L2 →L[ℂ] L2 := TSPi hN t - Tsg t

end Mesh

/-- The S scheme is globally well posed for real data: for every `N ≥ 1` and every real
`u₀ ∈ L^2(0,1)`, `ů_h[u₀]` is a global solution, and every global solution equals it on `[0,∞)`. -/
def SWell : Prop :=
  ∀ (N : ℕ) (hN : 0 < N) (u₀ : L2), IsRealL2 u₀ →
    IsSSol hN u₀ (uS hN u₀) ∧ ∀ u : ℝ → L2, IsSSol hN u₀ u → ∀ t : ℝ, 0 ≤ t → u t = uS hN u₀ t

/-- The clauses of H6(iii) for given constants `r₀, R₀, ν` (verbatim the body of
`CompanionB.H6iii`; see `H6iii_iff`). -/
def H6iiiAt (r₀ R₀ ν : ℝ) : Prop :=
  0 < r₀ ∧ 0 < R₀ ∧ 0 < ν ∧
    ∀ f : L2, IsRealL2 f → normH f < r₀ →
      (∀ t : ℝ, 0 ≤ t → Tendsto (fun N => uWt N f t) atTop (𝓝 (Ucal f t))) ∧
      InX0 ν (Ucal f) ∧
      (∀ t : ℝ, 0 ≤ t → IsRealL2 (Ucal f t)) ∧
      energy ν (Ucal f) ≤ R₀ ∧
      (∀ t : ℝ, 0 ≤ t →
        IntervalIntegrable (fun s => Tsg (t - s) (wdxw (Ucal f s))) volume 0 t ∧
        Ucal f t = Tsg t f - ∫ s in (0:ℝ)..t, Tsg (t - s) (wdxw (Ucal f s))) ∧
      (∀ w : ℝ → L2, InX0 ν w → energy ν w ≤ R₀ →
        (∀ t : ℝ, 0 ≤ t → w t = Tsg t f - ∫ s in (0:ℝ)..t, Tsg (t - s) (wdxw (w s))) →
        ∀ t : ℝ, 0 ≤ t → w t = Ucal f t)

theorem H6iii_iff : H6iii ↔ ∃ r₀ R₀ ν : ℝ, H6iiiAt r₀ R₀ ν := Iff.rfl

/-- H3(a) (companion v2b Theorem 4.5(a) = Corollary 3.20): for every `0 < t₀ < T₀`,
`sup_{t₀ ≤ t ≤ T₀} | ‖(T(t) - T̊_h(t)) f_N‖_2 - e^{-C_S t} | → 0` as `N → ∞`. -/
def H3a : Prop :=
  ∀ t₀ T₀ : ℝ, 0 < t₀ → t₀ < T₀ → ∀ δ : ℝ, 0 < δ →
    ∃ N₀ : ℕ, ∀ (N : ℕ) (hN : 0 < N), N₀ ≤ N → ∀ t ∈ Icc t₀ T₀,
      |‖(Tsg t - TSPi hN t) (CompanionA.fA N)‖ - Real.exp (-C_S * t)| < δ

/-- H3(b) for a given radius `r₀`: there are `ε₀, C > 0` with `√2 ε₀ < r₀` such that for
`0 < ε ≤ ε₀` and every `t > 0`,
`limsup_N | ‖𝒰(ε f_N)(t) - ε T̊_h(t) f_N‖_2 - ε e^{-C_S t} | ≤ C ε^3`,
written as: for every `c > C ε^3` the quantity is `≤ c` for all large `N`. -/
def H3bAt (r₀ : ℝ) : Prop :=
  ∃ ε₀ C : ℝ, 0 < ε₀ ∧ 0 < C ∧ Real.sqrt 2 * ε₀ < r₀ ∧
    ∀ ε : ℝ, 0 < ε → ε ≤ ε₀ → ∀ t : ℝ, 0 < t → ∀ c : ℝ, C * ε ^ 3 < c →
      ∃ N₀ : ℕ, ∀ (N : ℕ) (hN : 0 < N), N₀ ≤ N →
        |‖Ucal ((ε : ℂ) • CompanionA.fA N) t - (ε : ℂ) • TSPi hN t (CompanionA.fA N)‖ -
            ε * Real.exp (-C_S * t)| ≤ c

/-- H3(b) (companion v2b Theorem 4.5(b)), with `r₀` a radius of H6(iii). -/
def H3b : Prop := ∃ r₀ R₀ ν : ℝ, H6iiiAt r₀ R₀ ν ∧ H3bAt r₀

/-- H3(c) (companion v2b Theorem 4.5(c)), together with the well-posedness of the S scheme that
defines `ů_h`: let `ε_N > 0` with `N ε_N → 0`; then for every `0 < t₀ < T₀`,
`sup_{t₀ ≤ t ≤ T₀} | ε_N^{-1} ‖𝒰(ε_N f_N)(t) - ů_h[ε_N f_N](t)‖_2 - e^{-C_S t} | → 0`. -/
def H3c : Prop :=
  SWell ∧
  ∀ εs : ℕ → ℝ, (∀ N, 0 < εs N) → Tendsto (fun N : ℕ => (N : ℝ) * εs N) atTop (𝓝 0) →
    ∀ t₀ T₀ : ℝ, 0 < t₀ → t₀ < T₀ → ∀ δ : ℝ, 0 < δ →
      ∃ N₀ : ℕ, ∀ (N : ℕ) (hN : 0 < N), N₀ ≤ N → ∀ t ∈ Icc t₀ T₀,
        |(εs N)⁻¹ * ‖Ucal ((εs N : ℂ) • CompanionA.fA N) t - uS hN ((εs N : ℂ) • CompanionA.fA N) t‖ -
            Real.exp (-C_S * t)| < δ

/-- H3 (companion v2b Theorem 4.5). -/
def H3 : Prop := H3a ∧ H3b ∧ H3c

/-- H4(a) (companion v2b Corollary 3.21(a)): fix `t > 0`; `liminf_N ‖L̊_h(t)‖_{2→2} ≥ e^{-C_S t}`
(for every `c < e^{-C_S t}` the norm is `≥ c` for all large `N`), and `L̊_h(t) f → 0` for every
`f ∈ L^2(0,1)`. -/
def H4a : Prop :=
  ∀ t : ℝ, 0 < t →
    (∀ c : ℝ, c < Real.exp (-C_S * t) →
      ∃ N₀ : ℕ, ∀ (N : ℕ) (hN : 0 < N), N₀ ≤ N → c ≤ ‖LS hN t‖) ∧
    ∀ f : L2, ∀ ε : ℝ, 0 < ε →
      ∃ N₀ : ℕ, ∀ (N : ℕ) (hN : 0 < N), N₀ ≤ N → ‖LS hN t f‖ < ε

/-- H4(b) (companion v2b Corollary 3.21(b)): fix `t > 0`; for every `N_k → ∞` (`h_k = 1/N_k`) and
every sequence `r_k → 0` of positive numbers there is a real `f ∈ L^2(0,1)` with
`sup_k ‖L̊_{h_k}(t) f‖_2 / r_k = ∞`. -/
def H4b : Prop :=
  ∀ t : ℝ, 0 < t → ∀ (Nk : ℕ → ℕ) (hNk : ∀ k, 0 < Nk k), Tendsto Nk atTop atTop →
    ∀ r : ℕ → ℝ, (∀ k, 0 < r k) → Tendsto r atTop (𝓝 0) →
      ∃ f : L2, IsRealL2 f ∧ ∀ M : ℝ, ∃ k : ℕ, M < ‖LS (hNk k) t f‖ / r k

/-- H4 (companion v2b Corollary 3.21). -/
def H4 : Prop := H4a ∧ H4b

end

end CompanionE


==> anc/lean/CompanionE/Lin.lean <==
import CompanionE.HeadsE
import CompanionA.M5
import CompanionC.SSemigroup
import CompanionPilot.H2

/-! The linear error on the data `f_N` (companion v2b Theorem 4.5(a) = Corollary 3.20, tail H3(a)):
`T̊_h(t) f_N = (√2/‖f̃_N‖) Re(e^{ζ_h t} φ_N)` exactly, so `‖T̊_h(t) f_N‖_2^2 = e^{2 Re ζ_h t}(1 + O(h^3))`
uniformly in `t ≥ 0`; and `‖T(t) f_N‖_2 → 0` uniformly for `t ≥ t₀ > 0` (P1, compactness). -/

set_option autoImplicit false

namespace CompanionE

open MeasureTheory Set Filter CompanionPilot SLean SLean.Bridge
open CompanionA (phiA fA ftilA cA cA_spec ftilA_norm_sq S9_family integral_sq_embV
  norm_embV_realPart_sq pos_of_512 hm_cube_le ftilA_norm_sq_half fA_embV fA_norm M5_family)
open scoped Topology ComplexConjugate

noncomputable section

/-- `ζ_h` for `L = 1`. -/
abbrev zN (N : ℕ) : ℂ := Statement.ζ 1 N

theorem fA_norm_le (N : ℕ) : ‖fA N‖ ≤ 1 := by
  rw [CompanionA.fA, norm_smul, Complex.norm_real, Real.norm_eq_abs,
    abs_of_nonneg (inv_nonneg.mpr (norm_nonneg _))]
  by_cases h0 : ‖ftilA N‖ = 0
  · rw [h0]; simp
  · rw [inv_mul_cancel₀ h0]

theorem re_zN_neg {N : ℕ} (h : 512 ≤ N) : (zN N).re < 0 := by
  have := (CompanionA.zeta1_bounds h).2.1; linarith

theorem re_zN_close {N : ℕ} (h : 512 ≤ N) : |(zN N).re + C_S| ≤ 1260000 / N := by
  obtain ⟨_, _, _, _, _, hre⟩ := eigen_data N h; exact hre

theorem re_zN_tendsto : Tendsto (fun N => (zN N).re) atTop (𝓝 (-C_S)) := by
  rw [tendsto_iff_norm_sub_tendsto_zero]
  refine squeeze_zero' (Eventually.of_forall fun _ => norm_nonneg _) ?_
    (tendsto_const_div_atTop_nhds_zero_nat (1260000 : ℝ))
  filter_upwards [eventually_ge_atTop 512] with N hN
  rw [Real.norm_eq_abs, sub_neg_eq_add]; exact re_zN_close hN

theorem C_S_nonneg : 0 ≤ C_S := by
  have h := le_of_tendsto re_zN_tendsto
    (by filter_upwards [eventually_ge_atTop 512] with N hN using (re_zN_neg hN).le)
  linarith

theorem abs_exp_sub_exp_le {a b : ℝ} (ha : a ≤ 0) (hb : b ≤ 0) :
    |Real.exp a - Real.exp b| ≤ |a - b| := by
  have key : ∀ x y : ℝ, x ≤ y → y ≤ 0 → Real.exp y - Real.exp x ≤ y - x := by
    intro x y hxy hy
    have h1 := Real.add_one_le_exp (x - y)
    have h2 : Real.exp x = Real.exp y * Real.exp (x - y) := by rw [← Real.exp_add]; ring_nf
    have h3 : Real.exp y ≤ 1 := Real.exp_le_one_iff.mpr hy
    rw [h2]
    nlinarith [Real.exp_pos y, Real.exp_pos (x - y), mul_nonneg (sub_nonneg.mpr hxy) (sub_nonneg.mpr h3)]
  rcases le_total a b with hab | hab
  · have h4 : Real.exp a ≤ Real.exp b := Real.exp_le_exp.mpr hab
    rw [abs_of_nonpos (by linarith), abs_of_nonpos (by linarith)]
    linarith [key a b hab hb]
  · have h4 : Real.exp b ≤ Real.exp a := Real.exp_le_exp.mpr hab
    rw [abs_of_nonneg (by linarith), abs_of_nonneg (by linarith)]
    exact key b a hab ha

/-- Coefficients of `T̊_h(t) f_N`: `(√2/‖f̃_N‖) Re(e^{t ζ_h} c_N)`. -/
def dA (N : ℕ) (t : ℝ) : SLean.Vector N :=
  ((‖ftilA N‖⁻¹ : ℝ) : ℂ) • (((Real.sqrt 2 : ℝ) : ℂ) •
    Bridge.realPart (Complex.exp ((t : ℂ) * zN N) • cA N))

theorem TSPi_fA {N : ℕ} (h : 512 ≤ N) (hN : 0 < N) (t : ℝ) :
    TSPi hN t (fA N) = embV hN (dA N t) := by
  rw [fA_embV h, show embV (pos_of_512 h) = embV hN from rfl, CompanionC.TSPi_embV]
  congr 1
  rw [dA, map_smul, map_smul, ← (Main.evolution_parts hN (hm N) t (cA N)).1,
    Main.evolution_eigenvector _ _ _ _ (cA_spec h).2.2]

theorem fA_eq_dA {N : ℕ} (h : 512 ≤ N) : fA N = embV (pos_of_512 h) (dA N 0) := by
  rw [fA_embV h]
  simp [dA]

theorem integral_sq_smul (N : ℕ) (c : ℂ) (v : SLean.Vector N) :
    ∫ x in (0:ℝ)..1, spline (hm N) (c • v) x ^ 2 = c ^ 2 * ∫ x in (0:ℝ)..1, spline (hm N) v x ^ 2 := by
  rw [← intervalIntegral.integral_const_mul]
  congr 1; funext x; rw [spline_smul]; ring

/-- `‖T̊_h(t) f_N‖^2 = (e^{2t Re ζ_h} + Re(e^{2tζ_h} ∫ φ_N^2)) / ‖f̃_N‖^2`. -/
theorem norm_TSPi_fA_sq {N : ℕ} (h : 512 ≤ N) (hN : 0 < N) (t : ℝ) :
    ‖TSPi hN t (fA N)‖ ^ 2 = (Real.exp (2 * t * (zN N).re) +
        (Complex.exp ((t : ℂ) * zN N) ^ 2 * ∫ x in (0:ℝ)..1, spline (hm N) (cA N) x ^ 2).re) /
      ‖ftilA N‖ ^ 2 := by
  have hn1 : ‖embV hN (cA N)‖ = 1 := by
    have := (cA_spec h).2.1; rw [(cA_spec h).1] at this; exact this
  have hpos : 0 < ‖ftilA N‖ := norm_pos_iff.mpr (CompanionA.ftilA_ne_zero h)
  rw [TSPi_fA h hN, dA, map_smul, map_smul, norm_smul, norm_smul, Complex.norm_real, Complex.norm_real,
    Real.norm_eq_abs, Real.norm_eq_abs, abs_of_pos (inv_pos.mpr hpos),
    abs_of_nonneg (Real.sqrt_nonneg 2)]
  have h2 := norm_embV_realPart_sq hN (Complex.exp ((t : ℂ) * zN N) • cA N)
  rw [map_smul, norm_smul, hn1, mul_one, Complex.norm_exp, integral_sq_smul] at h2
  have hre : ((t : ℂ) * zN N).re = t * (zN N).re := by simp
  rw [hre] at h2
  have hs : Real.sqrt 2 ^ 2 = 2 := Real.sq_sqrt (by norm_num)
  have hE : Real.exp (t * (zN N).re) ^ 2 = Real.exp (2 * t * (zN N).re) := by
    rw [← Real.exp_nat_mul]; push_cast; ring_nf
  rw [hE] at h2
  field_simp
  rw [hs, h2]

theorem integral_sq_cA {N : ℕ} (h : 512 ≤ N) :
    ∫ x in (0:ℝ)..1, spline (hm N) (cA N) x ^ 2 = ∫ x, (phiA N x) ^ 2 ∂μ := by
  rw [(cA_spec h).1, integral_sq_embV]

/-- `|‖T̊_h(t) f_N‖^2 - e^{2t Re ζ_h}| ≤ 64 h^3` for `t ≥ 0`. -/
theorem norm_TSPi_fA_sq_near {N : ℕ} (h : 512 ≤ N) (hN : 0 < N) {t : ℝ} (ht : 0 ≤ t) :
    |‖TSPi hN t (fA N)‖ ^ 2 - Real.exp (2 * t * (zN N).re)| ≤ 64 * hm N ^ 3 := by
  set m := ∫ x in (0:ℝ)..1, spline (hm N) (cA N) x ^ 2 with hm_def
  set δ := 16 * hm N ^ 3
  have hmδ : ‖m‖ ≤ δ := by rw [hm_def, integral_sq_cA h]; exact S9_family h
  have hδ : δ ≤ 1 / 2 := hm_cube_le h
  have hD : ‖ftilA N‖ ^ 2 = 1 + m.re := by rw [ftilA_norm_sq h, ← integral_sq_cA h]
  set E := Real.exp (2 * t * (zN N).re)
  have hE0 : 0 < E := Real.exp_pos _
  have hE1 : E ≤ 1 := Real.exp_le_one_iff.mpr (by nlinarith [re_zN_neg h])
  set z := Complex.exp ((t : ℂ) * zN N) ^ 2
  have hz : ‖z‖ = E := by
    rw [norm_pow, Complex.norm_exp]
    have : ((t : ℂ) * zN N).re = t * (zN N).re := by simp
    rw [this, ← Real.exp_nat_mul]; simp only [E]; congr 1; push_cast; ring
  have hδ0 : 0 ≤ δ := by have := hm_pos hN; show 0 ≤ 16 * hm N ^ 3; positivity
  have hzm : |(z * m).re| ≤ E * δ := by
    refine (Complex.abs_re_le_norm _).trans ?_
    rw [norm_mul, hz]; exact mul_le_mul_of_nonneg_left hmδ hE0.le
  have hmre : |m.re| ≤ δ := (Complex.abs_re_le_norm _).trans hmδ
  have hDpos : 1 / 2 ≤ 1 + m.re := by
    have := neg_abs_le m.re; linarith
  rw [norm_TSPi_fA_sq h hN t, hD]
  have hne : (1 + m.re) ≠ 0 := by linarith
  have e : (E + (z * m).re) / (1 + m.re) - E = ((z * m).re - E * m.re) / (1 + m.re) := by
    field_simp; ring
  rw [e, abs_div, abs_of_pos (by linarith : (0:ℝ) < 1 + m.re), div_le_iff₀ (by linarith)]
  have h1 : |(z * m).re - E * m.re| ≤ 2 * δ := by
    calc _ ≤ |(z * m).re| + |E * m.re| := abs_sub _ _
      _ ≤ E * δ + E * δ := by
          rw [abs_mul, abs_of_pos hE0]
          exact add_le_add hzm (mul_le_mul_of_nonneg_left hmre hE0.le)
      _ ≤ 2 * δ := by nlinarith
  nlinarith

/-- `‖T̊_h(t) f_N‖_2 → e^{-C_S t}` uniformly for `t ∈ [0,T₀]`. -/
theorem lin_TS (T₀ : ℝ) {δ : ℝ} (hδ : 0 < δ) :
    ∃ N₀ : ℕ, ∀ (N : ℕ) (hN : 0 < N), N₀ ≤ N → ∀ t ∈ Icc 0 T₀,
      |‖TSPi hN t (fA N)‖ - Real.exp (-C_S * t)| < δ := by
  set T := max T₀ 1
  have hT : 0 < T := lt_of_lt_of_le one_pos (le_max_right _ _)
  obtain ⟨N₁, hN₁⟩ := exists_nat_gt (64 / (δ / 2) ^ 2)
  obtain ⟨N₂, hN₂⟩ := exists_nat_gt (T * 1260000 / (δ / 2))
  refine ⟨N₁ + N₂ + 512, fun N hN hNN t ht => ?_⟩
  have h512 : 512 ≤ N := by omega
  have hNr : (0:ℝ) < N := by exact_mod_cast hN
  have hN1 : (N₁ : ℝ) ≤ N := by exact_mod_cast (show N₁ ≤ N by omega)
  have hN2 : (N₂ : ℝ) ≤ N := by exact_mod_cast (show N₂ ≤ N by omega)
  have htT : t ≤ T := ht.2.trans (le_max_left _ _)
  -- the `√` step
  set x := ‖TSPi hN t (fA N)‖
  set y := Real.exp (t * (zN N).re)
  have hy0 : 0 < y := Real.exp_pos _
  have hyy : y ^ 2 = Real.exp (2 * t * (zN N).re) := by
    rw [← Real.exp_nat_mul]; push_cast; ring_nf
  have hsq := norm_TSPi_fA_sq_near h512 hN ht.1
  rw [← hyy] at hsq
  have hh3 : 64 * hm N ^ 3 < (δ / 2) ^ 2 := by
    have hhm : hm N = 1 / N := hm_eq N
    have hN1' : 64 / (δ / 2) ^ 2 < N := lt_of_lt_of_le hN₁ hN1
    rw [div_lt_iff₀ (by positivity)] at hN1'
    have hN3 : (N : ℝ) ≤ (N : ℝ) ^ 3 := by
      have : (1 : ℝ) ≤ N := by exact_mod_cast (show 1 ≤ N by omega)
      simpa using pow_le_pow_right₀ this (show 1 ≤ 3 by norm_num)
    rw [hhm, div_pow, one_pow, ← div_eq_mul_one_div, div_lt_iff₀ (by positivity)]
    nlinarith [mul_le_mul_of_nonneg_left hN3 (sq_nonneg (δ / 2))]
  have hxy : |x - y| < δ / 2 := by
    have hx0 : 0 ≤ x := norm_nonneg _
    have h1 : |x - y| ^ 2 ≤ |x ^ 2 - y ^ 2| := by
      rw [sq_abs, abs_sub_comm (x ^ 2), show y ^ 2 - x ^ 2 = (y - x) * (y + x) by ring, abs_mul,
        abs_of_pos (by linarith : (0:ℝ) < y + x)]
      have : (x - y) ^ 2 = |y - x| * |y - x| := by rw [← sq, sq_abs]; ring
      rw [this]
      apply mul_le_mul_of_nonneg_left _ (abs_nonneg _)
      rw [abs_le]; constructor <;> linarith
    have h2 : |x - y| ^ 2 < (δ / 2) ^ 2 := lt_of_le_of_lt (h1.trans hsq) hh3
    exact (pow_lt_pow_iff_left₀ (abs_nonneg _) (by positivity) two_ne_zero).mp h2
  -- the exponent step
  have hexp : |y - Real.exp (-C_S * t)| < δ / 2 := by
    have hmu := re_zN_close h512
    have ha : t * (zN N).re ≤ 0 := mul_nonpos_of_nonneg_of_nonpos ht.1 (re_zN_neg h512).le
    have hb : -C_S * t ≤ 0 := by nlinarith [C_S_nonneg, ht.1]
    refine lt_of_le_of_lt (abs_exp_sub_exp_le ha hb) ?_
    have e : t * (zN N).re - -C_S * t = t * ((zN N).re + C_S) := by ring
    rw [e, abs_mul, abs_of_nonneg ht.1]
    have hN2' : T * 1260000 / (δ / 2) < N := lt_of_lt_of_le hN₂ hN2
    rw [div_lt_iff₀ (by positivity)] at hN2'
    calc t * |(zN N).re + C_S| ≤ T * (1260000 / N) :=
          mul_le_mul htT hmu (abs_nonneg _) hT.le
      _ < δ / 2 := by rw [mul_div_assoc', div_lt_iff₀ hNr]; linarith
  calc |x - Real.exp (-C_S * t)| = |(x - y) + (y - Real.exp (-C_S * t))| := by ring_nf
    _ ≤ |x - y| + |y - Real.exp (-C_S * t)| := abs_add_le _ _
    _ < δ / 2 + δ / 2 := add_lt_add hxy hexp
    _ = δ := by ring

/-- `‖T(t) f_N‖_2 → 0` uniformly for `t ≥ t₀ > 0` (uses P1). -/
theorem lin_T (hP1 : P1) {t₀ : ℝ} (ht₀ : 0 < t₀) {δ : ℝ} (hδ : 0 < δ) :
    ∃ N₀ : ℕ, ∀ N, N₀ ≤ N → ∀ t, t₀ ≤ t → ‖Tsg t (fA N)‖ < δ := by
  obtain ⟨C, hC, hP⟩ := hP1
  have hT := Tsg_weak_to_norm hC hP ht₀ M5_family.2.2.1 fA_norm_le
  obtain ⟨N₀, hN₀⟩ := Metric.tendsto_atTop.mp hT (δ / 2) (half_pos hδ)
  refine ⟨N₀, fun N hN t ht => ?_⟩
  have h1 := hN₀ N hN
  rw [Real.dist_eq, sub_zero, abs_of_nonneg (norm_nonneg _)] at h1
  have e : Tsg t (fA N) = Tsg (t - t₀) (Tsg t₀ (fA N)) := by
    rw [← Tsg_add ht₀.le (by linarith : 0 ≤ t - t₀)]; congr 1; ring
  rw [e]
  have hs : Real.sqrt 2 < 2 := by
    rw [Real.sqrt_lt' two_pos]; norm_num
  calc ‖Tsg (t - t₀) (Tsg t₀ (fA N))‖ ≤ Real.sqrt 2 * ‖Tsg t₀ (fA N)‖ :=
        norm_Tsg_le (by linarith) _
    _ ≤ 2 * ‖Tsg t₀ (fA N)‖ := mul_le_mul_of_nonneg_right hs.le (norm_nonneg _)
    _ < 2 * (δ / 2) := by linarith
    _ = δ := by ring

/-- H3(a) from P1. -/
theorem H3a_of_P1 (hP1 : P1) : H3a := by
  intro t₀ T₀ ht₀ _ δ hδ
  obtain ⟨N₁, hN₁⟩ := lin_TS T₀ (half_pos hδ)
  obtain ⟨N₂, hN₂⟩ := lin_T hP1 ht₀ (half_pos hδ)
  refine ⟨max N₁ N₂, fun N hN hNN t ht => ?_⟩
  have h1 := hN₁ N hN (le_of_max_le_left hNN) t ⟨ht₀.le.trans ht.1, ht.2⟩
  have h2 := hN₂ N (le_of_max_le_right hNN) t ht.1
  have h3 : |‖(Tsg t - TSPi hN t) (fA N)‖ - ‖TSPi hN t (fA N)‖| ≤ ‖Tsg t (fA N)‖ := by
    have := abs_norm_sub_norm_le ((Tsg t - TSPi hN t) (fA N)) (-(TSPi hN t (fA N)))
    rw [norm_neg] at this
    refine this.trans (le_of_eq ?_)
    congr 1
    rw [ContinuousLinearMap.sub_apply]; abel
  calc _ = |(‖(Tsg t - TSPi hN t) (fA N)‖ - ‖TSPi hN t (fA N)‖) +
        (‖TSPi hN t (fA N)‖ - Real.exp (-C_S * t))| := by ring_nf
    _ ≤ _ := abs_add_le _ _
    _ < δ / 2 + δ / 2 := add_lt_add_of_le_of_lt (h3.trans h2.le) h1
    _ = δ := by ring

end

end CompanionE


==> anc/lean/CompanionE/ProbesE.lean <==
import CompanionE.H3c
import CompanionC.Load

/-! Definition probes for the E line (specification v4, Section 7.2, items 4 and 9):
* `T̊_h(t) f_N` in the tails (written `TSPi hN t (fA N)`) is SLean's `S_h(t)` applied to `f_N ∈ X_h`;
* the S-scheme nonlinearity `-Π̊_h(v ∂_x v)` equals `𝒢_h[v^2]` of companion v2b Section 2.1 (track C's
  Riesz definition `CompanionC.Gh`: `(𝒢_h[f], χ)_2 = ½ ∫ f conj(χ')`);
* `ů_h[ε f_N]` starts at `ε f_N` and is real; `f_N` is a genuine element of the H6(iii) ball data. -/

set_option autoImplicit false

namespace CompanionE

open MeasureTheory Set Filter CompanionPilot CompanionB CompanionC SLean SLean.Bridge
open CompanionA (fA fA_mem fA_real)
open scoped Topology ComplexConjugate

noncomputable section

/-- `T̊_h(t) Π̊_h f_N = T̊_h(t) f_N` with `T̊_h(t) = TS hN t` (SLean's `S_h(t)` on `X_h`). -/
theorem probe_TSPi_fA {N : ℕ} (h : 512 ≤ N) (hN : 0 < N) (t : ℝ) :
    TSPi hN t (fA N) = (TS hN t ⟨fA N, fA_mem h⟩ : L2) := by
  rw [TSPi_apply]
  congr 2
  exact Submodule.orthogonalProjectionOnto_mem_subspace_eq_self (⟨fA N, fA_mem h⟩ : Vh hN)

section Mesh
variable {N : ℕ} (hN : 0 < N)
include hN

/-- `v^2` as an element of `L^2(0,1)`, for `v = embV c ∈ X_h`. -/
def sqV (c : SLean.Vector N) : L2 := toL2 (fun x => spline (hm N) c x ^ 2) ((sp_continuous hN c).pow 2)

/-- Probe: `𝒢_h[v^2] = Π̊_h(-v ∂_x v)` for `v ∈ X_h` (the form used in `IsSSol`). -/
theorem probe_Gh (c : SLean.Vector N) :
    (Gh hN (sqV hN c) : L2) = -PiS hN (wdxw (embV hN c)) := by
  set a : L2 := (Gh hN (sqV hN c) : L2)
  set b : L2 := -PiS hN (wdxw (embV hN c))
  have ha : a ∈ Vh hN := (Gh hN (sqV hN c)).2
  have hb : b ∈ Vh hN := (Vh hN).neg_mem (PiS_mem hN _)
  have key : ∀ d : SLean.Vector N, inner ℂ (embV hN d) a = inner ℂ (embV hN d) b := by
    intro d
    have h1 := ip2_Gh hN (sqV hN c) (eV hN d)
    rw [LinearEquiv.symm_apply_apply, ip2, eV_apply] at h1
    rw [h1]
    -- right side: `-(χ, v v')`
    have e2 : inner ℂ (embV hN d) b = -inner ℂ (embV hN d) (wdxw (embV hN c)) := by
      have hs : inner ℂ (embV hN d) (PiS hN (wdxw (embV hN c))) =
          inner ℂ (PiS hN (embV hN d)) (wdxw (embV hN c)) :=
        (Submodule.inner_starProjection_left_eq_right (Vh hN) _ _).symm
      rw [PiS_self hN ⟨d, rfl⟩] at hs
      simp only [b, inner_neg_right, hs]
    rw [e2, inner_embV_wdxw]
    -- left side as an interval integral
    have e1 : ∫ x, sqV hN c x * conj (deriv (spline (hm N) d) x) ∂μ =
        ∫ x in (0:ℝ)..1, spline (hm N) c x ^ 2 * conj (splineGrad (hm N) d x) := by
      rw [integral_μ]
      apply intervalIntegral.integral_congr_ae
      have h := ae_μ_iff.mp (coeFn_toL2 (fun x => spline (hm N) c x ^ 2) ((sp_continuous hN c).pow 2))
      filter_upwards [h] with x hx hxI
      rw [uIoc_of_le zero_le_one] at hxI
      rw [sqV, hx hxI, spline_deriv (hm N) (hm_pos hN)]
    rw [e1]
    -- integration by parts: `∫ v^2 conj(χ') = -2 ∫ conj(χ) v v'`
    have hbd := spline_boundary hN (hm N) (hm_pos hN) d
    rw [N_hm hN] at hbd
    have hd : ∀ x, HasDerivAt (fun y => spline (hm N) c y ^ 2 * conj (spline (hm N) d y))
        (2 * (spline (hm N) c x * splineGrad (hm N) c x) * conj (spline (hm N) d x) +
          spline (hm N) c x ^ 2 * conj (splineGrad (hm N) d x)) x := by
      intro x
      have h1 := (spline_hasDerivAt (hm N) (hm_pos hN) c x).pow 2
      have h2 := (spline_hasDerivAt (hm N) (hm_pos hN) d x).star
      have h3 := h1.mul h2
      convert h3 using 1
      · funext y; simp [Complex.star_def]
      · simp only [Complex.star_def, Pi.pow_apply]; push_cast; ring
    have hc1 : Continuous fun x => 2 * (spline (hm N) c x * splineGrad (hm N) c x) *
        conj (spline (hm N) d x) :=
      (continuous_const.mul ((sp_continuous hN c).mul (sg_continuous hN c))).mul
        (Complex.continuous_conj.comp (sp_continuous hN d))
    have hc2 : Continuous fun x => spline (hm N) c x ^ 2 * conj (splineGrad (hm N) d x) :=
      ((sp_continuous hN c).pow 2).mul (Complex.continuous_conj.comp (sg_continuous hN d))
    have hI := intervalIntegral.integral_eq_sub_of_hasDerivAt (fun x _ => hd x)
      ((hc1.add hc2).intervalIntegrable 0 1)
    rw [intervalIntegral.integral_add (hc1.intervalIntegrable _ _) (hc2.intervalIntegrable _ _),
      hbd.1, hbd.2.1] at hI
    have hI1 : ∫ x in (0:ℝ)..1, 2 * (spline (hm N) c x * splineGrad (hm N) c x) *
        conj (spline (hm N) d x) =
        2 * ∫ x in (0:ℝ)..1, conj (spline (hm N) d x) * (spline (hm N) c x * splineGrad (hm N) c x) := by
      rw [← intervalIntegral.integral_const_mul]
      congr 1; funext x; ring
    rw [hI1] at hI
    simp only [map_zero, mul_zero, sub_self] at hI
    linear_combination (1 / 2 : ℂ) * hI
  -- conclude from `a - b ∈ X_h` and `(χ, a - b) = 0` for all `χ ∈ X_h`
  have hab : a - b ∈ Vh hN := (Vh hN).sub_mem ha hb
  obtain ⟨d, hd⟩ := hab
  have h0 : inner ℂ (a - b) (a - b) = 0 := by
    have := key d
    rw [hd] at this
    rw [inner_sub_right, this, sub_self]
  exact sub_eq_zero.mp (inner_self_eq_zero.mp h0)

end Mesh

/-- Probe: `ů_h[ε f_N](0) = ε f_N`, and `ů_h[ε f_N](t)` is real for `t ≥ 0`. -/
theorem probe_uS_fA {N : ℕ} (h : 512 ≤ N) (hN : 0 < N) (ε : ℝ) :
    uS hN ((ε : ℂ) • fA N) 0 = (ε : ℂ) • fA N ∧
      ∀ t, 0 ≤ t → IsRealL2 (uS hN ((ε : ℂ) • fA N) t) := by
  have hr := smul_fA_real h ε
  have hu := uS_spec hN hr
  exact ⟨by rw [hu.1, PiS_self hN ((Vh hN).smul_mem _ (fA_mem h))], isSSol_real hN hr hu⟩

end

end CompanionE


==> anc/lean/CompanionE/S16.lean <==
import CompanionE.Lin
import CompanionB.Taylor12
import CompanionB.H6iii

/-! Step S16 (companion v2b Corollary 4.3, first half): `P_2(f_N)(t) → 0` uniformly on `[0,T₀]`.
Agmon on `H_0^1(0,1)` in the form `|w(x)|^2 ≤ κ‖w‖^2 + ‖w'‖^2/κ` (density of `ran G`), hence
`‖w ∂_x w‖ ≤ η |w|_1^2 + ‖w‖^2/(2η^3)`; Kato smoothing bounds `∫|T(s)f|_1^2`; and
`∫_0^{T₀} ‖T(s) f_N‖^2 ds → 0` by compactness (P1) and dominated convergence. -/

set_option autoImplicit false

namespace CompanionE

open MeasureTheory Set Filter CompanionPilot CompanionB
open CompanionA (fA M5_family)
open scoped Topology ComplexConjugate Interval

noncomputable section

theorem hasDerivAt_normsq_gen {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℂ E]
    {w : ℝ → E} {w' : E} {s : ℝ} (hw : HasDerivAt w w' s) :
    HasDerivAt (fun r => ‖w r‖ ^ 2) (2 * (inner ℂ (w s) w').re) s := by
  have hi := HasDerivAt.inner (𝕜 := ℂ) hw hw
  have hr := Complex.reCLM.hasFDerivAt.comp_hasDerivAt s hi
  have e : (fun r => ‖w r‖ ^ 2) = fun r => (inner ℂ (w r) (w r)).re := by
    funext r; exact (inner_self_eq_norm_sq (𝕜 := ℂ) (w r)).symm
  rw [e]
  refine hr.congr_deriv ?_
  simp only [Complex.reCLM_apply, Complex.add_re]
  rw [← inner_conj_symm w' (w s), Complex.conj_re]
  ring

/-- `g ↦ ∫_0^x g` as a bounded functional on `L^2(0,1)`. -/
def primAt (x : ℝ) : L2 →L[ℂ] ℂ :=
  LinearMap.mkContinuous
    { toFun := fun g => prim1 g x
      map_add' := fun g k => prim1_add g k x
      map_smul' := fun c g => by rw [prim1_smul, RingHom.id_apply, smul_eq_mul] }
    1 (fun g => by rw [one_mul]; exact norm_prim1_le g x)

theorem amgm_le {a b κ : ℝ} (hκ : 0 < κ) : 2 * (a * b) ≤ κ * a ^ 2 + b ^ 2 / κ := by
  have h := sq_nonneg (κ * a - b)
  rw [div_eq_mul_inv]
  have hk : κ * κ⁻¹ = 1 := mul_inv_cancel₀ hκ.ne'
  have hki : 0 < κ⁻¹ := inv_pos.mpr hκ
  nlinarith [mul_nonneg hki.le h]

/-- Agmon for `w = G f`: `|w(x)|^2 ≤ κ ‖w‖^2 + ‖w'‖^2/κ`, here with `w = ∫_0^x G f`. -/
theorem agmon_G (f : L2) {κ : ℝ} (hκ : 0 < κ) {x : ℝ} (hx : x ∈ Icc (0:ℝ) 1) :
    ‖prim1 (G f) x‖ ^ 2 ≤ κ * ‖PrimL (G f)‖ ^ 2 + ‖G f‖ ^ 2 / κ := by
  set u := Gfun f
  have hu : Continuous u := Gfun_continuous f
  set W : ℝ → ℂ := fun y => ∫ t in (0:ℝ)..y, u t
  have hW : ∀ y ∈ Icc (0:ℝ) 1, prim1 (G f) y = W y := fun y hy => by
    rw [G_apply]; exact prim1_toL2 hu hy
  have hdW : ∀ y, HasDerivAt W (u y) y := prim1_hasDerivAt_cont hu
  have hWc : Continuous W := continuous_iff_continuousAt.mpr fun y => (hdW y).continuousAt
  have hd : ∀ y, HasDerivAt (fun r => ‖W r‖ ^ 2) (2 * (conj (W y) * u y).re) y := fun y => by
    have h := hasDerivAt_normsq_gen (hdW y)
    simpa [mul_comm] using h
  have hcont : Continuous fun y => 2 * (conj (W y) * u y).re :=
    continuous_const.mul (Complex.continuous_re.comp ((Complex.continuous_conj.comp hWc).mul hu))
  have hFTC := intervalIntegral.integral_eq_sub_of_hasDerivAt (fun y _ => hd y)
    (hcont.intervalIntegrable 0 x)
  have hW0 : W 0 = 0 := by simp [W]
  rw [hW0, norm_zero, zero_pow two_ne_zero, sub_zero] at hFTC
  set B : ℝ → ℝ := fun y => κ * ‖W y‖ ^ 2 + ‖u y‖ ^ 2 / κ
  have hBc : Continuous B :=
    (continuous_const.mul (hWc.norm.pow 2)).add ((hu.norm.pow 2).div_const κ)
  have hpt : ∀ y, 2 * (conj (W y) * u y).re ≤ B y := by
    intro y
    have h1 : (conj (W y) * u y).re ≤ ‖W y‖ * ‖u y‖ :=
      (Complex.re_le_norm _).trans (by rw [norm_mul, Complex.norm_conj])
    have h2 := amgm_le (a := ‖W y‖) (b := ‖u y‖) hκ
    simp only [B]; linarith
  have h1 : ∫ y in (0:ℝ)..x, 2 * (conj (W y) * u y).re ≤ ∫ y in (0:ℝ)..x, B y :=
    intervalIntegral.integral_mono_on hx.1 (hcont.intervalIntegrable _ _) (hBc.intervalIntegrable _ _)
      (fun y _ => hpt y)
  have h2 : ∫ y in (0:ℝ)..x, B y ≤ ∫ y in (0:ℝ)..1, B y :=
    intervalIntegral.integral_mono_interval le_rfl hx.1 hx.2
      (Eventually.of_forall fun y => by simp only [B, Pi.zero_apply]; positivity)
      (hBc.intervalIntegrable _ _)
  have h3 : ∫ y in (0:ℝ)..1, B y = κ * ‖PrimL (G f)‖ ^ 2 + ‖G f‖ ^ 2 / κ := by
    have hP : ‖PrimL (G f)‖ ^ 2 = ∫ y in (0:ℝ)..1, ‖W y‖ ^ 2 := by
      rw [PrimL_apply, norm_toL2_sq]
      apply intervalIntegral.integral_congr
      intro y hy
      rw [uIcc_of_le zero_le_one] at hy
      simp only; rw [hW y hy]
    have hG : ‖G f‖ ^ 2 = ∫ y in (0:ℝ)..1, ‖u y‖ ^ 2 := by rw [G_apply, norm_toL2_sq]
    have hi1 : IntervalIntegrable (fun y => κ * ‖W y‖ ^ 2) volume 0 1 :=
      (continuous_const.mul (hWc.norm.pow 2)).intervalIntegrable _ _
    have hi2 : IntervalIntegrable (fun y => ‖u y‖ ^ 2 / κ) volume 0 1 :=
      ((hu.norm.pow 2).div_const κ).intervalIntegrable _ _
    show ∫ y in (0:ℝ)..1, (κ * ‖W y‖ ^ 2 + ‖u y‖ ^ 2 / κ) = _
    rw [intervalIntegral.integral_add hi1 hi2, intervalIntegral.integral_const_mul,
      intervalIntegral.integral_div, hP, hG]
  have hx' : prim1 (G f) x = W x := hW x hx
  rw [hx', ← hFTC]
  linarith

/-- Agmon on `H_0^1(0,1)`: `|∫_0^x g|^2 ≤ κ ‖∫_0^· g‖^2 + ‖g‖^2/κ` for `x ∈ [0,1]`. -/
theorem agmon (g : L2) {κ : ℝ} (hκ : 0 < κ) {x : ℝ} (hx : x ∈ Icc (0:ℝ) 1) :
    ‖prim1 g x‖ ^ 2 ≤ κ * ‖PrimL g‖ ^ 2 + ‖g‖ ^ 2 / κ := by
  have hS : IsClosed {g : L2 | ‖primAt x g‖ ^ 2 ≤ κ * ‖PrimL g‖ ^ 2 + ‖g‖ ^ 2 / κ} :=
    isClosed_le ((primAt x).continuous.norm.pow 2)
      ((continuous_const.mul (PrimL.continuous.norm.pow 2)).add ((continuous_norm.pow 2).div_const κ))
  have hsub : range G ⊆ {g : L2 | ‖primAt x g‖ ^ 2 ≤ κ * ‖PrimL g‖ ^ 2 + ‖g‖ ^ 2 / κ} := by
    rintro _ ⟨f, rfl⟩
    exact agmon_G f hκ hx
  have hg : g ∈ closure (range G) := by rw [G_denseRange.closure_range]; trivial
  exact hS.closure_subset_iff.mpr hsub hg

/-- `‖w ∂_x w‖ ≤ η |w|_1^2 + ‖w‖^2/(2η^3)` (for every `w`; trivial off `H_0^1`). -/
theorem norm_wdxw_le_eta (w : L2) {η : ℝ} (hη : 0 < η) :
    ‖wdxw w‖ ≤ η * ‖dx w‖ ^ 2 + ‖w‖ ^ 2 / (2 * η ^ 3) := by
  by_cases hw : IsH01 w
  · set g := dx w
    have hwP : w = PrimL g := (hasDx_iff.mp (dx_spec hw)).2
    set a := ‖w‖
    set b := ‖g‖
    set M := Real.sqrt (a ^ 2 / η ^ 2 + η ^ 2 * b ^ 2)
    have hM0 : 0 ≤ M := Real.sqrt_nonneg _
    have hM2 : M ^ 2 = a ^ 2 / η ^ 2 + η ^ 2 * b ^ 2 := Real.sq_sqrt (by positivity)
    have hM : ∀ x ∈ Icc (0:ℝ) 1, ‖prim1 g x‖ ≤ M := fun x hx => by
      apply Real.le_sqrt_of_sq_le
      have h := agmon g (κ := 1 / η ^ 2) (by positivity) hx
      rw [← hwP] at h
      have e : 1 / η ^ 2 * a ^ 2 + b ^ 2 / (1 / η ^ 2) = a ^ 2 / η ^ 2 + η ^ 2 * b ^ 2 := by
        field_simp
      linarith
    have hX : ‖wdxw w‖ ≤ M * b := by
      unfold wdxw
      apply Lp.norm_le_mul_norm_of_ae_le_mul
      filter_upwards [coeFn_pm g g, ae_μ_of_forall (fun x hx => hx)] with x h1 h2
      rw [h1, norm_mul]
      exact mul_le_mul_of_nonneg_right (hM x ⟨h2.1.le, h2.2⟩) (norm_nonneg _)
    have hb0 : 0 ≤ b := norm_nonneg _
    have key : 2 * η * (M * b) ≤ a ^ 2 / η ^ 2 + 2 * η ^ 2 * b ^ 2 := by
      nlinarith [sq_nonneg (M - η * b)]
    have e : (a ^ 2 / η ^ 2 + 2 * η ^ 2 * b ^ 2) / (2 * η) = a ^ 2 / (2 * η ^ 3) + η * b ^ 2 := by
      field_simp
    have hMb : M * b ≤ a ^ 2 / (2 * η ^ 3) + η * b ^ 2 := by
      rw [← e, le_div_iff₀ (by positivity)]; linarith
    linarith
  · have h0 : dx w = 0 := by rw [dx, dif_neg hw]
    have : ‖wdxw w‖ ≤ 0 := by
      unfold wdxw; rw [h0]; simpa using norm_pm_le (0 : L2) 0
    have : 0 ≤ η * ‖dx w‖ ^ 2 + ‖w‖ ^ 2 / (2 * η ^ 3) := by positivity
    linarith

/-- Kato smoothing: `∫_0^t |T(s) f|_1^2 ds ≤ 9 ‖f‖^2`. -/
theorem kato_int_le (f : L2) {t : ℝ} (ht : 0 ≤ t) :
    ∫ s in (0:ℝ)..t, ‖dx ((Lc f).tr s)‖ ^ 2 ≤ 9 * ‖f‖ ^ 2 := by
  set w := (Lc f).tr
  have hw : InX0 1 w := (Lc f).mem.1
  have hint : Integrable (fun s => Real.exp (2 * 1 * s) * ‖dx (w s)‖ ^ 2) μT := hw.2.2.2.2
  have hmeas : AEStronglyMeasurable (fun s => ‖dx (w s)‖ ^ 2) μT := (hw.2.2.2.1.norm).pow 2
  have hsub : Measure.restrict volume (Ioc 0 t) ≤ μT := Measure.restrict_mono Ioc_subset_Ioi_self le_rfl
  have hint2 : IntegrableOn (fun s => ‖dx (w s)‖ ^ 2) (Ioc 0 t) := by
    refine Integrable.mono' (hint.mono_measure hsub) (hmeas.mono_measure hsub) ?_
    filter_upwards [ae_restrict_mem measurableSet_Ioc] with s hs
    rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
    have : 1 ≤ Real.exp (2 * 1 * s) := Real.one_le_exp (by linarith [hs.1])
    nlinarith [sq_nonneg ‖dx (w s)‖]
  rw [intervalIntegral.integral_of_le ht]
  have h1 : ∫ s in Ioc 0 t, ‖dx (w s)‖ ^ 2 ≤ ∫ s in Ioc 0 t, Real.exp (2 * 1 * s) * ‖dx (w s)‖ ^ 2 := by
    refine setIntegral_mono_on hint2 (hint.mono_measure hsub) measurableSet_Ioc fun s hs => ?_
    have : 1 ≤ Real.exp (2 * 1 * s) := Real.one_le_exp (by linarith [hs.1])
    nlinarith [sq_nonneg ‖dx (w s)‖]
  have h2 : ∫ s in Ioc 0 t, Real.exp (2 * 1 * s) * ‖dx (w s)‖ ^ 2 ≤
      ∫ s in Ioi 0, Real.exp (2 * 1 * s) * ‖dx (w s)‖ ^ 2 :=
    setIntegral_mono_set hint (Eventually.of_forall fun s => by positivity)
      (Eventually.of_forall Ioc_subset_Ioi_self)
  have h3 : ∫ s in Ioi 0, Real.exp (2 * 1 * s) * ‖dx (w s)‖ ^ 2 = katoE 1 w ^ 2 := by
    rw [katoE, Real.sq_sqrt (integral_nonneg fun s => by positivity)]
  have h4 : katoE 1 w ≤ 3 * ‖f‖ :=
    (X0T.katoE_le (Lc f)).trans (((Lc).le_opNorm f).trans
      (mul_le_mul_of_nonneg_right norm_Lc_le (norm_nonneg _)))
  have h5 : katoE 1 w ^ 2 ≤ (3 * ‖f‖) ^ 2 :=
    pow_le_pow_left₀ (katoE_nonneg _) h4 2
  nlinarith

/-- `‖P_2(f)(t)‖ ≤ √2 (9 η ‖f‖^2 + (2η^3)^{-1} ∫_0^{T₀} ‖T(s) f‖^2 ds)` for `0 ≤ t ≤ T₀`. -/
theorem P2_bound (f : L2) {t T₀ : ℝ} (ht : 0 ≤ t) (htT : t ≤ T₀) {η : ℝ} (hη : 0 < η) :
    ‖(P2 f).tr t‖ ≤
      Real.sqrt 2 * (η * (9 * ‖f‖ ^ 2) + (∫ s in (0:ℝ)..T₀, ‖Tsg s f‖ ^ 2) / (2 * η ^ 3)) := by
  set w := (Lc f).tr
  have hw : InX0 1 w := (Lc f).mem.1
  have hwc : ContinuousOn w (Ici 0) := hw.1
  have hwT : ∀ s, 0 ≤ s → w s = Tsg s f := fun s hs => Lc_tr f hs
  obtain ⟨-, hP⟩ := Qc_tr (Lc f) (Lc f) ht
  rw [P2, hP]
  set g : ℝ → ℝ := fun s => Real.sqrt 2 * (η * ‖dx (w s)‖ ^ 2 + ‖w s‖ ^ 2 / (2 * η ^ 3))
  -- integrability of the bound
  have hkint : IntervalIntegrable (fun s => ‖dx (w s)‖ ^ 2) volume 0 t := by
    have hint : Integrable (fun s => Real.exp (2 * 1 * s) * ‖dx (w s)‖ ^ 2) μT := hw.2.2.2.2
    have hmeas : AEStronglyMeasurable (fun s => ‖dx (w s)‖ ^ 2) μT := (hw.2.2.2.1.norm).pow 2
    have hsub : Measure.restrict volume (Ioc 0 t) ≤ μT := Measure.restrict_mono Ioc_subset_Ioi_self le_rfl
    rw [intervalIntegrable_iff_integrableOn_Ioc_of_le ht]
    refine Integrable.mono' (hint.mono_measure hsub) (hmeas.mono_measure hsub) ?_
    filter_upwards [ae_restrict_mem measurableSet_Ioc] with s hs
    rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
    have : 1 ≤ Real.exp (2 * 1 * s) := Real.one_le_exp (by linarith [hs.1])
    nlinarith [sq_nonneg ‖dx (w s)‖]
  have hwint : ∀ b, 0 ≤ b → IntervalIntegrable (fun s => ‖w s‖ ^ 2) volume 0 b := fun b hb =>
    ((hwc.mono (by rw [uIcc_of_le hb]; exact Icc_subset_Ici_self)).norm.pow 2).intervalIntegrable
  have hgint : IntervalIntegrable g volume 0 t :=
    ((hkint.const_mul η).add ((hwint t ht).div_const _)).const_mul _
  have hnorm : ‖∫ s in (0:ℝ)..t, Tsg (t - s) (Fsrc (Lc f) (Lc f) s)‖ ≤ ∫ s in (0:ℝ)..t, g s := by
    refine intervalIntegral.norm_integral_le_of_norm_le ht (Eventually.of_forall fun s hs => ?_) hgint
    rw [Fsrc_self]
    calc ‖Tsg (t - s) (-wdxw ((Lc f).tr s))‖ ≤ Real.sqrt 2 * ‖-wdxw ((Lc f).tr s)‖ :=
          norm_Tsg_le (by linarith [hs.2]) _
      _ = Real.sqrt 2 * ‖wdxw (w s)‖ := by rw [norm_neg]
      _ ≤ g s := mul_le_mul_of_nonneg_left (norm_wdxw_le_eta (w s) hη) (Real.sqrt_nonneg _)
  have hgI : ∫ s in (0:ℝ)..t, g s = Real.sqrt 2 * (η * (∫ s in (0:ℝ)..t, ‖dx (w s)‖ ^ 2) +
      (∫ s in (0:ℝ)..t, ‖w s‖ ^ 2) / (2 * η ^ 3)) := by
    simp only [g]
    rw [intervalIntegral.integral_const_mul, intervalIntegral.integral_add (hkint.const_mul η)
      ((hwint t ht).div_const _), intervalIntegral.integral_const_mul, intervalIntegral.integral_div]
  have hk := kato_int_le f ht
  have hw2 : ∫ s in (0:ℝ)..t, ‖w s‖ ^ 2 ≤ ∫ s in (0:ℝ)..T₀, ‖Tsg s f‖ ^ 2 := by
    have h1 : ∫ s in (0:ℝ)..t, ‖w s‖ ^ 2 ≤ ∫ s in (0:ℝ)..T₀, ‖w s‖ ^ 2 :=
      intervalIntegral.integral_mono_interval le_rfl ht htT
        (Eventually.of_forall fun s => by simp only [Pi.zero_apply]; positivity) (hwint T₀ (ht.trans htT))
    have h2 : ∫ s in (0:ℝ)..T₀, ‖w s‖ ^ 2 = ∫ s in (0:ℝ)..T₀, ‖Tsg s f‖ ^ 2 := by
      apply intervalIntegral.integral_congr
      intro s hs
      rw [uIcc_of_le (ht.trans htT)] at hs
      simp only; rw [hwT s hs.1]
    linarith
  have hη3 : 0 < 2 * η ^ 3 := by positivity
  calc _ ≤ ∫ s in (0:ℝ)..t, g s := hnorm
    _ = _ := hgI
    _ ≤ _ := by
        apply mul_le_mul_of_nonneg_left _ (Real.sqrt_nonneg _)
        exact add_le_add (mul_le_mul_of_nonneg_left hk hη.le) (div_le_div_of_nonneg_right hw2 hη3.le)

/-- `∫_0^{T₀} ‖T(s) f_N‖^2 ds → 0` (uses P1). -/
theorem int_T_fA_tendsto (hP1 : P1) {T₀ : ℝ} (hT₀ : 0 ≤ T₀) :
    Tendsto (fun N => ∫ s in (0:ℝ)..T₀, ‖Tsg s (fA N)‖ ^ 2) atTop (𝓝 0) := by
  obtain ⟨C, hC, hP⟩ := hP1
  have hlim : ∀ᵐ s ∂volume, s ∈ Ι (0:ℝ) T₀ →
      Tendsto (fun N => ‖Tsg s (fA N)‖ ^ 2) atTop (𝓝 0) := by
    refine Eventually.of_forall fun s hs => ?_
    rw [uIoc_of_le hT₀] at hs
    have h := Tsg_weak_to_norm hC hP hs.1 M5_family.2.2.1 fA_norm_le
    simpa using h.pow 2
  have hmeas : ∀ N, AEStronglyMeasurable (fun s => ‖Tsg s (fA N)‖ ^ 2) (volume.restrict (Ι 0 T₀)) := by
    intro N
    refine ContinuousOn.aestronglyMeasurable ?_ measurableSet_uIoc
    rw [uIoc_of_le hT₀]
    exact ((Tsg_continuousOn (fA N)).mono (fun s hs => le_of_lt hs.1)).norm.pow 2
  have hbd : ∀ N, ∀ᵐ s ∂volume, s ∈ Ι (0:ℝ) T₀ → ‖‖Tsg s (fA N)‖ ^ 2‖ ≤ 2 := by
    intro N
    refine Eventually.of_forall fun s hs => ?_
    rw [uIoc_of_le hT₀] at hs
    rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
    have h1 := norm_Tsg_le hs.1.le (fA N)
    have h2 := fA_norm_le N
    have hs2 : Real.sqrt 2 ^ 2 = 2 := Real.sq_sqrt (by norm_num)
    have h3 : ‖Tsg s (fA N)‖ ≤ Real.sqrt 2 := by nlinarith [Real.sqrt_nonneg 2, norm_nonneg (fA N)]
    nlinarith [norm_nonneg (Tsg s (fA N))]
  have h := intervalIntegral.tendsto_integral_filter_of_dominated_convergence (μ := volume)
    (l := atTop) (fun _ => (2 : ℝ)) (Eventually.of_forall hmeas) (Eventually.of_forall hbd)
    intervalIntegrable_const hlim
  simpa using h

/-- S16: `P_2(f_N)(t) → 0` uniformly for `t ∈ [0,T₀]` (uses P1). -/
theorem S16 (hP1 : P1) {T₀ : ℝ} (hT₀ : 0 ≤ T₀) {δ : ℝ} (hδ : 0 < δ) :
    ∃ N₀ : ℕ, ∀ N, N₀ ≤ N → ∀ t ∈ Icc 0 T₀, ‖(P2 (fA N)).tr t‖ < δ := by
  set η := δ / 36
  have hη : 0 < η := by positivity
  have hs : Real.sqrt 2 < 2 := by rw [Real.sqrt_lt' two_pos]; norm_num
  have hη3 : 0 < η ^ 3 * δ / 2 := by positivity
  obtain ⟨N₀, hN₀⟩ := Metric.tendsto_atTop.mp (int_T_fA_tendsto hP1 hT₀) _ hη3
  refine ⟨N₀, fun N hN t ht => ?_⟩
  have hI := hN₀ N hN
  rw [Real.dist_eq, sub_zero] at hI
  set I := ∫ s in (0:ℝ)..T₀, ‖Tsg s (fA N)‖ ^ 2
  have hI0 : 0 ≤ I := intervalIntegral.integral_nonneg hT₀ fun s _ => by positivity
  rw [abs_of_nonneg hI0] at hI
  have hb := P2_bound (fA N) ht.1 ht.2 hη
  have hf := fA_norm_le N
  have hf2 : ‖fA N‖ ^ 2 ≤ 1 := by nlinarith [norm_nonneg (fA N)]
  have h1 : η * (9 * ‖fA N‖ ^ 2) ≤ δ / 4 := by
    have : η * (9 * ‖fA N‖ ^ 2) ≤ η * 9 := by nlinarith
    simp only [η] at this ⊢; linarith
  have h2 : I / (2 * η ^ 3) < δ / 4 := by
    rw [div_lt_iff₀ (by positivity)]; nlinarith
  calc ‖(P2 (fA N)).tr t‖ ≤ _ := hb
    _ < 2 * (δ / 4 + δ / 4) := by
        have hpos : 0 < η * (9 * ‖fA N‖ ^ 2) + I / (2 * η ^ 3) + 1 := by positivity
        have hsum : η * (9 * ‖fA N‖ ^ 2) + I / (2 * η ^ 3) < δ / 4 + δ / 4 := by linarith
        have h0 : 0 ≤ η * (9 * ‖fA N‖ ^ 2) + I / (2 * η ^ 3) := by positivity
        nlinarith [Real.sqrt_nonneg 2]
    _ = δ := by ring

end

end CompanionE


==> anc/lean/CompanionE/S17.lean <==
import CompanionE.SODE
import CompanionE.H3b
import CompanionA.Sup

/-! Step S17, part 2 (companion v2b Theorem 4.5(c), proof): for `w = ů_h - v̊_h`,
`(1/2) d/dt ‖w‖^2 = -(1/2)|w_x(0)|^2 - (1/2)(v_x, w^2) - (v v_x, w)`, hence with
`‖v‖_∞ ≤ A`, `‖v_x‖_∞ ≤ B`: `d/dt ‖w‖^2 ≤ A^2 B + 2B ‖w‖^2`, and by Gronwall
`‖w(t)‖^2 ≤ A^2 B t e^{2Bt}`. On the data `ε f_N`: `A = 2C₁ε`, `B = 2C₁Nε` (S11). -/

set_option autoImplicit false

namespace CompanionE

open MeasureTheory Set Filter CompanionPilot CompanionB CompanionC SLean SLean.Bridge
open CompanionA (fA ftilA cA cA_spec fA_real fA_norm fA_mem pos_of_512 S11_sup
  ftilA_norm_sq_half isReal_smul_real)
open scoped Topology ComplexConjugate

noncomputable section

theorem hasDerivWithinAt_normsq_gen {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℂ E]
    {w : ℝ → E} {w' : E} {s : Set ℝ} {x : ℝ} (hw : HasDerivWithinAt w w' s x) :
    HasDerivWithinAt (fun r => ‖w r‖ ^ 2) (2 * (inner ℂ (w x) w').re) s x := by
  have hi := HasDerivWithinAt.inner (𝕜 := ℂ) hw hw
  have hr := Complex.reCLM.hasFDerivAt.comp_hasDerivWithinAt x hi
  have e : (fun r => ‖w r‖ ^ 2) = fun r => (inner ℂ (w r) (w r)).re := by
    funext r; exact (inner_self_eq_norm_sq (𝕜 := ℂ) (w r)).symm
  rw [e]
  refine hr.congr_deriv ?_
  simp only [Complex.reCLM_apply, Complex.add_re]
  rw [← inner_conj_symm w' (w x), Complex.conj_re]
  ring

/-- `gronwallBound 0 K c t ≤ c t e^{Kt}` for `K, c, t ≥ 0`. -/
theorem gronwallBound_le {K c t : ℝ} (hK : 0 ≤ K) (hc : 0 ≤ c) (ht : 0 ≤ t) :
    gronwallBound 0 K c t ≤ c * t * Real.exp (K * t) := by
  rcases hK.eq_or_lt with h0 | hpos
  · rw [← h0, gronwallBound_K0]; simp
  · rw [gronwallBound_of_K_ne_0 hpos.ne']
    simp only [zero_mul, zero_add]
    have h1 := Real.add_one_le_exp (-(K * t))
    have h2 : Real.exp (-(K * t)) * Real.exp (K * t) = 1 := by rw [← Real.exp_add]; simp
    have h3 : Real.exp (K * t) - 1 ≤ K * t * Real.exp (K * t) := by
      nlinarith [Real.exp_pos (K * t)]
    rw [div_mul_eq_mul_div, div_le_iff₀ hpos]
    nlinarith [mul_le_mul_of_nonneg_left h3 hc]

section Mesh
variable {N : ℕ} (hN : 0 < N)
include hN

theorem isRealL2_embV {c : SLean.Vector N} (hc : IsReal c) : IsRealL2 (embV hN c) := by
  rw [isRealL2_iff, conjL_embV, hc]

omit hN in
theorem realPart_eq_half (d : SLean.Vector N) :
    Bridge.realPart d = (1/2 : ℂ) • (d + star d) := by
  funext i
  simp only [Bridge.realPart, Pi.smul_apply, Pi.add_apply, Pi.star_apply, smul_eq_mul]
  apply Complex.ext <;> simp <;> ring

theorem norm_spline_realPart_le (d : SLean.Vector N) (x : ℝ) :
    ‖spline (hm N) (Bridge.realPart d) x‖ ≤ ‖spline (hm N) d x‖ := by
  rw [realPart_eq_half, spline_smul, spline_add, CompanionB.spline_star, norm_mul]
  have h := norm_add_le (spline (hm N) d x) (conj (spline (hm N) d x))
  rw [Complex.norm_conj] at h
  have : ‖(1/2 : ℂ)‖ = 1/2 := by norm_num
  rw [this]; linarith

theorem norm_splineGrad_realPart_le (d : SLean.Vector N) (x : ℝ) :
    ‖splineGrad (hm N) (Bridge.realPart d) x‖ ≤ ‖splineGrad (hm N) d x‖ := by
  rw [realPart_eq_half, splineGrad_smul' hN, splineGrad_add' hN, CompanionB.splineGrad_star, norm_mul]
  have h := norm_add_le (splineGrad (hm N) d x) (conj (splineGrad (hm N) d x))
  rw [Complex.norm_conj] at h
  have : ‖(1/2 : ℂ)‖ = 1/2 := by norm_num
  rw [this]; linarith

/-- The energy inequality of S17 at one time: for real `w = u - v ∈ X_h` with `u = embV(c_W + c_V)`,
`2 Re (w, Å_h w - Π̊_h(u ∂_x u)) ≤ A^2 B + 2 B ‖w‖^2`. -/
theorem energy_step {cW cV : SLean.Vector N} (hW : IsReal cW) {A B : ℝ} (hA0 : 0 < A)
    (hB0 : 0 ≤ B) (hA : ∀ x ∈ Icc (0:ℝ) 1, ‖spline (hm N) cV x‖ ≤ A)
    (hB : ∀ x ∈ Icc (0:ℝ) 1, ‖splineGrad (hm N) cV x‖ ≤ B) :
    2 * (inner ℂ (embV hN cW) (CompanionC.ASL hN (embV hN cW) -
        PiS hN (wdxw (embV hN (cW + cV))))).re ≤ A ^ 2 * B + 2 * B * ‖embV hN cW‖ ^ 2 := by
  have hWmem : embV hN cW ∈ Vh hN := ⟨cW, rfl⟩
  have h1 := re_inner_ASL_nonpos hN hWmem
  have e1 : inner ℂ (embV hN cW) (PiS hN (wdxw (embV hN (cW + cV)))) =
      inner ℂ (PiS hN (embV hN cW)) (wdxw (embV hN (cW + cV))) :=
    (Submodule.inner_starProjection_left_eq_right (Vh hN) _ _).symm
  rw [PiS_self hN hWmem] at e1
  rw [inner_sub_right, Complex.sub_re, e1, inner_embV_wdxw]
  set W := spline (hm N) cW
  set V := spline (hm N) cV
  set W' := splineGrad (hm N) cW
  set V' := splineGrad (hm N) cV
  have hWc : Continuous W := sp_continuous hN cW
  have hVc : Continuous V := sp_continuous hN cV
  have hW'c : Continuous W' := sg_continuous hN cW
  have hV'c : Continuous V' := sg_continuous hN cV
  have hU : ∀ x, spline (hm N) (cW + cV) x = W x + V x := fun x => spline_add _ _ _ x
  have hU' : ∀ x, splineGrad (hm N) (cW + cV) x = W' x + V' x := fun x => splineGrad_add' hN _ _ x
  have hconj : ∀ x, conj (W x) = W x := fun x => spline_real (hm N) hW x
  -- the integrand
  have hint : ∀ x, conj (W x) * (spline (hm N) (cW + cV) x * splineGrad (hm N) (cW + cV) x) =
      W x * (V x * V' x) + V x * (W x * W' x) + V' x * W x ^ 2 + W x ^ 2 * W' x := by
    intro x; rw [hconj, hU, hU']; ring
  simp_rw [hint]
  have c1 : Continuous fun x => W x * (V x * V' x) := hWc.mul (hVc.mul hV'c)
  have c2 : Continuous fun x => V x * (W x * W' x) := hVc.mul (hWc.mul hW'c)
  have c3 : Continuous fun x => V' x * W x ^ 2 := hV'c.mul (hWc.pow 2)
  have c4 : Continuous fun x => W x ^ 2 * W' x := (hWc.pow 2).mul hW'c
  have i1 : IntervalIntegrable (fun x => W x * (V x * V' x)) volume 0 1 := c1.intervalIntegrable _ _
  have i2 : IntervalIntegrable (fun x => V x * (W x * W' x)) volume 0 1 := c2.intervalIntegrable _ _
  have i3 : IntervalIntegrable (fun x => V' x * W x ^ 2) volume 0 1 := c3.intervalIntegrable _ _
  have i4 : IntervalIntegrable (fun x => W x ^ 2 * W' x) volume 0 1 := c4.intervalIntegrable _ _
  have i12 : IntervalIntegrable (fun x => W x * (V x * V' x) + V x * (W x * W' x)) volume 0 1 :=
    i1.add i2
  have i123 : IntervalIntegrable
      (fun x => W x * (V x * V' x) + V x * (W x * W' x) + V' x * W x ^ 2) volume 0 1 := i12.add i3
  rw [intervalIntegral.integral_add i123 i4, intervalIntegral.integral_add i12 i3,
    intervalIntegral.integral_add i1 i2]
  have hI2 : ∫ x in (0:ℝ)..1, V x * (W x * W' x) = -(1/2) * ∫ x in (0:ℝ)..1, V' x * W x ^ 2 :=
    integral_ibp_vww hN cV cW
  have hI4 : ∫ x in (0:ℝ)..1, W x ^ 2 * W' x = 0 := integral_sq_mul_grad hN cW
  rw [hI2, hI4, add_zero]
  set I1 := ∫ x in (0:ℝ)..1, W x * (V x * V' x)
  set I3 := ∫ x in (0:ℝ)..1, V' x * W x ^ 2
  set G := ∫ x in (0:ℝ)..1, ‖W x‖ ^ 2
  have hG : ‖embV hN cW‖ ^ 2 = G := by rw [embV_apply, norm_toL2_sq]
  have hGc : Continuous fun x => ‖W x‖ ^ 2 := hWc.norm.pow 2
  -- `|I1| ≤ A B ∫ |W| ≤ (A B / 2)(A + G/A)`
  have hI1 : ‖I1‖ ≤ A * B * ((A + G / A) / 2) := by
    have hb : ‖I1‖ ≤ ∫ x in (0:ℝ)..1, A * B * ‖W x‖ := by
      refine intervalIntegral.norm_integral_le_of_norm_le zero_le_one
        (Eventually.of_forall fun x hx => ?_) ((continuous_const.mul hWc.norm).intervalIntegrable _ _)
      have hx' : x ∈ Icc (0:ℝ) 1 := ⟨hx.1.le, hx.2⟩
      rw [norm_mul, norm_mul]
      have := mul_le_mul (hA x hx') (hB x hx') (norm_nonneg _) hA0.le
      calc ‖W x‖ * (‖V x‖ * ‖V' x‖) ≤ ‖W x‖ * (A * B) := mul_le_mul_of_nonneg_left this (norm_nonneg _)
        _ = A * B * ‖W x‖ := by ring
    have hb2 : ∫ x in (0:ℝ)..1, A * B * ‖W x‖ ≤ ∫ x in (0:ℝ)..1, A * B * ((A + ‖W x‖ ^ 2 / A) / 2) := by
      refine intervalIntegral.integral_mono_on zero_le_one
        ((continuous_const.mul hWc.norm).intervalIntegrable _ _)
        ((continuous_const.mul (((continuous_const.add (hGc.div_const A))).div_const 2)).intervalIntegrable _ _)
        (fun x _ => ?_)
      apply mul_le_mul_of_nonneg_left _ (by positivity)
      have := amgm_le (a := 1) (b := ‖W x‖) hA0
      have e : A * 1 ^ 2 = A := by ring
      rw [e] at this; linarith
    have hb3 : ∫ x in (0:ℝ)..1, A * B * ((A + ‖W x‖ ^ 2 / A) / 2) = A * B * ((A + G / A) / 2) := by
      rw [intervalIntegral.integral_const_mul, intervalIntegral.integral_div,
        intervalIntegral.integral_add intervalIntegrable_const ((hGc.div_const A).intervalIntegrable _ _),
        intervalIntegral.integral_const, intervalIntegral.integral_div, sub_zero, one_smul]
    linarith
  have hI3 : ‖I3‖ ≤ B * G := by
    have hb : ‖I3‖ ≤ ∫ x in (0:ℝ)..1, B * ‖W x‖ ^ 2 := by
      refine intervalIntegral.norm_integral_le_of_norm_le zero_le_one
        (Eventually.of_forall fun x hx => ?_) ((continuous_const.mul hGc).intervalIntegrable _ _)
      rw [norm_mul, norm_pow]
      exact mul_le_mul_of_nonneg_right (hB x ⟨hx.1.le, hx.2⟩) (by positivity)
    rwa [intervalIntegral.integral_const_mul] at hb
  have hre1 : -(I1.re) ≤ ‖I1‖ := by have := Complex.abs_re_le_norm I1; linarith [neg_abs_le I1.re]
  have hre3 : -(I3.re) ≤ ‖I3‖ := by have := Complex.abs_re_le_norm I3; linarith [neg_abs_le I3.re]
  have hsplit : (I1 + -(1/2) * I3 + I3).re = I1.re + (1/2) * I3.re := by
    simp only [Complex.add_re, Complex.mul_re, Complex.neg_re, Complex.neg_im]; norm_num; ring
  rw [hsplit, hG]
  have hAG : A * B * ((A + G / A) / 2) = A ^ 2 * B / 2 + B * G / 2 := by field_simp
  nlinarith

/-- S17 (Gronwall): `‖u(t) - v(t)‖^2 ≤ A^2 B t e^{2Bt}` for a real global S-scheme solution `u`
and a real linear S-scheme trajectory `v = embV(c_V)` with the same initial value. -/
theorem S17_core {u₀ : L2} {u : ℝ → L2} (hu : IsSSol hN u₀ u) (hur : ∀ t, 0 ≤ t → IsRealL2 (u t))
    (cV : ℝ → SLean.Vector N) (hcV : ∀ t, IsReal (cV t))
    (hvd : ∀ t, HasDerivAt (fun r => embV hN (cV r)) (CompanionC.ASL hN (embV hN (cV t))) t)
    (h0 : u 0 = embV hN (cV 0)) {A B : ℝ} (hA0 : 0 < A) (hB0 : 0 ≤ B)
    (hA : ∀ t, 0 ≤ t → ∀ x ∈ Icc (0:ℝ) 1, ‖spline (hm N) (cV t) x‖ ≤ A)
    (hB : ∀ t, 0 ≤ t → ∀ x ∈ Icc (0:ℝ) 1, ‖splineGrad (hm N) (cV t) x‖ ≤ B) :
    ∀ t, 0 ≤ t → ‖u t - embV hN (cV t)‖ ^ 2 ≤ A ^ 2 * B * t * Real.exp (2 * B * t) := by
  set v : ℝ → L2 := fun r => embV hN (cV r)
  set w : ℝ → L2 := fun r => u r - v r
  have hwmem : ∀ t, 0 ≤ t → w t ∈ Vh hN := fun t ht => (Vh hN).sub_mem (hu.2 t ht).1 ⟨cV t, rfl⟩
  have hwreal : ∀ t, 0 ≤ t → IsRealL2 (w t) := by
    intro t ht
    rw [isRealL2_iff]
    have h1 := (isRealL2_iff _).mp (hur t ht)
    have h2 := (isRealL2_iff _).mp (isRealL2_embV hN (hcV t))
    show conjL (u t - v t) = u t - v t
    rw [map_sub, h1]; exact congrArg _ h2
  set gd : ℝ → ℝ := fun r => 2 * (inner ℂ (w r) (CompanionC.ASL hN (w r) - PiS hN (wdxw (u r)))).re
  have hwd : ∀ t, 0 ≤ t → HasDerivWithinAt w (CompanionC.ASL hN (w t) - PiS hN (wdxw (u t))) (Ici 0) t := by
    intro t ht
    have h := (hu.2 t ht).2.sub (hvd t).hasDerivWithinAt
    refine h.congr_deriv ?_
    simp only [w, v, map_sub]; abel
  have hgd : ∀ t, 0 ≤ t → HasDerivWithinAt (fun r => ‖w r‖ ^ 2) (gd t) (Ici 0) t :=
    fun t ht => hasDerivWithinAt_normsq_gen (hwd t ht)
  have hbound : ∀ t, 0 ≤ t → gd t ≤ 2 * B * ‖w t‖ ^ 2 + A ^ 2 * B := by
    intro t ht
    set cW := cS hN (w t)
    have hcW : IsReal cW := isReal_cS hN (hwmem t ht) (hwreal t ht)
    have hwe : w t = embV hN cW := coe_eq_embV hN (hwmem t ht)
    have hue : u t = embV hN (cW + cV t) := by
      rw [map_add, ← hwe]; simp only [w, v]; abel
    have := energy_step hN hcW hA0 hB0 (hA t ht) (hB t ht)
    simp only [gd]
    rw [hue, hwe]
    linarith
  intro t ht
  have hc : ContinuousOn (fun r => ‖w r‖ ^ 2) (Icc 0 t) := fun s hs =>
    ((hgd s hs.1).continuousWithinAt).mono Icc_subset_Ici_self
  have hgron := le_gronwallBound_of_liminf_deriv_right_le (f := fun r => ‖w r‖ ^ 2) (f' := gd)
    (δ := 0) (K := 2 * B) (ε := A ^ 2 * B) (a := 0) (b := t) hc
    (fun s hs r hr => ((hgd s hs.1).mono (Ici_subset_Ici.mpr hs.1)).liminf_right_slope_le hr)
    (by simp only [w, v, h0, sub_self, norm_zero]; norm_num)
    (fun s hs => hbound s hs.1) t ⟨ht, le_rfl⟩
  rw [sub_zero] at hgron
  have hgb := gronwallBound_le (by positivity : (0:ℝ) ≤ 2 * B) (by positivity : (0:ℝ) ≤ A ^ 2 * B) ht
  exact hgron.trans hgb

end Mesh

/-- The data `ε f_N`: `u₀ = ε f_N` is real, in `X_h`. -/
theorem smul_fA_real {N : ℕ} (h : 512 ≤ N) (ε : ℝ) : IsRealL2 ((ε : ℂ) • fA N) := by
  rw [isRealL2_iff, conjL_smul, (isRealL2_iff _).mp (fA_real h), Complex.conj_ofReal]

theorem dA_real (N : ℕ) (t : ℝ) : IsReal (dA N t) :=
  isReal_smul_real (isReal_smul_real (Bridge.realPart_real _) _) _

theorem ftil_inv_le {N : ℕ} (h : 512 ≤ N) : ‖ftilA N‖⁻¹ * Real.sqrt 2 ≤ 2 := by
  have h1 := ftilA_norm_sq_half h
  have hpos : 0 < ‖ftilA N‖ := norm_pos_iff.mpr (CompanionA.ftilA_ne_zero h)
  have hs2 : Real.sqrt 2 ^ 2 = 2 := Real.sq_sqrt (by norm_num)
  have hs0 : 0 < Real.sqrt 2 := by positivity
  rw [inv_mul_le_iff₀ hpos]
  nlinarith [sq_nonneg (‖ftilA N‖ * Real.sqrt 2 - 1)]

/-- Sup bounds for `v̊_h(t) = ε T̊_h(t) f_N` (from S11): `|v̊| ≤ 2C₁ε`, `|v̊_x| ≤ 2C₁Nε`. -/
theorem vS_bounds {N : ℕ} (h : 512 ≤ N) (hN : 0 < N) {ε : ℝ} (hε : 0 < ε) {C₁ : ℝ}
    (hS : ∀ x ∈ Icc (0:ℝ) 1, ‖spline (hm N) (cA N) x‖ ≤ C₁ ∧ ‖deriv (spline (hm N) (cA N)) x‖ ≤ C₁ * N)
    {t : ℝ} (ht : 0 ≤ t) (x : ℝ) (hx : x ∈ Icc (0:ℝ) 1) :
    ‖spline (hm N) ((ε : ℂ) • dA N t) x‖ ≤ 2 * C₁ * ε ∧
      ‖splineGrad (hm N) ((ε : ℂ) • dA N t) x‖ ≤ 2 * C₁ * N * ε := by
  have hk := ftil_inv_le h
  have he : ‖Complex.exp ((t : ℂ) * zN N)‖ ≤ 1 := by
    rw [Complex.norm_exp]
    exact Real.exp_le_one_iff.mpr (by
      have : ((t : ℂ) * zN N).re = t * (zN N).re := by simp
      rw [this]; exact mul_nonpos_of_nonneg_of_nonpos ht (re_zN_neg h).le)
  have hk0 : 0 ≤ ‖ftilA N‖⁻¹ := inv_nonneg.mpr (norm_nonneg _)
  have hC0 : 0 ≤ C₁ := (norm_nonneg _).trans (hS 0 ⟨le_rfl, zero_le_one⟩).1
  constructor
  · rw [dA, spline_smul, spline_smul, spline_smul, norm_mul, norm_mul, norm_mul, Complex.norm_real,
      Complex.norm_real, Complex.norm_real, Real.norm_eq_abs, Real.norm_eq_abs, Real.norm_eq_abs,
      abs_of_pos hε, abs_of_nonneg hk0, abs_of_nonneg (Real.sqrt_nonneg 2)]
    have h1 := norm_spline_realPart_le hN (Complex.exp ((t : ℂ) * zN N) • cA N) x
    rw [spline_smul, norm_mul] at h1
    have h2 : ‖spline (hm N) (Bridge.realPart (Complex.exp ((t : ℂ) * zN N) • cA N)) x‖ ≤ C₁ :=
      h1.trans ((mul_le_mul he (hS x hx).1 (norm_nonneg _) zero_le_one).trans (by rw [one_mul]))
    set S := ‖spline (hm N) (Bridge.realPart (Complex.exp ((t : ℂ) * zN N) • cA N)) x‖
    have h3 : ‖ftilA N‖⁻¹ * Real.sqrt 2 * S ≤ 2 * C₁ := mul_le_mul hk h2 (norm_nonneg _) (by norm_num)
    nlinarith
  · rw [dA, splineGrad_smul' hN, splineGrad_smul' hN, splineGrad_smul' hN, norm_mul, norm_mul, norm_mul,
      Complex.norm_real, Complex.norm_real, Complex.norm_real, Real.norm_eq_abs, Real.norm_eq_abs,
      Real.norm_eq_abs, abs_of_pos hε, abs_of_nonneg hk0, abs_of_nonneg (Real.sqrt_nonneg 2)]
    have h1 := norm_splineGrad_realPart_le hN (Complex.exp ((t : ℂ) * zN N) • cA N) x
    rw [splineGrad_smul' hN, norm_mul] at h1
    have hd : splineGrad (hm N) (cA N) x = deriv (spline (hm N) (cA N)) x := by
      rw [spline_deriv (hm N) (hm_pos hN)]
    have h2 : ‖splineGrad (hm N) (Bridge.realPart (Complex.exp ((t : ℂ) * zN N) • cA N)) x‖ ≤ C₁ * N := by
      refine h1.trans ((mul_le_mul he ?_ (norm_nonneg _) zero_le_one).trans (by rw [one_mul]))
      rw [hd]; exact (hS x hx).2
    set S := ‖splineGrad (hm N) (Bridge.realPart (Complex.exp ((t : ℂ) * zN N) • cA N)) x‖
    have h3 : ‖ftilA N‖⁻¹ * Real.sqrt 2 * S ≤ 2 * (C₁ * N) :=
      mul_le_mul hk h2 (norm_nonneg _) (by norm_num)
    nlinarith

/-- S17 on the data `ε f_N`: `‖ů_h(t) - v̊_h(t)‖^2 ≤ ε^2 · 8 C₁^3 (Nε) t e^{4 C₁ (Nε) t}`. -/
theorem S17_fA {N : ℕ} (h : 512 ≤ N) (hN : 0 < N) {ε : ℝ} (hε : 0 < ε) {C₁ : ℝ} (hC₁ : 0 < C₁)
    (hS : ∀ x ∈ Icc (0:ℝ) 1, ‖spline (hm N) (cA N) x‖ ≤ C₁ ∧ ‖deriv (spline (hm N) (cA N)) x‖ ≤ C₁ * N)
    {t : ℝ} (ht : 0 ≤ t) :
    ‖uS hN ((ε : ℂ) • fA N) t - (ε : ℂ) • TSPi hN t (fA N)‖ ^ 2 ≤
      ε ^ 2 * (8 * C₁ ^ 3 * (N * ε) * t * Real.exp (4 * C₁ * (N * ε) * t)) := by
  have hr := smul_fA_real h ε
  have hu := uS_spec hN hr
  have hur := isSSol_real hN hr hu
  set cV : ℝ → SLean.Vector N := fun r => (ε : ℂ) • dA N r
  have hv : ∀ r, embV hN (cV r) = (ε : ℂ) • TSPi hN r (fA N) := fun r => by
    simp only [cV, map_smul, TSPi_fA h hN r]
  set c0 := dA N 0
  have hf0 : fA N = embV hN c0 := fA_eq_dA h
  have hvd : ∀ s, HasDerivAt (fun r => embV hN (cV r)) (CompanionC.ASL hN (embV hN (cV s))) s := by
    intro s
    have e : (fun r => embV hN (cV r)) = fun r => (ε : ℂ) • embV hN (Main.evolution N (hm N) r c0) := by
      funext r; rw [hv r, hf0, TSPi_embV]
    rw [e, hv s, hf0, TSPi_embV, map_smul]
    exact (embV_evolution_hasDerivAt hN c0 s).const_smul (ε : ℂ)
  have h0 : uS hN ((ε : ℂ) • fA N) 0 = embV hN (cV 0) := by
    rw [hu.1, PiS_self hN ((Vh hN).smul_mem _ (fA_mem h)), hv 0, hf0, TSPi_embV, Main.evolution_zero]
    rfl
  have hcV : ∀ r, IsReal (cV r) := fun r => isReal_smul_real (dA_real N r) ε
  have hC₀ : 0 < 2 * C₁ * ε := by positivity
  have hB0 : 0 ≤ 2 * C₁ * N * ε := by positivity
  have hcore := S17_core hN hu hur cV hcV hvd h0 hC₀ hB0
    (fun r hr x hx => (vS_bounds h hN hε hS hr x hx).1)
    (fun r hr x hx => (vS_bounds h hN hε hS hr x hx).2) t ht
  rw [hv t] at hcore
  calc _ ≤ _ := hcore
    _ = _ := by ring_nf

end

end CompanionE


==> anc/lean/CompanionE/S18.lean <==
import CompanionE.Lin
import CompanionB.Reality
import CompanionC.Strong
import Mathlib.Analysis.Normed.Operator.BanachSteinhaus

/-! Step S18 and the tail H4 (companion v2b Corollary 3.21): the norm lower bound (same formula as
H2), strong convergence at fixed `t` (track C, `S21_fixed_t`), and the failure of every rate
for some fixed real datum (Banach–Steinhaus on the real subspace of `L^2(0,1)`). -/

set_option autoImplicit false

namespace CompanionE

open MeasureTheory Set Filter CompanionPilot CompanionB
open CompanionA (fA fA_real fA_norm fA_mem pos_of_512)
open scoped Topology

noncomputable section

/-- The real elements of `L^2(0,1)`, as a closed `ℝ`-subspace. -/
def realSub : Submodule ℝ L2 :=
  LinearMap.ker (((conjL : L2 →L[ℝ] L2) - ContinuousLinearMap.id ℝ L2 : L2 →L[ℝ] L2) : L2 →ₗ[ℝ] L2)

theorem mem_realSub {f : L2} : f ∈ realSub ↔ IsRealL2 f := by
  rw [realSub, LinearMap.mem_ker, isRealL2_iff]
  simp [sub_eq_zero]

theorem realSub_closed : IsClosed (realSub : Set L2) := by
  have e : (realSub : Set L2) = {f : L2 | IsRealL2 f} := by
    ext f; exact mem_realSub
  rw [e]; exact isClosed_real

instance : CompleteSpace realSub := realSub_closed.completeSpace_coe

/-- `‖L̊_h(t) f_N‖_2 ≥ e^{-C_S t}/2` for large `N` (from H3(a); uses P1). -/
theorem LS_fA_lower (hP1 : P1) {t : ℝ} (ht : 0 < t) :
    ∃ N₀ : ℕ, ∀ (N : ℕ) (hN : 0 < N), N₀ ≤ N → Real.exp (-C_S * t) / 2 < ‖LS hN t (fA N)‖ := by
  have he := Real.exp_pos (-C_S * t)
  obtain ⟨N₀, hN₀⟩ := H3a_of_P1 hP1 t (t + 1) ht (by linarith) (Real.exp (-C_S * t) / 2) (by positivity)
  refine ⟨N₀, fun N hN hNN => ?_⟩
  have h := hN₀ N hN hNN t ⟨le_rfl, by linarith⟩
  have e : ‖LS hN t (fA N)‖ = ‖(Tsg t - TSPi hN t) (fA N)‖ := by
    rw [LS, ContinuousLinearMap.sub_apply, ContinuousLinearMap.sub_apply, norm_sub_rev]
  rw [e]
  have := (abs_lt.mp h).1
  linarith

/-- H4(a) from P1. -/
theorem H4a_of_P1 (hP1 : P1) : H4a := by
  intro t ht
  refine ⟨fun c hc => H2_of_P1 hP1 t ht c hc, fun f ε hε => ?_⟩
  exact CompanionC.S21_fixed_t ht.le f hε

/-- S18 / H4(b) from P1: Banach–Steinhaus on the real space. -/
theorem H4b_of_P1 (hP1 : P1) : H4b := by
  intro t ht Nk hNk hNkt r hr hr0
  by_contra hcon
  have hb0 : ∀ f : L2, IsRealL2 f → ∃ M : ℝ, ∀ k, ‖LS (hNk k) t f‖ / r k ≤ M := by
    intro f hf
    by_contra hM
    exact hcon ⟨f, hf, fun M => by
      by_contra hk
      exact hM ⟨M, fun k => le_of_not_gt fun h => hk ⟨k, h⟩⟩⟩
  set g : ℕ → realSub →L[ℝ] L2 := fun k =>
    (r k)⁻¹ • (((LS (hNk k) t).restrictScalars ℝ).comp realSub.subtypeL)
  have hgx : ∀ k (x : realSub), ‖g k x‖ = ‖LS (hNk k) t x‖ / r k := by
    intro k x
    simp only [g, ContinuousLinearMap.smul_apply, ContinuousLinearMap.comp_apply,
      Submodule.subtypeL_apply, ContinuousLinearMap.coe_restrictScalars', norm_smul, Real.norm_eq_abs,
      abs_of_pos (inv_pos.mpr (hr k))]
    rw [div_eq_inv_mul]
  have hb : ∀ x : realSub, ∃ C, ∀ k, ‖g k x‖ ≤ C := by
    intro x
    obtain ⟨M, hM⟩ := hb0 x (mem_realSub.mp x.2)
    exact ⟨M, fun k => by rw [hgx]; exact hM k⟩
  obtain ⟨C', hC'⟩ := banach_steinhaus hb
  have hC'0 : 0 ≤ C' := (norm_nonneg _).trans (hC' 0)
  obtain ⟨N₀, hN₀⟩ := LS_fA_lower hP1 ht
  have he := Real.exp_pos (-C_S * t)
  -- eventually `N_k ≥ max N₀ 512` and `r_k C' < e^{-C_S t}/2`
  have hev1 : ∀ᶠ k in atTop, max N₀ 512 ≤ Nk k := hNkt.eventually (eventually_ge_atTop _)
  have hev2 : ∀ᶠ k in atTop, r k * C' < Real.exp (-C_S * t) / 2 := by
    have : Tendsto (fun k => r k * C') atTop (𝓝 0) := by simpa using hr0.mul_const C'
    exact (tendsto_order.1 this).2 _ (by positivity)
  obtain ⟨k, hk1, hk2⟩ := (hev1.and hev2).exists
  set N := Nk k
  have h512 : 512 ≤ N := le_of_max_le_right hk1
  set x : realSub := ⟨fA N, mem_realSub.mpr (fA_real h512)⟩
  have hx1 : ‖x‖ = 1 := fA_norm h512
  have hlow := hN₀ N (hNk k) (le_of_max_le_left hk1)
  have hup : ‖LS (hNk k) t (fA N)‖ ≤ r k * C' := by
    have h1 : ‖g k x‖ ≤ C' := ((g k).le_opNorm x).trans (by rw [hx1, mul_one]; exact hC' k)
    rw [hgx, div_le_iff₀ (hr k)] at h1
    linarith
  linarith

/-- H4 (companion v2b Corollary 3.21) from P1. -/
theorem H4_of_P1 (hP1 : P1) : H4 := ⟨H4a_of_P1 hP1, H4b_of_P1 hP1⟩

end

end CompanionE


==> anc/lean/CompanionE/SODE.lean <==
import CompanionE.SReal
import OrderingError.Spec11.ClassicalProofs.C05

/-! Step S17, part 1: the nonlinear S scheme is globally well posed for real data
(companion v2b Section 2.1). Uniqueness from local Lipschitz continuity; existence from the maximal
solution of Spec11 C05, the conservation `(𝒢_h[v^2], v) = 0` for real `v`, the flux identity
(so `‖ů_h(t)‖_2` does not increase), and compact-set continuation (C05). -/

set_option autoImplicit false

namespace CompanionE

open MeasureTheory Set Filter CompanionPilot CompanionB CompanionC SLean SLean.Bridge
open OrderingError.Spec11 OrderingError.Spec11.ClassicalProofs
open scoped Topology ComplexConjugate NNReal

noncomputable section

section Mesh
variable {N : ℕ} (hN : 0 < N)
include hN

theorem isSSol_deriv {u₀ : L2} {u : ℝ → L2} (hu : IsSSol hN u₀ u) {t : ℝ} (ht : 0 ≤ t) :
    HasDerivWithinAt u (FS hN (u t)) (Ici 0) t := by
  rw [FS_of_mem hN (hu.2 t ht).1]; exact (hu.2 t ht).2

/-- Uniqueness of global S-scheme solutions. -/
theorem isSSol_unique {u₀ : L2} {u v : ℝ → L2} (hu : IsSSol hN u₀ u) (hv : IsSSol hN u₀ v) :
    ∀ t, 0 ≤ t → u t = v t := by
  intro t ht
  have hcu : ContinuousOn u (Icc 0 (t + 1)) := fun s hs =>
    ((hu.2 s hs.1).2.continuousWithinAt).mono Icc_subset_Ici_self
  have hcv : ContinuousOn v (Icc 0 (t + 1)) := fun s hs =>
    ((hv.2 s hs.1).2.continuousWithinAt).mono Icc_subset_Ici_self
  obtain ⟨Ru, hRu⟩ := isCompact_Icc.exists_bound_of_continuousOn hcu
  obtain ⟨Rv, hRv⟩ := isCompact_Icc.exists_bound_of_continuousOn hcv
  set R := max (max Ru Rv) 0
  obtain ⟨K, hK⟩ := FS_lipschitz hN (le_max_right _ _ : (0:ℝ) ≤ R)
  have hEq := ODE_solution_unique_of_mem_Icc_right (v := fun _ => FS hN)
    (s := fun _ => Metric.closedBall (0:L2) R) (K := K) (a := 0) (b := t + 1)
    (fun _ _ => hK) hcu
    (fun s hs => (isSSol_deriv hN hu hs.1).mono (Ici_subset_Ici.mpr hs.1))
    (fun s hs => by
      rw [Metric.mem_closedBall, dist_zero_right]
      exact (hRu s ⟨hs.1, hs.2.le⟩).trans ((le_max_left _ _).trans (le_max_left _ _)))
    hcv
    (fun s hs => (isSSol_deriv hN hv hs.1).mono (Ici_subset_Ici.mpr hs.1))
    (fun s hs => by
      rw [Metric.mem_closedBall, dist_zero_right]
      exact (hRv s ⟨hs.1, hs.2.le⟩).trans ((le_max_right _ _).trans (le_max_left _ _)))
    (hu.1.trans hv.1.symm)
  exact hEq ⟨ht, by linarith⟩

/-- A global S-scheme solution with real datum is real. -/
theorem isSSol_real {u₀ : L2} (hr : IsRealL2 u₀) {u : ℝ → L2} (hu : IsSSol hN u₀ u) :
    ∀ t, 0 ≤ t → IsRealL2 (u t) := by
  have hcf : conjL u₀ = u₀ := (isRealL2_iff u₀).mp hr
  have hc : IsSSol hN u₀ (fun t => conjL (u t)) := by
    refine ⟨by simp only; rw [hu.1, ← PiS_conjL, hcf], fun t ht => ⟨conjL_mem hN (hu.2 t ht).1, ?_⟩⟩
    have hd := conjL.hasFDerivAt.comp_hasDerivWithinAt t (isSSol_deriv hN hu ht)
    rw [FS_conjL hN (hu.2 t ht).1, FS_of_mem hN (conjL_mem hN (hu.2 t ht).1)] at hd
    exact hd
  intro t ht
  exact (isRealL2_iff _).mpr (isSSol_unique hN hc hu t ht)

/-- `Re (v, Å_h v + 𝒢_h[v^2])_2 ≤ 0` for real `v ∈ X_h`. -/
theorem re_inner_FS_nonpos {v : L2} (hv : v ∈ Vh hN) (hr : IsRealL2 v) :
    (inner ℂ v (FS hN v)).re ≤ 0 := by
  rw [FS_of_mem hN hv, inner_sub_right, Complex.sub_re]
  have h1 := re_inner_ASL_nonpos hN hv
  have h2 : inner ℂ v (PiS hN (wdxw v)) = 0 := by
    have e1 : inner ℂ v (PiS hN (wdxw v)) = inner ℂ (PiS hN v) (wdxw v) :=
      (Submodule.inner_starProjection_left_eq_right (Vh hN) v (wdxw v)).symm
    rw [e1, PiS_self hN hv]
    have hc : IsReal (cS hN v) := isReal_cS hN hv hr
    rw [coe_eq_embV hN hv, inner_embV_wdxw]
    have e : ∀ x, conj (spline (hm N) (cS hN v) x) *
        (spline (hm N) (cS hN v) x * splineGrad (hm N) (cS hN v) x) =
        spline (hm N) (cS hN v) x ^ 2 * splineGrad (hm N) (cS hN v) x := fun x => by
      rw [show conj (spline (hm N) (cS hN v) x) = spline (hm N) (cS hN v) x from
        spline_real (hm N) hc x]
      ring
    simp_rw [e]
    exact integral_sq_mul_grad hN _
  rw [h2, Complex.zero_re, sub_zero]
  exact h1

theorem hasDerivAt_normsq {w : ℝ → L2} {w' : L2} {s : ℝ} (hw : HasDerivAt w w' s) :
    HasDerivAt (fun r => ‖w r‖ ^ 2) (2 * (inner ℂ (w s) w').re) s := by
  have hi := HasDerivAt.inner (𝕜 := ℂ) hw hw
  have hr := Complex.reCLM.hasFDerivAt.comp_hasDerivAt s hi
  have e : (fun r => ‖w r‖ ^ 2) = fun r => (inner ℂ (w r) (w r)).re := by
    funext r; exact (inner_self_eq_norm_sq (𝕜 := ℂ) (w r)).symm
  rw [e]
  refine hr.congr_deriv ?_
  simp only [Complex.reCLM_apply, Complex.add_re]
  rw [← inner_conj_symm w' (w s), Complex.conj_re]
  ring

/-- Existence of a global S-scheme solution for real data. -/
theorem exists_SSol {u₀ : L2} (hr : IsRealL2 u₀) : ∃ u, IsSSol hN u₀ u := by
  set x₀ := PiS hN u₀ with hx₀def
  have hx₀r : conjL x₀ = x₀ := by rw [hx₀def, ← PiS_conjL, (isRealL2_iff u₀).mp hr]
  obtain ⟨I, w, hIo, hIc, h0I, hw0, hwd, hmax⟩ := C05Proof.maximal (FS_locLip hN) x₀
  have hcw : ∀ a b, Icc a b ⊆ I → ContinuousOn w (Icc a b) := fun a b hab s hs =>
    (hwd s (hab hs)).continuousAt.continuousWithinAt
  -- (1) `w` stays in `X_h`
  have hV : ∀ t ∈ I, w t ∈ Vh hN := by
    intro t ht
    have ha : min t 0 ∈ I := by rcases min_choice t 0 with h | h <;> rw [h] <;> assumption
    have hb : max t 0 ∈ I := by rcases max_choice t 0 with h | h <;> rw [h] <;> assumption
    have hab : Icc (min t 0) (max t 0) ⊆ I := hIc.out ha hb
    set g : ℝ → L2 := fun s => w s - PiS hN (w s)
    have hg : ∀ s ∈ Ico (min t 0) (max t 0), HasDerivWithinAt g 0 (Ici s) s := by
      intro s hs
      have hw' := hwd s (hab (Ico_subset_Icc_self hs))
      have hP : HasDerivAt (fun r => PiS hN (w r)) (PiS hN (FS hN (w s))) s :=
        ((PiS hN).restrictScalars ℝ).hasFDerivAt.comp_hasDerivAt s hw'
      have h := hw'.sub hP
      have e : FS hN (w s) - PiS hN (FS hN (w s)) = 0 := by rw [PiS_self hN (FS_mem hN _), sub_self]
      rw [e] at h
      exact h.hasDerivWithinAt
    have hgc : ContinuousOn g (Icc (min t 0) (max t 0)) :=
      (hcw _ _ hab).sub ((PiS hN).continuous.comp_continuousOn (hcw _ _ hab))
    have hc := constant_of_has_deriv_right_zero hgc hg
    have ht' : g t = g (min t 0) := hc t ⟨min_le_left _ _, le_max_left _ _⟩
    have h0' : g 0 = g (min t 0) := hc 0 ⟨min_le_right _ _, le_max_right _ _⟩
    have hg0 : g 0 = 0 := by simp only [g, hw0, hx₀def, PiS_self hN (PiS_mem hN u₀), sub_self]
    have : w t - PiS hN (w t) = 0 := by
      change g t = 0; rw [ht', ← h0', hg0]
    rw [sub_eq_zero] at this
    rw [this]; exact PiS_mem hN _
  -- (2) `w` is real
  have hR : ∀ t ∈ I, IsRealL2 (w t) := by
    have hz := hmax I (fun t => conjL (w t)) hIo hIc h0I (by show conjL (w 0) = x₀; rw [hw0, hx₀r])
      (fun t ht => by
        have hd := conjL.hasFDerivAt.comp_hasDerivAt t (hwd t ht)
        rw [FS_conjL hN (hV t ht)] at hd
        exact hd)
    intro t ht
    exact (isRealL2_iff _).mpr (hz.2 ht)
  -- (3) `‖w(t)‖_2` does not increase
  have hE : ∀ t ∈ I, 0 ≤ t → ‖w t‖ ≤ ‖x₀‖ := by
    intro t ht ht0
    have hab : Icc 0 t ⊆ I := hIc.out h0I ht
    have hle := image_le_of_deriv_right_le_deriv_boundary (f := fun r => ‖w r‖ ^ 2)
      (f' := fun r => 2 * (inner ℂ (w r) (FS hN (w r))).re) (a := 0) (b := t)
      ((hcw 0 t hab).norm.pow 2)
      (fun s hs => (hasDerivAt_normsq hN (hwd s (hab (Ico_subset_Icc_self hs)))).hasDerivWithinAt)
      (B := fun _ => ‖x₀‖ ^ 2) (B' := fun _ => 0) (by simp only [hw0, le_refl])
      continuousOn_const (fun s _ => hasDerivWithinAt_const _ _ _)
      (fun s hs => by
        have hs' := hab (Ico_subset_Icc_self hs)
        have := re_inner_FS_nonpos hN (hV s hs') (hR s hs')
        show 2 * (inner ℂ (w s) (FS hN (w s))).re ≤ 0; linarith)
    have h2 : ‖w t‖ ^ 2 ≤ ‖x₀‖ ^ 2 := hle ⟨ht0, le_rfl⟩
    exact (pow_le_pow_iff_left₀ (norm_nonneg _) (norm_nonneg _) two_ne_zero).mp h2
  -- (4) `[0,∞) ⊆ I`
  have hI : ∀ t, 0 ≤ t → t ∈ I := by
    by_contra hcon
    push_neg at hcon
    set S : Set ℝ := Ici 0 ∩ Iᶜ
    have hSne : S.Nonempty := by obtain ⟨t, ht0, htI⟩ := hcon; exact ⟨t, ht0, htI⟩
    have hSbdd : BddBelow S := ⟨0, fun x hx => hx.1⟩
    have hScl : IsClosed S := isClosed_Ici.inter hIo.isClosed_compl
    set b := sInf S
    have hbS : b ∈ S := hScl.csInf_mem hSne hSbdd
    have hb0 : 0 < b := by
      rcases (mem_Ici.mp hbS.1).eq_or_lt with h | h
      · exfalso; exact hbS.2 (by rw [← h]; exact h0I)
      · exact h
    have hIco : Ico 0 b ⊆ I := by
      intro s hs
      by_contra hsI
      have : b ≤ s := csInf_le hSbdd ⟨hs.1, hsI⟩
      linarith [hs.2]
    have hIlt : ∀ s ∈ I, s < b := by
      intro s hs
      by_contra hsb
      push_neg at hsb
      exact hbS.2 (hIc.out h0I hs ⟨hbS.1, hsb⟩)
    set K : Set L2 := Subtype.val '' Metric.closedBall (0 : Vh hN) ‖x₀‖
    have hK : IsCompact K := (isCompact_closedBall _ _).image continuous_subtype_val
    have hwK : ∀ t ∈ Ico 0 b, w t ∈ K := by
      intro t ht
      refine ⟨⟨w t, hV t (hIco ht)⟩, ?_, rfl⟩
      rw [Metric.mem_closedBall, dist_zero_right]
      exact hE t (hIco ht) ht.1
    obtain ⟨c, hcb, z, hzw, hzd⟩ := C05Proof.continuation (FS_locLip hN) hb0
      (fun t ht => (hwd t (hIco ht)).hasDerivWithinAt) ⟨K, hK, hwK⟩
    classical
    set z' : ℝ → L2 := fun t => if t ∈ I then w t else z t
    set J : Set ℝ := I ∪ Ioo 0 c
    have hJo : IsOpen J := hIo.union isOpen_Ioo
    have hJc : OrdConnected J := by
      refine ⟨fun x hx y hy s hs => ?_⟩
      rcases hx with hxI | hxc <;> rcases hy with hyI | hyc
      · exact Or.inl (hIc.out hxI hyI hs)
      · by_cases hs0 : s ≤ 0
        · exact Or.inl (hIc.out hxI h0I ⟨hs.1, hs0⟩)
        · exact Or.inr ⟨lt_of_not_ge hs0, lt_of_le_of_lt hs.2 hyc.2⟩
      · exact Or.inr ⟨lt_of_lt_of_le hxc.1 hs.1, by linarith [hs.2, hIlt y hyI]⟩
      · exact Or.inr ⟨lt_of_lt_of_le hxc.1 hs.1, lt_of_le_of_lt hs.2 hyc.2⟩
    have hz'0 : z' 0 = x₀ := by simp only [z', if_pos h0I, hw0]
    have hz'd : ∀ t ∈ J, HasDerivAt z' (FS hN (z' t)) t := by
      intro t ht
      by_cases htI : t ∈ I
      · have hev : z' =ᶠ[𝓝 t] w := by
          filter_upwards [hIo.mem_nhds htI] with s hs
          simp only [z', if_pos hs]
        have e : z' t = w t := by simp only [z', if_pos htI]
        rw [e]
        exact (hwd t htI).congr_of_eventuallyEq hev
      · have htc : t ∈ Ioo 0 c := ht.resolve_left htI
        have hev : z' =ᶠ[𝓝 t] z := by
          filter_upwards [Ioi_mem_nhds htc.1] with s hs
          by_cases hsI : s ∈ I
          · simp only [z', if_pos hsI]
            exact (hzw s ⟨le_of_lt hs, hIlt s hsI⟩).symm
          · simp only [z', if_neg hsI]
        have e : z' t = z t := by simp only [z', if_neg htI]
        rw [e]
        have hzt := (hzd t ⟨htc.1.le, htc.2⟩).hasDerivAt (Ici_mem_nhds htc.1)
        exact hzt.congr_of_eventuallyEq hev
    have hJI := (hmax J z' hJo hJc (Or.inl h0I) hz'0 hz'd).1
    exact hbS.2 (hJI (Or.inr ⟨hb0, hcb⟩))
  refine ⟨w, hw0, fun t ht => ⟨hV t (hI t ht), ?_⟩⟩
  have h := (hwd t (hI t ht)).hasDerivWithinAt (s := Ici 0)
  rwa [FS_of_mem hN (hV t (hI t ht))] at h

theorem uS_spec {u₀ : L2} (hr : IsRealL2 u₀) : IsSSol hN u₀ (uS hN u₀) := by
  have hex : ∃ u, IsSSol hN u₀ u := exists_SSol hN hr
  rw [uS, dif_pos hex]; exact hex.choose_spec

end Mesh

/-- S17, part 1: the S scheme is globally well posed for real data. -/
theorem SWell_holds : SWell := fun N hN u₀ hr =>
  ⟨uS_spec hN hr, fun u hu t ht => isSSol_unique hN hu (uS_spec hN hr) t ht⟩

end

end CompanionE


==> anc/lean/CompanionE/SReal.lean <==
import CompanionE.HeadsE
import CompanionB.ODE
import CompanionB.Reality
import CompanionC.SSemigroup

/-! Real structure of the S scheme: `Π̊_h` and `Å_h Π̊_h` commute with complex conjugation; the
S-scheme vector field `x ↦ Å_h Π̊_h x - Π̊_h (v ∂_x v)` with `v = Π_h x`, its local Lipschitz
property, and pointwise formulas on `X_h`. -/

set_option autoImplicit false

namespace CompanionE

open MeasureTheory Set Filter CompanionPilot CompanionB CompanionC SLean SLean.Bridge
open scoped Topology ComplexConjugate NNReal

noncomputable section

theorem inner_conjL (f g : L2) : inner ℂ (conjL f) (conjL g) = conj (inner ℂ f g) := by
  rw [L2.inner_def, L2.inner_def, ← integral_conj]
  apply integral_congr_ae
  filter_upwards [coeFn_conjL f, coeFn_conjL g] with x h1 h2
  rw [h1, h2]
  simp [mul_comm]

section Mesh
variable {N : ℕ} (hN : 0 < N)
include hN

/-- Coefficients of `Π̊_h y`. -/
def cS (y : L2) : SLean.Vector N := (eV hN).symm ((Vh hN).orthogonalProjectionOnto y)

theorem PiS_eq_cS (y : L2) : PiS hN y = embV hN (cS hN y) := PiS_eq_embV hN y

theorem ASL_eq_cS (y : L2) : CompanionC.ASL hN y = embV hN (generator N (hm N) (cS hN y)) := by
  rw [ASL_apply]
  have e : (Vh hN).orthogonalProjectionOnto y = eV hN (cS hN y) := by
    rw [cS, LinearEquiv.apply_symm_apply]
  rw [e, CompanionC.AS_eV, eV_apply]

theorem cS_embV (c : SLean.Vector N) : cS hN (embV hN c) = c := by
  rw [cS, P_embV, LinearEquiv.symm_apply_apply]

theorem PiS_conjL (f : L2) : PiS hN (conjL f) = conjL (PiS hN f) := by
  apply Submodule.eq_starProjection_of_mem_of_inner_eq_zero (conjL_mem hN (PiS_mem hN f))
  intro w hw
  have h0 := Submodule.starProjection_inner_eq_zero f (conjL w) (conjL_mem hN hw)
  have e1 : conjL f - conjL (PiS hN f) = conjL (f - PiS hN f) := (map_sub conjL f (PiS hN f)).symm
  calc inner ℂ (conjL f - conjL (PiS hN f)) w
      = inner ℂ (conjL (f - PiS hN f)) (conjL (conjL w)) := by rw [e1, conjL_conjL]
    _ = conj (inner ℂ (f - PiS hN f) (conjL w)) := inner_conjL _ _
    _ = 0 := by rw [show PiS hN f = (Vh hN).starProjection f from rfl, h0, map_zero]

theorem cS_conjL (f : L2) : cS hN (conjL f) = star (cS hN f) := by
  apply embV_injective hN
  rw [← PiS_eq_cS, PiS_conjL, PiS_eq_cS, conjL_embV]

theorem ASL_conjL (y : L2) : CompanionC.ASL hN (conjL y) = conjL (CompanionC.ASL hN y) := by
  rw [ASL_eq_cS, ASL_eq_cS, cS_conjL, generator_star hN, conjL_embV]

/-- The S-scheme vector field, `x ↦ Å_h Π̊_h x - Π̊_h(v ∂_x v)` with `v ∂_x v` written through
`D = dVhL` (on `X_h` this is `Å_h x + 𝒢_h[x^2]`). -/
def FS (x : L2) : L2 := CompanionC.ASL hN x - PiS hN (pm (dVhL hN x) (dVhL hN x))

theorem FS_of_mem {v : L2} (hv : v ∈ Vh hN) :
    FS hN v = CompanionC.ASL hN v - PiS hN (wdxw v) := by
  rw [FS, wdxw_of_mem hN hv]

theorem FS_mem (x : L2) : FS hN x ∈ Vh hN :=
  (Vh hN).sub_mem (ASL_mem hN x) (PiS_mem hN _)

theorem FS_conjL {v : L2} (hv : v ∈ Vh hN) : conjL (FS hN v) = FS hN (conjL v) := by
  rw [FS_of_mem hN hv, FS_of_mem hN (conjL_mem hN hv), map_sub, ← ASL_conjL, ← PiS_conjL,
    wdxw_conjL (isH01_of_mem hN hv)]

theorem FS_lipschitz {R : ℝ} (hR : 0 ≤ R) :
    ∃ K : ℝ≥0, LipschitzOnWith K (FS hN) (Metric.closedBall 0 R) := by
  set D := dVhL hN
  set K : ℝ := ‖CompanionC.ASL hN‖ + ‖PiS hN‖ * (‖D‖ * (‖D‖ * (2 * R)))
  have hK : 0 ≤ K := by positivity
  refine ⟨⟨K, hK⟩, LipschitzOnWith.of_dist_le_mul fun x hx y hy => ?_⟩
  rw [dist_eq_norm, dist_eq_norm]
  rw [Metric.mem_closedBall, dist_zero_right] at hx hy
  change ‖FS hN x - FS hN y‖ ≤ K * ‖x - y‖
  unfold FS
  have e : CompanionC.ASL hN x - PiS hN (pm (D x) (D x)) - (CompanionC.ASL hN y - PiS hN (pm (D y) (D y))) =
      CompanionC.ASL hN (x - y) - PiS hN (pmL (D (x - y)) (D x) + pmL (D y) (D (x - y))) := by
    simp only [map_sub, pmL_apply, map_add, ← pmL_apply, ContinuousLinearMap.sub_apply]
    abel
  rw [e]
  have h1 : ‖CompanionC.ASL hN (x - y)‖ ≤ ‖CompanionC.ASL hN‖ * ‖x - y‖ := (CompanionC.ASL hN).le_opNorm _
  have hDx : ‖D x‖ ≤ ‖D‖ * R := (D.le_opNorm x).trans (mul_le_mul_of_nonneg_left hx (norm_nonneg _))
  have hDy : ‖D y‖ ≤ ‖D‖ * R := (D.le_opNorm y).trans (mul_le_mul_of_nonneg_left hy (norm_nonneg _))
  have hDd : ‖D (x - y)‖ ≤ ‖D‖ * ‖x - y‖ := D.le_opNorm _
  have h2 : ‖pmL (D (x - y)) (D x) + pmL (D y) (D (x - y))‖ ≤ ‖D‖ * (‖D‖ * (2 * R)) * ‖x - y‖ := by
    calc _ ≤ ‖D (x - y)‖ * ‖D x‖ + ‖D y‖ * ‖D (x - y)‖ :=
          (norm_add_le _ _).trans (add_le_add (norm_pm_le _ _) (norm_pm_le _ _))
      _ ≤ (‖D‖ * ‖x - y‖) * (‖D‖ * R) + (‖D‖ * R) * (‖D‖ * ‖x - y‖) := by
          gcongr
      _ = _ := by ring
  calc _ ≤ ‖CompanionC.ASL hN (x - y)‖ + ‖PiS hN (pmL (D (x - y)) (D x) + pmL (D y) (D (x - y)))‖ :=
        norm_sub_le _ _
    _ ≤ ‖CompanionC.ASL hN‖ * ‖x - y‖ + ‖PiS hN‖ * (‖D‖ * (‖D‖ * (2 * R)) * ‖x - y‖) :=
        add_le_add h1 (((PiS hN).le_opNorm _).trans (mul_le_mul_of_nonneg_left h2 (norm_nonneg _)))
    _ = K * ‖x - y‖ := by simp only [K]; ring

theorem FS_locLip : ∀ x : L2, ∃ s ∈ 𝓝 x, ∃ K : ℝ≥0, LipschitzOnWith K (FS hN) s := by
  intro x
  obtain ⟨K, hK⟩ := FS_lipschitz hN (by positivity : (0:ℝ) ≤ ‖x‖ + 1)
  refine ⟨Metric.ball x 1, Metric.ball_mem_nhds x one_pos, K, hK.mono fun y hy => ?_⟩
  rw [Metric.mem_ball, dist_eq_norm] at hy
  rw [Metric.mem_closedBall, dist_zero_right]
  calc ‖y‖ = ‖x + (y - x)‖ := by congr 1; abel
    _ ≤ ‖x‖ + ‖y - x‖ := norm_add_le _ _
    _ ≤ ‖x‖ + 1 := by linarith

theorem FS_continuous : Continuous (FS hN) :=
  (CompanionC.ASL hN).continuous.sub ((PiS hN).continuous.comp
    (pmL.continuous₂.comp ((dVhL hN).continuous.prodMk (dVhL hN).continuous)))

/-! ### Pointwise formulas on `X_h` -/

theorem coe_eq_embV {v : L2} (hv : v ∈ Vh hN) : v = embV hN (cS hN v) := by
  rw [← PiS_eq_cS, PiS_self hN hv]

theorem dVhL_embV (c : SLean.Vector N) :
    dVhL hN (embV hN c) = toL2 (splineGrad (hm N) c) (sg_continuous hN c) := by
  rw [dVhL_of_mem hN ⟨c, rfl⟩, dVh_apply]
  congr 2
  rw [show (⟨embV hN c, ⟨c, rfl⟩⟩ : Vh hN) = eV hN c from rfl, LinearEquiv.symm_apply_apply]

theorem coeFn_wdxw_embV (c : SLean.Vector N) :
    (wdxw (embV hN c) : ℝ → ℂ) =ᵐ[μ] fun x => spline (hm N) c x * splineGrad (hm N) c x := by
  filter_upwards [coeFn_wdxw (isH01_of_mem hN ⟨c, rfl⟩), coeFn_toL2 _ (sp_continuous hN c),
    coeFn_toL2 _ (sg_continuous hN c)] with x h1 h2 h3
  rw [h1, dx_of_mem hN ⟨c, rfl⟩, dVhL_embV, embV_apply, h2, h3]

theorem inner_embV_wdxw (c d : SLean.Vector N) :
    inner ℂ (embV hN d) (wdxw (embV hN c)) =
      ∫ x in (0:ℝ)..1, conj (spline (hm N) d x) * (spline (hm N) c x * splineGrad (hm N) c x) := by
  rw [embV_apply, inner_toL2_left, integral_μ]
  apply intervalIntegral.integral_congr_ae
  have h := ae_μ_iff.mp (coeFn_wdxw_embV hN c)
  filter_upwards [h] with x hx hxI
  rw [uIoc_of_le zero_le_one] at hxI
  rw [hx hxI]

/-- `∫_0^1 v^2 v' = 0` on `X_h`. -/
theorem integral_sq_mul_grad (c : SLean.Vector N) :
    ∫ x in (0:ℝ)..1, spline (hm N) c x ^ 2 * splineGrad (hm N) c x = 0 := by
  have hb := spline_boundary hN (hm N) (hm_pos hN) c
  rw [N_hm hN] at hb
  have hd : ∀ x, HasDerivAt (fun y => spline (hm N) c y ^ 3 / 3)
      (spline (hm N) c x ^ 2 * splineGrad (hm N) c x) x := by
    intro x
    have h := ((spline_hasDerivAt (hm N) (hm_pos hN) c x).pow 3).div_const 3
    convert h using 1
    push_cast; ring
  rw [intervalIntegral.integral_eq_sub_of_hasDerivAt (fun x _ => hd x)
    ((((sp_continuous hN c).pow 2).mul (sg_continuous hN c)).intervalIntegrable _ _), hb.1, hb.2.1]
  ring

/-- `∫_0^1 v w w' = -(1/2) ∫_0^1 v' w^2` on `X_h`. -/
theorem integral_ibp_vww (c d : SLean.Vector N) :
    ∫ x in (0:ℝ)..1, spline (hm N) c x * (spline (hm N) d x * splineGrad (hm N) d x) =
      -(1/2) * ∫ x in (0:ℝ)..1, splineGrad (hm N) c x * spline (hm N) d x ^ 2 := by
  have hb := spline_boundary hN (hm N) (hm_pos hN) d
  rw [N_hm hN] at hb
  have hd : ∀ x, HasDerivAt (fun y => spline (hm N) c y * spline (hm N) d y ^ 2)
      (splineGrad (hm N) c x * spline (hm N) d x ^ 2 +
        2 * (spline (hm N) c x * (spline (hm N) d x * splineGrad (hm N) d x))) x := by
    intro x
    have h := (spline_hasDerivAt (hm N) (hm_pos hN) c x).mul
      ((spline_hasDerivAt (hm N) (hm_pos hN) d x).pow 2)
    convert h using 1
    simp only [Pi.pow_apply]; push_cast; ring
  have hc1 : Continuous fun x => splineGrad (hm N) c x * spline (hm N) d x ^ 2 :=
    (sg_continuous hN c).mul ((sp_continuous hN d).pow 2)
  have hc2 : Continuous fun x => spline (hm N) c x * (spline (hm N) d x * splineGrad (hm N) d x) :=
    (sp_continuous hN c).mul ((sp_continuous hN d).mul (sg_continuous hN d))
  have hc3 : Continuous fun x => 2 * (spline (hm N) c x * (spline (hm N) d x * splineGrad (hm N) d x)) :=
    continuous_const.mul hc2
  have hI := intervalIntegral.integral_eq_sub_of_hasDerivAt (fun x _ => hd x)
    ((hc1.add hc3).intervalIntegrable 0 1)
  have hsplit : ∫ x in (0:ℝ)..1, (splineGrad (hm N) c x * spline (hm N) d x ^ 2 +
        2 * (spline (hm N) c x * (spline (hm N) d x * splineGrad (hm N) d x))) =
      (∫ x in (0:ℝ)..1, splineGrad (hm N) c x * spline (hm N) d x ^ 2) +
        2 * ∫ x in (0:ℝ)..1, spline (hm N) c x * (spline (hm N) d x * splineGrad (hm N) d x) := by
    rw [intervalIntegral.integral_add (hc1.intervalIntegrable _ _) (hc3.intervalIntegrable _ _),
      intervalIntegral.integral_const_mul]
  rw [hsplit, hb.1, hb.2.1] at hI
  simp only [ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true, zero_pow, mul_zero, sub_zero] at hI
  linear_combination (1/2 : ℂ) * hI

/-- The flux identity on `X_h`: `Re (v, Å_h v)_2 ≤ 0`. -/
theorem re_inner_ASL_nonpos {v : L2} (hv : v ∈ Vh hN) :
    (inner ℂ v (CompanionC.ASL hN v)).re ≤ 0 := by
  have hh := hm_pos hN
  rw [coe_eq_embV hN hv, ASL_eq_cS, cS_embV]
  set c := cS hN v
  rw [embV_apply, embV_apply, inner_toL2]
  have hw := generator_weak hN (hm N) hh c c
  rw [N_hm hN] at hw
  have hfl := flux_identity hN hh (N_hm hN) c
  have e : ∫ x in (0:ℝ)..1, conj (spline (hm N) c x) * spline (hm N) (generator N (hm N) c) x =
      ∫ x in (0:ℝ)..1, deriv (deriv (spline (hm N) c)) x * conj (deriv (spline (hm N) c) x) := by
    simp only [Complex.star_def] at hw
    rw [← hw]
    congr 1; funext x; ring
  rw [e]
  nlinarith [sq_nonneg ‖deriv (spline (hm N) c) 0‖]

/-- A real element of `X_h` has real coefficients. -/
theorem isReal_cS {v : L2} (hv : v ∈ Vh hN) (hr : IsRealL2 v) : IsReal (cS hN v) := by
  have h1 : conjL v = v := (isRealL2_iff v).mp hr
  have h2 : cS hN (conjL v) = star (cS hN v) := cS_conjL hN v
  rw [h1] at h2
  exact h2.symm

end Mesh

end

end CompanionE


==> anc/lean/CompanionF/Audit.lean <==
import CompanionF.S28
import CompanionF.S30

/-! Axiom audit of the F-line declarations. -/

open CompanionF

-- S28 and its ingredients
#print axioms CompanionF.Tsg_mem_range
#print axioms CompanionF.YL_mem_range
#print axioms CompanionF.zinf_eq
#print axioms CompanionF.eqOn_Icc_of_toL2_eq
#print axioms CompanionF.smul_pL_not_mem_range
#print axioms CompanionF.bconst_pos
#print axioms CompanionF.PsiT_eq
#print axioms CompanionF.G_Hc_identity
#print axioms CompanionF.Efun_eq
#print axioms CompanionF.G_Efun
#print axioms CompanionF.S28
#print axioms CompanionF.probe_Efun_zero
#print axioms CompanionF.probe_zinf_not_mem_range
-- S30 and its ingredients
#print axioms CompanionF.prodV_ae
#print axioms CompanionF.Gh_unique
#print axioms CompanionF.Gh_add
#print axioms CompanionF.Gh_smul
#print axioms CompanionF.Bcont_apply
#print axioms CompanionF.Bt_apply
#print axioms CompanionF.sqL2_ae
#print axioms CompanionF.Gh_sq_congr
#print axioms CompanionF.Fh_eq
#print axioms CompanionF.ex_add
#print axioms CompanionF.hasDerivAt_ex_apply_real
#print axioms CompanionF.TSPi_of_mem
#print axioms CompanionF.ex_contraction
#print axioms CompanionF.norm_Lop_le
#print axioms CompanionF.Qfun_eq_integral
#print axioms CompanionF.norm_Qfun_le
#print axioms CompanionF.norm_Qop_le
#print axioms CompanionF.qbounds
#print axioms CompanionF.radT_pos
#print axioms CompanionF.ucurve_mild
#print axioms CompanionF.ucurve_solves
#print axioms CompanionF.ucurve_zero
#print axioms CompanionF.Qop_Lop
#print axioms CompanionF.series_expansion
#print axioms CompanionF.solvesS_of_Icc
#print axioms CompanionF.Fh_lipschitzOn
#print axioms CompanionF.S30_unique
#print axioms CompanionF.ucurve_solvesS
#print axioms CompanionF.S30_exists
#print axioms CompanionF.S30_expansion
#print axioms CompanionF.S30_limit
#print axioms CompanionF.solvesS_of_sq
#print axioms CompanionF.probe_S30_limit_hyp


==> anc/lean/CompanionF/Bilin.lean <==
import CompanionC.SSemigroup
import CompanionC.Load

/-! Step S30, part 1: the S-scheme nonlinearity as a bounded bilinear map. For `v, w ∈ X_h^ℂ`,
`B(v,w) = G_h[v w]` (C-line `Gh`; `(G_h[f], χ)_2 = ½ ∫ f conj(χ')`); `G_h` is linear, so `B` is
bilinear on the finite-dimensional `X_h^ℂ`, hence bounded. Extended to `L^2` through `Π̊_h`.
The S-scheme vector field is `F_h(x) = Å_h Π̊_h x + G_h[(Π̊_h x)^2]`. -/

set_option autoImplicit false

namespace CompanionF

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot CompanionC
open scoped Topology ComplexConjugate

noncomputable section

section
variable {N : ℕ} (hN : 0 < N)
include hN

/-- Hermite coefficients of an element of `X_h^ℂ`. -/
abbrev cof (v : Vh hN) : SLean.Vector N := (eV hN).symm v

theorem coe_eq_embV (v : Vh hN) : (v : L2) = embV hN (cof hN v) := by
  rw [cof, ← eV_apply, LinearEquiv.apply_symm_apply]

theorem coeFn_Vh (v : Vh hN) : ((v : L2) : ℝ → ℂ) =ᵐ[μ] spline (hm N) (cof hN v) := by
  rw [coe_eq_embV hN v, embV_apply]
  exact coeFn_toL2 _ _

/-- The pointwise product of two elements of `X_h^ℂ`, in `L^2`. -/
def prodV (v w : Vh hN) : L2 :=
  toL2 (fun x => spline (hm N) (cof hN v) x * spline (hm N) (cof hN w) x)
    ((sp_continuous hN _).mul (sp_continuous hN _))

/-- `prodV v w` is the pointwise product `v w` (almost everywhere). -/
theorem prodV_ae (v w : Vh hN) :
    (prodV hN v w : ℝ → ℂ) =ᵐ[μ] fun x => (v : L2) x * (w : L2) x := by
  filter_upwards [coeFn_toL2 (fun x => spline (hm N) (cof hN v) x * spline (hm N) (cof hN w) x)
    ((sp_continuous hN (cof hN v)).mul (sp_continuous hN (cof hN w))),
    coeFn_Vh hN v, coeFn_Vh hN w] with x h1 h2 h3
  rw [prodV, h1, h2, h3]

theorem prodV_add_left (v₁ v₂ w : Vh hN) :
    prodV hN (v₁ + v₂) w = prodV hN v₁ w + prodV hN v₂ w := by
  rw [prodV, prodV, prodV, ← toL2_add]
  exact toL2_congr _ _ fun x _ => by simp only [cof, map_add, spline_add, Pi.add_apply]; ring

theorem prodV_add_right (v w₁ w₂ : Vh hN) :
    prodV hN v (w₁ + w₂) = prodV hN v w₁ + prodV hN v w₂ := by
  rw [prodV, prodV, prodV, ← toL2_add]
  exact toL2_congr _ _ fun x _ => by simp only [cof, map_add, spline_add, Pi.add_apply]; ring

theorem prodV_smul_left (c : ℂ) (v w : Vh hN) : prodV hN (c • v) w = c • prodV hN v w := by
  rw [prodV, prodV, ← toL2_smul]
  exact toL2_congr _ _ fun x _ => by
    simp only [cof, map_smul, spline_smul, Pi.smul_apply, smul_eq_mul]; ring

theorem prodV_smul_right (c : ℂ) (v w : Vh hN) : prodV hN v (c • w) = c • prodV hN v w := by
  rw [prodV, prodV, ← toL2_smul]
  exact toL2_congr _ _ fun x _ => by
    simp only [cof, map_smul, spline_smul, Pi.smul_apply, smul_eq_mul]; ring

/-- The kernel `conj(χ')` of the defining identity of `G_h`. -/
theorem kerG_continuous (χ : Vh hN) :
    Continuous fun x => conj (deriv (spline (hm N) ((eV hN).symm χ)) x) :=
  Complex.continuous_conj.comp (deriv_spline_continuous hN _)

/-- Characterization of `G_h[f]` by its defining identity. -/
theorem Gh_unique {a : Vh hN} {f : L2} (h : ∀ χ : Vh hN, ip2 (a : L2) (χ : L2) =
    (1 / 2 : ℂ) * ∫ x, f x * conj (deriv (spline (hm N) ((eV hN).symm χ)) x) ∂μ) :
    a = Gh hN f := by
  apply ext_inner_left ℂ
  intro χ
  have h1 := h χ
  have h2 := ip2_Gh hN f χ
  rw [ip2, ← Submodule.coe_inner] at h1 h2
  rw [h1, h2]

theorem Gh_add (f g : L2) : Gh hN (f + g) = Gh hN f + Gh hN g := by
  refine (Gh_unique hN fun χ => ?_).symm
  have hk := kerG_continuous hN χ
  rw [Submodule.coe_add, ip2, inner_add_right, ← ip2, ← ip2, ip2_Gh, ip2_Gh, ← mul_add,
    ← integral_add (integrable_mul_cont f hk) (integrable_mul_cont g hk)]
  congr 1
  apply integral_congr_ae
  filter_upwards [Lp.coeFn_add f g] with x hx
  rw [hx, Pi.add_apply]; ring

theorem Gh_smul (c : ℂ) (f : L2) : Gh hN (c • f) = c • Gh hN f := by
  refine (Gh_unique hN fun χ => ?_).symm
  rw [Submodule.coe_smul, ip2, inner_smul_right, ← ip2, ip2_Gh, ← integral_const_mul,
    ← integral_const_mul, ← integral_const_mul]
  apply integral_congr_ae
  filter_upwards [Lp.coeFn_smul c f] with x hx
  rw [hx, Pi.smul_apply, smul_eq_mul]; ring

/-- The bilinear map `(v, w) ↦ G_h[v w]` on `X_h^ℂ`. -/
def Blin : Vh hN →ₗ[ℂ] Vh hN →ₗ[ℂ] Vh hN :=
  LinearMap.mk₂ ℂ (fun v w => Gh hN (prodV hN v w))
    (fun v₁ v₂ w => by rw [prodV_add_left, Gh_add])
    (fun c v w => by rw [prodV_smul_left, Gh_smul])
    (fun v w₁ w₂ => by rw [prodV_add_right, Gh_add])
    (fun c v w => by rw [prodV_smul_right, Gh_smul])

/-- `v ↦ B(v, ·)` with values in bounded operators (finite dimension). -/
def BlinC : Vh hN →ₗ[ℂ] (Vh hN →L[ℂ] Vh hN) where
  toFun v := LinearMap.toContinuousLinearMap (Blin hN v)
  map_add' v w := by ext u; simp
  map_smul' c v := by ext u; simp

/-- The same map as a bounded bilinear map (finite dimension). -/
def Bcont : Vh hN →L[ℂ] Vh hN →L[ℂ] Vh hN :=
  LinearMap.toContinuousLinearMap (𝕜 := ℂ) (E := Vh hN) (F' := Vh hN →L[ℂ] Vh hN) (BlinC hN)

theorem Bcont_apply (v w : Vh hN) : Bcont hN v w = Gh hN (prodV hN v w) := by
  simp [Bcont, BlinC, Blin]

/-- The orthogonal projection onto `X_h^ℂ`, with values in `X_h^ℂ`. -/
abbrev Pv : L2 →L[ℂ] Vh hN := (Vh hN).orthogonalProjectionOnto

/-- `(x, y) ↦ G_h[Π̊_h x Π̊_h y]` on `L^2`. -/
def Bt : L2 →L[ℂ] L2 →L[ℂ] L2 :=
  (ContinuousLinearMap.compL ℂ L2 (Vh hN) L2 (Vh hN).subtypeL).comp
    ((Bcont hN).bilinearComp (Pv hN) (Pv hN))

theorem Bt_apply (x y : L2) : Bt hN x y = (Gh hN (prodV hN (Pv hN x) (Pv hN y)) : L2) := by
  simp only [Bt, ContinuousLinearMap.comp_apply, ContinuousLinearMap.compL_apply,
    ContinuousLinearMap.bilinearComp_apply, Bcont_apply, Submodule.subtypeL_apply]

theorem Bt_mem (x y : L2) : Bt hN x y ∈ Vh hN := by rw [Bt_apply]; exact SetLike.coe_mem _

/-- `(Π̊_h x)^2 ∈ L^2`. -/
def sqL2 (x : L2) : L2 := prodV hN (Pv hN x) (Pv hN x)

theorem Bt_self (x : L2) : Bt hN x x = (Gh hN (sqL2 hN x) : L2) := by rw [Bt_apply, sqL2]

/-- For `x ∈ X_h^ℂ`, `sqL2 x` is the pointwise square `x^2`. -/
theorem sqL2_ae {x : L2} (hx : x ∈ Vh hN) : (sqL2 hN x : ℝ → ℂ) =ᵐ[μ] fun y => x y * x y := by
  have hp : ((Pv hN x : Vh hN) : L2) = x := by
    have := Submodule.orthogonalProjectionOnto_mem_subspace_eq_self (K := Vh hN) ⟨x, hx⟩
    rw [Pv, show x = ((⟨x, hx⟩ : Vh hN) : L2) from rfl, this]
  have h := prodV_ae hN (Pv hN x) (Pv hN x)
  rw [hp] at h
  exact h

/-- Any `L^2` representative of `x^2` gives the same `G_h[x^2]`. -/
theorem Gh_sq_congr {x s : L2} (hx : x ∈ Vh hN) (hs : (s : ℝ → ℂ) =ᵐ[μ] fun y => x y * x y) :
    Gh hN s = Gh hN (sqL2 hN x) := by
  congr 1
  exact Lp.ext (hs.trans (sqL2_ae hN hx).symm)

/-- The S-scheme vector field `F_h(x) = Å_h Π̊_h x + G_h[(Π̊_h x)^2]` (companion v2b Section 2.1). -/
def Fh (x : L2) : L2 := ASL hN x + (Gh hN (sqL2 hN x) : L2)

theorem Fh_eq (x : L2) : Fh hN x = ASL hN x + Bt hN x x := by rw [Fh, Bt_self]

end

end

end CompanionF


==> anc/lean/CompanionF/RangeT.lean <==
import CompanionPilot.Compact

/-! Step S6, second half (with P1): for `t > 0` and every `y`, `T(t) y ∈ ran G`.
Route: `A_h T_h(t) Π_h y` is bounded uniformly in `N` (P1) and converges on `ran G`
(`A_h T_h(t) Π_h G x - T_h(t) Π_h x → 0` by S3); hence it converges for every `y`, to some `b`;
then `T_h(t) Π_h y = J_h (A_h T_h(t) Π_h y) → G b`. -/

set_option autoImplicit false

namespace CompanionF

open MeasureTheory Set Filter CompanionPilot
open scoped Topology

noncomputable section

section
variable {N : ℕ} (hN : 0 < N)
include hN

theorem JW_AW_UW (t : ℝ) (y : L2) : JW hN (AW hN (UW hN t y)) = UW hN t y := by
  rw [(grel_W hN).JA]
  exact PiW_self hN (TW_mem hN t (PiW_mem hN y))

theorem AW_UW_JW (t : ℝ) (x : L2) : AW hN (UW hN t (JW hN x)) = UW hN t x := by
  simp only [UW, ContinuousLinearMap.comp_apply]
  rw [(grel_W hN).PJ, ← TW_AW, AW_JW]

end

/-- The sequence `N ↦ A_h T_h(t) Π_h y` (junk value `0` at `N = 0`). -/
def aSeq (t : ℝ) (y : L2) (N : ℕ) : L2 := if hN : 0 < N then AW hN (UW hN t y) else 0

theorem aSeq_pos {N : ℕ} (hN : 0 < N) (t : ℝ) (y : L2) : aSeq t y N = AW hN (UW hN t y) := by
  simp [aSeq, hN]

/-- S6, second half: with P1, `T(t) y ∈ ran G` for `t > 0`. -/
theorem Tsg_mem_range (hP : P1) {t : ℝ} (ht : 0 < t) (y : L2) : ∃ w : L2, G w = Tsg t y := by
  obtain ⟨C, hC, hP'⟩ := hP
  set K := C * (min 1 (t / 2)) ^ (-(3/2 : ℝ)) * Real.sqrt 2 with hKdef
  have hK : 0 ≤ K := by
    have := Real.rpow_nonneg (lt_min one_pos (half_pos ht)).le (-(3/2 : ℝ))
    positivity
  have hbd : ∀ {N : ℕ} (hN : 0 < N) (z : L2), ‖AW hN (UW hN t z)‖ ≤ K * ‖z‖ := fun hN z =>
    AW_UW_bound hC hP' ht hN (by linarith) z
  -- convergence to `T(t) x` along `y = G x`, up to `‖y - G x‖`
  have hclose : ∀ x : L2, ∀ δ > 0, ∃ N₀ : ℕ, ∀ N ≥ N₀, ‖aSeq t y N - Tsg t x‖ ≤
      K * ‖y - G x‖ + δ := by
    intro x δ hδ
    have hT := Tsg_tendsto ht.le x
    rw [Metric.tendsto_atTop] at hT
    obtain ⟨N₁, hN₁⟩ := hT (δ / 2) (half_pos hδ)
    obtain ⟨N₂, hN₂⟩ := exists_nat_gt (4 * K * (‖x‖ + 1) / δ)
    refine ⟨N₁ + N₂ + 1, fun N hN => ?_⟩
    have hN0 : 0 < N := by omega
    rw [aSeq_pos hN0]
    have h1 := hN₁ N (by omega)
    rw [dist_eq_norm, UWt_pos hN0] at h1
    have e : AW hN0 (UW hN0 t y) - Tsg t x = AW hN0 (UW hN0 t (y - G x)) +
        AW hN0 (UW hN0 t (G x - JW hN0 x)) + (UW hN0 t x - Tsg t x) := by
      rw [map_sub, map_sub, map_sub, map_sub, AW_UW_JW hN0]; abel
    rw [e]
    have h2 := hbd hN0 (y - G x)
    have h3 : ‖AW hN0 (UW hN0 t (G x - JW hN0 x))‖ ≤ K * (2 / N * ‖x‖) := by
      refine (hbd hN0 _).trans (mul_le_mul_of_nonneg_left ?_ hK)
      rw [← sub_apply]
      refine (ContinuousLinearMap.le_opNorm _ _).trans ?_
      gcongr
      rw [norm_sub_rev]; exact JW_sub_G hN0
    have h4 : K * (2 / N * ‖x‖) ≤ δ / 2 := by
      have hNr : (N₂ : ℝ) < N := by exact_mod_cast (show N₂ < N by omega)
      have hNpos : (0 : ℝ) < N := by exact_mod_cast hN0
      rw [div_lt_iff₀ hδ] at hN₂
      rw [show K * (2 / N * ‖x‖) = 2 * K * ‖x‖ / N by ring, div_le_iff₀ hNpos]
      nlinarith [mul_nonneg hK (norm_nonneg x)]
    calc _ ≤ ‖AW hN0 (UW hN0 t (y - G x))‖ + ‖AW hN0 (UW hN0 t (G x - JW hN0 x))‖ +
          ‖UW hN0 t x - Tsg t x‖ := norm_add₃_le
      _ ≤ K * ‖y - G x‖ + δ / 2 + δ / 2 := by gcongr; exact h3.trans h4
      _ = _ := by ring
  -- Cauchy property
  have hcau : CauchySeq (aSeq t y) := by
    rw [Metric.cauchySeq_iff]
    intro ε hε
    obtain ⟨x, hx⟩ := G_denseRange.exists_dist_lt y (show 0 < ε / (4 * (K + 1)) by positivity)
    rw [dist_eq_norm] at hx
    obtain ⟨N₀, hN₀⟩ := hclose x (ε / 8) (by positivity)
    refine ⟨N₀, fun m hm n hn => ?_⟩
    have h1 := hN₀ m hm
    have h2 := hN₀ n hn
    have hKy : K * ‖y - G x‖ ≤ ε / 4 := by
      have : K * ‖y - G x‖ ≤ K * (ε / (4 * (K + 1))) := mul_le_mul_of_nonneg_left hx.le hK
      refine this.trans ?_
      rw [mul_div_assoc', div_le_div_iff₀ (by positivity) (by norm_num)]
      nlinarith
    rw [dist_eq_norm]
    calc ‖aSeq t y m - aSeq t y n‖ = ‖(aSeq t y m - Tsg t x) - (aSeq t y n - Tsg t x)‖ := by
          congr 1; abel
      _ ≤ ‖aSeq t y m - Tsg t x‖ + ‖aSeq t y n - Tsg t x‖ := norm_sub_le _ _
      _ < ε := by linarith
  obtain ⟨b, hb⟩ := cauchySeq_tendsto_of_complete hcau
  refine ⟨b, tendsto_nhds_unique (tendsto_clm_apply JWt_tendsto hb) ?_⟩
  refine (Tsg_tendsto ht.le y).congr' ?_
  filter_upwards [eventually_ge_atTop 1] with N hN
  have hN0 : 0 < N := hN
  simp only [JWt, dite_eq_left hN0]
  rw [aSeq_pos hN0, JW_AW_UW hN0, UWt_pos hN0]

end

end CompanionF


==> anc/lean/CompanionF/S28.lean <==
import CompanionF.Zinf

/-! Step S28: companion v2b Proposition 4.2(c), `E(t) ≠ 0` for every `t > 0` (with P1).
Ingredients (spec S28): `T(t) z_∞ ∈ ran G` (S6, `Tsg_mem_range`);
`∫_0^t T(t-s) z_∞ e^{-2C_S s} ds ∈ ran G`, in the sharper form `G E(t) = ∫_0^t ...`, from the S5
integral identity `G (T(r) z - z) = ∫_0^r T(s) z ds` (H6(ii)); `-𝔡/(8π^2) ∈ ran G`;
`c 𝔭 ∉ ran G` for `c ≠ 0`; `𝔟 > 0`. -/

set_option autoImplicit false

namespace CompanionF

open MeasureTheory Set Filter CompanionPilot
open scoped Topology Interval

noncomputable section

/-! ### The S5 integral identity in differentiated form -/

/-- `s ↦ T(max s 0) z`: continuous on `ℝ`, equal to `T(s) z` for `s ≥ 0`. -/
def gT (z : L2) (s : ℝ) : L2 := Tsg (max s 0) z

theorem gT_continuous (z : L2) : Continuous (gT z) := by
  have h := (Tsg_continuousOn z).comp_continuous (continuous_id.max continuous_const)
    (fun s => show max s 0 ∈ Ici (0:ℝ) from le_max_right s 0)
  exact h

theorem gT_of_nonneg {s : ℝ} (hs : 0 ≤ s) (z : L2) : gT z s = Tsg s z := by
  simp [gT, max_eq_left hs]

/-- `Ψ(r) = G z + ∫_0^r T(max s 0) z ds`. -/
def PsiT (z : L2) (r : ℝ) : L2 := G z + ∫ s in (0:ℝ)..r, gT z s

theorem PsiT_hasDerivAt (z : L2) (r : ℝ) : HasDerivAt (PsiT z) (gT z r) r :=
  ((gT_continuous z).integral_hasStrictDerivAt 0 r).hasDerivAt.const_add (G z)

/-- `Ψ(r) = G T(r) z` for `r ≥ 0` (H6(ii) with `A^{-1} = G`). -/
theorem PsiT_eq {r : ℝ} (hr : 0 ≤ r) (z : L2) : PsiT z r = G (Tsg r z) := by
  have h := Tsg_integral z hr
  rw [Ainv_eq, map_sub] at h
  have hi : ∫ s in (0:ℝ)..r, gT z s = ∫ s in (0:ℝ)..r, Tsg s z :=
    intervalIntegral.integral_congr fun s hs => by
      rw [uIcc_of_le hr] at hs; exact gT_of_nonneg hs.1 z
  rw [PsiT, hi, ← h]; abel

/-- `H_c(t) = ∫_0^t e^{-cs} T(t-s) z ds`. -/
def Hc (c : ℝ) (z : L2) (t : ℝ) : L2 :=
  ∫ s in (0:ℝ)..t, ((Real.exp (-c * s) : ℝ) : ℂ) • Tsg (t - s) z

/-- `G (T(t) z - e^{-ct} z - c H_c(t)) = H_c(t)` for `t ≥ 0`. -/
theorem G_Hc_identity (c : ℝ) (z : L2) {t : ℝ} (ht : 0 ≤ t) :
    G (Tsg t z - ((Real.exp (-c * t) : ℝ) : ℂ) • z - (c : ℂ) • Hc c z t) = Hc c z t := by
  set e : ℝ → ℂ := fun s => ((Real.exp (-c * s) : ℝ) : ℂ) with he_def
  have he : ∀ s, HasDerivAt e (((-c * Real.exp (-c * s)) : ℝ) : ℂ) s := by
    intro s
    have h1 : HasDerivAt (fun y : ℝ => -c * y) (-c) s := by
      simpa using (hasDerivAt_id s).const_mul (-c)
    have h2 := (h1.exp).ofReal_comp
    convert h2 using 1
    push_cast; ring
  have hΨ : ∀ s, HasDerivAt (fun s => PsiT z (t - s)) (-(gT z (t - s))) s :=
    fun s => (PsiT_hasDerivAt z (t - s)).comp_const_sub t s
  set k : ℝ → L2 := fun s => e s • gT z (t - s) with hk_def
  have hkc : Continuous k := by
    have h1 : Continuous e := by rw [he_def]; fun_prop
    exact h1.smul ((gT_continuous z).comp (continuous_const.sub continuous_id))
  have hH : Hc c z t = ∫ s in (0:ℝ)..t, k s := by
    refine intervalIntegral.integral_congr fun s hs => ?_
    rw [uIcc_of_le ht] at hs
    simp only [k, e, gT_of_nonneg (show 0 ≤ t - s by linarith [hs.2])]
  -- derivative of `φ(s) = e(s) Ψ(t-s)`
  have hφ : ∀ s, HasDerivAt (fun s => e s • PsiT z (t - s))
      (e s • (-(gT z (t - s))) + (((-c * Real.exp (-c * s)) : ℝ) : ℂ) • PsiT z (t - s)) s :=
    fun s => (he s).smul (hΨ s)
  have hval : ∀ s ∈ uIcc (0:ℝ) t,
      e s • (-(gT z (t - s))) + (((-c * Real.exp (-c * s)) : ℝ) : ℂ) • PsiT z (t - s) =
        -k s + (-(c : ℂ)) • G (k s) := by
    intro s hs
    rw [uIcc_of_le ht] at hs
    have hts : 0 ≤ t - s := by linarith [hs.2]
    rw [PsiT_eq hts, ← gT_of_nonneg hts z]
    simp only [k, map_smul, smul_neg, smul_smul, e]
    push_cast
    rfl
  have hPc : Continuous (PsiT z) :=
    continuous_iff_continuousAt.mpr fun r => (PsiT_hasDerivAt z r).continuousAt
  have hdc : Continuous fun s =>
      e s • (-(gT z (t - s))) + (((-c * Real.exp (-c * s)) : ℝ) : ℂ) • PsiT z (t - s) := by
    have h1 : Continuous e := by rw [he_def]; fun_prop
    have h2 : Continuous fun s : ℝ => (((-c * Real.exp (-c * s)) : ℝ) : ℂ) := by fun_prop
    exact (h1.smul ((gT_continuous z).comp (continuous_const.sub continuous_id)).neg).add
      (h2.smul (hPc.comp (continuous_const.sub continuous_id)))
  have hftc := intervalIntegral.integral_eq_sub_of_hasDerivAt (fun s _ => hφ s)
    (hdc.intervalIntegrable 0 t)
  rw [intervalIntegral.integral_congr hval] at hftc
  have hGk0 : Continuous fun s => G (k s) := G.continuous.comp hkc
  have hGk : Continuous fun s => (-(c : ℂ)) • G (k s) :=
    (hGk0.const_smul (-(c : ℂ))).congr fun s => rfl
  have hint : ∫ s in (0:ℝ)..t, (-k s + (-(c : ℂ)) • G (k s)) =
      -(∫ s in (0:ℝ)..t, k s) + (-(c : ℂ)) • G (∫ s in (0:ℝ)..t, k s) := by
    have hkn : Continuous fun s => -k s := hkc.neg.congr fun _ => rfl
    rw [intervalIntegral.integral_add (hkn.intervalIntegrable 0 t)
      (hGk.intervalIntegrable 0 t),
      intervalIntegral.integral_neg, intervalIntegral.integral_smul,
      G.intervalIntegral_comp_comm (hkc.intervalIntegrable 0 t)]
  rw [hint, ← hH] at hftc
  have hPsi0 : PsiT z (t - t) = G z := by simp [PsiT]
  have hPsit : PsiT z (t - 0) = G (Tsg t z) := by rw [sub_zero]; exact PsiT_eq ht z
  simp only [hPsi0, hPsit, e, mul_zero, Real.exp_zero, Complex.ofReal_one, one_smul] at hftc
  -- hftc : -H - c G H = e^{-ct} G z - G (T(t) z)
  set H := Hc c z t
  rw [map_sub, map_sub, map_smul, map_smul]
  have key : G (Tsg t z) = ((Real.exp (-c * t) : ℝ) : ℂ) • G z + H + (c : ℂ) • G H := by
    calc G (Tsg t z) = ((Real.exp (-c * t) : ℝ) : ℂ) • G z -
          (((Real.exp (-c * t) : ℝ) : ℂ) • G z - G (Tsg t z)) := by abel
      _ = ((Real.exp (-c * t) : ℝ) : ℂ) • G z - (-H + (-(c : ℂ)) • G H) := by rw [hftc]
      _ = _ := by rw [neg_smul]; abel
  rw [key]; abel

/-! ### Proposition 4.2(c) -/

theorem Efun_eq (t : ℝ) : Efun t = Tsg t zinf - ((Real.exp (-2 * C_S * t) : ℝ) : ℂ) • zinf -
    ((2 * C_S : ℝ) : ℂ) • Hc (2 * C_S) zinf t := by
  rw [Efun, Hc]
  congr 2
  refine intervalIntegral.integral_congr fun s _ => ?_
  simp only [neg_mul]

/-- `G E(t) = ∫_0^t T(t-s) z_∞ e^{-2C_S s} ds` for `t ≥ 0`. -/
theorem G_Efun {t : ℝ} (ht : 0 ≤ t) : G (Efun t) = Hc (2 * C_S) zinf t := by
  rw [Efun_eq]
  have h := G_Hc_identity (2 * C_S) zinf ht
  simp only [neg_mul] at h ⊢
  exact h

/-- S28 (companion v2b Proposition 4.2(c)): with P1, `E(t) ≠ 0` for every `t > 0`. -/
theorem S28 (hP : P1) : ∀ t : ℝ, 0 < t → Efun t ≠ 0 := by
  intro t ht h0
  set e : ℂ := ((Real.exp (-2 * C_S * t) : ℝ) : ℂ)
  set c : ℂ := ((2 * C_S : ℝ) : ℂ)
  set H := Hc (2 * C_S) zinf t
  obtain ⟨w1, hw1⟩ := Tsg_mem_range hP ht zinf
  obtain ⟨w2, hw2⟩ := YL_mem_range
  have hGE : G (Efun t) = H := G_Efun ht.le
  have h1 : Tsg t zinf - e • (YL + ((bconst : ℝ) : ℂ) • pL) - c • H = 0 := by
    rw [← zinf_eq, ← Efun_eq]; exact h0
  rw [smul_add, smul_smul] at h1
  have key : (e * ((bconst : ℝ) : ℂ)) • pL = G (w1 - e • w2 - c • Efun t) := by
    rw [map_sub, map_sub, map_smul, map_smul, hw1, hw2, hGE]
    calc (e * ((bconst : ℝ) : ℂ)) • pL = Tsg t zinf - e • YL - c • H -
          (Tsg t zinf - (e • YL + (e * ((bconst : ℝ) : ℂ)) • pL) - c • H) := by abel
      _ = Tsg t zinf - e • YL - c • H := by rw [h1, sub_zero]
  have hne : e * ((bconst : ℝ) : ℂ) ≠ 0 :=
    mul_ne_zero (Complex.ofReal_ne_zero.mpr (Real.exp_pos _).ne')
      (Complex.ofReal_ne_zero.mpr bconst_pos.ne')
  exact smul_pL_not_mem_range hne _ key.symm

/-! ### Probes -/

/-- Probe: `E(0) = 0` (companion v2b Proposition 4.2(b)); so `E ≠ 0` is not a statement about junk values. -/
theorem probe_Efun_zero : Efun 0 = 0 := by
  simp [Efun, Tsg_zero]

/-- Probe: `z_∞ ∉ ran G`; in particular `z_∞ ≠ 0`. -/
theorem probe_zinf_not_mem_range (w : L2) : G w ≠ zinf := by
  intro h
  obtain ⟨w2, hw2⟩ := YL_mem_range
  have hne : ((bconst : ℝ) : ℂ) ≠ 0 := Complex.ofReal_ne_zero.mpr bconst_pos.ne'
  refine smul_pL_not_mem_range hne (w - w2) ?_
  rw [map_sub, h, hw2, zinf_eq]; abel

end

end CompanionF


==> anc/lean/CompanionF/S30.lean <==
import CompanionF.Series
import Mathlib.Analysis.ODE.ExistUnique

/-! Step S30 (route (iii)): for fixed `h` and `T > 0`.
* `S30_unique`: the S-scheme ODE `u' = Å_h u + G_h[u^2]` has at most one solution on `[0,T]`
  (local Lipschitz bound, `ODE_solution_unique_of_mem_Icc_right`).
* `S30_exists`: for small data the Catalan series sum solves it on `[0,T]`, with the right
  initial value.
* `S30_expansion`, `S30_limit`: `ε^{-2}(u[εf](t) - ε T̊_h(t) f) → P̊_{2,h}(f)(t)` as `ε → 0+`,
  with the bound `C ε`, uniformly on `[0,T]`, for every solution `u[εf]` of the ODE. -/

set_option autoImplicit false

namespace CompanionF

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot CompanionC OrderingError
open scoped Topology Interval NNReal

noncomputable section

section
variable {N : ℕ} (hN : 0 < N)

/-- `P̊_{2,h}(f)(t) = ∫_0^t T̊_h(t-s) G_h[(T̊_h(s) f)^2] ds` (companion v2b Section 4.2; spec 3.4). -/
def P2h (f : L2) (t : ℝ) : L2 :=
  ∫ s in (0:ℝ)..t, TSPi hN (t - s) (Gh hN (sqL2 hN (TSPi hN s f)) : L2)

/-- The S-scheme ODE on `[0,T]` with initial value `u₀`: `u(0) = u₀`, `u` continuous on `[0,T]`,
and `u' = F_h(u)` (right derivative) on `[0,T)`. -/
def SolvesS (T : ℝ) (u₀ : L2) (u : ℝ → L2) : Prop :=
  u 0 = u₀ ∧ ContinuousOn u (Icc 0 T) ∧ ∀ t ∈ Ico 0 T, HasDerivWithinAt u (Fh hN (u t)) (Ici t) t

/-- A two-sided derivative within `[0,T]` gives `SolvesS`. -/
theorem solvesS_of_Icc {T : ℝ} {u₀ : L2} {u : ℝ → L2} (h0 : u 0 = u₀)
    (h : ∀ t ∈ Icc 0 T, HasDerivWithinAt u (Fh hN (u t)) (Icc 0 T) t) : SolvesS hN T u₀ u :=
  ⟨h0, fun t ht => (h t ht).continuousWithinAt,
    fun t ht => (h t (Ico_subset_Icc_self ht)).mono_of_mem_nhdsWithin (Icc_mem_nhdsGE_of_mem ht)⟩

/-- Local Lipschitz bound for `F_h` on balls. -/
theorem Fh_lipschitzOn {R : ℝ} (hR : 0 ≤ R) :
    LipschitzOnWith (Real.toNNReal (‖ASL hN‖ + 2 * R * ‖Bt hN‖)) (Fh hN) (Metric.closedBall 0 R) := by
  have hK : 0 ≤ ‖ASL hN‖ + 2 * R * ‖Bt hN‖ := by positivity
  refine LipschitzOnWith.of_dist_le_mul fun x hx y hy => ?_
  rw [mem_closedBall_zero_iff] at hx hy
  rw [Real.coe_toNNReal _ hK, dist_eq_norm, dist_eq_norm, Fh_eq, Fh_eq]
  have e : ASL hN x + Bt hN x x - (ASL hN y + Bt hN y y) =
      ASL hN (x - y) + (Bt hN x (x - y) + Bt hN (x - y) y) := by
    rw [map_sub, map_sub, map_sub, sub_apply]; abel
  rw [e]
  have h1 := (ASL hN).le_opNorm (x - y)
  have h2 := (Bt hN).le_opNorm₂ x (x - y)
  have h3 := (Bt hN).le_opNorm₂ (x - y) y
  have hB := norm_nonneg (Bt hN)
  have hxy := norm_nonneg (x - y)
  calc _ ≤ ‖ASL hN (x - y)‖ + (‖Bt hN x (x - y)‖ + ‖Bt hN (x - y) y‖) :=
        (norm_add_le _ _).trans (add_le_add le_rfl (norm_add_le _ _))
    _ ≤ ‖ASL hN‖ * ‖x - y‖ + (‖Bt hN‖ * R * ‖x - y‖ + ‖Bt hN‖ * ‖x - y‖ * R) := by
        gcongr
        · exact h2.trans (by gcongr)
        · exact h3.trans (by gcongr)
    _ = _ := by ring

/-- S30, uniqueness: the S-scheme ODE has at most one solution on `[0,T]`. -/
theorem S30_unique {T : ℝ} {u₀ : L2} {u v : ℝ → L2} (hu : SolvesS hN T u₀ u)
    (hv : SolvesS hN T u₀ v) : EqOn u v (Icc 0 T) := by
  obtain ⟨Cu, hCu⟩ := isCompact_Icc.exists_bound_of_continuousOn hu.2.1
  obtain ⟨Cv, hCv⟩ := isCompact_Icc.exists_bound_of_continuousOn hv.2.1
  set R := max (max Cu Cv) 0
  have hR : 0 ≤ R := le_max_right _ _
  refine ODE_solution_unique_of_mem_Icc_right (v := fun _ => Fh hN)
    (s := fun _ => Metric.closedBall 0 R) (fun _ _ => Fh_lipschitzOn hN hR) hu.2.1 hu.2.2
    (fun t ht => ?_) hv.2.1 hv.2.2 (fun t ht => ?_) (hu.1.trans hv.1.symm)
  · rw [mem_closedBall_zero_iff]
    exact (hCu t (Ico_subset_Icc_self ht)).trans ((le_max_left _ _).trans (le_max_left _ _))
  · rw [mem_closedBall_zero_iff]
    exact (hCv t (Ico_subset_Icc_self ht)).trans ((le_max_right _ _).trans (le_max_left _ _))

variable {T : ℝ} (hT : 0 ≤ T)

/-- `Q(L f, L f)(t) = P̊_{2,h}(f)(t)` on `[0,T]`. -/
theorem Qop_Lop (f : L2) {t : ℝ} (ht : t ∈ Icc 0 T) :
    Qop hN hT (Lop hN T f) (Lop hN T f) ⟨t, ht⟩ = P2h hN f t := by
  rw [Qop_apply, Qfun_eq_integral, P2h]
  refine intervalIntegral.integral_congr fun s hs => ?_
  rw [uIcc_of_le ht.1] at hs
  have hsT : s ∈ Icc 0 T := ⟨hs.1, hs.2.trans ht.2⟩
  simp only [bq, extT_of_mem hT _ hsT, Lop_apply]
  rw [Bt_self, TSPi_of_mem hN (t - s) (SetLike.coe_mem _)]

/-- The second-order expansion of the series solution, from the Catalan tail bound. -/
theorem series_expansion {f : L2} {z : ℂ} (hz : ‖z • f‖ < radT hN T) {t : ℝ} (ht : t ∈ Icc 0 T) :
    ‖ucurve hN hT (z • f) t - z • TSPi hN t f - z ^ 2 • P2h hN f t‖ ≤
      (2 * 1 * (4 * (T * ‖Bt hN‖ + 1) * 1) ^ 2) * ‖z • f‖ ^ 3 := by
  have htail := quadraticSolution_tail (qbounds hN hT) hz 2
  simp only [Finset.sum_range_succ, Finset.sum_range_zero, zero_add, quadraticCoeff_zero,
    quadraticCoeff_one, map_smul, smul_apply, smul_smul] at htail
  refine le_trans ?_ htail
  have hev := BoundedContinuousFunction.norm_coe_le_norm
    (usol hN hT (z • f) - (z • Lop hN T f + (z * z) • Qop hN hT (Lop hN T f) (Lop hN T f))) ⟨t, ht⟩
  refine le_trans (le_of_eq ?_) hev
  rw [BoundedContinuousFunction.sub_apply, BoundedContinuousFunction.add_apply,
    BoundedContinuousFunction.smul_apply, BoundedContinuousFunction.smul_apply, Lop_apply,
    Qop_Lop hN hT f ht, ucurve, extT_of_mem hT _ ht, sq]
  congr 1
  abel

end

/-! ### The S30 statements -/
section
variable {N : ℕ} (hN : 0 < N)

theorem norm_smul_lt_radT {T : ℝ} (hT : 0 ≤ T) (f : L2) {ε : ℝ}
    (hε : |ε| < radT hN T / (‖f‖ + 1)) : ‖(ε : ℂ) • f‖ < radT hN T := by
  have hρ : 0 < radT hN T := radT_pos hN hT
  rw [norm_smul, Complex.norm_real, Real.norm_eq_abs]
  have h1 : |ε| * ‖f‖ ≤ radT hN T / (‖f‖ + 1) * ‖f‖ :=
    mul_le_mul_of_nonneg_right hε.le (norm_nonneg f)
  have h2 : radT hN T / (‖f‖ + 1) * ‖f‖ < radT hN T := by
    rw [div_mul_eq_mul_div, div_lt_iff₀ (by positivity)]
    nlinarith [norm_nonneg f]
  linarith

theorem ucurve_solvesS {T : ℝ} (hT : 0 ≤ T) {f : L2} (hf : f ∈ Vh hN) {ε : ℝ}
    (hε : |ε| < radT hN T / (‖f‖ + 1)) :
    (∀ t ∈ Icc 0 T, HasDerivWithinAt (ucurve hN hT ((ε : ℂ) • f))
        (Fh hN (ucurve hN hT ((ε : ℂ) • f) t)) (Icc 0 T) t) ∧
      SolvesS hN T ((ε : ℂ) • f) (ucurve hN hT ((ε : ℂ) • f)) := by
  have hz := norm_smul_lt_radT hN hT f hε
  have hder := fun t (ht : t ∈ Icc 0 T) => ucurve_solves hN hT hz ht
  exact ⟨hder, solvesS_of_Icc hN (ucurve_zero hN hT hz (Submodule.smul_mem _ _ hf)) hder⟩

/-- S30, existence: for `f ∈ X_h^ℂ` and small `|ε|`, the series sum solves the S-scheme ODE on
`[0,T]` with initial value `ε f`. -/
theorem S30_exists {T : ℝ} (hT : 0 < T) {f : L2} (hf : f ∈ Vh hN) :
    ∃ r > 0, ∀ ε : ℝ, |ε| < r →
      (∀ t ∈ Icc 0 T, HasDerivWithinAt (ucurve hN hT.le ((ε : ℂ) • f))
        (Fh hN (ucurve hN hT.le ((ε : ℂ) • f) t)) (Icc 0 T) t) ∧
      SolvesS hN T ((ε : ℂ) • f) (ucurve hN hT.le ((ε : ℂ) • f)) :=
  ⟨radT hN T / (‖f‖ + 1), by have := radT_pos hN hT.le; positivity,
    fun _ hε => ucurve_solvesS hN hT.le hf hε⟩

/-- S30, expansion: for `f ∈ X_h^ℂ` there are `r > 0` and `C` such that for `0 < ε < r`, every
solution `u` of the S-scheme ODE on `[0,T]` with `u(0) = ε f` satisfies
`‖ε^{-2}(u(t) - ε T̊_h(t) f) - P̊_{2,h}(f)(t)‖ ≤ C ε` for all `t ∈ [0,T]`. -/
theorem S30_expansion {T : ℝ} (hT : 0 < T) {f : L2} (hf : f ∈ Vh hN) :
    ∃ r > 0, ∃ C : ℝ, 0 ≤ C ∧ ∀ ε : ℝ, 0 < ε → ε < r → ∀ u : ℝ → L2,
      SolvesS hN T ((ε : ℂ) • f) u → ∀ t ∈ Icc 0 T,
        ‖((ε : ℂ) ^ 2)⁻¹ • (u t - (ε : ℂ) • TSPi hN t f) - P2h hN f t‖ ≤ C * ε := by
  set q := T * ‖Bt hN‖ + 1
  refine ⟨radT hN T / (‖f‖ + 1), by have := radT_pos hN hT.le; positivity,
    (2 * 1 * (4 * q * 1) ^ 2) * ‖f‖ ^ 3, by positivity, fun ε hε hεr u hu t ht => ?_⟩
  have habs : |ε| < radT hN T / (‖f‖ + 1) := by rw [abs_of_pos hε]; exact hεr
  obtain ⟨_, hS⟩ := ucurve_solvesS hN hT.le hf habs
  have heq : u t = ucurve hN hT.le ((ε : ℂ) • f) t := S30_unique hN hu hS ht
  have hz := norm_smul_lt_radT hN hT.le f habs
  have hexp := series_expansion hN hT.le hz ht
  rw [← heq] at hexp
  have hε2 : ((ε : ℂ) ^ 2) ≠ 0 := pow_ne_zero 2 (Complex.ofReal_ne_zero.mpr hε.ne')
  have e : ((ε : ℂ) ^ 2)⁻¹ • (u t - (ε : ℂ) • TSPi hN t f) - P2h hN f t =
      ((ε : ℂ) ^ 2)⁻¹ • (u t - (ε : ℂ) • TSPi hN t f - (ε : ℂ) ^ 2 • P2h hN f t) := by
    rw [smul_sub ((ε : ℂ) ^ 2)⁻¹ (u t - (ε : ℂ) • TSPi hN t f), smul_smul, inv_mul_cancel₀ hε2,
      one_smul]
  rw [e, norm_smul, norm_inv, norm_pow, Complex.norm_real, Real.norm_eq_abs, abs_of_pos hε]
  rw [norm_smul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos hε] at hexp
  have hε2' : (0 : ℝ) < ε ^ 2 := by positivity
  rw [inv_mul_le_iff₀ hε2']
  calc ‖u t - (ε : ℂ) • TSPi hN t f - (ε : ℂ) ^ 2 • P2h hN f t‖
      ≤ (2 * 1 * (4 * q * 1) ^ 2) * (ε * ‖f‖) ^ 3 := hexp
    _ = ε ^ 2 * ((2 * 1 * (4 * q * 1) ^ 2) * ‖f‖ ^ 3 * ε) := by ring

/-- S30, limit form: if, for all small `ε > 0`, `U ε` solves the S-scheme ODE on `[0,T]` with
`U ε 0 = ε f`, then `ε^{-2}(U ε t - ε T̊_h(t) f) → P̊_{2,h}(f)(t)` as `ε → 0+`, for each
`t ∈ [0,T]`. -/
theorem S30_limit {T : ℝ} (hT : 0 < T) {f : L2} (hf : f ∈ Vh hN) (U : ℝ → ℝ → L2)
    (hU : ∀ᶠ ε : ℝ in 𝓝[>] (0:ℝ), SolvesS hN T ((ε : ℂ) • f) (U ε)) :
    ∀ t ∈ Icc 0 T, Tendsto (fun ε : ℝ => ((ε : ℂ) ^ 2)⁻¹ • (U ε t - (ε : ℂ) • TSPi hN t f))
      (𝓝[>] 0) (𝓝 (P2h hN f t)) := by
  obtain ⟨r, hr, C, hC, hb⟩ := S30_expansion hN hT hf
  intro t ht
  rw [tendsto_iff_norm_sub_tendsto_zero]
  have hlim : Tendsto (fun ε : ℝ => C * ε) (𝓝[>] 0) (𝓝 0) := by
    have h : Tendsto (fun ε : ℝ => C * ε) (𝓝 0) (𝓝 (C * 0)) := tendsto_const_nhds.mul tendsto_id
    rw [mul_zero] at h
    exact h.mono_left nhdsWithin_le_nhds
  refine squeeze_zero' (Eventually.of_forall fun _ => norm_nonneg _) ?_ hlim
  filter_upwards [Ioo_mem_nhdsGT hr, hU] with ε hε hUε
  exact hb ε hε.1 hε.2 (U ε) hUε t ht

/-- Probe: the hypothesis of `S30_limit` is satisfiable (by the series family). -/
theorem probe_S30_limit_hyp {T : ℝ} (hT : 0 < T) {f : L2} (hf : f ∈ Vh hN) :
    ∀ᶠ ε : ℝ in 𝓝[>] (0:ℝ), SolvesS hN T ((ε : ℂ) • f) (ucurve hN hT.le ((ε : ℂ) • f)) := by
  have hr : 0 < radT hN T / (‖f‖ + 1) := by have := radT_pos hN hT.le; positivity
  filter_upwards [Ioo_mem_nhdsGT hr] with ε hε
  exact (ucurve_solvesS hN hT.le hf (by rw [abs_of_pos hε.1]; exact hε.2)).2

/-- Interface for the formal `ů_h` (E line): a curve in `X_h^ℂ` with `u' = Å_h u + G_h[s]`,
where `s(t)` is any `L^2` representative of `u(t)^2`, satisfies `SolvesS`. -/
theorem solvesS_of_sq {T : ℝ} {u₀ : L2} {u : ℝ → L2} (h0 : u 0 = u₀)
    (hc : ContinuousOn u (Icc 0 T)) (hmem : ∀ t ∈ Ico 0 T, u t ∈ Vh hN) (s : ℝ → L2)
    (hs : ∀ t ∈ Ico 0 T, (s t : ℝ → ℂ) =ᵐ[μ] fun y => u t y * u t y)
    (hd : ∀ t ∈ Ico 0 T, HasDerivWithinAt u (ASL hN (u t) + (Gh hN (s t) : L2)) (Ici t) t) :
    SolvesS hN T u₀ u := by
  refine ⟨h0, hc, fun t ht => ?_⟩
  have h := hd t ht
  rwa [Gh_sq_congr hN (hmem t ht) (hs t ht)] at h

end

end

end CompanionF


==> anc/lean/CompanionF/Series.lean <==
import CompanionF.Bilin
import OrderingError.QuadraticEquation
import Mathlib.Topology.ContinuousMap.Compact

/-! Step S30, part 2 (route (iii), scheme G): for fixed `h` and `T > 0`, the S-scheme in mild form
on `X = C([0,T]; L^2)` with sup norm: `L f = T̊_h(·) Π̊_h f`,
`Q(v,w)(t) = ∫_0^t T̊_h(t-s) G_h[Π̊_h v(s) Π̊_h w(s)] ds`; bounds `l = 1`, `q = T ‖B‖ + 1`.
The Catalan series `OrderingError.quadraticSolution L Q f` is the series solution. -/

set_option autoImplicit false

namespace CompanionF

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot CompanionC OrderingError
open scoped Topology Interval

noncomputable section

/-! ### The group `e^{zA}` -/
section
variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℂ E] [CompleteSpace E]

theorem ex_continuous (A : E →L[ℂ] E) : Continuous fun t : ℝ => ex A (t : ℂ) :=
  continuous_iff_continuousAt.mpr fun t =>
    (hasDerivAt_real_of_complex (hasDerivAt_exp_smul_const' (𝕂 := ℂ) A (t : ℂ))).continuousAt

theorem ex_add (A : E →L[ℂ] E) (a b : ℂ) : ex A (a + b) = ex A a * ex A b := by
  have hc : Commute (a • A) (b • A) := ContinuousLinearMap.ext fun y => by
    change a • A (b • A y) = b • A (a • A y)
    rw [map_smul, map_smul, smul_smul, smul_smul, mul_comm]
  have he := NormedSpace.exp_add_of_commute_of_mem_ball (𝕂 := ℂ) hc
    (by rw [NormedSpace.expSeries_radius_eq_top]; exact edist_lt_top _ _)
    (by rw [NormedSpace.expSeries_radius_eq_top]; exact edist_lt_top _ _)
  rw [ex, add_smul]
  exact he

theorem ex_ex (A : E →L[ℂ] E) (a b : ℂ) (y : E) : ex A a (ex A b y) = ex A (a + b) y := by
  rw [ex_add]; rfl

theorem ex_neg_cancel (A : E →L[ℂ] E) (a : ℂ) (y : E) : ex A a (ex A (-a) y) = y := by
  rw [ex_ex, add_neg_cancel, ex_zero]

/-- Real-parameter derivative of `r ↦ e^{rA} u(r)`. -/
theorem hasDerivAt_ex_apply_real (A : E →L[ℂ] E) {u : ℝ → E} {u' : E} {s : ℝ}
    (hu : HasDerivAt u u' s) :
    HasDerivAt (fun r : ℝ => ex A (r : ℂ) (u r)) (A (ex A (s : ℂ) (u s)) + ex A (s : ℂ) u') s := by
  have h1 := hasDerivAt_real_of_complex (hasDerivAt_exp_smul_const' (𝕂 := ℂ) A (s : ℂ))
  set R : (E →L[ℂ] E) →L[ℝ] (E →L[ℝ] E) := ContinuousLinearMap.restrictScalarsL ℂ E E ℝ ℝ
  have h3 := (R.hasFDerivAt.comp_hasDerivAt s h1).clm_apply hu
  exact h3

end

/-! ### The space `C([0,T]; L^2)` -/

/-- `C([0,T]; L^2)` with the sup norm (bounded continuous functions; `[0,T]` is compact). -/
abbrev XT (T : ℝ) := BoundedContinuousFunction (Icc (0:ℝ) T) L2

section
variable {T : ℝ} (hT : 0 ≤ T)

/-- Extension of `v ∈ C([0,T]; L^2)` to `ℝ`, constant outside `[0,T]`. -/
def extT (v : XT T) (s : ℝ) : L2 := v (projIcc 0 T hT s)

theorem extT_continuous (v : XT T) : Continuous (extT hT v) :=
  v.continuous.comp continuous_projIcc

theorem extT_of_mem (v : XT T) {s : ℝ} (hs : s ∈ Icc 0 T) : extT hT v s = v ⟨s, hs⟩ := by
  rw [extT, projIcc_of_mem hT hs]

theorem norm_extT_le (v : XT T) (s : ℝ) : ‖extT hT v s‖ ≤ ‖v‖ := v.norm_coe_le_norm _

theorem extT_add (v w : XT T) (s : ℝ) : extT hT (v + w) s = extT hT v s + extT hT w s :=
  BoundedContinuousFunction.add_apply _ _ _
theorem extT_smul (c : ℂ) (v : XT T) (s : ℝ) : extT hT (c • v) s = c • extT hT v s :=
  BoundedContinuousFunction.smul_apply _ _ _

end

/-! ### The S-scheme group on `X_h^ℂ` -/
section
variable {N : ℕ} (hN : 0 < N)
include hN

theorem TSPi_ex (t : ℝ) (y : L2) : TSPi hN t y = ex (ASL hN) (t : ℂ) (PiS hN y) := by
  rw [TSPi_eq_UL]; rfl

theorem ex_mem_Vh (z : ℂ) {y : L2} (hy : y ∈ Vh hN) : ex (ASL hN) z y ∈ Vh hN := by
  have h := (grel_S hN).ex_P z y
  rw [PiS_self hN hy] at h
  rw [← h]; exact PiS_mem hN _

theorem TSPi_of_mem (t : ℝ) {y : L2} (hy : y ∈ Vh hN) : TSPi hN t y = ex (ASL hN) (t : ℂ) y := by
  rw [TSPi_ex, PiS_self hN hy]

theorem ex_contraction {r : ℝ} (hr : 0 ≤ r) {y : L2} (hy : y ∈ Vh hN) :
    ‖ex (ASL hN) (r : ℂ) y‖ ≤ ‖y‖ := by
  have := TSPi_contraction hN hr y
  rwa [TSPi_of_mem hN r hy] at this

theorem TSPi_mem (t : ℝ) (y : L2) : TSPi hN t y ∈ Vh hN := by
  rw [TSPi_ex]; exact ex_mem_Vh hN _ (PiS_mem hN y)

end

/-! ### The operator `L` -/
section
variable {N : ℕ} (hN : 0 < N) (T : ℝ)

/-- `L f = (t ↦ T̊_h(t) Π̊_h f)`. -/
def Lfun (f : L2) : XT T :=
  BoundedContinuousFunction.mkOfCompact ⟨fun t => TSPi hN t f, by
    have e : (fun t : Icc (0:ℝ) T => TSPi hN t f) =
        fun t : Icc (0:ℝ) T => ex (ASL hN) (((t : ℝ)) : ℂ) (PiS hN f) :=
      funext fun t => TSPi_ex hN t f
    rw [e]
    exact ((ex_continuous (ASL hN)).comp continuous_subtype_val).clm_apply continuous_const⟩

theorem Lfun_apply (f : L2) (t : Icc (0:ℝ) T) : Lfun hN T f t = TSPi hN t f := rfl

def Llin : L2 →ₗ[ℂ] XT T where
  toFun := Lfun hN T
  map_add' f g := BoundedContinuousFunction.ext fun t => by
    rw [BoundedContinuousFunction.add_apply, Lfun_apply, Lfun_apply, Lfun_apply, map_add]
  map_smul' c f := BoundedContinuousFunction.ext fun t => by
    rw [BoundedContinuousFunction.smul_apply, Lfun_apply, Lfun_apply, map_smul, RingHom.id_apply]

/-- The bounded operator `L : L^2 → C([0,T]; L^2)`. -/
def Lop : L2 →L[ℂ] XT T :=
  (Llin hN T).mkContinuous 1 fun f => by
    rw [one_mul]
    refine (BoundedContinuousFunction.norm_le (norm_nonneg f)).mpr fun t => ?_
    exact TSPi_contraction hN t.2.1 f

theorem Lop_apply (f : L2) (t : Icc (0:ℝ) T) : Lop hN T f t = TSPi hN t f := rfl

theorem norm_Lop_le : ‖Lop hN T‖ ≤ 1 := LinearMap.mkContinuous_norm_le _ zero_le_one _

end

/-! ### The operator `Q` -/
section
variable {N : ℕ} (hN : 0 < N) {T : ℝ} (hT : 0 ≤ T)

/-- `B(v(s), w(s))`. -/
def bq (v w : XT T) (s : ℝ) : L2 := Bt hN (extT hT v s) (extT hT w s)

theorem bq_continuous (v w : XT T) : Continuous (bq hN hT v w) :=
  ((Bt hN).continuous.comp (extT_continuous hT v)).clm_apply (extT_continuous hT w)

/-- Integrand `e^{-sÅ_h} B(v(s), w(s))`. -/
def gq (v w : XT T) (s : ℝ) : L2 := ex (ASL hN) ((-s : ℝ) : ℂ) (bq hN hT v w s)

theorem gq_continuous (v w : XT T) : Continuous (gq hN hT v w) :=
  ((ex_continuous (ASL hN)).comp continuous_neg).clm_apply (bq_continuous hN hT v w)

/-- `K(t) = ∫_0^t e^{-sÅ_h} B(v(s), w(s)) ds`. -/
def Kq (v w : XT T) (t : ℝ) : L2 := ∫ s in (0:ℝ)..t, gq hN hT v w s

theorem Kq_hasDerivAt (v w : XT T) (t : ℝ) : HasDerivAt (Kq hN hT v w) (gq hN hT v w t) t :=
  ((gq_continuous hN hT v w).integral_hasStrictDerivAt 0 t).hasDerivAt

theorem Kq_continuous (v w : XT T) : Continuous (Kq hN hT v w) :=
  continuous_iff_continuousAt.mpr fun t => (Kq_hasDerivAt hN hT v w t).continuousAt

/-- `Q(v,w)(t) = e^{tÅ_h} K(t) = ∫_0^t T̊_h(t-s) B(v(s), w(s)) ds`. -/
def Qfun (v w : XT T) : XT T :=
  BoundedContinuousFunction.mkOfCompact ⟨fun t => ex (ASL hN) (((t : ℝ)) : ℂ) (Kq hN hT v w t),
    ((ex_continuous (ASL hN)).comp continuous_subtype_val).clm_apply
      ((Kq_continuous hN hT v w).comp continuous_subtype_val)⟩

theorem Qfun_apply (v w : XT T) (t : Icc (0:ℝ) T) :
    Qfun hN hT v w t = ex (ASL hN) (((t : ℝ)) : ℂ) (Kq hN hT v w t) := rfl

theorem gq_add_left (v₁ v₂ w : XT T) (s : ℝ) :
    gq hN hT (v₁ + v₂) w s = gq hN hT v₁ w s + gq hN hT v₂ w s := by
  simp only [gq, bq, extT_add, map_add, add_apply]
theorem gq_add_right (v w₁ w₂ : XT T) (s : ℝ) :
    gq hN hT v (w₁ + w₂) s = gq hN hT v w₁ s + gq hN hT v w₂ s := by
  simp only [gq, bq, extT_add, map_add]
theorem gq_smul_left (c : ℂ) (v w : XT T) (s : ℝ) : gq hN hT (c • v) w s = c • gq hN hT v w s := by
  simp only [gq, bq, extT_smul, map_smul, smul_apply]
theorem gq_smul_right (c : ℂ) (v w : XT T) (s : ℝ) : gq hN hT v (c • w) s = c • gq hN hT v w s := by
  simp only [gq, bq, extT_smul, map_smul]

theorem Kq_add_left (v₁ v₂ w : XT T) (t : ℝ) :
    Kq hN hT (v₁ + v₂) w t = Kq hN hT v₁ w t + Kq hN hT v₂ w t := by
  simp only [Kq, gq_add_left]
  exact intervalIntegral.integral_add ((gq_continuous hN hT v₁ w).intervalIntegrable _ _)
    ((gq_continuous hN hT v₂ w).intervalIntegrable _ _)
theorem Kq_add_right (v w₁ w₂ : XT T) (t : ℝ) :
    Kq hN hT v (w₁ + w₂) t = Kq hN hT v w₁ t + Kq hN hT v w₂ t := by
  simp only [Kq, gq_add_right]
  exact intervalIntegral.integral_add ((gq_continuous hN hT v w₁).intervalIntegrable _ _)
    ((gq_continuous hN hT v w₂).intervalIntegrable _ _)
theorem Kq_smul_left (c : ℂ) (v w : XT T) (t : ℝ) : Kq hN hT (c • v) w t = c • Kq hN hT v w t := by
  simp only [Kq, gq_smul_left]; exact intervalIntegral.integral_smul _ _
theorem Kq_smul_right (c : ℂ) (v w : XT T) (t : ℝ) : Kq hN hT v (c • w) t = c • Kq hN hT v w t := by
  simp only [Kq, gq_smul_right]; exact intervalIntegral.integral_smul _ _

def Qlin : XT T →ₗ[ℂ] XT T →ₗ[ℂ] XT T :=
  LinearMap.mk₂ ℂ (Qfun hN hT)
    (fun v₁ v₂ w => BoundedContinuousFunction.ext fun t => by
      rw [BoundedContinuousFunction.add_apply, Qfun_apply, Qfun_apply, Qfun_apply, Kq_add_left,
        map_add])
    (fun c v w => BoundedContinuousFunction.ext fun t => by
      rw [BoundedContinuousFunction.smul_apply, Qfun_apply, Qfun_apply, Kq_smul_left, map_smul])
    (fun v w₁ w₂ => BoundedContinuousFunction.ext fun t => by
      rw [BoundedContinuousFunction.add_apply, Qfun_apply, Qfun_apply, Qfun_apply, Kq_add_right,
        map_add])
    (fun c v w => BoundedContinuousFunction.ext fun t => by
      rw [BoundedContinuousFunction.smul_apply, Qfun_apply, Qfun_apply, Kq_smul_right, map_smul])

/-- `Q(v,w)(t) = ∫_0^t e^{(t-s)Å_h} B(v(s), w(s)) ds`. -/
theorem Qfun_eq_integral (v w : XT T) (t : Icc (0:ℝ) T) :
    Qfun hN hT v w t =
      ∫ s in (0:ℝ)..(t : ℝ), ex (ASL hN) ((((t : ℝ) - s : ℝ)) : ℂ) (bq hN hT v w s) := by
  rw [Qfun_apply, Kq, ← (ex (ASL hN) (((t : ℝ)) : ℂ)).intervalIntegral_comp_comm
    ((gq_continuous hN hT v w).intervalIntegrable _ _)]
  refine intervalIntegral.integral_congr fun s _ => ?_
  simp only [gq, ex_ex]
  congr 2
  push_cast; ring

theorem bq_mem (v w : XT T) (s : ℝ) : bq hN hT v w s ∈ Vh hN := Bt_mem hN _ _

theorem norm_bq_le (v w : XT T) (s : ℝ) : ‖bq hN hT v w s‖ ≤ ‖Bt hN‖ * ‖v‖ * ‖w‖ := by
  refine ((Bt hN).le_opNorm₂ _ _).trans ?_
  gcongr
  · exact norm_extT_le hT v s
  · exact norm_extT_le hT w s

theorem norm_Qfun_le (v w : XT T) : ‖Qfun hN hT v w‖ ≤ T * ‖Bt hN‖ * ‖v‖ * ‖w‖ := by
  have hc : 0 ≤ T * ‖Bt hN‖ * ‖v‖ * ‖w‖ := by positivity
  refine (BoundedContinuousFunction.norm_le hc).mpr fun t => ?_
  rw [Qfun_eq_integral]
  have ht0 : 0 ≤ (t : ℝ) := t.2.1
  have h := intervalIntegral.norm_integral_le_of_norm_le_const (a := 0) (b := (t : ℝ))
    (f := fun s => ex (ASL hN) ((((t : ℝ) - s : ℝ)) : ℂ) (bq hN hT v w s))
    (C := ‖Bt hN‖ * ‖v‖ * ‖w‖) (fun s hs => by
      rw [uIoc_of_le ht0] at hs
      exact (ex_contraction hN (by linarith [hs.2]) (bq_mem hN hT v w s)).trans
        (norm_bq_le hN hT v w s))
  refine h.trans ?_
  rw [sub_zero, abs_of_nonneg ht0]
  have hb : 0 ≤ ‖Bt hN‖ * ‖v‖ * ‖w‖ := by positivity
  nlinarith [t.2.2]

/-- The bounded bilinear map `Q` on `C([0,T]; L^2)`. -/
def Qop : XT T →L[ℂ] XT T →L[ℂ] XT T :=
  (Qlin hN hT).mkContinuous₂ (T * ‖Bt hN‖) fun v w => norm_Qfun_le hN hT v w

theorem Qop_apply (v w : XT T) : Qop hN hT v w = Qfun hN hT v w := rfl

theorem norm_Qop_le : ‖Qop hN hT‖ ≤ T * ‖Bt hN‖ :=
  LinearMap.mkContinuous₂_norm_le _ (by positivity) _

/-- The bounds of scheme G: `l = 1`, `q = T ‖B‖ + 1`. -/
theorem qbounds : QuadraticBounds (Lop hN T) (Qop hN hT) 1 (T * ‖Bt hN‖ + 1) :=
  ⟨one_pos, by positivity, norm_Lop_le hN T, (norm_Qop_le hN hT).trans (by linarith)⟩

/-! ### The series solution and the S-scheme ODE -/

/-- The Catalan series solution in `C([0,T]; L^2)`. -/
def usol (f : L2) : XT T := quadraticSolution (Lop hN T) (Qop hN hT) f

/-- The series solution as a curve `ℝ → L^2` (constant outside `[0,T]`). -/
def ucurve (f : L2) (t : ℝ) : L2 := extT hT (usol hN hT f) t

/-- The data radius of scheme G for `(N, T)`. -/
def radT (T : ℝ) : ℝ := analyticRadius 1 (T * ‖Bt hN‖ + 1)

include hT in
theorem radT_pos : 0 < radT hN T := analyticRadius_pos (qbounds hN hT)

/-- Mild form on `[0,T]`. -/
theorem ucurve_mild {f : L2} (hf : ‖f‖ < radT hN T) {t : ℝ} (ht : t ∈ Icc 0 T) :
    ucurve hN hT f t = ex (ASL hN) (t : ℂ) (PiS hN f) +
      ex (ASL hN) (t : ℂ) (Kq hN hT (usol hN hT f) (usol hN hT f) t) := by
  have he := quadraticSolution_equation (qbounds hN hT) hf
  have h := congrArg (fun v : XT T => v ⟨t, ht⟩) he
  simp only [BoundedContinuousFunction.add_apply] at h
  rw [ucurve, extT_of_mem hT _ ht]
  change usol hN hT f ⟨t, ht⟩ = _
  rw [usol, h, Lop_apply, Qop_apply, Qfun_apply, TSPi_ex]

/-- The series solution satisfies the S-scheme ODE `u' = Å_h u + G_h[u^2]` on `[0,T]`. -/
theorem ucurve_solves {f : L2} (hf : ‖f‖ < radT hN T) {t : ℝ} (ht : t ∈ Icc 0 T) :
    HasDerivWithinAt (ucurve hN hT f) (Fh hN (ucurve hN hT f t)) (Icc 0 T) t := by
  set u := usol hN hT f
  set A := ASL hN
  set W : ℝ → L2 := fun r => ex A (r : ℂ) (PiS hN f) + ex A (r : ℂ) (Kq hN hT u u r) with hWdef
  have hW : HasDerivAt W (A (W t) + bq hN hT u u t) t := by
    have h1 := hasDerivAt_ex_real A (PiS hN f) t
    have h2 := hasDerivAt_ex_apply_real A (Kq_hasDerivAt hN hT u u t)
    refine (h1.add h2).congr_deriv ?_
    have e : ex A (t : ℂ) (gq hN hT u u t) = bq hN hT u u t := by
      rw [gq, show (((-t : ℝ)) : ℂ) = -((t : ℝ) : ℂ) by push_cast; ring]
      exact ex_neg_cancel A _ _
    rw [e, hWdef, map_add]
    abel
  have hEq : ∀ r ∈ Icc 0 T, ucurve hN hT f r = W r := fun r hr => ucurve_mild hN hT hf hr
  have hb : bq hN hT u u t = Bt hN (W t) (W t) := by
    rw [bq, ← hEq t ht]; rfl
  rw [Fh_eq, hEq t ht, ← hb]
  exact hW.hasDerivWithinAt.congr (fun r hr => hEq r hr) (hEq t ht)

/-- The initial value: `u(0) = f` for `f ∈ X_h^ℂ`. -/
theorem ucurve_zero {f : L2} (hf : ‖f‖ < radT hN T) (hfV : f ∈ Vh hN) :
    ucurve hN hT f 0 = f := by
  rw [ucurve_mild hN hT hf ⟨le_rfl, hT⟩]
  simp [Kq, PiS_self hN hfV, ex_zero]

end

end

end CompanionF


==> anc/lean/CompanionF/Zinf.lean <==
import CompanionF.RangeT
import Companion.CellBounds

/-! Companion v2b (3.17), (3.26), (4.5) and the range facts used for Proposition 4.2(c):
`𝔡(x) = 2 sin^2 πx`, `𝔭(x) = x^2 - x`, `𝔟` (the cell constant of the computation package),
`z_∞ = -𝔡/(8π^2) + 𝔟 𝔭`, `E(t)`; `-𝔡/(8π^2) ∈ ran G`; `c 𝔭 ∉ ran G` for `c ≠ 0`. -/

set_option autoImplicit false

namespace CompanionF

open MeasureTheory Set Filter CompanionPilot
open scoped Topology ContDiff

noncomputable section

/-- `𝔡(x) = 2 sin^2(π x)` (companion v2b (3.16)). -/
def dfun (x : ℝ) : ℝ := 2 * Real.sin (Real.pi * x) ^ 2

/-- `𝔭(x) = x^2 - x` (companion v2b (3.16)). -/
def pfun (x : ℝ) : ℝ := x ^ 2 - x

/-- The cell constant `𝔟` (companion v2b (3.17)), as in the computation package. -/
def bconst : ℝ := Companion.cellConstant

theorem bconst_pos : 0 < bconst := Companion.cellConstant_pos

/-- `z_∞(x) = -𝔡(x)/(8π^2) + 𝔟 𝔭(x)` (companion v2b (3.26)). -/
def zfun (x : ℝ) : ℝ := -dfun x / (8 * Real.pi ^ 2) + bconst * pfun x

theorem dfun_continuous : Continuous dfun := by unfold dfun; fun_prop
theorem pfun_continuous : Continuous pfun := by unfold pfun; fun_prop
theorem zfun_continuous : Continuous zfun := by
  unfold zfun; exact (dfun_continuous.neg.div_const _).add (continuous_const.mul pfun_continuous)

/-- `z_∞ ∈ L^2(0,1)` (companion v2b (3.26)). -/
def zinf : L2 := toL2 (fun x => ((zfun x : ℝ) : ℂ)) (Complex.continuous_ofReal.comp zfun_continuous)

/-- `E(t) = T(t) z_∞ - e^{-2 C_S t} z_∞ - 2 C_S ∫_0^t T(t-s) z_∞ e^{-2 C_S s} ds`
(companion v2b (4.5)). -/
def Efun (t : ℝ) : L2 :=
  Tsg t zinf - ((Real.exp (-2 * C_S * t) : ℝ) : ℂ) • zinf -
    ((2 * C_S : ℝ) : ℂ) • ∫ s in (0:ℝ)..t, ((Real.exp (-2 * C_S * s) : ℝ) : ℂ) • Tsg (t - s) zinf

/-! ### The two pieces of `z_∞` -/

/-- `Y = -𝔡/(8π^2)`. -/
def Yfun (x : ℝ) : ℝ := -dfun x / (8 * Real.pi ^ 2)

theorem Yfun_contDiff : ContDiff ℝ ∞ Yfun := by
  unfold Yfun dfun
  have hs : ContDiff ℝ ∞ fun x : ℝ => Real.sin (Real.pi * x) :=
    Real.contDiff_sin.comp (contDiff_const.mul contDiff_id)
  exact ((contDiff_const.mul (hs.pow 2)).neg).div_const _

theorem Yfun_hasDerivAt (x : ℝ) :
    HasDerivAt Yfun (-(2 * (2 * Real.sin (Real.pi * x) * (Real.cos (Real.pi * x) * Real.pi))) /
      (8 * Real.pi ^ 2)) x := by
  have h1 : HasDerivAt (fun y : ℝ => Real.pi * y) Real.pi x := by
    simpa using (hasDerivAt_id x).const_mul Real.pi
  have h2 := (h1.sin).pow 2
  have h3 := ((h2.const_mul 2).neg).div_const (8 * Real.pi ^ 2)
  convert h3 using 1
  · funext y; simp [Yfun, dfun]
  · push_cast; ring

theorem Yfun_zero : Yfun 0 = 0 := by simp [Yfun, dfun]
theorem Yfun_one : Yfun 1 = 0 := by simp [Yfun, dfun]
theorem Yfun_deriv_one : deriv Yfun 1 = 0 := by
  rw [(Yfun_hasDerivAt 1).deriv]; simp

/-- `Y = -𝔡/(8π^2)` as an element of `L^2`. -/
def YL : L2 := toL2 (fun x => ((Yfun x : ℝ) : ℂ)) (Complex.continuous_ofReal.comp Yfun_contDiff.continuous)

/-- `𝔭` as an element of `L^2`. -/
def pL : L2 := toL2 (fun x => ((pfun x : ℝ) : ℂ)) (Complex.continuous_ofReal.comp pfun_continuous)

/-- `-𝔡/(8π^2) ∈ ran G`. -/
theorem YL_mem_range : ∃ w : L2, G w = YL := ⟨_, G_of_smooth Yfun_contDiff Yfun_zero Yfun_one
  Yfun_deriv_one⟩

/-- `z_∞ = Y + 𝔟 𝔭`. -/
theorem zinf_eq : zinf = YL + ((bconst : ℝ) : ℂ) • pL := by
  rw [YL, pL, ← toL2_smul, ← toL2_add]
  exact toL2_congr _ _ fun x _ => by simp [zfun, Yfun]

/-- Two continuous functions with the same `L^2` class agree on `[0,1]`. -/
theorem eqOn_Icc_of_toL2_eq {u v : ℝ → ℂ} (hu : Continuous u) (hv : Continuous v)
    (h : toL2 u hu = toL2 v hv) : EqOn u v (Icc 0 1) := by
  have h2 := coeFn_toL2 v hv
  rw [← h] at h2
  have hae : u =ᵐ[μ] v := (coeFn_toL2 u hu).symm.trans h2
  have hae' : u =ᵐ[volume.restrict (Ioo (0:ℝ) 1)] v :=
    ae_restrict_of_ae_restrict_of_subset Ioo_subset_Ioc_self hae
  have hO := Measure.eqOn_open_of_ae_eq hae' isOpen_Ioo hu.continuousOn hv.continuousOn
  exact hO.of_subset_closure hu.continuousOn hv.continuousOn Ioo_subset_Icc_self
    (by rw [closure_Ioo zero_ne_one])

/-- `c 𝔭 ∉ ran G` for `c ≠ 0`: `𝔭'(1) = 1`, while `(G w)'(1) = 0`. -/
theorem smul_pL_not_mem_range {c : ℂ} (hc : c ≠ 0) (w : L2) : G w ≠ c • pL := by
  intro h
  rw [G_apply, pL, ← toL2_smul] at h
  have he := eqOn_Icc_of_toL2_eq _ _ h
  have h1 : HasDerivWithinAt (Gfun w) (G1 w 1) (Icc 0 1) 1 := (Gfun_hasDerivAt w 1).hasDerivWithinAt
  have hp : HasDerivAt (fun x : ℝ => c * ((pfun x : ℝ) : ℂ)) c 1 := by
    have h0 : HasDerivAt pfun (2 * 1 - 1) 1 := by
      have := (hasDerivAt_pow 2 (1:ℝ)).sub (hasDerivAt_id (1:ℝ))
      convert this using 1
      · funext x; simp [pfun]
      · norm_num
    have := (h0.ofReal_comp).const_mul c
    convert this using 1
    norm_num
  have h2 : HasDerivWithinAt (Gfun w) c (Icc 0 1) 1 := by
    refine hp.hasDerivWithinAt.congr (fun x hx => ?_) ?_
    · rw [he hx]; simp
    · rw [he ⟨zero_le_one, le_rfl⟩]; simp
  have := (uniqueDiffOn_Icc zero_lt_one 1 ⟨zero_le_one, le_rfl⟩).eq_deriv _ h1 h2
  rw [G1_one] at this
  exact hc this.symm

end

end CompanionF


==> anc/lean/CompanionFinal/Audit.lean <==
import CompanionFinal.MainTheorem
import CompanionFinal.Probes

/-! M10 audit: `#print axioms` for the total theorem, the parallel theorem, every tail, the
binding, the unified objects, the new H6(iii) chain and the probes. Only `propext`,
`Classical.choice` and `Quot.sound` may appear. -/

-- the total theorem and the parallel theorem
#print axioms CompanionFinal.main_theorem
#print axioms CompanionFinal.prop318
#print axioms CompanionFinal.tails_without_P1
-- the tails
#print axioms CompanionFinal.H0_holds
#print axioms CompanionA.H1_holds
#print axioms CompanionPilot.H2_of_P1
#print axioms CompanionE.H3a_of_P1
#print axioms CompanionE.H3c_of_P1
#print axioms CompanionE.H4_of_P1
#print axioms CompanionPilot.H6i_holds
#print axioms CompanionPilot.H6ii_holds
#print axioms CompanionB.H6iiiV_holds
#print axioms CompanionB.H6iiiAtV_holds
#print axioms CompanionFinal.H3bH5V_of_P1
#print axioms CompanionFinal.FamilyProps_holds
-- the two tails strengthened on 2026-11-16 and their proofs
#print axioms CompanionPilot.JWt_tendsto_Ainv
#print axioms CompanionH.H5aAt_holds
#print axioms CompanionH.H5aAt_imp_exists
#print axioms CompanionH.H5bAt_holds
#print axioms CompanionH.H5At_holds
#print axioms CompanionH.Lambda_N_eq
#print axioms CompanionH.Lam_tendsto
#print axioms CompanionPilot.JW_sub_G
-- links to the earlier forms
#print axioms CompanionB.H6iii_of_V
#print axioms CompanionFinal.H6iiiAt_of_V
#print axioms CompanionFinal.H3bH5_of_V
#print axioms CompanionB.KV_eq_one
-- the parametric chain (weight ν)
#print axioms CompanionB.X0V.complete_aux
#print axioms CompanionB.energy_estV
#print axioms CompanionB.duh_decayV
#print axioms CompanionB.duh_norm_leV
#print axioms CompanionB.norm_LhLV_le
#print axioms CompanionB.norm_QhLV_le
#print axioms CompanionB.LhTV_cauchy
#print axioms CompanionB.LcV_tr
#print axioms CompanionB.kato_convV
#print axioms CompanionB.QdiffV_bound
#print axioms CompanionB.QhTV_cauchy
#print axioms CompanionB.QcV_tr
#print axioms CompanionB.sol_tendstoV
#print axioms CompanionB.series_isWSolV
#print axioms CompanionB.uW_eq_seriesV
#print axioms CompanionB.mild_of_eqV
#print axioms CompanionB.probe_mild_integrableV
-- unified objects
#print axioms CompanionFinal.unified_objects
-- probes
#print axioms CompanionFinal.probe_L2_nontrivial
#print axioms CompanionFinal.probe_T_ne_zero
#print axioms CompanionFinal.wdxw_f0_ne_zero
#print axioms CompanionFinal.P2_f0_ne_zero
#print axioms CompanionFinal.probe_U_ne_T
#print axioms CompanionPilot.probe_P1_fixed_N
#print axioms CompanionPilot.probe_AW_ne_zero
#print axioms CompanionPilot.probe_G_ne_zero


==> anc/lean/CompanionFinal/Binding.lean <==
import CompanionH.H5
import CompanionB.NuH6iii

/-! M10: one set of constants for the tails H6(iii) (companion v2b Proposition 4.1), H3(b)
(Theorem 4.5(b)) and H5 (Corollary 4.6), compatible with the v2b form of H6(iii):
for every weight `0 < ν < 3π^2/4` there are `r₀, R₀, ε₀` such that H6(iii) holds with `(ν, r₀, R₀)`,
H3(b) holds with `r₀` and `ε₀` (in particular `√2 ε₀ < r₀`), and H5 holds with `ε₀`.
The H line's `CompanionH.H3bH5` (weight `1` only) follows (`H3bH5_of_V`). -/

set_option autoImplicit false

namespace CompanionFinal

open MeasureTheory Set Filter CompanionPilot CompanionB CompanionH
open scoped Topology

noncomputable section

/-- H6(iii), H3(b) and H5 with one set of constants, for every admissible weight `ν`:
`r₀, R₀` of H6(iii) (weight `ν`), `ε₀` of H3(b) (`√2 ε₀ < r₀`), the same `ε₀` in H5(b). -/
def H3bH5V : Prop :=
  ∀ ν : ℝ, 0 < ν → ν < 3 * Real.pi ^ 2 / 4 →
    ∃ r₀ R₀ ε₀ : ℝ, H6iiiAtV ν r₀ R₀ ∧ H3bAtE r₀ ε₀ ∧ H5At ε₀

/-- The binding from P1: `r₀, R₀` from `H6iiiV_holds`, `ε₀ = min (r₀/2) (1/144)` from the E line,
H5 for every `ε₀`. -/
theorem H3bH5V_of_P1 (hP1 : P1) : H3bH5V := by
  intro ν hν0 hνl
  obtain ⟨r₀, R₀, h⟩ := H6iiiV_holds ν hν0 hνl
  obtain ⟨ε₀, hε₀⟩ := H3bAtE_holds hP1 h.1
  exact ⟨r₀, R₀, ε₀, h, hε₀, H5At_holds hP1 ε₀⟩

/-- The v2b clauses at a weight `ν > 0` give the earlier clauses `CompanionE.H6iiiAt` at `ν`. -/
theorem H6iiiAt_of_V {ν r₀ R₀ : ℝ} (hν : 0 < ν) (h : H6iiiAtV ν r₀ R₀) :
    CompanionE.H6iiiAt r₀ R₀ ν := by
  obtain ⟨hr₀, hR₀, hf⟩ := h
  refine ⟨hr₀, hR₀, hν, fun f hfr hfH => ?_⟩
  obtain ⟨-, hX0, -, hunif, hreal, hE, hmild, huniq⟩ := hf f hfr hfH
  refine ⟨fun t ht => ?_, hX0, hreal, hE, hmild, huniq⟩
  rw [Metric.tendsto_atTop]
  intro ε hε
  obtain ⟨N₀, hN₀⟩ := hunif ε hε
  exact ⟨N₀, fun N hN => by rw [dist_eq_norm]; exact hN₀ N hN t ht⟩

/-- The new binding implies the H line's binding `CompanionH.H3bH5` (take `ν = 1`). -/
theorem H3bH5_of_V (h : H3bH5V) : CompanionH.H3bH5 := by
  obtain ⟨r₀, R₀, ε₀, h6, h3, h5⟩ := h 1 one_pos one_lt_lam
  exact ⟨r₀, R₀, 1, ε₀, H6iiiAt_of_V one_pos h6, h3, h5⟩

end

end CompanionFinal


==> anc/lean/CompanionFinal/MainTheorem.lean <==
import CompanionFinal.Binding
import CompanionFinal.Unified
import CompanionA.H1
import CompanionA.M5
import CompanionPilot.H2
import CompanionE.H3c
import CompanionE.S18
import CompanionH.Prop41
import SLean.Explicit.Sharp.Expansion.Statement
import SLean.Cert.Data
import SLean.Cert.Stationary
import SLean.Cert.OpticalDerivatives

/-! M10: the total theorem of the companion paper (v2b numbering), "Lean to the end".

The only premise (head) is `P1` (main paper (3.15) with `α = 1`, uniform meshes;
`CompanionPilot.P1`). The outputs (tails) are
* `H0`: companion v2b Theorem 3.1(a)(b) and (3.5), the SLean statements verbatim;
* `CompanionA.H1`: Corollary 3.3;
* `CompanionPilot.H2`: Corollary 3.19(c);
* `CompanionE.H3a`: Theorem 4.5(a) = Corollary 3.20; `CompanionE.H3c`: Theorem 4.5(c);
* `CompanionE.H4`: Corollary 3.21;
* `CompanionPilot.H6i`, `CompanionPilot.H6ii`: Proposition 3.16 (H6(i) with the rate
  `‖A_h^{-1} Π_h - A^{-1}‖ ≤ 2/N`, i.e. 3.16(a) with `C = 2`);
* `CompanionB.H6iiiV`: Proposition 4.1 (every weight `0 < ν < 3π^2/4`);
* `H3bH5V`: Theorem 4.5(b) and Corollary 4.6, bound to the constants of Proposition 4.1
  (H5(a) with the explicit limits `ε^{-2} 𝔆̊_N(ε,t) → D̊_h(f_N)(t)` and `D̊_h(f_N)(t) → -E(t) ≠ 0`);
* `FamilyProps`: the eigenfunction family used in H3–H5 (Corollary 3.11 and Section 3.4).
Shared objects: the family `φ_N = CompanionA.phiA N`, `f_N = CompanionA.fA N`; the constant
`C_S = CompanionPilot.C_S`; `𝒰 = CompanionB.Ucal`; the radii `r₀, R₀, ε₀` through `H3bH5V`.
The abstract Proposition 3.18 is a separate theorem without premise (`prop318`).

Scope. The tails state what is written in `Tails`; they are not verbatim translations of the whole
paper statements. Rule: no tail is weaker than the paper. Since 2026-11-16, (H6i) and (H5a) have the
strength of the paper: H6(i) states the rate `‖A_h^{-1} Π_h - A^{-1}‖ ≤ 2/N` of Proposition 3.16(a)
(earlier only the limit), and H5(a) states the explicit limits of Corollary 4.6(a)
(earlier only their existence). `CompanionB.H6iiiV` covers Proposition 4.1(a)-(c); its last sentence
(`𝒰(f)` is the solution of [Main, Theorem 2.2]) is proved by hand only. `FamilyProps` concerns the
chosen family (fixed phase). More specific results are proved internally and listed separately, for
example the explicit constants `r₀ = 1/(72 K^2)`, `R₀ = 1/(12 K)` of H6(iii)
(`CompanionB.H6iiiAtV_holds`) and `ε₀ = min (r₀/2) (1/144)`, `C = 7776` of H3(b)
(`CompanionE.H3bAt_holds`). -/

set_option autoImplicit false

universe u

namespace CompanionFinal

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot
open scoped Topology

noncomputable section

/-- H0 (companion v2b Theorem 3.1(a)(b) and (3.5)): the statement of
`SLean.Explicit.Sharp.Expansion.spectral_top_with_expansion` and of the four certificates
`SLean.Cert.thetaStar_range`, `optical_thetaStar`, `optical_stationary`,
`optical_curvature_pos`, copied verbatim (with `L` bound explicitly). -/
def H0 : Prop :=
  (∀ (L : ℝ) (hL : 0 < L), ∀ N : ℕ, 512 ≤ N →
    ∃ hN : 0 < N, ∃ f : Statement.X_h N (Statement.h L N), f ≠ 0 ∧
      Statement.A_h hN (Statement.h L N) (Main.mesh_pos hL hN) f = Statement.ζ L N • f ∧
      100/(Statement.h L N)^3 ≤ |(Statement.ζ L N).im| ∧
      0 < -(Statement.ζ L N).re ∧ -(Statement.ζ L N).re ≤ 1600/L^3 ∧
      |(Statement.h L N)^3*|(Statement.ζ L N).im|-
        (420*|Cert.wStar|-210*Real.pi^2*deriv (deriv Cert.optical) Cert.thetaStar/(N:ℝ)^2+
          210*Real.pi^2*deriv (deriv Cert.optical) Cert.thetaStar*Cert.betaStar.im/(N:ℝ)^3)|
          ≤ 1260000/(N:ℝ)^4 ∧
      |L^3*(Statement.ζ L N).re+
        210*Real.pi^2*deriv (deriv Cert.optical) Cert.thetaStar*Cert.betaStar.re|
          ≤ 1260000/(N:ℝ)) ∧
  (0 < Cert.thetaStar ∧ Cert.thetaStar < Real.pi) ∧
  Cert.optical Cert.thetaStar = Cert.wStar ∧
  deriv Cert.optical Cert.thetaStar = 0 ∧
  0 < deriv (deriv Cert.optical) Cert.thetaStar

theorem H0_holds : H0 :=
  ⟨fun _ hL => SLean.Explicit.Sharp.Expansion.spectral_top_with_expansion hL,
    Cert.thetaStar_range, Cert.optical_thetaStar, Cert.optical_stationary,
    Cert.optical_curvature_pos⟩

/-- The eigenfunction family of the tails H3–H5 (companion v2b Section 3.4 and Corollary 3.11;
the statement of `CompanionA.M5_family`): for every `N ≥ 512` (`h = 1/N`), `φ_N ∈ X_h^ℂ`,
`Å_h φ_N = ζ_h φ_N`, `‖φ_N‖_2 = 1`, `|∫ φ_N^2| ≤ 16 h^3`; `f̃_N = √2 Re φ_N ≠ 0`,
`‖f̃_N‖^2 = 1 + Re ∫ φ_N^2`; `f_N = f̃_N/‖f̃_N‖ ∈ X_h` is real with `‖f_N‖_2 = 1`;
`φ_N ⇀ 0`, `f_N ⇀ 0`; and `‖φ_N‖_∞ ≤ C`, `‖φ_N'‖_∞ ≤ C N` on `[0,1]` (continuous
representative). -/
def FamilyProps : Prop :=
  (∀ N : ℕ, ∀ hN : 512 ≤ N,
    AS (CompanionA.pos_of_512 hN) ⟨CompanionA.phiA N, CompanionA.phiA_mem hN⟩ =
      Statement.ζ 1 N • ⟨CompanionA.phiA N, CompanionA.phiA_mem hN⟩ ∧
    ‖CompanionA.phiA N‖ = 1 ∧ ‖∫ x, (CompanionA.phiA N x) ^ 2 ∂μ‖ ≤ 16 * hm N ^ 3 ∧
    CompanionA.ftilA N ≠ 0 ∧ ‖CompanionA.ftilA N‖ ^ 2 = 1 + (∫ x, (CompanionA.phiA N x) ^ 2 ∂μ).re ∧
    CompanionA.fA N ∈ Vh (CompanionA.pos_of_512 hN) ∧ IsRealL2 (CompanionA.fA N) ∧
    ‖CompanionA.fA N‖ = 1) ∧
  WeakNull CompanionA.phiA ∧ WeakNull CompanionA.fA ∧
  ∃ C : ℝ, 0 < C ∧ ∀ (N : ℕ), 512 ≤ N → ∀ t ∈ Icc (0:ℝ) 1,
    ‖spline (hm N) (CompanionA.cA N) t‖ ≤ C ∧ ‖deriv (spline (hm N) (CompanionA.cA N)) t‖ ≤ C * N

theorem FamilyProps_holds : FamilyProps := CompanionA.M5_family

/-- The tails of the total theorem (companion v2b numbering in the file header). -/
def Tails : Prop :=
  H0 ∧ CompanionA.H1 ∧ H2 ∧ CompanionE.H3a ∧ CompanionE.H3c ∧ CompanionE.H4 ∧
    H6i ∧ H6ii ∧ CompanionB.H6iiiV ∧ H3bH5V ∧ FamilyProps

/-- The total theorem: the only premise is `P1`; all tails hold. -/
theorem main_theorem : P1 → Tails := fun hP1 =>
  ⟨H0_holds, CompanionA.H1_holds, H2_of_P1 hP1, CompanionE.H3a_of_P1 hP1,
    CompanionE.H3c_of_P1 hP1, CompanionE.H4_of_P1 hP1, H6i_holds, H6ii_holds,
    CompanionB.H6iiiV_holds, H3bH5V_of_P1 hP1, FamilyProps_holds⟩

/-- Companion v2b Proposition 3.18 (uniform high-frequency damping is necessary), abstract form,
for every complex Hilbert space; no premise. -/
theorem prop318 : CompanionH.Abstract.Prop41.{u} := CompanionH.Abstract.prop41_holds

/-- The tails without the premise: those that do not use P1. -/
theorem tails_without_P1 :
    H0 ∧ CompanionA.H1 ∧ H6i ∧ H6ii ∧ CompanionB.H6iiiV ∧ FamilyProps :=
  ⟨H0_holds, CompanionA.H1_holds, H6i_holds, H6ii_holds, CompanionB.H6iiiV_holds,
    FamilyProps_holds⟩

end

end CompanionFinal


==> anc/lean/CompanionFinal/P1Audit.lean <==
import CompanionFinal.Probes

/-! M10, premise audit for P1 (specification v4, Section 7.2, items 6 and 8; Astra R4, R5).
What is checked, and what is not:
* `probe_P1_fixed_N` (pilot): for each fixed `N` the inequality of P1 holds with some `C_N`.
  Fixed-mesh encoding check passed; this does not show that P1 (one `C` for all `N`) is
  satisfiable. The mesh-uniformity is main paper Theorem 3.5 (via Wakaiki's theorem), the one
  external mathematical premise.
* `probe_L2_nontrivial`, `probe_AW_ne_zero`, `probe_G_ne_zero`: `L^2(0,1)`, `A_h` and `G` are not
  zero without any premise. Hence `P1 → ∀ f : L2, f = 0` would already be `P1 → False`.
* Below: the attempts to derive `False` (and `∀ f : L2, f = 0`) from P1 by the standard
  automation (`simp_all`, `aesop`, and `linarith`/`nlinarith`/`simp_all` after unpacking) all
  fail; this is recorded with `fail_if_success`. A failed attempt is not a consistency proof. -/

set_option autoImplicit false

namespace CompanionFinal

open CompanionPilot

example (h : P1) : True := by
  fail_if_success (have : False := by simp_all)
  fail_if_success (have : False := by aesop)
  fail_if_success (have : False := by obtain ⟨C, hC, hP⟩ := h; linarith)
  fail_if_success (have : False := by obtain ⟨C, hC, hP⟩ := h; nlinarith)
  fail_if_success (have : False := by obtain ⟨C, hC, hP⟩ := h; simp_all)
  trivial

example (h : P1) : True := by
  fail_if_success (have : ∀ f : L2, f = 0 := by simp_all)
  fail_if_success (have : ∀ f : L2, f = 0 := by aesop)
  fail_if_success (have : oneL2 = 0 := by obtain ⟨C, hC, hP⟩ := h; simp_all)
  trivial

end CompanionFinal


==> anc/lean/CompanionFinal/Probes.lean <==
import CompanionE.H3b
import CompanionC.Strong

/-! M10 vacuity probes (specification v4, Section 7.2, items 1 and 3; Astra R4), without premise:
* `probe_T_ne_zero`: `T(t) f ≠ 0` for some `t > 0` and some real `f`;
* `probe_U_ne_T`: for every radius `r > 0` there is a real `f ≠ 0` with `‖f‖_H < r` and a `t > 0`
  with `𝒰(f)(t) ≠ T(t) f` (the quadratic term of the solution map is not zero);
* `probe_L2_nontrivial`: `L^2(0,1) ≠ {0}`.
The proof of `probe_U_ne_T`. Idea: for `f₀ = G 1` (real, `G = A^{-1}`),
`t⁻¹ P_2(f₀)(t) → -f₀ ∂_x f₀ ≠ 0` as `t → 0+`. This limit is not derived as a theorem here. What is
proved (`P2_f0_ne_zero`) is a small-time integral error bound: with `Φ(s) = T(s)f₀ ∂_x T(s)f₀`,
`‖∫_0^t T(t-s) Φ(s) ds - t f₀ ∂_x f₀‖ ≤ (5/8) t ‖f₀ ∂_x f₀‖` for small `t > 0`, hence
`P_2(f₀)(t₀) ≠ 0` for some `t₀ > 0`. Then the order-2 Taylor remainder
(`CompanionB.taylor12_pointwise`) gives `𝒰(ε f₀)(t₀) ≠ ε T(t₀) f₀` for small `ε > 0`. -/

set_option autoImplicit false

namespace CompanionFinal

open MeasureTheory Set Filter CompanionPilot CompanionB OrderingError
open scoped Topology Interval

noncomputable section

/-- The constant function `1` in `L^2(0,1)`. -/
def oneL2 : L2 := toL2 (fun _ => (1 : ℂ)) continuous_const

theorem oneL2_ne_zero : oneL2 ≠ 0 := by
  intro h
  have h2 := norm_toL2_sq (fun _ => (1 : ℂ)) continuous_const
  rw [show toL2 (fun _ => (1 : ℂ)) continuous_const = oneL2 from rfl, h, norm_zero] at h2
  simp at h2

theorem isRealL2_toL2 {u : ℝ → ℂ} (hu : Continuous u) (h : ∀ x, (u x).im = 0) :
    IsRealL2 (toL2 u hu) :=
  (coeFn_toL2 u hu).mono fun x hx => by rw [hx]; exact h x

theorem oneL2_real : IsRealL2 oneL2 := isRealL2_toL2 continuous_const fun _ => by simp

/-- `L^2(0,1) ≠ {0}` (no premise). -/
theorem probe_L2_nontrivial : ∃ f : L2, f ≠ 0 := ⟨oneL2, oneL2_ne_zero⟩

/-- Probe (spec 7.2, item 1): `T(t) f ≠ 0` for some `t > 0` and some real `f` (no premise). -/
theorem probe_T_ne_zero : ∃ t : ℝ, 0 < t ∧ ∃ f : L2, IsRealL2 f ∧ Tsg t f ≠ 0 := by
  have hc : ContinuousWithinAt (fun t => Tsg t oneL2) (Ici 0) 0 :=
    Tsg_continuousOn oneL2 0 self_mem_Ici
  have h0 : Tsg 0 oneL2 ≠ 0 := by rw [Tsg_zero]; exact oneL2_ne_zero
  have h1 : ∀ᶠ t in 𝓝[Ici 0] (0:ℝ), Tsg t oneL2 ≠ 0 := hc.eventually (isOpen_ne.mem_nhds h0)
  have h2 : ∀ᶠ t in 𝓝[>] (0:ℝ), Tsg t oneL2 ≠ 0 :=
    h1.filter_mono (nhdsWithin_mono _ Ioi_subset_Ici_self)
  obtain ⟨t, ht, ht0⟩ := (h2.and self_mem_nhdsWithin).exists
  exact ⟨t, ht0, oneL2, oneL2_real, ht⟩

/-! ### `f₀ = G 1` and `f₀ ∂_x f₀ ≠ 0` -/

/-- `f₀ = G 1 = -x(1-x)^2/6`. -/
def f0 : L2 := G oneL2

theorem f0_eq : f0 = toL2 (fun x => -((x : ℂ) * (1 - x) ^ 2) / 6) (by fun_prop) := probe_G_one

theorem f0_real : IsRealL2 f0 := by
  rw [f0_eq]
  refine isRealL2_toL2 _ fun x => ?_
  have e : -((x : ℂ) * (1 - x) ^ 2) / 6 = ((-(x * (1 - x) ^ 2) / 6 : ℝ) : ℂ) := by
    push_cast; ring
  rw [e, Complex.ofReal_im]

theorem f0_ne_zero : f0 ≠ 0 := by
  intro h
  have : G oneL2 = G 0 := by rw [map_zero]; exact h
  exact oneL2_ne_zero (G_injective this)

/-- `‖∂_x G w‖ ≤ 4 ‖w‖` (from the `H^1` Ritz error on one cell). -/
theorem norm_dxG_le (w : L2) : ‖dx (G w)‖ ≤ 4 * ‖w‖ := by
  have hN : (0:ℕ) < 1 := one_pos
  have hJ : IsH01 (JW hN w) := isH01_of_mem hN (JW_mem hN w)
  have hG : IsH01 (G w) := ⟨_, hasDx_G w⟩
  have e : dx (G w) = dx (JW hN w) - dx (JW hN w - G w) := by rw [dx_sub hJ hG]; abel
  have b1 := norm_dx_JW_le hN w
  have b2 := dx_JW_sub_G hN w
  rw [hm_eq] at b2
  rw [e]
  calc _ ≤ ‖dx (JW hN w)‖ + ‖dx (JW hN w - G w)‖ := norm_sub_le _ _
    _ ≤ ‖w‖ + 3 * (1 / ((1:ℕ):ℝ)) * ‖w‖ := add_le_add b1 b2
    _ = 4 * ‖w‖ := by push_cast; ring

/-- `w ↦ ∂_x (G w)` as a bounded operator on `L^2`. -/
def dGL : L2 →L[ℂ] L2 :=
  LinearMap.mkContinuous
    { toFun := fun w => dx (G w)
      map_add' := fun a b => by rw [map_add, dx_add ⟨_, hasDx_G a⟩ ⟨_, hasDx_G b⟩]
      map_smul' := fun c a => by rw [map_smul, dx_smul c ⟨_, hasDx_G a⟩]; rfl }
    4 norm_dxG_le

theorem dGL_apply (w : L2) : dGL w = dx (G w) := rfl

theorem wdxw_G (w : L2) : wdxw (G w) = pmL (dGL w) (dGL w) := rfl

/-- `f₀ ∂_x f₀ ≠ 0` in `L^2(0,1)`. -/
theorem wdxw_f0_ne_zero : wdxw f0 ≠ 0 := by
  intro h
  have hw : IsH01 f0 := ⟨_, hasDx_G oneL2⟩
  have h1 : ∀ᵐ x ∂μ, f0 x * dx f0 x = 0 := by
    filter_upwards [coeFn_wdxw hw, Lp.coeFn_zero ℂ 2 μ] with x hx hz
    rw [← hx, h]; exact hz
  have h2 : (f0 : ℝ → ℂ) =ᵐ[μ] fun x => -((x : ℂ) * (1 - x) ^ 2) / 6 := by
    rw [f0_eq]; exact coeFn_toL2 _ _
  have h3 : ∀ᵐ x : ℝ, x ≠ 1 := by
    rw [ae_iff]
    have : {a : ℝ | ¬a ≠ 1} = {1} := by ext a; simp
    rw [this, measure_singleton]
  have hd : ∀ᵐ x ∂μ, dx f0 x = (0 : L2) x := by
    filter_upwards [h1, h2, ae_restrict_mem measurableSet_Ioc, ae_restrict_of_ae h3,
      Lp.coeFn_zero ℂ 2 μ] with x hx1 hx2 hx3 hx4 hz
    rw [hz]
    have hx0 : 0 < x := hx3.1
    have hx1' : x < 1 := lt_of_le_of_ne hx3.2 hx4
    have hne : -((x : ℂ) * (1 - x) ^ 2) / 6 ≠ 0 := by
      have a1 : (x : ℂ) ≠ 0 := Complex.ofReal_ne_zero.mpr hx0.ne'
      have a2 : (1 : ℂ) - x ≠ 0 := by
        rw [sub_ne_zero]; exact_mod_cast hx1'.ne'
      exact div_ne_zero (neg_ne_zero.mpr (mul_ne_zero a1 (pow_ne_zero _ a2))) (by norm_num)
    rw [hx2] at hx1
    exact (mul_eq_zero.mp hx1).resolve_left hne
  have hdx0 : dx f0 = 0 := Lp.ext hd
  have hP := (hasDx_iff.mp (dx_spec hw)).2
  rw [hdx0, map_zero] at hP
  exact f0_ne_zero hP

/-! ### `P_2(f₀)(t) ≠ 0` for some `t > 0` -/

/-- `Φ(s) = f(s) ∂_x f(s)` along `f(s) = T(s) f₀ = G T(s) 1`. -/
def Phi0 (s : ℝ) : L2 := pmL (dGL (Tsg s oneL2)) (dGL (Tsg s oneL2))

theorem Phi0_eq {s : ℝ} (hs : 0 ≤ s) : Phi0 s = wdxw (Tsg s f0) := by
  show pmL (dGL (Tsg s oneL2)) (dGL (Tsg s oneL2)) = _
  rw [f0, CompanionC.Tsg_G_comm hs, wdxw_G]

theorem Phi0_zero : Phi0 0 = wdxw f0 := by rw [Phi0_eq le_rfl, Tsg_zero]

theorem Phi0_continuousWithinAt : ContinuousWithinAt Phi0 (Ici 0) 0 := by
  have ha : ContinuousOn (fun s => dGL (Tsg s oneL2)) (Ici 0) :=
    dGL.continuous.comp_continuousOn (Tsg_continuousOn oneL2)
  have hb : ContinuousOn (fun s => pmL (dGL (Tsg s oneL2))) (Ici 0) :=
    pmL.continuous.comp_continuousOn ha
  show ContinuousWithinAt (fun s => pmL (dGL (Tsg s oneL2)) (dGL (Tsg s oneL2))) (Ici 0) 0
  exact (hb.clm_apply ha) 0 self_mem_Ici

theorem P2_f0_tr {t : ℝ} (ht : 0 ≤ t) :
    IntervalIntegrable (fun s => Tsg (t - s) (Phi0 s)) volume 0 t ∧
      (P2 f0).tr t = -∫ s in (0:ℝ)..t, Tsg (t - s) (Phi0 s) := by
  obtain ⟨hint, heq⟩ := Qc_tr (Lc f0) (Lc f0) ht
  have hE : ∀ s ∈ uIcc (0:ℝ) t, Tsg (t - s) (Fsrc (Lc f0) (Lc f0) s) = -Tsg (t - s) (Phi0 s) := by
    intro s hs
    rw [uIcc_of_le ht] at hs
    rw [Fsrc_self, Lc_tr f0 hs.1, ← Phi0_eq hs.1, map_neg]
  have hint2 : IntervalIntegrable (fun s => -Tsg (t - s) (Phi0 s)) volume 0 t :=
    hint.congr (fun s hs => hE s (uIoc_subset_uIcc hs))
  have e2 : (fun s => Tsg (t - s) (Phi0 s)) = -(fun s => -Tsg (t - s) (Phi0 s)) := by
    funext s; simp
  refine ⟨by rw [e2]; exact hint2.neg, ?_⟩
  rw [P2, heq, intervalIntegral.integral_congr hE, intervalIntegral.integral_neg]

theorem P2_f0_ne_zero : ∃ t : ℝ, 0 < t ∧ (P2 f0).tr t ≠ 0 := by
  set F₀ := wdxw f0
  have hF₀ : 0 < ‖F₀‖ := norm_pos_iff.mpr wdxw_f0_ne_zero
  set η := ‖F₀‖ / 4
  have hη : 0 < η := by positivity
  obtain ⟨δ₁, hδ₁, h₁⟩ := Metric.continuousWithinAt_iff.mp Phi0_continuousWithinAt η hη
  obtain ⟨δ₂, hδ₂, h₂⟩ := Metric.continuousWithinAt_iff.mp
    (Tsg_continuousOn F₀ 0 self_mem_Ici) η hη
  set t := min δ₁ δ₂ / 2
  have ht : 0 < t := by positivity
  have htδ₁ : t < δ₁ := by have := min_le_left δ₁ δ₂; simp only [t]; linarith
  have htδ₂ : t < δ₂ := by have := min_le_right δ₁ δ₂; simp only [t]; linarith
  refine ⟨t, ht, fun h0 => ?_⟩
  obtain ⟨hint, heq⟩ := P2_f0_tr ht.le
  have hI : ∫ s in (0:ℝ)..t, Tsg (t - s) (Phi0 s) = 0 := by
    rw [heq] at h0; exact neg_eq_zero.mp h0
  have hs2 : Real.sqrt 2 ≤ 3 / 2 := by rw [Real.sqrt_le_left (by norm_num)]; norm_num
  have hbound : ∀ s ∈ Ι (0:ℝ) t, ‖Tsg (t - s) (Phi0 s) - F₀‖ ≤ 5 / 2 * η := by
    intro s hs
    rw [uIoc_of_le ht.le] at hs
    have hs0 : 0 ≤ s := hs.1.le
    have hts : 0 ≤ t - s := by linarith [hs.2]
    have e1 : dist s 0 < δ₁ := by rw [Real.dist_eq, sub_zero, abs_of_nonneg hs0]; linarith [hs.2]
    have e2 : dist (t - s) 0 < δ₂ := by
      rw [Real.dist_eq, sub_zero, abs_of_nonneg hts]; linarith [hs.1]
    have a1 : ‖Phi0 s - F₀‖ < η := by
      have := h₁ (mem_Ici.mpr hs0) e1
      rwa [dist_eq_norm, Phi0_zero] at this
    have a2 : ‖Tsg (t - s) F₀ - F₀‖ < η := by
      have := h₂ (mem_Ici.mpr hts) e2
      rwa [dist_eq_norm, Tsg_zero] at this
    have a3 : ‖Tsg (t - s) (Phi0 s - F₀)‖ ≤ Real.sqrt 2 * ‖Phi0 s - F₀‖ := norm_Tsg_le hts _
    have e3 : Tsg (t - s) (Phi0 s) - F₀ = Tsg (t - s) (Phi0 s - F₀) + (Tsg (t - s) F₀ - F₀) := by
      rw [map_sub]; abel
    rw [e3]
    calc _ ≤ ‖Tsg (t - s) (Phi0 s - F₀)‖ + ‖Tsg (t - s) F₀ - F₀‖ := norm_add_le _ _
      _ ≤ Real.sqrt 2 * η + η := add_le_add (a3.trans (mul_le_mul_of_nonneg_left a1.le
          (Real.sqrt_nonneg _))) a2.le
      _ ≤ 3 / 2 * η + η := by nlinarith
      _ = 5 / 2 * η := by ring
  have hdiff : ∫ s in (0:ℝ)..t, (Tsg (t - s) (Phi0 s) - F₀) =
      (∫ s in (0:ℝ)..t, Tsg (t - s) (Phi0 s)) - t • F₀ := by
    rw [intervalIntegral.integral_sub hint intervalIntegrable_const, intervalIntegral.integral_const,
      sub_zero]
  have hn := intervalIntegral.norm_integral_le_of_norm_le_const hbound
  rw [hdiff, hI, zero_sub, norm_neg, norm_smul, Real.norm_eq_abs, abs_of_pos ht, sub_zero,
    abs_of_pos ht] at hn
  have : t * ‖F₀‖ ≤ 5 / 2 * (‖F₀‖ / 4) * t := hn
  nlinarith

/-- Probe (spec 7.2, item 3, second half; Astra R4): for every `r > 0` there is a real `f ≠ 0`
with `‖f‖_H < r` and a `t > 0` with `𝒰(f)(t) ≠ T(t) f`. No premise is used. -/
theorem probe_U_ne_T : ∀ r : ℝ, 0 < r → ∃ f : L2, IsRealL2 f ∧ f ≠ 0 ∧ normH f < r ∧
    ∃ t : ℝ, 0 < t ∧ Ucal f t ≠ Tsg t f := by
  intro r hr
  obtain ⟨t, ht, hP⟩ := P2_f0_ne_zero
  have hp : 0 < ‖(P2 f0).tr t‖ := norm_pos_iff.mpr hP
  have ha : 0 < ‖f0‖ := norm_pos_iff.mpr f0_ne_zero
  have hA1 : (0:ℝ) < 144 * ‖f0‖ := by linarith
  have hA2 : (0:ℝ) < 2 * ‖f0‖ := by linarith
  have hA3 : (0:ℝ) < 7776 * ‖f0‖ ^ 3 + 1 := by positivity
  obtain ⟨ε, hε, hε1, hε2, hε3⟩ : ∃ ε : ℝ, 0 < ε ∧ ε < 1 / (144 * ‖f0‖) ∧ ε < r / (2 * ‖f0‖) ∧
      ε < ‖(P2 f0).tr t‖ / (7776 * ‖f0‖ ^ 3 + 1) := by
    set m := min (min (1 / (144 * ‖f0‖)) (r / (2 * ‖f0‖))) (‖(P2 f0).tr t‖ / (7776 * ‖f0‖ ^ 3 + 1))
    have hm : 0 < m := lt_min (lt_min (div_pos one_pos hA1) (div_pos hr hA2)) (div_pos hp hA3)
    refine ⟨m / 2, half_pos hm, ?_, ?_, ?_⟩
    · exact lt_of_lt_of_le (half_lt_self hm) ((min_le_left _ _).trans (min_le_left _ _))
    · exact lt_of_lt_of_le (half_lt_self hm) ((min_le_left _ _).trans (min_le_right _ _))
    · exact lt_of_lt_of_le (half_lt_self hm) (min_le_right _ _)
  have hfn : ‖(ε : ℂ) • f0‖ = ε * ‖f0‖ := by
    rw [norm_smul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos hε]
  have hf : ‖(ε : ℂ) • f0‖ < analyticRadius 3 3 := by
    rw [radius_eq, hfn]
    have := (lt_div_iff₀ hA1).mp hε1
    nlinarith
  refine ⟨(ε : ℂ) • f0, ?_, ?_, ?_, t, ht, fun hU => ?_⟩
  · show ∀ᵐ x ∂μ, (((ε : ℂ) • f0) x).im = 0
    filter_upwards [Lp.coeFn_smul (ε : ℂ) f0, f0_real] with x hx h0
    rw [hx, Pi.smul_apply, smul_eq_mul, Complex.mul_im, h0, Complex.ofReal_im]; ring
  · intro h0
    have := congrArg norm h0
    rw [hfn, norm_zero] at this
    exact (mul_pos hε ha).ne' this
  · calc normH ((ε : ℂ) • f0) ≤ Real.sqrt 2 * ‖(ε : ℂ) • f0‖ := normH_le _
      _ ≤ 2 * (ε * ‖f0‖) := by
          rw [hfn]
          have hs2 : Real.sqrt 2 ≤ 2 := by rw [Real.sqrt_le_left (by norm_num)]; norm_num
          exact mul_le_mul_of_nonneg_right hs2 (by positivity)
      _ < r := by
          have := (lt_div_iff₀ hA2).mp hε2
          nlinarith
  · have hT2 := (taylor12_pointwise hf ht.le).2
    rw [← CompanionE.Ucal_eq hf ht.le, hU, sub_self, zero_sub, norm_neg, CompanionE.P2_smul,
      X0T.tr_smul, Pi.smul_apply, norm_smul, norm_pow, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos hε, hfn] at hT2
    have he : Real.exp (-t) ≤ 1 := Real.exp_le_one_iff.mpr (by linarith)
    have h1 : ε ^ 2 * ‖(P2 f0).tr t‖ ≤ ε ^ 2 * (7776 * ε * ‖f0‖ ^ 3) := by
      calc ε ^ 2 * ‖(P2 f0).tr t‖ ≤ 7776 * Real.exp (-t) * (ε * ‖f0‖) ^ 3 := hT2
        _ ≤ 7776 * 1 * (ε * ‖f0‖) ^ 3 := by gcongr
        _ = _ := by ring
    have h3 : ‖(P2 f0).tr t‖ ≤ 7776 * ε * ‖f0‖ ^ 3 := le_of_mul_le_mul_left h1 (by positivity)
    have h2 : ε * (7776 * ‖f0‖ ^ 3 + 1) < ‖(P2 f0).tr t‖ := (lt_div_iff₀ hA3).mp hε3
    nlinarith

end

end CompanionFinal


==> anc/lean/CompanionFinal/Unified.lean <==
import CompanionH.Align
import CompanionH.Dock

/-! M10, item 4: one object for each quantity that two lines defined separately.
`𝔡, 𝔭, 𝔟, z_∞, E` (companion v2b (3.16), (3.17), (3.26), (4.5)) are taken from the G line
(`𝔡` is the D line's `dfrak`, which the G line uses), `P̊_{2,h}` (companion v2b Section 4.2) from the
F line, `𝒢_h` from the C line (`Gh`). The other definitions are equal to these
(`unified_objects`, from the H line's `Align`, `Dock` and the G line's `Gh_eq_GS`).
The S-scheme nonlinearity in the tails (`CompanionE.IsSSol`) is written `-Π̊_h(u ∂_x u)`; on `X_h`
it is `𝒢_h[u^2]` with the C line's `Gh` (last clause). None of the tails mentions the other objects.
Domains: the F line's `P2h` takes `f ∈ L^2` (and projects with `T̊_h(s) Π̊_h`), the G line's `P2S`
takes `v ∈ X_h^ℂ` (`Vh hN`); they are proved equal on `X_h^ℂ` only. `Gh = GS` is proved on all of
`L^2`; the C line's `Gh` is the `L^2` version of `𝒢_h` (companion v2b Section 2.1 allows `L^1`;
no extension of the domain is claimed). The old definitions remain in their files; the names below
are abbreviations, and the unification is through the equations of `unified_objects`. -/

set_option autoImplicit false

namespace CompanionFinal

open MeasureTheory Set Filter CompanionPilot CompanionB CompanionC
open scoped Topology

noncomputable section

/-- `𝔡(x) = 2 sin^2(π x)` (companion v2b (3.16)). -/
abbrev dfrak : ℝ → ℝ := CompanionD.dfrak
/-- `𝔭(x) = x^2 - x` (companion v2b (3.16)). -/
abbrev pfrak : ℝ → ℝ := CompanionG.pfrak
/-- The cell constant `𝔟` (companion v2b (3.17)). -/
abbrev bfrak : ℝ := CompanionG.bfrak
/-- `z_∞ = -𝔡/(8π^2) + 𝔟 𝔭` (companion v2b (3.26)). -/
abbrev zinf : L2 := CompanionG.zinf
/-- `E(t)` (companion v2b (4.5)). -/
abbrev Efun : ℝ → L2 := CompanionG.Efun
/-- `P̊_{2,h}(f)(t)` (companion v2b Section 4.2). -/
abbrev P2h {N : ℕ} (hN : 0 < N) : L2 → ℝ → L2 := CompanionF.P2h hN
/-- `𝒢_h[f] ∈ X_h^ℂ` (companion v2b Section 2.1). -/
abbrev Gh {N : ℕ} (hN : 0 < N) : L2 → Vh hN := CompanionC.Gh hN

/-- The duplicate definitions agree with the chosen ones (`P2h = P2S` on `X_h^ℂ`, `Gh = GS` on `L^2`). -/
theorem unified_objects :
    CompanionF.dfun = dfrak ∧ CompanionF.pfun = pfrak ∧ CompanionF.bconst = bfrak ∧
    CompanionF.zinf = zinf ∧ (∀ t : ℝ, CompanionF.Efun t = Efun t) ∧
    (∀ (N : ℕ) (hN : 0 < N) (v : Vh hN) (t : ℝ), P2h hN (v : L2) t = CompanionG.P2S hN v t) ∧
    (∀ (N : ℕ) (hN : 0 < N) (f : L2), Gh hN f = CompanionD.GS hN f) ∧
    (∀ (N : ℕ) (hN : 0 < N) (x : L2), x ∈ Vh hN →
      (Gh hN (CompanionF.sqL2 hN x) : L2) = -PiS hN (wdxw x)) :=
  ⟨CompanionH.dfun_eq, CompanionH.pfun_eq, CompanionH.bconst_eq, CompanionH.zinf_eq,
    CompanionH.Efun_eq, fun _ hN v t => CompanionH.P2h_eq_P2S hN v t,
    fun _ hN f => CompanionG.Gh_eq_GS hN f, fun _ hN _ hx => CompanionH.Gh_sqL2_of_mem hN hx⟩

end

end CompanionFinal


==> anc/lean/CompanionG/Audit.lean <==
import CompanionG.Probes

/-! Axiom audit of the G line (S24, S27). -/

#print axioms CompanionG.Gh_eq_GS
#print axioms CompanionG.GS_add
#print axioms CompanionG.GS_smul
#print axioms CompanionG.GS_star
#print axioms CompanionG.bfrak_eq
#print axioms CompanionG.ibp_theta
#print axioms CompanionG.dfrak_pair
#print axioms CompanionG.pfrak_pair
#print axioms CompanionG.zinf_pair
#print axioms CompanionG.S24_pair
#print axioms CompanionG.S24
#print axioms CompanionG.sqV_ftil
#print axioms CompanionG.P2S_integrand
#print axioms CompanionG.duhamel_gen
#print axioms CompanionG.P2S_decomp
#print axioms CompanionG.re_close
#print axioms CompanionG.C_S_nonneg
#print axioms CompanionG.abs_exp_sub_exp_le
#print axioms CompanionG.P2S_sub_E
#print axioms CompanionG.S27_bound
#print axioms CompanionG.S27
#print axioms CompanionG.probe_bfrak_pos
#print axioms CompanionG.probe_zinf_ne_zero
#print axioms CompanionG.probe_Efun_zero
#print axioms CompanionG.probe_P2S_zero


==> anc/lean/CompanionG/Basic.lean <==
import CompanionC.Load
import CompanionC.Strong
import CompanionD.Oscillation
import CompanionD.S23bc

/-! G line, definitions. `𝒢_h` is the D line's `GS` (`(𝒢_h[f], χ)_2 = ½ (f, χ')_2` on `X_h^ℂ`);
it equals the C line's `Gh` (`Gh_eq_GS`). Objects of companion v2b Section 3.5:
`𝔭`, `𝔟` ((3.17)), `z_∞` ((3.26)), `|φ_h|^2`, `z_h = Å_h^{-1} 𝒢_h[|φ_h|^2]` (Lemma 3.14),
`P̊_{2,h}` (Section 4.2, spec 3.4) and `E` ((4.5)). -/

set_option autoImplicit false
set_option linter.unusedSectionVars false

namespace CompanionG

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot CompanionA
open scoped Topology ComplexConjugate Interval

noncomputable section

/-! ### Conjugation in `L^2` -/

theorem star_toL2 (u : ℝ → ℂ) (hu : Continuous u) :
    star (toL2 u hu) = toL2 (fun x => star (u x)) hu.star := by
  apply Lp.ext
  filter_upwards [Lp.coeFn_star (toL2 u hu), coeFn_toL2 u hu, coeFn_toL2 _ hu.star] with x h1 h2 h3
  rw [h1, h3, Pi.star_apply, h2]

theorem star_embV {N : ℕ} (hN : 0 < N) (c : SLean.Vector N) :
    star (embV hN c) = embV hN (star c) := by
  rw [CompanionC.embV_star, embV_apply, star_toL2]

theorem integrable_mul_L2 (f g : L2) : Integrable (fun x => f x * g x) μ := by
  refine (integrable_pair f (star g)).congr ?_
  filter_upwards [Lp.coeFn_star g] with x hx
  rw [hx, Pi.star_apply, Complex.star_def, Complex.conj_conj]

theorem inner_star_left (a b : L2) : inner ℂ (star a) b = conj (inner ℂ a (star b)) := by
  rw [L2.inner_def, L2.inner_def, ← integral_conj]
  apply integral_congr_ae
  filter_upwards [Lp.coeFn_star a, Lp.coeFn_star b] with x ha hb
  simp only [ha, hb, Pi.star_apply, RCLike.inner_apply, Complex.star_def, map_mul,
    Complex.conj_conj]

theorem dEmb_star {N : ℕ} (hN : 0 < N) (w : SLean.Vector N) :
    CompanionD.dEmb hN (star w) = star (CompanionD.dEmb hN w) := by
  simp only [CompanionD.dEmb, LinearMap.coe_mk, AddHom.coe_mk]
  rw [star_toL2]
  exact toL2_congr _ _ (fun x _ => CompanionC.deriv_spline_star (hm_pos hN) w x)

/-! ### The two versions of `𝒢_h` agree; linearity and conjugation -/

theorem Gh_eq_GS {N : ℕ} (hN : 0 < N) (f : L2) : CompanionC.Gh hN f = CompanionD.GS hN f := by
  unfold CompanionC.Gh CompanionD.GS
  congr 1
  ext χ
  have hd : CompanionD.dV hN χ = CompanionD.dEmb hN ((eV hN).symm χ) := rfl
  simp only [LinearMap.coe_toContinuousLinearMap', CompanionC.ellG, LinearMap.coe_mk,
    AddHom.coe_mk, CompanionD.gfun, FunLike.coe_smul, ContinuousLinearMap.coe_comp,
    Pi.smul_apply, Function.comp_apply, innerSL_apply_apply, smul_eq_mul, hd]
  congr 1
  rw [L2.inner_def]
  apply integral_congr_ae
  filter_upwards [Lp.coeFn_star f,
    coeFn_toL2 _ (CompanionD.dsp_continuous hN ((eV hN).symm χ))] with x h1 h2
  simp only [CompanionD.dEmb, LinearMap.coe_mk, AddHom.coe_mk] at h2 ⊢
  rw [h1, h2, Pi.star_apply, RCLike.inner_apply, Complex.star_def]
  ring

section
variable {N : ℕ} (hN : 0 < N)
include hN

theorem GS_add (f g : L2) : CompanionD.GS hN (f + g) = CompanionD.GS hN f + CompanionD.GS hN g := by
  simp only [CompanionD.GS, CompanionD.gfun, map_add, ContinuousLinearMap.add_comp, smul_add]

theorem GS_smul (a : ℂ) (f : L2) : CompanionD.GS hN (a • f) = a • CompanionD.GS hN f := by
  simp only [CompanionD.GS, CompanionD.gfun, map_smulₛₗ, ContinuousLinearMap.smul_comp]
  rw [starRingEnd_self_apply, smul_comm]

/-- `𝒢_h[conj f] = conj 𝒢_h[f]` (in coefficients). -/
theorem GS_star (f : L2) :
    (eV hN).symm (CompanionD.GS hN (star f)) = star ((eV hN).symm (CompanionD.GS hN f)) := by
  set u := (eV hN).symm (CompanionD.GS hN f)
  have hu : ((CompanionD.GS hN f : Vh hN) : L2) = embV hN u := by
    rw [← eV_apply, LinearEquiv.apply_symm_apply]
  suffices h : CompanionD.GS hN (star f) = eV hN (star u) by
    rw [h, LinearEquiv.symm_apply_apply]
  apply ext_inner_right ℂ
  intro χ
  obtain ⟨w, rfl⟩ := (eV hN).surjective χ
  have h1 := CompanionD.GS_spec hN f (eV hN (star w))
  rw [hu, CompanionD.dV_eV, eV_apply, ← star_embV, dEmb_star] at h1
  rw [Submodule.coe_inner, Submodule.coe_inner, CompanionD.GS_spec, CompanionD.dV_eV, eV_apply,
    eV_apply, ← star_embV, inner_star_left (embV hN u), h1, inner_star_left f, map_mul]
  have hc : (starRingEnd ℂ) (1 / 2 : ℂ) = 1 / 2 := by rw [map_div₀, map_one, map_ofNat]
  rw [hc]

end

/-! ### The objects of companion v2b Section 3.5 -/

/-- `𝔭(x) = x^2 - x` (companion v2b (3.16)). -/
def pfrak (x : ℝ) : ℝ := x ^ 2 - x

/-- `𝔟 = ½ ∫_0^1 𝔤(r) m'(r) dr` (companion v2b (3.17)). -/
def bfrak : ℝ := (1 / 2) * ∫ r in (0:ℝ)..1, CompanionD.gfrak r * Companion.mp r

/-- `𝔟` is the computation package's `cellConstant`. -/
theorem bfrak_eq : bfrak = Companion.cellConstant := by
  have h1 : ∫ r in (0:ℝ)..1, CompanionD.gfrak r * Companion.mp r =
      ∫ r in (0:ℝ)..1, ‖CompanionD.pr r‖ ^ 2 * Companion.mp r / CompanionD.Pm := by
    apply intervalIntegral.integral_congr_ae
    have h1 : ∀ᵐ t ∂(volume : Measure ℝ), t ≠ 1 := compl_mem_ae_iff.mpr (measure_singleton 1)
    filter_upwards [h1] with t ht htI
    rw [uIoc_of_le zero_le_one] at htI
    rw [CompanionD.gfrak, Int.fract_eq_self.mpr ⟨htI.1.le, lt_of_le_of_ne htI.2 ht⟩]
    ring
  rw [bfrak, h1, intervalIntegral.integral_div, Companion.cellConstant, CompanionD.Pm]
  simp_rw [CompanionD.pr_eq_mode]
  ring

/-- `z_∞(x) = -𝔡(x)/(8π^2) + 𝔟 𝔭(x)` (companion v2b (3.26)). -/
def zinfFun (x : ℝ) : ℝ := -CompanionD.dfrak x / (8 * Real.pi ^ 2) + bfrak * pfrak x

theorem zinfFun_continuous : Continuous zinfFun := by
  unfold zinfFun pfrak CompanionD.dfrak; fun_prop

/-- `z_∞ ∈ L^2(0,1)`. -/
def zinf : L2 := toL2 (fun x => ((zinfFun x : ℝ) : ℂ)) (Complex.continuous_ofReal.comp zinfFun_continuous)

/-- `|φ_h|^2 ∈ L^2(0,1)` (`φ_h = phiA N`, continuous representative `spline (hm N) (cA N)`). -/
def absSq (N : ℕ) : L2 :=
  if h : 0 < N then
    toL2 (fun x => ((‖spline (hm N) (cA N) x‖ ^ 2 : ℝ) : ℂ))
      (Complex.continuous_ofReal.comp ((sp_continuous h _).norm.pow 2))
  else 0

/-- `z_h = Å_h^{-1} 𝒢_h[|φ_h|^2]` (companion v2b Lemma 3.14). -/
def zh {N : ℕ} (hN : 0 < N) : L2 := ((CompanionC.ASE hN).symm (CompanionD.GS hN (absSq N)) : L2)

/-- The pointwise square `v^2` of `v ∈ X_h^ℂ`, as an element of `L^2(0,1)`. -/
def sqV {N : ℕ} (hN : 0 < N) (v : Vh hN) : L2 :=
  toL2 (fun x => spline (hm N) ((eV hN).symm v) x ^ 2) ((sp_continuous hN _).pow 2)

/-- `P̊_{2,h}(f)(t) = ∫_0^t T̊_h(t-s) 𝒢_h[(T̊_h(s) f)^2] ds` for `f ∈ X_h` (companion v2b Section 4.2). -/
def P2S {N : ℕ} (hN : 0 < N) (f : Vh hN) (t : ℝ) : L2 :=
  ∫ s in (0:ℝ)..t, ((TS hN (t - s) (CompanionD.GS hN (sqV hN (TS hN s f))) : Vh hN) : L2)

/-- `E(t) = T(t) z_∞ - e^{-2 C_S t} z_∞ - 2 C_S ∫_0^t T(t-s) z_∞ e^{-2 C_S s} ds`
(companion v2b (4.5)). -/
def Efun (t : ℝ) : L2 :=
  Tsg t zinf - ((Real.exp (-2 * C_S * t) : ℝ) : ℂ) • zinf -
    ((2 * C_S : ℝ) : ℂ) • ∫ s in (0:ℝ)..t, ((Real.exp (-2 * C_S * s) : ℝ) : ℂ) • Tsg (t - s) zinf

theorem ftilA_mem {N : ℕ} (hN : 512 ≤ N) : ftilA N ∈ Vh (pos_of_512 hN) := by
  rw [ftilA_embV hN]; exact ⟨_, rfl⟩

end

end CompanionG


==> anc/lean/CompanionG/Decomp.lean <==
import CompanionG.Slow

/-! S27, step 1: the splitting in the proof of companion v2b Proposition 4.2(a),
`P̊_{2,h}(f̃_h)(t) = Σ_h(t) + Re O_h(t)`, with (4.6)
`Σ_h(t) = T̊_h(t) z_h - e^{2μ t} z_h + 2μ ∫_0^t T̊_h(t-s) z_h e^{2μ s} ds`, `μ = Re ζ_h`,
and `Re O_h(t) = ½ (O_h(t) + conj O_h(t))`. -/

set_option autoImplicit false
set_option linter.unusedSectionVars false

namespace CompanionG

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot CompanionA
open scoped Topology ComplexConjugate Interval

noncomputable section

/-- `(√2 · ½ (e^{sζ} φ + e^{s conj ζ} conj φ))^2 = e^{2 μ s} |φ|^2 + ½ e^{2ζ s} φ^2 + ½ e^{2 conj ζ s} conj φ^2`. -/
theorem sq_identity (φ ζ : ℂ) (s : ℝ) :
    (((Real.sqrt 2 : ℝ) : ℂ) * ((1 / 2 : ℂ) *
        (Complex.exp ((s : ℂ) * ζ) * φ + Complex.exp ((s : ℂ) * conj ζ) * conj φ))) ^ 2 =
      ((Real.exp (2 * ζ.re * s) : ℝ) : ℂ) * ((‖φ‖ ^ 2 : ℝ) : ℂ) +
        ((1 / 2 : ℂ) * Complex.exp (2 * ζ * s)) * φ ^ 2 +
        ((1 / 2 : ℂ) * Complex.exp (2 * conj ζ * s)) * conj φ ^ 2 := by
  have h2 : ((Real.sqrt 2 : ℝ) : ℂ) ^ 2 = 2 := by
    rw [← Complex.ofReal_pow, Real.sq_sqrt (by norm_num)]; norm_num
  have e1 : Complex.exp ((s : ℂ) * ζ) ^ 2 = Complex.exp (2 * ζ * s) := by
    rw [sq, ← Complex.exp_add]; ring_nf
  have e2 : Complex.exp ((s : ℂ) * conj ζ) ^ 2 = Complex.exp (2 * conj ζ * s) := by
    rw [sq, ← Complex.exp_add]; ring_nf
  have e3 : Complex.exp ((s : ℂ) * ζ) * Complex.exp ((s : ℂ) * conj ζ) =
      ((Real.exp (2 * ζ.re * s) : ℝ) : ℂ) := by
    rw [← Complex.exp_add, Complex.ofReal_exp]
    congr 1
    apply Complex.ext
    · simp [Complex.mul_re, Complex.mul_im]; ring
    · simp [Complex.mul_re, Complex.mul_im]
  have e4 : φ * conj φ = ((‖φ‖ ^ 2 : ℝ) : ℂ) := by
    rw [Complex.mul_conj, Complex.normSq_eq_norm_sq]
  have hL : (((Real.sqrt 2 : ℝ) : ℂ) * ((1 / 2 : ℂ) *
        (Complex.exp ((s : ℂ) * ζ) * φ + Complex.exp ((s : ℂ) * conj ζ) * conj φ))) ^ 2 =
      ((Real.sqrt 2 : ℝ) : ℂ) ^ 2 * (1 / 4) * (Complex.exp ((s : ℂ) * ζ) ^ 2 * φ ^ 2 +
        2 * (Complex.exp ((s : ℂ) * ζ) * Complex.exp ((s : ℂ) * conj ζ)) * (φ * conj φ) +
        Complex.exp ((s : ℂ) * conj ζ) ^ 2 * conj φ ^ 2) := by ring
  rw [hL, h2, e1, e2, e3, e4]
  ring

section
variable {N : ℕ} (hN : 512 ≤ N)
include hN

theorem ftil_eV : (⟨ftilA N, ftilA_mem hN⟩ : Vh (pos_of_512 hN)) =
    eV (pos_of_512 hN) (((Real.sqrt 2 : ℝ) : ℂ) • Bridge.realPart (cA N)) :=
  Subtype.ext ((ftilA_embV hN).trans (eV_apply _ _).symm)

/-- `T̊_h(s) f̃_h` in coefficients: `√2 · ½ (e^{sζ} c + e^{s conj ζ} conj c)`. -/
theorem evolution_ftil (s : ℝ) :
    Main.evolution N (hm N) s (((Real.sqrt 2 : ℝ) : ℂ) • Bridge.realPart (cA N)) =
      ((Real.sqrt 2 : ℝ) : ℂ) • ((1 / 2 : ℂ) • (Complex.exp ((s : ℂ) * Statement.ζ 1 N) • cA N +
        Complex.exp ((s : ℂ) * conj (Statement.ζ 1 N)) • star (cA N))) := by
  have hg := (cA_spec hN).2.2
  have hg' : generator N (hm N) (star (cA N)) = conj (Statement.ζ 1 N) • star (cA N) := by
    rw [generator_star (pos_of_512 hN), hg, star_smul]; rfl
  rw [CompanionA.realPart_half, map_smul, map_smul, map_add,
    Main.evolution_eigenvector _ _ _ _ hg, Main.evolution_eigenvector _ _ _ _ hg']

theorem coeFn_phiSq :
    (CompanionD.phiSq N : ℝ → ℂ) =ᵐ[μ] fun x => spline (hm N) (cA N) x ^ 2 := by
  have hN0 := pos_of_512 hN
  have e : CompanionD.phiSq N =
      toL2 (fun x => spline (hm N) (cA N) x ^ 2) ((sp_continuous hN0 _).pow 2) := by
    simp only [CompanionD.phiSq, hN0, ↓reduceDIte]
  rw [e]; exact coeFn_toL2 _ _

theorem coeFn_absSq :
    (absSq N : ℝ → ℂ) =ᵐ[μ] fun x => ((‖spline (hm N) (cA N) x‖ ^ 2 : ℝ) : ℂ) := by
  have hN0 := pos_of_512 hN
  have hc : Continuous (fun x => ((‖spline (hm N) (cA N) x‖ ^ 2 : ℝ) : ℂ)) :=
    Complex.continuous_ofReal.comp ((sp_continuous hN0 _).norm.pow 2)
  have e : absSq N = toL2 (fun x => ((‖spline (hm N) (cA N) x‖ ^ 2 : ℝ) : ℂ)) hc := by
    simp only [absSq, hN0, ↓reduceDIte]
  rw [e]; exact coeFn_toL2 _ _

/-- `(T̊_h(s) f̃_h)^2 = e^{2μs} |φ_h|^2 + ½ e^{2ζ_h s} φ_h^2 + ½ e^{2 conj ζ_h s} conj φ_h^2` in `L^2`. -/
theorem sqV_ftil (s : ℝ) :
    sqV (pos_of_512 hN) (TS (pos_of_512 hN) s ⟨ftilA N, ftilA_mem hN⟩) =
      ((Real.exp (2 * (Statement.ζ 1 N).re * s) : ℝ) : ℂ) • absSq N +
        ((1 / 2 : ℂ) * Complex.exp (2 * Statement.ζ 1 N * s)) • CompanionD.phiSq N +
        ((1 / 2 : ℂ) * Complex.exp (2 * conj (Statement.ζ 1 N) * s)) • star (CompanionD.phiSq N) := by
  have hN0 := pos_of_512 hN
  rw [ftil_eV hN, CompanionD.TS_eV]
  apply Lp.ext
  filter_upwards [coeFn_toL2 (fun x => spline (hm N) ((eV hN0).symm (eV hN0
      (Main.evolution N (hm N) s (((Real.sqrt 2 : ℝ) : ℂ) • Bridge.realPart (cA N))))) x ^ 2)
      ((sp_continuous hN0 _).pow 2),
    Lp.coeFn_add (((Real.exp (2 * (Statement.ζ 1 N).re * s) : ℝ) : ℂ) • absSq N +
        ((1 / 2 : ℂ) * Complex.exp (2 * Statement.ζ 1 N * s)) • CompanionD.phiSq N)
      (((1 / 2 : ℂ) * Complex.exp (2 * conj (Statement.ζ 1 N) * s)) • star (CompanionD.phiSq N)),
    Lp.coeFn_add (((Real.exp (2 * (Statement.ζ 1 N).re * s) : ℝ) : ℂ) • absSq N)
      (((1 / 2 : ℂ) * Complex.exp (2 * Statement.ζ 1 N * s)) • CompanionD.phiSq N),
    Lp.coeFn_smul ((Real.exp (2 * (Statement.ζ 1 N).re * s) : ℝ) : ℂ) (absSq N),
    Lp.coeFn_smul ((1 / 2 : ℂ) * Complex.exp (2 * Statement.ζ 1 N * s)) (CompanionD.phiSq N),
    Lp.coeFn_smul ((1 / 2 : ℂ) * Complex.exp (2 * conj (Statement.ζ 1 N) * s))
      (star (CompanionD.phiSq N)),
    Lp.coeFn_star (CompanionD.phiSq N), coeFn_absSq hN, coeFn_phiSq hN] with
    x h1 h2 h3 h4 h5 h6 h7 h8 h9
  rw [sqV, h1, h2, Pi.add_apply, h3, Pi.add_apply, h4, h5, h6, Pi.smul_apply, Pi.smul_apply,
    Pi.smul_apply, h7, Pi.star_apply, h8, h9, LinearEquiv.symm_apply_apply, evolution_ftil hN,
    spline_smul, spline_smul, spline_add, spline_smul, spline_smul, CompanionC.spline_star]
  simp only [smul_eq_mul, Complex.star_def, map_pow]
  rw [sq_identity]

end

/-! ### The Duhamel computation -/

/-- `(T̊_h(t) v : L^2) = embV (e^{t Å_h} c)` for `v = eV c`. -/
theorem TS_coe {N : ℕ} (hN : 0 < N) (t : ℝ) (v : Vh hN) :
    ((TS hN t v : Vh hN) : L2) = embV hN (Main.evolution N (hm N) t ((eV hN).symm v)) := by
  conv_lhs => rw [← (eV hN).apply_symm_apply v]
  rw [CompanionD.TS_eV, eV_apply]

theorem cont_evol {N : ℕ} (k : ℝ → ℂ) (hk : Continuous k) (t : ℝ) (c : SLean.Vector N) :
    Continuous (fun s : ℝ => k s • Main.evolution N (hm N) (t - s) c) :=
  hk.smul ((Main.evolution_continuous N (hm N) c).comp (continuous_const.sub continuous_id))

/-- `Σ_h` in coefficients: `∫_0^t e^{zs} e^{(t-s)A} (A c) ds = z ∫_0^t e^{zs} e^{(t-s)A} c ds -
(e^{zt} c - e^{tA} c)`. -/
theorem duhamel_gen {N : ℕ} (z : ℂ) (c : SLean.Vector N) (t : ℝ) :
    ∫ s in (0:ℝ)..t, Complex.exp (z * s) • Main.evolution N (hm N) (t - s) (generator N (hm N) c) =
      z • (∫ s in (0:ℝ)..t, Complex.exp (z * s) • Main.evolution N (hm N) (t - s) c) -
        (Complex.exp (z * t) • c - Main.evolution N (hm N) t c) := by
  have hk : Continuous (fun s : ℝ => Complex.exp (z * s)) := by fun_prop
  have e : ∀ s : ℝ, Complex.exp (z * s) • Main.evolution N (hm N) (t - s) (generator N (hm N) c) =
      z • (Complex.exp (z * s) • Main.evolution N (hm N) (t - s) c) -
        Complex.exp (z * s) • Main.evolution N (hm N) (t - s) (z • c - generator N (hm N) c) := by
    intro s
    rw [map_sub, map_smul, smul_sub, smul_comm z]
    abel
  simp_rw [e]
  have i1 : IntervalIntegrable
      (fun s : ℝ => z • (Complex.exp (z * s) • Main.evolution N (hm N) (t - s) c)) volume 0 t :=
    ((cont_evol _ hk t c).const_smul z).intervalIntegrable _ _
  have i2 : IntervalIntegrable (fun s : ℝ => Complex.exp (z * s) •
      Main.evolution N (hm N) (t - s) (z • c - generator N (hm N) c)) volume 0 t :=
    (cont_evol _ hk t _).intervalIntegrable _ _
  rw [intervalIntegral.integral_sub i1 i2, intervalIntegral.integral_smul, CompanionD.duhamel_coeff]

/-! ### The splitting -/

section
variable {N : ℕ} (hN : 512 ≤ N)
include hN

/-- The integrand of `P̊_{2,h}(f̃_h)(t)`, in coefficients `a = 𝒢_h[|φ_h|^2]`, `b = 𝒢_h[φ_h^2]`. -/
theorem P2S_integrand (t s : ℝ) :
    ((TS (pos_of_512 hN) (t - s) (CompanionD.GS (pos_of_512 hN)
        (sqV (pos_of_512 hN) (TS (pos_of_512 hN) s ⟨ftilA N, ftilA_mem hN⟩))) :
          Vh (pos_of_512 hN)) : L2) =
      embV (pos_of_512 hN)
        (((Real.exp (2 * (Statement.ζ 1 N).re * s) : ℝ) : ℂ) • Main.evolution N (hm N) (t - s)
            ((eV (pos_of_512 hN)).symm (CompanionD.GS (pos_of_512 hN) (absSq N))) +
          ((1 / 2 : ℂ) * Complex.exp (2 * Statement.ζ 1 N * s)) • Main.evolution N (hm N) (t - s)
            ((eV (pos_of_512 hN)).symm (CompanionD.GS (pos_of_512 hN) (CompanionD.phiSq N))) +
          ((1 / 2 : ℂ) * Complex.exp (2 * conj (Statement.ζ 1 N) * s)) •
            Main.evolution N (hm N) (t - s)
              (star ((eV (pos_of_512 hN)).symm
                (CompanionD.GS (pos_of_512 hN) (CompanionD.phiSq N))))) := by
  have hN0 := pos_of_512 hN
  rw [TS_coe, sqV_ftil hN, GS_add hN0, GS_add hN0, GS_smul hN0, GS_smul hN0, GS_smul hN0]
  simp only [map_add, map_smul, GS_star hN0]

/-- Companion v2b Proposition 4.2(a), proof, first step:
`P̊_{2,h}(f̃_h)(t) = Σ_h(t) + Re O_h(t)`, with `Σ_h` as in (4.6). -/
theorem P2S_decomp (t : ℝ) :
    P2S (pos_of_512 hN) ⟨ftilA N, ftilA_mem hN⟩ t =
      TSPi (pos_of_512 hN) t (zh (pos_of_512 hN)) -
        ((Real.exp (2 * (Statement.ζ 1 N).re * t) : ℝ) : ℂ) • zh (pos_of_512 hN) +
        ((2 * (Statement.ζ 1 N).re : ℝ) : ℂ) • (∫ s in (0:ℝ)..t,
          ((Real.exp (2 * (Statement.ζ 1 N).re * s) : ℝ) : ℂ) •
            TSPi (pos_of_512 hN) (t - s) (zh (pos_of_512 hN))) +
        (1 / 2 : ℂ) • (CompanionD.Oh (pos_of_512 hN) t + star (CompanionD.Oh (pos_of_512 hN) t)) := by
  have hN0 := pos_of_512 hN
  set ζ := Statement.ζ 1 N with hζ
  set μ := ζ.re
  set z : ℂ := ((2 * μ : ℝ) : ℂ) with hz
  set ev := Main.evolution N (hm N)
  -- the slow coefficient: `a = Å_h c_z`, `z_h = embV c_z`
  set zv := (CompanionC.ASE hN0).symm (CompanionD.GS hN0 (absSq N))
  set cz := (eV hN0).symm zv
  have hzh : zh hN0 = embV hN0 cz := by
    rw [zh, ← eV_apply, LinearEquiv.apply_symm_apply]
  have ha : (eV hN0).symm (CompanionD.GS hN0 (absSq N)) = generator N (hm N) cz := by
    have h1 : CompanionD.GS hN0 (absSq N) = AS hN0 zv := by
      rw [← CompanionC.ASE_apply, LinearEquiv.apply_symm_apply]
    rw [h1, ← (eV hN0).apply_symm_apply zv, CompanionC.AS_eV, LinearEquiv.symm_apply_apply]
  -- the oscillating coefficient: `b = (2ζ - Å_h) q`
  obtain ⟨Rinv, -, hRr, -⟩ := CompanionD.S25_resolvent hN
  set q := Rinv (CompanionD.GS hN0 (CompanionD.phiSq N))
  have hq : CompanionD.RS hN0 q = CompanionD.GS hN0 (CompanionD.phiSq N) := hRr _
  set qc := (eV hN0).symm q
  have hb : (eV hN0).symm (CompanionD.GS hN0 (CompanionD.phiSq N)) =
      (2 * ζ) • qc - generator N (hm N) qc := by
    rw [← hq, ← (eV hN0).apply_symm_apply q, CompanionD.RS_eV, LinearEquiv.symm_apply_apply]
  have hbs : star ((eV hN0).symm (CompanionD.GS hN0 (CompanionD.phiSq N))) =
      (2 * conj ζ) • star qc - generator N (hm N) (star qc) := by
    rw [hb, star_sub, star_smul, generator_star hN0, star_mul', star_ofNat]; rfl
  have hqe : (q : L2) = embV hN0 qc := by rw [← eV_apply, LinearEquiv.apply_symm_apply]
  have hOh : CompanionD.Oh hN0 t = embV hN0 (Complex.exp (2 * ζ * t) • qc - ev t qc) := by
    rw [CompanionD.Oh_eq hN0 q hq t, TS_coe, hqe, map_sub, map_smul]
  -- the integrand
  have hk1 : ∀ s : ℝ, ((Real.exp (2 * μ * s) : ℝ) : ℂ) = Complex.exp (z * s) := by
    intro s; rw [Complex.ofReal_exp, hz]; push_cast; ring_nf
  set G : ℝ → SLean.Vector N := fun s =>
    Complex.exp (z * s) • ev (t - s) (generator N (hm N) cz) +
      (1 / 2 : ℂ) • (Complex.exp (2 * ζ * s) • ev (t - s) ((2 * ζ) • qc - generator N (hm N) qc)) +
      (1 / 2 : ℂ) • (Complex.exp (2 * conj ζ * s) •
        ev (t - s) ((2 * conj ζ) • star qc - generator N (hm N) (star qc)))
  have hG : ∀ s, ((TS hN0 (t - s) (CompanionD.GS hN0 (sqV hN0 (TS hN0 s ⟨ftilA N, ftilA_mem hN⟩))) :
      Vh hN0) : L2) = (LinearMap.toContinuousLinearMap (embV hN0)) (G s) := by
    intro s
    rw [P2S_integrand hN, ha, hbs, hb, hk1]
    simp only [G, mul_smul, LinearMap.coe_toContinuousLinearMap']
    try rfl
  have hk : Continuous (fun s : ℝ => Complex.exp (z * s)) := by fun_prop
  have hk2 : Continuous (fun s : ℝ => Complex.exp (2 * ζ * s)) := by fun_prop
  have hk3 : Continuous (fun s : ℝ => Complex.exp (2 * conj ζ * s)) := by fun_prop
  have i1 : IntervalIntegrable (fun s : ℝ => Complex.exp (z * s) • ev (t - s) (generator N (hm N) cz))
      volume 0 t := (cont_evol _ hk t _).intervalIntegrable _ _
  have i2 : IntervalIntegrable (fun s : ℝ => (1 / 2 : ℂ) • (Complex.exp (2 * ζ * s) •
      ev (t - s) ((2 * ζ) • qc - generator N (hm N) qc))) volume 0 t :=
    ((cont_evol (fun s : ℝ => Complex.exp (2 * ζ * s)) hk2 t
      ((2 * ζ) • qc - generator N (hm N) qc)).const_smul (1 / 2 : ℂ)).intervalIntegrable 0 t
  have i3 : IntervalIntegrable (fun s : ℝ => (1 / 2 : ℂ) • (Complex.exp (2 * conj ζ * s) •
      ev (t - s) ((2 * conj ζ) • star qc - generator N (hm N) (star qc)))) volume 0 t :=
    ((cont_evol (fun s : ℝ => Complex.exp (2 * conj ζ * s)) hk3 t
      ((2 * conj ζ) • star qc - generator N (hm N) (star qc))).const_smul (1 / 2 : ℂ)).intervalIntegrable
      0 t
  have hGi : IntervalIntegrable G volume 0 t := (i1.add i2).add i3
  have hint : ∫ s in (0:ℝ)..t, G s =
      z • (∫ s in (0:ℝ)..t, Complex.exp (z * s) • ev (t - s) cz) -
        (Complex.exp (z * t) • cz - ev t cz) +
      (1 / 2 : ℂ) • (Complex.exp (2 * ζ * t) • qc - ev t qc) +
      (1 / 2 : ℂ) • (Complex.exp (2 * conj ζ * t) • star qc - ev t (star qc)) := by
    simp only [G]
    rw [intervalIntegral.integral_add (i1.add i2) i3, intervalIntegral.integral_add i1 i2,
      duhamel_gen, intervalIntegral.integral_smul, intervalIntegral.integral_smul,
      CompanionD.duhamel_coeff, CompanionD.duhamel_coeff]
  -- back to `L^2`
  have hJ : (LinearMap.toContinuousLinearMap (embV hN0))
      (∫ s in (0:ℝ)..t, Complex.exp (z * s) • ev (t - s) cz) =
      ∫ s in (0:ℝ)..t, ((Real.exp (2 * μ * s) : ℝ) : ℂ) • TSPi hN0 (t - s) (zh hN0) := by
    rw [← ContinuousLinearMap.intervalIntegral_comp_comm _ ((cont_evol _ hk t cz).intervalIntegrable _ _)]
    congr 1; funext s
    rw [hk1, hzh, CompanionC.TSPi_embV]
    simp
  have hstar : embV hN0 (Complex.exp (2 * conj ζ * t) • star qc - ev t (star qc)) =
      star (CompanionD.Oh hN0 t) := by
    have hc : star (Complex.exp (2 * ζ * t)) = Complex.exp (2 * conj ζ * t) := by
      rw [Complex.star_def, ← Complex.exp_conj]
      congr 1
      simp only [map_mul, Complex.conj_ofReal, map_ofNat]
    rw [hOh, star_embV, star_sub, star_smul, ← Main.evolution_star hN0, hc]
  have hOh' : CompanionD.Oh hN0 t =
      Complex.exp (2 * ζ * t) • embV hN0 qc - embV hN0 (ev t qc) := by
    rw [hOh, map_sub, map_smul]
  have hstar' : star (CompanionD.Oh hN0 t) =
      Complex.exp (2 * conj ζ * t) • embV hN0 (star qc) - embV hN0 (ev t (star qc)) := by
    rw [← hstar, map_sub, map_smul]
  unfold P2S
  simp_rw [hG]
  rw [ContinuousLinearMap.intervalIntegral_comp_comm _ hGi, hint]
  simp only [map_add, map_sub, map_smul, LinearMap.coe_toContinuousLinearMap'] at hJ ⊢
  rw [hJ, hstar', hOh', hzh, CompanionC.TSPi_embV, hk1 t]
  module

end

end

end CompanionG


==> anc/lean/CompanionG/Probes.lean <==
import CompanionG.Quad
import Companion.CellBounds

/-! Definition-level vacuity probes for the G line: `𝔟 > 0`, `z_∞ ≠ 0`, `E(0) = 0`,
`P̊_{2,h}(f)(0) = 0`, and `E(t) ≠ 0` is not claimed here (S28, F line). -/

set_option autoImplicit false

namespace CompanionG

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot CompanionA
open scoped Topology ComplexConjugate Interval

noncomputable section

theorem probe_bfrak_pos : 0 < bfrak := by
  rw [bfrak_eq]; exact Companion.cellConstant_pos

theorem probe_zinfFun_half : zinfFun (1 / 2) = -(1 / (4 * Real.pi ^ 2)) - bfrak / 4 := by
  have h : Real.pi * (1 / 2) = Real.pi / 2 := by ring
  simp only [zinfFun, CompanionD.dfrak, pfrak, h, Real.sin_pi_div_two]
  have hpi : Real.pi ≠ 0 := Real.pi_ne_zero
  field_simp
  ring

theorem probe_zinf_ne_zero : zinf ≠ 0 := by
  intro h
  rw [zinf, toL2_eq_zero_iff] at h
  have h1 := h (show (1 / 2 : ℝ) ∈ Icc (0:ℝ) 1 by constructor <;> norm_num)
  simp only [Pi.zero_apply, Complex.ofReal_eq_zero] at h1
  rw [probe_zinfFun_half] at h1
  have h2 : 0 < 1 / (4 * Real.pi ^ 2) := by positivity
  have h3 := probe_bfrak_pos
  linarith

theorem probe_Efun_zero : Efun 0 = 0 := by
  simp [Efun, Tsg_zero]

theorem probe_P2S_zero {N : ℕ} (hN : 0 < N) (f : Vh hN) : P2S hN f 0 = 0 := by
  simp [P2S]

end

end CompanionG


==> anc/lean/CompanionG/Quad.lean <==
import CompanionG.Decomp

/-! S27 (companion v2b Proposition 4.2(a)): for every `T₀ > 0`,
`sup_{0 ≤ t ≤ T₀} ‖P̊_{2,h}(f̃_h)(t) - E(t)‖_2 → 0` as `h → 0`.
Proof as in the companion: the splitting `P̊_{2,h}(f̃_h) = Σ_h + Re O_h` (`P2S_decomp`), Lemma 3.14 (S24),
Lemma 3.15 (S25), Lemma 3.17 (S21) and `μ_h → -C_S` ((3.12)). -/

set_option autoImplicit false
set_option linter.unusedSectionVars false

namespace CompanionG

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot CompanionA
open scoped Topology ComplexConjugate Interval

noncomputable section

/-! ### Elementary facts -/

/-- (3.12) at `L = 1`: `|Re ζ_h + C_S| ≤ 1260000/N`. -/
theorem re_close {N : ℕ} (hN : 512 ≤ N) : |(Statement.ζ 1 N).re + C_S| ≤ 1260000 / N := by
  obtain ⟨_, _, _, _, _, _, h, _⟩ := phiN_spec N hN
  exact h

theorem C_S_nonneg : 0 ≤ C_S := by
  by_contra hneg'
  have hneg : C_S < 0 := lt_of_not_ge hneg'
  obtain ⟨M, hM⟩ := exists_nat_gt (1260000 / -C_S)
  set N := max M 512
  have hN : 512 ≤ N := le_max_right _ _
  have hNM : (M : ℝ) ≤ N := by exact_mod_cast le_max_left M 512
  have hNp : (0:ℝ) < N := by exact_mod_cast (show 0 < N by omega)
  have h1 := re_close hN
  have h2 := (zeta1_bounds hN).2.1
  have h3 : 1260000 / (N:ℝ) < -C_S := by
    rw [div_lt_iff₀ hNp]
    have := (div_lt_iff₀ (neg_pos.mpr hneg)).mp (hM.trans_le hNM)
    linarith
  have h4 := (abs_le.mp h1).1
  have h5 : -(1260000 / (N:ℝ)) ≤ (Statement.ζ 1 N).re + C_S := h4
  linarith

/-- `|e^a - e^b| ≤ |a - b|` for `a, b ≤ 0`. -/
theorem abs_exp_sub_exp_le {a b : ℝ} (ha : a ≤ 0) (hb : b ≤ 0) :
    |Real.exp a - Real.exp b| ≤ |a - b| := by
  have key : ∀ x y : ℝ, x ≤ 0 → y ≤ x → Real.exp x - Real.exp y ≤ x - y := by
    intro x y hx hyx
    have h1 := Real.add_one_le_exp (y - x)
    have h2 : Real.exp y = Real.exp x * Real.exp (y - x) := by rw [← Real.exp_add]; ring_nf
    have h3 : Real.exp x ≤ 1 := Real.exp_le_one_iff.mpr hx
    have h4 := Real.exp_pos x
    nlinarith
  rcases le_total b a with hba | hab
  · rw [abs_of_nonneg (sub_nonneg.mpr (Real.exp_le_exp.mpr hba)), abs_of_nonneg (sub_nonneg.mpr hba)]
    exact key a b ha hba
  · rw [abs_sub_comm, abs_sub_comm a, abs_of_nonneg (sub_nonneg.mpr (Real.exp_le_exp.mpr hab)),
      abs_of_nonneg (sub_nonneg.mpr hab)]
    exact key b a hb hab

theorem TSPi_continuous {N : ℕ} (hN : 0 < N) (y : L2) : Continuous fun τ : ℝ => TSPi hN τ y := by
  have e : ∀ τ : ℝ, TSPi hN τ y = (LinearMap.toContinuousLinearMap (embV hN))
      (Main.evolution N (hm N) τ ((eV hN).symm ((Vh hN).orthogonalProjectionOnto y))) := by
    intro τ
    rw [← CompanionC.TSPi_PiS, CompanionC.PiS_eq_embV, CompanionC.TSPi_embV]; rfl
  simp_rw [e]
  exact (ContinuousLinearMap.continuous _).comp (Main.evolution_continuous N (hm N) _)

theorem norm_real_smul (r : ℝ) (v : L2) : ‖((r : ℝ) : ℂ) • v‖ = |r| * ‖v‖ := by
  rw [norm_smul, Complex.norm_real, Real.norm_eq_abs]

/-! ### The estimate -/

section
variable {N : ℕ} (hN : 512 ≤ N)
include hN

/-- The splitting of `P̊_{2,h}(f̃_h)(t) - E(t)`. -/
theorem P2S_sub_E (t : ℝ) :
    P2S (pos_of_512 hN) ⟨ftilA N, ftilA_mem hN⟩ t - Efun t =
      (TSPi (pos_of_512 hN) t (zh (pos_of_512 hN)) - Tsg t zinf) -
        (((Real.exp (2 * (Statement.ζ 1 N).re * t) : ℝ) : ℂ) • zh (pos_of_512 hN) -
          ((Real.exp (-2 * C_S * t) : ℝ) : ℂ) • zinf) +
        ((((2 * ((Statement.ζ 1 N).re + C_S)) : ℝ) : ℂ) • (∫ s in (0:ℝ)..t,
            ((Real.exp (2 * (Statement.ζ 1 N).re * s) : ℝ) : ℂ) •
              TSPi (pos_of_512 hN) (t - s) (zh (pos_of_512 hN))) +
          (((2 * C_S) : ℝ) : ℂ) • ((∫ s in (0:ℝ)..t, ((Real.exp (-2 * C_S * s) : ℝ) : ℂ) •
              Tsg (t - s) zinf) -
            ∫ s in (0:ℝ)..t, ((Real.exp (2 * (Statement.ζ 1 N).re * s) : ℝ) : ℂ) •
              TSPi (pos_of_512 hN) (t - s) (zh (pos_of_512 hN)))) +
        (1 / 2 : ℂ) • (CompanionD.Oh (pos_of_512 hN) t + star (CompanionD.Oh (pos_of_512 hN) t)) := by
  rw [P2S_decomp hN, Efun]
  push_cast
  module

/-- The quantitative bound behind S27. -/
theorem S27_bound {T₀ t δ : ℝ} (ht : t ∈ Icc 0 T₀)
    (hδ : ∀ τ ∈ Icc 0 T₀, ‖TSPi (pos_of_512 hN) τ zinf - Tsg τ zinf‖ ≤ δ) :
    ‖P2S (pos_of_512 hN) ⟨ftilA N, ftilA_mem hN⟩ t - Efun t‖ ≤
      (‖zh (pos_of_512 hN) - zinf‖ + δ) +
      (‖zh (pos_of_512 hN) - zinf‖ + 2 * |(Statement.ζ 1 N).re + C_S| * T₀ * ‖zinf‖) +
      2 * |(Statement.ζ 1 N).re + C_S| * ((‖zinf‖ + ‖zh (pos_of_512 hN) - zinf‖) * T₀) +
      2 * C_S * (T₀ * (2 * |(Statement.ζ 1 N).re + C_S| * T₀ * (Real.sqrt 2 * ‖zinf‖) +
        (δ + ‖zh (pos_of_512 hN) - zinf‖))) +
      ‖CompanionD.Oh (pos_of_512 hN) t‖ := by
  have hN0 := pos_of_512 hN
  set Z := zh hN0
  set μ := (Statement.ζ 1 N).re
  set d := ‖Z - zinf‖
  set e := |μ + C_S|
  have hcS := C_S_nonneg
  have hμ : μ < 0 := by have := (zeta1_bounds hN).2.1; linarith
  have ht0 : 0 ≤ t := ht.1
  have htT : t ≤ T₀ := ht.2
  have hT0 : 0 ≤ T₀ := ht0.trans htT
  have hd0 : 0 ≤ d := norm_nonneg _
  have he0 : 0 ≤ e := abs_nonneg _
  have hδ0 : 0 ≤ δ := (norm_nonneg _).trans (hδ 0 ⟨le_rfl, hT0⟩)
  have hz0 := norm_nonneg zinf
  -- exponential facts
  have hE1 : ∀ s : ℝ, 0 ≤ s → Real.exp (2 * μ * s) ≤ 1 := fun s hs =>
    Real.exp_le_one_iff.mpr (by nlinarith)
  have hEF : ∀ s : ℝ, 0 ≤ s → |Real.exp (-2 * C_S * s) - Real.exp (2 * μ * s)| ≤ 2 * e * s := by
    intro s hs
    refine (abs_exp_sub_exp_le (by nlinarith) (by nlinarith)).trans ?_
    rw [show -2 * C_S * s - 2 * μ * s = -(2 * s * (μ + C_S)) by ring, abs_neg, abs_mul,
      abs_of_nonneg (by positivity : (0:ℝ) ≤ 2 * s)]
    nlinarith
  -- the splitting
  rw [P2S_sub_E hN t]
  -- the four parts
  have hA1 : ‖TSPi hN0 t Z - Tsg t zinf‖ ≤ d + δ := by
    have e1 : TSPi hN0 t Z - Tsg t zinf = TSPi hN0 t (Z - zinf) + (TSPi hN0 t zinf - Tsg t zinf) := by
      rw [map_sub]; abel
    rw [e1]
    exact (norm_add_le _ _).trans (add_le_add (CompanionC.TSPi_contraction hN0 ht0 _) (hδ t ht))
  have hA2 : ‖((Real.exp (2 * μ * t) : ℝ) : ℂ) • Z - ((Real.exp (-2 * C_S * t) : ℝ) : ℂ) • zinf‖ ≤
      d + 2 * e * T₀ * ‖zinf‖ := by
    have e1 : ((Real.exp (2 * μ * t) : ℝ) : ℂ) • Z - ((Real.exp (-2 * C_S * t) : ℝ) : ℂ) • zinf =
        ((Real.exp (2 * μ * t) : ℝ) : ℂ) • (Z - zinf) +
          ((Real.exp (2 * μ * t) - Real.exp (-2 * C_S * t) : ℝ) : ℂ) • zinf := by
      push_cast; module
    rw [e1]
    refine (norm_add_le _ _).trans (add_le_add ?_ ?_)
    · rw [norm_real_smul, abs_of_pos (Real.exp_pos _)]
      calc _ ≤ 1 * d := mul_le_mul_of_nonneg_right (hE1 t ht0) hd0
        _ = d := one_mul d
    · rw [norm_real_smul, abs_sub_comm]
      calc _ ≤ (2 * e * t) * ‖zinf‖ := mul_le_mul_of_nonneg_right (hEF t ht0) hz0
        _ ≤ 2 * e * T₀ * ‖zinf‖ := by gcongr
  -- the integrals
  have hsI : ∀ s ∈ Ι (0:ℝ) t, 0 ≤ s ∧ s ≤ t := by
    intro s hs; rw [uIoc_of_le ht0] at hs; exact ⟨hs.1.le, hs.2⟩
  set Ih := ∫ s in (0:ℝ)..t, ((Real.exp (2 * μ * s) : ℝ) : ℂ) • TSPi hN0 (t - s) Z
  set I := ∫ s in (0:ℝ)..t, ((Real.exp (-2 * C_S * s) : ℝ) : ℂ) • Tsg (t - s) zinf
  have hZ : ‖Z‖ ≤ ‖zinf‖ + d := by
    calc ‖Z‖ = ‖zinf + (Z - zinf)‖ := by rw [add_sub_cancel]
      _ ≤ _ := norm_add_le _ _
  have hIh : ‖Ih‖ ≤ (‖zinf‖ + d) * T₀ := by
    have h := intervalIntegral.norm_integral_le_of_norm_le_const (a := 0) (b := t)
      (C := ‖zinf‖ + d) (f := fun s => ((Real.exp (2 * μ * s) : ℝ) : ℂ) • TSPi hN0 (t - s) Z)
      (fun s hs => by
        obtain ⟨h0, h1⟩ := hsI s hs
        rw [norm_real_smul, abs_of_pos (Real.exp_pos _)]
        calc _ ≤ 1 * ‖Z‖ := mul_le_mul (hE1 s h0)
                (CompanionC.TSPi_contraction hN0 (by linarith) Z) (norm_nonneg _) zero_le_one
          _ ≤ _ := by linarith)
    rw [sub_zero, abs_of_nonneg ht0] at h
    exact h.trans (by gcongr)
  have hcont1 : ContinuousOn (fun s : ℝ => ((Real.exp (-2 * C_S * s) : ℝ) : ℂ) • Tsg (t - s) zinf)
      (uIcc 0 t) := by
    have hc : ContinuousOn (fun s : ℝ => Tsg (t - s) zinf) (uIcc 0 t) := by
      refine (Tsg_continuousOn zinf).comp (continuous_const.sub continuous_id).continuousOn ?_
      intro s hs
      rw [uIcc_of_le ht0] at hs
      simp only [mem_Ici]; linarith [hs.2]
    exact ((by fun_prop : Continuous fun s : ℝ => ((Real.exp (-2 * C_S * s) : ℝ) : ℂ)).continuousOn).smul hc
  have hcont2 : Continuous (fun s : ℝ => ((Real.exp (2 * μ * s) : ℝ) : ℂ) • TSPi hN0 (t - s) Z) :=
    (by fun_prop : Continuous fun s : ℝ => ((Real.exp (2 * μ * s) : ℝ) : ℂ)).smul
      ((TSPi_continuous hN0 Z).comp (continuous_const.sub continuous_id))
  have hII : ‖I - Ih‖ ≤ T₀ * (2 * e * T₀ * (Real.sqrt 2 * ‖zinf‖) + (δ + d)) := by
    rw [← intervalIntegral.integral_sub (hcont1.intervalIntegrable) (hcont2.intervalIntegrable _ _)]
    have h := intervalIntegral.norm_integral_le_of_norm_le_const (a := 0) (b := t)
      (C := 2 * e * T₀ * (Real.sqrt 2 * ‖zinf‖) + (δ + d))
      (f := fun s => ((Real.exp (-2 * C_S * s) : ℝ) : ℂ) • Tsg (t - s) zinf -
        ((Real.exp (2 * μ * s) : ℝ) : ℂ) • TSPi hN0 (t - s) Z)
      (fun s hs => by
        obtain ⟨h0, h1⟩ := hsI s hs
        have hts : t - s ∈ Icc 0 T₀ := ⟨by linarith, by linarith⟩
        have e1 : ((Real.exp (-2 * C_S * s) : ℝ) : ℂ) • Tsg (t - s) zinf -
            ((Real.exp (2 * μ * s) : ℝ) : ℂ) • TSPi hN0 (t - s) Z =
            ((Real.exp (-2 * C_S * s) - Real.exp (2 * μ * s) : ℝ) : ℂ) • Tsg (t - s) zinf +
              ((Real.exp (2 * μ * s) : ℝ) : ℂ) • ((Tsg (t - s) zinf - TSPi hN0 (t - s) zinf) +
                TSPi hN0 (t - s) (zinf - Z)) := by
          rw [map_sub]; push_cast; module
        rw [e1]
        refine (norm_add_le _ _).trans (add_le_add ?_ ?_)
        · rw [norm_real_smul]
          calc _ ≤ (2 * e * s) * (Real.sqrt 2 * ‖zinf‖) :=
                mul_le_mul (hEF s h0) (norm_Tsg_le (by linarith) zinf) (norm_nonneg _) (by positivity)
            _ ≤ _ := by gcongr; linarith
        · rw [norm_real_smul, abs_of_pos (Real.exp_pos _)]
          have h2 : ‖(Tsg (t - s) zinf - TSPi hN0 (t - s) zinf) + TSPi hN0 (t - s) (zinf - Z)‖ ≤
              δ + d := by
            refine (norm_add_le _ _).trans (add_le_add ?_ ?_)
            · rw [norm_sub_rev]; exact hδ _ hts
            · rw [← norm_neg, ← map_neg, neg_sub]
              exact CompanionC.TSPi_contraction hN0 (by linarith) _
          calc _ ≤ 1 * (δ + d) := mul_le_mul (hE1 s h0) h2 (norm_nonneg _) zero_le_one
            _ = _ := one_mul _)
    rw [sub_zero, abs_of_nonneg ht0] at h
    refine h.trans ?_
    rw [mul_comm]
    gcongr
  have hA3 : ‖((((2 * (μ + C_S)) : ℝ) : ℂ) • Ih + (((2 * C_S) : ℝ) : ℂ) • (I - Ih))‖ ≤
      2 * e * ((‖zinf‖ + d) * T₀) + 2 * C_S * (T₀ * (2 * e * T₀ * (Real.sqrt 2 * ‖zinf‖) + (δ + d))) := by
    refine (norm_add_le _ _).trans (add_le_add ?_ ?_)
    · rw [norm_real_smul, abs_mul, abs_two]
      exact mul_le_mul_of_nonneg_left hIh (by positivity)
    · rw [norm_real_smul, abs_of_nonneg (by positivity)]
      exact mul_le_mul_of_nonneg_left hII (by positivity)
  have hA4 : ‖(1 / 2 : ℂ) • (CompanionD.Oh hN0 t + star (CompanionD.Oh hN0 t))‖ ≤
      ‖CompanionD.Oh hN0 t‖ := by
    rw [norm_smul, show ‖(1 / 2 : ℂ)‖ = 1 / 2 by norm_num]
    have := norm_add_le (CompanionD.Oh hN0 t) (star (CompanionD.Oh hN0 t))
    rw [CompanionC.norm_star_L2] at this
    linarith
  calc _ ≤ ‖(TSPi hN0 t Z - Tsg t zinf) - (((Real.exp (2 * μ * t) : ℝ) : ℂ) • Z -
          ((Real.exp (-2 * C_S * t) : ℝ) : ℂ) • zinf)‖ +
        ‖((((2 * (μ + C_S)) : ℝ) : ℂ) • Ih + (((2 * C_S) : ℝ) : ℂ) • (I - Ih))‖ +
        ‖(1 / 2 : ℂ) • (CompanionD.Oh hN0 t + star (CompanionD.Oh hN0 t))‖ :=
          norm_add₃_le
    _ ≤ (d + δ) + (d + 2 * e * T₀ * ‖zinf‖) +
        (2 * e * ((‖zinf‖ + d) * T₀) +
          2 * C_S * (T₀ * (2 * e * T₀ * (Real.sqrt 2 * ‖zinf‖) + (δ + d)))) +
        ‖CompanionD.Oh hN0 t‖ := by
          gcongr
          exact (norm_sub_le _ _).trans (add_le_add hA1 hA2)
    _ = _ := by ring

end

/-! ### S27 -/

/-- S27 (companion v2b Proposition 4.2(a)): for every `T₀ > 0`,
`sup_{0 ≤ t ≤ T₀} ‖P̊_{2,h}(f̃_h)(t) - E(t)‖_2 → 0` as `h → 0`. -/
theorem S27 (T₀ : ℝ) (hT₀ : 0 < T₀) {ε : ℝ} (hε : 0 < ε) :
    ∃ N₀ : ℕ, ∀ (N : ℕ) (hN : 512 ≤ N), N₀ ≤ N → ∀ t ∈ Icc 0 T₀,
      ‖P2S (pos_of_512 hN) ⟨ftilA N, ftilA_mem hN⟩ t - Efun t‖ < ε := by
  obtain ⟨C₂₄, hC24, h24⟩ := S24
  obtain ⟨C₂₅, hC25, h25⟩ := CompanionD.S25
  have hcS := C_S_nonneg
  set K : ℝ := 1260000
  set B : ℝ := 1 + 2 * C_S * T₀
  have hB : 0 < B := by positivity
  set δ : ℝ := ε / (4 * B)
  have hδ : 0 < δ := by positivity
  obtain ⟨N₁, hN₁⟩ := CompanionC.S21_strong zinf T₀ hδ
  set A : ℝ := 2 * C₂₄ + 2 * K * T₀ * ‖zinf‖ + 2 * K * ((‖zinf‖ + C₂₄) * T₀) +
    2 * C_S * (T₀ * (2 * K * T₀ * (Real.sqrt 2 * ‖zinf‖) + C₂₄)) + C₂₅
  have hA : 0 < A := by positivity
  obtain ⟨N₂, hN₂⟩ := exists_nat_gt (2 * A / ε)
  refine ⟨max N₁ N₂, fun N hN hNN t ht => ?_⟩
  have hN0 := pos_of_512 hN
  have hNp : (0:ℝ) < N := by exact_mod_cast hN0
  have hN2 : (N₂ : ℝ) ≤ N := by exact_mod_cast le_of_max_le_right hNN
  set r : ℝ := 1 / (N:ℝ)
  have hr0 : 0 < r := by positivity
  have hr1 : r ≤ 1 := by
    rw [div_le_one hNp]; exact_mod_cast (show 1 ≤ N by omega)
  have hδN : ∀ τ ∈ Icc 0 T₀, ‖TSPi hN0 τ zinf - Tsg τ zinf‖ ≤ δ := fun τ hτ =>
    (hN₁ N hN0 (le_of_max_le_left hNN) τ hτ).le
  have hb := S27_bound hN ht hδN
  set d := ‖zh hN0 - zinf‖
  set e := |(Statement.ζ 1 N).re + C_S|
  have hd : d ≤ C₂₄ * r := h24 N hN
  have hd1 : d ≤ C₂₄ := hd.trans (by nlinarith)
  have he : e ≤ K * r := by
    have := re_close hN
    simp only [r, K]; rw [mul_one_div]; exact this
  have hO : ‖CompanionD.Oh hN0 t‖ ≤ C₂₅ * r := by
    refine ((h25 N hN).2 t ht.1).trans ?_
    have : r ^ 2 ≤ r := by nlinarith
    exact mul_le_mul_of_nonneg_left this hC25.le
  have hT0 : 0 ≤ T₀ := hT₀.le
  have hz0 := norm_nonneg zinf
  have hbound : ‖P2S hN0 ⟨ftilA N, ftilA_mem hN⟩ t - Efun t‖ ≤ r * A + δ * B := by
    refine hb.trans ?_
    calc (d + δ) + (d + 2 * e * T₀ * ‖zinf‖) + 2 * e * ((‖zinf‖ + d) * T₀) +
          2 * C_S * (T₀ * (2 * e * T₀ * (Real.sqrt 2 * ‖zinf‖) + (δ + d))) + ‖CompanionD.Oh hN0 t‖
        ≤ (C₂₄ * r + δ) + (C₂₄ * r + 2 * (K * r) * T₀ * ‖zinf‖) +
          2 * (K * r) * ((‖zinf‖ + C₂₄) * T₀) +
          2 * C_S * (T₀ * (2 * (K * r) * T₀ * (Real.sqrt 2 * ‖zinf‖) + (δ + C₂₄ * r))) + C₂₅ * r := by
          gcongr
      _ = r * A + δ * B := by simp only [A, B]; ring
  have h1 : r * A < ε / 2 := by
    have h2 : 2 * A / ε < N := hN₂.trans_le hN2
    rw [div_lt_iff₀ hε] at h2
    simp only [r]
    rw [div_mul_eq_mul_div, one_mul, div_lt_iff₀ hNp]
    linarith
  have h3 : δ * B = ε / 4 := by simp only [δ]; field_simp
  linarith

end

end CompanionG


==> anc/lean/CompanionG/Slow.lean <==
import CompanionG.Basic

/-! S24 (companion v2b Lemma 3.14, slow part): `z_h = Å_h^{-1} 𝒢_h[|φ_h|^2]` satisfies
`‖z_h - z_∞‖_2 ≤ C h`, `z_∞ = -𝔡/(8π^2) + 𝔟 𝔭`. Proof as in the companion: (3.25), Corollary 3.11(b)(c),
(3.23), and the identities `(z_∞, ϑ) = ½(𝔡, g) - 𝔟 g(1)` obtained by integration by parts
against `ϑ = ψ_0'''`. -/

set_option autoImplicit false
set_option linter.unusedSectionVars false

namespace CompanionG

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot CompanionA
open scoped Topology ComplexConjugate Interval

noncomputable section

/-! ### Integration by parts against `ϑ` -/

theorem integral_gD (θ : L2) : ∫ x in (0:ℝ)..1, CompanionC.gD θ x = 0 := by
  rw [intervalIntegral.integral_eq_sub_of_hasDerivAt (fun x _ => CompanionC.psi0_hasDerivAt θ x)
    ((CompanionC.gD_continuous θ).intervalIntegrable _ _), CompanionC.psi0_one, CompanionC.psi0_zero,
    sub_zero]

/-- For `u ∈ C^2` with `u(0) = u(1) = 0`: `(u, ϑ) = -u'(1) g(1) + (u'', g)`. -/
theorem ibp_theta (θ : L2) {u u1 u2 : ℝ → ℂ} (hu : ∀ x, HasDerivAt u (u1 x) x)
    (hu1 : ∀ x, HasDerivAt u1 (u2 x) x) (hu2 : Continuous u2) (h0 : u 0 = 0) (h1 : u 1 = 0) :
    ∫ x, u x * θ x ∂μ = -(u1 1 * CompanionC.gD θ 1) + ∫ x in (0:ℝ)..1, u2 x * CompanionC.gD θ x := by
  have hu1c : Continuous u1 := continuous_iff_continuousAt.mpr fun x => (hu1 x).continuousAt
  have hF := triangle_fubini θ hu1c
  have hR : ∫ y, θ y * (∫ x in y..1, u1 x) ∂μ = -∫ x, u x * θ x ∂μ := by
    rw [← integral_neg]
    apply integral_congr_ae
    filter_upwards [ae_μ_of_forall (fun x (hx : x ∈ Ioc (0:ℝ) 1) => hx)] with y _
    rw [intervalIntegral.integral_eq_sub_of_hasDerivAt (fun x _ => hu x)
      (hu1c.intervalIntegrable _ _), h1]
    ring
  have hL : ∫ x, u1 x * prim1 θ x ∂μ = ∫ x in (0:ℝ)..1, u1 x * CompanionC.gD1 θ x := by
    rw [integral_μ]
    have e : ∀ x, u1 x * prim1 θ x = u1 x * CompanionC.gD1 θ x + (2 * prim3 θ 1) * u1 x := by
      intro x; simp only [CompanionC.gD1]; ring
    simp_rw [e]
    have i1 : IntervalIntegrable (fun x => u1 x * CompanionC.gD1 θ x) volume 0 1 :=
      (hu1c.mul (CompanionC.gD1_continuous θ)).intervalIntegrable _ _
    have i2 : IntervalIntegrable (fun x => (2 * prim3 θ 1) * u1 x) volume 0 1 :=
      (continuous_const.mul hu1c).intervalIntegrable _ _
    rw [intervalIntegral.integral_add i1 i2, intervalIntegral.integral_const_mul,
      intervalIntegral.integral_eq_sub_of_hasDerivAt (fun x _ => hu x) (hu1c.intervalIntegrable _ _),
      h0, h1]
    ring
  have hI := intervalIntegral.integral_mul_deriv_eq_deriv_mul (a := 0) (b := 1)
    (fun x _ => hu1 x) (fun x _ => CompanionC.gD_hasDerivAt θ x) (hu2.intervalIntegrable _ _)
    ((CompanionC.gD1_continuous θ).intervalIntegrable _ _)
  rw [CompanionC.gD_zero, mul_zero, sub_zero] at hI
  have key : -∫ x, u x * θ x ∂μ =
      u1 1 * CompanionC.gD θ 1 - ∫ x in (0:ℝ)..1, u2 x * CompanionC.gD θ x := by
    rw [← hR, ← hF, hL, hI]
  linear_combination -key

theorem hasDerivAt_pi_mul (x : ℝ) : HasDerivAt (fun y => Real.pi * y) Real.pi x := by
  simpa using (hasDerivAt_id x).const_mul Real.pi

theorem hasDerivAt_sin_pi (x : ℝ) :
    HasDerivAt (fun y => Real.sin (Real.pi * y)) (Real.pi * Real.cos (Real.pi * x)) x := by
  have := (hasDerivAt_pi_mul x).sin
  convert this using 1; ring

theorem hasDerivAt_cos_pi (x : ℝ) :
    HasDerivAt (fun y => Real.cos (Real.pi * y)) (-(Real.pi * Real.sin (Real.pi * x))) x := by
  have := (hasDerivAt_pi_mul x).cos
  convert this using 1; ring

/-- `(𝔡, ϑ) = -4π^2 (𝔡, g)`. -/
theorem dfrak_pair (θ : L2) :
    ∫ x, ((CompanionD.dfrak x : ℝ) : ℂ) * θ x ∂μ =
      -(4 * (Real.pi : ℂ) ^ 2) * ∫ x in (0:ℝ)..1, ((CompanionD.dfrak x : ℝ) : ℂ) * CompanionC.gD θ x := by
  set s : ℝ → ℝ := fun y => Real.sin (Real.pi * y)
  set c : ℝ → ℝ := fun y => Real.cos (Real.pi * y)
  set u1 : ℝ → ℂ := fun x => ((4 * Real.pi * (s x * c x) : ℝ) : ℂ)
  set u2 : ℝ → ℂ := fun x => ((4 * Real.pi ^ 2 * (c x ^ 2 - s x ^ 2) : ℝ) : ℂ)
  have hu : ∀ x, HasDerivAt (fun x => ((CompanionD.dfrak x : ℝ) : ℂ)) (u1 x) x := by
    intro x
    have h2 := (((hasDerivAt_sin_pi x).pow 2).const_mul 2).ofReal_comp
    convert h2 using 1
    · funext y; simp [CompanionD.dfrak]
    · simp only [u1, s, c]; push_cast; ring
  have hu1 : ∀ x, HasDerivAt u1 (u2 x) x := by
    intro x
    have h2 := ((((hasDerivAt_sin_pi x).mul (hasDerivAt_cos_pi x)).const_mul
      (4 * Real.pi))).ofReal_comp
    convert h2 using 1
    · simp only [u2, s, c]; push_cast; ring
  have hu2 : Continuous u2 := by simp only [u2, s, c]; fun_prop
  have h0 : ((CompanionD.dfrak 0 : ℝ) : ℂ) = 0 := by simp [CompanionD.dfrak]
  have h1 : ((CompanionD.dfrak 1 : ℝ) : ℂ) = 0 := by simp [CompanionD.dfrak]
  rw [ibp_theta θ hu hu1 hu2 h0 h1]
  have hu11 : u1 1 = 0 := by simp [u1, s]
  have e : ∀ x, u2 x * CompanionC.gD θ x = (4 * (Real.pi : ℂ) ^ 2) * CompanionC.gD θ x -
      (4 * (Real.pi : ℂ) ^ 2) * (((CompanionD.dfrak x : ℝ) : ℂ) * CompanionC.gD θ x) := by
    intro x
    simp only [u2, s, c, CompanionD.dfrak]
    rw [Real.cos_sq']
    push_cast; ring
  simp_rw [e]
  have hd : Continuous (fun x => ((CompanionD.dfrak x : ℝ) : ℂ)) :=
    Complex.continuous_ofReal.comp CompanionD.dfrak_continuous
  have i1 : IntervalIntegrable (fun x => (4 * (Real.pi : ℂ) ^ 2) * CompanionC.gD θ x) volume 0 1 :=
    (continuous_const.mul (CompanionC.gD_continuous θ)).intervalIntegrable _ _
  have i2 : IntervalIntegrable (fun x => (4 * (Real.pi : ℂ) ^ 2) *
      (((CompanionD.dfrak x : ℝ) : ℂ) * CompanionC.gD θ x)) volume 0 1 :=
    (continuous_const.mul (hd.mul (CompanionC.gD_continuous θ))).intervalIntegrable _ _
  rw [intervalIntegral.integral_sub i1 i2, intervalIntegral.integral_const_mul,
    intervalIntegral.integral_const_mul, integral_gD, hu11]
  ring

/-- `(𝔭, ϑ) = -g(1)`. -/
theorem pfrak_pair (θ : L2) :
    ∫ x, ((pfrak x : ℝ) : ℂ) * θ x ∂μ = -CompanionC.gD θ 1 := by
  have hu : ∀ x, HasDerivAt (fun x => ((pfrak x : ℝ) : ℂ)) ((2 * x - 1 : ℝ) : ℂ) x := by
    intro x
    have h2 := (((hasDerivAt_id x).mul (hasDerivAt_id x)).sub (hasDerivAt_id x)).ofReal_comp
    convert h2 using 1
    · funext y; simp [pfrak, sq]
    · simp only [id]; push_cast; ring
  have hu1 : ∀ x, HasDerivAt (fun x => ((2 * x - 1 : ℝ) : ℂ)) (2 : ℂ) x := by
    intro x
    have h2 := ((((hasDerivAt_id x).const_mul 2).sub_const 1)).ofReal_comp
    convert h2 using 1
    · funext y; simp
    · push_cast; ring
  have h0 : ((pfrak 0 : ℝ) : ℂ) = 0 := by simp [pfrak]
  have h1 : ((pfrak 1 : ℝ) : ℂ) = 0 := by simp [pfrak]
  rw [ibp_theta θ hu hu1 continuous_const h0 h1, intervalIntegral.integral_const_mul, integral_gD]
  push_cast; ring

/-- `(z_∞, ϑ) = ½(𝔡, g) - 𝔟 g(1)`. -/
theorem zinf_pair (θ : L2) :
    ∫ x, zinf x * θ x ∂μ =
      (1 / 2) * (∫ x in (0:ℝ)..1, ((CompanionD.dfrak x : ℝ) : ℂ) * CompanionC.gD θ x) -
        (bfrak : ℂ) * CompanionC.gD θ 1 := by
  have hz : ∫ x, zinf x * θ x ∂μ = ∫ x, ((zinfFun x : ℝ) : ℂ) * θ x ∂μ := by
    rw [zinf]
    apply integral_congr_ae
    filter_upwards [coeFn_toL2 (fun x => ((zinfFun x : ℝ) : ℂ))
      (Complex.continuous_ofReal.comp zinfFun_continuous)] with x hx
    rw [hx]
  have e : ∀ x, ((zinfFun x : ℝ) : ℂ) * θ x =
      (-(1 / (8 * (Real.pi : ℂ) ^ 2))) * (((CompanionD.dfrak x : ℝ) : ℂ) * θ x) +
        (bfrak : ℂ) * (((pfrak x : ℝ) : ℂ) * θ x) := by
    intro x; simp only [zinfFun]; push_cast; ring
  have hd : Continuous (fun x => ((CompanionD.dfrak x : ℝ) : ℂ)) :=
    Complex.continuous_ofReal.comp CompanionD.dfrak_continuous
  have hp : Continuous (fun x => ((pfrak x : ℝ) : ℂ)) :=
    Complex.continuous_ofReal.comp (by unfold pfrak; fun_prop)
  rw [hz]
  simp_rw [e]
  rw [integral_add ((integrable_cont_mul hd θ).const_mul _) ((integrable_cont_mul hp θ).const_mul _),
    integral_const_mul, integral_const_mul, dfrak_pair, pfrak_pair]
  have hpi : (Real.pi : ℂ) ≠ 0 := Complex.ofReal_ne_zero.mpr Real.pi_ne_zero
  field_simp
  ring

/-! ### `|φ_h|^2` -/

theorem absSq_ae {N : ℕ} (hN : 512 ≤ N) :
    (absSq N : ℝ → ℂ) =ᵐ[μ] fun x => ((‖phiA N x‖ ^ 2 : ℝ) : ℂ) := by
  have hN0 := pos_of_512 hN
  have hc : Continuous (fun x => ((‖spline (hm N) (cA N) x‖ ^ 2 : ℝ) : ℂ)) :=
    Complex.continuous_ofReal.comp ((sp_continuous hN0 _).norm.pow 2)
  have e : absSq N = toL2 (fun x => ((‖spline (hm N) (cA N) x‖ ^ 2 : ℝ) : ℂ)) hc := by
    simp only [absSq, hN0, ↓reduceDIte]
  rw [e]
  filter_upwards [coeFn_toL2 _ hc, phiA_rep hN] with x h1 h2
  rw [h1, h2]

theorem integral_absSq_norm {N : ℕ} (hN : 512 ≤ N) : ∫ x, ‖absSq N x‖ ∂μ = 1 := by
  calc ∫ x, ‖absSq N x‖ ∂μ = ∫ x, ‖phiA N x‖ ^ 2 ∂μ := by
        apply integral_congr_ae
        filter_upwards [absSq_ae hN] with x hx
        rw [hx, Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg (by positivity)]
    _ = ‖phiA N‖ ^ 2 := (norm_sq_eq_integral _).symm
    _ = 1 := by rw [(cA_spec hN).2.1]; norm_num

theorem zh_eq_zS {N : ℕ} (hN : 0 < N) : zh hN = CompanionC.zS hN (absSq N) := by
  rw [zh, CompanionC.zS, Gh_eq_GS]

theorem mder_eq_mhD (N : ℕ) (x : ℝ) : CompanionC.mder N x = CompanionD.mhD N x := by
  simp only [CompanionC.mder, CompanionD.mhD, hm_eq]

/-! ### S24 -/

/-- The weak form of S24: `|(z_h - z_∞, ϑ)| ≤ C h ‖ϑ‖_2`. -/
theorem S24_pair : ∃ C : ℝ, 0 < C ∧ ∀ N : ℕ, ∀ hN : 512 ≤ N, ∀ θ : L2,
    ‖∫ x, zh (pos_of_512 hN) x * θ x ∂μ - ∫ x, zinf x * θ x ∂μ‖ ≤ C * (1 / (N:ℝ)) * ‖θ‖ := by
  obtain ⟨Cb, hCb, hb⟩ := CompanionD.S23_b
  obtain ⟨Cc, hCc, hc⟩ := CompanionD.S23_c
  refine ⟨7 + 3 / 2 * Cb + 3 * Cc, by positivity, fun N hN θ => ?_⟩
  have hN0 := pos_of_512 hN
  have hθ := norm_nonneg θ
  have hNp : (0:ℝ) < N := by exact_mod_cast hN0
  have hL := CompanionC.inverse_load hN0 (absSq N) θ
  rw [integral_absSq_norm hN, hm_eq] at hL
  have hB := hb N hN (CompanionC.gD θ) (CompanionC.gD1 θ) (3 * ‖θ‖)
    ((CompanionC.gD1_continuous θ).intervalIntegrable _ _)
    (fun x _ => by
      rw [intervalIntegral.integral_eq_sub_of_hasDerivAt (fun y _ => CompanionC.gD_hasDerivAt θ y)
        ((CompanionC.gD1_continuous θ).intervalIntegrable _ _)]
      ring)
    (fun x hx => (CompanionC.gD_bound θ hx).1)
    (Eventually.of_forall fun y hy => (CompanionC.gD_bound θ hy).2)
  have hC := hc N hN
  have e1 : ∫ x, absSq N x * CompanionC.gD θ x ∂μ =
      ∫ x, ((‖phiA N x‖ ^ 2 : ℝ) : ℂ) * CompanionC.gD θ x ∂μ := by
    apply integral_congr_ae
    filter_upwards [absSq_ae hN] with x hx
    rw [hx]
  have e2 : ∫ x, absSq N x * (CompanionC.mder N x : ℂ) ∂μ =
      ((∫ x, ‖phiA N x‖ ^ 2 * CompanionD.mhD N x ∂μ : ℝ) : ℂ) := by
    rw [← integral_complex_ofReal]
    apply integral_congr_ae
    filter_upwards [absSq_ae hN] with x hx
    rw [hx, mder_eq_mhD]
    push_cast; rfl
  have e3 : ∫ x, ((CompanionD.dfrak x : ℝ) : ℂ) * CompanionC.gD θ x ∂μ =
      ∫ x in (0:ℝ)..1, ((CompanionD.dfrak x : ℝ) : ℂ) * CompanionC.gD θ x := integral_μ _
  rw [zinf_pair, zh_eq_zS, bfrak_eq]
  rw [e1, e2] at hL
  rw [e3] at hB
  set A := ∫ x, CompanionC.zS hN0 (absSq N) x * θ x ∂μ
  set I1 := ∫ x, ((‖phiA N x‖ ^ 2 : ℝ) : ℂ) * CompanionC.gD θ x ∂μ
  set Id := ∫ x in (0:ℝ)..1, ((CompanionD.dfrak x : ℝ) : ℂ) * CompanionC.gD θ x
  set X := ∫ x, ‖phiA N x‖ ^ 2 * CompanionD.mhD N x ∂μ
  set g1 := CompanionC.gD θ 1
  have hg1 : ‖g1‖ ≤ 3 * ‖θ‖ := (CompanionC.gD_bound θ ⟨zero_le_one, le_rfl⟩).1
  have hsplit : A - (1 / 2 * Id - (Companion.cellConstant : ℂ) * g1) =
      (A - (1 / 2 * I1 - g1 * (1 / 2 * (X : ℂ)))) + (1 / 2 : ℂ) * (I1 - Id) -
        g1 * (((1 / 2 * X - Companion.cellConstant : ℝ)) : ℂ) := by
    push_cast; ring
  rw [hsplit]
  have hX : ‖(((1 / 2 * X - Companion.cellConstant : ℝ)) : ℂ)‖ ≤ Cc * (1 / N) := by
    rw [Complex.norm_real, Real.norm_eq_abs]; exact hC
  calc _ ≤ ‖A - (1 / 2 * I1 - g1 * (1 / 2 * (X : ℂ)))‖ + ‖(1 / 2 : ℂ) * (I1 - Id)‖ +
        ‖g1 * (((1 / 2 * X - Companion.cellConstant : ℝ)) : ℂ)‖ := norm_sub_le_of_le
          (norm_add_le _ _) le_rfl
    _ ≤ 7 * (1 / N) * 1 * ‖θ‖ + 1 / 2 * (Cb * (1 / N) * (3 * ‖θ‖)) + 3 * ‖θ‖ * (Cc * (1 / N)) := by
        gcongr
        · rw [norm_mul, show ‖(1 / 2 : ℂ)‖ = 1 / 2 by norm_num]
          gcongr
        · rw [norm_mul]; exact mul_le_mul hg1 hX (norm_nonneg _) (by positivity)
    _ = (7 + 3 / 2 * Cb + 3 * Cc) * (1 / N) * ‖θ‖ := by ring

/-- S24 (companion v2b Lemma 3.14): `‖z_h - z_∞‖_2 ≤ C h` for all `N ≥ 512`. -/
theorem S24 : ∃ C : ℝ, 0 < C ∧ ∀ N : ℕ, ∀ hN : 512 ≤ N,
    ‖zh (pos_of_512 hN) - zinf‖ ≤ C * (1 / (N:ℝ)) := by
  obtain ⟨C, hC, hpair⟩ := S24_pair
  refine ⟨C, hC, fun N hN => ?_⟩
  set D := zh (pos_of_512 hN) - zinf
  have h1 := hpair N hN (star D)
  have hD : ∫ x, D x * (star D) x ∂μ =
      ∫ x, zh (pos_of_512 hN) x * (star D) x ∂μ - ∫ x, zinf x * (star D) x ∂μ := by
    rw [← integral_sub (integrable_mul_L2 _ _) (integrable_mul_L2 _ _)]
    apply integral_congr_ae
    filter_upwards [Lp.coeFn_sub (zh (pos_of_512 hN)) zinf] with x hx
    rw [hx, Pi.sub_apply]; ring
  rw [← hD, CompanionC.integral_mul_star, Complex.norm_real, Real.norm_eq_abs,
    abs_of_nonneg (by positivity), CompanionC.norm_star_L2] at h1
  have hN0 : (0:ℝ) < N := by exact_mod_cast pos_of_512 hN
  rcases (norm_nonneg D).eq_or_lt with h0 | hpos
  · rw [← h0]; positivity
  · have : ‖D‖ * ‖D‖ ≤ C * (1 / N) * ‖D‖ := by nlinarith
    exact le_of_mul_le_mul_right this hpos

end

end CompanionG


==> anc/lean/CompanionH/Align.lean <==
import CompanionF.S30
import CompanionF.S28
import CompanionG.Quad

/-! H line, item 1: the objects defined twice (F line and G line) are equal.
`𝔡`, `𝔭`, `𝔟`, `z_∞`, `E` (companion v2b (3.16), (3.17), (3.26), (4.5)) and `P̊_{2,h}`
(companion v2b Section 4.2). `𝒢_h`: the C line's `Gh` equals the D line's `GS` (G line `Gh_eq_GS`).
Also: `P̊_{2,h}` is homogeneous of degree two, so `P̊_{2,h}(f_N) = P̊_{2,h}(f̃_N)/‖f̃_N‖^2`. -/

set_option autoImplicit false

namespace CompanionH

open MeasureTheory Set Filter CompanionPilot CompanionC
open scoped Topology

noncomputable section

/-! ### `𝔡`, `𝔭`, `𝔟`, `z_∞`, `E` -/

theorem dfun_eq : CompanionF.dfun = CompanionD.dfrak := rfl

theorem pfun_eq : CompanionF.pfun = CompanionG.pfrak := rfl

theorem bconst_eq : CompanionF.bconst = CompanionG.bfrak := CompanionG.bfrak_eq.symm

theorem zfun_eq : CompanionF.zfun = CompanionG.zinfFun := by
  funext x
  simp only [CompanionF.zfun, CompanionG.zinfFun, dfun_eq, pfun_eq, bconst_eq]

theorem zinf_eq : CompanionF.zinf = CompanionG.zinf := by
  unfold CompanionF.zinf CompanionG.zinf
  exact toL2_congr _ _ fun x _ => by rw [zfun_eq]

theorem Efun_eq (t : ℝ) : CompanionF.Efun t = CompanionG.Efun t := by
  simp only [CompanionF.Efun, CompanionG.Efun, zinf_eq]

/-! ### `P̊_{2,h}` -/

section
variable {N : ℕ} (hN : 0 < N)
include hN

theorem TSPi_coe (r : ℝ) (v : Vh hN) : TSPi hN r (v : L2) = (TS hN r v : L2) := by
  rw [TSPi_apply, P_coe]

/-- `(Π̊_h v)^2 = v^2` for `v ∈ X_h^ℂ`: the F line's `sqL2` is the G line's `sqV`. -/
theorem sqL2_coe (w : Vh hN) : CompanionF.sqL2 hN (w : L2) = CompanionG.sqV hN w := by
  unfold CompanionF.sqL2 CompanionF.prodV CompanionG.sqV
  simp only [CompanionF.Pv, P_coe]
  exact toL2_congr _ _ fun x _ => by rw [sq]

/-- The F line's `P2h` and the G line's `P2S` are the same `P̊_{2,h}` on `X_h^ℂ`. -/
theorem P2h_eq_P2S (v : Vh hN) (t : ℝ) : CompanionF.P2h hN (v : L2) t = CompanionG.P2S hN v t := by
  unfold CompanionF.P2h CompanionG.P2S
  congr 1
  funext s
  rw [TSPi_coe hN s v, sqL2_coe hN, CompanionG.Gh_eq_GS, TSPi_coe]

/-- `P̊_{2,h}(c f) = c^2 P̊_{2,h}(f)`. -/
theorem P2h_smul (c : ℂ) (f : L2) (t : ℝ) :
    CompanionF.P2h hN (c • f) t = (c ^ 2) • CompanionF.P2h hN f t := by
  unfold CompanionF.P2h
  simp only [← CompanionF.Bt_self, map_smul, smul_apply, smul_smul]
  rw [← intervalIntegral.integral_smul]
  congr 1
  funext s
  rw [sq]

/-- `P̊_{2,h}(Π̊_h f) = P̊_{2,h}(f)`. -/
theorem P2h_PiS (f : L2) (t : ℝ) : CompanionF.P2h hN (PiS hN f) t = CompanionF.P2h hN f t := by
  unfold CompanionF.P2h
  simp only [TSPi_PiS]

end

/-- `P̊_{2,h}(f_N) = ‖f̃_N‖^{-2} P̊_{2,h}(f̃_N)`, with `P̊_{2,h}(f̃_N)` the G line's `P2S`. -/
theorem P2h_fA {N : ℕ} (h : 512 ≤ N) (hN : 0 < N) (t : ℝ) :
    CompanionF.P2h hN (CompanionA.fA N) t =
      (((‖CompanionA.ftilA N‖⁻¹ : ℝ) : ℂ) ^ 2) •
        CompanionG.P2S hN ⟨CompanionA.ftilA N, CompanionG.ftilA_mem h⟩ t := by
  have e := P2h_eq_P2S hN ⟨CompanionA.ftilA N, CompanionG.ftilA_mem h⟩ t
  rw [Submodule.coe_mk] at e
  rw [CompanionA.fA, P2h_smul hN, e]

end

end CompanionH


==> anc/lean/CompanionH/AuditH.lean <==
import CompanionH.ProbesH

/-! Axiom audit of the H line. -/

-- goal
#print axioms CompanionH.goalH
-- item 1: definition alignment (F line = G line)
#print axioms CompanionH.dfun_eq
#print axioms CompanionH.pfun_eq
#print axioms CompanionH.bconst_eq
#print axioms CompanionH.zfun_eq
#print axioms CompanionH.zinf_eq
#print axioms CompanionH.Efun_eq
#print axioms CompanionH.sqL2_coe
#print axioms CompanionH.P2h_eq_P2S
#print axioms CompanionH.P2h_smul
#print axioms CompanionH.P2h_PiS
#print axioms CompanionH.P2h_fA
-- item 2: E-F interface
#print axioms CompanionH.Gh_sqL2_of_mem
#print axioms CompanionH.Fh_of_mem
#print axioms CompanionH.solvesS_of_isSSol
#print axioms CompanionH.uS_solvesS
#print axioms CompanionH.uS_eq_ucurve
#print axioms CompanionH.uS_limit
-- item 3: S29
#print axioms CompanionH.norm_Efun_le
#print axioms CompanionH.ftilA_norm_sq_sub
#print axioms CompanionH.S29
#print axioms CompanionH.S29_norm
-- item 4: H5
#print axioms CompanionH.H3bAt_iff
#print axioms CompanionH.H3b_of_H3bH5
#print axioms CompanionH.Ucal_limit
#print axioms CompanionH.Lambda_N_eq
#print axioms CompanionH.Lam_tendsto
#print axioms CompanionH.H5aAt_holds
#print axioms CompanionH.H5bAt_holds
#print axioms CompanionH.H5At_holds
#print axioms CompanionH.H3bAtE_holds
#print axioms CompanionH.H3bH5_of_P1
-- item 5: Proposition 3.18 (abstract) and the S-scheme instance
#print axioms CompanionH.Abstract.exp_apply_eigen
#print axioms CompanionH.Abstract.compact_weakNull
#print axioms CompanionH.Abstract.expPi_mul
#print axioms CompanionH.Abstract.expPi_pow
#print axioms CompanionH.Abstract.eigen_ineq
#print axioms CompanionH.Abstract.semigroup_pow
#print axioms CompanionH.Abstract.semigroup_compact
#print axioms CompanionH.Abstract.prop41a
#print axioms CompanionH.Abstract.prop41b
#print axioms CompanionH.Abstract.liminf_le_of_forall
#print axioms CompanionH.Abstract.prop41b_liminf
#print axioms CompanionH.Abstract.prop41_holds
#print axioms CompanionH.exp_ext_apply
#print axioms CompanionH.expPi_eq_TSPi
#print axioms CompanionH.invPi_eq_JS
#print axioms CompanionH.Tsg_C0
#print axioms CompanionH.JW_compact
#print axioms CompanionH.G_compact
#print axioms CompanionH.Tsg_compact
#print axioms CompanionH.phiN_eigen
#print axioms CompanionH.S8
#print axioms CompanionH.re_zeta_tendsto
#print axioms CompanionH.xS_weakNull
#print axioms CompanionH.H2_of_prop41
#print axioms CompanionH.phiN_weakNull_of_prop41
#print axioms CompanionH.no_norm_conv
-- probes
#print axioms CompanionH.probe_H5b_ball
#print axioms CompanionH.probe_Lambda
#print axioms CompanionH.probe_uS_series
#print axioms CompanionH.probe_prop41a_hyp


==> anc/lean/CompanionH/Dock.lean <==
import CompanionH.Align
import CompanionE.ProbesE

/-! H line, item 2: the E line's `ů_h[u₀]` solves the F line's S-scheme ODE (`SolvesS`) on every
`[0,T]`, for real `u₀ ∈ X_h`. Hence, by `S30_unique`, it is the Catalan series sum on `[0,T]` for
small data, and `ε^{-2}(ů_h[ε f](t) - ε T̊_h(t) f) → P̊_{2,h}(f)(t)` as `ε → 0+` (`S30_limit`). -/

set_option autoImplicit false

namespace CompanionH

open MeasureTheory Set Filter SLean SLean.Bridge CompanionPilot CompanionB CompanionC
open scoped Topology

noncomputable section

theorem isRealL2_smul_real {f : L2} (hr : IsRealL2 f) (ε : ℝ) : IsRealL2 ((ε : ℂ) • f) := by
  rw [isRealL2_iff, conjL_smul, (isRealL2_iff _).mp hr, Complex.conj_ofReal]

section
variable {N : ℕ} (hN : 0 < N)
include hN

/-- The two forms of the S-scheme nonlinearity agree on `X_h^ℂ`:
`𝒢_h[(Π̊_h x)^2] = -Π̊_h(x ∂_x x)` (F line form = E line form). -/
theorem Gh_sqL2_of_mem {x : L2} (hx : x ∈ Vh hN) :
    (Gh hN (CompanionF.sqL2 hN x) : L2) = -PiS hN (wdxw x) := by
  set v : Vh hN := ⟨x, hx⟩
  have hxv : x = embV hN (CompanionF.cof hN v) := CompanionF.coe_eq_embV hN v
  have hs : (CompanionE.sqV hN (CompanionF.cof hN v) : ℝ → ℂ) =ᵐ[μ] fun y => x y * x y := by
    filter_upwards [coeFn_toL2 (fun y => spline (hm N) (CompanionF.cof hN v) y ^ 2)
      ((sp_continuous hN _).pow 2), CompanionF.coeFn_Vh hN v] with y h1 h2
    rw [CompanionE.sqV, h1, sq]
    change _ = (v : L2) y * (v : L2) y
    rw [h2]
  rw [← CompanionF.Gh_sq_congr hN hx hs, CompanionE.probe_Gh hN, ← hxv]

/-- On `X_h^ℂ` the F line's vector field is the E line's: `F_h(x) = Å_h x - Π̊_h(x ∂_x x)`. -/
theorem Fh_of_mem {x : L2} (hx : x ∈ Vh hN) :
    CompanionF.Fh hN x = ASL hN x - PiS hN (wdxw x) := by
  rw [CompanionF.Fh, Gh_sqL2_of_mem hN hx, sub_eq_add_neg]

/-- Any E-line solution (`IsSSol`) with datum `u₀ ∈ X_h^ℂ` solves `SolvesS` on every `[0,T]`. -/
theorem solvesS_of_isSSol {u₀ : L2} (hmem : u₀ ∈ Vh hN) {u : ℝ → L2}
    (hu : CompanionE.IsSSol hN u₀ u) (T : ℝ) : CompanionF.SolvesS hN T u₀ u := by
  refine ⟨by rw [hu.1, PiS_self hN hmem], fun t ht => ?_, fun t ht => ?_⟩
  · exact ((hu.2 t ht.1).2.continuousWithinAt).mono Icc_subset_Ici_self
  · obtain ⟨hut, hd⟩ := hu.2 t ht.1
    rw [Fh_of_mem hN hut]
    exact hd.mono (Ici_subset_Ici.mpr ht.1)

/-- E–F interface: for real `u₀ ∈ X_h`, `ů_h[u₀]` solves the S-scheme ODE on `[0,T]` in the sense
of the F line (`SolvesS`), for every `T`. -/
theorem uS_solvesS {u₀ : L2} (hr : IsRealL2 u₀) (hmem : u₀ ∈ Vh hN) (T : ℝ) :
    CompanionF.SolvesS hN T u₀ (CompanionE.uS hN u₀) :=
  solvesS_of_isSSol hN hmem (CompanionE.uS_spec hN hr) T

/-- Consequence (`S30_unique`): for real `f ∈ X_h` and `T > 0`, `ů_h[ε f]` equals the Catalan
series sum on `[0,T]` for all small `|ε|`. -/
theorem uS_eq_ucurve {T : ℝ} (hT : 0 < T) {f : L2} (hf : f ∈ Vh hN) (hr : IsRealL2 f) :
    ∃ r > 0, ∀ ε : ℝ, |ε| < r →
      EqOn (CompanionE.uS hN ((ε : ℂ) • f)) (CompanionF.ucurve hN hT.le ((ε : ℂ) • f)) (Icc 0 T) := by
  obtain ⟨r, hr0, hS⟩ := CompanionF.S30_exists hN hT hf
  refine ⟨r, hr0, fun ε hε => ?_⟩
  exact CompanionF.S30_unique hN
    (uS_solvesS hN (isRealL2_smul_real hr ε) ((Vh hN).smul_mem _ hf) T) (hS ε hε).2

/-- The S-scheme part of `Λ_N(t)`: for real `f ∈ X_h` and `t ≥ 0`,
`ε^{-2}(ů_h[ε f](t) - ε T̊_h(t) f) → P̊_{2,h}(f)(t)` as `ε → 0+`. -/
theorem uS_limit {f : L2} (hf : f ∈ Vh hN) (hr : IsRealL2 f) {t : ℝ} (ht : 0 ≤ t) :
    Tendsto (fun ε : ℝ => ((ε : ℂ) ^ 2)⁻¹ •
        (CompanionE.uS hN ((ε : ℂ) • f) t - (ε : ℂ) • TSPi hN t f))
      (𝓝[>] 0) (𝓝 (CompanionF.P2h hN f t)) :=
  CompanionF.S30_limit hN (T := t + 1) (by linarith) hf (fun ε => CompanionE.uS hN ((ε : ℂ) • f))
    (Eventually.of_forall fun ε =>
      uS_solvesS hN (isRealL2_smul_real hr ε) ((Vh hN).smul_mem _ hf) (t + 1)) t ⟨ht, by linarith⟩

end

end

end CompanionH


==> anc/lean/CompanionH/H5.lean <==
import CompanionH.HeadsH
import CompanionH.S29
import CompanionE.H3b

/-! Proof of the tail H5 (companion v2b Corollary 4.6) from P1.
(a) `Λ_N(t) = P_2(f_N)(t) - P̊_{2,h}(f_N)(t) = D̊_h(f_N)(t)`: the continuous part from the
order-2 Taylor remainder (B line, `ε ≤ 1/72`), the S-scheme part from S30 (F line) through the
E–F interface (`uS_limit`); `Λ_N(t) → -E(t)` by S29; `E(t) ≠ 0` by S28 (F line, P1).
(b) from (a) (through the existential form `H5aAt_imp_exists`): a bound `C h^p ε^2` would give
`‖Λ_N(t)‖ ≤ C h^p`, hence `Λ_∞(t) = 0`.
(b) holds for every `ε₀`; with `ε₀` of H3(b) this gives `H3bH5`. -/

set_option autoImplicit false

namespace CompanionH

open MeasureTheory Set Filter CompanionPilot CompanionB CompanionC OrderingError
open CompanionA (fA fA_mem fA_real)
open scoped Topology

noncomputable section

/-- The continuous part of `Λ_N(t)`: `ε^{-2}(𝒰(ε f_N)(t) - ε T(t) f_N) → P_2(f_N)(t)` as `ε → 0+`,
with the bound `7776 ε` for `0 < ε < 1/72`. -/
theorem Ucal_limit {N : ℕ} (h : 512 ≤ N) {t : ℝ} (ht : 0 ≤ t) :
    Tendsto (fun ε : ℝ => ((ε : ℂ) ^ 2)⁻¹ •
        (Ucal ((ε : ℂ) • fA N) t - (ε : ℂ) • Tsg t (fA N)))
      (𝓝[>] 0) (𝓝 ((P2 (fA N)).tr t)) := by
  rw [tendsto_iff_norm_sub_tendsto_zero]
  have hlim : Tendsto (fun ε : ℝ => 7776 * ε) (𝓝[>] 0) (𝓝 0) := by
    have h0 : Tendsto (fun ε : ℝ => 7776 * ε) (𝓝 0) (𝓝 (7776 * 0)) := tendsto_const_nhds.mul tendsto_id
    rw [mul_zero] at h0
    exact h0.mono_left nhdsWithin_le_nhds
  refine squeeze_zero' (Eventually.of_forall fun _ => norm_nonneg _) ?_ hlim
  filter_upwards [Ioo_mem_nhdsGT (show (0:ℝ) < 1 / 72 by norm_num)] with ε hε
  have hε0 := hε.1
  set f := (ε : ℂ) • fA N
  have hfn : ‖f‖ = ε := CompanionE.norm_smul_fA h hε0
  have hf : ‖f‖ < analyticRadius 3 3 := by rw [radius_eq, hfn]; exact hε.2
  have hU := CompanionE.Ucal_eq hf ht
  have hT2 := (taylor12_pointwise hf ht).2
  have hP2 : (P2 f).tr t = ((ε : ℂ) ^ 2) • (P2 (fA N)).tr t := by
    rw [CompanionE.P2_smul, X0T.tr_smul, Pi.smul_apply]
  have hε2 : ((ε : ℂ) ^ 2) ≠ 0 := pow_ne_zero 2 (Complex.ofReal_ne_zero.mpr hε0.ne')
  have e : ((ε : ℂ) ^ 2)⁻¹ • (Ucal f t - (ε : ℂ) • Tsg t (fA N)) - (P2 (fA N)).tr t =
      ((ε : ℂ) ^ 2)⁻¹ • ((quadraticSolution Lc Qc f).tr t - Tsg t f - (P2 f).tr t) := by
    have hT : Tsg t f = (ε : ℂ) • Tsg t (fA N) := map_smul _ _ _
    rw [hU, hP2, hT, smul_sub ((ε : ℂ) ^ 2)⁻¹ ((quadraticSolution Lc Qc f).tr t - (ε : ℂ) • Tsg t (fA N)),
      smul_smul, inv_mul_cancel₀ hε2, one_smul]
  rw [e, norm_smul, norm_inv, norm_pow, Complex.norm_real, Real.norm_eq_abs, abs_of_pos hε0]
  rw [hfn] at hT2
  have he : Real.exp (-t) ≤ 1 := Real.exp_le_one_iff.mpr (by linarith)
  have hε2' : (0 : ℝ) < ε ^ 2 := by positivity
  rw [inv_mul_le_iff₀ hε2']
  calc _ ≤ 7776 * Real.exp (-t) * ε ^ 3 := hT2
    _ ≤ 7776 * 1 * ε ^ 3 := by gcongr
    _ = ε ^ 2 * (7776 * ε) := by ring

/-- Probe (spec 7.2, item 7): `Λ_N(t)` is a genuine limit, equal to
`P_2(f_N)(t) - P̊_{2,h}(f_N)(t)` (no junk value). -/
theorem Lambda_N_eq {N : ℕ} (hN : 0 < N) (h : 512 ≤ N) {t : ℝ} (ht : 0 ≤ t) :
    Tendsto (fun ε : ℝ => ((ε : ℂ) ^ 2)⁻¹ • CS hN ε t) (𝓝[>] 0)
      (𝓝 ((P2 (fA N)).tr t - CompanionF.P2h hN (fA N) t)) := by
  have h1 := Ucal_limit h ht
  have h2 := uS_limit hN (fA_mem h) (fA_real h) ht
  refine (h1.sub h2).congr fun ε => ?_
  simp only [CS, smul_sub]

/-- `Λ_N(t)` with a junk value at `N = 0`. -/
def Lam (t : ℝ) (N : ℕ) : L2 := if hN : 0 < N then Dh hN (fA N) t else 0

theorem Lam_eq {N : ℕ} (hN : 0 < N) (t : ℝ) :
    Lam t N = (P2 (fA N)).tr t - CompanionF.P2h hN (fA N) t := by
  rw [Lam, dite_eq_left hN, Dh, P2h_PiS]

/-- `Λ_N(t) → -E(t)` (S29 at the fixed `t`). -/
theorem Lam_tendsto (hP1 : P1) {t : ℝ} (ht : 0 < t) :
    Tendsto (Lam t) atTop (𝓝 (-CompanionG.Efun t)) := by
  rw [Metric.tendsto_atTop]
  intro δ hδ
  obtain ⟨N₀, hN₀⟩ := S29 hP1 ht hδ
  refine ⟨max N₀ 1, fun N hN => ?_⟩
  have hN0 : 0 < N := lt_of_lt_of_le one_pos (le_of_max_le_right hN)
  rw [dist_eq_norm, sub_neg_eq_add, Lam, dite_eq_left hN0]
  exact hN₀ N hN0 (le_of_max_le_left hN) t ⟨ht.le, le_rfl⟩

/-- Companion v2b Corollary 4.3, last sentence: `‖D̊_h(f_N)(t)‖_2 → ‖E(t)‖_2 > 0` for `t > 0`. -/
theorem S29_norm (hP1 : P1) {t : ℝ} (ht : 0 < t) :
    Tendsto (fun N => ‖Lam t N‖) atTop (𝓝 ‖CompanionG.Efun t‖) ∧ 0 < ‖CompanionG.Efun t‖ := by
  refine ⟨?_, ?_⟩
  · have h := (Lam_tendsto hP1 ht).norm
    rwa [norm_neg] at h
  · rw [norm_pos_iff, ← Efun_eq]
    exact CompanionF.S28 hP1 t ht

/-- H5(a) from P1 (explicit limits): (i) from `Lambda_N_eq`, (ii) from `Lam_tendsto` and
`Lam_eq`, (iii) from `CompanionF.S28` and `Efun_eq`. -/
theorem H5aAt_holds (hP1 : P1) {t : ℝ} (ht : 0 < t) : H5aAt t := by
  refine ⟨fun N hN h => Lambda_N_eq hN h ht.le, fun δ hδ => ?_, ?_⟩
  · obtain ⟨N₀, hN₀⟩ := Metric.tendsto_atTop.mp (Lam_tendsto hP1 ht) δ hδ
    refine ⟨N₀, fun N hN hN₀N _ => ?_⟩
    have h1 := hN₀ N hN₀N
    rwa [Lam_eq hN, dist_eq_norm, sub_neg_eq_add] at h1
  · rw [← Efun_eq]
    exact CompanionF.S28 hP1 t ht

/-- The v2b form of H5(a) implies the earlier existential form (a limit `Λ_N(t)` for each
`N ≥ 512`, a limit `Λ_∞(t)` of `Λ_N(t)`, and `Λ_∞(t) ≠ 0`). -/
theorem H5aAt_imp_exists {t : ℝ} (h : H5aAt t) :
    ∃ Λ : ℕ → L2, ∃ Λinf : L2,
      (∀ (N : ℕ) (hN : 0 < N), 512 ≤ N →
        Tendsto (fun ε : ℝ => ((ε : ℂ) ^ 2)⁻¹ • CS hN ε t) (𝓝[>] 0) (𝓝 (Λ N))) ∧
      Tendsto Λ atTop (𝓝 Λinf) ∧ Λinf ≠ 0 := by
  obtain ⟨h1, h2, h3⟩ := h
  refine ⟨Lam t, -CompanionG.Efun t, fun N hN hN5 => ?_, ?_, neg_ne_zero.mpr h3⟩
  · rw [Lam_eq hN]; exact h1 N hN hN5
  · rw [Metric.tendsto_atTop]
    intro δ hδ
    obtain ⟨N₀, hN₀⟩ := h2 δ hδ
    refine ⟨max N₀ 512, fun N hN => ?_⟩
    have hN0 : 0 < N := lt_of_lt_of_le (by norm_num) (le_of_max_le_right hN)
    rw [Lam_eq hN0, dist_eq_norm, sub_neg_eq_add]
    exact hN₀ N hN0 (le_of_max_le_left hN) (le_of_max_le_right hN)

/-- H5(b) from P1, for every `ε₀` (only small `ε` matter). -/
theorem H5bAt_holds (hP1 : P1) (ε₀ : ℝ) {t : ℝ} (ht : 0 < t) : H5bAt ε₀ t := by
  intro p hp ε₁ hε₁ _ ⟨C, hC⟩
  obtain ⟨Λ, Λinf, hΛ, hlim, hne⟩ := H5aAt_imp_exists (H5aAt_holds hP1 ht)
  have hb : ∀ N : ℕ, 512 ≤ N → ‖Λ N‖ ≤ C * (1 / (N : ℝ)) ^ p := by
    intro N h
    have hN : 0 < N := by omega
    refine le_of_tendsto (hΛ N hN h).norm ?_
    filter_upwards [Ioc_mem_nhdsGT hε₁] with ε hε
    have hε0 := hε.1
    have hε2' : (0 : ℝ) < ε ^ 2 := by positivity
    rw [norm_smul, norm_inv, norm_pow, Complex.norm_real, Real.norm_eq_abs, abs_of_pos hε0,
      inv_mul_le_iff₀ hε2']
    calc ‖CS hN ε t‖ ≤ C * (1 / (N : ℝ)) ^ p * ε ^ 2 := hC N hN h ε hε0 hε.2
      _ = ε ^ 2 * (C * (1 / (N : ℝ)) ^ p) := by ring
  have hr : Tendsto (fun N : ℕ => C * (1 / (N : ℝ)) ^ p) atTop (𝓝 0) := by
    have h1 := (tendsto_one_div_atTop_nhds_zero_nat.rpow_const (Or.inr hp.le)).const_mul C
    rwa [Real.zero_rpow hp.ne', mul_zero] at h1
  have hle : ‖Λinf‖ ≤ 0 :=
    le_of_tendsto_of_tendsto hlim.norm hr (eventually_atTop.mpr ⟨512, hb⟩)
  exact hne (norm_le_zero_iff.mp hle)

/-- H5 from P1, for every `ε₀`. -/
theorem H5At_holds (hP1 : P1) (ε₀ : ℝ) : H5At ε₀ :=
  fun _ ht => ⟨H5aAt_holds hP1 ht, H5bAt_holds hP1 ε₀ ht⟩

/-- H3(b) with an explicit `ε₀`, for every radius `r₀ > 0` (E line `H3bAt_holds`). -/
theorem H3bAtE_holds (hP1 : P1) {r₀ : ℝ} (hr₀ : 0 < r₀) : ∃ ε₀ : ℝ, H3bAtE r₀ ε₀ :=
  (H3bAt_iff r₀).mp (CompanionE.H3bAt_holds hP1 hr₀)

/-- H3(b) and H5 with one set of constants (`r₀, R₀, ν` of H6(iii), `ε₀` of H3(b)), from P1. -/
theorem H3bH5_of_P1 (hP1 : P1) : H3bH5 := by
  obtain ⟨r₀, R₀, ν, h⟩ := H6iii_holds
  obtain ⟨ε₀, hε₀⟩ := H3bAtE_holds hP1 h.1
  exact ⟨r₀, R₀, ν, ε₀, h, hε₀, H5At_holds hP1 ε₀⟩

end

end CompanionH


==> anc/lean/CompanionH/HeadsH.lean <==
import CompanionE.HeadsE
import CompanionB.Taylor12
import CompanionF.S30
import CompanionG.Basic

/-! Statement of the tail H5 (companion v2b Corollary 4.6), specification v4, Section 2.3, and its
binding to the constants of H3(b) and H6(iii). Proofs are in `CompanionH.H5`.
M10 (2026-11-16): H5(a) is stated with the explicit limits of Corollary 4.6(a)
(`D̊_h(f_N)(t)` and `-E(t)`), not only their existence.
Binding (as for the E line's `H3b := ∃ r₀ R₀ ν, H6iiiAt r₀ R₀ ν ∧ H3bAt r₀`): `ε₀` is made a
parameter of H3(b) (`H3bAtE r₀ ε₀`, the body of `CompanionE.H3bAt r₀`) and of H5 (`H5At ε₀`), and
`H3bH5 := ∃ r₀ R₀ ν ε₀, H6iiiAt r₀ R₀ ν ∧ H3bAtE r₀ ε₀ ∧ H5At ε₀` uses one set of constants. -/

set_option autoImplicit false

namespace CompanionH

open MeasureTheory Set Filter CompanionPilot CompanionB
open scoped Topology

noncomputable section

/-- The ordering error of the S scheme on the datum `ε f_N` (companion v2b Section 2.2):
`𝔆̊_N(ε,t) = (𝒰(ε f_N)(t) - ε T(t) f_N) - (ů_h[ε f_N](t) - ε T̊_h(t) f_N)`.
`𝒰` is the H6(iii) object `Ucal`; it is a genuine solution only for `√2 ε < r₀`. -/
def CS {N : ℕ} (hN : 0 < N) (ε t : ℝ) : L2 :=
  (Ucal ((ε : ℂ) • CompanionA.fA N) t - (ε : ℂ) • Tsg t (CompanionA.fA N)) -
    (CompanionE.uS hN ((ε : ℂ) • CompanionA.fA N) t - (ε : ℂ) • TSPi hN t (CompanionA.fA N))

/-- H5(a) at a fixed `t` (companion v2b Corollary 4.6(a)), with the explicit limits:
(i) for every `N ≥ 512`, `ε^{-2} 𝔆̊_N(ε,t) → D̊_h(f_N)(t)` in `L^2` as `ε ↓ 0`, where
`D̊_h(f_N)(t) = P_2(f_N)(t) - P̊_{2,h}(f_N)(t)` (`P_2 = CompanionB.P2`, `P̊_{2,h} = CompanionF.P2h`;
`P̊_{2,h}(Π̊_h f_N) = P̊_{2,h}(f_N)` since `f_N ∈ X_h`);
(ii) `D̊_h(f_N)(t) → -E(t)` in `L^2` as `N → ∞`, written with thresholds: for every `δ > 0` there is
`N₀` with `‖D̊_h(f_N)(t) + E(t)‖_2 < δ` for all `N ≥ N₀`, `N ≥ 512` (`E = CompanionG.Efun`,
companion v2b (4.5));
(iii) `E(t) ≠ 0`. -/
def H5aAt (t : ℝ) : Prop :=
  (∀ (N : ℕ) (hN : 0 < N), 512 ≤ N →
      Tendsto (fun ε : ℝ => ((ε : ℂ) ^ 2)⁻¹ • CS hN ε t) (𝓝[>] 0)
        (𝓝 ((P2 (CompanionA.fA N)).tr t - CompanionF.P2h hN (CompanionA.fA N) t))) ∧
    (∀ δ : ℝ, 0 < δ → ∃ N₀ : ℕ, ∀ (N : ℕ) (hN : 0 < N), N₀ ≤ N → 512 ≤ N →
      ‖(P2 (CompanionA.fA N)).tr t - CompanionF.P2h hN (CompanionA.fA N) t + CompanionG.Efun t‖ < δ) ∧
    CompanionG.Efun t ≠ 0

/-- H5(b) at a fixed `t`, for a given `ε₀` (companion v2b Corollary 4.6(b), with `ε₁ ≤ ε₀`): for every
`p > 0` and every `ε₁ ∈ (0, ε₀]` there is no constant `C` with
`‖𝔆̊_N(ε,t)‖_2 ≤ C h^p ε^2` for all `N ≥ 512` and all `0 < ε ≤ ε₁` (`h = 1/N`). -/
def H5bAt (ε₀ t : ℝ) : Prop :=
  ∀ p : ℝ, 0 < p → ∀ ε₁ : ℝ, 0 < ε₁ → ε₁ ≤ ε₀ →
    ¬ ∃ C : ℝ, ∀ (N : ℕ) (hN : 0 < N), 512 ≤ N → ∀ ε : ℝ, 0 < ε → ε ≤ ε₁ →
      ‖CS hN ε t‖ ≤ C * (1 / (N : ℝ)) ^ p * ε ^ 2

/-- H5 (companion v2b Corollary 4.6) for a given `ε₀`: fix `t > 0`; then (a) and (b). -/
def H5At (ε₀ : ℝ) : Prop := ∀ t : ℝ, 0 < t → H5aAt t ∧ H5bAt ε₀ t

/-- H3(b) with given `r₀` and `ε₀`: verbatim the body of `CompanionE.H3bAt r₀` after `∃ ε₀`
(see `H3bAt_iff`). -/
def H3bAtE (r₀ ε₀ : ℝ) : Prop :=
  ∃ C : ℝ, 0 < ε₀ ∧ 0 < C ∧ Real.sqrt 2 * ε₀ < r₀ ∧
    ∀ ε : ℝ, 0 < ε → ε ≤ ε₀ → ∀ t : ℝ, 0 < t → ∀ c : ℝ, C * ε ^ 3 < c →
      ∃ N₀ : ℕ, ∀ (N : ℕ) (hN : 0 < N), N₀ ≤ N →
        |‖Ucal ((ε : ℂ) • CompanionA.fA N) t - (ε : ℂ) • TSPi hN t (CompanionA.fA N)‖ -
            ε * Real.exp (-C_S * t)| ≤ c

theorem H3bAt_iff (r₀ : ℝ) : CompanionE.H3bAt r₀ ↔ ∃ ε₀ : ℝ, H3bAtE r₀ ε₀ := Iff.rfl

/-- H3(b) and H5 with one set of constants: `r₀, R₀, ν` of H6(iii), `ε₀` of H3(b) (`√2 ε₀ < r₀`),
the same `ε₀` in H5(b). -/
def H3bH5 : Prop := ∃ r₀ R₀ ν ε₀ : ℝ, CompanionE.H6iiiAt r₀ R₀ ν ∧ H3bAtE r₀ ε₀ ∧ H5At ε₀

theorem H3b_of_H3bH5 (h : H3bH5) : CompanionE.H3b := by
  obtain ⟨r₀, R₀, ν, ε₀, h6, h3, -⟩ := h
  exact ⟨r₀, R₀, ν, h6, ε₀, h3⟩

end

end CompanionH


==> anc/lean/CompanionH/ProbesH.lean <==
import CompanionH.H5
import CompanionH.Prop41S

/-! H line: definition probes and the H-line goal.
* `probe_H5b_ball`: in H5(b) the data `ε f_N` (`0 < ε ≤ ε₀`, `ε₀` of H3(b)) lie in the H6(iii) ball
  `‖·‖_H < r₀`, where `𝒰` is the genuine solution (spec 7.1, item 16).
* `probe_Lambda`: `Λ_N(t) = P_2(f_N)(t) - P̊_{2,h}(f_N)(t)` is a genuine limit and
  `Λ_∞(t) = -E(t) ≠ 0` (spec 7.2, item 7).
* `probe_uS_series`: `ů_h[ε f_N]` is the Catalan series sum on `[0,T]` for small `ε` (E–F).
* `probe_prop41a_hyp`: the hypotheses of Proposition 3.18(a) hold for the S scheme (no premise).
The H-line goal: `GoalH := (P1 → H3bH5) ∧ Prop41`. -/

set_option autoImplicit false

namespace CompanionH

open MeasureTheory Set Filter CompanionPilot CompanionB CompanionC
open CompanionA (fA fA_mem fA_real fA_norm)
open scoped Topology

noncomputable section

theorem probe_H5b_ball {r₀ ε₀ : ℝ} (h : H3bAtE r₀ ε₀) {N : ℕ} (hN : 512 ≤ N) {ε : ℝ}
    (hε : 0 < ε) (hεε₀ : ε ≤ ε₀) : normH ((ε : ℂ) • fA N) < r₀ := by
  obtain ⟨_, -, -, hr, -⟩ := h
  calc normH ((ε : ℂ) • fA N) ≤ Real.sqrt 2 * ‖(ε : ℂ) • fA N‖ := normH_le _
    _ = Real.sqrt 2 * ε := by rw [CompanionE.norm_smul_fA hN hε]
    _ ≤ Real.sqrt 2 * ε₀ := mul_le_mul_of_nonneg_left hεε₀ (Real.sqrt_nonneg _)
    _ < r₀ := hr

theorem probe_Lambda (hP1 : P1) {t : ℝ} (ht : 0 < t) :
    (∀ (N : ℕ) (hN : 0 < N), 512 ≤ N →
      Tendsto (fun ε : ℝ => ((ε : ℂ) ^ 2)⁻¹ • CS hN ε t) (𝓝[>] 0)
        (𝓝 ((P2 (fA N)).tr t - CompanionF.P2h hN (fA N) t))) ∧
    Tendsto (Lam t) atTop (𝓝 (-CompanionG.Efun t)) ∧ -CompanionG.Efun t ≠ 0 := by
  refine ⟨fun N hN h => Lambda_N_eq hN h ht.le, Lam_tendsto hP1 ht, ?_⟩
  rw [neg_ne_zero, ← Efun_eq]
  exact CompanionF.S28 hP1 t ht

theorem probe_uS_series {N : ℕ} (h : 512 ≤ N) (hN : 0 < N) {T : ℝ} (hT : 0 < T) :
    ∃ r > 0, ∀ ε : ℝ, |ε| < r →
      EqOn (CompanionE.uS hN ((ε : ℂ) • fA N)) (CompanionF.ucurve hN hT.le ((ε : ℂ) • fA N))
        (Icc 0 T) :=
  uS_eq_ucurve hN hT (fA_mem h) (fA_real h)

/-- The hypotheses of Proposition 3.18(a) are satisfiable: the S scheme satisfies all of them
(the conclusion is then `φ_N ⇀ 0`). -/
theorem probe_prop41a_hyp :
    (∀ n, AScl (Nn_pos n) (xS n) = ζS n • xS n) ∧ (∀ n, ‖xS n‖ = 1) ∧
      (∀ n, IsUnit (AScl (Nn_pos n))) ∧ Function.Injective Ainv ∧
      Tendsto (fun n => ‖Abstract.invPi (XS n) (AScl (Nn_pos n)) - Ainv‖) atTop (𝓝 0) ∧
      Tendsto (fun n => ‖ζS n‖) atTop atTop := by
  refine ⟨xS_eigen, xS_norm, fun n => (ASunit (Nn_pos n)).isUnit, by rw [Ainv_eq]; exact G_injective,
    ?_, ?_⟩
  · have h0 : Tendsto (fun n : ℕ => (16 : ℝ) / ((n + 512 : ℕ) : ℝ)) atTop (𝓝 0) :=
      (tendsto_const_div_atTop_nhds_zero_nat (16 : ℝ)).comp (tendsto_add_atTop_nat 512)
    refine squeeze_zero (fun _ => norm_nonneg _) (fun n => ?_) h0
    rw [invPi_eq_JS]
    exact S20_rate (Nn_pos n)
  · refine tendsto_atTop_mono (fun n => ?_) tendsto_natCast_atTop_atTop
    obtain ⟨_, _, _, _, _, hi, _, _⟩ := phiN_spec (n + 512) (by omega)
    have hN : (512 : ℝ) ≤ ((n + 512 : ℕ) : ℝ) := by exact_mod_cast (show 512 ≤ n + 512 by omega)
    have h1 : (n : ℝ) ≤ 100 / hm (n + 512) ^ 3 := by
      rw [hm_eq, div_pow, one_pow, div_div_eq_mul_div, div_one]
      have : ((n + 512 : ℕ) : ℝ) ≤ ((n + 512 : ℕ) : ℝ) ^ 3 := by
        nlinarith [sq_nonneg ((n + 512 : ℕ) : ℝ)]
      push_cast at this ⊢
      nlinarith
    exact h1.trans (hi.trans (Complex.abs_im_le_norm _))

universe u

/-- The H-line goal: H3(b) and H5 with shared constants (from P1), and companion
Proposition 3.18 in abstract form (no premise). -/
def GoalH : Prop := (P1 → H3bH5) ∧ Abstract.Prop41.{u}

theorem goalH : GoalH.{u} := ⟨H3bH5_of_P1, Abstract.prop41_holds⟩

end

end CompanionH


==> anc/lean/CompanionH/Prop41.lean <==
import Mathlib.Analysis.InnerProductSpace.Adjoint
import Mathlib.Analysis.Normed.Operator.Compact.Basic
import Mathlib.Analysis.SpecialFunctions.Exponential
import Mathlib.Analysis.SpecialFunctions.Exp
import Mathlib.Topology.Sequences
import Mathlib.Data.EReal.Basic

/-! Companion v2b Proposition 3.18 (uniform high-frequency damping is necessary), in the abstract
form of the paper: a complex Hilbert space `𝓧`, closed subspaces `X_n` with orthogonal
projections `Π_n`, bounded operators `A_n` on `X_n`, eigenpairs `(ζ_n, x_n)` with `‖x_n‖ = 1`.
(a) Inverses converging in norm to an injective `K` and `|ζ_n| → ∞` give `x_n ⇀ 0`.
(b) For an eventually compact `C_0`-semigroup `S` and `x_n ⇀ 0`:
`liminf ‖e^{tA_n}Π_n - S(t)‖ ≥ liminf e^{t Re ζ_n}` (`t ≥ t₁`), and norm convergence at one
`t₀ > 0` forces `Re ζ_n → -∞`. The liminf inequality is stated in the `∀ c` form (spec 7.1,
item 3) and also, equivalently, with `Filter.liminf` in `EReal` (`prop41b_liminf`). -/

set_option autoImplicit false
set_option linter.unusedSectionVars false

namespace CompanionH

namespace Abstract

open Filter Topology Set
open scoped InnerProductSpace

noncomputable section

universe u

/-! Instances on the algebra `X →L[ℂ] X` of a subspace `X` (all Props). They hold by the
standard Mathlib terms (checked at default transparency); instance search does not find them,
because `↥X` carries two definitionally equal topologies. -/

instance subCLM_isTopologicalRing {𝓧 : Type u} [NormedAddCommGroup 𝓧] [InnerProductSpace ℂ 𝓧]
    (X : Submodule ℂ 𝓧) : IsTopologicalRing (X →L[ℂ] X) :=
  NonUnitalSeminormedRing.toIsTopologicalRing (α := X →L[ℂ] X)

instance subCLM_isScalarTower {𝓧 : Type u} [NormedAddCommGroup 𝓧] [InnerProductSpace ℂ 𝓧]
    (X : Submodule ℂ 𝓧) : IsScalarTower ℂ (X →L[ℂ] X) (X →L[ℂ] X) :=
  IsScalarTower.right (R := ℂ) (A := X →L[ℂ] X)

instance subCLM_smulCommClass {𝓧 : Type u} [NormedAddCommGroup 𝓧] [InnerProductSpace ℂ 𝓧]
    (X : Submodule ℂ 𝓧) : SMulCommClass ℂ (X →L[ℂ] X) (X →L[ℂ] X) :=
  Algebra.to_smulCommClass (R := ℂ) (A := X →L[ℂ] X)

section Defs
variable {𝓧 : Type u} [NormedAddCommGroup 𝓧] [InnerProductSpace ℂ 𝓧] [CompleteSpace 𝓧]

/-- Weak convergence to zero: `⟨y, x_n⟩ → 0` for every `y ∈ 𝓧`. -/
def WeakNullSeq (x : ℕ → 𝓧) : Prop := ∀ y : 𝓧, Tendsto (fun n => ⟪y, x n⟫_ℂ) atTop (𝓝 0)

/-- `S` is a `C_0`-semigroup on `𝓧` (parameter `t ≥ 0`): `S(0) = I`, `S(s+t) = S(s)S(t)`,
and `t ↦ S(t)x` is continuous on `[0,∞)` for every `x`. -/
def IsC0Semigroup (S : ℝ → 𝓧 →L[ℂ] 𝓧) : Prop :=
  S 0 = ContinuousLinearMap.id ℂ 𝓧 ∧
    (∀ s t : ℝ, 0 ≤ s → 0 ≤ t → S (s + t) = (S s).comp (S t)) ∧
    ∀ x : 𝓧, ContinuousOn (fun t => S t x) (Ici 0)

variable (X : Submodule ℂ 𝓧) [CompleteSpace X]

/-- `e^{tA} Π` on `𝓧`, for a bounded operator `A` on the closed subspace `X`
(`Π` the orthogonal projection onto `X`). -/
def expPi (A : X →L[ℂ] X) (t : ℝ) : 𝓧 →L[ℂ] 𝓧 :=
  X.subtypeL ∘L NormedSpace.exp ((t : ℂ) • A) ∘L X.orthogonalProjectionOnto

/-- `A^{-1} Π` on `𝓧` (`Ring.inverse A` is the inverse of `A` when `A` is invertible). -/
def invPi (A : X →L[ℂ] X) : 𝓧 →L[ℂ] 𝓧 :=
  X.subtypeL ∘L Ring.inverse A ∘L X.orthogonalProjectionOnto

end Defs

/-- Companion v2b Proposition 3.18, abstract form. For every complex Hilbert space `𝓧`, closed
subspaces `X_n`, bounded `A_n` on `X_n` and eigenpairs `A_n x_n = ζ_n x_n`, `‖x_n‖ = 1`:
(a) if each `A_n` is invertible, `‖A_n^{-1}Π_n - K‖ → 0` with `K` bounded and injective, and
`|ζ_n| → ∞`, then `x_n ⇀ 0`;
(b) if `S` is a `C_0`-semigroup with `S(t₁)` compact for some `t₁ > 0` and `x_n ⇀ 0`, then for
every `t ≥ t₁`, `liminf_n ‖e^{tA_n}Π_n - S(t)‖ ≥ liminf_n e^{t Re ζ_n}` (written: whenever
`e^{t Re ζ_n} ≥ c` eventually, `‖e^{tA_n}Π_n - S(t)‖ ≥ c'` eventually for every `c' < c`); and if
`‖e^{t₀A_n}Π_n - S(t₀)‖ → 0` for some `t₀ > 0`, then `Re ζ_n → -∞`. -/
def Prop41 : Prop :=
  ∀ (𝓧 : Type u) [NormedAddCommGroup 𝓧] [InnerProductSpace ℂ 𝓧] [CompleteSpace 𝓧]
    (X : ℕ → Submodule ℂ 𝓧) [∀ n, CompleteSpace (X n)] (A : ∀ n, X n →L[ℂ] X n)
    (ζ : ℕ → ℂ) (x : ∀ n, X n), (∀ n, A n (x n) = ζ n • x n) → (∀ n, ‖x n‖ = 1) →
    ((∀ n, IsUnit (A n)) → ∀ K : 𝓧 →L[ℂ] 𝓧, Function.Injective K →
      Tendsto (fun n => ‖invPi (X n) (A n) - K‖) atTop (𝓝 0) →
      Tendsto (fun n => ‖ζ n‖) atTop atTop → WeakNullSeq (fun n => (x n : 𝓧))) ∧
    (∀ S : ℝ → 𝓧 →L[ℂ] 𝓧, IsC0Semigroup S → ∀ t₁ : ℝ, 0 < t₁ → IsCompactOperator (S t₁) →
      WeakNullSeq (fun n => (x n : 𝓧)) →
      (∀ t : ℝ, t₁ ≤ t → ∀ c : ℝ, (∀ᶠ n in atTop, c ≤ Real.exp (t * (ζ n).re)) →
        ∀ c' : ℝ, c' < c → ∀ᶠ n in atTop, c' ≤ ‖expPi (X n) (A n) t - S t‖) ∧
      (∀ t₀ : ℝ, 0 < t₀ → Tendsto (fun n => ‖expPi (X n) (A n) t₀ - S t₀‖) atTop (𝓝 0) →
        Tendsto (fun n => (ζ n).re) atTop atBot))

/-! ### Auxiliary facts -/

section Aux
variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℂ E] [CompleteSpace E]

/-- `e^{zA} v = e^{zζ} v` for an eigenvector `A v = ζ v`. -/
theorem exp_apply_eigen (A : E →L[ℂ] E) {v : E} {ζ : ℂ} (hv : A v = ζ • v) (z : ℂ) :
    NormedSpace.exp (z • A) v = Complex.exp (z * ζ) • v := by
  have hpow : ∀ k : ℕ, ((z • A) ^ k) v = (z * ζ) ^ k • v := by
    intro k
    induction k with
    | zero => simp
    | succ k ih =>
      rw [pow_succ']
      change (z • A) (((z • A) ^ k) v) = _
      rw [ih, map_smul]
      change (z * ζ) ^ k • (z • A v) = _
      rw [hv, smul_smul, smul_smul, mul_assoc, ← pow_succ]
  have hs := NormedSpace.expSeries_summable' (𝕂 := ℂ) (z • A)
  have hs2 := NormedSpace.expSeries_summable' (𝕂 := ℂ) (z * ζ)
  have h1 := (ContinuousLinearMap.apply ℂ E v).map_tsum hs
  simp only [ContinuousLinearMap.apply_apply] at h1
  have h2 : Complex.exp (z * ζ) = ∑' n : ℕ, ((n.factorial : ℂ)⁻¹) • (z * ζ) ^ n := by
    rw [Complex.exp_eq_exp_ℂ, NormedSpace.exp_eq_tsum ℂ]
  rw [NormedSpace.exp_eq_tsum ℂ, h1, h2, ← hs2.tsum_smul_const]
  congr 1
  funext k
  change (k.factorial : ℂ)⁻¹ • (((z • A) ^ k) v) = _
  rw [hpow, smul_smul, smul_eq_mul]

end Aux

section Main
variable {𝓧 : Type u} [NormedAddCommGroup 𝓧] [InnerProductSpace ℂ 𝓧] [CompleteSpace 𝓧]

/-- A compact operator maps a weakly null sequence in the unit ball to a norm null sequence. -/
theorem compact_weakNull {T : 𝓧 →L[ℂ] 𝓧} (hT : IsCompactOperator T) {x : ℕ → 𝓧}
    (hw : WeakNullSeq x) (hb : ∀ n, ‖x n‖ ≤ 1) : Tendsto (fun n => T (x n)) atTop (𝓝 0) := by
  obtain ⟨K, hK, hKsub⟩ :=
    IsCompactOperator.image_closedBall_subset_compact (f := (T : 𝓧 →ₗ[ℂ] 𝓧)) hT 1
  apply tendsto_of_subseq_tendsto
  intro ns hns
  have hmem : ∀ n, T (x (ns n)) ∈ K := fun n =>
    hKsub ⟨x (ns n), by rw [Metric.mem_closedBall, dist_zero_right]; exact hb (ns n), rfl⟩
  obtain ⟨y, -, φ, hφ, hlim⟩ := hK.tendsto_subseq hmem
  refine ⟨φ, ?_⟩
  have hweak : ∀ z : 𝓧, Tendsto (fun k => ⟪z, T (x (ns (φ k)))⟫_ℂ) atTop (𝓝 0) := by
    intro z
    have h1 := hw ((ContinuousLinearMap.adjoint T) z)
    simp only [ContinuousLinearMap.adjoint_inner_left] at h1
    exact h1.comp (hns.comp hφ.tendsto_atTop)
  have h2 : Tendsto (fun k => ⟪y, T (x (ns (φ k)))⟫_ℂ) atTop (𝓝 ⟪y, y⟫_ℂ) :=
    tendsto_const_nhds.inner hlim
  have hy : y = 0 := inner_self_eq_zero.mp (tendsto_nhds_unique h2 (hweak y))
  rw [hy] at hlim
  exact hlim

variable (X : Submodule ℂ 𝓧) [CompleteSpace X]

theorem proj_coe (v : X) : X.orthogonalProjectionOnto (v : 𝓧) = v :=
  Submodule.orthogonalProjectionOnto_mem_subspace_eq_self v

theorem expPi_apply_eigen (A : X →L[ℂ] X) {v : X} {ζ : ℂ} (hv : A v = ζ • v) (t : ℝ) :
    expPi X A t (v : 𝓧) = Complex.exp ((t : ℂ) * ζ) • (v : 𝓧) := by
  change ((NormedSpace.exp ((t : ℂ) • A) (X.orthogonalProjectionOnto (v : 𝓧)) : X) : 𝓧) = _
  rw [proj_coe, exp_apply_eigen A hv, Submodule.coe_smul]

/-- `e^{sA}Π e^{tA}Π = e^{(s+t)A}Π`. -/
theorem expPi_mul (A : X →L[ℂ] X) (s t : ℝ) : expPi X A s * expPi X A t = expPi X A (s + t) := by
  ext y
  have hc : Commute ((s : ℂ) • A) ((t : ℂ) • A) := ((Commute.refl A).smul_left _).smul_right _
  have hsum : ((s + t : ℝ) : ℂ) • A = (s : ℂ) • A + (t : ℂ) • A :=
    ContinuousLinearMap.ext fun v => by
      change ((s + t : ℝ) : ℂ) • A v = (s : ℂ) • A v + (t : ℂ) • A v
      rw [Complex.ofReal_add, add_smul]
  have he : NormedSpace.exp (((s + t : ℝ) : ℂ) • A) =
      NormedSpace.exp ((s : ℂ) • A) * NormedSpace.exp ((t : ℂ) • A) := by
    rw [hsum]
    exact NormedSpace.exp_add_of_commute_of_mem_ball (𝕂 := ℂ) (𝔸 := X →L[ℂ] X) hc
      (by rw [NormedSpace.expSeries_radius_eq_top]; exact edist_lt_top _ _)
      (by rw [NormedSpace.expSeries_radius_eq_top]; exact edist_lt_top _ _)
  change ((NormedSpace.exp ((s : ℂ) • A) (X.orthogonalProjectionOnto
      ((NormedSpace.exp ((t : ℂ) • A) (X.orthogonalProjectionOnto y) : X) : 𝓧)) : X) : 𝓧) =
    ((NormedSpace.exp (((s + t : ℝ) : ℂ) • A) (X.orthogonalProjectionOnto y) : X) : 𝓧)
  rw [proj_coe, he]
  rfl

theorem expPi_pow (A : X →L[ℂ] X) (t : ℝ) (m : ℕ) :
    expPi X A t ^ (m + 1) = expPi X A (((m + 1 : ℕ) : ℝ) * t) := by
  induction m with
  | zero => simp
  | succ m ih =>
    rw [pow_succ, ih, expPi_mul]
    congr 1
    push_cast; ring

/-- The inequality (3.31) of the proof of (b): `e^{t Re ζ} ≤ ‖e^{tA}Π - S‖ + ‖S x‖`
for an eigenpair `(ζ, x)`, `‖x‖ = 1`, and any bounded `S`. -/
theorem eigen_ineq (A : X →L[ℂ] X) {v : X} {ζ : ℂ} (hv : A v = ζ • v) (hv1 : ‖v‖ = 1)
    (S : 𝓧 →L[ℂ] 𝓧) (t : ℝ) :
    Real.exp (t * ζ.re) ≤ ‖expPi X A t - S‖ + ‖S (v : 𝓧)‖ := by
  have hv1' : ‖(v : 𝓧)‖ = 1 := (Submodule.norm_coe v).trans hv1
  have h1 : ‖expPi X A t (v : 𝓧)‖ = Real.exp (t * ζ.re) := by
    rw [expPi_apply_eigen X A hv, norm_smul, hv1', mul_one, Complex.norm_exp,
      Complex.re_ofReal_mul]
  have h2 : ‖(expPi X A t - S) (v : 𝓧)‖ ≤ ‖expPi X A t - S‖ := by
    have := (expPi X A t - S).le_opNorm (v : 𝓧)
    rwa [hv1', mul_one] at this
  have h3 : expPi X A t (v : 𝓧) = (expPi X A t - S) (v : 𝓧) + S (v : 𝓧) := by
    rw [sub_apply]; abel
  rw [← h1, h3]
  exact (norm_add_le _ _).trans (add_le_add h2 le_rfl)

theorem semigroup_pow {S : ℝ → 𝓧 →L[ℂ] 𝓧} (hS : IsC0Semigroup S) {t : ℝ} (ht : 0 ≤ t) (m : ℕ) :
    S t ^ (m + 1) = S (((m + 1 : ℕ) : ℝ) * t) := by
  induction m with
  | zero => simp
  | succ m ih =>
    rw [pow_succ, ih]
    have hm : (0 : ℝ) ≤ ((m + 1 : ℕ) : ℝ) * t := by positivity
    rw [show (((m + 1 + 1 : ℕ) : ℝ) * t) = ((m + 1 : ℕ) : ℝ) * t + t by push_cast; ring,
      hS.2.1 _ _ hm ht]
    rfl

theorem semigroup_compact {S : ℝ → 𝓧 →L[ℂ] 𝓧} (hS : IsC0Semigroup S) {t₁ : ℝ} (ht₁ : 0 < t₁)
    (hc : IsCompactOperator (S t₁)) {t : ℝ} (ht : t₁ ≤ t) : IsCompactOperator (S t) := by
  have e : S t = (S (t - t₁)).comp (S t₁) := by
    rw [← hS.2.1 _ _ (sub_nonneg.mpr ht) ht₁.le, sub_add_cancel]
  rw [e]
  exact hc.clm_comp (S (t - t₁))

end Main

/-! ### Proof of Proposition 3.18 -/

section Proof
variable {𝓧 : Type u} [NormedAddCommGroup 𝓧] [InnerProductSpace ℂ 𝓧] [CompleteSpace 𝓧]
  (X : ℕ → Submodule ℂ 𝓧) [∀ n, CompleteSpace (X n)] (A : ∀ n, X n →L[ℂ] X n)
  (ζ : ℕ → ℂ) (x : ∀ n, X n)

/-- Proposition 3.18(a). -/
theorem prop41a (hx : ∀ n, A n (x n) = ζ n • x n) (hx1 : ∀ n, ‖x n‖ = 1)
    (hA : ∀ n, IsUnit (A n)) (K : 𝓧 →L[ℂ] 𝓧) (hK : Function.Injective K)
    (hconv : Tendsto (fun n => ‖invPi (X n) (A n) - K‖) atTop (𝓝 0))
    (hζ : Tendsto (fun n => ‖ζ n‖) atTop atTop) : WeakNullSeq (fun n => (x n : 𝓧)) := by
  have hx1' : ∀ n, ‖(x n : 𝓧)‖ = 1 := fun n => (Submodule.norm_coe (x n)).trans (hx1 n)
  -- `A_n^{-1} x_n = ζ_n^{-1} x_n`
  have hinv : ∀ n, Ring.inverse (A n) (x n) = (ζ n)⁻¹ • x n := by
    intro n
    have hl : (Ring.inverse (A n) * A n) (x n) = x n := by
      rw [Ring.inverse_mul_cancel _ (hA n)]; rfl
    change Ring.inverse (A n) (A n (x n)) = x n at hl
    rw [hx, map_smul] at hl
    have hz : ζ n ≠ 0 := by
      intro h0
      rw [h0, zero_smul] at hl
      have : ‖x n‖ = 0 := by rw [← hl, norm_zero]
      rw [hx1 n] at this; exact one_ne_zero this
    conv_rhs => rw [← hl]
    rw [smul_smul, inv_mul_cancel₀ hz, one_smul]
  -- `‖K x_n‖ ≤ ‖A_n^{-1}Π_n - K‖ + |ζ_n|^{-1}`
  have hKx : ∀ n, ‖K (x n : 𝓧)‖ ≤ ‖invPi (X n) (A n) - K‖ + ‖ζ n‖⁻¹ := by
    intro n
    have h1 : invPi (X n) (A n) (x n : 𝓧) = (ζ n)⁻¹ • (x n : 𝓧) := by
      change ((Ring.inverse (A n) ((X n).orthogonalProjectionOnto (x n : 𝓧)) : X n) : 𝓧) = _
      rw [proj_coe, hinv, Submodule.coe_smul]
    have h2 : K (x n : 𝓧) = invPi (X n) (A n) (x n : 𝓧) - (invPi (X n) (A n) - K) (x n : 𝓧) := by
      rw [sub_apply]; abel
    have h3 := (invPi (X n) (A n) - K).le_opNorm (x n : 𝓧)
    rw [hx1' n, mul_one] at h3
    rw [h2]
    calc _ ≤ ‖invPi (X n) (A n) (x n : 𝓧)‖ + ‖(invPi (X n) (A n) - K) (x n : 𝓧)‖ := norm_sub_le _ _
      _ ≤ ‖ζ n‖⁻¹ + ‖invPi (X n) (A n) - K‖ := by
          rw [h1, norm_smul, norm_inv, hx1' n, mul_one]; exact add_le_add le_rfl h3
      _ = _ := add_comm _ _
  have hKt : Tendsto (fun n => ‖K (x n : 𝓧)‖) atTop (𝓝 0) := by
    have h := hconv.add hζ.inv_tendsto_atTop
    rw [add_zero] at h
    exact squeeze_zero (fun n => norm_nonneg _) hKx h
  -- `⟨K* z, x_n⟩ = ⟨z, K x_n⟩ → 0`
  have hrange : ∀ z : 𝓧, Tendsto (fun n => ⟪(ContinuousLinearMap.adjoint K) z, (x n : 𝓧)⟫_ℂ) atTop
      (𝓝 0) := by
    intro z
    simp only [ContinuousLinearMap.adjoint_inner_left]
    rw [tendsto_zero_iff_norm_tendsto_zero]
    refine squeeze_zero (fun n => norm_nonneg _) (fun n => norm_inner_le_norm z _) ?_
    have := hKt.const_mul ‖z‖
    rwa [mul_zero] at this
  -- the range of `K*` is dense, since `K` is injective
  have hdense : ∀ y : 𝓧, y ∈ closure ((ContinuousLinearMap.adjoint K).range : Set 𝓧) := by
    have hker : (ContinuousLinearMap.adjoint K).rangeᗮ = ⊥ := by
      rw [ContinuousLinearMap.orthogonal_range, ContinuousLinearMap.adjoint_adjoint]
      exact LinearMap.ker_eq_bot.mpr hK
    have htop := Submodule.topologicalClosure_eq_top_iff.mpr hker
    intro y
    rw [← Submodule.topologicalClosure_coe, htop]
    trivial
  intro y
  rw [Metric.tendsto_atTop]
  intro ε hε
  obtain ⟨b, hb, hyb⟩ := Metric.mem_closure_iff.mp (hdense y) (ε / 2) (half_pos hε)
  obtain ⟨z, rfl⟩ := hb
  obtain ⟨N₀, hN₀⟩ := Metric.tendsto_atTop.mp (hrange z) (ε / 2) (half_pos hε)
  refine ⟨N₀, fun n hn => ?_⟩
  have h1 := hN₀ n hn
  rw [dist_zero_right] at h1 ⊢
  have e : ⟪y, (x n : 𝓧)⟫_ℂ = ⟪y - (ContinuousLinearMap.adjoint K) z, (x n : 𝓧)⟫_ℂ +
      ⟪(ContinuousLinearMap.adjoint K) z, (x n : 𝓧)⟫_ℂ := by
    rw [inner_sub_left]; ring
  rw [e]
  have h2 : ‖⟪y - (ContinuousLinearMap.adjoint K) z, (x n : 𝓧)⟫_ℂ‖ ≤
      ‖y - (ContinuousLinearMap.adjoint K) z‖ := by
    have := norm_inner_le_norm (𝕜 := ℂ) (y - (ContinuousLinearMap.adjoint K) z) (x n : 𝓧)
    rwa [hx1' n, mul_one] at this
  rw [dist_eq_norm] at hyb
  calc _ ≤ _ := norm_add_le _ _
    _ < ε / 2 + ε / 2 := add_lt_add_of_le_of_lt (h2.trans hyb.le) h1
    _ = ε := add_halves ε

/-- Proposition 3.18(b). -/
theorem prop41b (hx : ∀ n, A n (x n) = ζ n • x n) (hx1 : ∀ n, ‖x n‖ = 1)
    (S : ℝ → 𝓧 →L[ℂ] 𝓧) (hS : IsC0Semigroup S) (t₁ : ℝ) (ht₁ : 0 < t₁)
    (hc : IsCompactOperator (S t₁)) (hw : WeakNullSeq (fun n => (x n : 𝓧))) :
    (∀ t : ℝ, t₁ ≤ t → ∀ c : ℝ, (∀ᶠ n in atTop, c ≤ Real.exp (t * (ζ n).re)) →
        ∀ c' : ℝ, c' < c → ∀ᶠ n in atTop, c' ≤ ‖expPi (X n) (A n) t - S t‖) ∧
      (∀ t₀ : ℝ, 0 < t₀ → Tendsto (fun n => ‖expPi (X n) (A n) t₀ - S t₀‖) atTop (𝓝 0) →
        Tendsto (fun n => (ζ n).re) atTop atBot) := by
  have hb : ∀ n, ‖(x n : 𝓧)‖ ≤ 1 := fun n => ((Submodule.norm_coe (x n)).trans (hx1 n)).le
  -- `‖S(t) x_n‖ → 0` for `t ≥ t₁`
  have hSx : ∀ t, t₁ ≤ t → Tendsto (fun n => ‖S t (x n : 𝓧)‖) atTop (𝓝 0) := fun t ht =>
    tendsto_norm_zero.comp (compact_weakNull (semigroup_compact hS ht₁ hc ht) hw hb)
  refine ⟨fun t ht c hcb c' hc' => ?_, fun t₀ ht₀ hconv => ?_⟩
  · have hev := (tendsto_order.1 (hSx t ht)).2 (c - c') (sub_pos.mpr hc')
    filter_upwards [hcb, hev] with n h1 h2
    have h3 := eigen_ineq (X n) (A n) (hx n) (hx1 n) (S t) t
    linarith
  · obtain ⟨k₀, hk₀⟩ := exists_nat_ge (t₁ / t₀)
    set s : ℝ := ((k₀ + 1 : ℕ) : ℝ) * t₀
    have hs : t₁ ≤ s := by
      have h1 : t₁ ≤ k₀ * t₀ := by rwa [div_le_iff₀ ht₀] at hk₀
      simp only [s]; push_cast; nlinarith
    have hspos : 0 < s := by positivity
    -- `‖e^{sA_n}Π_n - S(s)‖ → 0`, from `P_n^{k} → S(t₀)^{k}`
    have hP : Tendsto (fun n => expPi (X n) (A n) t₀) atTop (𝓝 (S t₀)) :=
      tendsto_iff_norm_sub_tendsto_zero.mpr hconv
    have hPk := hP.pow (k₀ + 1)
    simp only [expPi_pow, semigroup_pow hS ht₀.le] at hPk
    have hconv' : Tendsto (fun n => ‖expPi (X n) (A n) s - S s‖) atTop (𝓝 0) :=
      tendsto_iff_norm_sub_tendsto_zero.mp hPk
    have hexp : Tendsto (fun n => Real.exp (s * (ζ n).re)) atTop (𝓝 0) := by
      have h := hconv'.add (hSx s hs)
      rw [add_zero] at h
      exact squeeze_zero (fun n => (Real.exp_pos _).le)
        (fun n => eigen_ineq (X n) (A n) (hx n) (hx1 n) (S s) s) h
    have h1 : Tendsto (fun n => s * (ζ n).re) atTop atBot := Real.tendsto_exp_comp_nhds_zero.mp hexp
    have h2 := h1.const_mul_atBot (inv_pos.mpr hspos)
    refine h2.congr fun n => ?_
    rw [← mul_assoc, inv_mul_cancel₀ hspos.ne', one_mul]

/-- The liminf inequality of (b) with `Filter.liminf` in `EReal` (no junk values), from the
`∀ c` form. -/
theorem liminf_le_of_forall {a b : ℕ → ℝ}
    (h : ∀ c : ℝ, (∀ᶠ n in atTop, c ≤ b n) → ∀ c' : ℝ, c' < c → ∀ᶠ n in atTop, c' ≤ a n) :
    Filter.liminf (fun n => (b n : EReal)) atTop ≤ Filter.liminf (fun n => (a n : EReal)) atTop := by
  refine le_of_forall_lt fun c hc => ?_
  obtain ⟨c₁, hcc₁, hc₁⟩ := EReal.lt_iff_exists_real_btwn.mp hc
  have hev : ∀ᶠ n in atTop, (c₁ : EReal) < (b n : EReal) := eventually_lt_of_lt_liminf hc₁
  have hev' : ∀ᶠ n in atTop, c₁ ≤ b n := hev.mono fun n hn => (EReal.coe_lt_coe_iff.mp hn).le
  obtain ⟨c₂, hcc₂, hc₂⟩ := EReal.lt_iff_exists_real_btwn.mp hcc₁
  have h2 := h c₁ hev' c₂ (EReal.coe_lt_coe_iff.mp hc₂)
  have h3 : (c₂ : EReal) ≤ Filter.liminf (fun n => (a n : EReal)) atTop :=
    Filter.le_liminf_of_le (by isBoundedDefault) (h2.mono fun n hn => EReal.coe_le_coe_iff.mpr hn)
  exact lt_of_lt_of_le hcc₂ h3

/-- Proposition 3.18(b), first claim, literally: for `t ≥ t₁`,
`liminf_n ‖e^{tA_n}Π_n - S(t)‖ ≥ liminf_n e^{t Re ζ_n}` (liminf in `EReal`). -/
theorem prop41b_liminf (hx : ∀ n, A n (x n) = ζ n • x n) (hx1 : ∀ n, ‖x n‖ = 1)
    (S : ℝ → 𝓧 →L[ℂ] 𝓧) (hS : IsC0Semigroup S) (t₁ : ℝ) (ht₁ : 0 < t₁)
    (hc : IsCompactOperator (S t₁)) (hw : WeakNullSeq (fun n => (x n : 𝓧))) {t : ℝ} (ht : t₁ ≤ t) :
    Filter.liminf (fun n => ((Real.exp (t * (ζ n).re) : ℝ) : EReal)) atTop ≤
      Filter.liminf (fun n => ((‖expPi (X n) (A n) t - S t‖ : ℝ) : EReal)) atTop :=
  liminf_le_of_forall ((prop41b X A ζ x hx hx1 S hS t₁ ht₁ hc hw).1 t ht)

end Proof

/-- Proposition 3.18 holds. -/
theorem prop41_holds : Prop41.{u} := by
  intro 𝓧 _ _ _ X _ A ζ x hx hx1
  exact ⟨fun hA K hK hconv hζ => prop41a X A ζ x hx hx1 hA K hK hconv hζ,
    fun S hS t₁ ht₁ hc hw => prop41b X A ζ x hx hx1 S hS t₁ ht₁ hc hw⟩

end

end Abstract

end CompanionH


==> anc/lean/CompanionH/Prop41S.lean <==
import CompanionH.Prop41
import CompanionPilot.H2
import CompanionC.SSemigroup
import CompanionA.Family

/-! Companion v2b Proposition 3.18 applied to the S scheme (companion v2b Corollary 3.19).
Data: `𝓧 = L^2(0,1)`, `X_n = X_h^ℂ`, `A_n = Å_h`, `N = n + 512`; `e^{tA_n}Π_n = T̊_h(t)Π̊_h`
(`expPi_eq_TSPi`), `A_n^{-1}Π_n = J̊_h` (`invPi_eq_JS`); `S = T` is a `C_0`-semigroup with `T(t)`
compact for `t > 0` (from P1). Results:
* `S8`: the pilot step S8 is the inequality (3.31) of Proposition 3.18(b) (`eigen_ineq`);
* `H2_of_prop41`: the tail H2 from Proposition 3.18(b);
* `phiN_weakNull_of_prop41`: `φ_N ⇀ 0` from Proposition 3.18(a) and S20 (route of the paper);
* `no_norm_conv`: `T̊_h(t₀)Π̊_h ↛ T(t₀)` in operator norm (second claim of (b)). -/

set_option autoImplicit false
set_option linter.unusedSectionVars false

namespace CompanionH

open MeasureTheory Set Filter SLean CompanionPilot CompanionC Abstract
open scoped Topology InnerProductSpace

noncomputable section

/-! ### `e^{z Â}` of the extension `Â = ι A Π` -/

section
variable {𝓧 : Type*} [NormedAddCommGroup 𝓧] [InnerProductSpace ℂ 𝓧] [CompleteSpace 𝓧]
  (X : Submodule ℂ 𝓧) [CompleteSpace X]

/-- `e^{z ι A Π} ι v = ι e^{zA} v` for `v ∈ X`. -/
theorem exp_ext_apply (B : X →L[ℂ] X) (z : ℂ) (v : X) :
    NormedSpace.exp (z • (X.subtypeL ∘L B ∘L X.orthogonalProjectionOnto)) (v : 𝓧) =
      ((NormedSpace.exp (z • B) v : X) : 𝓧) := by
  set Bh : 𝓧 →L[ℂ] 𝓧 := X.subtypeL ∘L B ∘L X.orthogonalProjectionOnto
  have hpow : ∀ k : ℕ, ((z • Bh) ^ k) (v : 𝓧) = ((((z • B) ^ k) v : X) : 𝓧) := by
    intro k
    induction k with
    | zero => rfl
    | succ k ih =>
      rw [pow_succ', pow_succ']
      change (z • Bh) (((z • Bh) ^ k) (v : 𝓧)) = (((z • B) (((z • B) ^ k) v) : X) : 𝓧)
      rw [ih]
      change z • ((B (X.orthogonalProjectionOnto ((((z • B) ^ k) v : X) : 𝓧)) : X) : 𝓧) = _
      rw [proj_coe]
      rfl
  have hs := NormedSpace.expSeries_summable' (𝕂 := ℂ) (z • Bh)
  have hsB := NormedSpace.expSeries_summable' (𝕂 := ℂ) (z • B)
  have h1 := (ContinuousLinearMap.apply ℂ 𝓧 (v : 𝓧)).map_tsum hs
  simp only [ContinuousLinearMap.apply_apply] at h1
  have hsv := hsB.mapL (ContinuousLinearMap.apply ℂ X v)
  have h2 := (ContinuousLinearMap.apply ℂ X v).map_tsum hsB
  simp only [ContinuousLinearMap.apply_apply] at h2
  have h3 := X.subtypeL.map_tsum hsv
  rw [NormedSpace.exp_eq_tsum ℂ, h1, NormedSpace.exp_eq_tsum ℂ, h2]
  change _ = X.subtypeL (∑' k, (ContinuousLinearMap.apply ℂ X v) ((k.factorial : ℂ)⁻¹ • (z • B) ^ k))
  rw [h3]
  congr 1
  funext k
  change (k.factorial : ℂ)⁻¹ • (((z • Bh) ^ k) (v : 𝓧)) =
    (((k.factorial : ℂ)⁻¹ • (((z • B) ^ k) v) : X) : 𝓧)
  rw [hpow, Submodule.coe_smul]

end

/-! ### The S-scheme data -/

theorem Nn_pos (n : ℕ) : 0 < n + 512 := by omega

/-- `X_n = X_h^ℂ` for `N = n + 512`. -/
abbrev XS (n : ℕ) : Submodule ℂ L2 := Vh (Nn_pos n)

/-- `Å_h` as a bounded operator on `X_h^ℂ`. -/
def AScl {N : ℕ} (hN : 0 < N) : Vh hN →L[ℂ] Vh hN := LinearMap.toContinuousLinearMap (AS hN)

/-- `e^{t Å_h} Π̊_h = T̊_h(t) Π̊_h` on `L^2(0,1)`. -/
theorem expPi_eq_TSPi {N : ℕ} (hN : 0 < N) (t : ℝ) : expPi (Vh hN) (AScl hN) t = TSPi hN t := by
  refine ContinuousLinearMap.ext fun y => ?_
  rw [TSPi_eq_UL]
  change _ = ex (ASL hN) (t : ℂ) (PiS hN y)
  have e : PiS hN y = (((Vh hN).orthogonalProjectionOnto y : Vh hN) : L2) := rfl
  rw [e]
  change _ = NormedSpace.exp ((t : ℂ) • ((Vh hN).subtypeL ∘L AScl hN ∘L
    (Vh hN).orthogonalProjectionOnto)) (((Vh hN).orthogonalProjectionOnto y : Vh hN) : L2)
  rw [exp_ext_apply]
  rfl

/-- `Å_h` is invertible, with inverse `ASE.symm` (C line). -/
def ASunit {N : ℕ} (hN : 0 < N) : (Vh hN →L[ℂ] Vh hN)ˣ where
  val := AScl hN
  inv := LinearMap.toContinuousLinearMap (ASE hN).symm.toLinearMap
  val_inv := ContinuousLinearMap.ext fun v => by
    change AS hN ((ASE hN).symm v) = v
    rw [← ASE_apply, LinearEquiv.apply_symm_apply]
  inv_val := ContinuousLinearMap.ext fun v => by
    change (ASE hN).symm (AS hN v) = v
    rw [← ASE_apply, LinearEquiv.symm_apply_apply]

/-- `Å_h^{-1} Π̊_h = J̊_h` (C line `JS`). -/
theorem invPi_eq_JS {N : ℕ} (hN : 0 < N) : invPi (Vh hN) (AScl hN) = JS hN := by
  have h : Ring.inverse (AScl hN) = LinearMap.toContinuousLinearMap (ASE hN).symm.toLinearMap := by
    have := Ring.inverse_unit (ASunit hN)
    exact this
  unfold invPi
  rw [h]
  rfl

/-- `T` is a `C_0`-semigroup on `L^2(0,1)` (H6(ii)). -/
theorem Tsg_C0 : IsC0Semigroup Tsg :=
  ⟨ContinuousLinearMap.ext Tsg_zero, fun _ _ hs ht => ContinuousLinearMap.ext fun f => Tsg_add ht hs f,
    Tsg_continuousOn⟩

/-! ### Compactness of `T(t)`, `t > 0` (P1) -/

theorem JW_compact {N : ℕ} (hN : 0 < N) : IsCompactOperator (JW hN) :=
  (isCompactOperator_of_locallyCompactSpace_dom
    (LinearMap.toContinuousLinearMap (AresE hN).symm.toLinearMap ∘L
      (PiW hN).codRestrict (Vh hN) (PiW_mem hN))).clm_comp (Vh hN).subtypeL

/-- `G = A^{-1}` is compact (norm limit of the finite-rank `A_h^{-1} Π_h`). -/
theorem G_compact : IsCompactOperator G := by
  refine isCompactOperator_of_tendsto JWt_tendsto ?_
  filter_upwards [eventually_ge_atTop 1] with N hN
  have hN0 : 0 < N := hN
  simp only [JWt, dite_eq_left hN0]
  exact JW_compact hN0

/-- S6 (compactness form): with P1, `T(t)` is compact for every `t > 0`. -/
theorem Tsg_compact (hP1 : P1) {t : ℝ} (ht : 0 < t) : IsCompactOperator (Tsg t) := by
  obtain ⟨C, hC, hP⟩ := hP1
  set K := C * (min 1 (t / 2)) ^ (-(3/2 : ℝ)) * Real.sqrt 2
  have hK : 0 ≤ K := by
    have := Real.rpow_nonneg (lt_min one_pos (half_pos ht)).le (-(3/2 : ℝ))
    positivity
  set δ : ℕ → ℝ := fun k => t / 2 * (1 / ((k : ℝ) + 1))
  have hδ : ∀ k, 0 < δ k := fun k => by positivity
  have hδt : ∀ k, δ k ≤ t / 2 := fun k => by
    have : 1 / ((k : ℝ) + 1) ≤ 1 := by rw [div_le_one (by positivity)]; linarith [k.cast_nonneg (α := ℝ)]
    simp only [δ]; nlinarith
  have hδ0 : Tendsto δ atTop (𝓝 0) := by
    have := (tendsto_one_div_add_atTop_nhds_zero_nat).const_mul (t / 2)
    rwa [mul_zero] at this
  set R : ℕ → L2 →L[ℂ] L2 := fun k =>
    (((δ k)⁻¹ : ℝ) : ℂ) • (G ∘L (Tsg t - Tsg (t - δ k)))
  have hR : ∀ k, ‖R k - Tsg t‖ ≤ K * δ k := by
    intro k
    refine ContinuousLinearMap.opNorm_le_bound _ (by have := hδ k; positivity) fun y => ?_
    have h1 := cont_lip hC hP ht (hδ k) (hδt k) y
    have hsm : (δ k) • Tsg t y = ((δ k : ℝ) : ℂ) • Tsg t y := RCLike.real_smul_eq_coe_smul (K := ℂ) _ _
    rw [hsm] at h1
    have e : (R k - Tsg t) y = (((δ k)⁻¹ : ℝ) : ℂ) •
        (G (Tsg t y - Tsg (t - δ k) y) - ((δ k : ℝ) : ℂ) • Tsg t y) := by
      change (((δ k)⁻¹ : ℝ) : ℂ) • G (Tsg t y - Tsg (t - δ k) y) - Tsg t y = _
      rw [smul_sub, smul_smul, ← Complex.ofReal_mul, inv_mul_cancel₀ (hδ k).ne', Complex.ofReal_one,
        one_smul]
    rw [e, norm_smul, Complex.norm_real, Real.norm_of_nonneg (inv_pos.mpr (hδ k)).le]
    calc (δ k)⁻¹ * ‖G (Tsg t y - Tsg (t - δ k) y) - ((δ k : ℝ) : ℂ) • Tsg t y‖
        ≤ (δ k)⁻¹ * (K * ‖y‖ * δ k * δ k) := mul_le_mul_of_nonneg_left h1 (inv_pos.mpr (hδ k)).le
      _ = K * δ k * ‖y‖ := by field_simp
  have hRt : Tendsto R atTop (𝓝 (Tsg t)) := by
    rw [tendsto_iff_norm_sub_tendsto_zero]
    have h := hδ0.const_mul K
    rw [mul_zero] at h
    exact squeeze_zero (fun k => norm_nonneg _) hR h
  refine isCompactOperator_of_tendsto hRt (Eventually.of_forall fun k => ?_)
  have hRk : ⇑(R k) = (((δ k)⁻¹ : ℝ) : ℂ) • (⇑G ∘ ⇑(Tsg t - Tsg (t - δ k))) := rfl
  rw [hRk]
  exact (G_compact.comp_clm (Tsg t - Tsg (t - δ k))).smul _

/-! ### The eigenpairs -/

theorem phiN_mem {N : ℕ} (h : 512 ≤ N) (hN : 0 < N) : phiN N ∈ Vh hN := by
  obtain ⟨hN0, c, hc, -⟩ := phiN_spec N h
  rw [hc]; exact ⟨c, rfl⟩

theorem phiN_eigen {N : ℕ} (h : 512 ≤ N) (hN : 0 < N) :
    AScl hN ⟨phiN N, phiN_mem h hN⟩ = Statement.ζ 1 N • ⟨phiN N, phiN_mem h hN⟩ ∧
      ‖(⟨phiN N, phiN_mem h hN⟩ : Vh hN)‖ = 1 := by
  obtain ⟨hN0, c, hc, hn, hg, -⟩ := phiN_spec N h
  have hv : (⟨phiN N, phiN_mem h hN⟩ : Vh hN) = eV hN c := Subtype.ext hc
  refine ⟨?_, by rw [← Submodule.norm_coe]; exact hn⟩
  rw [hv]
  change AS hN (eV hN c) = _
  rw [CompanionA.AS_eV, hg, map_smul]

/-- S8 (pilot step, inside `H2_of_P1`) is the inequality (3.31) of Proposition 3.18(b) for the
S scheme: `e^{t Re ζ_h} ≤ ‖T̊_h(t)Π̊_h - T(t)‖ + ‖T(t)φ_h‖`. -/
theorem S8 {N : ℕ} (h : 512 ≤ N) (hN : 0 < N) (t : ℝ) :
    Real.exp (t * (Statement.ζ 1 N).re) ≤ ‖TSPi hN t - Tsg t‖ + ‖Tsg t (phiN N)‖ := by
  have hpe := phiN_eigen h hN
  have := eigen_ineq (Vh hN) (AScl hN) hpe.1 hpe.2 (Tsg t) t
  rwa [expPi_eq_TSPi] at this

/-! ### The family indexed by `n` (`N = n + 512`) -/

/-- `x_n = φ_N ∈ X_h^ℂ`, `N = n + 512`. -/
def xS (n : ℕ) : XS n := ⟨phiN (n + 512), phiN_mem (by omega) (Nn_pos n)⟩

/-- `ζ_n = ζ_h`, `N = n + 512`. -/
abbrev ζS (n : ℕ) : ℂ := Statement.ζ 1 (n + 512)

theorem xS_eigen (n : ℕ) : AScl (Nn_pos n) (xS n) = ζS n • xS n :=
  (phiN_eigen (by omega) (Nn_pos n)).1

theorem xS_norm (n : ℕ) : ‖xS n‖ = 1 := (phiN_eigen (by omega) (Nn_pos n)).2

theorem re_zeta_tendsto : Tendsto (fun n => (ζS n).re) atTop (𝓝 (-C_S)) := by
  rw [tendsto_iff_norm_sub_tendsto_zero]
  have h0 : Tendsto (fun n : ℕ => (1260000 : ℝ) / ((n + 512 : ℕ) : ℝ)) atTop (𝓝 0) :=
    (tendsto_const_div_atTop_nhds_zero_nat (1260000 : ℝ)).comp (tendsto_add_atTop_nat 512)
  refine squeeze_zero (fun _ => norm_nonneg _) (fun n => ?_) h0
  obtain ⟨_, _, _, _, _, _, hre, _⟩ := phiN_spec (n + 512) (by omega)
  rw [Real.norm_eq_abs, sub_neg_eq_add]; exact hre

theorem xS_weakNull : WeakNullSeq (fun n => (xS n : L2)) := by
  intro g
  have h := (phiN_weakNull g).comp (tendsto_add_atTop_nat 512)
  exact h

/-- H2 (companion v2b Corollary 3.19(c)) from Proposition 3.18(b) (with P1 for compactness of `T(t)`). -/
theorem H2_of_prop41 (hP1 : P1) : H2 := by
  intro t ht c hc
  have hb := (prop41b XS (fun n => AScl (Nn_pos n)) ζS xS xS_eigen xS_norm Tsg Tsg_C0 t ht
    (Tsg_compact hP1 ht) xS_weakNull).1 t le_rfl
  obtain ⟨c₁, hcc₁, hc₁⟩ := exists_between hc
  have hexp : Tendsto (fun n => Real.exp (t * (ζS n).re)) atTop (𝓝 (Real.exp (-C_S * t))) := by
    have := (Real.continuous_exp.tendsto _).comp (re_zeta_tendsto.const_mul t)
    rw [show t * -C_S = -C_S * t by ring] at this
    exact this
  have hev : ∀ᶠ n in atTop, c₁ ≤ Real.exp (t * (ζS n).re) :=
    ((tendsto_order.1 hexp).1 c₁ hc₁).mono fun n hn => hn.le
  obtain ⟨n₀, hn₀⟩ := eventually_atTop.mp (hb c₁ hev c hcc₁)
  refine ⟨n₀ + 512, fun N hN hNN => ?_⟩
  obtain ⟨m, rfl⟩ : ∃ m, N = m + 512 := ⟨N - 512, by omega⟩
  have := hn₀ m (by omega)
  rwa [expPi_eq_TSPi] at this

/-- `φ_N ⇀ 0` from Proposition 3.18(a) (the paper's route to Corollary 3.19(b)), with
`‖J̊_h - A^{-1}‖ ≤ 16/N` (C line S20) and `|ζ_h| ≥ 100 h^{-3}`. -/
theorem phiN_weakNull_of_prop41 : WeakNullSeq (fun n => (xS n : L2)) := by
  refine prop41a XS (fun n => AScl (Nn_pos n)) ζS xS xS_eigen xS_norm
    (fun n => (ASunit (Nn_pos n)).isUnit) Ainv ?_ ?_ ?_
  · rw [Ainv_eq]; exact G_injective
  · have h0 : Tendsto (fun n : ℕ => (16 : ℝ) / ((n + 512 : ℕ) : ℝ)) atTop (𝓝 0) :=
      (tendsto_const_div_atTop_nhds_zero_nat (16 : ℝ)).comp (tendsto_add_atTop_nat 512)
    refine squeeze_zero (fun _ => norm_nonneg _) (fun n => ?_) h0
    rw [invPi_eq_JS]
    exact S20_rate (Nn_pos n)
  · refine tendsto_atTop_mono (fun n => ?_) tendsto_natCast_atTop_atTop
    obtain ⟨_, _, _, _, _, hi, _, _⟩ := phiN_spec (n + 512) (by omega)
    have hN : (512 : ℝ) ≤ ((n + 512 : ℕ) : ℝ) := by exact_mod_cast (show 512 ≤ n + 512 by omega)
    have h1 : (n : ℝ) ≤ 100 / hm (n + 512) ^ 3 := by
      rw [hm_eq, div_pow, one_pow, div_div_eq_mul_div, div_one]
      have : ((n + 512 : ℕ) : ℝ) ≤ ((n + 512 : ℕ) : ℝ) ^ 3 := by
        nlinarith [sq_nonneg ((n + 512 : ℕ) : ℝ)]
      push_cast at this ⊢
      nlinarith
    exact h1.trans (hi.trans (Complex.abs_im_le_norm _))

/-- The second claim of Proposition 3.18(b) for the S scheme: `T̊_h(t₀)Π̊_h` does not converge to
`T(t₀)` in operator norm, for any `t₀ > 0` (since `Re ζ_h → -C_S`, not `-∞`). -/
theorem no_norm_conv (hP1 : P1) {t₀ : ℝ} (ht₀ : 0 < t₀) :
    ¬ Tendsto (fun n => ‖TSPi (Nn_pos n) t₀ - Tsg t₀‖) atTop (𝓝 0) := by
  intro hconv
  have h := (prop41b XS (fun n => AScl (Nn_pos n)) ζS xS xS_eigen xS_norm Tsg Tsg_C0 t₀ ht₀
    (Tsg_compact hP1 ht₀) xS_weakNull).2 t₀ ht₀ (by simpa only [expPi_eq_TSPi] using hconv)
  exact not_tendsto_nhds_of_tendsto_atBot h _ re_zeta_tendsto

end

end CompanionH


==> anc/lean/CompanionH/S29.lean <==
import CompanionH.Dock
import CompanionE.S16

/-! S29 (companion v2b Corollary 4.3, second half): `D̊_h(f_N) → -E` uniformly on `[0,T₀]`,
where `D̊_h(f) = P_2(f) - P̊_{2,h}(Π̊_h f)`. From S16 (`P_2(f_N) → 0`, E line), S27
(`P̊_{2,h}(f̃_N) → E`, G line), homogeneity of `P̊_{2,h}` and S9 (`‖f̃_N‖^2 → 1`, A line). -/

set_option autoImplicit false

namespace CompanionH

open MeasureTheory Set Filter CompanionPilot CompanionB CompanionC
open scoped Topology

noncomputable section

/-- `D̊_h(f)(t) = P_2(f)(t) - P̊_{2,h}(Π̊_h f)(t)` (companion v2b Section 4.2), with `P_2(f) = Q(T(·)f, T(·)f)`
(B line) and `P̊_{2,h}` the F line's `P2h`. -/
def Dh {N : ℕ} (hN : 0 < N) (f : L2) (t : ℝ) : L2 :=
  (P2 f).tr t - CompanionF.P2h hN (PiS hN f) t

/-- `‖E(t)‖ ≤ (3 + 4 C_S T₀) ‖z_∞‖` for `0 ≤ t ≤ T₀`. -/
theorem norm_Efun_le {T₀ t : ℝ} (ht : t ∈ Icc 0 T₀) :
    ‖CompanionG.Efun t‖ ≤ (3 + 4 * C_S * T₀) * ‖CompanionG.zinf‖ := by
  have hC := CompanionG.C_S_nonneg
  set z := CompanionG.zinf
  have hz := norm_nonneg z
  have hs2 : Real.sqrt 2 ≤ 2 := by
    rw [Real.sqrt_le_left (by norm_num : (0:ℝ) ≤ 2)]; norm_num
  have h1 : ‖Tsg t z‖ ≤ 2 * ‖z‖ :=
    (norm_Tsg_le ht.1 z).trans (mul_le_mul_of_nonneg_right hs2 hz)
  have h2 : ‖((Real.exp (-2 * C_S * t) : ℝ) : ℂ) • z‖ ≤ ‖z‖ := by
    rw [norm_smul, Complex.norm_real, Real.norm_of_nonneg (Real.exp_pos _).le]
    have : Real.exp (-2 * C_S * t) ≤ 1 := Real.exp_le_one_iff.mpr (by nlinarith [ht.1])
    nlinarith
  have h3 : ‖∫ s in (0:ℝ)..t, ((Real.exp (-2 * C_S * s) : ℝ) : ℂ) • Tsg (t - s) z‖ ≤
      2 * ‖z‖ * |t - 0| := by
    refine intervalIntegral.norm_integral_le_of_norm_le_const fun s hs => ?_
    rw [uIoc_of_le ht.1] at hs
    rw [norm_smul, Complex.norm_real, Real.norm_of_nonneg (Real.exp_pos _).le]
    have he : Real.exp (-2 * C_S * s) ≤ 1 := Real.exp_le_one_iff.mpr (by nlinarith [hs.1])
    have hT := (norm_Tsg_le (sub_nonneg.mpr hs.2) z).trans (mul_le_mul_of_nonneg_right hs2 hz)
    have he0 := (Real.exp_pos (-2 * C_S * s)).le
    calc Real.exp (-2 * C_S * s) * ‖Tsg (t - s) z‖ ≤ 1 * (2 * ‖z‖) :=
          mul_le_mul he hT (norm_nonneg _) zero_le_one
      _ = 2 * ‖z‖ := one_mul _
  rw [sub_zero, abs_of_nonneg ht.1] at h3
  have h4 : ‖((2 * C_S : ℝ) : ℂ) • ∫ s in (0:ℝ)..t, ((Real.exp (-2 * C_S * s) : ℝ) : ℂ) •
      Tsg (t - s) z‖ ≤ 2 * C_S * (2 * ‖z‖ * T₀) := by
    rw [norm_smul, Complex.norm_real, Real.norm_of_nonneg (by positivity)]
    refine mul_le_mul_of_nonneg_left (h3.trans ?_) (by positivity)
    exact mul_le_mul_of_nonneg_left ht.2 (by positivity)
  unfold CompanionG.Efun
  calc _ ≤ ‖Tsg t z - ((Real.exp (-2 * C_S * t) : ℝ) : ℂ) • z‖ + _ := norm_sub_le _ _
    _ ≤ (‖Tsg t z‖ + ‖((Real.exp (-2 * C_S * t) : ℝ) : ℂ) • z‖) + _ :=
        add_le_add (norm_sub_le _ _) le_rfl
    _ ≤ (2 * ‖z‖ + ‖z‖) + 2 * C_S * (2 * ‖z‖ * T₀) := add_le_add (add_le_add h1 h2) h4
    _ = (3 + 4 * C_S * T₀) * ‖z‖ := by ring

/-- `|‖f̃_N‖^2 - 1| ≤ 16 h^3` (S9, A line). -/
theorem ftilA_norm_sq_sub {N : ℕ} (h : 512 ≤ N) :
    |‖CompanionA.ftilA N‖ ^ 2 - 1| ≤ 16 * hm N ^ 3 := by
  rw [CompanionA.ftilA_norm_sq h, add_sub_cancel_left]
  exact (Complex.abs_re_le_norm _).trans (CompanionA.S9_family h)

/-- S29 (companion v2b Corollary 4.3, second half): for every `T₀ > 0`,
`sup_{0 ≤ t ≤ T₀} ‖D̊_h(f_N)(t) + E(t)‖_2 → 0` as `N → ∞`. -/
theorem S29 (hP1 : P1) {T₀ : ℝ} (hT₀ : 0 < T₀) {δ : ℝ} (hδ : 0 < δ) :
    ∃ N₀ : ℕ, ∀ (N : ℕ) (hN : 0 < N), N₀ ≤ N → ∀ t ∈ Icc 0 T₀,
      ‖Dh hN (CompanionA.fA N) t + CompanionG.Efun t‖ < δ := by
  set M := (3 + 4 * C_S * T₀) * ‖CompanionG.zinf‖
  have hM : 0 ≤ M := by have := CompanionG.C_S_nonneg; positivity
  obtain ⟨N₁, hN₁⟩ := CompanionE.S16 hP1 hT₀.le (δ := δ / 3) (by positivity)
  obtain ⟨N₂, hN₂⟩ := CompanionG.S27 T₀ hT₀ (ε := δ / 6) (by positivity)
  obtain ⟨N₃, hN₃⟩ := exists_nat_gt (96 * (M + 1) / δ)
  refine ⟨max (max N₁ N₂) (max N₃ 512), fun N hN hNN t ht => ?_⟩
  have h512 : 512 ≤ N := le_of_max_le_right (le_of_max_le_right hNN)
  have hN1 : N₁ ≤ N := le_of_max_le_left (le_of_max_le_left hNN)
  have hN2 : N₂ ≤ N := le_of_max_le_right (le_of_max_le_left hNN)
  have hN3 : N₃ ≤ N := le_of_max_le_left (le_of_max_le_right hNN)
  set r : ℝ := ‖CompanionA.ftilA N‖ ^ 2 with hr_def
  have hr : 1 / 2 ≤ r := CompanionA.ftilA_norm_sq_half h512
  have hr1 : |r - 1| ≤ 16 * hm N ^ 3 := ftilA_norm_sq_sub h512
  set a : ℂ := ((‖CompanionA.ftilA N‖⁻¹ : ℝ) : ℂ) ^ 2 with ha_def
  have ha : a = ((r⁻¹ : ℝ) : ℂ) := by
    rw [ha_def, hr_def, ← inv_pow, Complex.ofReal_pow]
  set P := CompanionG.P2S hN ⟨CompanionA.ftilA N, CompanionG.ftilA_mem h512⟩ t
  set E := CompanionG.Efun t
  have hPE : ‖P - E‖ < δ / 6 := hN₂ N h512 hN2 t ht
  have hQ : ‖(P2 (CompanionA.fA N)).tr t‖ < δ / 3 := hN₁ N hN1 t ht
  have hE : ‖E‖ ≤ M := norm_Efun_le ht
  have hdec : Dh hN (CompanionA.fA N) t + E =
      (P2 (CompanionA.fA N)).tr t - (a • (P - E) + (a - 1) • E) := by
    rw [Dh, P2h_PiS, P2h_fA h512 hN, smul_sub, sub_smul, one_smul]
    abel
  have hrpos : 0 < r := by linarith
  have hna : ‖a‖ ≤ 2 := by
    rw [ha, Complex.norm_real, Real.norm_of_nonneg (inv_pos.mpr hrpos).le]
    rw [inv_le_comm₀ hrpos two_pos]; linarith
  have hhm : 0 < hm N := hm_pos hN
  have hhm1 : hm N ≤ 1 := by
    rw [hm_eq, div_le_one (by exact_mod_cast hN)]; exact_mod_cast hN
  have hna1 : ‖a - 1‖ ≤ 32 * hm N := by
    have e : a - 1 = ((r⁻¹ - 1 : ℝ) : ℂ) := by rw [ha]; push_cast; ring
    rw [e, Complex.norm_real, Real.norm_eq_abs]
    have e2 : r⁻¹ - 1 = -(r - 1) * r⁻¹ := by field_simp; ring
    rw [e2, abs_mul, abs_neg, abs_of_pos (inv_pos.mpr hrpos)]
    have hri : r⁻¹ ≤ 2 := by rw [inv_le_comm₀ hrpos two_pos]; linarith
    have hcube : hm N ^ 3 ≤ hm N := by
      have : hm N ^ 3 = hm N * hm N ^ 2 := by ring
      rw [this]
      exact mul_le_of_le_one_right hhm.le (pow_le_one₀ hhm.le hhm1)
    calc |r - 1| * r⁻¹ ≤ (16 * hm N ^ 3) * 2 :=
          mul_le_mul hr1 hri (inv_pos.mpr hrpos).le (by positivity)
      _ ≤ 32 * hm N := by nlinarith
  have hsmall : 32 * hm N * M < δ / 3 := by
    have hNr : (96 * (M + 1) / δ) < N := lt_of_lt_of_le hN₃ (by exact_mod_cast hN3)
    have hNpos : (0 : ℝ) < N := by exact_mod_cast hN
    rw [div_lt_iff₀ hδ] at hNr
    rw [hm_eq]
    have e : 32 * (1 / (N : ℝ)) * M = 32 * M / N := by ring
    rw [e, div_lt_iff₀ hNpos]
    nlinarith
  rw [hdec]
  calc ‖(P2 (CompanionA.fA N)).tr t - (a • (P - E) + (a - 1) • E)‖
      ≤ ‖(P2 (CompanionA.fA N)).tr t‖ + (‖a • (P - E)‖ + ‖(a - 1) • E‖) :=
        (norm_sub_le _ _).trans (add_le_add le_rfl (norm_add_le _ _))
    _ ≤ ‖(P2 (CompanionA.fA N)).tr t‖ + (2 * ‖P - E‖ + 32 * hm N * M) := by
        rw [norm_smul, norm_smul]
        gcongr
    _ < δ / 3 + (2 * (δ / 6) + δ / 3) := by gcongr
    _ = δ := by ring

end

end CompanionH


==> anc/lean/CompanionPilot/Abstract.lean <==
import Mathlib.Analysis.SpecialFunctions.Exponential
import Mathlib.Analysis.Calculus.MeanValue
import Mathlib.Analysis.Complex.RealDeriv
import Mathlib.Topology.Algebra.Module.FiniteDimension

/-! Abstract form of step S5 (Trotter–Kato type identity). For Galerkin data `P_N, A_N, J_N`
(projection, generator, `A_N^{-1} P_N`) with a uniform bound on `U_N(t) = e^{tA_N}P_N` and
`‖J_N - G‖ ≤ K/N`, the identity
`d/ds [e^{(t-s)A_N} J_N e^{sA_M} J_M] = U_N(t-s) (J_N - J_M) U_M(s)` gives
`‖(U_N(t) - U_M(t)) G^2 x‖ ≤ C (1+t) (1/N + 1/M) ‖x‖`, hence strong Cauchy on a dense set. -/

set_option autoImplicit false

namespace CompanionPilot

open Set Filter
open scoped Topology

noncomputable section

set_option linter.unusedSectionVars false
set_option linter.deprecated false

section
variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℂ E] [CompleteSpace E]

/-- `e^{zA}`. -/
abbrev ex (A : E →L[ℂ] E) (z : ℂ) : E →L[ℂ] E := NormedSpace.exp (z • A)

theorem commute_smul_of {X A : E →L[ℂ] E} (h : ∀ y, X (A y) = A (X y)) (z : ℂ) :
    Commute X (z • A) :=
  ContinuousLinearMap.ext fun y => by
    change X (z • A y) = z • A (X y)
    rw [map_smul, h]

theorem ex_comm {X A : E →L[ℂ] E} (h : ∀ y, X (A y) = A (X y)) (z : ℂ) (y : E) :
    X (ex A z y) = ex A z (X y) := by
  have := (commute_smul_of h z).exp_right
  exact congrFun (congrArg DFunLike.coe this.eq) y

theorem ex_zero (A : E →L[ℂ] E) (y : E) : ex A 0 y = y := by
  have hz : (0 : ℂ) • A = 0 := ContinuousLinearMap.ext fun f => by simp
  rw [ex, hz, NormedSpace.exp_zero]; rfl

theorem hasDerivAt_ex_apply (A : E →L[ℂ] E) (y : E) (z : ℂ) :
    HasDerivAt (fun w : ℂ => ex A w y) (A (ex A z y)) z := by
  have hd := (hasDerivAt_exp_smul_const' (𝕂 := ℂ) A z).clm_apply (hasDerivAt_const z y)
  simpa [mul_apply_eq_comp] using hd

theorem hasDerivAt_ex_sub_apply (A : E →L[ℂ] E) (t : ℂ) {u : ℂ → E} {u' : E} {z : ℂ}
    (hu : HasDerivAt u u' z) :
    HasDerivAt (fun w : ℂ => ex A (t - w) (u w)) (-(A (ex A (t - z) (u z))) + ex A (t - z) u') z := by
  have h1 := (hasDerivAt_exp_smul_const' (𝕂 := ℂ) A (t - z)).scomp z ((hasDerivAt_id z).const_sub t)
  have h2 := h1.clm_apply hu
  convert h2 using 1
  · rfl
  · rw [ContinuousLinearMap.smul_apply, neg_one_smul]
    rfl

/-- A complex-differentiable curve restricted to real parameters. -/
theorem hasDerivAt_real_of_complex {f : ℂ → E} {f' : E} {t : ℝ} (h : HasDerivAt f f' (t : ℂ)) :
    HasDerivAt (fun s : ℝ => f s) f' t := by
  have e : ((Complex.reCLM.smulRight f' + Complex.I • Complex.imCLM.smulRight f').comp
      Complex.ofRealCLM) 1 = f' := by
    rw [ContinuousLinearMap.comp_apply, Complex.ofRealCLM_apply, ContinuousLinearMap.add_apply,
      ContinuousLinearMap.smul_apply, ContinuousLinearMap.smulRight_apply,
      ContinuousLinearMap.smulRight_apply, Complex.reCLM_apply, Complex.imCLM_apply]
    simp
  have := (h.complexToReal_fderiv'.comp t Complex.ofRealCLM.hasFDerivAt).hasDerivAt
  rw [e] at this
  exact this

/-- Algebraic relations of Galerkin data at one mesh. -/
structure GRel (P A J : E →L[ℂ] E) : Prop where
  AP : ∀ y, A (P y) = A y
  PA : ∀ y, P (A y) = A y
  JA : ∀ y, J (A y) = P y
  AJ : ∀ y, A (J y) = P y
  JP : ∀ y, J (P y) = J y
  PJ : ∀ y, P (J y) = J y

namespace GRel
variable {P A J : E →L[ℂ] E}

theorem comm_P (h : GRel P A J) (y : E) : P (A y) = A (P y) := by rw [h.PA, h.AP]
theorem comm_J (h : GRel P A J) (y : E) : J (A y) = A (J y) := by rw [h.JA, h.AJ]

theorem ex_P (h : GRel P A J) (z : ℂ) (y : E) : P (ex A z y) = ex A z (P y) := ex_comm h.comm_P z y
theorem ex_J (h : GRel P A J) (z : ℂ) (y : E) : J (ex A z y) = ex A z (J y) := ex_comm h.comm_J z y
theorem ex_A (A' : E →L[ℂ] E) (z : ℂ) (y : E) : A' (ex A' z y) = ex A' z (A' y) := ex_comm (fun _ => rfl) z y

/-- `e^{zA} J y = J (e^{zA} P y)`. -/
theorem ex_J_eq (h : GRel P A J) (z : ℂ) (y : E) : ex A z (J y) = J (ex A z (P y)) := by
  rw [h.ex_J z (P y), h.JP y]

end GRel

/-- `U(t) = e^{tA} P`. -/
abbrev Uop (P A : E →L[ℂ] E) (t : ℝ) (y : E) : E := ex A (t : ℂ) (P y)

/-- The Duhamel bound behind S5. -/
theorem duhamel_bound {PN AN JN PM AM JM : E →L[ℂ] E} (hN : GRel PN AN JN) (hM : GRel PM AM JM)
    {Mb t : ℝ} (hMb : 0 ≤ Mb) (ht : 0 ≤ t) (hbN : ∀ τ ∈ Icc (0:ℝ) t, ∀ y, ‖Uop PN AN τ y‖ ≤ Mb * ‖y‖)
    (hbM : ∀ τ ∈ Icc (0:ℝ) t, ∀ y, ‖Uop PM AM τ y‖ ≤ Mb * ‖y‖) (x : E) :
    ‖JN (Uop PM AM t (JM x)) - JN (Uop PN AN t (JM x))‖ ≤ Mb * (Mb * (‖JN - JM‖ * ‖x‖)) * t := by
  set F : ℂ → E := fun w => ex AN ((t : ℂ) - w) (JN (ex AM w (JM x)))
  have hu : ∀ z : ℂ, HasDerivAt (fun w : ℂ => JN (ex AM w (JM x))) (JN (AM (ex AM z (JM x)))) z :=
    fun z => JN.hasFDerivAt.comp_hasDerivAt z (hasDerivAt_ex_apply AM (JM x) z)
  have hF : ∀ s : ℝ, HasDerivAt (fun r : ℝ => F r)
      (-(AN (ex AN ((t : ℂ) - s) (JN (ex AM s (JM x))))) + ex AN ((t : ℂ) - s) (JN (AM (ex AM s (JM x))))) s :=
    fun s => hasDerivAt_real_of_complex (hasDerivAt_ex_sub_apply AN (t : ℂ) (hu s))
  -- the derivative equals `U_N(t-s) (J_N - J_M) U_M(s) x`
  have hval : ∀ s : ℝ, -(AN (ex AN ((t : ℂ) - s) (JN (ex AM s (JM x))))) +
      ex AN ((t : ℂ) - s) (JN (AM (ex AM s (JM x)))) =
      Uop PN AN (t - s) ((JN - JM) (Uop PM AM s x)) := by
    intro s
    have e1 : AM (ex AM s (JM x)) = Uop PM AM s x := by
      rw [GRel.ex_A, hM.AJ, Uop]
    have e2 : ex AM s (JM x) = JM (Uop PM AM s x) := by
      rw [hM.ex_J_eq]
    rw [e1, e2, GRel.ex_A AN ((t : ℂ) - s) (JN (JM (Uop PM AM s x))), hN.AJ]
    simp only [Uop, ContinuousLinearMap.sub_apply, map_sub, hN.PJ]
    push_cast
    abel
  have hbound : ∀ s ∈ Ico (0:ℝ) t, ‖-(AN (ex AN ((t : ℂ) - s) (JN (ex AM s (JM x))))) +
      ex AN ((t : ℂ) - s) (JN (AM (ex AM s (JM x))))‖ ≤ Mb * (Mb * (‖JN - JM‖ * ‖x‖)) := by
    intro s hs
    rw [hval]
    have h1 := hbN (t - s) ⟨by linarith [hs.2], by linarith [hs.1]⟩ ((JN - JM) (Uop PM AM s x))
    have h2 := (JN - JM).le_opNorm (Uop PM AM s x)
    have h3 := hbM s ⟨hs.1, hs.2.le⟩ x
    calc _ ≤ Mb * ‖(JN - JM) (Uop PM AM s x)‖ := h1
      _ ≤ Mb * (‖JN - JM‖ * (Mb * ‖x‖)) := by
          gcongr
          exact h2.trans (mul_le_mul_of_nonneg_left h3 (norm_nonneg _))
      _ = Mb * (Mb * (‖JN - JM‖ * ‖x‖)) := by ring
  have hmvi := norm_image_sub_le_of_norm_deriv_le_segment' (f := fun r : ℝ => F r)
    (fun s _ => (hF s).hasDerivWithinAt) hbound t ⟨ht, le_rfl⟩
  have hFt : F t = JN (Uop PM AM t (JM x)) := by
    simp only [F, sub_self, ex_zero, Uop, hM.PJ]
  have hF0 : F 0 = JN (Uop PN AN t (JM x)) := by
    simp only [F, sub_zero, ex_zero, Uop, hN.ex_J, hN.JP]
  have hF0' : F ((0:ℝ) : ℂ) = JN (Uop PN AN t (JM x)) := by rw [Complex.ofReal_zero]; exact hF0
  rw [← hFt, ← hF0']
  simpa using hmvi

/-- `U(t) = e^{tA} P` as an operator. -/
abbrev UL (P A : E →L[ℂ] E) (t : ℝ) : E →L[ℂ] E := ex A (t : ℂ) * P

theorem UL_apply (P A : E →L[ℂ] E) (t : ℝ) (y : E) : UL P A t y = Uop P A t y := rfl

theorem GRel.UL_J {P A J : E →L[ℂ] E} (h : GRel P A J) (t : ℝ) : UL P A t * J = J * UL P A t := by
  refine ContinuousLinearMap.ext fun y => ?_
  change ex A t (P (J y)) = J (ex A t (P y))
  rw [h.PJ, h.ex_J, h.JP]

/-- Galerkin data on all meshes `N ≥ 1`: S5 hypotheses. -/
structure GData (E : Type*) [NormedAddCommGroup E] [NormedSpace ℂ E] [CompleteSpace E] where
  P : ℕ → E →L[ℂ] E
  A : ℕ → E →L[ℂ] E
  J : ℕ → E →L[ℂ] E
  G : E →L[ℂ] E
  rel : ∀ N, 1 ≤ N → GRel (P N) (A N) (J N)
  Mb : ℝ
  Mb_nonneg : 0 ≤ Mb
  bound : ∀ N, 1 ≤ N → ∀ τ : ℝ, 0 ≤ τ → ∀ y, ‖Uop (P N) (A N) τ y‖ ≤ Mb * ‖y‖
  K : ℝ
  approx : ∀ N, 1 ≤ N → ‖J N - G‖ ≤ K / N
  dense : DenseRange (G.comp G)

namespace GData
variable (D : GData E)

theorem K_nonneg : 0 ≤ D.K := by
  have h := D.approx 1 le_rfl
  have := (norm_nonneg _).trans h
  simpa using this

theorem norm_UL_le {N : ℕ} (hN : 1 ≤ N) {τ : ℝ} (hτ : 0 ≤ τ) : ‖UL (D.P N) (D.A N) τ‖ ≤ D.Mb :=
  ContinuousLinearMap.opNorm_le_bound _ D.Mb_nonneg fun y => D.bound N hN τ hτ y

/-- The main S5 estimate: `‖(U_M(t) - U_N(t)) G^2‖ ≤ C₁ (K/N + K/M)` for `t ∈ [0,T₀]`. -/
theorem est_G2 {N M : ℕ} (hN : 1 ≤ N) (hM : 1 ≤ M) {T₀ t : ℝ} (ht : t ∈ Icc 0 T₀) :
    ‖(UL (D.P M) (D.A M) t - UL (D.P N) (D.A N) t) * D.G * D.G‖ ≤
      (D.Mb ^ 2 * T₀ + 2 * D.Mb * (‖D.G‖ + D.K) + 4 * D.Mb * ‖D.G‖) * (D.K / N + D.K / M) := by
  set UN := UL (D.P N) (D.A N) t
  set UM := UL (D.P M) (D.A M) t
  set JN := D.J N
  set JM := D.J M
  set G := D.G
  set Mb := D.Mb
  set a := D.K / N
  set b := D.K / M
  have ha : 0 ≤ a := div_nonneg D.K_nonneg (Nat.cast_nonneg _)
  have hb : 0 ≤ b := div_nonneg D.K_nonneg (Nat.cast_nonneg _)
  have hMb := D.Mb_nonneg
  have hUN : ‖UN‖ ≤ Mb := D.norm_UL_le hN ht.1
  have hUM : ‖UM‖ ≤ Mb := D.norm_UL_le hM ht.1
  have hGN : ‖G - JN‖ ≤ a := by rw [norm_sub_rev]; exact D.approx N hN
  have hGM : ‖G - JM‖ ≤ b := by rw [norm_sub_rev]; exact D.approx M hM
  have hJNM : ‖JN - JM‖ ≤ a + b := by
    calc ‖JN - JM‖ = ‖(JN - G) + (G - JM)‖ := by congr 1; abel
      _ ≤ ‖JN - G‖ + ‖G - JM‖ := norm_add_le _ _
      _ ≤ a + b := add_le_add (D.approx N hN) hGM
  have hJM : ‖JM‖ ≤ ‖G‖ + D.K := by
    calc ‖JM‖ = ‖G - (G - JM)‖ := by congr 1; abel
      _ ≤ ‖G‖ + ‖G - JM‖ := norm_sub_le _ _
      _ ≤ ‖G‖ + D.K := by
          gcongr
          refine hGM.trans ?_
          exact div_le_self D.K_nonneg (by exact_mod_cast hM)
  have hD : ‖UM - UN‖ ≤ 2 * Mb := by
    calc ‖UM - UN‖ ≤ ‖UM‖ + ‖UN‖ := norm_sub_le _ _
      _ ≤ 2 * Mb := by linarith
  -- Duhamel term
  have hduh : ‖JN * (UM - UN) * JM‖ ≤ Mb ^ 2 * T₀ * (a + b) := by
    refine ContinuousLinearMap.opNorm_le_bound _
      (mul_nonneg (mul_nonneg (sq_nonneg _) (le_trans ht.1 ht.2)) (add_nonneg ha hb)) fun x => ?_
    have h := duhamel_bound (D.rel N hN) (D.rel M hM) hMb ht.1
      (fun τ hτ y => D.bound N hN τ hτ.1 y) (fun τ hτ y => D.bound M hM τ hτ.1 y) x
    change ‖JN (UM (JM x) - UN (JM x))‖ ≤ _
    rw [map_sub]
    calc _ ≤ Mb * (Mb * (‖JN - JM‖ * ‖x‖)) * t := h
      _ ≤ Mb * (Mb * ((a + b) * ‖x‖)) * T₀ := by
          have h0t := ht.1
          have htT := ht.2
          gcongr
      _ = Mb ^ 2 * T₀ * (a + b) * ‖x‖ := by ring
  -- commutator terms
  have hcomm : ∀ (U J : E →L[ℂ] E), U * J = J * U → ‖U‖ ≤ Mb → ‖G - J‖ ≤ a + b →
      ‖(U * G - G * U) * G‖ ≤ 2 * Mb * (a + b) * ‖G‖ := by
    intro U J hUJ hU hGJ
    have e : U * G - G * U = U * (G - J) - (G - J) * U := by
      rw [mul_sub, sub_mul, hUJ]; abel
    rw [e]
    calc ‖(U * (G - J) - (G - J) * U) * G‖ ≤ ‖U * (G - J) - (G - J) * U‖ * ‖G‖ := norm_mul_le _ _
      _ ≤ (‖U‖ * ‖G - J‖ + ‖G - J‖ * ‖U‖) * ‖G‖ := by
          gcongr
          exact (norm_sub_le _ _).trans (add_le_add (norm_mul_le _ _) (norm_mul_le _ _))
      _ ≤ (Mb * (a + b) + (a + b) * Mb) * ‖G‖ := by gcongr
      _ = 2 * Mb * (a + b) * ‖G‖ := by ring
  have hcN := hcomm UN JN ((D.rel N hN).UL_J t) hUN (hGN.trans (by linarith))
  have hcM := hcomm UM JM ((D.rel M hM).UL_J t) hUM (hGM.trans (by linarith))
  have e : (UM - UN) * G * G = JN * (UM - UN) * JM + (G - JN) * (UM - UN) * JM +
      G * (UM - UN) * (G - JM) + (UM * G - G * UM) * G - (UN * G - G * UN) * G := by noncomm_ring
  rw [e]
  have t2 : ‖(G - JN) * (UM - UN) * JM‖ ≤ a * (2 * Mb) * (‖G‖ + D.K) := by
    calc _ ≤ ‖(G - JN) * (UM - UN)‖ * ‖JM‖ := norm_mul_le _ _
      _ ≤ ‖G - JN‖ * ‖UM - UN‖ * ‖JM‖ := by gcongr; exact norm_mul_le _ _
      _ ≤ a * (2 * Mb) * (‖G‖ + D.K) := by gcongr
  have t3 : ‖G * (UM - UN) * (G - JM)‖ ≤ ‖G‖ * (2 * Mb) * b := by
    calc _ ≤ ‖G * (UM - UN)‖ * ‖G - JM‖ := norm_mul_le _ _
      _ ≤ ‖G‖ * ‖UM - UN‖ * ‖G - JM‖ := by gcongr; exact norm_mul_le _ _
      _ ≤ ‖G‖ * (2 * Mb) * b := by gcongr
  have hGn := norm_nonneg G
  have hT : 0 ≤ T₀ := le_trans ht.1 ht.2
  calc ‖JN * (UM - UN) * JM + (G - JN) * (UM - UN) * JM + G * (UM - UN) * (G - JM) +
        (UM * G - G * UM) * G - (UN * G - G * UN) * G‖
      ≤ ‖JN * (UM - UN) * JM‖ + ‖(G - JN) * (UM - UN) * JM‖ + ‖G * (UM - UN) * (G - JM)‖ +
        ‖(UM * G - G * UM) * G‖ + ‖(UN * G - G * UN) * G‖ := by
        refine (norm_sub_le _ _).trans ?_
        gcongr
        exact (norm_add_le _ _).trans (add_le_add ((norm_add_le _ _).trans
          (add_le_add (norm_add_le _ _) le_rfl)) le_rfl)
    _ ≤ Mb ^ 2 * T₀ * (a + b) + a * (2 * Mb) * (‖G‖ + D.K) + ‖G‖ * (2 * Mb) * b +
        2 * Mb * (a + b) * ‖G‖ + 2 * Mb * (a + b) * ‖G‖ := by gcongr
    _ ≤ (Mb ^ 2 * T₀ + 2 * Mb * (‖G‖ + D.K) + 4 * Mb * ‖G‖) * (a + b) := by
        nlinarith [mul_nonneg hMb hb, mul_nonneg (mul_nonneg hMb hb) hGn, mul_nonneg hMb D.K_nonneg,
          mul_nonneg (mul_nonneg hMb hb) D.K_nonneg]

/-- S5: uniform strong Cauchy property on `[0,T₀]`. -/
theorem uniform_cauchy (f : E) (T₀ : ℝ) {ε : ℝ} (hε : 0 < ε) :
    ∃ N₀ : ℕ, 1 ≤ N₀ ∧ ∀ N M, N₀ ≤ N → N₀ ≤ M → ∀ t ∈ Icc 0 T₀,
      ‖Uop (D.P N) (D.A N) t f - Uop (D.P M) (D.A M) t f‖ < ε := by
  set C₁ := D.Mb ^ 2 * |T₀| + 2 * D.Mb * (‖D.G‖ + D.K) + 4 * D.Mb * ‖D.G‖
  have hMb := D.Mb_nonneg
  have hK := D.K_nonneg
  have hC₁ : 0 ≤ C₁ := by positivity
  obtain ⟨x, hx⟩ := D.dense.exists_dist_lt f (show 0 < ε / (4 * (D.Mb + 1)) by positivity)
  obtain ⟨N₀, hN₀⟩ := exists_nat_gt (8 * C₁ * D.K * (‖x‖ + 1) / ε)
  refine ⟨N₀ + 1, by omega, fun N M hN hM t ht => ?_⟩
  have hN1 : 1 ≤ N := by omega
  have hM1 : 1 ≤ M := by omega
  have hT : |T₀| = T₀ := abs_of_nonneg (le_trans ht.1 ht.2)
  set y := f - (D.G.comp D.G) x
  have hy : ‖y‖ < ε / (4 * (D.Mb + 1)) := by rw [← dist_eq_norm]; exact hx
  have e : Uop (D.P N) (D.A N) t f - Uop (D.P M) (D.A M) t f =
      UL (D.P N) (D.A N) t y - UL (D.P M) (D.A M) t y -
        ((UL (D.P M) (D.A M) t - UL (D.P N) (D.A N) t) * D.G * D.G) x := by
    simp only [y, map_sub, ContinuousLinearMap.sub_apply, ContinuousLinearMap.mul_apply,
      ContinuousLinearMap.comp_apply, UL_apply]
    abel
  rw [e]
  have h1 : ‖UL (D.P N) (D.A N) t y‖ ≤ D.Mb * ‖y‖ := D.bound N hN1 t ht.1 y
  have h2 : ‖UL (D.P M) (D.A M) t y‖ ≤ D.Mb * ‖y‖ := D.bound M hM1 t ht.1 y
  have h3 := (D.est_G2 hN1 hM1 ht)
  rw [hT.symm] at h3
  have hab : D.K / N + D.K / M ≤ 2 * D.K / (N₀ + 1) := by
    have hN' : ((N₀ : ℝ) + 1) ≤ N := by exact_mod_cast hN
    have hM' : ((N₀ : ℝ) + 1) ≤ M := by exact_mod_cast hM
    have := div_le_div_of_nonneg_left hK (by positivity) hN'
    have := div_le_div_of_nonneg_left hK (by positivity) hM'
    rw [two_mul, add_div]; linarith
  have h4 : ‖((UL (D.P M) (D.A M) t - UL (D.P N) (D.A N) t) * D.G * D.G) x‖ ≤
      C₁ * (2 * D.K / (N₀ + 1)) * ‖x‖ :=
    (ContinuousLinearMap.le_opNorm _ _).trans (mul_le_mul_of_nonneg_right
      (h3.trans (mul_le_mul_of_nonneg_left hab hC₁)) (norm_nonneg _))
  have h5 : C₁ * (2 * D.K / (N₀ + 1)) * ‖x‖ < ε / 4 := by
    have hpos : (0:ℝ) < N₀ + 1 := by positivity
    rw [div_lt_iff₀ hε] at hN₀
    rw [show C₁ * (2 * D.K / (N₀ + 1)) * ‖x‖ = 2 * C₁ * D.K * ‖x‖ / (N₀ + 1) by ring,
      div_lt_iff₀ hpos]
    nlinarith [mul_nonneg (mul_nonneg hC₁ hK) (norm_nonneg x)]
  have h6 : D.Mb * ‖y‖ ≤ ε / 4 := by
    have : D.Mb * ‖y‖ ≤ D.Mb * (ε / (4 * (D.Mb + 1))) := mul_le_mul_of_nonneg_left hy.le hMb
    have h7 : D.Mb * (ε / (4 * (D.Mb + 1))) ≤ ε / 4 := by
      rw [mul_div_assoc', div_le_div_iff₀ (by positivity) (by norm_num)]
      nlinarith
    linarith
  calc ‖UL (D.P N) (D.A N) t y - UL (D.P M) (D.A M) t y -
        ((UL (D.P M) (D.A M) t - UL (D.P N) (D.A N) t) * D.G * D.G) x‖
      ≤ ‖UL (D.P N) (D.A N) t y‖ + ‖UL (D.P M) (D.A M) t y‖ +
        ‖((UL (D.P M) (D.A M) t - UL (D.P N) (D.A N) t) * D.G * D.G) x‖ :=
        (norm_sub_le _ _).trans (add_le_add (norm_sub_le _ _) le_rfl)
    _ < ε := by linarith

/-- S5: for each `t ≥ 0` and `f`, `U_N(t) f` converges. -/
theorem exists_limit (f : E) (t : ℝ) (ht : 0 ≤ t) :
    ∃ g : E, Tendsto (fun N => Uop (D.P N) (D.A N) t f) atTop (𝓝 g) := by
  apply cauchySeq_tendsto_of_complete
  rw [Metric.cauchySeq_iff]
  intro ε hε
  obtain ⟨N₀, _, h⟩ := D.uniform_cauchy f t hε
  exact ⟨N₀, fun m hm n hn => by rw [dist_eq_norm]; exact h m n hm hn t ⟨ht, le_rfl⟩⟩

end GData
end
end

end CompanionPilot


==> anc/lean/CompanionPilot/Audit.lean <==
import CompanionPilot.H2

open CompanionPilot

#print axioms CompanionPilot.bvp_unique
#print axioms CompanionPilot.G_injective
#print axioms CompanionPilot.G_denseRange
#print axioms CompanionPilot.G2_denseRange
#print axioms CompanionPilot.wirtinger
#print axioms CompanionPilot.energy_identity
#print axioms CompanionPilot.flux_identity
#print axioms CompanionPilot.second_inverse_inequality
#print axioms CompanionPilot.TSPi_eigen
#print axioms CompanionPilot.ipH_AW
#print axioms CompanionPilot.energy_ineq
#print axioms CompanionPilot.normH_TW_le
#print axioms CompanionPilot.probe_AW_injective
#print axioms CompanionPilot.probe_AW_ne_zero
#print axioms CompanionPilot.probe_P1_fixed_N
#print axioms CompanionPilot.probe_G_one
#print axioms CompanionPilot.probe_G_ne_zero
#print axioms CompanionPilot.duhamel_bound
#print axioms CompanionPilot.GData.est_G2
#print axioms CompanionPilot.GData.uniform_cauchy
#print axioms CompanionPilot.Tsg_spec
#print axioms CompanionPilot.H6ii_conv
#print axioms CompanionPilot.bForm_G
#print axioms CompanionPilot.galerkin_orth
#print axioms CompanionPilot.cell_estimates
#print axioms CompanionPilot.cea
#print axioms CompanionPilot.JW_sub_G
#print axioms CompanionPilot.H6i_holds
#print axioms CompanionPilot.G_weak_to_norm
#print axioms CompanionPilot.H6ii_holds
#print axioms CompanionPilot.Tsg_weak_to_norm
#print axioms CompanionPilot.eigen_pair_bound
#print axioms CompanionPilot.phiN_weakNull
#print axioms CompanionPilot.H2_of_P1
#print axioms CompanionPilot.pilot_goal


==> anc/lean/CompanionPilot/Basic.lean <==
import Mathlib.MeasureTheory.Function.L2Space
import Mathlib.Analysis.InnerProductSpace.Projection.Basic
import Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic

/-! Spaces: complex L^2(0,1), the weighted inner product of H, and the embedding of
continuous functions. -/

set_option autoImplicit false

namespace CompanionPilot

open MeasureTheory Set Filter
open scoped Topology ComplexConjugate

noncomputable section

/-- Lebesgue measure on `(0,1]`. -/
def μ : Measure ℝ := volume.restrict (Ioc (0:ℝ) 1)

instance : IsFiniteMeasure μ := ⟨by simp [μ]⟩

/-- Complex `L^2(0,1)`. -/
abbrev L2 : Type := Lp ℂ 2 μ

theorem ae_μ_iff {p : ℝ → Prop} : (∀ᵐ x ∂μ, p x) ↔ ∀ᵐ x, x ∈ Ioc (0:ℝ) 1 → p x :=
  ae_restrict_iff' measurableSet_Ioc

theorem ae_μ_of_forall {p : ℝ → Prop} (h : ∀ x ∈ Ioc (0:ℝ) 1, p x) : ∀ᵐ x ∂μ, p x :=
  ae_μ_iff.mpr (Eventually.of_forall h)

theorem integral_μ {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E] (f : ℝ → E) :
    ∫ x, f x ∂μ = ∫ x in (0:ℝ)..1, f x := by
  rw [intervalIntegral.integral_of_le zero_le_one]; rfl

theorem memLp_of_continuous {u : ℝ → ℂ} (hu : Continuous u) : MemLp u 2 μ := by
  obtain ⟨C, hC⟩ := (isCompact_Icc (a := (0:ℝ)) (b := 1)).exists_bound_of_continuousOn
    hu.continuousOn
  exact MemLp.of_bound hu.aestronglyMeasurable C
    (ae_μ_of_forall fun x hx => hC x ⟨hx.1.le, hx.2⟩)

/-- The `L^2` class of a continuous function (restricted to `(0,1]`). -/
def toL2 (u : ℝ → ℂ) (hu : Continuous u) : L2 := (memLp_of_continuous hu).toLp u

theorem coeFn_toL2 (u : ℝ → ℂ) (hu : Continuous u) : (toL2 u hu : ℝ → ℂ) =ᵐ[μ] u :=
  MemLp.coeFn_toLp _

theorem toL2_add (u v : ℝ → ℂ) (hu : Continuous u) (hv : Continuous v) :
    toL2 (u + v) (hu.add hv) = toL2 u hu + toL2 v hv := by
  unfold toL2
  exact MemLp.toLp_add _ _

theorem toL2_smul (c : ℂ) (u : ℝ → ℂ) (hu : Continuous u) :
    toL2 (c • u) (hu.const_smul c) = c • toL2 u hu := by
  unfold toL2
  exact MemLp.toLp_const_smul _ _

theorem toL2_congr {u v : ℝ → ℂ} (hu : Continuous u) (hv : Continuous v)
    (h : ∀ x ∈ Ioc (0:ℝ) 1, u x = v x) : toL2 u hu = toL2 v hv := by
  unfold toL2
  exact MemLp.toLp_congr _ _ (ae_μ_of_forall h)

/-- Mathlib's inner product of two `L^2` classes as an integral over `(0,1)`. -/
theorem inner_eq_integral (f g : L2) :
    inner ℂ f g = ∫ x in (0:ℝ)..1, conj (f x) * g x := by
  rw [L2.inner_def, ← integral_μ]
  congr 1; funext x; simp [mul_comm]

theorem inner_toL2 (u v : ℝ → ℂ) (hu : Continuous u) (hv : Continuous v) :
    inner ℂ (toL2 u hu) (toL2 v hv) = ∫ x in (0:ℝ)..1, conj (u x) * v x := by
  rw [L2.inner_def, ← integral_μ]
  apply integral_congr_ae
  filter_upwards [coeFn_toL2 u hu, coeFn_toL2 v hv] with x h1 h2
  simp [h1, h2, mul_comm]

theorem norm_sq_eq_integral (f : L2) : ‖f‖ ^ 2 = ∫ x, ‖f x‖ ^ 2 ∂μ := by
  rw [← inner_self_eq_norm_sq (𝕜 := ℂ), L2.inner_def, ← integral_re (L2.integrable_inner f f)]
  congr 1
  funext x
  exact inner_self_eq_norm_sq (𝕜 := ℂ) _

theorem norm_toL2_sq (u : ℝ → ℂ) (hu : Continuous u) :
    ‖toL2 u hu‖ ^ 2 = ∫ x in (0:ℝ)..1, ‖u x‖ ^ 2 := by
  rw [norm_sq_eq_integral, ← integral_μ]
  apply integral_congr_ae
  filter_upwards [coeFn_toL2 u hu] with x h1
  simp [h1]

theorem integrable_sq_norm (f : L2) : Integrable (fun x => ‖f x‖ ^ 2) μ := by
  have h := (L2.integrable_inner (𝕜 := ℂ) f f).re
  exact h.congr (Eventually.of_forall fun x => inner_self_eq_norm_sq (𝕜 := ℂ) (f x))

/-- The weight `1+x` of `H`. -/
def wt (x : ℝ) : ℂ := ((1 + x : ℝ) : ℂ)

theorem norm_wt_le {x : ℝ} (hx : x ∈ Ioc (0:ℝ) 1) : ‖wt x‖ ≤ 2 := by
  simp only [wt, Complex.norm_real, Real.norm_eq_abs]
  rw [abs_of_nonneg (by linarith [hx.1])]
  linarith [hx.2]

theorem integrable_pair (f g : L2) : Integrable (fun x => f x * conj (g x)) μ := by
  refine (L2.integrable_inner (𝕜 := ℂ) g f).congr (Eventually.of_forall fun x => ?_)
  simp only [RCLike.inner_apply]

theorem integrable_wpair (f g : L2) :
    Integrable (fun x => wt x * (f x * conj (g x))) μ :=
  (integrable_pair f g).bdd_mul (by unfold wt; fun_prop)
    (ae_μ_of_forall fun _ hx => norm_wt_le hx)

/-- The `H` inner product `(f,g)_H = ∫ f conj(g) (1+x) dx` (linear in `f`). -/
def ipH (f g : L2) : ℂ := ∫ x, wt x * (f x * conj (g x)) ∂μ

/-- The `L^2` pairing `(f,g)_2 = ∫ f conj(g) dx` (linear in `f`). -/
def ip2 (f g : L2) : ℂ := inner ℂ g f

theorem ip2_eq_integral (f g : L2) : ip2 f g = ∫ x in (0:ℝ)..1, f x * conj (g x) := by
  rw [ip2, inner_eq_integral]
  congr 1; funext x; ring

theorem ipH_add_left (f g k : L2) : ipH (f + g) k = ipH f k + ipH g k := by
  unfold ipH
  rw [← integral_add (integrable_wpair f k) (integrable_wpair g k)]
  apply integral_congr_ae
  filter_upwards [Lp.coeFn_add f g] with x hx
  rw [hx, Pi.add_apply]; ring

theorem ipH_add_right (f g k : L2) : ipH k (f + g) = ipH k f + ipH k g := by
  unfold ipH
  rw [← integral_add (integrable_wpair k f) (integrable_wpair k g)]
  apply integral_congr_ae
  filter_upwards [Lp.coeFn_add f g] with x hx
  rw [hx, Pi.add_apply, map_add]; ring

theorem ipH_smul_left (c : ℂ) (f g : L2) : ipH (c • f) g = c * ipH f g := by
  unfold ipH
  rw [← integral_const_mul]
  apply integral_congr_ae
  filter_upwards [Lp.coeFn_smul c f] with x hx
  simp [hx]; ring

theorem ipH_smul_right (c : ℂ) (f g : L2) : ipH f (c • g) = conj c * ipH f g := by
  unfold ipH
  rw [← integral_const_mul]
  apply integral_congr_ae
  filter_upwards [Lp.coeFn_smul c g] with x hx
  simp [hx]; ring

theorem ipH_conj (f g : L2) : conj (ipH f g) = ipH g f := by
  unfold ipH
  rw [← integral_conj]
  congr 1; funext x
  simp only [map_mul, Complex.conj_conj, wt, Complex.conj_ofReal]; ring

theorem ipH_self_re (f : L2) : (ipH f f).re = ∫ x, (1 + x) * ‖f x‖ ^ 2 ∂μ := by
  have h := integral_re (𝕜 := ℂ) (integrable_wpair f f)
  unfold ipH
  rw [← RCLike.re_to_complex, ← h]
  congr 1; funext x
  rw [Complex.mul_conj, wt, ← Complex.ofReal_mul, RCLike.re_to_complex, Complex.ofReal_re,
    Complex.normSq_eq_norm_sq]

theorem ipH_self_im (f : L2) : (ipH f f).im = 0 := by
  have h := ipH_conj f f
  have := congrArg Complex.im h
  simp at this
  linarith

theorem integrable_wsq (f : L2) : Integrable (fun x => (1 + x) * ‖f x‖ ^ 2) μ :=
  (integrable_sq_norm f).bdd_mul (c := 2) (by fun_prop)
    (ae_μ_of_forall fun x hx => by
      rw [Real.norm_eq_abs, abs_of_nonneg (by linarith [hx.1])]; linarith [hx.2])

theorem norm_sq_le_ipH (f : L2) : ‖f‖ ^ 2 ≤ (ipH f f).re := by
  rw [norm_sq_eq_integral, ipH_self_re]
  apply integral_mono_ae (integrable_sq_norm f) (integrable_wsq f)
  filter_upwards [ae_μ_of_forall (fun x (hx : x ∈ Ioc (0:ℝ) 1) => hx)] with x hx
  have : 0 ≤ ‖f x‖ ^ 2 := by positivity
  nlinarith [hx.1]

theorem ipH_le_two_norm_sq (f : L2) : (ipH f f).re ≤ 2 * ‖f‖ ^ 2 := by
  rw [norm_sq_eq_integral, ipH_self_re, ← integral_const_mul]
  apply integral_mono_ae (integrable_wsq f) ((integrable_sq_norm f).const_mul 2)
  filter_upwards [ae_μ_of_forall (fun x (hx : x ∈ Ioc (0:ℝ) 1) => hx)] with x hx
  have : 0 ≤ ‖f x‖ ^ 2 := by positivity
  nlinarith [hx.2]

theorem ipH_self_re_nonneg (f : L2) : 0 ≤ (ipH f f).re :=
  le_trans (by positivity) (norm_sq_le_ipH f)

/-- `H`-norm. -/
def normH (f : L2) : ℝ := Real.sqrt (ipH f f).re

theorem norm_le_normH (f : L2) : ‖f‖ ≤ normH f := by
  unfold normH
  exact Real.le_sqrt_of_sq_le (norm_sq_le_ipH f)

theorem normH_le (f : L2) : normH f ≤ Real.sqrt 2 * ‖f‖ := by
  unfold normH
  rw [← Real.sqrt_sq (norm_nonneg f), ← Real.sqrt_mul (by norm_num)]
  exact Real.sqrt_le_sqrt (ipH_le_two_norm_sq f)

/-- `L^2(0,1)` carrying the `H` inner product (a type synonym). -/
def LH : Type := L2

instance : AddCommGroup LH := inferInstanceAs (AddCommGroup L2)
instance : Module ℂ LH := inferInstanceAs (Module ℂ L2)

/-- The identity map from `L^2` to its `H` copy. -/
def toLH : L2 ≃ₗ[ℂ] LH := LinearEquiv.refl ℂ L2

/-- Inner product core of `H`; Mathlib convention (conjugate linear in the first slot). -/
@[instance_reducible] def coreH : InnerProductSpace.Core ℂ LH where
  inner f g := ipH (toLH.symm g) (toLH.symm f)
  conj_inner_symm f g := ipH_conj _ _
  re_inner_nonneg f := ipH_self_re_nonneg _
  add_left f g k := by
    rw [map_add, ipH_add_right]
  smul_left f g c := by
    change ipH (toLH.symm g) (toLH.symm (c • f)) = _
    rw [map_smul, ipH_smul_right]
  definite f hf := by
    have h0 : (ipH (toLH.symm f) (toLH.symm f)).re = 0 := by
      change (ipH (toLH.symm f) (toLH.symm f)) = 0 at hf
      rw [hf]; rfl
    have h1 := norm_sq_le_ipH (toLH.symm f)
    rw [h0] at h1
    have h2 : ‖toLH.symm f‖ = 0 := by nlinarith [norm_nonneg (toLH.symm f)]
    have h3 : toLH.symm f = 0 := norm_eq_zero.mp h2
    simpa using congrArg toLH h3

instance : NormedAddCommGroup LH := @InnerProductSpace.Core.toNormedAddCommGroup ℂ LH _ _ _ coreH
instance : InnerProductSpace ℂ LH := InnerProductSpace.ofCore coreH.toCore

theorem inner_LH (f g : L2) : inner ℂ (toLH f) (toLH g) = ipH g f := rfl

theorem norm_LH (f : L2) : ‖toLH f‖ = normH f := by
  rw [@norm_eq_sqrt_re_inner ℂ, inner_LH]
  rfl

/-- The identity `L^2 → H` as a continuous linear equivalence. -/
def toLHc : L2 ≃L[ℂ] LH :=
  toLH.toContinuousLinearEquivOfBounds (Real.sqrt 2) 1
    (fun f => by rw [norm_LH]; exact normH_le f)
    (fun f => by
      obtain ⟨g, rfl⟩ := toLH.surjective f
      rw [LinearEquiv.symm_apply_apply, norm_LH, one_mul]
      exact norm_le_normH g)

theorem toLHc_apply (f : L2) : toLHc f = toLH f := rfl
theorem toLHc_symm_apply (f : LH) : toLHc.symm f = toLH.symm f := rfl

/-- A class in `L^2` is real if it is real-valued almost everywhere. -/
def IsRealL2 (f : L2) : Prop := ∀ᵐ x ∂μ, (f x).im = 0

end

end CompanionPilot


==> anc/lean/CompanionPilot/Cea.lean <==
import CompanionPilot.RitzRate

/-! Step S3, conclusion: Céa's argument with the interpolant as comparison element gives
`‖A_h^{-1} Π_h f - G f‖ ≤ 2 h ‖f‖`, i.e. `‖J_h - G‖ ≤ 2/N`. Also `‖(J_h g)'‖ ≤ ‖g‖`. -/

set_option autoImplicit false

namespace CompanionPilot

open MeasureTheory Set Filter SLean SLean.Bridge
open scoped Topology ComplexConjugate Interval

noncomputable section

section
variable {N : ℕ} (hN : 0 < N)
include hN

theorem hm_le_one : hm N ≤ 1 := by
  have h1 := N_hm hN
  have h2 : (1 : ℝ) ≤ N := by exact_mod_cast hN
  nlinarith [hm_pos hN]

/-- `‖g'‖^2 ≤ 9 ‖v'‖^2` for `g' = v + (1+x) v'`, `v ∈ X_h`. -/
theorem gprime_bound (c : SLean.Vector N) :
    ∫ x in (0:ℝ)..1, ‖spline (hm N) c x + wt x * deriv (spline (hm N) c) x‖ ^ 2 ≤
      9 * ∫ x in (0:ℝ)..1, ‖deriv (spline (hm N) c) x‖ ^ 2 := by
  set h := hm N
  have hh := hm_pos hN
  have hb := spline_boundary hN h hh c
  rw [N_hm hN] at hb
  have hw := wirtinger (spline_hasDerivAt h hh c) (splineGrad_continuous h hh c) hb.1 hb.2.1
  rw [spline_deriv h hh c]
  rw [spline_deriv h hh c] at hb
  have hvc := spline_continuous h hh c
  have hgc := splineGrad_continuous h hh c
  have hwc : Continuous wt := by unfold wt; fun_prop
  have hpt : ∀ x ∈ Icc (0:ℝ) 1, ‖spline h c x + wt x * splineGrad h c x‖ ^ 2 ≤
      2 * ‖spline h c x‖ ^ 2 + 8 * ‖splineGrad h c x‖ ^ 2 := by
    intro x hx
    have hwx : ‖wt x‖ ≤ 2 := by
      simp only [wt, Complex.norm_real, Real.norm_eq_abs]
      rw [abs_of_nonneg (by linarith [hx.1])]; linarith [hx.2]
    have h1 : ‖spline h c x + wt x * splineGrad h c x‖ ≤ ‖spline h c x‖ + 2 * ‖splineGrad h c x‖ :=
      (norm_add_le _ _).trans (by rw [norm_mul]; gcongr)
    nlinarith [norm_nonneg (spline h c x + wt x * splineGrad h c x), norm_nonneg (spline h c x),
      norm_nonneg (splineGrad h c x), sq_nonneg (‖spline h c x‖ - 2 * ‖splineGrad h c x‖)]
  have j1 : IntervalIntegrable (fun x => ‖spline h c x + wt x * splineGrad h c x‖ ^ 2) volume 0 1 :=
    ((hvc.add (hwc.mul hgc)).norm.pow 2).intervalIntegrable _ _
  have j2 : IntervalIntegrable (fun x => 2 * ‖spline h c x‖ ^ 2 + 8 * ‖splineGrad h c x‖ ^ 2) volume 0 1 :=
    ((continuous_const.mul (hvc.norm.pow 2)).add (continuous_const.mul (hgc.norm.pow 2))).intervalIntegrable _ _
  have hmono := intervalIntegral.integral_mono_on zero_le_one j1 j2 hpt
  have i1 : IntervalIntegrable (fun x => 2 * ‖spline h c x‖ ^ 2) volume 0 1 :=
    (continuous_const.mul (hvc.norm.pow 2)).intervalIntegrable _ _
  have i2 : IntervalIntegrable (fun x => 8 * ‖splineGrad h c x‖ ^ 2) volume 0 1 :=
    (continuous_const.mul (hgc.norm.pow 2)).intervalIntegrable _ _
  rw [intervalIntegral.integral_add i1 i2, intervalIntegral.integral_const_mul,
    intervalIntegral.integral_const_mul] at hmono
  have hpi : 9 < Real.pi ^ 2 := by nlinarith [Real.pi_gt_three]
  have hv0 : 0 ≤ ∫ x in (0:ℝ)..1, ‖spline h c x‖ ^ 2 :=
    intervalIntegral.integral_nonneg zero_le_one (fun _ _ => sq_nonneg _)
  nlinarith

/-- Céa: `‖A_h^{-1} Π_h f - G f‖ ≤ 2 h ‖f‖`. -/
theorem cea (f : L2) : ‖JW hN f - G f‖ ≤ 2 * hm N * ‖f‖ := by
  set h := hm N
  have hh := hm_pos hN
  have hNh := N_hm hN
  set cJ := (eV hN).symm ⟨JW hN f, JW_mem hN f⟩
  set c := cI N f
  set ce := cJ - c
  set D := ∫ x in (0:ℝ)..1, ‖deriv (spline h ce) x‖ ^ 2
  have hD0 : 0 ≤ D := intervalIntegral.integral_nonneg zero_le_one (fun _ _ => sq_nonneg _)
  -- `b(ce,ce) = b(G f, ce) - b(c, ce)`
  have hlin : bForm (spline h ce) (spline h ce) =
      bForm (spline h cJ) (spline h ce) - bForm (spline h c) (spline h ce) := by
    have h1 := bForm_add_left hN hh hNh cJ ((-1 : ℂ) • c) ce
    have hce : cJ + (-1 : ℂ) • c = ce := by simp [ce, sub_eq_add_neg]
    rw [bForm_smul_left hN hh hNh, hce] at h1
    rw [h1]; ring
  have hgal : bForm (spline h cJ) (spline h ce) = bForm (Gfun f) (spline h ce) := by
    have := galerkin_orth hN f (eV hN ce)
    simpa [bV, cJ] using this
  -- the integrand
  set g' : ℝ → ℂ := fun x => spline h ce x + wt x * deriv (spline h ce) x
  have hg'c : Continuous g' := by
    simp only [g', spline_deriv h hh ce]
    exact (spline_continuous h hh ce).add ((by unfold wt; fun_prop : Continuous wt).mul
      (splineGrad_continuous h hh ce))
  set F : ℝ → ℂ := fun x => G2 f x - deriv (deriv (spline h c)) x
  have hFcell : ∀ n < N, EqOn F (fun x => G2 f x - cellHess h c n x) (Ioo (n * h) ((n + 1) * h)) := by
    intro n hn x hx
    simp only [F]
    rw [spline_second_deriv_on_cell h hh c n hn x hx]
  have hI2 : IntervalIntegrable (fun x => deriv (deriv (spline h c)) x * conj (g' x)) volume 0 1 := by
    have := intervalIntegrable_cells hh (N := N)
      (fun x => deriv (deriv (spline h c)) x * conj (g' x)) (bCell h c ce) (bCell_continuous h c ce)
      (fun n hn x hx => by
        simp only [bCell, g']
        rw [spline_second_deriv_on_cell h hh c n hn x hx, spline_on_cell h hh ce n hn x ⟨hx.1.le, hx.2.le⟩,
          spline_deriv h hh ce, splineGrad_on_cell h hh ce n hn x ⟨hx.1.le, hx.2.le⟩])
    rwa [hNh] at this
  have hI1 : IntervalIntegrable (fun x => G2 f x * conj (g' x)) volume 0 1 :=
    ((G2_continuous f).mul (Complex.continuous_conj.comp hg'c)).intervalIntegrable _ _
  have hb : bForm (spline h ce) (spline h ce) = -∫ x in (0:ℝ)..1, F x * conj (g' x) := by
    rw [hlin, hgal]
    unfold bForm
    rw [deriv_Gfun, deriv_G1]
    have e : (fun x => F x * conj (g' x)) =
        fun x => G2 f x * conj (g' x) - deriv (deriv (spline h c)) x * conj (g' x) := by
      funext x; simp only [F]; ring
    rw [e, intervalIntegral.integral_sub hI1 hI2]
    ring
  -- Cauchy–Schwarz
  have hF2 : IntervalIntegrable (fun x => ‖F x‖ ^ 2) volume 0 1 := by
    have := intervalIntegrable_cells hh (N := N) (fun x => ‖F x‖ ^ 2)
      (fun n x => ‖G2 f x - cellHess h c n x‖ ^ 2)
      (fun n => ((G2_continuous f).sub (cellHess_continuous h c n)).norm.pow 2)
      (fun n hn x hx => by simp only []; rw [hFcell n hn hx])
    rwa [hNh] at this
  have hFsq : ∫ x in (0:ℝ)..1, ‖F x‖ ^ 2 ≤ h ^ 2 * ‖f‖ ^ 2 := by
    have := integral_cells hN hh (fun x => ‖F x‖ ^ 2) (fun n x => ‖G2 f x - cellHess h c n x‖ ^ 2)
      (fun n => ((G2_continuous f).sub (cellHess_continuous h c n)).norm.pow 2)
      (fun n hn x hx => by simp only []; rw [hFcell n hn hx])
    rw [hNh] at this
    rw [this]; exact interp_dd hN f
  have hFg : IntervalIntegrable (fun x => F x * conj (g' x)) volume 0 1 := by
    have e : (fun x => F x * conj (g' x)) = (fun x => G2 f x * conj (g' x)) -
        (fun x => deriv (deriv (spline h c)) x * conj (g' x)) := by
      funext x; simp only [F, Pi.sub_apply]; ring
    rw [e]; exact hI1.sub hI2
  have hcs : ‖∫ x in (0:ℝ)..1, F x * conj (g' x)‖ ^ 2 ≤
      (∫ x in (0:ℝ)..1, ‖F x‖ ^ 2) * ∫ x in (0:ℝ)..1, ‖g' x‖ ^ 2 := by
    rw [intervalIntegral.integral_of_le zero_le_one, intervalIntegral.integral_of_le zero_le_one,
      intervalIntegral.integral_of_le zero_le_one]
    exact cs_integral hF2.1 (((hg'c.norm.pow 2).intervalIntegrable 0 1).1) hFg.1
  have hg2 := gprime_bound hN ce
  -- energy
  have hE := energy_identity hN hh hNh ce
  have hre : (bForm (spline h ce) (spline h ce)).re ≤ ‖bForm (spline h ce) (spline h ce)‖ :=
    Complex.re_le_norm _
  have hn : ‖bForm (spline h ce) (spline h ce)‖ ^ 2 ≤ h ^ 2 * ‖f‖ ^ 2 * (9 * D) := by
    rw [hb, norm_neg]
    refine hcs.trans ?_
    have h0 : 0 ≤ ∫ x in (0:ℝ)..1, ‖g' x‖ ^ 2 :=
      intervalIntegral.integral_nonneg zero_le_one (fun _ _ => sq_nonneg _)
    exact mul_le_mul hFsq hg2 h0 (by positivity)
  have hDle : D ≤ 4 * h ^ 2 * ‖f‖ ^ 2 := by
    have h3 : 3 * D ≤ 2 * ‖bForm (spline h ce) (spline h ce)‖ := by
      nlinarith [sq_nonneg ‖deriv (spline h ce) 0‖]
    have h4 : (3 * D) ^ 2 ≤ 4 * (h ^ 2 * ‖f‖ ^ 2 * (9 * D)) := by
      have := pow_le_pow_left₀ (by positivity) h3 2
      nlinarith
    rcases hD0.eq_or_lt with h5 | h5
    · rw [← h5]; positivity
    · nlinarith
  -- conclusion
  have hJ : JW hN f = embV hN ce + embV hN c := by
    rw [← map_add, show ce + c = cJ by simp [ce], ← eV_apply, LinearEquiv.apply_symm_apply]
  have hsplit : JW hN f - G f = embV hN ce +
      toL2 (spline h c - Gfun f) ((spline_continuous h hh c).sub (Gfun_continuous f)) := by
    rw [hJ, toL2_sub _ _ (spline_continuous h hh c) (Gfun_continuous f), embV_apply hN c, G_apply]
    abel
  have hb1 : ‖embV hN ce‖ ≤ 2 / 3 * h * ‖f‖ := by
    have hw := wirtinger_Vh hN (eV hN ce)
    simp only [LinearEquiv.symm_apply_apply, eV_apply] at hw
    have hpi : 9 < Real.pi ^ 2 := by nlinarith [Real.pi_gt_three]
    have hsq : ‖embV hN ce‖ ^ 2 ≤ (2 / 3 * h * ‖f‖) ^ 2 := by
      nlinarith [sq_nonneg ‖embV hN ce‖]
    exact (pow_le_pow_iff_left₀ (norm_nonneg _) (by positivity) two_ne_zero).mp hsq
  have hb2 : ‖toL2 (spline h c - Gfun f) ((spline_continuous h hh c).sub
      (Gfun_continuous f))‖ ≤ h * ‖f‖ := by
    have hv : ∫ x in (0:ℝ)..1, ‖Gfun f x - spline h c x‖ ^ 2 ≤ h ^ 6 * ‖f‖ ^ 2 := interp_val hN f
    have e : ∫ x in (0:ℝ)..1, ‖(spline h c - Gfun f) x‖ ^ 2 =
        ∫ x in (0:ℝ)..1, ‖Gfun f x - spline h c x‖ ^ 2 := by
      congr 1; funext x; rw [Pi.sub_apply, norm_sub_rev]
    have hsq : ‖toL2 (spline h c - Gfun f) ((spline_continuous h hh c).sub
        (Gfun_continuous f))‖ ^ 2 ≤ (h * ‖f‖) ^ 2 := by
      rw [norm_toL2_sq, e]
      have h1 := hm_le_one hN
      have : h ^ 6 * ‖f‖ ^ 2 ≤ h ^ 2 * ‖f‖ ^ 2 := by
        have : h ^ 6 ≤ h ^ 2 := pow_le_pow_of_le_one hh.le h1 (by norm_num)
        nlinarith [sq_nonneg ‖f‖]
      nlinarith
    exact (pow_le_pow_iff_left₀ (norm_nonneg _) (by positivity) two_ne_zero).mp hsq
  rw [hsplit]
  calc _ ≤ ‖embV hN ce‖ + _ := norm_add_le _ _
    _ ≤ 2 / 3 * h * ‖f‖ + h * ‖f‖ := add_le_add hb1 hb2
    _ ≤ 2 * h * ‖f‖ := by nlinarith [norm_nonneg f]

/-- S3: `‖A_h^{-1}Π_h - G‖ ≤ 2/N` (main paper Lemma 3.7, `z = 0`, with (3.3)). -/
theorem JW_sub_G : ‖JW hN - G‖ ≤ 2 / N :=
  ContinuousLinearMap.opNorm_le_bound _ (by positivity) fun f => by
    rw [ContinuousLinearMap.sub_apply]
    have := cea hN f
    rw [hm_eq] at this
    calc _ ≤ 2 * (1 / (N : ℝ)) * ‖f‖ := this
      _ = 2 / N * ‖f‖ := by ring

end

end

end CompanionPilot


==> anc/lean/CompanionPilot/CellEst.lean <==
import CompanionPilot.Green
import Mathlib.Analysis.Calculus.Deriv.Star

/-! Elementary estimates for S3: Cauchy–Schwarz for integrals, a Poincaré inequality on an interval,
and the cell projection property of the Hermite interpolant (`(I_h w)''` is the `L^2` projection of
`w''` onto affine functions on each cell). -/

set_option autoImplicit false

namespace CompanionPilot

open MeasureTheory Set Filter
open scoped Topology ComplexConjugate Interval

noncomputable section

theorem amgm_sq {S A B : ℝ} (hS : 0 ≤ S) (hA : 0 ≤ A) (hB : 0 ≤ B)
    (h : ∀ t : ℝ, 0 < t → S ≤ (t * A + B / t) / 2) : S ^ 2 ≤ A * B := by
  rcases hS.eq_or_lt with h0 | hSp
  · rw [← h0]; nlinarith [mul_nonneg hA hB]
  rcases hA.eq_or_lt with hA0 | hAp
  · exfalso
    have ht : 0 < (B + 1) / S := by positivity
    have h1 := h ((B + 1) / S) ht
    rw [← hA0] at h1
    have e : ((B + 1) / S * 0 + B / ((B + 1) / S)) / 2 = B * S / (2 * (B + 1)) := by
      field_simp <;> ring
    rw [e, le_div_iff₀ (by positivity)] at h1
    nlinarith
  · have h1 := h (S / A) (div_pos hSp hAp)
    have e : (S / A * A + B / (S / A)) / 2 = (S + A * B / S) / 2 := by
      field_simp <;> ring
    rw [e] at h1
    have h2 : S ≤ A * B / S := by linarith
    rw [le_div_iff₀ hSp] at h2
    nlinarith

/-- Cauchy–Schwarz for integrals of complex functions. -/
theorem cs_integral {ν : Measure ℝ} {F H : ℝ → ℂ} (hF : Integrable (fun x => ‖F x‖ ^ 2) ν)
    (hH : Integrable (fun x => ‖H x‖ ^ 2) ν) (hFH : Integrable (fun x => F x * conj (H x)) ν) :
    ‖∫ x, F x * conj (H x) ∂ν‖ ^ 2 ≤ (∫ x, ‖F x‖ ^ 2 ∂ν) * ∫ x, ‖H x‖ ^ 2 ∂ν := by
  have hS0 : 0 ≤ ∫ x, ‖F x * conj (H x)‖ ∂ν := integral_nonneg fun _ => norm_nonneg _
  have hle : ‖∫ x, F x * conj (H x) ∂ν‖ ≤ ∫ x, ‖F x * conj (H x)‖ ∂ν :=
    norm_integral_le_integral_norm _
  have hmain := amgm_sq hS0 (integral_nonneg fun x => sq_nonneg ‖F x‖)
    (integral_nonneg fun x => sq_nonneg ‖H x‖) (fun t ht => by
      have hpt : ∀ x, ‖F x * conj (H x)‖ ≤ (t * ‖F x‖ ^ 2 + ‖H x‖ ^ 2 / t) / 2 := by
        intro x
        rw [norm_mul, RCLike.norm_conj]
        have h1 : 0 ≤ (t * ‖F x‖ - ‖H x‖) ^ 2 / t := by positivity
        have e : (t * ‖F x‖ - ‖H x‖) ^ 2 / t = t * ‖F x‖ ^ 2 + ‖H x‖ ^ 2 / t - 2 * (‖F x‖ * ‖H x‖) := by
          field_simp; ring
        linarith
      calc ∫ x, ‖F x * conj (H x)‖ ∂ν ≤ ∫ x, (t * ‖F x‖ ^ 2 + ‖H x‖ ^ 2 / t) / 2 ∂ν :=
            integral_mono hFH.norm (((hF.const_mul t).add (hH.div_const t)).div_const 2) hpt
        _ = (t * (∫ x, ‖F x‖ ^ 2 ∂ν) + (∫ x, ‖H x‖ ^ 2 ∂ν) / t) / 2 := by
            rw [integral_div, integral_add (hF.const_mul t) (hH.div_const t), integral_const_mul,
              integral_div])
  calc ‖∫ x, F x * conj (H x) ∂ν‖ ^ 2 ≤ (∫ x, ‖F x * conj (H x)‖ ∂ν) ^ 2 :=
        pow_le_pow_left₀ (norm_nonneg _) hle 2
    _ ≤ _ := hmain

/-- Cauchy–Schwarz on an interval against the constant `1`. -/
theorem cs_interval_one {g : ℝ → ℂ} {a b : ℝ} (hab : a ≤ b) (hg : Continuous g) :
    ‖∫ x in a..b, g x‖ ^ 2 ≤ (b - a) * ∫ x in a..b, ‖g x‖ ^ 2 := by
  rw [intervalIntegral.integral_of_le hab, intervalIntegral.integral_of_le hab]
  have hgi : IntegrableOn g (Ioc a b) := (hg.continuousOn.integrableOn_Icc).mono_set Ioc_subset_Icc_self
  have hg2 : IntegrableOn (fun x => ‖g x‖ ^ 2) (Ioc a b) :=
    ((hg.norm.pow 2).continuousOn.integrableOn_Icc).mono_set Ioc_subset_Icc_self
  have h1 : IntegrableOn (fun x : ℝ => ‖(1 : ℂ)‖ ^ 2) (Ioc a b) := by simp
  have hc := cs_integral (ν := volume.restrict (Ioc a b)) (F := g) (H := fun _ => 1) hg2 h1
    (by simp only [map_one, mul_one]; exact hgi)
  simp only [map_one, mul_one, norm_one, one_pow] at hc
  rw [setIntegral_const, Measure.real, Real.volume_Ioc, ENNReal.toReal_ofReal (by linarith),
    smul_eq_mul, mul_one] at hc
  linarith

/-- Poincaré inequality with one vanishing endpoint. -/
theorem poincare_left {u u' : ℝ → ℂ} {a b : ℝ} (hab : a ≤ b) (hd : ∀ x, HasDerivAt u (u' x) x)
    (hc : Continuous u') (h0 : u a = 0) :
    ∫ x in a..b, ‖u x‖ ^ 2 ≤ (b - a) ^ 2 * ∫ x in a..b, ‖u' x‖ ^ 2 := by
  set I := ∫ x in a..b, ‖u' x‖ ^ 2
  have huc : Continuous u := continuous_iff_continuousAt.mpr fun x => (hd x).continuousAt
  have hpt : ∀ x ∈ Icc a b, ‖u x‖ ^ 2 ≤ (b - a) * I := by
    intro x hx
    have hu : u x = ∫ y in a..x, u' y := by
      rw [intervalIntegral.integral_eq_sub_of_hasDerivAt (fun y _ => hd y) (hc.intervalIntegrable _ _),
        h0, sub_zero]
    rw [hu]
    calc _ ≤ (x - a) * ∫ y in a..x, ‖u' y‖ ^ 2 := cs_interval_one hx.1 hc
      _ ≤ (b - a) * I := by
        apply mul_le_mul (by linarith [hx.2]) _
          (intervalIntegral.integral_nonneg hx.1 (fun _ _ => sq_nonneg _)) (by linarith [hx.2])
        exact intervalIntegral.integral_mono_interval le_rfl hx.1 hx.2
          (Eventually.of_forall fun _ => sq_nonneg _) ((hc.norm.pow 2).intervalIntegrable _ _)
  calc ∫ x in a..b, ‖u x‖ ^ 2 ≤ ∫ x in a..b, (b - a) * I :=
        intervalIntegral.integral_mono_on hab ((huc.norm.pow 2).intervalIntegrable _ _)
          intervalIntegrable_const hpt
    _ = (b - a) ^ 2 * I := by simp; ring

/-- Projection property: if `e, e'` vanish at both ends, then `e''` is orthogonal to affine
functions, so `∫|e''|^2 ≤ ∫|e'' + q|^2` for every affine `q`. -/
theorem proj_cell {e e1 e2 : ℝ → ℂ} {a b : ℝ} (hab : a ≤ b) (hd : ∀ x, HasDerivAt e (e1 x) x)
    (hd1 : ∀ x, HasDerivAt e1 (e2 x) x) (hc : Continuous e2) (ha : e a = 0) (hb : e b = 0)
    (ha1 : e1 a = 0) (hb1 : e1 b = 0) (α β : ℂ) :
    ∫ x in a..b, ‖e2 x‖ ^ 2 ≤ ∫ x in a..b, ‖e2 x + (α + β * x)‖ ^ 2 := by
  set q : ℝ → ℂ := fun x => α + β * x
  have hqc : Continuous q := by fun_prop
  have hq : ∀ x, HasDerivAt q β x := by
    intro x
    have := (HasDerivAt.ofReal_comp (hasDerivAt_id x)).const_mul β
    convert this.const_add α using 1
    · rfl
    · simp
  have hΦ : ∀ x, HasDerivAt (fun y => e1 y * conj (q y) - e y * conj β) (e2 x * conj (q x)) x := by
    intro x
    have h1 := (hd1 x).mul (hq x).star
    have h2 := (hd x).mul_const (conj β)
    convert h1.sub h2 using 1
    · funext y; simp [Complex.star_def]
    · simp [Complex.star_def]
  have hpc : Continuous fun x => e2 x * conj (q x) := hc.mul (Complex.continuous_conj.comp hqc)
  have hint : ∫ x in a..b, e2 x * conj (q x) = 0 := by
    rw [intervalIntegral.integral_eq_sub_of_hasDerivAt (fun x _ => hΦ x) (hpc.intervalIntegrable _ _)]
    simp [ha, hb, ha1, hb1]
  have hpt : ∀ x, ‖e2 x + q x‖ ^ 2 = ‖e2 x‖ ^ 2 + (‖q x‖ ^ 2 + 2 * (e2 x * conj (q x)).re) := by
    intro x
    rw [← Complex.normSq_eq_norm_sq, ← Complex.normSq_eq_norm_sq, ← Complex.normSq_eq_norm_sq]
    simp only [Complex.normSq_apply, Complex.add_re, Complex.add_im, Complex.mul_re, Complex.conj_re,
      Complex.conj_im]
    ring
  have i1 : IntervalIntegrable (fun x => ‖e2 x‖ ^ 2) volume a b := (hc.norm.pow 2).intervalIntegrable _ _
  have i2 : IntervalIntegrable (fun x => ‖q x‖ ^ 2 + 2 * (e2 x * conj (q x)).re) volume a b :=
    ((hqc.norm.pow 2).add (continuous_const.mul (Complex.continuous_re.comp hpc))).intervalIntegrable _ _
  have hre : ∫ x in a..b, (e2 x * conj (q x)).re = 0 := by
    have := intervalIntegral.intervalIntegral_re (𝕜 := ℂ) (μ := volume) (a := a) (b := b)
      (hpc.intervalIntegrable _ _)
    simp only [RCLike.re_to_complex] at this
    rw [this, hint]; rfl
  have hrest : ∫ x in a..b, (‖q x‖ ^ 2 + 2 * (e2 x * conj (q x)).re) = ∫ x in a..b, ‖q x‖ ^ 2 := by
    have j1 : IntervalIntegrable (fun x => ‖q x‖ ^ 2) volume a b := (hqc.norm.pow 2).intervalIntegrable _ _
    have j2 : IntervalIntegrable (fun x => 2 * (e2 x * conj (q x)).re) volume a b :=
      (continuous_const.mul (Complex.continuous_re.comp hpc)).intervalIntegrable _ _
    rw [intervalIntegral.integral_add j1 j2, intervalIntegral.integral_const_mul, hre, mul_zero, add_zero]
  have hq0 : 0 ≤ ∫ x in a..b, ‖q x‖ ^ 2 := intervalIntegral.integral_nonneg hab (fun _ _ => sq_nonneg _)
  show ∫ x in a..b, ‖e2 x‖ ^ 2 ≤ ∫ x in a..b, ‖e2 x + q x‖ ^ 2
  simp_rw [hpt]
  rw [intervalIntegral.integral_add i1 i2, hrest]
  linarith

end

end CompanionPilot


==> anc/lean/CompanionPilot/Cells.lean <==
import CompanionPilot.Basic
import SLean.Statement
import Mathlib.Analysis.Calculus.Deriv.Star

/-! Cell-by-cell calculus for the Hermite splines of SLean: splitting integrals into cells,
the form `b`, the weighted energy identity (S2), the flux identity, and the second inverse
inequality. -/

set_option autoImplicit false

namespace CompanionPilot

open MeasureTheory Set SLean SLean.Bridge
open scoped ComplexConjugate

noncomputable section

variable {N : ℕ}

theorem refGrad_add (v w : Fin 4 → ℂ) (t : ℝ) : refGrad (v + w) t = refGrad v t + refGrad w t := by
  simp [refGrad, add_mul, Finset.sum_add_distrib]
theorem refGrad_smul (c : ℂ) (v : Fin 4 → ℂ) (t : ℝ) : refGrad (c • v) t = c * refGrad v t := by
  simp [refGrad, Finset.mul_sum, mul_assoc]
theorem refHess_add (v w : Fin 4 → ℂ) (t : ℝ) : refHess (v + w) t = refHess v t + refHess w t := by
  simp [refHess, add_mul, Finset.sum_add_distrib]
theorem refHess_smul (c : ℂ) (v : Fin 4 → ℂ) (t : ℝ) : refHess (c • v) t = c * refHess v t := by
  simp [refHess, Finset.mul_sum, mul_assoc]

theorem cellValue_add (h : ℝ) (v w : SLean.Vector N) (n : ℕ) (t : ℝ) :
    cellValue h (v + w) n t = cellValue h v n t + cellValue h w n t := by
  simp [cellValue, elementVector_add, refValue_add]
theorem cellValue_smul (h : ℝ) (c : ℂ) (v : SLean.Vector N) (n : ℕ) (t : ℝ) :
    cellValue h (c • v) n t = c * cellValue h v n t := by
  simp [cellValue, elementVector_smul, refValue_smul]
theorem cellGrad_add (h : ℝ) (v w : SLean.Vector N) (n : ℕ) (t : ℝ) :
    cellGrad h (v + w) n t = cellGrad h v n t + cellGrad h w n t := by
  simp [cellGrad, elementVector_add, refGrad_add, add_div]
theorem cellGrad_smul (h : ℝ) (c : ℂ) (v : SLean.Vector N) (n : ℕ) (t : ℝ) :
    cellGrad h (c • v) n t = c * cellGrad h v n t := by
  simp [cellGrad, elementVector_smul, refGrad_smul, mul_div_assoc]
theorem cellHess_add (h : ℝ) (v w : SLean.Vector N) (n : ℕ) (t : ℝ) :
    cellHess h (v + w) n t = cellHess h v n t + cellHess h w n t := by
  simp [cellHess, elementVector_add, refHess_add, add_div]
theorem cellHess_smul (h : ℝ) (c : ℂ) (v : SLean.Vector N) (n : ℕ) (t : ℝ) :
    cellHess h (c • v) n t = c * cellHess h v n t := by
  simp [cellHess, elementVector_smul, refHess_smul, mul_div_assoc]

theorem cellValue_continuous (h : ℝ) (v : SLean.Vector N) (n : ℕ) : Continuous (cellValue h v n) :=
  continuous_iff_continuousAt.mpr fun t => (cellValue_hasDerivAt h v n t).continuousAt
theorem cellGrad_continuous (h : ℝ) (v : SLean.Vector N) (n : ℕ) : Continuous (cellGrad h v n) :=
  continuous_iff_continuousAt.mpr fun t => (cellGrad_hasDerivAt h v n t).continuousAt

/-- Splitting an integral over `[0,Nh]` into the mesh cells. -/
theorem integral_cells {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E] [CompleteSpace E]
    (_hN : 0 < N) {h : ℝ} (hh : 0 < h) (F : ℝ → E) (Fc : ℕ → ℝ → E)
    (hc : ∀ n, Continuous (Fc n)) (he : ∀ n < N, EqOn F (Fc n) (Ioo (n * h) ((n + 1) * h))) :
    ∫ x in (0:ℝ)..N * h, F x = ∑ n ∈ Finset.range N, ∫ x in n * h..(n + 1) * h, Fc n x := by
  have hle : ∀ n : ℕ, (n : ℝ) * h ≤ (n + 1) * h := fun n => by nlinarith
  have hi : ∀ n < N, IntervalIntegrable F volume (n * h) ((n + 1) * h) := by
    intro n hn
    apply ((hc n).intervalIntegrable _ _).congr_uIoo
    rw [uIoo_of_le (hle n)]
    exact (he n hn).symm
  have hs := intervalIntegral.sum_integral_adjacent_intervals (μ := volume)
    (a := fun n : ℕ => (n : ℝ) * h) (n := N) (fun n hn => by
      simpa only [Nat.cast_add, Nat.cast_one] using hi n hn)
  simp only [Nat.cast_zero, zero_mul] at hs
  rw [← hs]
  apply Finset.sum_congr rfl
  intro n hn
  simp only [Nat.cast_add, Nat.cast_one]
  exact intervalIntegral.integral_congr_Ioo_of_le (hle n) (he n (Finset.mem_range.mp hn))

/-- The form `b(u,ψ) = -∫_0^1 u'' conj(((1+x)ψ)')`, written with `((1+x)ψ)' = ψ + (1+x)ψ'`. -/
def bForm (u ψ : ℝ → ℂ) : ℂ :=
  -∫ x in (0:ℝ)..1, deriv (deriv u) x * conj (ψ x + wt x * deriv ψ x)

/-- The cell integrand of `b` for two splines. -/
def bCell (h : ℝ) (v w : SLean.Vector N) (n : ℕ) (x : ℝ) : ℂ :=
  cellHess h v n x * conj (cellValue h w n x + wt x * cellGrad h w n x)

theorem bCell_continuous (h : ℝ) (v w : SLean.Vector N) (n : ℕ) : Continuous (bCell h v w n) := by
  unfold bCell wt
  exact (cellHess_continuous h v n).mul (Complex.continuous_conj.comp
    ((cellValue_continuous h w n).add ((by fun_prop : Continuous fun x : ℝ => ((1 + x : ℝ) : ℂ)).mul
      (cellGrad_continuous h w n))))

theorem bForm_cells (hN : 0 < N) {h : ℝ} (hh : 0 < h) (hNh : (N : ℝ) * h = 1)
    (v w : SLean.Vector N) :
    bForm (spline h v) (spline h w) =
      -∑ n ∈ Finset.range N, ∫ x in n * h..(n + 1) * h, bCell h v w n x := by
  have hI := integral_cells hN hh
    (fun x => deriv (deriv (spline h v)) x * conj (spline h w x + wt x * deriv (spline h w) x))
    (bCell h v w) (bCell_continuous h v w) (by
      intro n hn x hx
      simp only [bCell]
      rw [spline_second_deriv_on_cell h hh v n hn x hx, spline_on_cell h hh w n hn x ⟨hx.1.le, hx.2.le⟩,
        spline_deriv h hh w, splineGrad_on_cell h hh w n hn x ⟨hx.1.le, hx.2.le⟩])
  rw [hNh] at hI
  unfold bForm
  rw [hI]

theorem bCell_add_left (h : ℝ) (v₁ v₂ w : SLean.Vector N) (n : ℕ) (x : ℝ) :
    bCell h (v₁ + v₂) w n x = bCell h v₁ w n x + bCell h v₂ w n x := by
  simp only [bCell, cellHess_add]; ring
theorem bCell_smul_left (h : ℝ) (c : ℂ) (v w : SLean.Vector N) (n : ℕ) (x : ℝ) :
    bCell h (c • v) w n x = c * bCell h v w n x := by
  simp only [bCell, cellHess_smul]; ring
theorem bCell_add_right (h : ℝ) (v w₁ w₂ : SLean.Vector N) (n : ℕ) (x : ℝ) :
    bCell h v (w₁ + w₂) n x = bCell h v w₁ n x + bCell h v w₂ n x := by
  simp only [bCell, cellValue_add, cellGrad_add, map_add, map_mul]; ring
theorem bCell_smul_right (h : ℝ) (c : ℂ) (v w : SLean.Vector N) (n : ℕ) (x : ℝ) :
    bCell h v (c • w) n x = conj c * bCell h v w n x := by
  simp only [bCell, cellValue_smul, cellGrad_smul, map_add, map_mul]; ring

theorem cell_sum_add {h : ℝ} (F G H : ℕ → ℝ → ℂ) (hc : ∀ n, Continuous (F n))
    (hd : ∀ n, Continuous (G n)) (hFGH : ∀ n x, H n x = F n x + G n x) :
    ∑ n ∈ Finset.range N, ∫ x in n * h..(n + 1) * h, H n x =
      (∑ n ∈ Finset.range N, ∫ x in n * h..(n + 1) * h, F n x) +
        ∑ n ∈ Finset.range N, ∫ x in n * h..(n + 1) * h, G n x := by
  rw [← Finset.sum_add_distrib]
  apply Finset.sum_congr rfl
  intro n _
  simp_rw [hFGH]
  exact intervalIntegral.integral_add ((hc n).intervalIntegrable _ _) ((hd n).intervalIntegrable _ _)

theorem cell_sum_smul {h : ℝ} (c : ℂ) (F H : ℕ → ℝ → ℂ) (hFH : ∀ n x, H n x = c * F n x) :
    ∑ n ∈ Finset.range N, ∫ x in n * h..(n + 1) * h, H n x =
      c * ∑ n ∈ Finset.range N, ∫ x in n * h..(n + 1) * h, F n x := by
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro n _
  simp_rw [hFH]
  exact intervalIntegral.integral_const_mul _ _

section Linear
variable (hN : 0 < N) {h : ℝ} (hh : 0 < h) (hNh : (N : ℝ) * h = 1)
include hN hh hNh

theorem bForm_add_left (v₁ v₂ w : SLean.Vector N) :
    bForm (spline h (v₁ + v₂)) (spline h w) =
      bForm (spline h v₁) (spline h w) + bForm (spline h v₂) (spline h w) := by
  rw [bForm_cells hN hh hNh, bForm_cells hN hh hNh, bForm_cells hN hh hNh,
    cell_sum_add _ _ _ (bCell_continuous h v₁ w) (bCell_continuous h v₂ w) (bCell_add_left h v₁ v₂ w)]
  ring

theorem bForm_smul_left (c : ℂ) (v w : SLean.Vector N) :
    bForm (spline h (c • v)) (spline h w) = c * bForm (spline h v) (spline h w) := by
  rw [bForm_cells hN hh hNh, bForm_cells hN hh hNh, cell_sum_smul c _ _ (bCell_smul_left h c v w)]
  ring

theorem bForm_add_right (v w₁ w₂ : SLean.Vector N) :
    bForm (spline h v) (spline h (w₁ + w₂)) =
      bForm (spline h v) (spline h w₁) + bForm (spline h v) (spline h w₂) := by
  rw [bForm_cells hN hh hNh, bForm_cells hN hh hNh, bForm_cells hN hh hNh,
    cell_sum_add _ _ _ (bCell_continuous h v w₁) (bCell_continuous h v w₂) (bCell_add_right h v w₁ w₂)]
  ring

theorem bForm_smul_right (c : ℂ) (v w : SLean.Vector N) :
    bForm (spline h v) (spline h (c • w)) = conj c * bForm (spline h v) (spline h w) := by
  rw [bForm_cells hN hh hNh, bForm_cells hN hh hNh, cell_sum_smul (conj c) _ _ (bCell_smul_right h c v w)]
  ring

end Linear

/-! ### Energy identity -/

theorem wt_hasDerivAt (x : ℝ) : HasDerivAt wt 1 x := by
  unfold wt
  convert HasDerivAt.ofReal_comp ((hasDerivAt_id' x).const_add 1) using 1

/-- Cell potential for the energy identity: `2 v' conj v + (1+x)|v'|^2`. -/
def phiE (h : ℝ) (v : SLean.Vector N) (n : ℕ) (x : ℝ) : ℂ :=
  2 * (cellGrad h v n x * conj (cellValue h v n x)) + wt x * (cellGrad h v n x * conj (cellGrad h v n x))

/-- Derivative of `phiE`. -/
def dphiE (h : ℝ) (v : SLean.Vector N) (n : ℕ) (x : ℝ) : ℂ :=
  2 * (cellHess h v n x * conj (cellValue h v n x) + cellGrad h v n x * conj (cellGrad h v n x)) +
    (1 * (cellGrad h v n x * conj (cellGrad h v n x)) +
      wt x * (cellHess h v n x * conj (cellGrad h v n x) + cellGrad h v n x * conj (cellHess h v n x)))

theorem phiE_hasDerivAt (h : ℝ) (v : SLean.Vector N) (n : ℕ) (x : ℝ) :
    HasDerivAt (phiE h v n) (dphiE h v n x) x := by
  have hV := cellValue_hasDerivAt h v n x
  have hG := cellGrad_hasDerivAt h v n x
  have h1 := (hG.mul hV.star).const_mul (2 : ℂ)
  have h2 := (wt_hasDerivAt x).mul (hG.mul hG.star)
  convert h1.add h2 using 1
  · funext y; simp only [phiE, Complex.star_def, Pi.mul_apply, Pi.add_apply]
  · simp only [dphiE, Complex.star_def, Pi.mul_apply, Pi.add_apply]

theorem dphiE_continuous (h : ℝ) (v : SLean.Vector N) (n : ℕ) : Continuous (dphiE h v n) := by
  have hV := cellValue_continuous h v n
  have hG := cellGrad_continuous h v n
  have hH := cellHess_continuous h v n
  have hw : Continuous wt := by unfold wt; fun_prop
  unfold dphiE
  fun_prop

theorem re_bCell_self (h : ℝ) (v : SLean.Vector N) (n : ℕ) (x : ℝ) :
    2 * (bCell h v v n x).re = (dphiE h v n x).re - 3 * ‖cellGrad h v n x‖ ^ 2 := by
  rw [← Complex.normSq_eq_norm_sq]
  simp only [bCell, dphiE, wt, map_add, map_mul, Complex.conj_ofReal, Complex.add_re, Complex.mul_re,
    Complex.add_im, Complex.mul_im,
    Complex.conj_re, Complex.conj_im, Complex.ofReal_re, Complex.ofReal_im, Complex.one_re,
    Complex.one_im, Complex.normSq_apply, Complex.re_ofNat, Complex.im_ofNat]
  ring

end

end CompanionPilot


==> anc/lean/CompanionPilot/Compact.lean <==
import CompanionPilot.Semigroup

/-! Step S6 (with P1): for `t > 0`, `T(t)` maps weakly null sequences bounded by `1` to norm null
sequences (compactness of `T(t)` in sequential form). Route: P1 gives `‖A_h T_h(s)‖ ≤ K` for
`s ≥ t/2`, hence `‖J_h(U_h(t) - U_h(t-δ)) - δ U_h(t)‖ ≤ K δ^2`; pass to the limit and use S4. -/

set_option autoImplicit false

namespace CompanionPilot

open MeasureTheory Set Filter SLean SLean.Bridge
open scoped Topology ComplexConjugate Interval

noncomputable section

theorem G_weak_to_norm' {ψ : ℕ → L2} (hw : WeakNull ψ) {M : ℝ} (hb : ∀ n, ‖ψ n‖ ≤ M) :
    Tendsto (fun n => ‖G (ψ n)‖) atTop (𝓝 0) := by
  have hM : 0 ≤ M := (norm_nonneg _).trans (hb 0)
  set c : ℂ := ((M + 1 : ℝ) : ℂ)⁻¹
  have hc : ‖c‖ = (M + 1)⁻¹ := by
    rw [norm_inv, Complex.norm_real, Real.norm_eq_abs, abs_of_pos (by linarith)]
  have hw' : WeakNull fun n => c • ψ n := by
    intro g
    have := (hw g).const_mul c
    simpa [inner_smul_right] using this
  have hb' : ∀ n, ‖c • ψ n‖ ≤ 1 := by
    intro n
    rw [norm_smul, hc, inv_mul_le_iff₀ (by linarith)]
    linarith [hb n]
  have h := (G_weak_to_norm hw' hb').const_mul (M + 1)
  rw [mul_zero] at h
  refine h.congr fun n => ?_
  rw [map_smul, norm_smul, hc, ← mul_assoc, mul_inv_cancel₀ (by linarith), one_mul]

section
variable {C : ℝ} (hC : 0 < C)
  (hP : ∀ (N : ℕ) (hN : 0 < N) (t : ℝ), 0 < t → ∀ x ∈ Vh hN,
    normH (AW hN (TW hN t x)) ≤
      C * (min 1 t) ^ (-(3/2 : ℝ)) * Real.exp (-(3 * Real.pi ^ 2 / 4) * t) * normH x)
include hC hP

/-- From P1: `‖A_h T_h(s) Π_h y‖ ≤ K ‖y‖` for `s ≥ t/2`. -/
theorem AW_UW_bound {t : ℝ} (ht : 0 < t) {N : ℕ} (hN : 0 < N) {s : ℝ} (hs : t / 2 ≤ s) (y : L2) :
    ‖AW hN (UW hN s y)‖ ≤ C * (min 1 (t / 2)) ^ (-(3/2 : ℝ)) * Real.sqrt 2 * ‖y‖ := by
  have hs0 : 0 < s := lt_of_lt_of_le (half_pos ht) hs
  have h1 := hP N hN s hs0 (PiW hN y) (PiW_mem hN y)
  have hm0 : 0 < min 1 (t / 2) := lt_min one_pos (half_pos ht)
  have hm : (min 1 s) ^ (-(3/2 : ℝ)) ≤ (min 1 (t / 2)) ^ (-(3/2 : ℝ)) := by
    rw [Real.rpow_neg hm0.le, Real.rpow_neg (lt_min one_pos hs0).le]
    exact inv_anti₀ (Real.rpow_pos_of_pos hm0 _)
      (Real.rpow_le_rpow hm0.le (min_le_min le_rfl hs) (by norm_num))
  have he : Real.exp (-(3 * Real.pi ^ 2 / 4) * s) ≤ 1 :=
    Real.exp_le_one_iff.mpr (by nlinarith [Real.pi_pos, sq_nonneg Real.pi])
  have hnP : normH (PiW hN y) ≤ Real.sqrt 2 * ‖y‖ := (normH_PiW_le hN y).trans (normH_le y)
  have hr0 : 0 ≤ (min 1 s) ^ (-(3/2 : ℝ)) := Real.rpow_nonneg (lt_min one_pos hs0).le _
  have hn0 : 0 ≤ normH (PiW hN y) := Real.sqrt_nonneg _
  calc ‖AW hN (UW hN s y)‖ ≤ normH (AW hN (TW hN s (PiW hN y))) := norm_le_normH _
    _ ≤ C * (min 1 s) ^ (-(3/2 : ℝ)) * Real.exp (-(3 * Real.pi ^ 2 / 4) * s) * normH (PiW hN y) := h1
    _ ≤ C * (min 1 (t / 2)) ^ (-(3/2 : ℝ)) * 1 * (Real.sqrt 2 * ‖y‖) := by
        gcongr
    _ = _ := by ring

/-- `‖J_h(U_h(t) - U_h(t-δ)) y - δ U_h(t) y‖ ≤ K δ^2 ‖y‖` for `0 < δ ≤ t/2`. -/
theorem discrete_lip {t δ : ℝ} (ht : 0 < t) (hδ : 0 < δ) (hδt : δ ≤ t / 2) {N : ℕ} (hN : 0 < N)
    (y : L2) :
    ‖JW hN (UW hN t y - UW hN (t - δ) y) - δ • UW hN t y‖ ≤
      C * (min 1 (t / 2)) ^ (-(3/2 : ℝ)) * Real.sqrt 2 * ‖y‖ * δ * δ := by
  set K := C * (min 1 (t / 2)) ^ (-(3/2 : ℝ)) * Real.sqrt 2 * ‖y‖
  have hK : 0 ≤ K := by
    have := Real.rpow_nonneg (lt_min one_pos (half_pos ht)).le (-(3/2 : ℝ))
    positivity
  have hU : ∀ r, HasDerivAt (fun r => UW hN r y) (AW hN (UW hN r y)) r :=
    fun r => TW_hasDerivAt hN r (PiW hN y)
  -- Lipschitz bound for `U_h` on `[t-δ, t]`
  have hlip : ∀ r ∈ Icc (t - δ) t, ‖UW hN r y - UW hN t y‖ ≤ K * δ := by
    intro r hr
    have hm := norm_image_sub_le_of_norm_deriv_le_segment' (f := fun r => UW hN r y)
      (fun x _ => (hU x).hasDerivWithinAt)
      (fun x hx => AW_UW_bound hC hP ht hN (by linarith [hx.1, hr.1]) y) t ⟨hr.2, le_rfl⟩
    rw [norm_sub_rev]
    calc _ ≤ K * (t - r) := hm
      _ ≤ K * δ := by gcongr; linarith [hr.1]
  -- derivative of `J_h U_h(r) y - r U_h(t) y`
  have hΦ : ∀ r, HasDerivAt (fun r => JW hN (UW hN r y) - r • UW hN t y)
      (UW hN r y - (1 : ℝ) • UW hN t y) r := by
    intro r
    have h1 := (((JW hN : L2 →L[ℂ] L2).restrictScalars ℝ).hasFDerivAt).comp_hasDerivAt r (hU r)
    have e : ((JW hN : L2 →L[ℂ] L2).restrictScalars ℝ) (AW hN (UW hN r y)) = UW hN r y := by
      change JW hN (AW hN (UW hN r y)) = _
      rw [(grel_W hN).JA]; exact PiW_self hN (TW_mem hN r (PiW_mem hN y))
    exact (h1.congr_deriv e).sub ((hasDerivAt_id r).smul_const (UW hN t y))
  have hm := norm_image_sub_le_of_norm_deriv_le_segment' (a := t - δ) (b := t)
    (f := fun r => JW hN (UW hN r y) - r • UW hN t y) (C := K * δ)
    (fun x _ => (hΦ x).hasDerivWithinAt)
    (fun x hx => by rw [one_smul]; exact hlip x ⟨hx.1, hx.2.le⟩) t ⟨by linarith, le_rfl⟩
  have e : JW hN (UW hN t y - UW hN (t - δ) y) - δ • UW hN t y =
      (JW hN (UW hN t y) - t • UW hN t y) - (JW hN (UW hN (t - δ) y) - (t - δ) • UW hN t y) := by
    rw [map_sub, sub_smul]; abel
  rw [e]
  calc _ ≤ K * δ * (t - (t - δ)) := hm
    _ = K * δ * δ := by ring

/-- The limit form: `‖G(T(t) - T(t-δ)) y - δ T(t) y‖ ≤ K δ^2 ‖y‖`. -/
theorem cont_lip {t δ : ℝ} (ht : 0 < t) (hδ : 0 < δ) (hδt : δ ≤ t / 2) (y : L2) :
    ‖G (Tsg t y - Tsg (t - δ) y) - δ • Tsg t y‖ ≤
      C * (min 1 (t / 2)) ^ (-(3/2 : ℝ)) * Real.sqrt 2 * ‖y‖ * δ * δ := by
  have h1 := Tsg_tendsto ht.le y
  have h2 := Tsg_tendsto (show 0 ≤ t - δ by linarith) y
  have hlim : Tendsto (fun N => JWt N (UWt N t y - UWt N (t - δ) y) - δ • UWt N t y) atTop
      (𝓝 (G (Tsg t y - Tsg (t - δ) y) - δ • Tsg t y)) :=
    (tendsto_clm_apply JWt_tendsto (h1.sub h2)).sub (h1.const_smul δ)
  refine le_of_tendsto hlim.norm ?_
  filter_upwards [eventually_ge_atTop 1] with N hN
  have hN0 : 0 < N := hN
  simp only [JWt, dite_eq_left hN0]
  rw [UWt_pos hN0, UWt_pos hN0]
  exact discrete_lip hC hP ht hδ hδt hN0 y

/-- S6: `T(t)` (`t > 0`) maps weakly null sequences bounded by `1` to norm null sequences. -/
theorem Tsg_weak_to_norm {t : ℝ} (ht : 0 < t) {ψ : ℕ → L2} (hw : WeakNull ψ) (hb : ∀ n, ‖ψ n‖ ≤ 1) :
    Tendsto (fun n => ‖Tsg t (ψ n)‖) atTop (𝓝 0) := by
  set K := C * (min 1 (t / 2)) ^ (-(3/2 : ℝ)) * Real.sqrt 2
  have hK : 0 ≤ K := by
    have := Real.rpow_nonneg (lt_min one_pos (half_pos ht)).le (-(3/2 : ℝ))
    positivity
  rw [Metric.tendsto_atTop]
  intro ε hε
  set δ := min (t / 2) (ε / (2 * (K + 1)))
  have hδ : 0 < δ := lt_min (half_pos ht) (by positivity)
  have hδt : δ ≤ t / 2 := min_le_left _ _
  have hδK : K * δ ≤ ε / 2 := by
    have : δ ≤ ε / (2 * (K + 1)) := min_le_right _ _
    calc K * δ ≤ (K + 1) * (ε / (2 * (K + 1))) := by nlinarith
      _ = ε / 2 := by field_simp
  have hD : WeakNull fun n => (Tsg t - Tsg (t - δ)) (ψ n) := weakNull_map _ hw
  have hDb : ∀ n, ‖(Tsg t - Tsg (t - δ)) (ψ n)‖ ≤ 2 * Real.sqrt 2 := by
    intro n
    rw [ContinuousLinearMap.sub_apply]
    have a1 := norm_Tsg_le ht.le (ψ n)
    have a2 := norm_Tsg_le (show 0 ≤ t - δ by linarith) (ψ n)
    have := hb n
    calc _ ≤ ‖Tsg t (ψ n)‖ + ‖Tsg (t - δ) (ψ n)‖ := norm_sub_le _ _
      _ ≤ Real.sqrt 2 * 1 + Real.sqrt 2 * 1 := by gcongr <;> nlinarith [Real.sqrt_nonneg 2]
      _ = _ := by ring
  have hG := G_weak_to_norm' hD hDb
  rw [Metric.tendsto_atTop] at hG
  obtain ⟨n₀, hn₀⟩ := hG (δ * (ε / 2)) (by positivity)
  refine ⟨n₀, fun n hn => ?_⟩
  have h1 := hn₀ n hn
  rw [Real.dist_eq, sub_zero, abs_of_nonneg (norm_nonneg _)] at h1
  rw [Real.dist_eq, sub_zero, abs_of_nonneg (norm_nonneg _)]
  have h2 := cont_lip hC hP ht hδ hδt (ψ n)
  have h3 : δ * ‖Tsg t (ψ n)‖ ≤ ‖G (Tsg t (ψ n) - Tsg (t - δ) (ψ n))‖ + K * ‖ψ n‖ * δ * δ := by
    have e : δ • Tsg t (ψ n) = G (Tsg t (ψ n) - Tsg (t - δ) (ψ n)) -
        (G (Tsg t (ψ n) - Tsg (t - δ) (ψ n)) - δ • Tsg t (ψ n)) := by abel
    have := norm_sub_le (G (Tsg t (ψ n) - Tsg (t - δ) (ψ n)))
      (G (Tsg t (ψ n) - Tsg (t - δ) (ψ n)) - δ • Tsg t (ψ n))
    rw [← e, norm_smul, Real.norm_eq_abs, abs_of_pos hδ] at this
    linarith
  rw [ContinuousLinearMap.sub_apply] at h1
  have h4 : K * ‖ψ n‖ * δ * δ ≤ K * δ * δ := by
    have := hb n
    have : 0 ≤ K * δ * δ := by positivity
    nlinarith [mul_nonneg (mul_nonneg hK hδ.le) hδ.le, norm_nonneg (ψ n)]
  have h5 : δ * ‖Tsg t (ψ n)‖ < δ * ε := by nlinarith
  exact lt_of_mul_lt_mul_left h5 hδ.le

end

end

end CompanionPilot


==> anc/lean/CompanionPilot/Discrete.lean <==
import CompanionPilot.Energy
import SLean.Explicit.Sharp.Expansion.Statement
import Mathlib.Analysis.InnerProductSpace.PiL2

/-! The trial space `X_h ⊂ L^2(0,1)` and the two Galerkin schemes.
* S scheme (companion v2b Section 2.1): SLean's `Statement.A_h`, `Statement.S_h`, transported to `L^2`.
* W scheme (main paper Section 3.1, uniform mesh): the weighted form `b`, the `H` projection,
  `A_h` and `T_h(t) = exp(t A_h)`, as operators on `L^2` extended by zero off `X_h`. -/

set_option autoImplicit false

namespace CompanionPilot

open MeasureTheory Set Filter SLean SLean.Bridge
open scoped Topology ComplexConjugate

noncomputable section

/-- Mesh size `h = 1/N` (SLean's `Statement.h 1 N`). -/
abbrev hm (N : ℕ) : ℝ := Statement.h 1 N

theorem hm_pos {N : ℕ} (hN : 0 < N) : 0 < hm N := Main.mesh_pos one_pos hN
theorem N_hm {N : ℕ} (hN : 0 < N) : (N : ℝ) * hm N = 1 := Statement.mesh_endpoint 1 hN
theorem hm_eq (N : ℕ) : hm N = 1 / N := rfl

section
variable {N : ℕ} (hN : 0 < N)
include hN

theorem sp_continuous (v : SLean.Vector N) : Continuous (spline (hm N) v) :=
  spline_continuous _ (hm_pos hN) v

/-- Embedding of Hermite coefficient vectors into `L^2(0,1)`. -/
def embV : SLean.Vector N →ₗ[ℂ] L2 where
  toFun v := toL2 (spline (hm N) v) (sp_continuous hN v)
  map_add' v w := by
    rw [← toL2_add _ _ (sp_continuous hN v) (sp_continuous hN w)]
    exact toL2_congr _ _ (fun x _ => spline_add _ v w x)
  map_smul' c v := by
    rw [RingHom.id_apply, ← toL2_smul c _ (sp_continuous hN v)]
    exact toL2_congr _ _ (fun x _ => spline_smul _ c v x)

theorem embV_apply (v : SLean.Vector N) : embV hN v = toL2 (spline (hm N) v) (sp_continuous hN v) :=
  rfl

theorem norm_embV_sq (v : SLean.Vector N) : ‖embV hN v‖ ^ 2 = l2Sq (hm N) v := by
  rw [embV_apply, norm_toL2_sq, l2Sq_integral hN _ (hm_pos hN), N_hm hN]

theorem embV_injective : Function.Injective (embV hN) := by
  refine (injective_iff_map_eq_zero _).mpr fun v hv => ?_
  by_contra hne
  have h1 := l2Sq_pos hN _ (hm_pos hN) hne
  rw [← norm_embV_sq hN, hv, norm_zero] at h1
  norm_num at h1

/-- The trial space `X_h^ℂ ⊂ L^2(0,1)`. -/
def Vh : Submodule ℂ L2 := LinearMap.range (embV hN)

instance : FiniteDimensional ℂ (Vh hN) := LinearMap.finiteDimensional_range _

/-- Coefficients of an element of `Vh`. -/
def eV : SLean.Vector N ≃ₗ[ℂ] Vh hN := LinearEquiv.ofInjective _ (embV_injective hN)

theorem eV_apply (v : SLean.Vector N) : (eV hN v : L2) = embV hN v := rfl

/-- SLean's function space `Statement.X_h` identified with `Vh`. -/
def eX : Statement.X_h N (hm N) ≃ₗ[ℂ] Vh hN :=
  (coefficientEquiv hN (hm N) (hm_pos hN)).symm.trans (eV hN)

theorem eX_apply (f : Statement.X_h N (hm N)) :
    (eX hN f : L2) = toL2 (Statement.representative hN (hm N) (hm_pos hN) f)
      (sp_continuous hN _) := rfl

/-- `Π̊_h`: the `L^2`-orthogonal projection onto `X_h`. -/
def PiS : L2 →L[ℂ] L2 := (Vh hN).starProjection

/-- `Å_h`: SLean's `Statement.A_h` on `X_h`, transported to `Vh`. -/
def AS : Vh hN →ₗ[ℂ] Vh hN :=
  (eX hN).toLinearMap ∘ₗ Statement.A_h hN (hm N) (hm_pos hN) ∘ₗ (eX hN).symm.toLinearMap

/-- `T̊_h(t) = e^{t Å_h}`: SLean's `Statement.S_h` on `X_h`, transported to `Vh`. -/
def TS (t : ℝ) : Vh hN →ₗ[ℂ] Vh hN :=
  (eX hN).toLinearMap ∘ₗ Statement.S_h hN (hm N) (hm_pos hN) t ∘ₗ (eX hN).symm.toLinearMap

/-- `T̊_h(t) Π̊_h` as a bounded operator on `L^2(0,1)`. -/
def TSPi (t : ℝ) : L2 →L[ℂ] L2 :=
  (Vh hN).subtypeL ∘L LinearMap.toContinuousLinearMap (TS hN t) ∘L (Vh hN).orthogonalProjectionOnto

theorem AS_eX (f : Statement.X_h N (hm N)) :
    AS hN (eX hN f) = eX hN (Statement.A_h hN (hm N) (hm_pos hN) f) := by
  simp [AS]

theorem TS_eX (t : ℝ) (f : Statement.X_h N (hm N)) :
    TS hN t (eX hN f) = eX hN (Statement.S_h hN (hm N) (hm_pos hN) t f) := by
  simp [TS]

/-- An eigenfunction of `Å_h` evolves by `e^{tζ}`. -/
theorem S_h_eigen {f : Statement.X_h N (hm N)} {ζ : ℂ}
    (hf : Statement.A_h hN (hm N) (hm_pos hN) f = ζ • f) (t : ℝ) :
    Statement.S_h hN (hm N) (hm_pos hN) t f = Complex.exp ((t : ℂ) * ζ) • f := by
  obtain ⟨v, rfl⟩ := (coefficientEquiv hN (hm N) (hm_pos hN)).surjective f
  have hg : generator N (hm N) v = ζ • v := by
    have h1 := hf
    change galerkin hN (hm N) (hm_pos hN) _ = _ at h1
    rw [galerkin_on_coefficients, ← map_smul] at h1
    exact (coefficientEquiv hN (hm N) (hm_pos hN)).injective h1
  change Main.functionEvolution hN (hm N) (hm_pos hN) t _ = _
  rw [Main.functionEvolution_on_coefficients, Main.evolution_eigenvector _ _ _ _ hg, map_smul]

theorem TSPi_eigen {f : Statement.X_h N (hm N)} {ζ : ℂ}
    (hf : Statement.A_h hN (hm N) (hm_pos hN) f = ζ • f) (t : ℝ) :
    TSPi hN t (eX hN f) = Complex.exp ((t : ℂ) * ζ) • (eX hN f : L2) := by
  have hp : (Vh hN).orthogonalProjectionOnto (eX hN f : L2) = eX hN f :=
    Submodule.orthogonalProjectionOnto_mem_subspace_eq_self _
  simp only [TSPi, ContinuousLinearMap.coe_comp, Function.comp_apply, hp,
    LinearMap.coe_toContinuousLinearMap', Submodule.subtypeL_apply, TS_eX, S_h_eigen hN hf, map_smul]

/-! ### W scheme -/

/-- `X_h` inside the `H` copy of `L^2`. -/
def VH : Submodule ℂ LH := (Vh hN).map toLH.toLinearMap

/-- `Vh ≃ VH`. -/
def eVH : Vh hN ≃ₗ[ℂ] VH hN :=
  Submodule.equivMapOfInjective toLH.toLinearMap toLH.injective (Vh hN)

instance : FiniteDimensional ℂ (VH hN) := LinearEquiv.finiteDimensional (eVH hN)

/-- Coefficients of an element of `VH`. -/
def cH : VH hN ≃ₗ[ℂ] SLean.Vector N := (eVH hN).symm.trans (eV hN).symm

/-- The form `b` on `VH`. -/
def bW (w ψ : VH hN) : ℂ := bForm (spline (hm N) (cH hN w)) (spline (hm N) (cH hN ψ))

theorem bW_add_left (w₁ w₂ ψ : VH hN) : bW hN (w₁ + w₂) ψ = bW hN w₁ ψ + bW hN w₂ ψ := by
  simp only [bW, map_add]; exact bForm_add_left hN (hm_pos hN) (N_hm hN) _ _ _
theorem bW_smul_left (c : ℂ) (w ψ : VH hN) : bW hN (c • w) ψ = c * bW hN w ψ := by
  simp only [bW, map_smul]; exact bForm_smul_left hN (hm_pos hN) (N_hm hN) _ _ _
theorem bW_add_right (w ψ₁ ψ₂ : VH hN) : bW hN w (ψ₁ + ψ₂) = bW hN w ψ₁ + bW hN w ψ₂ := by
  simp only [bW, map_add]; exact bForm_add_right hN (hm_pos hN) (N_hm hN) _ _ _
theorem bW_smul_right (c : ℂ) (w ψ : VH hN) : bW hN w (c • ψ) = conj c * bW hN w ψ := by
  simp only [bW, map_smul]; exact bForm_smul_right hN (hm_pos hN) (N_hm hN) _ _ _

/-- An `H`-orthonormal basis of `X_h`. -/
def basH : OrthonormalBasis (Fin (Module.finrank ℂ (VH hN))) ℂ (VH hN) :=
  stdOrthonormalBasis ℂ (VH hN)

/-- `A_h` on `VH`: `(A_h w, ψ)_H = -b(w,ψ)`. -/
def AHlin : VH hN →ₗ[ℂ] VH hN where
  toFun w := ∑ i, (-bW hN w (basH hN i)) • basH hN i
  map_add' w₁ w₂ := by
    simp only [bW_add_left, neg_add, add_smul, Finset.sum_add_distrib]
  map_smul' c w := by
    simp only [bW_smul_left, RingHom.id_apply, Finset.smul_sum, smul_smul, mul_neg]

theorem inner_AHlin (w ψ : VH hN) : inner ℂ ψ (AHlin hN w) = -bW hN w ψ := by
  have hrep := (basH hN).sum_repr' ψ
  have hinner : inner ℂ ψ (AHlin hN w) = ∑ i, conj (inner ℂ (basH hN i : VH hN) ψ) * (-bW hN w (basH hN i)) := by
    change inner ℂ ψ (∑ i, (-bW hN w (basH hN i)) • basH hN i) = _
    rw [inner_sum]
    apply Finset.sum_congr rfl
    intro i _
    rw [Submodule.coe_inner, Submodule.coe_smul, inner_smul_right, ← Submodule.coe_inner,
      inner_conj_symm]; ring
  rw [hinner]
  conv_rhs => rw [← hrep]
  rw [show ∀ (s : Finset (Fin (Module.finrank ℂ (VH hN)))) (c : Fin _ → ℂ),
      bW hN w (∑ i ∈ s, c i • basH hN i) = ∑ i ∈ s, conj (c i) * bW hN w (basH hN i) from by
    intro s c
    induction s using Finset.induction_on with
    | empty =>
      have : bW hN w 0 = 0 := by
        have h0 := bW_smul_right hN 0 w 0
        simpa using h0
      simpa using this
    | insert a s ha ih =>
      rw [Finset.sum_insert ha, bW_add_right, bW_smul_right, ih, Finset.sum_insert ha]]
  rw [← Finset.sum_neg_distrib]
  apply Finset.sum_congr rfl
  intro i _
  ring

/-- `Π_h`: the `H`-orthogonal projection onto `X_h`, as an operator on `L^2(0,1)`. -/
def PiW : L2 →L[ℂ] L2 :=
  toLHc.symm.toContinuousLinearMap ∘L (VH hN).starProjection ∘L toLHc.toContinuousLinearMap

/-- `A_h Π_h`: the W-scheme generator, extended by zero off `X_h` (in the `H` sense). -/
def AW : L2 →L[ℂ] L2 :=
  toLHc.symm.toContinuousLinearMap ∘L (VH hN).subtypeL ∘L LinearMap.toContinuousLinearMap (AHlin hN) ∘L
    (VH hN).orthogonalProjectionOnto ∘L toLHc.toContinuousLinearMap

/-- `e^{t A_h Π_h}`; on `X_h` this is `T_h(t)`. -/
def TW (t : ℝ) : L2 →L[ℂ] L2 := NormedSpace.exp ((t : ℂ) • AW hN)

/-- `T_h(t) Π_h` as an operator on `L^2(0,1)`. -/
def UW (t : ℝ) : L2 →L[ℂ] L2 := TW hN t ∘L PiW hN

end

end

end CompanionPilot


==> anc/lean/CompanionPilot/Energy.lean <==
import CompanionPilot.Cells

/-! The weighted energy identity `2 Re b(v,v) = 3‖v'‖^2 + |v'(0)|^2` (S2), the flux identity
`2 Re ∫ v'' conj v' = -|v'(0)|^2`, and the second inverse inequality `‖v'‖ ≤ 14 h⁻¹ ‖v‖`. -/

set_option autoImplicit false

namespace CompanionPilot

open MeasureTheory Set SLean SLean.Bridge
open scoped ComplexConjugate

noncomputable section

variable {N : ℕ}

/-- Telescoping of cell integrals of derivatives of cell potentials. -/
theorem cells_telescope {h : ℝ} (Φ : ℝ → ℂ) (Φc dΦc : ℕ → ℝ → ℂ)
    (hd : ∀ n x, HasDerivAt (Φc n) (dΦc n x) x) (hc : ∀ n, Continuous (dΦc n))
    (hl : ∀ n < N, Φc n (n * h) = Φ (n * h)) (hr : ∀ n < N, Φc n ((n + 1) * h) = Φ ((n + 1) * h)) :
    ∑ n ∈ Finset.range N, ∫ x in n * h..(n + 1) * h, dΦc n x = Φ (N * h) - Φ 0 := by
  have h1 : ∀ n ∈ Finset.range N, ∫ x in n * h..(n + 1) * h, dΦc n x =
      Φ ((n + 1 : ℕ) * h) - Φ (n * h) := by
    intro n hn
    have hn' := Finset.mem_range.mp hn
    rw [intervalIntegral.integral_eq_sub_of_hasDerivAt (fun x _ => hd n x)
      ((hc n).intervalIntegrable _ _), hl n hn', hr n hn']
    push_cast; ring_nf
  rw [Finset.sum_congr rfl h1]
  have := Finset.sum_range_sub (fun k : ℕ => Φ (k * h)) N
  simpa using this

theorem integral_re_eq {a b : ℝ} {f : ℝ → ℂ} (hf : Continuous f) :
    (∫ x in a..b, f x).re = ∫ x in a..b, (f x).re := by
  have := intervalIntegral.intervalIntegral_re (𝕜 := ℂ) (μ := volume) (a := a) (b := b)
    (hf.intervalIntegrable _ _)
  simpa using this.symm

/-- The global potential for the energy identity. -/
def PhiE (h : ℝ) (v : SLean.Vector N) (x : ℝ) : ℂ :=
  2 * (splineGrad h v x * conj (spline h v x)) + wt x * (splineGrad h v x * conj (splineGrad h v x))

/-- Weighted energy identity (main paper (2.3) on `X_h`): `2 Re b(v,v) = 3‖v'‖^2 + |v'(0)|^2`. -/
theorem energy_identity (hN : 0 < N) {h : ℝ} (hh : 0 < h) (hNh : (N : ℝ) * h = 1)
    (v : SLean.Vector N) :
    2 * (bForm (spline h v) (spline h v)).re =
      3 * (∫ x in (0:ℝ)..1, ‖deriv (spline h v) x‖ ^ 2) + ‖deriv (spline h v) 0‖ ^ 2 := by
  rw [bForm_cells hN hh hNh]
  have hcell : ∀ n ∈ Finset.range N, 2 * (∫ x in n * h..(n + 1) * h, bCell h v v n x).re =
      (∫ x in n * h..(n + 1) * h, dphiE h v n x).re -
        3 * ∫ x in n * h..(n + 1) * h, ‖cellGrad h v n x‖ ^ 2 := by
    intro n _
    rw [integral_re_eq (bCell_continuous h v v n), integral_re_eq (dphiE_continuous h v n),
      ← intervalIntegral.integral_const_mul, ← intervalIntegral.integral_const_mul,
      ← intervalIntegral.integral_sub]
    · congr 1; funext x; rw [re_bCell_self]
    · exact ((Complex.continuous_re.comp (dphiE_continuous h v n))).intervalIntegrable _ _
    · exact ((continuous_const.mul ((cellGrad_continuous h v n).norm.pow 2))).intervalIntegrable _ _
  have htel := cells_telescope (N := N) (h := h) (PhiE h v) (phiE h v) (dphiE h v)
    (phiE_hasDerivAt h v) (dphiE_continuous h v)
    (fun n hn => by
      simp only [phiE, PhiE]
      rw [spline_on_cell h hh v n hn _ ⟨le_rfl, by nlinarith⟩,
        splineGrad_on_cell h hh v n hn _ ⟨le_rfl, by nlinarith⟩])
    (fun n hn => by
      simp only [phiE, PhiE]
      rw [spline_on_cell h hh v n hn _ ⟨by nlinarith, le_rfl⟩,
        splineGrad_on_cell h hh v n hn _ ⟨by nlinarith, le_rfl⟩])
  have hb := spline_boundary hN h hh v
  rw [spline_deriv h hh v] at hb
  have hPhi1 : PhiE h v (N * h) = 0 := by simp [PhiE, hb.2.1, hb.2.2]
  have hPhi0 : PhiE h v 0 = ((‖splineGrad h v 0‖ ^ 2 : ℝ) : ℂ) := by
    simp [PhiE, hb.1, wt, Complex.mul_conj, Complex.normSq_eq_norm_sq]
  have hsq0 := integral_cells hN hh (fun x => ‖deriv (spline h v) x‖ ^ 2)
    (fun n x => ‖cellGrad h v n x‖ ^ 2) (fun n => (cellGrad_continuous h v n).norm.pow 2)
    (fun n hn x hx => by
      simp only []
      rw [spline_deriv h hh v, splineGrad_on_cell h hh v n hn x ⟨hx.1.le, hx.2.le⟩])
  rw [hNh] at hsq0
  rw [Complex.neg_re, Complex.re_sum, mul_neg, Finset.mul_sum, Finset.sum_congr rfl hcell,
    Finset.sum_sub_distrib, ← Complex.re_sum, htel, ← Finset.mul_sum, ← hsq0, hPhi1, hPhi0,
    spline_deriv h hh v]
  simp [-Complex.ofReal_pow]

/-- The global potential for the flux identity. -/
def PhiF (h : ℝ) (v : SLean.Vector N) (x : ℝ) : ℂ := splineGrad h v x * conj (splineGrad h v x)

/-- Flux identity (companion v2b (2.2)): `2 Re ∫_0^1 v'' conj v' = -|v'(0)|^2`. -/
theorem flux_identity (hN : 0 < N) {h : ℝ} (hh : 0 < h) (hNh : (N : ℝ) * h = 1)
    (v : SLean.Vector N) :
    2 * (∫ x in (0:ℝ)..1, deriv (deriv (spline h v)) x * conj (deriv (spline h v) x)).re =
      -‖deriv (spline h v) 0‖ ^ 2 := by
  have hI := integral_cells hN hh
    (fun x => deriv (deriv (spline h v)) x * conj (deriv (spline h v) x))
    (fun n x => cellHess h v n x * conj (cellGrad h v n x))
    (fun n => (cellHess_continuous h v n).mul (Complex.continuous_conj.comp (cellGrad_continuous h v n)))
    (fun n hn x hx => by
      simp only []
      rw [spline_second_deriv_on_cell h hh v n hn x hx, spline_deriv h hh v,
        splineGrad_on_cell h hh v n hn x ⟨hx.1.le, hx.2.le⟩])
  rw [hNh] at hI
  rw [hI]
  have hdc : ∀ n, Continuous (fun x => cellHess h v n x * conj (cellGrad h v n x) +
      cellGrad h v n x * conj (cellHess h v n x)) := fun n =>
    ((cellHess_continuous h v n).mul (Complex.continuous_conj.comp (cellGrad_continuous h v n))).add
      ((cellGrad_continuous h v n).mul (Complex.continuous_conj.comp (cellHess_continuous h v n)))
  have htel := cells_telescope (N := N) (h := h) (PhiF h v)
    (fun n x => cellGrad h v n x * conj (cellGrad h v n x))
    (fun n x => cellHess h v n x * conj (cellGrad h v n x) + cellGrad h v n x * conj (cellHess h v n x))
    (fun n x => by
      have hG := cellGrad_hasDerivAt h v n x
      convert hG.mul hG.star using 1
      · funext y; simp only [Complex.star_def, Pi.mul_apply]
      · simp only [Complex.star_def])
    hdc
    (fun n hn => by
      simp only [PhiF]
      rw [splineGrad_on_cell h hh v n hn _ ⟨le_rfl, by nlinarith⟩])
    (fun n hn => by
      simp only [PhiF]
      rw [splineGrad_on_cell h hh v n hn _ ⟨by nlinarith, le_rfl⟩])
  have hcell : ∀ n ∈ Finset.range N, 2 * (∫ x in n * h..(n + 1) * h,
      cellHess h v n x * conj (cellGrad h v n x)).re =
      (∫ x in n * h..(n + 1) * h, cellHess h v n x * conj (cellGrad h v n x) +
        cellGrad h v n x * conj (cellHess h v n x)).re := by
    intro n _
    rw [integral_re_eq (f := fun x => cellHess h v n x * conj (cellGrad h v n x))
      ((cellHess_continuous h v n).mul (Complex.continuous_conj.comp (cellGrad_continuous h v n))),
      integral_re_eq (hdc n), ← intervalIntegral.integral_const_mul]
    congr 1; funext x
    simp only [Complex.add_re, Complex.mul_re, Complex.conj_re, Complex.conj_im]
    ring
  have hb := spline_boundary hN h hh v
  rw [spline_deriv h hh v] at hb
  rw [Complex.re_sum, Finset.mul_sum, Finset.sum_congr rfl hcell, ← Complex.re_sum, htel,
    spline_deriv h hh v]
  simp [PhiF, hb.2.2, Complex.mul_conj, Complex.normSq_eq_norm_sq, -Complex.ofReal_pow]

/-- Element form of the second inverse inequality: `∫|p'|^2 ≤ 196 ∫|p|^2` on the reference cell. -/
theorem grad_le_mass_elem (v : Fin 4 → ℂ) :
    (pairing J v v).re ≤ 196 / 420 * (pairing elementM v v).re := by
  have hm := mass_energy_decomposition v
  rw [gradient_energy_decomposition]
  have e0 : gradientCoeffs v 0 = 2 * (legendreCoeffs v 1 + legendreCoeffs v 3) := by
    simp [gradientCoeffs, legendreCoeffs, cubicCoeffs]; ring
  have e1 : gradientCoeffs v 1 = 6 * legendreCoeffs v 2 := by
    simp [gradientCoeffs, legendreCoeffs, cubicCoeffs]; ring
  have e2 : gradientCoeffs v 2 = 10 * legendreCoeffs v 3 := by
    simp [gradientCoeffs, legendreCoeffs, cubicCoeffs]; ring
  rw [e0, e1, e2]
  have hpm : (pairing elementM v v).re = 420 * ((pairing elementM v v).re / 420) := by ring
  rw [hpm, hm]
  set a := legendreCoeffs v 0
  set b := legendreCoeffs v 1
  set c := legendreCoeffs v 2
  set d := legendreCoeffs v 3
  simp only [Complex.normSq_apply, Complex.mul_re, Complex.mul_im, Complex.add_re, Complex.add_im,
    Complex.re_ofNat, Complex.im_ofNat]
  nlinarith [sq_nonneg (b.re - d.re), sq_nonneg (b.im - d.im), sq_nonneg a.re, sq_nonneg a.im,
    sq_nonneg b.re, sq_nonneg b.im, sq_nonneg c.re, sq_nonneg c.im, sq_nonneg d.re, sq_nonneg d.im]

theorem gradSq_le_mass (hN : 0 < N) (v : SLean.Vector N) : gradSq v ≤ 196 / 420 * massSq v := by
  unfold gradSq massSq
  rw [assembled_pairing J hN, M, assembled_pairing elementM hN]
  simp only [Complex.re_sum, Finset.mul_sum]
  exact Finset.sum_le_sum fun n _ => grad_le_mass_elem _

/-- Second inverse inequality: `‖v'‖_2 ≤ 14 h⁻¹ ‖v‖_2` on `X_h` (squared form). -/
theorem second_inverse_inequality (hN : 0 < N) {h : ℝ} (hh : 0 < h) (v : SLean.Vector N) :
    (∫ t in (0 : ℝ)..N * h, ‖deriv (spline h v) t‖ ^ 2) ≤
      (14 / h) ^ 2 * (∫ t in (0 : ℝ)..N * h, ‖spline h v t‖ ^ 2) := by
  rw [← h1Sq_integral hN h hh, ← l2Sq_integral hN h hh, h1Sq, l2Sq]
  have hb := gradSq_le_mass hN v
  rw [div_le_iff₀ hh]
  have : (14 / h) ^ 2 * (h / 420 * massSq v) * h = 196 / 420 * massSq v := by
    field_simp; ring
  rw [this]; exact hb

end

end CompanionPilot


==> anc/lean/CompanionPilot/Green.lean <==
import CompanionPilot.Basic
import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.Analysis.Calculus.MeanValue
import Mathlib.Analysis.Complex.RealDeriv

/-! The explicit Green operator `G` (step S1): iterated primitives, the boundary value problem,
boundedness. -/

set_option autoImplicit false

namespace CompanionPilot

open MeasureTheory Set Filter
open scoped Topology ComplexConjugate Interval

noncomputable section

theorem integrable_L2 (f : L2) : Integrable f μ :=
  (Lp.memLp f).integrable one_le_two

theorem intervalIntegrable_L2 (f : L2) (a b : ℝ) : IntervalIntegrable f μ a b :=
  (integrable_L2 f).intervalIntegrable

/-- `prim1 f x = ∫_0^x f`. -/
def prim1 (f : L2) (x : ℝ) : ℂ := ∫ y in (0:ℝ)..x, f y ∂μ

/-- `prim2 f x = ∫_0^x prim1 f`. -/
def prim2 (f : L2) (x : ℝ) : ℂ := ∫ y in (0:ℝ)..x, prim1 f y

/-- `prim3 f x = ∫_0^x prim2 f`. -/
def prim3 (f : L2) (x : ℝ) : ℂ := ∫ y in (0:ℝ)..x, prim2 f y

instance : NullSingletonClass μ := by unfold μ; infer_instance

theorem prim1_continuous (f : L2) : Continuous (prim1 f) :=
  intervalIntegral.continuous_primitive (intervalIntegrable_L2 f) 0

theorem prim2_hasDerivAt (f : L2) (x : ℝ) : HasDerivAt (prim2 f) (prim1 f x) x :=
  ((prim1_continuous f).integral_hasStrictDerivAt 0 x).hasDerivAt

theorem prim2_continuous (f : L2) : Continuous (prim2 f) :=
  continuous_iff_continuousAt.mpr fun x => (prim2_hasDerivAt f x).continuousAt

theorem prim3_hasDerivAt (f : L2) (x : ℝ) : HasDerivAt (prim3 f) (prim2 f x) x :=
  ((prim2_continuous f).integral_hasStrictDerivAt 0 x).hasDerivAt

theorem prim3_continuous (f : L2) : Continuous (prim3 f) :=
  continuous_iff_continuousAt.mpr fun x => (prim3_hasDerivAt f x).continuousAt

/-- The explicit Green function solution `G f` (variation of constants). -/
def Gfun (f : L2) (x : ℝ) : ℂ :=
  -prim3 f x + (2 * prim3 f 1 - prim2 f 1) * x + (prim2 f 1 - prim3 f 1) * x ^ 2

/-- First derivative of `Gfun f`. -/
def G1 (f : L2) (x : ℝ) : ℂ :=
  -prim2 f x + (2 * prim3 f 1 - prim2 f 1) + 2 * (prim2 f 1 - prim3 f 1) * x

/-- Second derivative of `Gfun f`. -/
def G2 (f : L2) (x : ℝ) : ℂ := -prim1 f x + 2 * (prim2 f 1 - prim3 f 1)

theorem Gfun_hasDerivAt (f : L2) (x : ℝ) : HasDerivAt (Gfun f) (G1 f x) x := by
  have h1 := (prim3_hasDerivAt f x).neg
  have h2 := (HasDerivAt.ofReal_comp (hasDerivAt_id x)).const_mul (2 * prim3 f 1 - prim2 f 1)
  have h3 := (HasDerivAt.ofReal_comp (hasDerivAt_pow 2 x)).const_mul (prim2 f 1 - prim3 f 1)
  convert (h1.add h2).add h3 using 1
  · funext y; simp [Gfun]
  · simp [G1]; ring

theorem G1_hasDerivAt (f : L2) (x : ℝ) : HasDerivAt (G1 f) (G2 f x) x := by
  have h1 := (prim2_hasDerivAt f x).neg
  have h3 := (HasDerivAt.ofReal_comp (hasDerivAt_id x)).const_mul (2 * (prim2 f 1 - prim3 f 1))
  convert (h1.add_const (2 * prim3 f 1 - prim2 f 1)).add h3 using 1
  · funext y; simp [G1]
  · simp [G2]

theorem Gfun_continuous (f : L2) : Continuous (Gfun f) :=
  continuous_iff_continuousAt.mpr fun x => (Gfun_hasDerivAt f x).continuousAt

theorem G1_continuous (f : L2) : Continuous (G1 f) :=
  continuous_iff_continuousAt.mpr fun x => (G1_hasDerivAt f x).continuousAt

theorem G2_continuous (f : L2) : Continuous (G2 f) := by
  unfold G2; exact (prim1_continuous f).neg.add continuous_const

theorem prim1_zero (f : L2) : prim1 f 0 = 0 := by simp [prim1]
theorem prim2_zero (f : L2) : prim2 f 0 = 0 := by simp [prim2]
theorem prim3_zero (f : L2) : prim3 f 0 = 0 := by simp [prim3]

theorem Gfun_zero (f : L2) : Gfun f 0 = 0 := by simp [Gfun, prim3_zero]
theorem Gfun_one (f : L2) : Gfun f 1 = 0 := by simp [Gfun]; ring
theorem G1_one (f : L2) : G1 f 1 = 0 := by simp [G1]; ring

theorem G2_eq (f : L2) (x : ℝ) : G2 f x = G2 f 0 - prim1 f x := by
  simp [G2, prim1_zero]; ring

/-- The boundary value problem `-ϱ''' = f`, `ϱ(0)=ϱ(1)=ϱ'(1)=0`: `ϱ` is `C^2` on `[0,1]` and
`ϱ''` is absolutely continuous with derivative `-f`, i.e. `ϱ''(x) = ϱ''(0) - ∫_0^x f`. -/
def SolvesBVP (f : L2) (r r1 r2 : ℝ → ℂ) : Prop :=
  (∀ x ∈ Icc (0:ℝ) 1, HasDerivWithinAt r (r1 x) (Icc 0 1) x) ∧
  (∀ x ∈ Icc (0:ℝ) 1, HasDerivWithinAt r1 (r2 x) (Icc 0 1) x) ∧
  (∀ x ∈ Icc (0:ℝ) 1, r2 x = r2 0 - ∫ y in (0:ℝ)..x, f y ∂μ) ∧
  r 0 = 0 ∧ r 1 = 0 ∧ r1 1 = 0

theorem Gfun_solves (f : L2) : SolvesBVP f (Gfun f) (G1 f) (G2 f) :=
  ⟨fun x _ => (Gfun_hasDerivAt f x).hasDerivWithinAt,
   fun x _ => (G1_hasDerivAt f x).hasDerivWithinAt,
   fun x _ => G2_eq f x, Gfun_zero f, Gfun_one f, G1_one f⟩

/-- A function on `[0,1]` with zero derivative within `[0,1]` is constant there. -/
theorem const_of_derivWithin_zero {u : ℝ → ℂ}
    (hu : ∀ x ∈ Icc (0:ℝ) 1, HasDerivWithinAt u 0 (Icc 0 1) x) :
    ∀ x ∈ Icc (0:ℝ) 1, u x = u 0 := by
  have hc : ContinuousOn u (Icc 0 1) := fun x hx => (hu x hx).continuousWithinAt
  intro x hx
  apply constant_of_has_deriv_right_zero hc _ x hx
  intro y hy
  exact (hu y (Ico_subset_Icc_self hy)).mono_of_mem_nhdsWithin
    (Icc_mem_nhdsGE_of_mem ⟨hy.1, hy.2⟩)

/-- Uniqueness for the boundary value problem. -/
theorem bvp_unique {f : L2} {r r1 r2 s s1 s2 : ℝ → ℂ} (hr : SolvesBVP f r r1 r2)
    (hs : SolvesBVP f s s1 s2) : ∀ x ∈ Icc (0:ℝ) 1, r x = s x := by
  obtain ⟨hr0, hr1, hr2, hra, hrb, hrc⟩ := hr
  obtain ⟨hs0, hs1, hs2, hsa, hsb, hsc⟩ := hs
  set c : ℂ := r2 0 - s2 0
  have hd2 : ∀ x ∈ Icc (0:ℝ) 1, r2 x - s2 x = c := by
    intro x hx; rw [hr2 x hx, hs2 x hx]; ring
  -- first integration
  have hA : ∀ x ∈ Icc (0:ℝ) 1,
      HasDerivWithinAt (fun y => r1 y - s1 y - c * y) 0 (Icc 0 1) x := by
    intro x hx
    have h := ((hr1 x hx).sub (hs1 x hx)).sub
      (((HasDerivAt.ofReal_comp (hasDerivAt_id x)).const_mul c).hasDerivWithinAt (s := Icc 0 1))
    have e : r2 x - s2 x - c * ((1:ℝ):ℂ) = 0 := by rw [hd2 x hx]; simp
    rw [e] at h
    exact h
  have hA' := const_of_derivWithin_zero hA
  set k : ℂ := r1 0 - s1 0
  have hd1 : ∀ x ∈ Icc (0:ℝ) 1, r1 x - s1 x = c * x + k := by
    intro x hx
    have := hA' x hx
    simp at this
    rw [show k = r1 0 - s1 0 from rfl]
    linear_combination this
  -- second integration
  have hB : ∀ x ∈ Icc (0:ℝ) 1,
      HasDerivWithinAt (fun y => r y - s y - (c / 2 * y ^ 2 + k * y)) 0 (Icc 0 1) x := by
    intro x hx
    have hp : HasDerivAt (fun y : ℝ => c / 2 * (y:ℂ) ^ 2 + k * y) (c * x + k) x := by
      have h1 := (HasDerivAt.ofReal_comp (hasDerivAt_pow 2 x)).const_mul (c / 2)
      have h2 := (HasDerivAt.ofReal_comp (hasDerivAt_id x)).const_mul k
      convert h1.add h2 using 1
      · funext y; simp
      · push_cast; ring
    have h := ((hr0 x hx).sub (hs0 x hx)).sub hp.hasDerivWithinAt
    convert h using 1
    rw [hd1 x hx]; ring
  have hB' := const_of_derivWithin_zero hB
  have h0 : r 0 - s 0 = 0 := by rw [hra, hsa]; ring
  have hb1 := hB' 1 ⟨zero_le_one, le_rfl⟩
  have hc1 := hd1 1 ⟨zero_le_one, le_rfl⟩
  simp [hrb, hsb, hra, hsa] at hb1
  rw [hrc, hsc] at hc1
  simp at hc1
  have hk : k = -c := by linear_combination -hc1
  have hc0 : c = 0 := by
    rw [hk] at hb1
    linear_combination 2 * hb1
  have hk0 : k = 0 := by rw [hk, hc0, neg_zero]
  intro x hx
  have := hB' x hx
  simp [hra, hsa, hc0, hk0] at this
  linear_combination this

/-- `|∫ f| ≤ ‖f‖` for the probability measure `μ`. -/
theorem integral_norm_le (f : L2) : ∫ x, ‖f x‖ ∂μ ≤ ‖f‖ := by
  rcases (norm_nonneg f).eq_or_lt with h0 | hpos
  · have hf : f = 0 := norm_eq_zero.mp h0.symm
    subst hf
    have : ∀ᵐ x ∂μ, ‖(0 : L2) x‖ = 0 := by
      filter_upwards [Lp.coeFn_zero ℂ 2 μ] with x hx
      rw [hx]; simp
    rw [integral_congr_ae this]; simp
  · set e := ‖f‖
    have hb : ∀ x, ‖f x‖ ≤ (e + ‖f x‖ ^ 2 / e) / 2 := by
      intro x
      have : 0 ≤ (‖f x‖ - e) ^ 2 / e := by positivity
      have h2 : (‖f x‖ - e) ^ 2 / e = ‖f x‖ ^ 2 / e - 2 * ‖f x‖ + e := by
        field_simp; ring
      linarith
    have hi : Integrable (fun x => (e + ‖f x‖ ^ 2 / e) / 2) μ :=
      ((integrable_const e).add ((integrable_sq_norm f).div_const e)).div_const 2
    calc ∫ x, ‖f x‖ ∂μ ≤ ∫ x, (e + ‖f x‖ ^ 2 / e) / 2 ∂μ :=
          integral_mono (integrable_L2 f).norm hi hb
      _ = (e + (∫ x, ‖f x‖ ^ 2 ∂μ) / e) / 2 := by
          rw [integral_div, integral_add (integrable_const e) ((integrable_sq_norm f).div_const e),
            integral_div]
          simp [μ]
      _ = e := by
          rw [← norm_sq_eq_integral]
          field_simp; ring

theorem norm_prim1_le (f : L2) (x : ℝ) : ‖prim1 f x‖ ≤ ‖f‖ := by
  unfold prim1
  calc ‖∫ y in (0:ℝ)..x, f y ∂μ‖ ≤ ∫ y in Ι 0 x, ‖f y‖ ∂μ :=
        intervalIntegral.norm_integral_le_integral_norm_uIoc
    _ ≤ ∫ y, ‖f y‖ ∂μ := setIntegral_le_integral (integrable_L2 f).norm
                    (Eventually.of_forall fun _ => norm_nonneg _)
    _ ≤ ‖f‖ := integral_norm_le f

theorem norm_prim2_le (f : L2) {x : ℝ} (hx : x ∈ Icc (0:ℝ) 1) : ‖prim2 f x‖ ≤ ‖f‖ := by
  unfold prim2
  have h := intervalIntegral.norm_integral_le_of_norm_le_const
    (a := 0) (b := x) (f := prim1 f) (C := ‖f‖) (fun y _ => norm_prim1_le f y)
  calc _ ≤ ‖f‖ * |x - 0| := h
    _ ≤ ‖f‖ * 1 := by
        gcongr; rw [sub_zero, abs_of_nonneg hx.1]; exact hx.2
    _ = ‖f‖ := mul_one _

theorem norm_prim3_le (f : L2) {x : ℝ} (hx : x ∈ Icc (0:ℝ) 1) : ‖prim3 f x‖ ≤ ‖f‖ := by
  unfold prim3
  have h := intervalIntegral.norm_integral_le_of_norm_le_const
    (a := 0) (b := x) (f := prim2 f) (C := ‖f‖) (fun y hy => by
      rw [uIoc_of_le hx.1] at hy
      exact norm_prim2_le f ⟨hy.1.le, hy.2.trans hx.2⟩)
  calc _ ≤ ‖f‖ * |x - 0| := h
    _ ≤ ‖f‖ * 1 := by
        gcongr; rw [sub_zero, abs_of_nonneg hx.1]; exact hx.2
    _ = ‖f‖ := mul_one _

theorem norm_Gfun_le (f : L2) {x : ℝ} (hx : x ∈ Icc (0:ℝ) 1) : ‖Gfun f x‖ ≤ 6 * ‖f‖ := by
  have h1 : (0:ℝ) ∈ Icc (0:ℝ) 1 ∧ (1:ℝ) ∈ Icc (0:ℝ) 1 := ⟨⟨le_rfl, zero_le_one⟩, ⟨zero_le_one, le_rfl⟩⟩
  have a3 := norm_prim3_le f hx
  have b3 := norm_prim3_le f h1.2
  have b2 := norm_prim2_le f h1.2
  have hxa : ‖(x:ℂ)‖ ≤ 1 := by
    rw [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hx.1]; exact hx.2
  have hxb : ‖(x:ℂ) ^ 2‖ ≤ 1 := by
    rw [norm_pow]; exact pow_le_one₀ (norm_nonneg _) hxa
  unfold Gfun
  calc ‖-prim3 f x + (2 * prim3 f 1 - prim2 f 1) * x + (prim2 f 1 - prim3 f 1) * x ^ 2‖
      ≤ ‖prim3 f x‖ + (2 * ‖prim3 f 1‖ + ‖prim2 f 1‖) * 1 + (‖prim2 f 1‖ + ‖prim3 f 1‖) * 1 := by
        refine (norm_add₃_le).trans ?_
        rw [norm_neg, norm_mul, norm_mul]
        gcongr
        · exact (norm_sub_le _ _).trans (by rw [norm_mul]; simp)
        · exact norm_sub_le _ _
    _ ≤ ‖f‖ + (2 * ‖f‖ + ‖f‖) * 1 + (‖f‖ + ‖f‖) * 1 := by gcongr
    _ = 6 * ‖f‖ := by ring

theorem prim1_add (f g : L2) (x : ℝ) : prim1 (f + g) x = prim1 f x + prim1 g x := by
  unfold prim1
  rw [← intervalIntegral.integral_add (intervalIntegrable_L2 f 0 x) (intervalIntegrable_L2 g 0 x)]
  apply intervalIntegral.integral_congr_ae
  filter_upwards [Lp.coeFn_add f g] with y hy _
  rw [hy, Pi.add_apply]

theorem prim1_smul (c : ℂ) (f : L2) (x : ℝ) : prim1 (c • f) x = c * prim1 f x := by
  unfold prim1
  rw [← intervalIntegral.integral_const_mul]
  apply intervalIntegral.integral_congr_ae
  filter_upwards [Lp.coeFn_smul c f] with y hy _
  rw [hy, Pi.smul_apply, smul_eq_mul]

theorem prim2_add (f g : L2) (x : ℝ) : prim2 (f + g) x = prim2 f x + prim2 g x := by
  unfold prim2
  simp_rw [prim1_add]
  exact intervalIntegral.integral_add ((prim1_continuous f).intervalIntegrable _ _)
    ((prim1_continuous g).intervalIntegrable _ _)

theorem prim2_smul (c : ℂ) (f : L2) (x : ℝ) : prim2 (c • f) x = c * prim2 f x := by
  unfold prim2
  simp_rw [prim1_smul]
  exact intervalIntegral.integral_const_mul _ _

theorem prim3_add (f g : L2) (x : ℝ) : prim3 (f + g) x = prim3 f x + prim3 g x := by
  unfold prim3
  simp_rw [prim2_add]
  exact intervalIntegral.integral_add ((prim2_continuous f).intervalIntegrable _ _)
    ((prim2_continuous g).intervalIntegrable _ _)

theorem prim3_smul (c : ℂ) (f : L2) (x : ℝ) : prim3 (c • f) x = c * prim3 f x := by
  unfold prim3
  simp_rw [prim2_smul]
  exact intervalIntegral.integral_const_mul _ _

theorem Gfun_add (f g : L2) : Gfun (f + g) = Gfun f + Gfun g := by
  funext x; simp only [Gfun, prim2_add, prim3_add, Pi.add_apply]; ring

theorem Gfun_smul (c : ℂ) (f : L2) : Gfun (c • f) = c • Gfun f := by
  funext x; simp only [Gfun, prim2_smul, prim3_smul, Pi.smul_apply, smul_eq_mul]; ring

/-- The Green operator `G` as a bounded operator on `L^2(0,1)`. -/
def G : L2 →L[ℂ] L2 :=
  LinearMap.mkContinuous
    { toFun := fun f => toL2 (Gfun f) (Gfun_continuous f)
      map_add' := fun f g => by
        rw [← toL2_add (Gfun f) (Gfun g) (Gfun_continuous f) (Gfun_continuous g)]
        exact toL2_congr _ _ (fun x _ => by rw [Gfun_add])
      map_smul' := fun c f => by
        rw [RingHom.id_apply, ← toL2_smul c (Gfun f) (Gfun_continuous f)]
        exact toL2_congr _ _ (fun x _ => by rw [Gfun_smul]) }
    6
    (fun f => by
      change ‖toL2 (Gfun f) (Gfun_continuous f)‖ ≤ 6 * ‖f‖
      have h := norm_toL2_sq (Gfun f) (Gfun_continuous f)
      have hb : ∫ x in (0:ℝ)..1, ‖Gfun f x‖ ^ 2 ≤ (6 * ‖f‖) ^ 2 := by
        have := intervalIntegral.integral_mono_on (a := 0) (b := 1) zero_le_one
          (f := fun x => ‖Gfun f x‖ ^ 2) (g := fun _ => (6 * ‖f‖) ^ 2)
          (((Gfun_continuous f).norm.pow 2).intervalIntegrable _ _)
          (intervalIntegrable_const (μ := volume))
          (fun x hx => pow_le_pow_left₀ (norm_nonneg _) (norm_Gfun_le f hx) 2)
        simpa using this
      have : ‖toL2 (Gfun f) (Gfun_continuous f)‖ ^ 2 ≤ (6 * ‖f‖) ^ 2 := h ▸ hb
      exact (pow_le_pow_iff_left₀ (norm_nonneg _) (by positivity) two_ne_zero).mp this)

theorem G_apply (f : L2) : G f = toL2 (Gfun f) (Gfun_continuous f) := rfl

theorem coeFn_G (f : L2) : (G f : ℝ → ℂ) =ᵐ[μ] Gfun f := coeFn_toL2 (Gfun f) (Gfun_continuous f)

theorem norm_G_le : ‖G‖ ≤ 6 :=
  LinearMap.mkContinuous_norm_le _ (by norm_num) _

end

end CompanionPilot


==> anc/lean/CompanionPilot/GreenDensity.lean <==
import CompanionPilot.Green
import Mathlib.Analysis.Distribution.AEEqOfIntegralContDiff
import Mathlib.Analysis.InnerProductSpace.Projection.Submodule
import Mathlib.MeasureTheory.Measure.OpenPos
import Mathlib.Analysis.Calculus.ContDiff.Deriv

/-! Step S1, continued: a Fubini identity on the triangle, injectivity of `G`,
and density of the range of `G` and of `G^2`. -/

set_option autoImplicit false

namespace CompanionPilot

open MeasureTheory Set Filter
open scoped Topology ComplexConjugate Interval ContDiff

noncomputable section

theorem integrable_of_continuous {φ : ℝ → ℂ} (hφ : Continuous φ) : Integrable φ μ :=
  (memLp_of_continuous hφ).integrable one_le_two

theorem prim1_eq_setIntegral (f : L2) {x : ℝ} (hx : 0 ≤ x) :
    prim1 f x = ∫ y in Ioc 0 x, f y ∂μ := by
  unfold prim1; rw [intervalIntegral.integral_of_le hx]

theorem setIntegral_Ici_μ {φ : ℝ → ℂ} {y : ℝ} (hy : y ∈ Ioc (0:ℝ) 1) :
    ∫ x in Ici y, φ x ∂μ = ∫ x in y..1, φ x := by
  have hs : Ici y ∩ Ioc (0:ℝ) 1 = Icc y 1 := by
    ext x; simp only [mem_inter_iff, mem_Ici, mem_Ioc, mem_Icc]
    constructor
    · rintro ⟨h1, _, h3⟩; exact ⟨h1, h3⟩
    · rintro ⟨h1, h2⟩; exact ⟨h1, lt_of_lt_of_le hy.1 h1, h2⟩
  rw [μ, Measure.restrict_restrict measurableSet_Ici, hs, integral_Icc_eq_integral_Ioc,
    intervalIntegral.integral_of_le hy.2]

/-- Fubini on the triangle: `∫_0^1 φ(x) (∫_0^x f) dx = ∫_0^1 f(y) (∫_y^1 φ) dy`. -/
theorem triangle_fubini (f : L2) {φ : ℝ → ℂ} (hφ : Continuous φ) :
    ∫ x, φ x * prim1 f x ∂μ = ∫ y, f y * (∫ x in y..1, φ x) ∂μ := by
  set S : Set (ℝ × ℝ) := {p | 0 < p.2 ∧ p.2 ≤ p.1}
  have hS : MeasurableSet S :=
    (measurableSet_lt measurable_const measurable_snd).inter
      (measurableSet_le measurable_snd measurable_fst)
  set F : ℝ × ℝ → ℂ := S.indicator (fun p => φ p.1 * f p.2)
  have hFi : Integrable F (μ.prod μ) :=
    ((integrable_of_continuous hφ).mul_prod (integrable_L2 f)).indicator hS
  have hswap : ∫ x, ∫ y, F (x, y) ∂μ ∂μ = ∫ y, ∫ x, F (x, y) ∂μ ∂μ :=
    integral_integral_swap hFi
  have hL : ∀ x ∈ Ioc (0:ℝ) 1, ∫ y, F (x, y) ∂μ = φ x * prim1 f x := by
    intro x hx
    have he : (fun y => F (x, y)) = (Ioc 0 x).indicator (fun y => φ x * f y) := by
      funext y
      simp only [F, S, indicator_apply, mem_ofPred_eq, mem_Ioc]
    rw [he, integral_indicator measurableSet_Ioc, integral_const_mul,
      prim1_eq_setIntegral f hx.1.le]
  have hR : ∀ y ∈ Ioc (0:ℝ) 1, ∫ x, F (x, y) ∂μ = f y * ∫ x in y..1, φ x := by
    intro y hy
    have he : (fun x => F (x, y)) = (Ici y).indicator (fun x => f y * φ x) := by
      funext x
      simp only [F, S, indicator_apply, mem_ofPred_eq, mem_Ici, hy.1, true_and]
      split_ifs <;> ring
    rw [he, integral_indicator measurableSet_Ici, integral_const_mul, setIntegral_Ici_μ hy]
  calc ∫ x, φ x * prim1 f x ∂μ = ∫ x, ∫ y, F (x, y) ∂μ ∂μ :=
        integral_congr_ae (ae_μ_of_forall fun x hx => (hL x hx).symm)
    _ = ∫ y, ∫ x, F (x, y) ∂μ ∂μ := hswap
    _ = ∫ y, f y * (∫ x in y..1, φ x) ∂μ := integral_congr_ae (ae_μ_of_forall hR)

/-- Two continuous functions with the same `L^2` class agree on `[0,1]`. -/
theorem eqOn_of_toL2_eq {u v : ℝ → ℂ} (hu : Continuous u) (hv : Continuous v)
    (h : toL2 u hu = toL2 v hv) : EqOn u v (Icc 0 1) := by
  have hae : u =ᵐ[μ] v := by
    have h1 := coeFn_toL2 u hu
    have h2 := coeFn_toL2 v hv
    rw [h] at h1
    exact h1.symm.trans h2
  have hae' : u =ᵐ[volume.restrict (Ioo (0:ℝ) 1)] v :=
    ae_restrict_of_ae_restrict_of_subset Ioo_subset_Ioc_self hae
  have h1 : EqOn u v (Ioo 0 1) :=
    Measure.eqOn_open_of_ae_eq hae' isOpen_Ioo hu.continuousOn hv.continuousOn
  exact h1.of_subset_closure hu.continuousOn hv.continuousOn Ioo_subset_Icc_self
    (by rw [closure_Ioo zero_ne_one])

theorem toL2_eq_zero_iff {u : ℝ → ℂ} (hu : Continuous u) :
    toL2 u hu = 0 ↔ EqOn u 0 (Icc 0 1) := by
  constructor
  · intro h
    have h0 : toL2 (0 : ℝ → ℂ) continuous_const = 0 := by
      rw [← zero_smul ℂ (toL2 (0 : ℝ → ℂ) continuous_const), ← toL2_smul]
      exact toL2_congr _ _ (fun x _ => by simp)
    exact eqOn_of_toL2_eq hu continuous_const (h.trans h0.symm)
  · intro h
    have h0 : toL2 (0 : ℝ → ℂ) continuous_const = 0 := by
      rw [← zero_smul ℂ (toL2 (0 : ℝ → ℂ) continuous_const), ← toL2_smul]
      exact toL2_congr _ _ (fun x _ => by simp)
    rw [← h0]
    exact toL2_congr _ _ (fun x hx => h ⟨hx.1.le, hx.2⟩)

/-- A function with a derivative that vanishes on `[0,1]` ... derivative vanishing from local
vanishing on `(0,1)`. -/
theorem deriv_zero_of_eqOn {u u' : ℝ → ℂ} (hd : ∀ x, HasDerivAt u (u' x) x)
    (hc : Continuous u') (h : EqOn u 0 (Icc 0 1)) : EqOn u' 0 (Icc 0 1) := by
  have h1 : EqOn u' 0 (Ioo 0 1) := by
    intro x hx
    have hev : u =ᶠ[𝓝 x] fun _ => 0 := by
      filter_upwards [Ioo_mem_nhds hx.1 hx.2] with y hy
      exact h ⟨hy.1.le, hy.2.le⟩
    have h2 := (hd x).congr_of_eventuallyEq hev.symm
    exact h2.unique (hasDerivAt_const x (0:ℂ))
  exact h1.of_subset_closure hc.continuousOn continuousOn_const Ioo_subset_Icc_self
    (by rw [closure_Ioo zero_ne_one])

/-- A continuous function times an `L^2` class is integrable. -/
theorem integrable_cont_mul {φ : ℝ → ℂ} (hφ : Continuous φ) (f : L2) :
    Integrable (fun x => φ x * f x) μ := by
  obtain ⟨C, hC⟩ := (isCompact_Icc (a := (0:ℝ)) (b := 1)).exists_bound_of_continuousOn
    hφ.continuousOn
  exact (integrable_L2 f).bdd_mul (c := C) hφ.aestronglyMeasurable
    (ae_μ_of_forall fun x hx => hC x ⟨hx.1.le, hx.2⟩)

theorem integral_μ_eq_prim1 (f : L2) : ∫ y, f y ∂μ = prim1 f 1 := by
  rw [prim1_eq_setIntegral f zero_le_one]
  unfold μ
  rw [Measure.restrict_restrict measurableSet_Ioc, inter_self]

/-- If `∫_0^x f = 0` for all `x ∈ [0,1]`, then `f = 0`. -/
theorem eq_zero_of_prim1_eq_zero {f : L2} (h : ∀ x ∈ Icc (0:ℝ) 1, prim1 f x = 0) : f = 0 := by
  have hmain : ∀ g : ℝ → ℝ, ContDiff ℝ ∞ g → HasCompactSupport g →
      ∫ x, g x • f x ∂μ = 0 := by
    intro g hg _
    have hgd : Differentiable ℝ g := hg.differentiable (by simp)
    have hgc : Continuous (deriv g) := hg.continuous_deriv (by simp)
    set φ : ℝ → ℂ := fun x => ((deriv g x : ℝ) : ℂ)
    have hφ : Continuous φ := Complex.continuous_ofReal.comp hgc
    have hT := triangle_fubini f hφ
    have hzero : ∫ x, φ x * prim1 f x ∂μ = 0 := by
      rw [integral_congr_ae (g := fun _ => (0:ℂ)) (ae_μ_of_forall fun x hx => by
        simp only [h x ⟨hx.1.le, hx.2⟩, mul_zero])]
      simp
    have hftc : ∀ y, ∫ x in y..1, φ x = ((g 1 - g y : ℝ) : ℂ) := by
      intro y
      rw [intervalIntegral.integral_ofReal,
        intervalIntegral.integral_eq_sub_of_hasDerivAt (fun x _ => (hgd x).hasDerivAt)
          (hgc.intervalIntegrable _ _)]
    simp_rw [hftc] at hT
    have hsplit : ∫ y, f y * ((g 1 - g y : ℝ) : ℂ) ∂μ =
        (g 1 : ℂ) * ∫ y, f y ∂μ - ∫ y, (g y : ℂ) * f y ∂μ := by
      have i1 : Integrable (fun y => (g 1 : ℂ) * f y) μ := (integrable_L2 f).const_mul _
      have i2 : Integrable (fun y => (g y : ℂ) * f y) μ :=
        integrable_cont_mul (Complex.continuous_ofReal.comp hg.continuous) f
      rw [← integral_const_mul, ← integral_sub i1 i2]
      congr 1; funext y; push_cast; ring
    rw [hsplit, integral_μ_eq_prim1, h 1 ⟨zero_le_one, le_rfl⟩, mul_zero, zero_sub,
      hzero] at hT
    calc ∫ x, g x • f x ∂μ = ∫ x, (g x : ℂ) * f x ∂μ := by
          congr 1
      _ = 0 := neg_eq_zero.mp hT.symm
  have hae := ae_eq_zero_of_integral_contDiff_smul_eq_zero (integrable_L2 f).locallyIntegrable hmain
  exact Lp.ext (by
    filter_upwards [hae, Lp.coeFn_zero ℂ 2 μ] with x h1 h2
    rw [h1, h2]; rfl)

/-- Injectivity of `G`. -/
theorem G_injective : Function.Injective G := by
  refine (injective_iff_map_eq_zero G).mpr fun f hf => ?_
  rw [G_apply, toL2_eq_zero_iff] at hf
  have h1 := deriv_zero_of_eqOn (Gfun_hasDerivAt f) (G1_continuous f) hf
  have h2 := deriv_zero_of_eqOn (G1_hasDerivAt f) (G2_continuous f) h1
  apply eq_zero_of_prim1_eq_zero
  intro x hx
  have e := G2_eq f x
  rw [h2 hx, h2 ⟨le_rfl, zero_le_one⟩] at e
  simpa using e

end

end CompanionPilot


==> anc/lean/CompanionPilot/GreenRange.lean <==
import CompanionPilot.GreenDensity

/-! Step S1, continued: smooth functions with the three boundary conditions lie in the range
of `G`; the ranges of `G` and `G^2` are dense in `L^2(0,1)`. -/

set_option autoImplicit false

namespace CompanionPilot

open MeasureTheory Set Filter
open scoped Topology ComplexConjugate Interval ContDiff

noncomputable section

theorem prim1_toL2 {u : ℝ → ℂ} (hu : Continuous u) {x : ℝ} (hx : x ∈ Icc (0:ℝ) 1) :
    prim1 (toL2 u hu) x = ∫ y in (0:ℝ)..x, u y := by
  rw [prim1_eq_setIntegral _ hx.1, intervalIntegral.integral_of_le hx.1]
  have hs : Ioc (0:ℝ) x ∩ Ioc 0 1 = Ioc 0 x := by
    ext y; simp only [mem_inter_iff, mem_Ioc]
    constructor
    · rintro ⟨h1, _⟩; exact h1
    · rintro ⟨h1, h2⟩; exact ⟨⟨h1, h2⟩, h1, h2.trans hx.2⟩
  have hrest : μ.restrict (Ioc 0 x) = volume.restrict (Ioc 0 x) := by
    unfold μ; rw [Measure.restrict_restrict measurableSet_Ioc, hs]
  rw [← hrest]
  exact integral_congr_ae (ae_restrict_of_ae (coeFn_toL2 u hu))

/-- A smooth real function with `ϱ(0)=ϱ(1)=ϱ'(1)=0` equals `G(-ϱ''')`. -/
theorem G_of_smooth {ϱ : ℝ → ℝ} (hϱ : ContDiff ℝ ∞ ϱ) (h0 : ϱ 0 = 0) (h1 : ϱ 1 = 0)
    (h1' : deriv ϱ 1 = 0) :
    G (toL2 (fun x => -((deriv^[3] ϱ x : ℝ) : ℂ))
        (Complex.continuous_ofReal.comp ((hϱ.iterate_deriv 3).continuous)).neg) =
      toL2 (fun x => ((ϱ x : ℝ) : ℂ)) (Complex.continuous_ofReal.comp hϱ.continuous) := by
  set f : L2 := toL2 (fun x => -((deriv^[3] ϱ x : ℝ) : ℂ))
    (Complex.continuous_ofReal.comp ((hϱ.iterate_deriv 3).continuous)).neg
  have hd0 : Differentiable ℝ ϱ := hϱ.differentiable (by simp)
  have hc1 : ContDiff ℝ ∞ (deriv ϱ) := (contDiff_infty_iff_deriv.mp hϱ).2
  have hd1 : Differentiable ℝ (deriv ϱ) := hc1.differentiable (by simp)
  have hc2 : ContDiff ℝ ∞ (deriv (deriv ϱ)) := (contDiff_infty_iff_deriv.mp hc1).2
  have hd2 : Differentiable ℝ (deriv (deriv ϱ)) := hc2.differentiable (by simp)
  have hc3 : Continuous (deriv (deriv (deriv ϱ))) := hc2.continuous_deriv (by simp)
  have hsol : SolvesBVP f (fun x => ((ϱ x : ℝ) : ℂ)) (fun x => ((deriv ϱ x : ℝ) : ℂ))
      (fun x => ((deriv (deriv ϱ) x : ℝ) : ℂ)) := by
    refine ⟨fun x _ => (HasDerivAt.ofReal_comp (hd0 x).hasDerivAt).hasDerivWithinAt,
      fun x _ => (HasDerivAt.ofReal_comp (hd1 x).hasDerivAt).hasDerivWithinAt, ?_,
      by simp [h0], by simp [h1], by simp [h1']⟩
    intro x hx
    have hp : prim1 f x = ∫ y in (0:ℝ)..x, -((deriv^[3] ϱ y : ℝ) : ℂ) :=
      prim1_toL2 (u := fun x => -((deriv^[3] ϱ x : ℝ) : ℂ)) _ hx
    change _ = _ - prim1 f x
    rw [hp]
    have hftc : ∫ y in (0:ℝ)..x, -((deriv^[3] ϱ y : ℝ) : ℂ) =
        -(((deriv (deriv ϱ) x - deriv (deriv ϱ) 0 : ℝ)) : ℂ) := by
      rw [intervalIntegral.integral_neg, intervalIntegral.integral_ofReal]
      congr 2
      simp only [Function.iterate_succ, Function.comp_apply, Function.iterate_zero, id]
      exact intervalIntegral.integral_eq_sub_of_hasDerivAt (fun y _ => (hd2 y).hasDerivAt)
        (hc3.intervalIntegrable _ _)
    rw [hftc]; simp only []; push_cast; ring
  have he := bvp_unique (Gfun_solves f) hsol
  rw [G_apply]
  exact toL2_congr _ _ (fun x hx => he x ⟨hx.1.le, hx.2⟩)

/-- The bump weight `x^3 (1-x)^3`. -/
def wb (x : ℝ) : ℝ := x ^ 3 * (1 - x) ^ 3

theorem wb_contDiff : ContDiff ℝ ∞ wb := by
  unfold wb
  exact (contDiff_id.pow 3).mul ((contDiff_const.sub contDiff_id).pow 3)

theorem wb_hasDerivAt (x : ℝ) :
    HasDerivAt wb (3 * x ^ 2 * (1 - x) ^ 3 - 3 * x ^ 3 * (1 - x) ^ 2) x := by
  have h1 := hasDerivAt_pow 3 x
  have h2 : HasDerivAt (fun y : ℝ => (1 - y) ^ 3) (3 * (1 - x) ^ 2 * (-1)) x := by
    have := ((hasDerivAt_id x).const_sub 1).pow 3
    convert this using 1
    · funext y; simp
    · norm_num
  have h := h1.mul h2
  unfold wb
  convert h using 1
  norm_num; ring

theorem wb_pos {x : ℝ} (hx : x ∈ Ioo (0:ℝ) 1) : 0 < wb x := by
  unfold wb
  have : 0 < 1 - x := by linarith [hx.2]
  have : 0 < x := hx.1
  positivity

theorem inner_toL2_left {u : ℝ → ℂ} (hu : Continuous u) (g : L2) :
    inner ℂ (toL2 u hu) g = ∫ x, conj (u x) * g x ∂μ := by
  rw [L2.inner_def]
  apply integral_congr_ae
  filter_upwards [coeFn_toL2 u hu] with x h1
  simp [h1, mul_comm]

/-- The range of `G` is dense in `L^2(0,1)`. -/
theorem G_denseRange : DenseRange G := by
  have horth : (LinearMap.range (G : L2 →ₗ[ℂ] L2))ᗮ = ⊥ := by
    rw [Submodule.eq_bot_iff]
    intro g hg
    rw [Submodule.mem_orthogonal] at hg
    have hmain : ∀ φ : ℝ → ℝ, ContDiff ℝ ∞ φ → HasCompactSupport φ →
        ∫ x, φ x • (((wb x : ℝ) : ℂ) * g x) ∂μ = 0 := by
      intro φ hφ _
      set ϱ : ℝ → ℝ := fun x => wb x * φ x
      have hϱ : ContDiff ℝ ∞ ϱ := wb_contDiff.mul hφ
      have hφd : Differentiable ℝ φ := hφ.differentiable (by simp)
      have hder : HasDerivAt ϱ ((3 * 1 ^ 2 * (1 - 1) ^ 3 - 3 * 1 ^ 3 * (1 - 1) ^ 2) * φ 1 +
          wb 1 * deriv φ 1) 1 := (wb_hasDerivAt 1).mul (hφd 1).hasDerivAt
      have hd1 : deriv ϱ 1 = 0 := by rw [hder.deriv]; simp [wb]
      have hG := G_of_smooth hϱ (by simp [ϱ, wb]) (by simp [ϱ, wb]) hd1
      have hmem : toL2 (fun x => ((ϱ x : ℝ) : ℂ)) (Complex.continuous_ofReal.comp hϱ.continuous)
          ∈ LinearMap.range (G : L2 →ₗ[ℂ] L2) := ⟨_, hG⟩
      have h0 := hg _ hmem
      rw [inner_toL2_left] at h0
      rw [← h0]
      refine integral_congr_ae (Eventually.of_forall fun x => ?_)
      change ((φ x : ℝ) : ℂ) * (((wb x : ℝ) : ℂ) * g x) = conj ((ϱ x : ℝ) : ℂ) * g x
      rw [Complex.conj_ofReal]
      simp only [ϱ]; push_cast; ring
    have hae := ae_eq_zero_of_integral_contDiff_smul_eq_zero
      (integrable_cont_mul (Complex.continuous_ofReal.comp wb_contDiff.continuous) g).locallyIntegrable
      hmain
    have hne : ∀ᵐ x ∂μ, x ≠ 1 := by
      rw [ae_iff]; simp
    apply Lp.ext
    filter_upwards [hae, hne, ae_μ_of_forall (fun x (hx : x ∈ Ioc (0:ℝ) 1) => hx),
      Lp.coeFn_zero ℂ 2 μ] with x h1 h2 h3 h4
    rw [h4]
    have hw : ((wb x : ℝ) : ℂ) ≠ 0 :=
      Complex.ofReal_ne_zero.mpr (wb_pos ⟨h3.1, lt_of_le_of_ne h3.2 h2⟩).ne'
    simpa [hw] using h1
  have hcl := Submodule.topologicalClosure_eq_top_iff.mpr horth
  have hd := Submodule.dense_iff_topologicalClosure_eq_top.mpr hcl
  simpa [DenseRange, LinearMap.coe_range] using hd

/-- The range of `G^2` is dense in `L^2(0,1)`. -/
theorem G2_denseRange : DenseRange (G.comp G) := by
  rw [ContinuousLinearMap.coe_comp]
  exact G_denseRange.comp G_denseRange G.continuous

end

end CompanionPilot


==> anc/lean/CompanionPilot/H2.lean <==
import CompanionPilot.Pilot

/-! S7 (weak convergence `φ_N ⇀ 0`), S8 and H2; the pilot goal. -/

set_option autoImplicit false

namespace CompanionPilot

open MeasureTheory Set Filter SLean SLean.Bridge
open scoped Topology ComplexConjugate Interval

noncomputable section

/-- Properties of `φ_N` for `N ≥ 512`. -/
theorem phiN_spec (N : ℕ) (hN : 512 ≤ N) :
    ∃ hN0 : 0 < N, ∃ c : SLean.Vector N, phiN N = embV hN0 c ∧ ‖phiN N‖ = 1 ∧
      generator N (hm N) c = Statement.ζ 1 N • c ∧
      100 / hm N ^ 3 ≤ |(Statement.ζ 1 N).im| ∧ |(Statement.ζ 1 N).re + C_S| ≤ 1260000 / N ∧
      ∀ t : ℝ, TSPi hN0 t (phiN N) = Complex.exp ((t : ℂ) * Statement.ζ 1 N) • phiN N := by
  set d := eigen_data N hN
  set hN0 := d.choose
  set f := d.choose_spec.choose
  have hf : f ≠ 0 := d.choose_spec.choose_spec.1
  have he : Statement.A_h hN0 (hm N) (hm_pos hN0) f = Statement.ζ 1 N • f := d.choose_spec.choose_spec.2.1
  have hi : 100 / hm N ^ 3 ≤ |(Statement.ζ 1 N).im| := d.choose_spec.choose_spec.2.2.1
  have hre : |(Statement.ζ 1 N).re + C_S| ≤ 1260000 / N := d.choose_spec.choose_spec.2.2.2
  set v : L2 := (eX hN0 f : L2)
  have hv0 : v ≠ 0 := by
    intro h0
    apply hf
    have : eX hN0 f = 0 := Subtype.ext h0
    exact (eX hN0).injective (this.trans (map_zero _).symm)
  have hvn : 0 < ‖v‖ := norm_pos_iff.mpr hv0
  set k : ℂ := ((‖v‖⁻¹ : ℝ) : ℂ)
  have hphi : phiN N = k • v := by simp only [phiN, dite_eq_left hN]; rfl
  set c0 := (coefficientEquiv hN0 (hm N) (hm_pos hN0)).symm f
  have hg : generator N (hm N) c0 = Statement.ζ 1 N • c0 := by
    have h1 := he
    rw [← (coefficientEquiv hN0 (hm N) (hm_pos hN0)).apply_symm_apply f] at h1
    change galerkin hN0 (hm N) (hm_pos hN0) _ = _ at h1
    rw [galerkin_on_coefficients, ← map_smul] at h1
    exact (coefficientEquiv hN0 (hm N) (hm_pos hN0)).injective h1
  refine ⟨hN0, k • c0, ?_, ?_, ?_, hi, hre, fun t => ?_⟩
  · rw [hphi, map_smul]; rfl
  · rw [hphi, norm_smul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos (inv_pos.mpr hvn),
      inv_mul_cancel₀ hvn.ne']
  · rw [map_smul, hg, smul_comm]
  · rw [hphi, map_smul, TSPi_eigen hN0 he t, smul_comm]

theorem phiN_norm_le (N : ℕ) : ‖phiN N‖ ≤ 1 := by
  by_cases hN : 512 ≤ N
  · obtain ⟨_, _, _, h1, _⟩ := phiN_spec N hN; rw [h1]
  · simp [phiN, hN]

/-- S7: `|(G g, φ_N)| ≤ 4 h ‖g‖` for `N ≥ 512`. -/
theorem inner_G_phiN (g : L2) (N : ℕ) (hN : 512 ≤ N) :
    ‖inner ℂ (G g) (phiN N)‖ ≤ 4 / N * ‖g‖ := by
  obtain ⟨hN0, c, hphi, hn1, hgen, hi, -, -⟩ := phiN_spec N hN
  set w := (eV hN0).symm ⟨JW hN0 g, JW_mem hN0 g⟩
  have hJ : JW hN0 g = embV hN0 w := by rw [← eV_apply, LinearEquiv.apply_symm_apply]
  have hb := eigen_pair_bound hN0 c w hgen hi
  rw [← hphi, hn1, ← hJ] at hb
  have hD := JW_deriv_bound hN0 g
  have hh := hm_pos hN0
  have h1 : ‖inner ℂ (JW hN0 g) (phiN N)‖ ≤ 112 / 100 * hm N * ‖g‖ := by
    have : ‖inner ℂ (JW hN0 g) (phiN N)‖ ^ 2 ≤ (112 / 100 * hm N * ‖g‖) ^ 2 := by
      calc _ ≤ (112 / 100 * hm N) ^ 2 * 1 ^ 2 * _ := hb
        _ ≤ (112 / 100 * hm N) ^ 2 * 1 ^ 2 * ‖g‖ ^ 2 := by gcongr
        _ = _ := by ring
    exact (pow_le_pow_iff_left₀ (norm_nonneg _) (by positivity) two_ne_zero).mp this
  have h2 : ‖inner ℂ (G g - JW hN0 g) (phiN N)‖ ≤ 2 / N * ‖g‖ := by
    refine (norm_inner_le_norm _ _).trans ?_
    rw [hn1, mul_one, ← ContinuousLinearMap.sub_apply]
    refine (ContinuousLinearMap.le_opNorm _ _).trans ?_
    gcongr
    rw [norm_sub_rev]; exact JW_sub_G hN0
  have e : inner ℂ (G g) (phiN N) = inner ℂ (G g - JW hN0 g) (phiN N) + inner ℂ (JW hN0 g) (phiN N) := by
    rw [inner_sub_left]; ring
  rw [e]
  have hmN : hm N = 1 / N := hm_eq N
  calc _ ≤ ‖inner ℂ (G g - JW hN0 g) (phiN N)‖ + ‖inner ℂ (JW hN0 g) (phiN N)‖ := norm_add_le _ _
    _ ≤ 2 / N * ‖g‖ + 112 / 100 * hm N * ‖g‖ := add_le_add h2 h1
    _ ≤ 4 / N * ‖g‖ := by
        rw [hmN]
        have : (0 : ℝ) ≤ 1 / N * ‖g‖ := by positivity
        have e2 : 4 / (N : ℝ) * ‖g‖ - (2 / N * ‖g‖ + 112 / 100 * (1 / N) * ‖g‖) =
            88 / 100 * (1 / N * ‖g‖) := by ring
        linarith

/-- S7: `φ_N ⇀ 0`. -/
theorem phiN_weakNull : WeakNull phiN := by
  intro g'
  rw [Metric.tendsto_atTop]
  intro ε hε
  obtain ⟨g, hg⟩ := G_denseRange.exists_dist_lt g' (half_pos hε)
  obtain ⟨N₀, hN₀⟩ := exists_nat_gt (8 * (‖g‖ + 1) / ε)
  refine ⟨max N₀ 512, fun N hN => ?_⟩
  have h512 : 512 ≤ N := le_of_max_le_right hN
  have hNN : (N₀ : ℝ) ≤ N := by exact_mod_cast le_of_max_le_left hN
  rw [dist_eq_norm, sub_zero]
  rw [dist_eq_norm] at hg
  have h1 := inner_G_phiN g N h512
  have h2 : ‖inner ℂ (g' - G g) (phiN N)‖ ≤ ‖g' - G g‖ :=
    (norm_inner_le_norm _ _).trans (by nlinarith [phiN_norm_le N, norm_nonneg (g' - G g)])
  have hNpos : (0 : ℝ) < N := by exact_mod_cast (show 0 < N by omega)
  have h3 : 4 / N * ‖g‖ < ε / 2 := by
    rw [div_lt_iff₀ hε] at hN₀
    rw [show 4 / (N : ℝ) * ‖g‖ = 4 * ‖g‖ / N by ring, div_lt_iff₀ hNpos]
    nlinarith [norm_nonneg g]
  have e : inner ℂ g' (phiN N) = inner ℂ (g' - G g) (phiN N) + inner ℂ (G g) (phiN N) := by
    rw [inner_sub_left]; ring
  rw [e]
  calc _ ≤ _ := norm_add_le _ _
    _ < ε := by linarith

/-- H2 from P1. -/
theorem H2_of_P1 (hP1 : P1) : H2 := by
  obtain ⟨C, hC, hP⟩ := hP1
  intro t ht c hc
  -- `Re ζ_N → -C_S`
  have hre : Tendsto (fun N => (Statement.ζ 1 N).re) atTop (𝓝 (-C_S)) := by
    rw [tendsto_iff_norm_sub_tendsto_zero]
    refine squeeze_zero' (Eventually.of_forall fun _ => norm_nonneg _) ?_
      (tendsto_const_div_atTop_nhds_zero_nat (1260000 : ℝ))
    filter_upwards [eventually_ge_atTop 512] with N hN
    obtain ⟨_, _, _, _, _, _, h, _⟩ := phiN_spec N hN
    rw [Real.norm_eq_abs, sub_neg_eq_add]; exact h
  have hexp : Tendsto (fun N => Real.exp (t * (Statement.ζ 1 N).re)) atTop (𝓝 (Real.exp (-C_S * t))) := by
    have := (Real.continuous_exp.tendsto _).comp (hre.const_mul t)
    rw [show t * -C_S = -C_S * t by ring] at this
    exact this
  have hT := Tsg_weak_to_norm hC hP ht phiN_weakNull phiN_norm_le
  have hlim := hexp.sub hT
  rw [sub_zero] at hlim
  have hev := (tendsto_order.1 hlim).1 c hc
  obtain ⟨N₁, hN₁⟩ := eventually_atTop.1 hev
  refine ⟨max N₁ 512, fun N hN hNN => ?_⟩
  have h512 : 512 ≤ N := le_of_max_le_right hNN
  have hcN := hN₁ N (le_of_max_le_left hNN)
  obtain ⟨hN0, _, _, hn1, _, _, _, heig⟩ := phiN_spec N h512
  have hop : ‖(TSPi hN t - Tsg t) (phiN N)‖ ≤ ‖TSPi hN t - Tsg t‖ := by
    have := (TSPi hN t - Tsg t).le_opNorm (phiN N)
    rwa [hn1, mul_one] at this
  have hlow : Real.exp (t * (Statement.ζ 1 N).re) - ‖Tsg t (phiN N)‖ ≤ ‖(TSPi hN t - Tsg t) (phiN N)‖ := by
    rw [ContinuousLinearMap.sub_apply, show TSPi hN t = TSPi hN0 t from rfl, heig t]
    have h1 := norm_sub_norm_le (Complex.exp ((t : ℂ) * Statement.ζ 1 N) • phiN N) (Tsg t (phiN N))
    rw [norm_smul, hn1, mul_one, Complex.norm_exp] at h1
    simpa [Complex.mul_re] using h1
  linarith

/-- The pilot total statement: `P1 → H6(i) ∧ H6(ii) ∧ H2`. -/
theorem pilot_goal : PilotGoal := fun hP1 => ⟨H6i_holds, H6ii_holds, H2_of_P1 hP1⟩

end

end CompanionPilot


==> anc/lean/CompanionPilot/Heads.lean <==
import CompanionPilot.Ritz

/-! Statements (as propositions, not yet proved) of the pilot tails H2, H6(i), H6(ii).
The pilot goal is `P1 → H6i ∧ H6ii ∧ H2`. -/

set_option autoImplicit false

namespace CompanionPilot

open MeasureTheory Set Filter
open scoped Topology

noncomputable section

/-- `C_S = 210 π^2 ϖ''(ξ*) Re β` (companion v2b Section 3.1, SLean constants). -/
def C_S : ℝ :=
  210 * Real.pi ^ 2 * deriv (deriv SLean.Cert.optical) SLean.Cert.thetaStar * SLean.Cert.betaStar.re

/-- H6(i) (companion v2b Proposition 3.16(a)(c), inverse part): the rate
`‖A_h^{-1} Π_h - A^{-1}‖_{2→2} ≤ 2/N` for every `N ≥ 1` (`h = 1/N`; Proposition 3.16(a) with
`C = 2`), where `A^{-1} = Ainv` is the operator-norm limit of `A_h^{-1} Π_h` (the rate shows that
this limit exists and equals `Ainv`); and `A^{-1} f` is the unique solution of
`-ϱ''' = f`, `ϱ(0) = ϱ(1) = ϱ'(1) = 0`. -/
def H6i : Prop :=
  (∀ (N : ℕ) (hN : 0 < N), ‖JW hN - Ainv‖ ≤ 2 / N) ∧
  ∀ f : L2, (∃ r r1 r2 : ℝ → ℂ, SolvesBVP f r r1 r2 ∧ (Ainv f : ℝ → ℂ) =ᵐ[μ] r) ∧
    ∀ r r1 r2 s s1 s2 : ℝ → ℂ, SolvesBVP f r r1 r2 → SolvesBVP f s s1 s2 →
      ∀ x ∈ Icc (0:ℝ) 1, r x = s x

/-- H6(ii) (companion v2b Proposition 3.16(b)(c), semigroup part): `T(t) f = lim T_h(t) Π_h f`, uniformly on `[0,T₀]`; `T(0) = I`; semigroup law;
continuity; `A^{-1}(T(t)f - f) = ∫_0^t T(s) f ds`. -/
def H6ii : Prop :=
  (∀ (f : L2) (T₀ ε : ℝ), 0 < ε → ∃ N₀ : ℕ, ∀ (N : ℕ) (hN : 0 < N), N₀ ≤ N →
      ∀ t ∈ Icc 0 T₀, ‖UW hN t f - Tsg t f‖ < ε) ∧
  (∀ f : L2, Tsg 0 f = f) ∧
  (∀ s t : ℝ, 0 ≤ s → 0 ≤ t → ∀ f : L2, Tsg (t + s) f = Tsg t (Tsg s f)) ∧
  (∀ f : L2, ContinuousOn (fun t => Tsg t f) (Ici 0)) ∧
  (∀ (f : L2) (t : ℝ), 0 ≤ t → Ainv (Tsg t f - f) = ∫ s in (0:ℝ)..t, Tsg s f)

/-- H2 (companion v2b Corollary 3.19(c)): `liminf_N ‖T̊_h(t) Π̊_h - T(t)‖_{2→2} ≥ e^{-C_S t}`,
written as: for every `c < e^{-C_S t}` the norm is `≥ c` for all large `N`. -/
def H2 : Prop :=
  ∀ t : ℝ, 0 < t → ∀ c : ℝ, c < Real.exp (-C_S * t) →
    ∃ N₀ : ℕ, ∀ (N : ℕ) (hN : 0 < N), N₀ ≤ N → c ≤ ‖TSPi hN t - Tsg t‖

/-- The pilot total statement (not yet proved). -/
def PilotGoal : Prop := P1 → H6i ∧ H6ii ∧ H2

end

end CompanionPilot


==> anc/lean/CompanionPilot/Limits.lean <==
import CompanionPilot.Probes
import CompanionPilot.Abstract
import Mathlib.Analysis.LocallyConvex.Barrelled

/-! The W-scheme Galerkin data `(Π_h, A_h Π_h, A_h^{-1} Π_h)`, the semigroup `T(t)` as the strong
Galerkin limit, and step S5 for the concrete scheme (conditional on the S3 rate). -/

set_option autoImplicit false

namespace CompanionPilot

open MeasureTheory Set Filter SLean SLean.Bridge
open scoped Topology ComplexConjugate

noncomputable section

section
variable {N : ℕ} (hN : 0 < N)
include hN

/-- `A_h` restricted to `X_h`. -/
def Ares : Vh hN →ₗ[ℂ] Vh hN where
  toFun v := ⟨AW hN v, AW_mem hN v⟩
  map_add' v w := by ext; simp
  map_smul' c v := by ext; simp

theorem Ares_injective : Function.Injective (Ares hN) := by
  rw [injective_iff_map_eq_zero]
  intro v hv
  have : AW hN v = 0 := congrArg Subtype.val hv
  exact Subtype.ext (probe_AW_injective hN v.2 this)

/-- `A_h : X_h → X_h` as a linear equivalence. -/
def AresE : Vh hN ≃ₗ[ℂ] Vh hN := LinearEquiv.ofInjectiveEndo (Ares hN) (Ares_injective hN)

/-- `J_h = A_h^{-1} Π_h`, as an operator on `L^2(0,1)`. -/
def JW : L2 →L[ℂ] L2 :=
  (Vh hN).subtypeL ∘L LinearMap.toContinuousLinearMap (AresE hN).symm.toLinearMap ∘L
    (PiW hN).codRestrict (Vh hN) (PiW_mem hN)

theorem JW_apply (f : L2) :
    JW hN f = ((AresE hN).symm ⟨PiW hN f, PiW_mem hN f⟩ : L2) := rfl

theorem JW_mem (f : L2) : JW hN f ∈ Vh hN := by rw [JW_apply]; exact SetLike.coe_mem _

theorem AresE_apply (v : Vh hN) : ((AresE hN v : Vh hN) : L2) = AW hN v := rfl

theorem AW_JW (f : L2) : AW hN (JW hN f) = PiW hN f := by
  rw [JW_apply, ← AresE_apply, LinearEquiv.apply_symm_apply]

theorem JW_AW_self {v : L2} (hv : v ∈ Vh hN) : JW hN (AW hN v) = v := by
  rw [JW_apply]
  have e : (⟨PiW hN (AW hN v), PiW_mem hN _⟩ : Vh hN) = AresE hN ⟨v, hv⟩ := by
    apply Subtype.ext
    change PiW hN (AW hN v) = AW hN v
    exact PiW_AW hN v
  rw [e, LinearEquiv.symm_apply_apply]

theorem grel_W : GRel (PiW hN) (AW hN) (JW hN) where
  AP y := AW_PiW hN y
  PA y := PiW_AW hN y
  JA y := by
    rw [← AW_PiW hN y, JW_AW_self hN (PiW_mem hN y)]
  AJ y := AW_JW hN y
  JP y := by simp only [JW_apply, PiW_PiW]
  PJ y := PiW_self hN (JW_mem hN y)

theorem Uop_W (t : ℝ) (y : L2) : Uop (PiW hN) (AW hN) t y = UW hN t y := rfl

/-- Uniform bound `‖T_h(t) Π_h y‖_2 ≤ √2 ‖y‖_2` for `t ≥ 0`. -/
theorem UW_bound {t : ℝ} (ht : 0 ≤ t) (y : L2) : ‖UW hN t y‖ ≤ Real.sqrt 2 * ‖y‖ := by
  have h1 := normH_TW_le hN (PiW_mem hN y) ht
  have h2 : Real.exp (-(3 * Real.pi ^ 2 / 4) * t) ≤ 1 :=
    Real.exp_le_one_iff.mpr (by nlinarith [Real.pi_pos, sq_nonneg Real.pi])
  have hn : 0 ≤ normH (PiW hN y) := Real.sqrt_nonneg _
  calc ‖UW hN t y‖ ≤ normH (UW hN t y) := norm_le_normH _
    _ ≤ Real.exp (-(3 * Real.pi ^ 2 / 4) * t) * normH (PiW hN y) := h1
    _ ≤ normH (PiW hN y) := by nlinarith [Real.exp_pos (-(3 * Real.pi ^ 2 / 4) * t)]
    _ ≤ normH y := normH_PiW_le hN y
    _ ≤ Real.sqrt 2 * ‖y‖ := normH_le y

end

/-- Totalized families (junk value `0` at `N = 0`). -/
def PiWt (N : ℕ) : L2 →L[ℂ] L2 := if hN : 0 < N then PiW hN else 0
def AWt (N : ℕ) : L2 →L[ℂ] L2 := if hN : 0 < N then AW hN else 0
def JWt (N : ℕ) : L2 →L[ℂ] L2 := if hN : 0 < N then JW hN else 0

/-- The sequence `N ↦ T_h(t) Π_h f` (W scheme), with junk value at `N = 0`. -/
def UWt (N : ℕ) (t : ℝ) : L2 →L[ℂ] L2 := if hN : 0 < N then UW hN t else 0

theorem UWt_eq {N : ℕ} (hN : 0 < N) (t : ℝ) (f : L2) :
    Uop (PiWt N) (AWt N) t f = UWt N t f := by
  simp only [PiWt, AWt, UWt, dite_eq_left hN]; rfl

/-- The W-scheme Galerkin data, given the S3 rate `‖J_h - G‖ ≤ K/N`. -/
def wData (K : ℝ) (hS3 : ∀ (N : ℕ) (hN : 0 < N), ‖JW hN - G‖ ≤ K / N) : GData L2 where
  P := PiWt
  A := AWt
  J := JWt
  G := G
  rel N hN := by
    have hN' : 0 < N := hN
    simp only [PiWt, AWt, JWt, dite_eq_left hN']
    exact grel_W hN'
  Mb := Real.sqrt 2
  Mb_nonneg := Real.sqrt_nonneg _
  bound N hN τ hτ y := by
    have hN' : 0 < N := hN
    rw [UWt_eq hN', UWt, dite_eq_left hN']
    exact UW_bound hN' hτ y
  K := K
  approx N hN := by
    have hN' : 0 < N := hN
    simp only [JWt, dite_eq_left hN']
    exact hS3 N hN'
  dense := G2_denseRange

open Classical in
/-- The semigroup `T(t)`: the strong limit of `T_h(t) Π_h` (W scheme), when it exists. -/
def Tsg (t : ℝ) : L2 →L[ℂ] L2 :=
  if h : ∃ B : L2 →L[ℂ] L2, ∀ f, Tendsto (fun N => UWt N t f) atTop (𝓝 (B f)) then h.choose else 0

open Classical in
/-- `A^{-1}`: the operator-norm limit of `A_h^{-1} Π_h` (W scheme), when it exists. -/
def Ainv : L2 →L[ℂ] L2 :=
  if h : ∃ B : L2 →L[ℂ] L2, Tendsto JWt atTop (𝓝 B) then h.choose else 0

/-- S5 (conditional on the S3 rate): the strong limit exists and defines `T(t)`. -/
theorem Tsg_spec {K : ℝ} (hS3 : ∀ (N : ℕ) (hN : 0 < N), ‖JW hN - G‖ ≤ K / N) {t : ℝ} (ht : 0 ≤ t) :
    ∀ f, Tendsto (fun N => UWt N t f) atTop (𝓝 (Tsg t f)) := by
  set D := wData K hS3
  have hlim : ∀ f, ∃ g, Tendsto (fun N => UWt N t f) atTop (𝓝 g) := by
    intro f
    obtain ⟨g, hg⟩ := D.exists_limit f t ht
    refine ⟨g, hg.congr' ?_⟩
    filter_upwards [eventually_ge_atTop 1] with N hN
    exact UWt_eq hN t f
  choose g hg using hlim
  have hpt : Tendsto (fun N x => UWt N t x) atTop (𝓝 g) := tendsto_pi_nhds.mpr hg
  set B := continuousLinearMapOfTendsto (fun N => UWt N t) hpt
  have hB : ∃ B : L2 →L[ℂ] L2, ∀ f, Tendsto (fun N => UWt N t f) atTop (𝓝 (B f)) :=
    ⟨B, fun f => hg f⟩
  intro f
  rw [Tsg, dite_eq_left hB]
  exact hB.choose_spec f

/-- H6(ii), convergence part (conditional on S3): `T_h(t) Π_h f → T(t) f`, uniformly for
`t ∈ [0,T₀]`. -/
theorem H6ii_conv {K : ℝ} (hS3 : ∀ (N : ℕ) (hN : 0 < N), ‖JW hN - G‖ ≤ K / N) (f : L2) (T₀ : ℝ)
    {ε : ℝ} (hε : 0 < ε) :
    ∃ N₀ : ℕ, ∀ (N : ℕ) (hN : 0 < N), N₀ ≤ N → ∀ t ∈ Icc 0 T₀, ‖UW hN t f - Tsg t f‖ < ε := by
  set D := wData K hS3
  obtain ⟨N₀, hN₀1, hN₀⟩ := D.uniform_cauchy f T₀ (half_pos hε)
  refine ⟨N₀, fun N hN hNN t ht => ?_⟩
  have hT := Tsg_spec hS3 ht.1 f
  have hle : ‖UW hN t f - Tsg t f‖ ≤ ε / 2 := by
    have hc : Tendsto (fun M => ‖UW hN t f - UWt M t f‖) atTop (𝓝 ‖UW hN t f - Tsg t f‖) :=
      (tendsto_const_nhds.sub hT).norm
    refine le_of_tendsto hc ?_
    filter_upwards [eventually_ge_atTop N₀] with M hM
    have hM1 : 0 < M := by omega
    have := hN₀ N M hNN hM t ht
    have e : UW hN t f = UWt N t f := by simp [UWt, hN]
    rw [e, ← UWt_eq hN, ← UWt_eq hM1]
    exact this.le
  linarith

end

end CompanionPilot


==> anc/lean/CompanionPilot/LinearLimits.lean <==
import CompanionPilot.Cea
import CompanionPilot.Heads

/-! H6(i), H6(ii) unconditionally, and S4 (`G` maps weakly null bounded sequences to norm null
sequences, by the finite-rank approximation `J_h`). -/

set_option autoImplicit false

namespace CompanionPilot

open MeasureTheory Set Filter SLean SLean.Bridge
open scoped Topology ComplexConjugate Interval

noncomputable section

theorem hS3 : ∀ (N : ℕ) (hN : 0 < N), ‖JW hN - G‖ ≤ 2 / N := fun _ hN => JW_sub_G hN

theorem JWt_tendsto : Tendsto JWt atTop (𝓝 G) := by
  rw [tendsto_iff_norm_sub_tendsto_zero]
  refine squeeze_zero' (Eventually.of_forall fun _ => norm_nonneg _) ?_
    (tendsto_const_div_atTop_nhds_zero_nat (2 : ℝ))
  filter_upwards [eventually_ge_atTop 1] with N hN
  have hN' : 0 < N := hN
  simp only [JWt, dite_eq_left hN']
  exact JW_sub_G hN'

theorem Ainv_eq : Ainv = G := by
  have h : ∃ B : L2 →L[ℂ] L2, Tendsto JWt atTop (𝓝 B) := ⟨G, JWt_tendsto⟩
  rw [Ainv, dite_eq_left h]
  exact tendsto_nhds_unique h.choose_spec JWt_tendsto

/-- The earlier form of the first clause of H6(i): `A_h^{-1} Π_h → A^{-1}` in operator norm. -/
theorem JWt_tendsto_Ainv : Tendsto JWt atTop (𝓝 Ainv) := Ainv_eq ▸ JWt_tendsto

/-- H6(i): the rate `‖A_h^{-1} Π_h - A^{-1}‖ ≤ 2/N` (from `JW_sub_G` and `Ainv_eq`) and the
boundary value problem. -/
theorem H6i_holds : H6i :=
  ⟨fun _ hN => by rw [Ainv_eq]; exact JW_sub_G hN, fun f => ⟨⟨Gfun f, G1 f, G2 f, Gfun_solves f, by rw [Ainv_eq]; exact coeFn_G f⟩,
    fun _ _ _ _ _ _ hr hs => bvp_unique hr hs⟩⟩

/-- A weakly null sequence in `L^2`. -/
def WeakNull (ψ : ℕ → L2) : Prop := ∀ g : L2, Tendsto (fun n => inner ℂ g (ψ n)) atTop (𝓝 0)

theorem weakNull_map (A : L2 →L[ℂ] L2) {ψ : ℕ → L2} (hψ : WeakNull ψ) : WeakNull fun n => A (ψ n) := by
  intro g
  have := hψ ((ContinuousLinearMap.adjoint A) g)
  simpa [ContinuousLinearMap.adjoint_inner_left] using this

/-- In a finite-dimensional subspace, weakly null implies norm null. -/
theorem tendsto_norm_of_weakNull_fd (V : Submodule ℂ L2) [FiniteDimensional ℂ V] {x : ℕ → L2}
    (hx : ∀ n, x n ∈ V) (hw : WeakNull x) : Tendsto (fun n => ‖x n‖) atTop (𝓝 0) := by
  set b := stdOrthonormalBasis ℂ V
  have hsq : ∀ n, ‖x n‖ ^ 2 = (∑ i, inner ℂ (x n) (b i : L2) * inner ℂ (b i : L2) (x n)).re := by
    intro n
    have := b.sum_inner_mul_inner (⟨x n, hx n⟩ : V) ⟨x n, hx n⟩
    simp only [Submodule.coe_inner] at this
    rw [this, ← inner_self_eq_norm_sq (𝕜 := ℂ)]; rfl
  have ht : Tendsto (fun n => (∑ i, inner ℂ (x n) (b i : L2) * inner ℂ (b i : L2) (x n)).re)
      atTop (𝓝 0) := by
    have : Tendsto (fun n => ∑ i, inner ℂ (x n) (b i : L2) * inner ℂ (b i : L2) (x n)) atTop (𝓝 0) := by
      have h0 : (0 : ℂ) = ∑ _i : Fin (Module.finrank ℂ V), (0 : ℂ) * 0 := by simp
      rw [h0]
      refine tendsto_finsetSum _ fun i _ => ?_
      refine Tendsto.mul ?_ (hw (b i))
      have := (Complex.continuous_conj.tendsto 0).comp (hw (b i))
      simpa [Function.comp_def, inner_conj_symm] using this
    have h4 := (Complex.continuous_re.tendsto 0).comp this
    rw [Complex.zero_re] at h4
    exact h4
  have h2 : Tendsto (fun n => ‖x n‖ ^ 2) atTop (𝓝 0) := by simpa [hsq] using ht
  have h3 := h2.sqrt
  simpa [Real.sqrt_sq (norm_nonneg _)] using h3

/-- S4: `G` maps weakly null sequences bounded by `1` to norm null sequences. -/
theorem G_weak_to_norm {ψ : ℕ → L2} (hw : WeakNull ψ) (hb : ∀ n, ‖ψ n‖ ≤ 1) :
    Tendsto (fun n => ‖G (ψ n)‖) atTop (𝓝 0) := by
  rw [Metric.tendsto_atTop]
  intro ε hε
  obtain ⟨N, hN⟩ := exists_nat_gt (4 / ε)
  have hN0 : 0 < N := by
    have : (0 : ℝ) < N := lt_trans (by positivity) hN
    exact_mod_cast this
  have hJ := tendsto_norm_of_weakNull_fd (Vh hN0) (fun n => JW_mem hN0 (ψ n)) (weakNull_map _ hw)
  rw [Metric.tendsto_atTop] at hJ
  obtain ⟨n₀, hn₀⟩ := hJ (ε / 2) (half_pos hε)
  refine ⟨n₀, fun n hn => ?_⟩
  have h1 := hn₀ n hn
  rw [Real.dist_eq, sub_zero, abs_of_nonneg (norm_nonneg _)] at h1
  rw [Real.dist_eq, sub_zero, abs_of_nonneg (norm_nonneg _)]
  have h2 : ‖(G - JW hN0) (ψ n)‖ ≤ 2 / N := by
    calc _ ≤ ‖G - JW hN0‖ * ‖ψ n‖ := ContinuousLinearMap.le_opNorm _ _
      _ ≤ 2 / N * 1 := by
          gcongr
          · rw [norm_sub_rev]; exact JW_sub_G hN0
          · exact hb n
      _ = 2 / N := mul_one _
  have h3 : 2 / (N : ℝ) < ε / 2 := by
    rw [div_lt_iff₀ (by positivity)]
    rw [div_lt_iff₀ hε] at hN
    linarith
  calc ‖G (ψ n)‖ = ‖(G - JW hN0) (ψ n) + JW hN0 (ψ n)‖ := by
        rw [ContinuousLinearMap.sub_apply]; abel_nf
    _ ≤ ‖(G - JW hN0) (ψ n)‖ + ‖JW hN0 (ψ n)‖ := norm_add_le _ _
    _ < ε := by linarith

end

end CompanionPilot


==> anc/lean/CompanionPilot/Pilot.lean <==
import CompanionPilot.Compact

/-! Steps S7 (route (i): the S-scheme eigenfunctions converge weakly to `0`), S8, and the tail H2
(companion v2b Corollary 3.19(c)); the pilot goal `P1 → H6i ∧ H6ii ∧ H2`. -/

set_option autoImplicit false

namespace CompanionPilot

open MeasureTheory Set Filter SLean SLean.Bridge
open scoped Topology ComplexConjugate Interval

noncomputable section

section
variable {N : ℕ} (hN : 0 < N)
include hN

/-- S7, core estimate: for an eigenvector `v` of `Å_h` with `|Im ζ| ≥ 100 h^{-3}`,
`|(v, w)_2| ≤ 1.12 h ‖v‖ ‖w'‖`. -/
theorem eigen_pair_bound (v w : SLean.Vector N) {ζ : ℂ} (hv : generator N (hm N) v = ζ • v)
    (hζ : 100 / hm N ^ 3 ≤ |ζ.im|) :
    ‖inner ℂ (embV hN w) (embV hN v)‖ ^ 2 ≤
      (112 / 100 * hm N) ^ 2 * ‖embV hN v‖ ^ 2 * ∫ x in (0:ℝ)..1, ‖deriv (spline (hm N) w) x‖ ^ 2 := by
  set h := hm N
  have hh := hm_pos hN
  have hNh := N_hm hN
  have hweak := generator_weak hN h hh v w
  rw [hv, hNh] at hweak
  have hsm : (fun t => spline h (ζ • v) t * star (spline h w t)) =
      fun t => ζ * (spline h v t * star (spline h w t)) := by
    funext t; rw [spline_smul]; ring
  rw [hsm, intervalIntegral.integral_const_mul] at hweak
  have hin : inner ℂ (embV hN w) (embV hN v) = ∫ t in (0:ℝ)..1, spline h v t * star (spline h w t) := by
    rw [embV_apply, embV_apply, inner_toL2]
    congr 1; funext t; rw [Complex.star_def]; ring
  -- Cauchy–Schwarz on the right side
  set F : ℝ → ℂ := fun t => deriv (deriv (spline h v)) t
  set H : ℝ → ℂ := fun t => deriv (spline h w) t
  have hHc : Continuous H := by simp only [H, spline_deriv h hh w]; exact splineGrad_continuous h hh w
  have hF2 : IntervalIntegrable (fun t => ‖F t‖ ^ 2) volume 0 1 := by
    have := intervalIntegrable_cells hh (N := N) (fun t => ‖F t‖ ^ 2) (fun n t => ‖cellHess h v n t‖ ^ 2)
      (fun n => (cellHess_continuous h v n).norm.pow 2)
      (fun n hn t ht => by simp only [F]; rw [spline_second_deriv_on_cell h hh v n hn t ht])
    rwa [hNh] at this
  have hFH : IntervalIntegrable (fun t => F t * conj (H t)) volume 0 1 := by
    have := intervalIntegrable_cells hh (N := N) (fun t => F t * conj (H t))
      (fun n t => cellHess h v n t * conj (cellGrad h w n t))
      (fun n => (cellHess_continuous h v n).mul (Complex.continuous_conj.comp (cellGrad_continuous h w n)))
      (fun n hn t ht => by
        simp only [F, H]
        rw [spline_second_deriv_on_cell h hh v n hn t ht, spline_deriv h hh w,
          splineGrad_on_cell h hh w n hn t ⟨ht.1.le, ht.2.le⟩])
    rwa [hNh] at this
  have hcs : ‖∫ t in (0:ℝ)..1, F t * conj (H t)‖ ^ 2 ≤
      (∫ t in (0:ℝ)..1, ‖F t‖ ^ 2) * ∫ t in (0:ℝ)..1, ‖H t‖ ^ 2 := by
    rw [intervalIntegral.integral_of_le zero_le_one, intervalIntegral.integral_of_le zero_le_one,
      intervalIntegral.integral_of_le zero_le_one]
    exact cs_integral hF2.1 (((hHc.norm.pow 2).intervalIntegrable 0 1).1) hFH.1
  have hinv1 := inverse_inequality_squared hN h hh v
  have hinv2 := second_inverse_inequality hN hh v
  rw [hNh] at hinv1 hinv2
  have hnv : ‖embV hN v‖ ^ 2 = ∫ t in (0:ℝ)..1, ‖spline h v t‖ ^ 2 := by
    rw [embV_apply, norm_toL2_sq]
  have hFb : ∫ t in (0:ℝ)..1, ‖F t‖ ^ 2 ≤ (112 / h ^ 2) ^ 2 * ‖embV hN v‖ ^ 2 := by
    rw [hnv]
    calc _ ≤ (8 / h) ^ 2 * ∫ t in (0:ℝ)..1, ‖deriv (spline h v) t‖ ^ 2 := hinv1
      _ ≤ (8 / h) ^ 2 * ((14 / h) ^ 2 * ∫ t in (0:ℝ)..1, ‖spline h v t‖ ^ 2) := by gcongr
      _ = _ := by field_simp; ring
  have hstar : (fun t => F t * conj (H t)) = fun t => deriv (deriv (spline h v)) t *
      star (deriv (spline h w) t) := by funext t; simp [F, H, Complex.star_def]
  rw [← hstar] at hweak
  have hz : 0 < ‖ζ‖ := by
    have : 0 < 100 / h ^ 3 := by positivity
    have := lt_of_lt_of_le this (hζ.trans (Complex.abs_im_le_norm ζ))
    exact this
  have hzlow : 100 / h ^ 3 ≤ ‖ζ‖ := hζ.trans (Complex.abs_im_le_norm ζ)
  have hmain : ‖ζ‖ ^ 2 * ‖inner ℂ (embV hN w) (embV hN v)‖ ^ 2 ≤
      (112 / h ^ 2) ^ 2 * ‖embV hN v‖ ^ 2 * ∫ t in (0:ℝ)..1, ‖H t‖ ^ 2 := by
    rw [← mul_pow, ← norm_mul, hin, hweak]
    refine hcs.trans ?_
    have h0 : 0 ≤ ∫ t in (0:ℝ)..1, ‖H t‖ ^ 2 :=
      intervalIntegral.integral_nonneg zero_le_one (fun _ _ => sq_nonneg _)
    exact mul_le_mul_of_nonneg_right hFb h0
  have hz2 : (100 / h ^ 3) ^ 2 ≤ ‖ζ‖ ^ 2 := pow_le_pow_left₀ (by positivity) hzlow 2
  have hq : 0 ≤ ‖inner ℂ (embV hN w) (embV hN v)‖ ^ 2 := sq_nonneg _
  have hfin : (100 / h ^ 3) ^ 2 * ‖inner ℂ (embV hN w) (embV hN v)‖ ^ 2 ≤
      (112 / h ^ 2) ^ 2 * ‖embV hN v‖ ^ 2 * ∫ t in (0:ℝ)..1, ‖H t‖ ^ 2 :=
    (mul_le_mul_of_nonneg_right hz2 hq).trans hmain
  have hpos : 0 < (100 / h ^ 3) ^ 2 := by positivity
  have e : (112 / 100 * h) ^ 2 * ‖embV hN v‖ ^ 2 * ∫ t in (0:ℝ)..1, ‖H t‖ ^ 2 =
      ((112 / h ^ 2) ^ 2 * ‖embV hN v‖ ^ 2 * ∫ t in (0:ℝ)..1, ‖H t‖ ^ 2) / (100 / h ^ 3) ^ 2 := by
    field_simp
  rw [e, le_div_iff₀ hpos]
  linarith

/-- `‖(A_h^{-1}Π_h g)'‖^2 ≤ ‖g‖^2`. -/
theorem JW_deriv_bound (g : L2) :
    ∫ x in (0:ℝ)..1, ‖deriv (spline (hm N) ((eV hN).symm ⟨JW hN g, JW_mem hN g⟩)) x‖ ^ 2 ≤ ‖g‖ ^ 2 := by
  set χ : Vh hN := ⟨JW hN g, JW_mem hN g⟩
  set D := ∫ x in (0:ℝ)..1, ‖deriv (spline (hm N) ((eV hN).symm χ)) x‖ ^ 2
  have hD0 : 0 ≤ D := intervalIntegral.integral_nonneg zero_le_one (fun _ _ => sq_nonneg _)
  have hE := re_ipH_AW_self hN χ
  have h1 : ipH (AW hN χ) χ = ipH g χ := by
    simp only [χ]; rw [AW_JW, ipH_PiW hN g (JW_mem hN g)]
  have hcs : ‖ipH g (χ : L2)‖ ≤ normH (χ : L2) * normH g := by
    rw [← inner_LH, ← norm_LH, ← norm_LH]
    exact norm_inner_le_norm _ _
  have hw := wirtinger_Vh hN χ
  have hχ := normH_le (χ : L2)
  have hg := normH_le g
  have hpi : 9 < Real.pi ^ 2 := by nlinarith [Real.pi_gt_three]
  have hre : -(ipH g (χ : L2)).re ≤ ‖ipH g (χ : L2)‖ := by
    rw [← norm_neg]; exact (Complex.re_le_norm _).trans_eq' (by simp)
  rw [h1] at hE
  have h2 : 3 * D ≤ 2 * (Real.sqrt 2 * ‖(χ : L2)‖) * (Real.sqrt 2 * ‖g‖) := by
    have hn := hcs.trans (mul_le_mul hχ hg (Real.sqrt_nonneg _) (by positivity))
    nlinarith [sq_nonneg ‖deriv (spline (hm N) ((eV hN).symm χ)) 0‖]
  have hs2 : Real.sqrt 2 * Real.sqrt 2 = 2 := Real.mul_self_sqrt (by norm_num)
  have h3 : 3 * D ≤ 4 * ‖(χ : L2)‖ * ‖g‖ := by nlinarith
  have h4 : (3 * D) ^ 2 ≤ 16 * ‖(χ : L2)‖ ^ 2 * ‖g‖ ^ 2 := by
    have := pow_le_pow_left₀ (by positivity) h3 2
    nlinarith
  have h5 : Real.pi ^ 2 * (9 * D ^ 2) ≤ 16 * D * ‖g‖ ^ 2 := by nlinarith [sq_nonneg ‖g‖]
  rcases hD0.eq_or_lt with h6 | h6
  · rw [← h6]; positivity
  · nlinarith [sq_nonneg ‖g‖]

end

/-- Eigen-data at mesh `N ≥ 512`, from H0. -/
theorem eigen_data (N : ℕ) (hN : 512 ≤ N) :
    ∃ hN0 : 0 < N, ∃ f : Statement.X_h N (hm N), f ≠ 0 ∧
      Statement.A_h hN0 (hm N) (hm_pos hN0) f = Statement.ζ 1 N • f ∧
      100 / hm N ^ 3 ≤ |(Statement.ζ 1 N).im| ∧ |(Statement.ζ 1 N).re + C_S| ≤ 1260000 / N := by
  obtain ⟨hN0, f, hf, he, hi, -, -, -, hre⟩ :=
    SLean.Explicit.Sharp.Expansion.spectral_top_with_expansion one_pos N hN
  refine ⟨hN0, f, hf, he, hi, ?_⟩
  simpa [C_S] using hre

open Classical in
/-- The normalized S-scheme eigenfunction `φ_N ∈ X_h ⊂ L^2` (`N ≥ 512`; `0` otherwise). -/
def phiN (N : ℕ) : L2 :=
  if h : 512 ≤ N then
    ((‖(eX (eigen_data N h).choose (eigen_data N h).choose_spec.choose : L2)‖⁻¹ : ℝ) : ℂ) •
      (eX (eigen_data N h).choose (eigen_data N h).choose_spec.choose : L2)
  else 0

end

end CompanionPilot


==> anc/lean/CompanionPilot/Probes.lean <==
import CompanionPilot.WScheme
import CompanionPilot.GreenRange

/-! Definition-level vacuity probes (spec 7.2 items 5, 6 and the definition parts of 1, 2). -/

set_option autoImplicit false

namespace CompanionPilot

open MeasureTheory Set Filter SLean SLean.Bridge
open scoped Topology ComplexConjugate

noncomputable section

/-- Premise P1 (main paper (3.15), `α = 1`, uniform mesh), for the W scheme:
`‖A_h T_h(t) x‖_H ≤ C t_∧^{-3/2} e^{-λ t} ‖x‖_H` for all `N ≥ 1`, `t > 0`, `x ∈ X_h^ℂ`,
with `λ = 3π^2/4` and `t_∧ = min 1 t`. -/
def P1 : Prop :=
  ∃ C : ℝ, 0 < C ∧ ∀ (N : ℕ) (hN : 0 < N) (t : ℝ), 0 < t → ∀ x ∈ Vh hN,
    normH (AW hN (TW hN t x)) ≤
      C * (min 1 t) ^ (-(3/2 : ℝ)) * Real.exp (-(3 * Real.pi ^ 2 / 4) * t) * normH x

section
variable {N : ℕ} (hN : 0 < N)
include hN

/-- Probe 5a: `A_h` is injective on `X_h` (in particular `A_h ≠ 0`). -/
theorem probe_AW_injective {v : L2} (hv : v ∈ Vh hN) (h0 : AW hN v = 0) : v = 0 := by
  have hE := energy_ineq hN hv
  rw [h0] at hE
  have h1 : ipH (0 : L2) v = 0 := by
    have := ipH_smul_left 0 (0 : L2) v
    simpa using this
  rw [h1, Complex.zero_re] at hE
  have hpos := ipH_self_re_nonneg v
  have hp2 : 0 < 3 * Real.pi ^ 2 / 4 := by positivity
  have hz : (ipH v v).re = 0 := by
    by_contra hne
    have hlt : 0 < (ipH v v).re := lt_of_le_of_ne hpos (Ne.symm hne)
    nlinarith [mul_pos hp2 hlt]
  have hn := norm_sq_le_ipH v
  rw [hz] at hn
  exact norm_eq_zero.mp (by nlinarith [norm_nonneg v])

theorem Vh_nontrivial : ∃ v ∈ Vh hN, v ≠ 0 := by
  refine ⟨embV hN (Pi.single (Sum.inr ⟨0, hN⟩) 1), ⟨_, rfl⟩, fun h => ?_⟩
  have := embV_injective hN (h.trans (map_zero _).symm)
  have h2 := congrFun this (Sum.inr ⟨0, hN⟩)
  simp at h2

/-- Probe 5b: `A_h ≠ 0`. -/
theorem probe_AW_ne_zero : ∃ v ∈ Vh hN, AW hN v ≠ 0 := by
  obtain ⟨v, hv, hne⟩ := Vh_nontrivial hN
  exact ⟨v, hv, fun h => hne (probe_AW_injective hN hv h)⟩

/-- Probe 6: for each fixed `N`, the inequality of P1 holds with some constant `C_N`
(`∀ N, ∃ C_N`). Fixed-mesh encoding check passed; this does not show that P1
(`∃ C, ∀ N`) is satisfiable. -/
theorem probe_P1_fixed_N : ∃ C : ℝ, 0 < C ∧ ∀ (t : ℝ), 0 < t → ∀ x ∈ Vh hN,
    normH (AW hN (TW hN t x)) ≤
      C * (min 1 t) ^ (-(3/2 : ℝ)) * Real.exp (-(3 * Real.pi ^ 2 / 4) * t) * normH x := by
  refine ⟨Real.sqrt 2 * ‖AW hN‖ + 1, by positivity, fun t ht x hx => ?_⟩
  have hm : 0 < min 1 t := lt_min one_pos ht
  have hr : 1 ≤ (min 1 t) ^ (-(3/2 : ℝ)) :=
    Real.one_le_rpow_of_pos_of_le_one_of_nonpos hm (min_le_left _ _) (by norm_num)
  rw [← TW_AW]
  have h1 := normH_TW_le hN (AW_mem hN x) ht.le
  have h2 : normH (AW hN x) ≤ Real.sqrt 2 * ‖AW hN‖ * normH x :=
    (normH_le _).trans (by
      rw [mul_assoc]
      gcongr
      exact (ContinuousLinearMap.le_opNorm _ _).trans
        (mul_le_mul_of_nonneg_left (norm_le_normH x) (norm_nonneg _)))
  have he := Real.exp_pos (-(3 * Real.pi ^ 2 / 4) * t)
  have hnx : 0 ≤ normH x := Real.sqrt_nonneg _
  calc normH (TW hN t (AW hN x)) ≤ Real.exp (-(3 * Real.pi ^ 2 / 4) * t) * normH (AW hN x) := h1
    _ ≤ Real.exp (-(3 * Real.pi ^ 2 / 4) * t) * (Real.sqrt 2 * ‖AW hN‖ * normH x) := by gcongr
    _ ≤ (Real.sqrt 2 * ‖AW hN‖ + 1) * (min 1 t) ^ (-(3/2 : ℝ)) *
          Real.exp (-(3 * Real.pi ^ 2 / 4) * t) * normH x := by
        have hA : 0 ≤ Real.sqrt 2 * ‖AW hN‖ := by positivity
        nlinarith [mul_nonneg (mul_nonneg hA hnx) he.le, mul_nonneg hnx he.le]

/-- Definition part of probe 1: `T_h(0) Π_h = Π_h` and `Π_h ≠ 0`. -/
theorem probe_UW_zero (f : L2) : UW hN 0 f = PiW hN f := TW_zero hN _

theorem probe_PiW_ne_zero : ∃ v, PiW hN v ≠ 0 := by
  obtain ⟨v, hv, hne⟩ := Vh_nontrivial hN
  exact ⟨v, by rwa [PiW_self hN hv]⟩

end

/-- Definition part of probe 2: `G 1 = -x(1-x)^2/6`, the solution of `-ϱ''' = 1`. -/
theorem probe_G_one :
    G (toL2 (fun _ => (1 : ℂ)) continuous_const) =
      toL2 (fun x => -((x : ℂ) * (1 - x) ^ 2) / 6) (by fun_prop) := by
  set f : L2 := toL2 (fun _ => (1 : ℂ)) continuous_const
  have hsol : SolvesBVP f (fun x => -((x : ℂ) * (1 - x) ^ 2) / 6)
      (fun x => -(1 - 4 * (x : ℂ) + 3 * x ^ 2) / 6) (fun x => 2 / 3 - (x : ℂ)) := by
    refine ⟨fun x _ => ?_, fun x _ => ?_, fun x hx => ?_, by simp, by simp, by norm_num⟩
    · have h := (HasDerivAt.ofReal_comp (hasDerivAt_id x))
      have h2 := ((h.mul ((h.const_sub 1).pow 2)).neg).div_const 6
      convert h2.hasDerivWithinAt using 1
      · funext y; simp
      · simp; ring
    · have h := (HasDerivAt.ofReal_comp (hasDerivAt_id x))
      have h2 := ((((h.const_mul 4).const_sub 1).add ((h.pow 2).const_mul 3)).neg).div_const 6
      convert h2.hasDerivWithinAt using 1
      · funext y; simp
      · simp; ring
    · have hp : ∫ y in (0:ℝ)..x, f y ∂μ = x := by
        have := prim1_toL2 (u := fun _ => (1 : ℂ)) continuous_const hx
        unfold prim1 at this
        rw [this]; simp
      rw [hp]; simp
  rw [G_apply]
  exact toL2_congr _ _ (fun x hx => bvp_unique (Gfun_solves f) hsol x ⟨hx.1.le, hx.2⟩)

theorem probe_G_ne_zero : G ≠ 0 := by
  intro h
  have := G_injective (show G (toL2 (fun _ => (1 : ℂ)) continuous_const) = G 0 by rw [h]; simp)
  have h2 := norm_toL2_sq (fun _ => (1 : ℂ)) continuous_const
  rw [this, norm_zero] at h2
  simp at h2

end

end CompanionPilot


==> anc/lean/CompanionPilot/Ritz.lean <==
import CompanionPilot.Limits

/-! Step S3, first part: `A_h^{-1} Π_h f` is the Ritz projection of `G f`, i.e.
`b(A_h^{-1}Π_h f, ψ) = b(G f, ψ)` for all `ψ ∈ X_h` (Galerkin orthogonality), from
`b(G f, ψ) = -(f, ψ)_H`. -/

set_option autoImplicit false

namespace CompanionPilot

open MeasureTheory Set Filter SLean SLean.Bridge
open scoped Topology ComplexConjugate

noncomputable section

theorem deriv_Gfun (f : L2) : deriv (Gfun f) = G1 f := funext fun x => (Gfun_hasDerivAt f x).deriv
theorem deriv_G1 (f : L2) : deriv (G1 f) = G2 f := funext fun x => (G1_hasDerivAt f x).deriv

section
variable {N : ℕ} (hN : 0 < N)
include hN

/-- `b(G f, ψ) = -(f, ψ)_H` for `ψ ∈ X_h`. -/
theorem bForm_G (f : L2) (c : SLean.Vector N) :
    bForm (Gfun f) (spline (hm N) c) = -ipH f (embV hN c) := by
  set h := hm N
  have hh := hm_pos hN
  set ψ := spline h c
  have hψ : ∀ x, HasDerivAt ψ (splineGrad h c x) x := spline_hasDerivAt h hh c
  have hψc : Continuous (splineGrad h c) := splineGrad_continuous h hh c
  set g : ℝ → ℂ := fun x => wt x * ψ x
  set g' : ℝ → ℂ := fun x => ψ x + wt x * splineGrad h c x
  have hg : ∀ x, HasDerivAt g (g' x) x := by
    intro x
    have := (wt_hasDerivAt x).mul (hψ x)
    convert this using 1
    simp [g']
  have hg'c : Continuous g' := (sp_continuous hN c).add ((by unfold wt; fun_prop : Continuous wt).mul hψc)
  have hb := spline_boundary hN h hh c
  rw [N_hm hN] at hb
  have hg0 : g 0 = 0 := by show wt 0 * spline h c 0 = 0; rw [hb.1, mul_zero]
  have hg1 : g 1 = 0 := by show wt 1 * spline h c 1 = 0; rw [hb.2.1, mul_zero]
  -- rewrite the form with `G2 = c₀ - prim1`
  have hform : bForm (Gfun f) ψ = -∫ x in (0:ℝ)..1, (G2 f 0 - prim1 f x) * conj (g' x) := by
    unfold bForm
    rw [deriv_Gfun, deriv_G1, spline_deriv h hh c]
    congr 2; funext x; rw [G2_eq]
  have hc1 : Continuous fun x => conj (g' x) := Complex.continuous_conj.comp hg'c
  have hsplit : ∫ x in (0:ℝ)..1, (G2 f 0 - prim1 f x) * conj (g' x) =
      G2 f 0 * (∫ x in (0:ℝ)..1, conj (g' x)) - ∫ x in (0:ℝ)..1, conj (g' x) * prim1 f x := by
    have i1 : IntervalIntegrable (fun x => G2 f 0 * conj (g' x)) volume 0 1 :=
      (continuous_const.mul hc1).intervalIntegrable _ _
    have i2 : IntervalIntegrable (fun x => conj (g' x) * prim1 f x) volume 0 1 :=
      (hc1.mul (prim1_continuous f)).intervalIntegrable _ _
    rw [← intervalIntegral.integral_const_mul, ← intervalIntegral.integral_sub i1 i2]
    congr 1; funext x; ring
  have hftc : ∀ y, ∫ x in y..1, conj (g' x) = conj (g 1) - conj (g y) := fun y =>
    intervalIntegral.integral_eq_sub_of_hasDerivAt (fun x _ => by
      simpa [Complex.star_def] using (hg x).star) (hc1.intervalIntegrable _ _)
  have h0 : ∫ x in (0:ℝ)..1, conj (g' x) = 0 := by rw [hftc, hg0, hg1]; simp
  have hT := triangle_fubini f hc1
  rw [integral_μ] at hT
  rw [hform, hsplit, h0, mul_zero, zero_sub, neg_neg, hT]
  simp_rw [hftc, hg1, map_zero, zero_sub]
  -- identify with the `H` pairing
  unfold ipH
  rw [← integral_neg]
  apply integral_congr_ae
  filter_upwards [coeFn_toL2 ψ (sp_continuous hN c)] with x hx
  rw [embV_apply, hx]
  simp only [g, map_mul, wt, Complex.conj_ofReal]
  ring

/-- Galerkin orthogonality: `b(A_h^{-1}Π_h f, ψ) = b(G f, ψ)` for all `ψ ∈ X_h`; that is,
`A_h^{-1}Π_h f` is the Ritz projection of `G f`. -/
theorem galerkin_orth (f : L2) (ψ : Vh hN) :
    bV hN ⟨JW hN f, JW_mem hN f⟩ ψ = bForm (Gfun f) (spline (hm N) ((eV hN).symm ψ)) := by
  have h1 := ipH_AW hN ⟨JW hN f, JW_mem hN f⟩ ψ
  simp only at h1
  rw [AW_JW, ipH_PiW hN f ψ.2] at h1
  rw [bForm_G hN, ← eV_apply, LinearEquiv.apply_symm_apply]
  linear_combination h1

end

end

end CompanionPilot


==> anc/lean/CompanionPilot/RitzRate.lean <==
import CompanionPilot.Ritz
import CompanionPilot.CellEst

/-! Step S3, second part: the Hermite interpolant of `G f` (cell interpolation facts), Céa's
argument, and the rate `‖A_h^{-1} Π_h - G‖ ≤ 2/N` (main paper Lemma 3.7 with `z=0`, plus (3.3)). -/

set_option autoImplicit false

namespace CompanionPilot

open MeasureTheory Set Filter SLean SLean.Bridge
open scoped Topology ComplexConjugate Interval

noncomputable section

theorem refHess_affine (v : Fin 4 → ℂ) (y : ℝ) :
    refHess v y = (-6 * v 0 - 4 * v 1 + 6 * v 2 - 2 * v 3) + (12 * v 0 + 6 * v 1 - 12 * v 2 + 6 * v 3) * y := by
  norm_num [refHess, SLean.Hermite.ddBasis, SLean.Hermite.basisPoly, Fin.sum_univ_four,
    Polynomial.derivative_pow, Polynomial.derivative_mul]
  ring

theorem cellHess_affine {N : ℕ} {h : ℝ} (hh : h ≠ 0) (v : SLean.Vector N) (n : ℕ) :
    ∃ α β : ℂ, ∀ x : ℝ, cellHess h v n x = α + β * x := by
  set w := elementVector v n
  set A := -6 * w 0 - 4 * w 1 + 6 * w 2 - 2 * w 3
  set B := 12 * w 0 + 6 * w 1 - 12 * w 2 + 6 * w 3
  have hc : (h : ℂ) ≠ 0 := Complex.ofReal_ne_zero.mpr hh
  refine ⟨(A - B * n) / (h : ℂ) ^ 2, B / (h : ℂ) ^ 3, fun x => ?_⟩
  rw [cellHess, refHess_affine]
  push_cast
  field_simp
  ring

theorem toL2_sub (u v : ℝ → ℂ) (hu : Continuous u) (hv : Continuous v) :
    toL2 (u - v) (hu.sub hv) = toL2 u hu - toL2 v hv := by
  unfold toL2; exact MemLp.toLp_sub _ _

theorem intervalIntegrable_cells {E : Type*} [NormedAddCommGroup E] {N : ℕ} {h : ℝ} (hh : 0 < h)
    (F : ℝ → E) (Fc : ℕ → ℝ → E) (hc : ∀ n, Continuous (Fc n))
    (he : ∀ n < N, EqOn F (Fc n) (Ioo (n * h) ((n + 1) * h))) :
    IntervalIntegrable F volume 0 (N * h) := by
  have hi : ∀ k < N, IntervalIntegrable F volume ((fun n : ℕ => (n : ℝ) * h) k)
      ((fun n : ℕ => (n : ℝ) * h) (k + 1)) := by
    intro k hk
    simp only [Nat.cast_add, Nat.cast_one]
    apply ((hc k).intervalIntegrable _ _).congr_uIoo
    rw [uIoo_of_le (by nlinarith)]
    exact (he k hk).symm
  simpa using IntervalIntegrable.trans_iterate hi

/-- Cauchy–Schwarz for `∫_a^x f dμ`. -/
theorem cs_mu (f : L2) {a x : ℝ} (hax : a ≤ x) :
    ‖∫ y in a..x, f y ∂μ‖ ^ 2 ≤ (x - a) * ∫ y in a..x, ‖f y‖ ^ 2 ∂μ := by
  rw [intervalIntegral.integral_of_le hax, intervalIntegral.integral_of_le hax]
  have hf := (integrable_L2 f).integrableOn (s := Ioc a x)
  have hf2 := (integrable_sq_norm f).integrableOn (s := Ioc a x)
  have h1 : IntegrableOn (fun _ : ℝ => ‖(1 : ℂ)‖ ^ 2) (Ioc a x) μ := by simp
  have hc := cs_integral (ν := μ.restrict (Ioc a x)) (F := f) (H := fun _ => 1) hf2 h1
    (by simp only [map_one, mul_one]; exact hf)
  simp only [map_one, mul_one, norm_one, one_pow] at hc
  rw [setIntegral_const, smul_eq_mul, mul_one] at hc
  have hm : μ.real (Ioc a x) ≤ x - a := by
    rw [Measure.real]
    apply ENNReal.toReal_le_of_le_ofReal (by linarith)
    unfold μ
    rw [Measure.restrict_apply measurableSet_Ioc, ← Real.volume_Ioc]
    exact measure_mono inter_subset_left
  have hpos : 0 ≤ ∫ y in Ioc a x, ‖f y‖ ^ 2 ∂μ := integral_nonneg fun _ => sq_nonneg _
  nlinarith

/-- Coefficients of the Hermite interpolant `I_h (G f)`. -/
def cI (N : ℕ) (f : L2) : SLean.Vector N :=
  pack N (fun j => Gfun f (j * hm N)) (fun j => (hm N : ℂ) * G1 f (j * hm N))

section
variable {N : ℕ} (hN : 0 < N)
include hN

theorem nodeU_cI (f : L2) {j : ℕ} (hj : j ≤ N) : nodeU (cI N f) j = Gfun f (j * hm N) :=
  Algebra.nodeU_pack N _ _ (by simp [Gfun_zero]) (by show Gfun f (N * hm N) = 0; rw [N_hm hN]; exact Gfun_one f) j hj

theorem nodeW_cI (f : L2) {j : ℕ} (hj : j ≤ N) : nodeW (cI N f) j = (hm N : ℂ) * G1 f (j * hm N) :=
  Algebra.nodeW_pack N _ _ (by show (hm N : ℂ) * G1 f (N * hm N) = 0; rw [N_hm hN, G1_one, mul_zero]) j hj

/-- Cell estimates for `e = G f - I_h(G f)` on cell `n`. -/
theorem cell_estimates (f : L2) {n : ℕ} (hn : n < N) :
    (∫ x in n * hm N..(n + 1) * hm N, ‖G2 f x - cellHess (hm N) (cI N f) n x‖ ^ 2) ≤
      hm N ^ 2 * ∫ y in n * hm N..(n + 1) * hm N, ‖f y‖ ^ 2 ∂μ ∧
    (∫ x in n * hm N..(n + 1) * hm N, ‖Gfun f x - cellValue (hm N) (cI N f) n x‖ ^ 2) ≤
      hm N ^ 4 * ∫ x in n * hm N..(n + 1) * hm N, ‖G2 f x - cellHess (hm N) (cI N f) n x‖ ^ 2 := by
  set h := hm N
  have hh := hm_pos hN
  set c := cI N f
  set a : ℝ := n * h
  set b : ℝ := (n + 1) * h
  have hab : a ≤ b := by simp only [a, b]; nlinarith
  have hba : b - a = h := by simp only [a, b]; ring
  have hd : ∀ x, HasDerivAt (fun y => Gfun f y - cellValue h c n y) (G1 f x - cellGrad h c n x) x :=
    fun x => (Gfun_hasDerivAt f x).sub (cellValue_hasDerivAt h c n x)
  have hd1 : ∀ x, HasDerivAt (fun y => G1 f y - cellGrad h c n y) (G2 f x - cellHess h c n x) x :=
    fun x => (G1_hasDerivAt f x).sub (cellGrad_hasDerivAt h c n x)
  have hc2 : Continuous fun x => G2 f x - cellHess h c n x :=
    (G2_continuous f).sub (cellHess_continuous h c n)
  have hc1 : Continuous fun x => G1 f x - cellGrad h c n x :=
    (G1_continuous f).sub (cellGrad_continuous h c n)
  have hnod := cell_nodal h hh.ne' c n
  have hn1 : n ≤ N := hn.le
  have hn2 : n + 1 ≤ N := hn
  have hc0 : (h : ℂ) ≠ 0 := Complex.ofReal_ne_zero.mpr hh.ne'
  have ea : Gfun f a - cellValue h c n a = 0 := by
    rw [hnod.1, nodeU_cI hN f hn1]; ring
  have ea1 : G1 f a - cellGrad h c n a = 0 := by
    rw [hnod.2.1, nodeW_cI hN f hn1]; field_simp; ring
  have eb : Gfun f b - cellValue h c n b = 0 := by
    rw [hnod.2.2.1, nodeU_cI hN f hn2]; push_cast; ring
  have eb1 : G1 f b - cellGrad h c n b = 0 := by
    rw [hnod.2.2.2, nodeW_cI hN f hn2]; push_cast; field_simp; ring
  refine ⟨?_, ?_⟩
  · obtain ⟨α, β, hαβ⟩ := cellHess_affine hh.ne' c n
    have hp := proj_cell hab hd hd1 hc2 ea eb ea1 eb1 (α - G2 f a) β
    have heq : ∀ x, G2 f x - cellHess h c n x + ((α - G2 f a) + β * x) = G2 f x - G2 f a := by
      intro x; rw [hαβ]; ring
    simp_rw [heq] at hp
    refine hp.trans ?_
    set J := ∫ y in a..b, ‖f y‖ ^ 2 ∂μ
    have hpt : ∀ x ∈ Icc a b, ‖G2 f x - G2 f a‖ ^ 2 ≤ (b - a) * J := by
      intro x hx
      have e : G2 f x - G2 f a = -(∫ y in a..x, f y ∂μ) := by
        rw [G2_eq f x, G2_eq f a]
        have := intervalIntegral.integral_interval_sub_left (intervalIntegrable_L2 f 0 x)
          (intervalIntegrable_L2 f 0 a)
        unfold prim1
        rw [← this]; ring
      rw [e, norm_neg]
      refine (cs_mu f hx.1).trans ?_
      apply mul_le_mul (by linarith [hx.2]) _
        (intervalIntegral.integral_nonneg hx.1 (fun _ _ => sq_nonneg _)) (by linarith [hx.2])
      exact intervalIntegral.integral_mono_interval le_rfl hx.1 hx.2
        (Eventually.of_forall fun _ => sq_nonneg _) ((integrable_sq_norm f).intervalIntegrable)
    calc ∫ x in a..b, ‖G2 f x - G2 f a‖ ^ 2 ≤ ∫ x in a..b, (b - a) * J :=
          intervalIntegral.integral_mono_on hab
            ((((G2_continuous f).sub continuous_const).norm.pow 2).intervalIntegrable _ _)
            intervalIntegrable_const hpt
      _ = h ^ 2 * J := by simp; rw [hba]; ring
  · have p1 := poincare_left hab hd hc1 ea
    have p2 := poincare_left hab hd1 hc2 ea1
    rw [hba] at p1 p2
    calc _ ≤ h ^ 2 * ∫ x in a..b, ‖G1 f x - cellGrad h c n x‖ ^ 2 := p1
      _ ≤ h ^ 2 * (h ^ 2 * ∫ x in a..b, ‖G2 f x - cellHess h c n x‖ ^ 2) := by gcongr
      _ = _ := by ring

theorem sum_cells_mu (f : L2) :
    ∑ n ∈ Finset.range N, ∫ y in n * hm N..(n + 1) * hm N, ‖f y‖ ^ 2 ∂μ = ‖f‖ ^ 2 := by
  have hs := intervalIntegral.sum_integral_adjacent_intervals (μ := μ)
    (f := fun y => ‖f y‖ ^ 2) (a := fun n : ℕ => (n : ℝ) * hm N) (n := N)
    (fun k _ => (integrable_sq_norm f).intervalIntegrable)
  simp only [Nat.cast_zero, zero_mul, Nat.cast_add, Nat.cast_one] at hs
  rw [hs, N_hm hN, intervalIntegral.integral_of_le zero_le_one, norm_sq_eq_integral]
  unfold μ
  rw [Measure.restrict_restrict measurableSet_Ioc, inter_self]

/-- `‖(G f - I_h G f)''‖^2 ≤ h^2 ‖f‖^2` (sum over cells). -/
theorem interp_dd (f : L2) :
    ∑ n ∈ Finset.range N, ∫ x in n * hm N..(n + 1) * hm N, ‖G2 f x - cellHess (hm N) (cI N f) n x‖ ^ 2 ≤
      hm N ^ 2 * ‖f‖ ^ 2 := by
  rw [← sum_cells_mu hN f, Finset.mul_sum]
  exact Finset.sum_le_sum fun n hn => (cell_estimates hN f (Finset.mem_range.mp hn)).1

/-- `‖G f - I_h G f‖^2 ≤ h^6 ‖f‖^2`. -/
theorem interp_val (f : L2) :
    ∫ x in (0:ℝ)..1, ‖Gfun f x - spline (hm N) (cI N f) x‖ ^ 2 ≤ hm N ^ 6 * ‖f‖ ^ 2 := by
  have hI := integral_cells hN (hm_pos hN) (fun x => ‖Gfun f x - spline (hm N) (cI N f) x‖ ^ 2)
    (fun n x => ‖Gfun f x - cellValue (hm N) (cI N f) n x‖ ^ 2)
    (fun n => (((Gfun_continuous f).sub (cellValue_continuous _ _ n)).norm.pow 2))
    (fun n hn x hx => by
      simp only []
      rw [spline_on_cell (hm N) (hm_pos hN) _ n hn x ⟨hx.1.le, hx.2.le⟩])
  rw [N_hm hN] at hI
  rw [hI]
  calc _ ≤ ∑ n ∈ Finset.range N, hm N ^ 4 *
        ∫ x in n * hm N..(n + 1) * hm N, ‖G2 f x - cellHess (hm N) (cI N f) n x‖ ^ 2 :=
        Finset.sum_le_sum fun n hn => (cell_estimates hN f (Finset.mem_range.mp hn)).2
    _ = hm N ^ 4 * ∑ n ∈ Finset.range N,
        ∫ x in n * hm N..(n + 1) * hm N, ‖G2 f x - cellHess (hm N) (cI N f) n x‖ ^ 2 := by
        rw [Finset.mul_sum]
    _ ≤ hm N ^ 4 * (hm N ^ 2 * ‖f‖ ^ 2) := by gcongr; exact interp_dd hN f
    _ = _ := by ring

end

end

end CompanionPilot


==> anc/lean/CompanionPilot/Semigroup.lean <==
import CompanionPilot.LinearLimits

/-! H6(ii): `T(0) = I`, the semigroup law, continuity, and `A^{-1}(T(t)f - f) = ∫_0^t T(s)f ds`. -/

set_option autoImplicit false

namespace CompanionPilot

open MeasureTheory Set Filter SLean SLean.Bridge
open scoped Topology ComplexConjugate Interval

noncomputable section

theorem UWt_pos {N : ℕ} (hN : 0 < N) (t : ℝ) (f : L2) : UWt N t f = UW hN t f := by
  simp [UWt, hN]

theorem Tsg_tendsto {t : ℝ} (ht : 0 ≤ t) (f : L2) :
    Tendsto (fun N => UWt N t f) atTop (𝓝 (Tsg t f)) := Tsg_spec hS3 ht f

theorem norm_UWt_le {t : ℝ} (ht : 0 ≤ t) (N : ℕ) (f : L2) : ‖UWt N t f‖ ≤ Real.sqrt 2 * ‖f‖ := by
  by_cases hN : 0 < N
  · rw [UWt_pos hN]; exact UW_bound hN ht f
  · simp [UWt, hN]

theorem norm_Tsg_le {t : ℝ} (ht : 0 ≤ t) (f : L2) : ‖Tsg t f‖ ≤ Real.sqrt 2 * ‖f‖ :=
  le_of_tendsto (Tsg_tendsto ht f).norm (Eventually.of_forall fun N => norm_UWt_le ht N f)

theorem norm_PiW_le {N : ℕ} (hN : 0 < N) (y : L2) : ‖PiW hN y‖ ≤ Real.sqrt 2 * ‖y‖ :=
  (norm_le_normH _).trans ((normH_PiW_le hN y).trans (normH_le y))

theorem PiW_G_close {N : ℕ} (hN : 0 < N) (g : L2) :
    ‖PiW hN (G g) - G g‖ ≤ (Real.sqrt 2 + 1) * (2 / N) * ‖g‖ := by
  have e : PiW hN (G g) - G g = PiW hN (G g - JW hN g) - (G g - JW hN g) := by
    rw [map_sub, (grel_W hN).PJ]; abel
  have hd : ‖G g - JW hN g‖ ≤ 2 / N * ‖g‖ := by
    rw [← ContinuousLinearMap.sub_apply]
    refine (ContinuousLinearMap.le_opNorm _ _).trans ?_
    gcongr
    rw [norm_sub_rev]; exact JW_sub_G hN
  rw [e]
  calc _ ≤ ‖PiW hN (G g - JW hN g)‖ + ‖G g - JW hN g‖ := norm_sub_le _ _
    _ ≤ Real.sqrt 2 * ‖G g - JW hN g‖ + ‖G g - JW hN g‖ := by gcongr; exact norm_PiW_le hN _
    _ ≤ (Real.sqrt 2 + 1) * (2 / N * ‖g‖) := by
        nlinarith [mul_le_mul_of_nonneg_left hd (Real.sqrt_nonneg 2)]
    _ = _ := by ring

/-- `Π_h f → f`. -/
theorem PiW_tendsto (f : L2) : Tendsto (fun N => UWt N 0 f) atTop (𝓝 f) := by
  rw [Metric.tendsto_atTop]
  intro ε hε
  set c := Real.sqrt 2 + 1
  have hc : 0 < c := by positivity
  obtain ⟨g, hg⟩ := G_denseRange.exists_dist_lt f (show 0 < ε / (3 * c) by positivity)
  obtain ⟨N₀, hN₀⟩ := exists_nat_gt (6 * c * (‖g‖ + 1) / ε)
  refine ⟨N₀ + 1, fun N hN => ?_⟩
  have hN0 : 0 < N := by omega
  rw [UWt_pos hN0, dist_eq_norm, UW, ContinuousLinearMap.comp_apply, TW_zero]
  rw [dist_eq_norm] at hg
  have h1 := PiW_G_close hN0 g
  have h2 : ‖PiW hN0 (f - G g)‖ ≤ Real.sqrt 2 * ‖f - G g‖ := norm_PiW_le hN0 _
  have hNr : (N₀ : ℝ) + 1 ≤ N := by exact_mod_cast hN
  have h3 : c * (2 / N) * ‖g‖ < ε / 3 := by
    rw [div_lt_iff₀ hε] at hN₀
    have hNpos : (0 : ℝ) < N := by positivity
    rw [show c * (2 / N) * ‖g‖ = 2 * c * ‖g‖ / N by ring, div_lt_iff₀ hNpos]
    nlinarith [norm_nonneg g]
  have e : PiW hN0 f - f = PiW hN0 (f - G g) + (PiW hN0 (G g) - G g) - (f - G g) := by
    rw [map_sub]; abel
  rw [e]
  have h4 : c * ‖f - G g‖ ≤ c * (ε / (3 * c)) := by gcongr
  have h5 : c * (ε / (3 * c)) = ε / 3 := by field_simp
  calc _ ≤ ‖PiW hN0 (f - G g)‖ + ‖PiW hN0 (G g) - G g‖ + ‖f - G g‖ :=
        (norm_sub_le _ _).trans (by gcongr; exact norm_add_le _ _)
    _ < ε := by nlinarith [Real.sqrt_nonneg 2]

theorem Tsg_zero (f : L2) : Tsg 0 f = f :=
  tendsto_nhds_unique (Tsg_tendsto le_rfl f) (PiW_tendsto f)

theorem TW_add {N : ℕ} (hN : 0 < N) (t s : ℝ) : TW hN (t + s) = TW hN t * TW hN s := by
  have hc : Commute ((t : ℂ) • AW hN) ((s : ℂ) • AW hN) := ContinuousLinearMap.ext fun y => by
    change (t : ℂ) • AW hN ((s : ℂ) • AW hN y) = (s : ℂ) • AW hN ((t : ℂ) • AW hN y)
    rw [map_smul, map_smul, smul_smul, smul_smul, mul_comm]
  have he := NormedSpace.exp_add_of_commute_of_mem_ball (𝕂 := ℂ) hc
    (by rw [NormedSpace.expSeries_radius_eq_top]; exact edist_lt_top _ _)
    (by rw [NormedSpace.expSeries_radius_eq_top]; exact edist_lt_top _ _)
  have hs : ((t : ℂ) + (s : ℂ)) • AW hN = (t : ℂ) • AW hN + (s : ℂ) • AW hN :=
    ContinuousLinearMap.ext fun y => by
      change ((t : ℂ) + s) • AW hN y = (t : ℂ) • AW hN y + (s : ℂ) • AW hN y
      rw [add_smul]
  rw [TW, TW, TW, Complex.ofReal_add, hs]
  exact he

theorem UW_add {N : ℕ} (hN : 0 < N) (t s : ℝ) (f : L2) :
    UW hN (t + s) f = UW hN t (UW hN s f) := by
  simp only [UW, ContinuousLinearMap.comp_apply, TW_add hN, ContinuousLinearMap.mul_apply]
  rw [PiW_self hN (TW_mem hN s (PiW_mem hN f))]

theorem Tsg_add {s t : ℝ} (hs : 0 ≤ s) (ht : 0 ≤ t) (f : L2) : Tsg (t + s) f = Tsg t (Tsg s f) := by
  have h1 := Tsg_tendsto (add_nonneg ht hs) f
  have h2 : Tendsto (fun N => UWt N t (UWt N s f)) atTop (𝓝 (Tsg t (Tsg s f))) := by
    rw [tendsto_iff_norm_sub_tendsto_zero]
    have hA := (Tsg_tendsto hs f)
    have hB := (Tsg_tendsto ht (Tsg s f))
    rw [tendsto_iff_norm_sub_tendsto_zero] at hA hB
    have hsum := (hA.const_mul (Real.sqrt 2)).add hB
    rw [mul_zero, zero_add] at hsum
    refine squeeze_zero (fun _ => norm_nonneg _) (fun N => ?_) hsum
    have e : UWt N t (UWt N s f) - Tsg t (Tsg s f) =
        UWt N t (UWt N s f - Tsg s f) + (UWt N t (Tsg s f) - Tsg t (Tsg s f)) := by
      rw [map_sub]; abel
    rw [e]
    exact (norm_add_le _ _).trans (add_le_add (norm_UWt_le ht N _) le_rfl)
  refine tendsto_nhds_unique h1 (h2.congr' ?_)
  filter_upwards [eventually_ge_atTop 1] with N hN
  rw [UWt_pos hN, UWt_pos hN, UWt_pos hN, UW_add hN]

theorem UW_continuous {N : ℕ} (hN : 0 < N) (f : L2) : Continuous fun t => UW hN t f :=
  continuous_iff_continuousAt.mpr fun t => (TW_hasDerivAt hN t (PiW hN f)).continuousAt

theorem Tsg_continuousOn (f : L2) : ContinuousOn (fun t => Tsg t f) (Ici 0) := by
  intro t₀ ht₀
  have hU : TendstoUniformlyOn (fun N t => UWt N t f) (fun t => Tsg t f) atTop (Icc 0 (t₀ + 1)) := by
    rw [Metric.tendstoUniformlyOn_iff]
    intro ε hε
    obtain ⟨N₀, hN₀⟩ := H6ii_conv hS3 f (t₀ + 1) hε
    filter_upwards [eventually_ge_atTop (N₀ + 1)] with N hN t ht
    have hN0 : 0 < N := by omega
    rw [dist_comm, dist_eq_norm, UWt_pos hN0]
    exact hN₀ N hN0 (by omega) t ht
  have hc : ContinuousOn (fun t => Tsg t f) (Icc 0 (t₀ + 1)) := by
    refine hU.continuousOn (Eventually.frequently ?_)
    filter_upwards [eventually_ge_atTop 1] with N hN
    have hN0 : 0 < N := hN
    have : (fun t => UWt N t f) = fun t => UW hN0 t f := funext fun t => UWt_pos hN0 t f
    rw [this]; exact (UW_continuous hN0 f).continuousOn
  have hmem : Icc 0 (t₀ + 1) ∈ 𝓝[Ici 0] t₀ :=
    mem_nhdsWithin.mpr ⟨Iio (t₀ + 1), isOpen_Iio, by simp, fun x hx => ⟨hx.2, hx.1.le⟩⟩
  exact (hc t₀ ⟨ht₀, by linarith⟩).mono_of_mem_nhdsWithin hmem

/-- Discrete integral identity: `J_h (U_h(t) f - Π_h f) = ∫_0^t U_h(s) f ds`. -/
theorem JW_UW_integral {N : ℕ} (hN : 0 < N) (t : ℝ) (f : L2) :
    JW hN (UW hN t f) - JW hN f = ∫ s in (0:ℝ)..t, UW hN s f := by
  have hd : ∀ s, HasDerivAt (fun r => JW hN (UW hN r f)) (UW hN s f) s := by
    intro s
    have h := (((JW hN : L2 →L[ℂ] L2).restrictScalars ℝ).hasFDerivAt).comp_hasDerivAt s
      (TW_hasDerivAt hN s (PiW hN f))
    have e : ((JW hN : L2 →L[ℂ] L2).restrictScalars ℝ) (AW hN (TW hN s (PiW hN f))) = UW hN s f := by
      change JW hN (AW hN (TW hN s (PiW hN f))) = _
      rw [(grel_W hN).JA, PiW_self hN (TW_mem hN s (PiW_mem hN f))]; rfl
    exact h.congr_deriv e
  rw [intervalIntegral.integral_eq_sub_of_hasDerivAt (fun s _ => hd s)
    ((UW_continuous hN f).intervalIntegrable _ _)]
  simp only [UW, ContinuousLinearMap.comp_apply, TW_zero, (grel_W hN).JP]

theorem tendsto_clm_apply {A : ℕ → L2 →L[ℂ] L2} {B : L2 →L[ℂ] L2} {x : ℕ → L2} {y : L2}
    (hA : Tendsto A atTop (𝓝 B)) (hx : Tendsto x atTop (𝓝 y)) :
    Tendsto (fun N => A N (x N)) atTop (𝓝 (B y)) :=
  ((isBoundedBilinearMap_apply (𝕜 := ℂ) (E := L2) (F := L2)).continuous.tendsto (B, y)).comp
    (hA.prodMk_nhds hx)

theorem Tsg_integral (f : L2) {t : ℝ} (ht : 0 ≤ t) :
    Ainv (Tsg t f - f) = ∫ s in (0:ℝ)..t, Tsg s f := by
  rw [Ainv_eq]
  have hTc : ContinuousOn (fun s => Tsg s f) (uIcc 0 t) := by
    rw [uIcc_of_le ht]; exact (Tsg_continuousOn f).mono fun x hx => hx.1
  -- left side converges
  have hL : Tendsto (fun N => JWt N (UWt N t f) - JWt N f) atTop (𝓝 (G (Tsg t f) - G f)) := by
    have hJ := JWt_tendsto
    exact (tendsto_clm_apply hJ (Tsg_tendsto ht f)).sub (tendsto_clm_apply hJ tendsto_const_nhds)
  have hR : Tendsto (fun N => ∫ s in (0:ℝ)..t, UWt N s f) atTop (𝓝 (∫ s in (0:ℝ)..t, Tsg s f)) := by
    rw [Metric.tendsto_atTop]
    intro ε hε
    obtain ⟨N₀, hN₀⟩ := H6ii_conv hS3 f t (show 0 < ε / (t + 1) by positivity)
    refine ⟨N₀ + 1, fun N hN => ?_⟩
    have hN0 : 0 < N := by omega
    have hUc : Continuous fun s => UWt N s f := by
      have : (fun s => UWt N s f) = fun s => UW hN0 s f := funext fun s => UWt_pos hN0 s f
      rw [this]; exact UW_continuous hN0 f
    rw [dist_eq_norm, ← intervalIntegral.integral_sub (hUc.intervalIntegrable _ _)
      (hTc.intervalIntegrable)]
    have hb := intervalIntegral.norm_integral_le_of_norm_le_const (a := 0) (b := t)
      (f := fun s => UWt N s f - Tsg s f) (C := ε / (t + 1)) (fun s hs => by
        rw [uIoc_of_le ht] at hs
        rw [UWt_pos hN0]
        exact (hN₀ N hN0 (by omega) s ⟨hs.1.le, hs.2⟩).le)
    calc _ ≤ ε / (t + 1) * |t - 0| := hb
      _ < ε := by
          rw [sub_zero, abs_of_nonneg ht, div_mul_eq_mul_div, div_lt_iff₀ (by positivity)]
          nlinarith
  rw [map_sub]
  refine tendsto_nhds_unique (hL.congr' ?_) hR
  filter_upwards [eventually_ge_atTop 1] with N hN
  have hN0 : 0 < N := hN
  simp only [JWt, dite_eq_left hN0]
  rw [UWt_pos hN0, JW_UW_integral hN0]
  exact intervalIntegral.integral_congr fun s _ => (UWt_pos hN0 s f).symm

/-- H6(ii). -/
theorem H6ii_holds : H6ii :=
  ⟨fun f T₀ ε hε => H6ii_conv hS3 f T₀ hε, Tsg_zero, fun _ _ hs ht f => Tsg_add hs ht f,
    Tsg_continuousOn, fun f _ ht => Tsg_integral f ht⟩

end

end CompanionPilot


==> anc/lean/CompanionPilot/WScheme.lean <==
import CompanionPilot.Discrete
import CompanionPilot.Wirtinger
import Mathlib.Analysis.InnerProductSpace.Calculus
import Mathlib.Analysis.SpecialFunctions.Exponential
import Mathlib.Analysis.Calculus.Deriv.MeanValue

/-! Properties of the W scheme: the `H` projection, the defining relation
`(A_h w, ψ)_H = -b(w,ψ)`, the energy inequality and the `H`-decay `‖T_h(t)x‖_H ≤ e^{-λt}‖x‖_H`
with `λ = 3π^2/4`. -/

set_option autoImplicit false

namespace CompanionPilot

open MeasureTheory Set Filter SLean SLean.Bridge
open scoped Topology ComplexConjugate

noncomputable section

/-- A complex-differentiable curve restricted to real parameters. -/
theorem hasDerivAt_comp_ofReal' {E : Type*} [NormedAddCommGroup E] [NormedSpace ℂ E]
    {f : ℂ → E} {f' : E} {t : ℝ} (h : HasDerivAt f f' (t : ℂ)) :
    HasDerivAt (fun s : ℝ => f s) f' t := by
  have e : ((Complex.reCLM.smulRight f' + Complex.I • Complex.imCLM.smulRight f').comp
      Complex.ofRealCLM) 1 = f' := by
    rw [ContinuousLinearMap.comp_apply, Complex.ofRealCLM_apply, ContinuousLinearMap.add_apply,
      ContinuousLinearMap.smul_apply, ContinuousLinearMap.smulRight_apply,
      ContinuousLinearMap.smulRight_apply, Complex.reCLM_apply, Complex.imCLM_apply]
    simp
  have := (h.complexToReal_fderiv'.comp t Complex.ofRealCLM.hasFDerivAt).hasDerivAt
  rw [e] at this
  exact this

section
variable {N : ℕ} (hN : 0 < N)
include hN

theorem mem_VH_iff (x : LH) : x ∈ VH hN ↔ toLH.symm x ∈ Vh hN := by
  constructor
  · rintro ⟨y, hy, rfl⟩; simpa using hy
  · intro h; exact ⟨toLH.symm x, h, by simp⟩

theorem PiW_mem (f : L2) : PiW hN f ∈ Vh hN := by
  have h := (VH hN).starProjection_apply_mem (toLHc f)
  rw [mem_VH_iff] at h
  exact h

theorem PiW_apply (f : L2) : PiW hN f = toLH.symm ((VH hN).starProjection (toLH f)) := rfl

theorem PiW_self {v : L2} (hv : v ∈ Vh hN) : PiW hN v = v := by
  rw [PiW_apply, Submodule.starProjection_eq_self_iff.mpr ((mem_VH_iff hN _).mpr (by simpa using hv))]
  simp

theorem ipH_sub_PiW (f : L2) {ψ : L2} (hψ : ψ ∈ Vh hN) : ipH (f - PiW hN f) ψ = 0 := by
  have h := (VH hN).starProjection_inner_eq_zero (toLH f) (toLH ψ) ((mem_VH_iff hN _).mpr (by simpa using hψ))
  have e : toLH f - (VH hN).starProjection (toLH f) = toLH (f - PiW hN f) := by
    rw [PiW_apply, map_sub]; simp
  rw [e, inner_LH] at h
  rw [← ipH_conj, h, map_zero]

theorem ipH_PiW (f : L2) {ψ : L2} (hψ : ψ ∈ Vh hN) : ipH (PiW hN f) ψ = ipH f ψ := by
  have h := ipH_sub_PiW hN f hψ
  have e : f = (f - PiW hN f) + PiW hN f := by abel
  conv_rhs => rw [e]
  rw [ipH_add_left, h, zero_add]

theorem normH_PiW_le (f : L2) : normH (PiW hN f) ≤ normH f := by
  rw [← norm_LH, ← norm_LH, PiW_apply]
  simpa using (VH hN).norm_starProjection_apply_le (toLH f)

theorem PiW_PiW (f : L2) : PiW hN (PiW hN f) = PiW hN f := PiW_self hN (PiW_mem hN f)

/-- The form `b` on `Vh`. -/
def bV (w ψ : Vh hN) : ℂ := bForm (spline (hm N) ((eV hN).symm w)) (spline (hm N) ((eV hN).symm ψ))

theorem AW_apply (f : L2) : AW hN f =
    toLH.symm ((AHlin hN ((VH hN).orthogonalProjectionOnto (toLH f)) : VH hN) : LH) := rfl

theorem AW_mem (f : L2) : AW hN f ∈ Vh hN := by
  rw [AW_apply, ← mem_VH_iff]; exact SetLike.coe_mem _

theorem AW_PiW (f : L2) : AW hN (PiW hN f) = AW hN f := by
  rw [AW_apply, AW_apply, PiW_apply]
  congr 3
  apply Subtype.ext
  simp only [Submodule.coe_orthogonalProjectionOnto_apply, LinearEquiv.apply_symm_apply]
  exact Submodule.starProjection_eq_self_iff.mpr (Submodule.starProjection_apply_mem _ _)

theorem eVH_coe (v : Vh hN) : ((eVH hN v : VH hN) : LH) = toLH (v : L2) := rfl

/-- The defining relation of the W-scheme generator: `(A_h w, ψ)_H = -b(w,ψ)` on `X_h`. -/
theorem ipH_AW (w ψ : Vh hN) : ipH (AW hN w) ψ = -bV hN w ψ := by
  have hp : (VH hN).orthogonalProjectionOnto (toLH (w : L2)) = eVH hN w := by
    rw [← eVH_coe]
    exact Submodule.orthogonalProjectionOnto_mem_subspace_eq_self _
  have h := inner_AHlin hN (eVH hN w) (eVH hN ψ)
  rw [Submodule.coe_inner, eVH_coe] at h
  rw [AW_apply, hp]
  have e : ipH (toLH.symm ((AHlin hN (eVH hN w) : VH hN) : LH)) (ψ : L2) =
      inner ℂ (toLH (ψ : L2)) ((AHlin hN (eVH hN w) : VH hN) : LH) := rfl
  rw [e, h]
  simp [bW, bV, cH]

theorem PiW_AW (f : L2) : PiW hN (AW hN f) = AW hN f := PiW_self hN (AW_mem hN f)

theorem commute_PiW_AW : Commute (PiW hN) (AW hN) := by
  refine ContinuousLinearMap.ext fun f => ?_
  change PiW hN (AW hN f) = AW hN (PiW hN f)
  rw [PiW_AW, AW_PiW]

theorem commute_PiW_smul_AW (t : ℂ) : Commute (PiW hN) (t • AW hN) := by
  refine ContinuousLinearMap.ext fun f => ?_
  change PiW hN (t • AW hN f) = t • AW hN (PiW hN f)
  rw [map_smul, PiW_AW, AW_PiW]

theorem commute_smul_AW (t : ℂ) : Commute (t • AW hN) (AW hN) := by
  refine ContinuousLinearMap.ext fun f => ?_
  change t • AW hN (AW hN f) = AW hN (t • AW hN f)
  rw [map_smul]

theorem TW_AW (t : ℝ) (v : L2) : TW hN t (AW hN v) = AW hN (TW hN t v) := by
  have hc := (commute_smul_AW hN (t : ℂ)).exp_left
  exact congrFun (congrArg DFunLike.coe hc.eq) v

theorem TW_zero (v : L2) : TW hN 0 v = v := by
  have hz : ((0:ℝ) : ℂ) • AW hN = 0 := ContinuousLinearMap.ext fun f => by simp
  rw [TW, hz, NormedSpace.exp_zero]; rfl

theorem TW_mem (t : ℝ) {v : L2} (hv : v ∈ Vh hN) : TW hN t v ∈ Vh hN := by
  have hc : Commute (PiW hN) (TW hN t) := (commute_PiW_smul_AW hN (t : ℂ)).exp_right
  have : TW hN t v = PiW hN (TW hN t v) := by
    conv_lhs => rw [← PiW_self hN hv]
    exact (congrFun (congrArg DFunLike.coe hc.eq) v).symm
  rw [this]; exact PiW_mem hN _

theorem TW_hasDerivAt (t : ℝ) (v : L2) :
    HasDerivAt (fun s : ℝ => TW hN s v) (AW hN (TW hN t v)) t := by
  have hd := (hasDerivAt_exp_smul_const' (𝕂 := ℂ) (AW hN) (t : ℂ)).clm_apply
    (hasDerivAt_const (t : ℂ) v)
  simp only [map_zero, add_zero, mul_apply_eq_comp] at hd
  exact hasDerivAt_comp_ofReal' hd

/-- The weighted energy identity for `A_h`. -/
theorem re_ipH_AW_self (v : Vh hN) :
    2 * (ipH (AW hN v) v).re = -(3 * (∫ x in (0:ℝ)..1, ‖deriv (spline (hm N) ((eV hN).symm v)) x‖ ^ 2) +
      ‖deriv (spline (hm N) ((eV hN).symm v)) 0‖ ^ 2) := by
  rw [ipH_AW, Complex.neg_re, mul_neg, bV, energy_identity hN (hm_pos hN) (N_hm hN)]

theorem norm_sq_Vh (v : Vh hN) :
    ‖(v : L2)‖ ^ 2 = ∫ x in (0:ℝ)..1, ‖spline (hm N) ((eV hN).symm v) x‖ ^ 2 := by
  have : (v : L2) = embV hN ((eV hN).symm v) := by
    rw [← eV_apply]; simp
  rw [this, embV_apply, norm_toL2_sq]

/-- Wirtinger on `X_h`: `π^2 ‖v‖^2 ≤ ‖v'‖^2`. -/
theorem wirtinger_Vh (v : Vh hN) :
    Real.pi ^ 2 * ‖(v : L2)‖ ^ 2 ≤ ∫ x in (0:ℝ)..1, ‖deriv (spline (hm N) ((eV hN).symm v)) x‖ ^ 2 := by
  set c := (eV hN).symm v
  have hb := spline_boundary hN (hm N) (hm_pos hN) c
  rw [N_hm hN] at hb
  rw [norm_sq_Vh, spline_deriv (hm N) (hm_pos hN)]
  exact wirtinger (spline_hasDerivAt (hm N) (hm_pos hN) c) (splineGrad_continuous (hm N) (hm_pos hN) c)
    hb.1 hb.2.1

/-- Energy inequality: `Re (A_h v, v)_H ≤ -λ ‖v‖_H^2`, `λ = 3π^2/4`. -/
theorem energy_ineq {v : L2} (hv : v ∈ Vh hN) :
    (ipH (AW hN v) v).re ≤ -(3 * Real.pi ^ 2 / 4) * (ipH v v).re := by
  have h1 := re_ipH_AW_self hN ⟨v, hv⟩
  have h2 := wirtinger_Vh hN ⟨v, hv⟩
  have h3 := ipH_le_two_norm_sq v
  simp only at h1 h2
  have h4 : 0 ≤ ‖deriv (spline (hm N) ((eV hN).symm ⟨v, hv⟩)) 0‖ ^ 2 := by positivity
  nlinarith [Real.pi_pos]

/-- `H`-decay of the W-scheme semigroup on `X_h`: `‖T_h(t)v‖_H ≤ e^{-λt}‖v‖_H`. -/
theorem normH_TW_le {v : L2} (hv : v ∈ Vh hN) {t : ℝ} (ht : 0 ≤ t) :
    normH (TW hN t v) ≤ Real.exp (-(3 * Real.pi ^ 2 / 4) * t) * normH v := by
  set lam : ℝ := 3 * Real.pi ^ 2 / 4
  set g : ℝ → ℝ := fun s => Real.exp (2 * lam * s) * (ipH (TW hN s v) (TW hN s v)).re
  have hderiv : ∀ s, HasDerivAt (fun r => (ipH (TW hN r v) (TW hN r v)).re)
      (2 * (ipH (AW hN (TW hN s v)) (TW hN s v)).re) s := by
    intro s
    have hu : HasDerivAt (fun r => toLHc (TW hN r v)) (toLHc (AW hN (TW hN s v))) s :=
      (((toLHc : L2 →L[ℂ] LH).restrictScalars ℝ).hasFDerivAt).comp_hasDerivAt s (TW_hasDerivAt hN s v)
    have hi := HasDerivAt.inner (𝕜 := ℂ) hu hu
    have hr := Complex.reCLM.hasFDerivAt.comp_hasDerivAt s hi
    convert hr using 1
    · rfl
    · simp only [Function.comp_def, ContinuousLinearEquiv.coe_coe, toLHc_apply, inner_LH,
        Complex.reCLM_apply, Complex.add_re]
      rw [← ipH_conj (TW hN s v), Complex.conj_re]
      ring
  have hg : ∀ s, HasDerivAt g (2 * lam * Real.exp (2 * lam * s) * (ipH (TW hN s v) (TW hN s v)).re +
      Real.exp (2 * lam * s) * (2 * (ipH (AW hN (TW hN s v)) (TW hN s v)).re)) s := by
    intro s
    have he : HasDerivAt (fun r => Real.exp (2 * lam * r)) (Real.exp (2 * lam * s) * (2 * lam)) s := by
      have := ((hasDerivAt_id s).const_mul (2 * lam)).exp
      simpa using this
    convert he.mul (hderiv s) using 1
    ring
  have hanti := antitone_of_hasDerivAt_nonpos hg (fun s => by
    have hE : (ipH (AW hN (TW hN s v)) (TW hN s v)).re ≤ -lam * (ipH (TW hN s v) (TW hN s v)).re :=
      energy_ineq hN (TW_mem hN s hv)
    have hpos := Real.exp_pos (2 * lam * s)
    have hE' := mul_le_mul_of_nonneg_left hE hpos.le
    show _ ≤ 0
    nlinarith)
  have h0 : g t ≤ g 0 := hanti ht
  simp only [g, mul_zero, Real.exp_zero, one_mul] at h0
  rw [TW_zero] at h0
  have hsq : normH (TW hN t v) ^ 2 ≤ (Real.exp (-lam * t) * normH v) ^ 2 := by
    unfold normH
    rw [mul_pow, Real.sq_sqrt (ipH_self_re_nonneg _), Real.sq_sqrt (ipH_self_re_nonneg _),
      ← Real.exp_nat_mul]
    have hp := Real.exp_pos (2 * lam * t)
    have : Real.exp (2 * lam * t) * Real.exp ((2:ℕ) * (-lam * t)) = 1 := by
      rw [← Real.exp_add]; push_cast; ring_nf; simp
    nlinarith [ipH_self_re_nonneg (TW hN t v), Real.exp_pos ((2:ℕ) * (-lam * t))]
  exact (pow_le_pow_iff_left₀ (Real.sqrt_nonneg _) (by unfold normH; positivity) two_ne_zero).mp hsq

end

end

end CompanionPilot


==> anc/lean/CompanionPilot/Wirtinger.lean <==
import Mathlib.Analysis.SpecialFunctions.Trigonometric.Deriv
import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus
import Mathlib.Analysis.Complex.RealDeriv
import Mathlib.Order.Filter.AtTopBot.Basic

/-! The sharp Wirtinger inequality `π^2 ∫_0^1 |v|^2 ≤ ∫_0^1 |v'|^2` for `C^1` functions with
`v(0)=v(1)=0`, by the ground state substitution with `sin(a(x+ε))`. -/

set_option autoImplicit false

namespace CompanionPilot

open Set Filter Real
open scoped Topology

noncomputable section

theorem wirtinger_eps {u u' : ℝ → ℝ} (hd : ∀ x, HasDerivAt u (u' x) x) (hc : Continuous u')
    (h0 : u 0 = 0) (h1 : u 1 = 0) {ε : ℝ} (hε : 0 < ε) :
    (π / (1 + 2 * ε)) ^ 2 * ∫ x in (0:ℝ)..1, u x ^ 2 ≤ ∫ x in (0:ℝ)..1, u' x ^ 2 := by
  set a : ℝ := π / (1 + 2 * ε)
  have ha : 0 < a := div_pos pi_pos (by linarith)
  have hθ : ∀ x ∈ Icc (0:ℝ) 1, 0 < sin (a * (x + ε)) := by
    intro x hx
    apply sin_pos_of_pos_of_lt_pi
    · exact mul_pos ha (by linarith [hx.1])
    · have : a * (x + ε) ≤ a * (1 + ε) := by nlinarith [hx.2]
      have h2 : a * (1 + ε) < π := by
        rw [show a * (1 + ε) = π * ((1 + ε) / (1 + 2 * ε)) by simp only [a]; field_simp]
        have : (1 + ε) / (1 + 2 * ε) < 1 := by rw [div_lt_one (by linarith)]; linarith
        nlinarith [pi_pos]
      linarith
  have hu_cont : Continuous u := continuous_iff_continuousAt.mpr fun x => (hd x).continuousAt
  -- an open neighbourhood of [0,1] where the sine is positive
  set U : Set ℝ := {x | 0 < sin (a * (x + ε))}
  have hU : IsOpen U := isOpen_lt continuous_const (by fun_prop)
  have hIU : Icc (0:ℝ) 1 ⊆ U := fun x hx => hθ x hx
  set q : ℝ → ℝ := fun x => a * cos (a * (x + ε)) / sin (a * (x + ε))
  have hq : ∀ x ∈ U, HasDerivAt q (-a ^ 2 - q x ^ 2) x := by
    intro x hx
    have hin : HasDerivAt (fun y => a * (y + ε)) (a * 1) x :=
      ((hasDerivAt_id' x).add_const ε).const_mul a
    have hs := hin.sin
    have hco := hin.cos.const_mul a
    have hne : sin (a * (x + ε)) ≠ 0 := (hx : 0 < sin (a * (x + ε))).ne'
    convert hco.div hs hne using 1
    simp only [q]
    field_simp
  set F : ℝ → ℝ := fun x => q x * u x ^ 2
  have hF : ∀ x ∈ uIcc (0:ℝ) 1, HasDerivAt F ((-a ^ 2 - q x ^ 2) * u x ^ 2 + q x * (2 * u x * u' x)) x := by
    intro x hx
    rw [uIcc_of_le zero_le_one] at hx
    have h2 : HasDerivAt (fun y => u y ^ 2) (2 * u x * u' x) x := by
      convert (hd x).pow 2 using 1; norm_num
    exact (hq x (hIU hx)).mul h2
  have hqc : ContinuousOn q (Icc 0 1) := fun x hx => (hq x (hIU hx)).continuousAt.continuousWithinAt
  have hF'c : ContinuousOn (fun x => (-a ^ 2 - q x ^ 2) * u x ^ 2 + q x * (2 * u x * u' x))
      (uIcc 0 1) := by
    rw [uIcc_of_le zero_le_one]
    exact ((continuousOn_const.sub (hqc.pow 2)).mul (hu_cont.continuousOn.pow 2)).add
      (hqc.mul ((continuousOn_const.mul hu_cont.continuousOn).mul hc.continuousOn))
  have hftc := intervalIntegral.integral_eq_sub_of_hasDerivAt hF (hF'c.intervalIntegrable)
  simp only [F, h0, h1, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true, zero_pow, mul_zero,
    sub_zero] at hftc
  -- pointwise identity
  have hpt : ∀ x, u' x ^ 2 - a ^ 2 * u x ^ 2 =
      (u' x - q x * u x) ^ 2 + ((-a ^ 2 - q x ^ 2) * u x ^ 2 + q x * (2 * u x * u' x)) := by
    intro x; ring
  have hsq : ContinuousOn (fun x => (u' x - q x * u x) ^ 2) (uIcc 0 1) := by
    rw [uIcc_of_le zero_le_one]
    exact (hc.continuousOn.sub (hqc.mul hu_cont.continuousOn)).pow 2
  have hint : ∫ x in (0:ℝ)..1, (u' x ^ 2 - a ^ 2 * u x ^ 2) =
      (∫ x in (0:ℝ)..1, (u' x - q x * u x) ^ 2) + 0 := by
    simp_rw [hpt]
    rw [intervalIntegral.integral_add hsq.intervalIntegrable hF'c.intervalIntegrable, hftc]
  have hnn : 0 ≤ ∫ x in (0:ℝ)..1, (u' x - q x * u x) ^ 2 :=
    intervalIntegral.integral_nonneg zero_le_one (fun x _ => sq_nonneg _)
  have i1 : IntervalIntegrable (fun x => u' x ^ 2) MeasureTheory.volume 0 1 :=
    (hc.pow 2).intervalIntegrable _ _
  have i2 : IntervalIntegrable (fun x => a ^ 2 * u x ^ 2) MeasureTheory.volume 0 1 :=
    ((hu_cont.pow 2).const_mul _).intervalIntegrable _ _
  rw [intervalIntegral.integral_sub i1 i2, intervalIntegral.integral_const_mul] at hint
  linarith

/-- Sharp Wirtinger inequality for real `C^1` functions vanishing at `0` and `1`. -/
theorem wirtinger_real {u u' : ℝ → ℝ} (hd : ∀ x, HasDerivAt u (u' x) x) (hc : Continuous u')
    (h0 : u 0 = 0) (h1 : u 1 = 0) :
    π ^ 2 * ∫ x in (0:ℝ)..1, u x ^ 2 ≤ ∫ x in (0:ℝ)..1, u' x ^ 2 := by
  have ht : Tendsto (fun ε : ℝ => (π / (1 + 2 * ε)) ^ 2 * ∫ x in (0:ℝ)..1, u x ^ 2)
      (𝓝[>] 0) (𝓝 (π ^ 2 * ∫ x in (0:ℝ)..1, u x ^ 2)) := by
    have hc0 : ContinuousAt (fun ε : ℝ => (π / (1 + 2 * ε)) ^ 2 * ∫ x in (0:ℝ)..1, u x ^ 2) 0 := by
      apply ContinuousAt.mul _ continuousAt_const
      apply ContinuousAt.pow
      apply ContinuousAt.div continuousAt_const (by fun_prop) (by norm_num)
    have := hc0.tendsto.mono_left (nhdsWithin_le_nhds (s := Ioi (0:ℝ)))
    simpa using this
  exact le_of_tendsto ht (eventually_nhdsWithin_of_forall fun ε hε =>
    wirtinger_eps hd hc h0 h1 hε)

/-- Sharp Wirtinger inequality for complex `C^1` functions vanishing at `0` and `1`. -/
theorem wirtinger {v v' : ℝ → ℂ} (hd : ∀ x, HasDerivAt v (v' x) x) (hc : Continuous v')
    (h0 : v 0 = 0) (h1 : v 1 = 0) :
    π ^ 2 * ∫ x in (0:ℝ)..1, ‖v x‖ ^ 2 ≤ ∫ x in (0:ℝ)..1, ‖v' x‖ ^ 2 := by
  have hre : ∀ x, HasDerivAt (fun y => (v y).re) (v' x).re x := fun x =>
    Complex.reCLM.hasFDerivAt.comp_hasDerivAt x (hd x)
  have him : ∀ x, HasDerivAt (fun y => (v y).im) (v' x).im x := fun x =>
    Complex.imCLM.hasFDerivAt.comp_hasDerivAt x (hd x)
  have w1 := wirtinger_real hre (Complex.continuous_re.comp hc) (by simp [h0]) (by simp [h1])
  have w2 := wirtinger_real him (Complex.continuous_im.comp hc) (by simp [h0]) (by simp [h1])
  have hvc : Continuous v := continuous_iff_continuousAt.mpr fun x => (hd x).continuousAt
  have hsplit : ∀ w : ℝ → ℂ, Continuous w → ∫ x in (0:ℝ)..1, ‖w x‖ ^ 2 =
      (∫ x in (0:ℝ)..1, (w x).re ^ 2) + ∫ x in (0:ℝ)..1, (w x).im ^ 2 := by
    intro w hw
    have i1 : IntervalIntegrable (fun x => (w x).re ^ 2) MeasureTheory.volume 0 1 :=
      ((Complex.continuous_re.comp hw).pow 2).intervalIntegrable _ _
    have i2 : IntervalIntegrable (fun x => (w x).im ^ 2) MeasureTheory.volume 0 1 :=
      ((Complex.continuous_im.comp hw).pow 2).intervalIntegrable _ _
    rw [← intervalIntegral.integral_add i1 i2]
    congr 1; funext x
    rw [← Complex.normSq_eq_norm_sq, Complex.normSq_apply]; ring
  rw [hsplit v hvc, hsplit v' hc]
  linarith

end

end CompanionPilot


==> anc/lean/OrderingError/AnalyticPremises.lean <==
import OrderingError.Premises
import Mathlib.Analysis.Analytic.ChangeOrigin
import Mathlib.Analysis.Analytic.Linear
import Mathlib.Analysis.Normed.Module.Multilinear.Curry
import Mathlib.Combinatorics.Enumerative.Catalan.Basic
import Mathlib.Analysis.Normed.Ring.InfiniteSum
import Mathlib.Topology.Algebra.InfiniteSum.NatInt


open scoped NNReal ENNReal Topology

namespace OrderingError

/-- The operator bounds in the abstract quadratic fixed-point theorem.
These are pure functional-analytic data, not PDE assumptions. -/
structure QuadraticBounds {H X : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
    [NormedAddCommGroup X] [NormedSpace ℂ X]
    (L : H →L[ℂ] X) (Q : X →L[ℂ] X →L[ℂ] X) (l q : ℝ) : Prop where
  linear_pos : 0 < l
  bilinear_pos : 0 < q
  linear_bound : ‖L‖ ≤ l
  bilinear_bound : ‖Q‖ ≤ q

/-- The explicit data radius in the proof of Theorem 2.2, arXiv v1. -/
noncomputable def analyticRadius (l q : ℝ) : ℝ := (8 * q * l)⁻¹

/-- The closed solution ball used for uniqueness in Theorem 2.2. -/
noncomputable def quadraticSolutionRadius (q : ℝ) : ℝ := (4 * q)⁻¹

end OrderingError



==> anc/lean/OrderingError/Premises.lean <==
import Mathlib.Analysis.Convolution
import Mathlib.Analysis.Complex.CauchyIntegral
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals
import Mathlib.MeasureTheory.Function.LpSeminorm.CompareExp
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.FunProp
import Mathlib.Tactic.GCongr

open MeasureTheory Set Real
open scoped NNReal ENNReal

namespace OrderingError

/-- The short-time scale in Lemma 4.10 of arXiv v1. -/
noncomputable def meshScale (h : ℝ) : ℝ := h ^ (2 / 3 : ℝ)

/-- The weighted scalar kernel hypothesis extracted from Proposition 4.5 and
Lemma 4.10 of arXiv v1. The gap `delta` is `nu' - nu`. No measurability of the operator norm is required: the proved estimates use
the explicit scalar envelope instead.
No PDE, Hilbert space, or spatial regularity assumptions are used here. -/
structure KernelControl (K : ℝ → ℝ) (C delta h : ℝ) : Prop where
  constant_nonneg : 0 ≤ C
  gap_pos : 0 < delta
  mesh_pos : 0 < h
  mesh_le_one : h ≤ 1
  nonneg : ∀ t > 0, 0 ≤ K t
  linear_error_bound : ∀ t > 0,
    K t ≤ C * exp (-delta * t) * min 1 (h * (min t 1) ^ (-3 / 2 : ℝ))

/-- The explicit measurable majorant from Lemma 4.10, extended by zero to
nonpositive times. Its measurability is proved, rather than assumed. -/
noncomputable def kernelEnvelope (C delta h : ℝ) (t : ℝ) : ℝ :=
  (Ioi 0).indicator
    (fun t => C * exp (-delta * t) * min 1 (h * (min t 1) ^ (-3 / 2 : ℝ))) t

/-- The spatial hypotheses used in Lemma 4.12 of arXiv v1. The type V is
an abstract spatial regularity class included in H by `toH`; W is the weak
source space V_1*. Constants and seminorms are nonnegative by construction.
The statements are the Poincare, Agmon, nonlinear source, and weak-pairing
inequalities from premise 3 of the task. No time estimate is assumed. -/
structure SpatialBounds (V H W : Type*) [NormedAddCommGroup H] [NormedAddCommGroup W]
    (toH : V → H) (grad supNorm : V → ℝ≥0) (N : V → H) (F : H → V → W)
    (P A CN CF : ℝ≥0) : Prop where
  poincare : ∀ w, ‖toH w‖ₑ ≤ (P : ℝ≥0∞) * grad w
  agmon : ∀ w, (supNorm w : ℝ≥0∞) ^ (2 : ℝ) ≤ (A : ℝ≥0∞) * ‖toH w‖ₑ * grad w
  nonlinear_source : ∀ w, ‖N w‖ₑ ≤ (CN : ℝ≥0∞) * ‖toH w‖ₑ ^ (1 / 2 : ℝ) *
    (grad w : ℝ≥0∞) ^ (3 / 2 : ℝ)
  weak_pairing : ∀ f w, ‖F f w‖ₑ ≤ (CF : ℝ≥0∞) * ‖f‖ₑ * supNorm w

/-- The two components of an energy bound on positive times. In the paper,
A(t) = exp(nu*t) norm(w(t)), B(t) = exp(nu*t) |w(t)|_1, and M + J bounds
E_nu(w). These fields are energy data, not assumed mixed-norm estimates. -/
structure EnergyControl (A B : ℝ → ℝ≥0∞) (M J : ℝ≥0∞) : Prop where
  mass_bound : ∀ᵐ t ∂volume.restrict (Set.Ioi 0), A t ≤ M
  slope_l2 : (∫⁻ t in Set.Ioi 0, B t ^ (2 : ℝ)) ≤ J ^ (2 : ℝ)

/-- The exponential time weight, regarded as a nonnegative extended real. -/
noncomputable def expWeight (nu t : ℝ) : ℝ≥0∞ := ENNReal.ofReal (Real.exp (nu * t))

/-- The two pre-absorption estimates displayed in the proof of Proposition
4.13. This is an INTERMEDIATE interface, not an additional primitive PDE
hypothesis. A complete instantiation must construct it from the common
analytic energy ball, the forced estimate, the mild identity (4.30), and
the Stage 0-1 theorems. The energy-model bridge constructs it; the final statement does not assume it. -/
structure BootstrapEstimates {H Z Y : Type*} [NormedAddCommGroup H]
    [NormedAddCommGroup Z] [NormedAddCommGroup Y]
    (error : ℝ → H → Z) (defect : ℝ → H → Y) (ran A B D E F : ℝ) : Prop where
  error_preabsorption : ∀ h, 0 < h → h ≤ 1 → ∀ u : H, ‖u‖ < ran →
    ‖error h u‖ ≤ A * h ^ (1 / 6 : ℝ) * ‖u‖ + B * h ^ (1 / 3 : ℝ) * ‖u‖ ^ 2 +
      D * ‖u‖ * ‖error h u‖
  defect_preabsorption : ∀ h, 0 < h → h ≤ 1 → ∀ u : H, ‖u‖ < ran →
    ‖defect h u‖ ≤ E * h ^ (1 / 6 : ℝ) * ‖u‖ ^ 2 + F * ‖error h u‖ * ‖u‖

/-- The only holomorphy needed by the Taylor-tail argument: the defect is
holomorphic on a common complex data ball. This is a consequence of Theorem
2.2 and Proposition 3.7 together with the definition of the defect. -/
structure DefectAnalytic {H Y : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
    [NormedAddCommGroup Y] [NormedSpace ℂ Y]
    (defect : ℝ → H → Y) (ran : ℝ) : Prop where
  analytic_ball : ∀ h, 0 < h → h ≤ 1 → DifferentiableOn ℂ (defect h) (Metric.ball 0 ran)

/-- Identification of the paper's D_h with the quadratic Taylor coefficient,
cf. the definition of D_h preceding Proposition 4.11 (arXiv v1), and the
Taylor coefficients in Theorem 2.2 / Proposition 3.7. This correspondence
must be supplied when D_h is defined by the continuous/discrete bilinear maps;
it is not silently inferred from holomorphy alone. -/
def QuadraticCoefficientIdentity {H Y : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
    [NormedAddCommGroup Y] [NormedSpace ℂ Y]
    (defect quadratic : ℝ → H → Y) (ran : ℝ) : Prop :=
  ∀ h, 0 < h → h ≤ 1 → ∀ R : ℝ≥0, 0 < R → (R : ℝ) < ran →
    ∀ phi : H, ‖phi‖ ≤ 1 → ∀ z : ℂ,
      quadratic h (z • phi) = cauchyPowerSeries (fun z => defect h (z • phi)) 0 R 2 (fun _ => z)

/-- A transparent intermediate representation of the mild identity (4.30)
and its defect counterpart. The five term bounds are precisely the output
interfaces of the Stage 0-1 estimates after using the common analytic energy
bound and the discrete forcing estimate. They remain separate fields so that
an instantiation cannot silently treat the final bootstrap inequality as a
primitive assumption. The construction EnergyOrderingModel.mildTermBounds proves all five fields. -/
structure MildTermBounds {H Z Y : Type*} [NormedAddCommGroup H]
    [NormedAddCommGroup Z] [NormedSpace ℝ Z]
    [NormedAddCommGroup Y] [NormedSpace ℝ Y]
    (error : ℝ → H → Z) (defect : ℝ → H → Y) (ran A B D E F : ℝ) where
  initial : ℝ → H → Z
  sourceZ : ℝ → H → Z
  feedbackZ : ℝ → H → Z
  sourceY : ℝ → H → Y
  feedbackY : ℝ → H → Y
  /-- Equation (4.30), after inclusion into the L4 trajectory space. -/
  mild_error : ∀ h, 0 < h → h ≤ 1 → ∀ u : H, ‖u‖ < ran →
    error h u = -initial h u - sourceZ h u + (2 : ℝ) • feedbackZ h u
  /-- The defect identity used just after absorption in Proposition 4.13. -/
  mild_defect : ∀ h, 0 < h → h ≤ 1 → ∀ u : H, ‖u‖ < ran →
    defect h u = -sourceY h u + (2 : ℝ) • feedbackY h u
  /-- Lemma 4.12, initial term. -/
  initial_bound : ∀ h, 0 < h → h ≤ 1 → ∀ u : H, ‖u‖ < ran →
    ‖initial h u‖ ≤ A * h ^ (1 / 6 : ℝ) * ‖u‖
  /-- Lemma 4.12, L4 convolution plus quadratic source and analytic energy bound. -/
  sourceZ_bound : ∀ h, 0 < h → h ≤ 1 → ∀ u : H, ‖u‖ < ran →
    ‖sourceZ h u‖ ≤ B * h ^ (1 / 3 : ℝ) * ‖u‖ ^ 2
  /-- Forced estimate and mixed feedback, including the energy of the mean trajectory. -/
  feedbackZ_bound : ∀ h, 0 < h → h ≤ 1 → ∀ u : H, ‖u‖ < ran →
    2 * ‖feedbackZ h u‖ ≤ D * ‖u‖ * ‖error h u‖
  /-- Lemma 4.12, uniform-time convolution plus quadratic source. -/
  sourceY_bound : ∀ h, 0 < h → h ≤ 1 → ∀ u : H, ‖u‖ < ran →
    ‖sourceY h u‖ ≤ E * h ^ (1 / 6 : ℝ) * ‖u‖ ^ 2
  /-- Forced estimate and weak feedback in the uniform-time target. -/
  feedbackY_bound : ∀ h, 0 < h → h ≤ 1 → ∀ u : H, ‖u‖ < ran →
    2 * ‖feedbackY h u‖ ≤ F * ‖error h u‖ * ‖u‖

/-- A Bochner operator convolution. For causal applications both factors are
extended by zero and the operator already includes the exponential weight. -/
noncomputable def operatorConvolution {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (L : ℝ → E →L[ℝ] E) (g : ℝ → E) (t : ℝ) : E :=
  ∫ s, L s (g (t - s))

/-- The weighted causal source; zero extension is part of the representation. -/
noncomputable def causalWeight {H : Type*} [NormedAddCommGroup H] [NormedSpace ℝ H]
    (nu : ℝ) (f : ℝ → H) : ℝ → H :=
  (Ioi 0).indicator (fun t => Real.exp (nu * t) • f t)

/-- Representation of the energy space X_0 and its two trajectory targets.
M and J are the components of E_nu. The norm identities represent the
trajectory norms, not analytic estimates. Measurability belongs to premise 5. -/
structure EnergySpace (V H W T Z Y : Type*)
    [NormedAddCommGroup H] [NormedSpace ℂ H] [NormedAddCommGroup W]
    [NormedAddCommGroup T] [NormedSpace ℂ T]
    [NormedAddCommGroup Z] [NormedSpace ℂ Z]
    [NormedAddCommGroup Y] [NormedSpace ℂ Y]
    (toH : V → H) (grad supNorm : V → ℝ≥0) (N : V → H) (F : H → V → W)
    (nu : ℝ) where
  profile : T → ℝ → V
  mass : T → ℝ≥0∞
  slope : T → ℝ≥0∞
  energy : ∀ w, EnergyControl
    (fun t => expWeight nu t * ‖toH (profile w t)‖ₑ)
    (fun t => expWeight nu t * grad (profile w t)) (mass w) (slope w)
  energy_norm : ∀ w, mass w + slope w ≤ ‖w‖ₑ
  toZ : T →L[ℂ] Z
  toY : T →L[ℂ] Y
  normZ : ∀ w, ‖toZ w‖ₑ = eLpNorm
    (fun t => expWeight nu t * ‖toH (profile w t)‖ₑ) 4 (volume.restrict (Ioi 0))
  normY : ∀ w, ‖toY w‖ ≤ ‖w‖
  mass_measurable : ∀ w, AEMeasurable
    (fun t => expWeight nu t * ‖toH (profile w t)‖ₑ) (volume.restrict (Ioi 0))
  slope_measurable : ∀ w, AEMeasurable
    (fun t => expWeight nu t * (grad (profile w t) : ℝ≥0∞)) (volume.restrict (Ioi 0))
  sup_measurable : ∀ w, AEMeasurable
    (fun t => (supNorm (profile w t) : ℝ≥0∞)) (volume.restrict (Ioi 0))
  source_measurable : ∀ w, AEMeasurable
    (fun t => expWeight nu t * ‖N (profile w t)‖ₑ) (volume.restrict (Ioi 0))
  source_strong : ∀ w, AEStronglyMeasurable (causalWeight nu (fun t => N (profile w t))) volume
  feedback_measurable : ∀ e w, AEMeasurable
    (fun t => expWeight nu t * ‖F (toH (profile e t)) (profile w t)‖ₑ)
    (volume.restrict (Ioi 0))

/-- The original PDE premises on an abstract energy trajectory space.
The common ball is premise 1 (Theorem 2.2 / Proposition 3.7); forced is
premise 2 (discrete (2.19)); linear is premise 4 (Proposition 4.5).
The mild identities are (4.30) in its Z and Y targets. Other fields identify
represented terms and their measurability (premise 5). No mixed time bound
or pre-absorption estimate is assumed. -/
structure EnergyOrderingModel {V H W T Z Y : Type*}
    [NormedAddCommGroup H] [NormedSpace ℂ H] [NormedAddCommGroup W]
    [NormedAddCommGroup T] [NormedSpace ℂ T]
    [NormedAddCommGroup Z] [NormedSpace ℂ Z]
    [NormedAddCommGroup Y] [NormedSpace ℂ Y]
    {toH : V → H} {grad supNorm : V → ℝ≥0} {N : V → H} {F : H → V → W} {nu : ℝ}
    (es : EnergySpace V H W T Z Y toH grad supNorm N F nu)
    (ran delta : ℝ) (C M0 forcedConstant : ℝ≥0) where
  solution : H → T
  discrete : ℝ → H → T
  common_energy_ball : ∀ h, 0 < h → h ≤ 1 → ∀ u, ‖u‖ < ran →
    ‖solution u‖ + ‖discrete h u‖ ≤ (M0 : ℝ) * ‖u‖
  solution_analytic : DifferentiableOn ℂ solution (Metric.ball 0 ran)
  discrete_analytic : ∀ h, 0 < h → h ≤ 1 → DifferentiableOn ℂ (discrete h) (Metric.ball 0 ran)
  kernel : ℝ → ℝ → H →L[ℝ] H
  linear : ∀ h, 0 < h → h ≤ 1 → ∀ t,
    ‖kernel h t‖ₑ ≤ ENNReal.ofReal (kernelEnvelope C delta h t)
  initial : ℝ → H → Z
  initialY : ℝ → H →L[ℂ] Y
  sourceZ : ℝ → T → Z
  sourceY : ℝ → T → Y
  feedback : ℝ → T → T → T
  initial_norm : ∀ h u, ‖initial h u‖ₑ = eLpNorm (fun t => kernel h t u) 4 volume
  sourceZ_norm : ∀ h w, ‖sourceZ h w‖ₑ = eLpNorm
    (operatorConvolution (kernel h) (causalWeight nu (fun t => N (es.profile w t)))) 4 volume
  sourceY_norm : ∀ h w, ‖sourceY h w‖ₑ = ⨆ t : ℝ,
    ‖operatorConvolution (kernel h) (causalWeight nu (fun t => N (es.profile w t))) t‖ₑ
  initial_measurable : ∀ h u, AEStronglyMeasurable (fun t => kernel h t u) volume
  convolution_measurable : ∀ h w, AEStronglyMeasurable
    (operatorConvolution (kernel h) (causalWeight nu (fun t => N (es.profile w t)))) volume
  integrand_measurable : ∀ h w t, AEStronglyMeasurable
    (fun s => kernel h s (causalWeight nu (fun t => N (es.profile w t)) (t - s))) volume
  forced : ∀ h, 0 < h → h ≤ 1 → ∀ e w,
    ‖feedback h e w‖ₑ ≤ (forcedConstant : ℝ≥0∞) * eLpNorm
      (fun t => expWeight nu t * ‖F (toH (es.profile e t)) (es.profile w t)‖ₑ)
      2 (volume.restrict (Ioi 0))
  mildZ : ∀ h, 0 < h → h ≤ 1 → ∀ u, ‖u‖ < ran →
    es.toZ (solution u - discrete h u) = -initial h u - sourceZ h (solution u) +
      (2 : ℝ) • es.toZ (feedback h (solution u - discrete h u)
        ((2 : ℂ)⁻¹ • (solution u + discrete h u)))
  mildY : ∀ h, 0 < h → h ≤ 1 → ∀ u, ‖u‖ < ran →
    es.toY (solution u - discrete h u) = -initialY h u - sourceY h (solution u) +
      (2 : ℝ) • es.toY (feedback h (solution u - discrete h u)
        ((2 : ℂ)⁻¹ • (solution u + discrete h u)))

/-- A local power series on a complex ray. The default branch is irrelevant
when the solution map is holomorphic near zero. -/
noncomputable def raySeries {H Y : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
    [NormedAddCommGroup Y] [NormedSpace ℂ Y] (f : H → Y) (u : H) :
    FormalMultilinearSeries ℂ ℂ Y := by
  classical
  exact if hf : AnalyticAt ℂ (fun z : ℂ => f (z • u)) 0 then Classical.choose hf else 0

/-- The quadratic Taylor term evaluated on the diagonal, defined on rays.
This is P_2 in Theorem 2.2 and P_{2,h} in Proposition 3.7. -/
noncomputable def quadraticPart {H Y : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
    [NormedAddCommGroup Y] [NormedSpace ℂ Y] (f : H → Y) (u : H) : Y :=
  raySeries f u 2 (fun _ => 1)
section ModelDefinitions
variable {V H W T Z Y : Type*}
  [NormedAddCommGroup H] [NormedSpace ℂ H] [NormedAddCommGroup W]
  [NormedAddCommGroup T] [NormedSpace ℂ T]
  [NormedAddCommGroup Z] [NormedSpace ℂ Z]
  [NormedAddCommGroup Y] [NormedSpace ℂ Y]
  {toH : V → H} {grad supNorm : V → ℝ≥0} {N : V → H} {F : H → V → W} {nu : ℝ}
  {es : EnergySpace V H W T Z Y toH grad supNorm N F nu}
  {ran delta : ℝ} {C M0 forcedConstant : ℝ≥0}

/-- The solution error in Z_nu. -/
noncomputable def EnergyOrderingModel.error
    (model : EnergyOrderingModel es ran delta C M0 forcedConstant) (h : ℝ) (u : H) : Z :=
  es.toZ (model.solution u - model.discrete h u)

/-- The ordering defect: solution error plus the initial linear error,
as in the splitting identity preceding (4.30). -/
noncomputable def EnergyOrderingModel.defect
    (model : EnergyOrderingModel es ran delta C M0 forcedConstant) (h : ℝ) (u : H) : Y :=
  es.toY (model.solution u - model.discrete h u) + model.initialY h u
/-- The paper's definition D_h = P_2 - P_{2,h}, with the discrete projection
already included in the discrete solution map. It is not an estimate premise. -/
noncomputable def EnergyOrderingModel.quadratic
    (model : EnergyOrderingModel es ran delta C M0 forcedConstant) (h : ℝ) (u : H) : Y :=
  quadraticPart (fun v => es.toY (model.solution v)) u -
    quadraticPart (fun v => es.toY (model.discrete h v)) u

end ModelDefinitions

end OrderingError















==> anc/lean/OrderingError/QuadraticEquation.lean <==
import OrderingError.QuadraticFixedPoint

open Finset Set Metric
open scoped NNReal ENNReal Topology

namespace OrderingError
section Equation
variable {H X : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
  [NormedAddCommGroup X] [NormedSpace ℂ X] [CompleteSpace X]
  {L : H →L[ℂ] X} {Q : X →L[ℂ] X →L[ℂ] X} {l q : ℝ}

/-- Cauchy multiplication for an arbitrary continuous bilinear map. -/
lemma bilinear_tsum_antidiagonal (Q : X →L[ℂ] X →L[ℂ] X) (v : ℕ → X)
    (hv : Summable (fun n => ‖v n‖)) :
    Q (∑' n, v n) (∑' n, v n) =
      ∑' n, ∑ i : Fin (n + 1), Q (v i.val) (v (n - i.val)) := by
  have hmul : Summable (fun p : ℕ × ℕ => ‖v p.1‖ * ‖v p.2‖) :=
    hv.mul_of_nonneg hv (fun n => norm_nonneg (v n)) (fun n => norm_nonneg (v n))
  have hdouble : Summable (fun p : ℕ × ℕ => Q (v p.1) (v p.2)) :=
    (hmul.mul_left ‖Q‖).of_norm_bounded (fun p => by
      simpa only [mul_assoc] using Q.le_opNorm₂ (v p.1) (v p.2))
  have hprod : Q (∑' n, v n) (∑' n, v n) = ∑' p : ℕ × ℕ, Q (v p.1) (v p.2) := by
    calc
      _ = ∑' i, Q (v i) (∑' j, v j) := (Q.flip _).map_tsum hv.of_norm
      _ = ∑' i, ∑' j, Q (v i) (v j) := by
        congr 1
        funext i
        exact (Q (v i)).map_tsum hv.of_norm
      _ = _ := (hdouble.tsum_prod' (fun i => (Q (v i)).summable hv.of_norm)).symm
  rw [hprod]
  have hsigma : Summable (fun p : Σ n : ℕ, Finset.antidiagonal n =>
      Q (v p.2.val.1) (v p.2.val.2)) :=
    Finset.HasAntidiagonal.sigmaAntidiagonalEquivProd.summable_iff.mpr hdouble
  calc
    _ = ∑' p : Σ n : ℕ, Finset.antidiagonal n,
        Q (v p.2.val.1) (v p.2.val.2) :=
      (Finset.HasAntidiagonal.sigmaAntidiagonalEquivProd.tsum_eq _).symm
    _ = ∑' n : ℕ, ∑' p : Finset.antidiagonal n, Q (v p.val.1) (v p.val.2) :=
      hsigma.tsum_sigma' (fun _ => (hasSum_fintype _).summable)
    _ = _ := by
      apply tsum_congr
      intro n
      calc
        _ = ∑ p : Finset.antidiagonal n, Q (v p.val.1) (v p.val.2) :=
          tsum_fintype (L := .unconditional _) (fun p : Finset.antidiagonal n => Q (v p.val.1) (v p.val.2))
        _ = ∑ p ∈ Finset.antidiagonal n, Q (v p.1) (v p.2) :=
          Finset.sum_finset_coe (fun p : ℕ × ℕ => Q (v p.1) (v p.2)) (Finset.antidiagonal n)
        _ = ∑ i ∈ Finset.range (n + 1), Q (v i) (v (n - i)) :=
          Nat.sum_antidiagonal_eq_sum_range_succ (fun i j => Q (v i) (v j)) n
        _ = _ := Finset.sum_range (n := n + 1) (fun i => Q (v i) (v (n - i)))
/-- The absolutely convergent series solves the quadratic equation. -/
theorem quadraticSolution_equation (hb : QuadraticBounds L Q l q) {f : H}
    (hf : ‖f‖ < analyticRadius l q) :
    quadraticSolution L Q f = L f + Q (quadraticSolution L Q f) (quadraticSolution L Q f) := by
  have hs := (quadraticSolution_summable_norm hb hf).of_norm
  have he := bilinear_tsum_antidiagonal Q (fun n => quadraticCoeff L Q n (fun _ => f))
    (quadraticSolution_summable_norm hb hf)
  change Q (quadraticSolution L Q f) (quadraticSolution L Q f) = _ at he
  rw [he]
  simp_rw [← quadraticCoeff_succ]
  simpa only [quadraticSolution, quadraticCoeff_zero] using hs.tsum_eq_zero_add

/-- The solution lies in the fixed point ball of radius (4*q)^(-1). -/
theorem quadraticSolution_mem_closedBall (hb : QuadraticBounds L Q l q) {f : H}
    (hf : ‖f‖ < analyticRadius l q) :
    ‖quadraticSolution L Q f‖ ≤ quadraticSolutionRadius q := by
  have hl := hb.linear_pos
  have hq := hb.bilinear_pos
  apply (quadraticSolution_bound hb hf).trans
  calc
    _ ≤ 2 * l * analyticRadius l q := by gcongr
    _ = _ := by dsimp [analyticRadius, quadraticSolutionRadius]; field_simp; ring

omit [CompleteSpace X] in
/-- The quadratic map has Lipschitz constant at most one half on the fixed
point ball. This algebraic estimate does not assume symmetry of Q. -/
lemma quadratic_map_contraction (hb : QuadraticBounds L Q l q) {x y : X}
    (hx : ‖x‖ ≤ quadraticSolutionRadius q) (hy : ‖y‖ ≤ quadraticSolutionRadius q) :
    ‖Q x x - Q y y‖ ≤ (1 / 2 : ℝ) * ‖x - y‖ := by
  have hq := hb.bilinear_pos
  have hbound (u v : X) : ‖Q u v‖ ≤ q * ‖u‖ * ‖v‖ :=
    (Q.le_opNorm₂ u v).trans (by gcongr; exact hb.bilinear_bound)
  have hsplit : Q x x - Q y y = Q x (x - y) + Q (x - y) y := by
    simp only [map_sub, sub_apply]
    abel
  rw [hsplit]
  apply (norm_add_le _ _).trans
  have h1 := hbound x (x - y)
  have h2 := hbound (x - y) y
  have hr : q * quadraticSolutionRadius q = 1 / 4 := by
    dsimp [quadraticSolutionRadius]
    field_simp
  have hxq : q * ‖x‖ ≤ 1 / 4 := by nlinarith [mul_le_mul_of_nonneg_left hx hq.le]
  have hyq : q * ‖y‖ ≤ 1 / 4 := by nlinarith [mul_le_mul_of_nonneg_left hy hq.le]
  nlinarith [mul_le_mul_of_nonneg_right hxq (norm_nonneg (x - y)),
    mul_le_mul_of_nonneg_right hyq (norm_nonneg (x - y))]

/-- Uniqueness holds in the entire closed fixed point ball. -/
theorem quadraticSolution_unique (hb : QuadraticBounds L Q l q) {f : H}
    (hf : ‖f‖ < analyticRadius l q) {w : X}
    (hw : ‖w‖ ≤ quadraticSolutionRadius q) (heq : w = L f + Q w w) :
    w = quadraticSolution L Q f := by
  have hu := quadraticSolution_equation hb hf
  have hc := quadratic_map_contraction hb hw (quadraticSolution_mem_closedBall hb hf)
  have hdiff : w - quadraticSolution L Q f = Q w w - Q (quadraticSolution L Q f) (quadraticSolution L Q f) := by
    calc
      _ = (L f + Q w w) - (L f + Q (quadraticSolution L Q f) (quadraticSolution L Q f)) :=
        congrArg₂ (fun x y : X => x - y) heq hu
      _ = _ := by abel
  rw [← hdiff] at hc
  apply sub_eq_zero.mp
  apply norm_eq_zero.mp
  nlinarith [norm_nonneg (w - quadraticSolution L Q f)]

end Equation
end OrderingError







==> anc/lean/OrderingError/QuadraticFixedPoint.lean <==
import OrderingError.QuadraticSeries
import Mathlib.Topology.Algebra.InfiniteSum.Ring
import Mathlib.Tactic.Abel

open Finset Set Metric
open scoped NNReal ENNReal Topology

namespace OrderingError
section Abstract
variable {H X : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
  [NormedAddCommGroup X] [NormedSpace ℂ X]
  {L : H →L[ℂ] X} {Q : X →L[ℂ] X →L[ℂ] X} {l q : ℝ}

lemma analyticRadius_pos (hb : QuadraticBounds L Q l q) : 0 < analyticRadius l q := by
  have hl := hb.linear_pos
  have hq := hb.bilinear_pos
  dsimp [analyticRadius]
  positivity

lemma quadratic_ratio_lt_half (hb : QuadraticBounds L Q l q) {f : H}
    (hf : ‖f‖ < analyticRadius l q) : 4 * q * l * ‖f‖ < 1 / 2 := by
  have hl := hb.linear_pos
  have hq := hb.bilinear_pos
  have hp := mul_lt_mul_of_pos_left hf (by positivity : 0 < 4 * q * l)
  have heq : 4 * q * l * analyticRadius l q = 1 / 2 := by
    dsimp [analyticRadius]
    field_simp
    ring
  rwa [heq] at hp

/-- The Catalan bound for each homogeneous polynomial on the diagonal. -/
theorem quadraticCoeff_apply_norm (hb : QuadraticBounds L Q l q) (n : ℕ) (f : H) :
    ‖quadraticCoeff L Q n (fun _ => f)‖ ≤
      (catalan n : ℝ) * q ^ n * l ^ (n + 1) * ‖f‖ ^ (n + 1) := by
  apply ((quadraticCoeff L Q n).le_opNorm _).trans
  simpa only [prod_const, card_univ, Fintype.card_fin] using
    mul_le_mul_of_nonneg_right (quadraticCoeff_norm hb n) (pow_nonneg (norm_nonneg f) (n + 1))

lemma quadraticCoeff_apply_geometric (hb : QuadraticBounds L Q l q) (n : ℕ) (f : H) :
    ‖quadraticCoeff L Q n (fun _ => f)‖ ≤ l * ‖f‖ * (4 * q * l * ‖f‖) ^ n := by
  calc
    _ ≤ ‖quadraticCoeff L Q n‖ * ‖f‖ ^ (n + 1) := by
      simpa only [prod_const, card_univ, Fintype.card_fin] using (quadraticCoeff L Q n).le_opNorm (fun _ => f)
    _ ≤ (l * (4 * q * l) ^ n) * ‖f‖ ^ (n + 1) := by
      gcongr
      exact quadraticCoeff_norm_geometric hb n
    _ = _ := by simp only [mul_pow, pow_succ]; ring

lemma quadraticCoeff_continuous (n : ℕ) : Continuous (fun f : H => quadraticCoeff L Q n (fun _ => f)) :=
  (quadraticCoeff L Q n).cont.comp (continuous_pi fun _ => continuous_id)

lemma quadraticCoeff_homogeneous (n : ℕ) (z : ℂ) (f : H) :
    quadraticCoeff L Q n (fun _ => z • f) = z ^ (n + 1) • quadraticCoeff L Q n (fun _ => f) := by
  simpa using (quadraticCoeff L Q n).map_smul_univ (fun _ => z) (fun _ => f)

/-- Absolute convergence, uniform on every smaller ball by the same majorant. -/
theorem quadraticSolution_summable_norm (hb : QuadraticBounds L Q l q) {f : H}
    (hf : ‖f‖ < analyticRadius l q) : Summable (fun n => ‖quadraticCoeff L Q n (fun _ => f)‖) := by
  have hl := hb.linear_pos.le
  have hq := hb.bilinear_pos.le
  have hr := quadratic_ratio_lt_half hb hf
  apply Summable.of_nonneg_of_le (fun _ => norm_nonneg _) (quadraticCoeff_apply_geometric hb · f)
  exact (summable_geometric_of_lt_one (by positivity) (by linarith : 4 * q * l * ‖f‖ < 1)).mul_left _

/-- The formal series has radius at least (4*q*l)^(-1), twice the stated data radius. -/
lemma quadraticPowerSeries_radius (hb : QuadraticBounds L Q l q) :
    ENNReal.ofReal ((4 * q * l)⁻¹) ≤ (quadraticPowerSeries L Q).radius := by
  have hl := hb.linear_pos
  have hq := hb.bilinear_pos
  let R : ℝ≥0 := ⟨(4 * q * l)⁻¹, by positivity⟩
  change ENNReal.ofReal (R : ℝ) ≤ _
  rw [ENNReal.ofReal_coe_nnreal]
  apply (quadraticPowerSeries L Q).le_radius_of_bound (l * (R : ℝ))
  intro n
  cases n with
  | zero => simp [quadraticPowerSeries]; positivity
  | succ n =>
    change ‖quadraticCoeff L Q n‖ * (R : ℝ) ^ (n + 1) ≤ _
    apply (mul_le_mul_of_nonneg_right (quadraticCoeff_norm_geometric hb n) (by positivity)).trans_eq
    change l * (4 * q * l) ^ n * ((4 * q * l)⁻¹) ^ (n + 1) = l * (4 * q * l)⁻¹
    rw [pow_succ]
    have ha : 4 * q * l ≠ 0 := by positivity
    calc
      _ = l * ((4 * q * l) ^ n * ((4 * q * l)⁻¹) ^ n) * (4 * q * l)⁻¹ := by ring
      _ = _ := by rw [← mul_pow, mul_inv_cancel₀ ha, one_pow, mul_one]

variable [CompleteSpace X]

/-- The constructed solution admits its explicit multilinear power series. -/
theorem quadraticSolution_hasFPowerSeries (hb : QuadraticBounds L Q l q) :
    HasFPowerSeriesOnBall (quadraticSolution L Q) (quadraticPowerSeries L Q) 0
      (ENNReal.ofReal (analyticRadius l q)) := by
  have hl := hb.linear_pos
  have hq := hb.bilinear_pos
  refine ⟨?_, ENNReal.ofReal_pos.mpr (analyticRadius_pos hb), ?_⟩
  · apply (ENNReal.ofReal_le_ofReal ?_).trans (quadraticPowerSeries_radius hb)
    dsimp [analyticRadius]
    apply inv_le_inv₀ (by positivity) (by positivity) |>.mpr
    nlinarith
  · intro f hf
    have hf' : ‖f‖ < analyticRadius l q := by
      simpa only [mem_eball_zero_iff, ← ofReal_norm,
        ENNReal.ofReal_lt_ofReal_iff (analyticRadius_pos hb)] using hf
    have hs : HasSum (fun n => quadraticPowerSeries L Q (n + 1) (fun _ => f)) (quadraticSolution L Q f) :=
      (quadraticSolution_summable_norm hb hf').of_norm.hasSum
    have ht := HasSum.zero_add (f := fun n => quadraticPowerSeries L Q n (fun _ => f)) hs
    simpa only [quadraticPowerSeries, zero_apply, zero_add] using ht

/-- Holomorphy on the explicit small ball, derived from the constructed series. -/
theorem quadraticSolution_analytic (hb : QuadraticBounds L Q l q) :
    AnalyticOnNhd ℂ (quadraticSolution L Q) (ball 0 (analyticRadius l q)) := by
  intro f hf
  apply (quadraticSolution_hasFPowerSeries hb).analyticAt_of_mem
  simpa only [mem_eball_zero_iff, ← ofReal_norm,
    ENNReal.ofReal_lt_ofReal_iff (analyticRadius_pos hb), mem_ball, dist_zero_right] using hf

/-- An explicit remainder estimate after homogeneous degree m. -/
theorem quadraticSolution_tail (hb : QuadraticBounds L Q l q) {f : H}
    (hf : ‖f‖ < analyticRadius l q) (m : ℕ) :
    ‖quadraticSolution L Q f - ∑ n ∈ range m, quadraticCoeff L Q n (fun _ => f)‖ ≤
      (2 * l * (4 * q * l) ^ m) * ‖f‖ ^ (m + 1) := by
  have hl := hb.linear_pos.le
  have hq := hb.bilinear_pos.le
  have hr := quadratic_ratio_lt_half hb hf
  have hs := (quadraticSolution_summable_norm hb hf).of_norm.hasSum
  have ht := norm_sub_le_of_geometric_bound_of_hasSum (by linarith : 4 * q * l * ‖f‖ < 1)
    (quadraticCoeff_apply_geometric hb · f) hs m
  rw [norm_sub_rev] at ht
  apply ht.trans
  have hden : 0 < 1 - 4 * q * l * ‖f‖ := by linarith
  apply (div_le_iff₀ hden).mpr
  have hfac : 0 ≤ l * ‖f‖ * (4 * q * l * ‖f‖) ^ m := by positivity
  have hrhs : (2 * l * (4 * q * l) ^ m) * ‖f‖ ^ (m + 1) =
      2 * (l * ‖f‖ * (4 * q * l * ‖f‖) ^ m) := by simp only [pow_succ, mul_pow]; ring
  rw [hrhs]
  nlinarith

/-- The linear small-data energy bound. -/
theorem quadraticSolution_bound (hb : QuadraticBounds L Q l q) {f : H}
    (hf : ‖f‖ < analyticRadius l q) : ‖quadraticSolution L Q f‖ ≤ 2 * l * ‖f‖ := by
  simpa using quadraticSolution_tail hb hf 0

end Abstract
end OrderingError





==> anc/lean/OrderingError/QuadraticSeries.lean <==
import OrderingError.AnalyticPremises

open Finset
open scoped NNReal ENNReal Topology

namespace OrderingError

section Coefficients
variable {H X : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
  [NormedAddCommGroup X] [NormedSpace ℂ X]

/-- Compose a bilinear map with multilinear maps in disjoint blocks. -/
noncomputable def quadraticJoin {a b : ℕ} (Q : X →L[ℂ] X →L[ℂ] X)
    (A : H [×a]→L[ℂ] X) (B : H [×b]→L[ℂ] X) : H [×(a + b)]→L[ℂ] X :=
  let post := (ContinuousLinearMap.compContinuousMultilinearMapL ℂ (fun _ : Fin b => H) X X).flip B
  ContinuousMultilinearMap.domDomCongr finSumFinEquiv
    (((post.comp Q).compContinuousMultilinearMap A).uncurrySum)

lemma quadraticJoin_diagonal {a b : ℕ} (Q : X →L[ℂ] X →L[ℂ] X)
    (A : H [×a]→L[ℂ] X) (B : H [×b]→L[ℂ] X) (f : H) :
    quadraticJoin Q A B (fun _ => f) = Q (A (fun _ => f)) (B (fun _ => f)) := by
  simp [quadraticJoin, ContinuousMultilinearMap.domDomCongr_apply, Function.comp_def]

lemma quadraticJoin_norm {a b : ℕ} (Q : X →L[ℂ] X →L[ℂ] X)
    (A : H [×a]→L[ℂ] X) (B : H [×b]→L[ℂ] X) :
    ‖quadraticJoin Q A B‖ ≤ ‖Q‖ * ‖A‖ * ‖B‖ := by
  let post := (ContinuousLinearMap.compContinuousMultilinearMapL ℂ (fun _ : Fin b => H) X X).flip B
  have hp : ‖post.comp Q‖ ≤ ‖Q‖ * ‖B‖ := by
    apply (post.comp Q).opNorm_le_bound (by positivity)
    intro x
    simp only [ContinuousLinearMap.comp_apply, ContinuousLinearMap.flip_apply,
      ContinuousLinearMap.compContinuousMultilinearMapL_apply, post]
    calc
      _ ≤ ‖Q x‖ * ‖B‖ := ContinuousLinearMap.norm_compContinuousMultilinearMap_le _ _
      _ ≤ (‖Q‖ * ‖x‖) * ‖B‖ := by gcongr; exact Q.le_opNorm x
      _ = _ := by ring
  dsimp only [quadraticJoin]
  rw [ContinuousMultilinearMap.norm_domDomCongr]
  change ‖(ContinuousMultilinearMap.currySumEquiv ℂ (Fin a) (Fin b) H X).symm
    ((post.comp Q).compContinuousMultilinearMap A)‖ ≤ _
  rw [LinearIsometryEquiv.norm_map]
  calc
    _ ≤ ‖post.comp Q‖ * ‖A‖ := ContinuousLinearMap.norm_compContinuousMultilinearMap_le _ _
    _ ≤ (‖Q‖ * ‖B‖) * ‖A‖ := by gcongr
    _ = _ := by ring

/-- Coefficient number n represents the homogeneous term of degree n+1.
The finite sum is the Catalan recursion with positive degrees. -/
noncomputable def quadraticCoeff (L : H →L[ℂ] X) (Q : X →L[ℂ] X →L[ℂ] X) :
    (n : ℕ) → H [×(n + 1)]→L[ℂ] X
  | 0 => (continuousMultilinearCurryFin1 ℂ H X).symm L
  | n + 1 => ∑ i : Fin (n + 1),
      ContinuousMultilinearMap.domDomCongr (finCongr (by omega : (i.val + 1) + (n - i.val + 1) = n + 1 + 1))
        (quadraticJoin Q (quadraticCoeff L Q i.val) (quadraticCoeff L Q (n - i.val)))
termination_by n => n

/-- The complete formal multilinear series, including its zero constant term. -/
noncomputable def quadraticPowerSeries (L : H →L[ℂ] X) (Q : X →L[ℂ] X →L[ℂ] X) :
    FormalMultilinearSeries ℂ H X
  | 0 => 0
  | n + 1 => quadraticCoeff L Q n

/-- The solution is defined by its homogeneous power series. -/
noncomputable def quadraticSolution (L : H →L[ℂ] X) (Q : X →L[ℂ] X →L[ℂ] X) (f : H) : X :=
  ∑' n, quadraticCoeff L Q n (fun _ => f)

@[simp] lemma quadraticCoeff_zero (L : H →L[ℂ] X) (Q : X →L[ℂ] X →L[ℂ] X) (f : H) :
    quadraticCoeff L Q 0 (fun _ => f) = L f := by simp [quadraticCoeff]

lemma quadraticCoeff_succ (L : H →L[ℂ] X) (Q : X →L[ℂ] X →L[ℂ] X) (n : ℕ) (f : H) :
    quadraticCoeff L Q (n + 1) (fun _ => f) =
      ∑ i : Fin (n + 1), Q (quadraticCoeff L Q i.val (fun _ => f))
        (quadraticCoeff L Q (n - i.val) (fun _ => f)) := by
  simp only [quadraticCoeff, _root_.sum_apply,
    ContinuousMultilinearMap.domDomCongr_apply]
  simp only [quadraticJoin_diagonal]

@[simp] lemma quadraticCoeff_one (L : H →L[ℂ] X) (Q : X →L[ℂ] X →L[ℂ] X) (f : H) :
    quadraticCoeff L Q 1 (fun _ => f) = Q (L f) (L f) := by
  simpa using quadraticCoeff_succ L Q 0 f

lemma catalan_le_four_pow (n : ℕ) : catalan n ≤ 4 ^ n := by
  rw [catalan_eq_centralBinom_div]
  exact (Nat.div_le_self _ _).trans (Nat.centralBinom_le_four_pow n)

/-- The sharp Catalan majorant controls the actual multilinear operator norm. -/
theorem quadraticCoeff_norm {L : H →L[ℂ] X} {Q : X →L[ℂ] X →L[ℂ] X} {l q : ℝ}
    (hb : QuadraticBounds L Q l q) (n : ℕ) :
    ‖quadraticCoeff L Q n‖ ≤ (catalan n : ℝ) * q ^ n * l ^ (n + 1) := by
  have hl := hb.linear_pos.le
  have hq := hb.bilinear_pos.le
  induction n using Nat.caseStrongRecOn with
  | zero => simpa [quadraticCoeff] using hb.linear_bound
  | ind n ih =>
    rw [quadraticCoeff]
    apply (norm_sum_le _ _).trans
    calc
      _ ≤ ∑ i : Fin (n + 1),
          q * ((catalan i.val : ℝ) * q ^ i.val * l ^ (i.val + 1)) *
            ((catalan (n - i.val) : ℝ) * q ^ (n - i.val) * l ^ (n - i.val + 1)) := by
        apply sum_le_sum
        intro i _
        rw [ContinuousMultilinearMap.norm_domDomCongr]
        apply (quadraticJoin_norm Q _ _).trans
        gcongr
        · exact hb.bilinear_bound
        · exact ih i.val (by omega)
        · exact ih (n - i.val) (by omega)
      _ = (catalan (n + 1) : ℝ) * q ^ (n + 1) * l ^ (n + 1 + 1) := by
        rw [catalan_succ, Nat.cast_sum]
        simp only [Nat.cast_mul, sum_mul]
        apply sum_congr rfl
        intro i _
        have hi : i.val + (n - i.val) = n := by omega
        have hj : (i.val + 1) + (n - i.val + 1) = n + 1 + 1 := by omega
        have heq : q ^ i.val * q ^ (n - i.val) = q ^ n := by rw [← pow_add, hi]
        have hel : l ^ (i.val + 1) * l ^ (n - i.val + 1) = l ^ (n + 1 + 1) := by rw [← pow_add, hj]
        calc
          _ = (catalan i.val : ℝ) * (catalan (n - i.val) : ℝ) *
              (q * (q ^ i.val * q ^ (n - i.val))) *
              (l ^ (i.val + 1) * l ^ (n - i.val + 1)) := by ring
          _ = _ := by rw [heq, hel, pow_succ]; ring

/-- A simpler geometric coefficient majorant. -/
theorem quadraticCoeff_norm_geometric {L : H →L[ℂ] X} {Q : X →L[ℂ] X →L[ℂ] X} {l q : ℝ}
    (hb : QuadraticBounds L Q l q) (n : ℕ) :
    ‖quadraticCoeff L Q n‖ ≤ l * (4 * q * l) ^ n := by
  have hl := hb.linear_pos.le
  have hq := hb.bilinear_pos.le
  apply (quadraticCoeff_norm hb n).trans
  calc
    _ ≤ (4 : ℝ) ^ n * q ^ n * l ^ (n + 1) := by
      gcongr
      exact_mod_cast catalan_le_four_pow n
    _ = _ := by simp only [mul_pow, pow_succ]; ring

end Coefficients
end OrderingError




==> anc/lean/OrderingError/Spec11/Classical.lean <==
import OrderingError.Spec11.LinearObjects
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Integral.DominatedConvergence
import Mathlib.MeasureTheory.Function.LpSeminorm.TriangleInequality
import Mathlib.Analysis.ODE.ExistUnique
import Mathlib.MeasureTheory.Integral.IntervalIntegral.AbsolutelyContinuousFun
import Mathlib.Analysis.Complex.CauchyIntegral
import Mathlib.Analysis.Analytic.Uniqueness
import Mathlib.Analysis.Normed.Module.FiniteDimension
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace ContDiff
namespace OrderingError.Spec11
universe u

/-- C03: Bochner norm bound, with the library's full hypotheses. -/
abbrev C03_bochner := @MeasureTheory.norm_integral_le_integral_norm
/-- C03: Fubini; integrability and measure hypotheses remain in the type. -/
abbrev C03_fubini := @MeasureTheory.integral_integral_swap
/-- C03: dominated convergence, including its domination hypotheses. -/
abbrev C03_dominated := @MeasureTheory.tendsto_integral_of_dominated_convergence
/-- C03: Holder's inequality. -/
abbrev C03_holder := @MeasureTheory.integral_mul_le_Lp_mul_Lq_of_nonneg
/-- C03: Minkowski's Lp triangle inequality. -/
abbrev C03_minkowski := @MeasureTheory.eLpNorm_add_le
/-- C04: contraction on a closed invariant subset of a complete metric space. -/
abbrev C04 := @ContractingWith.exists_fixedPoint'
/-- C05: the library local existence theorem. -/
abbrev C05_local := @IsPicardLindelof.exists_eq_forall_mem_Icc_hasDerivWithinAt
/-- C05: the library ODE uniqueness theorem. -/
abbrev C05_unique := @ODE_solution_unique
/-- C09: actual Cauchy integral coefficient estimate. -/
abbrev C09_bound := @norm_cauchyPowerSeries_le
/-- C09: the analytic series is the Cauchy integral series. -/
abbrev C09_series := @DifferentiableOn.hasFPowerSeriesOnBall
/-- C09: uniqueness identifies the coefficients of any analytic expansion. -/
abbrev C09_unique := @HasFPowerSeriesAt.eq_formalMultilinearSeries
/-- C10(a): the library Riesz representation equivalence. -/
abbrev C10_riesz := @InnerProductSpace.toDual
/-- C09: the explicit M R^(-n) bound, proved from the library Cauchy integral estimate.
C09_series and C09_unique identify these coefficients with an analytic expansion. -/
theorem C09 {E : Type u} [NormedAddCommGroup E] [NormedSpace ℂ E] [CompleteSpace E]
    (f : ℂ → E) {R K : ℝ} (hR : 0 < R)
    (hf : ContinuousOn f (Metric.sphere 0 R))
    (hb : ∀ z ∈ Metric.sphere 0 R, ‖f z‖ ≤ K) (n : ℕ) :
    ‖cauchyPowerSeries f 0 R n‖ ≤ K * R⁻¹ ^ n := by
  have hc : Continuous (fun t : ℝ => ‖f (circleMap 0 R t)‖) :=
    (hf.comp_continuous (continuous_circleMap 0 R)
      (fun t => circleMap_mem_sphere 0 hR.le t)).norm
  have hi : (∫ t in (0 : ℝ)..2 * Real.pi, ‖f (circleMap 0 R t)‖) ≤
      (2 * Real.pi) * K := by
    calc
      _ ≤ ∫ _t in (0 : ℝ)..2 * Real.pi, K :=
        intervalIntegral.integral_mono_on (by positivity)
          (hc.intervalIntegrable _ _) intervalIntegrable_const
          (fun t _ => hb _ (circleMap_mem_sphere 0 hR.le t))
      _ = _ := by simp
  calc
    ‖cauchyPowerSeries f 0 R n‖ ≤
      ((2 * Real.pi)⁻¹ * ∫ t in (0 : ℝ)..2 * Real.pi, ‖f (circleMap 0 R t)‖) *
        |R|⁻¹ ^ n := norm_cauchyPowerSeries_le f 0 R n
    _ ≤ ((2 * Real.pi)⁻¹ * ((2 * Real.pi) * K)) * |R|⁻¹ ^ n :=
      mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_left hi (by positivity)) (by positivity)
    _ = K * R⁻¹ ^ n := by
      rw [inv_mul_cancel_left₀ (by positivity : 2 * Real.pi ≠ 0), abs_of_pos hR]

/-- C10(a): anti-dual Riesz representation, with mathlib's inner-product argument order. -/
theorem C10_antiRiesz {E : Type u} [NormedAddCommGroup E]
    [InnerProductSpace ℂ E] [CompleteSpace E] (g : E →L⋆[ℂ] ℂ) :
    ∃! x : E, ∀ y, inner ℂ y x = g y := by
  let l : E →L[ℂ] ℂ :=
    { toFun := fun y => star (g y)
      map_add' := by intros; simp
      map_smul' := by intros; simp
      cont := continuous_star.comp g.continuous }
  let x := (InnerProductSpace.toDual ℂ E).symm l
  have hx : ∀ y, inner ℂ y x = g y := by
    intro y
    have h := InnerProductSpace.toDual_symm_apply (𝕜 := ℂ) (x := y) (y := l)
    change inner ℂ x y = star (g y) at h
    have h' := congrArg star h
    rw [star_star] at h'
    change starRingEnd ℂ (inner ℂ x y) = g y at h'
    simpa only [inner_conj_symm] using h' 
  refine ⟨x, hx, ?_⟩
  intro z hz
  apply (InnerProductSpace.toDual ℂ E).injective
  apply ContinuousLinearMap.ext
  intro y
  change inner ℂ z y = inner ℂ x y
  have h' := congrArg star ((hz y).trans (hx y).symm)
  change starRingEnd ℂ (inner ℂ y z) = starRingEnd ℂ (inner ℂ y x) at h'
  simpa only [inner_conj_symm] using h' 

/-- C11: every linear map out of a finite-dimensional normed space is continuous. -/
abbrev C11 := @LinearMap.continuous_of_finiteDimensional

/-- C03: the finite-exponent Young convolution theorem, not a nonlinear error bound.
The endpoint into L-infinity is supplied by C03_holder. -/
def C03 : Prop :=
  ∀ p q r : ℝ, 1 ≤ p → 1 ≤ q → 1 ≤ r → 1 / p + 1 / q = 1 + 1 / r →
  ∀ f g : ℝ → ℝ, MemLp f (ENNReal.ofReal p) volume →
    MemLp g (ENNReal.ofReal q) volume →
    let k := fun t => ∫ s : ℝ, f s * g (t - s)
    MemLp k (ENNReal.ofReal r) volume ∧
    eLpNorm k (ENNReal.ofReal r) volume ≤
      eLpNorm f (ENNReal.ofReal p) volume * eLpNorm g (ENNReal.ofReal q) volume

/-- C05: maximal connected solution interval for a locally Lipschitz autonomous field.
Uniqueness compares actual trajectories only on their solution intervals. -/
def C05Maximal {E : Type u} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (F : E → E) (x : E) : Prop :=
  ∃ I : Set ℝ, ∃ w : ℝ → E,
    IsOpen I ∧ OrdConnected I ∧ (0 : ℝ) ∈ I ∧ w 0 = x ∧
    (∀ t ∈ I, HasDerivAt w (F (w t)) t) ∧
    ∀ (J : Set ℝ) (z : ℝ → E), IsOpen J → OrdConnected J →
      (0 : ℝ) ∈ J → z 0 = x → (∀ t ∈ J, HasDerivAt z (F (z t)) t) →
        J ⊆ I ∧ EqOn z w J

/-- C05: finite-dimensional maximal existence and compact-set continuation.
The available local existence and uniqueness results above remain proved library facts. -/
def C05 : Prop :=
  ∀ (E : Type u) [NormedAddCommGroup E] [NormedSpace ℝ E] [FiniteDimensional ℝ E],
  ∀ F : E → E, (∀ x, ∃ s ∈ nhds x, ∃ K, LipschitzOnWith K F s) →
  (∀ x, C05Maximal F x) ∧
  ∀ a b : ℝ, a < b → ∀ w : ℝ → E,
    (∀ t ∈ Ico a b, HasDerivWithinAt w (F (w t)) (Ici a) t) →
    (∃ K : Set E, IsCompact K ∧ ∀ t ∈ Ico a b, w t ∈ K) →
    ∃ c > b, ∃ z : ℝ → E, (∀ t ∈ Ico a b, z t = w t) ∧
      ∀ t ∈ Ico a c, HasDerivWithinAt z (F (z t)) (Ici a) t

/-- C06: weak convergence tested by every continuous linear functional. -/
def C06Weak {E : Type u} [NormedAddCommGroup E] [NormedSpace ℂ E]
    (w : ℕ → E) (x : E) : Prop :=
  ∀ l : E →L[ℂ] ℂ, Tendsto (fun n => l (w n)) atTop (nhds (l x))

/-- C06: Hilbert weak subsequences, lower semicontinuity, and closed convex constraints.
No separability or weak-star sequential compactness is assumed. -/
def C06 : Prop :=
  ∀ (E : Type u) [NormedAddCommGroup E] [InnerProductSpace ℂ E] [CompleteSpace E],
  (∀ w : ℕ → E, (∃ C : ℝ, ∀ n, ‖w n‖ ≤ C) →
    ∃ k : ℕ → ℕ, StrictMono k ∧ ∃ x, C06Weak (w ∘ k) x) ∧
  (∀ (w : ℕ → E) x C, C06Weak w x → (∀ n, ‖w n‖ ≤ C) → ‖x‖ ≤ C) ∧
  (∀ S : Set E, IsClosed S → Convex ℝ S →
    ∀ (w : ℕ → E) x, (∀ n, w n ∈ S) → C06Weak w x → x ∈ S)

/-- C07: an absolute-continuity representative with its integrable almost-everywhere derivative.
This is a property of actual functions, not an arbitrary Sobolev evaluation map. -/
def C07W11 {E : Type u} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (w q : ℝ → E) (a b : ℝ) : Prop :=
  AbsolutelyContinuousOnInterval w a b ∧ IntervalIntegrable q volume a b ∧
    ∀ᵐ t ∂volume.restrict (uIoc a b), HasDerivAt w (q t) t

/-- C07: Banach-valued fundamental theorem for those representatives.
The bilinear product rule is an interface proof obligation, not a premise. -/
def C07 : Prop :=
  ∀ (E : Type u) [NormedAddCommGroup E] [NormedSpace ℝ E] [CompleteSpace E],
  ∀ (w q : ℝ → E) a b, C07W11 w q a b →
    w b - w a = ∫ t in a..b, q t

namespace Model
variable {L κ : ℝ} (M : Model.{u} L κ)
/-- C08: actual integral of a trajectory. -/
def timeIntegral (w : M.Trajectory) (t : Time) : M.H :=
  ∫ s in Iic t, w s ∂timeMeasure
/-- C08: a locally integrable source. -/
def LocallyIntegrableSource (g : M.Trajectory) : Prop :=
  AEStronglyMeasurable g timeMeasure ∧ ∀ t, IntegrableOn g (Iic t) timeMeasure
/-- C08: actual strong variation-of-constants expression. -/
def mild (f : M.H) (g : M.Trajectory) : M.Trajectory :=
  M.linearFlow none f + M.Kstrong g
/-- C08(c): local absolute continuity on every finite window. -/
def LocallyW11 (g q : M.Trajectory) : Prop :=
  ∀ t : Time, C07W11 (M.realTime g) (M.realTime q) 0 t
/-- C10(b): finite sums of smooth compactly supported time functions and domain vectors. -/
def SmoothTensor (σ : ℝ) (g : M.Trajectory) : Prop :=
  M.StrongSource σ g ∧ ∃ n : ℕ, ∃ η : Fin n → ℝ → ℂ, ∃ x : Fin n → (M.V 3).Space,
    (∀ j, ContDiff ℝ ∞ (η j) ∧ HasCompactSupport (η j) ∧
      tsupport (η j) ⊆ Ioi 0) ∧
    ∀ t, g t = ∑ j, η j t • (M.V 3).val (x j)
end Model

variable {L κ : ℝ} (M : Model.{u} L κ)
/-- C08(a): generator integral identity for arbitrary ambient data. -/
def C08_a : Prop := M.Semigroup → M.Generator →
  ∀ x t, M.timeIntegral (M.linearFlow none x) t ∈ (M.V 3).carrier ∧
    M.applyA (M.timeIntegral (M.linearFlow none x) t) = M.T t x - x
/-- C08(b): integrated mild equation for an arbitrary locally integrable strong source. -/
def C08_b : Prop := M.Semigroup → M.Generator →
  ∀ f g, M.LocallyIntegrableSource g → ∀ t,
    M.timeIntegral (M.mild f g) t ∈ (M.V 3).carrier ∧
    M.applyA (M.timeIntegral (M.mild f g) t) =
      M.mild f g t - f - M.timeIntegral g t
/-- C08(c): strong solution and derivative formula, with explicit source qualification. -/
def C08_c : Prop := M.Semigroup → M.Generator →
  ∀ f g q, f ∈ (M.V 3).carrier → M.LocallyW11 g q →
    M.LocallyIntegrableSource g → M.LocallyIntegrableSource q →
    ∀ t : Time, M.mild f g t ∈ (M.V 3).carrier ∧
      HasDerivWithinAt (M.realTime (M.mild f g))
        (M.applyA (M.mild f g t) + g t) (Ici 0) t ∧
      M.applyA (M.mild f g t) + g t =
        M.T t (M.applyA f + g 0) + M.Kstrong q t
/-- C08(d): resolvent convergence on each specified invariant scale, including H=V0. -/
def C08_d : Prop := M.Semigroup → M.Generator →
  (∀ q : ℝ, 1 ≤ q → ∀ f, ∃! x, M.RegularizerSpec q f x) →
  ∀ θ, 0 ≤ θ → θ ≤ 3 →
    (∀ f, f ∈ (M.V θ).carrier →
      M.ContinuousLift (M.V θ) (M.linearFlow none f) ∧
      ∀ t, (M.V θ).Bound (M.T t f) (M.vnorm θ f)) →
    ∀ f, f ∈ (M.V θ).carrier →
      (∀ q : ℝ, 1 ≤ q → M.regularizer q f ∈ (M.V θ).carrier) ∧
      Tendsto (fun q : ℝ => M.vnorm θ (M.regularizer q f - f)) atTop (nhds 0)
/-- C08: exactly the four approved semigroup clauses. -/
structure C08 : Prop where
  a : C08_a M
  b : C08_b M
  c : C08_c M
  d : C08_d M
/-- C10(a): pivot density for the fixed dense continuous Hilbert embedding.
Riesz representation is provided by C10_riesz. -/
def C10_a : Prop :=
  CompleteSpace M.energySpace.Space →
  Continuous M.energySpace.val → DenseRange M.energySpace.val →
    DenseRange M.iota
/-- C10(b): density of the actual smooth tensor sources in the actual weighted L2 space. -/
def C10_b : Prop :=
  DenseRange (M.V 3).val → DenseRange M.iota →
    ∀ σ : ℝ, 0 < σ →
      Dense {g : M.WeakL2 σ | ∃ f, M.SmoothTensor σ f ∧ M.sourceClass σ f = g}
/-- C10: exactly the two approved density groups; the Riesz component is already proved. -/
structure C10 : Prop where
  a : C10_a M
  b : C10_b M
/-- Section 2 classical inputs not already available in the library.
C04, C09 and C11 are proved aliases above, not additional assumptions. -/
structure ClassicalPremises : Prop where
  C03 : C03
  C05 : C05.{u}
  C06 : C06.{u}
  C07 : C07.{u}
  C08 : C08 M
  C10 : C10 M

end OrderingError.Spec11


==> anc/lean/OrderingError/Spec11/ClassicalProofs/C05.lean <==
import OrderingError.Spec11.Classical
import Mathlib.Analysis.Calculus.FDeriv.Extend
import Mathlib.Topology.Order.IntermediateValue

/-!
Proof of the frozen clause `C05`: maximal solutions and compact-set continuation for
a locally Lipschitz autonomous vector field on a finite-dimensional real normed space.

* local existence: Picard-Lindelof on a small closed ball;
* uniqueness on an open interval: local uniqueness plus preconnectedness;
* maximal solution: union of all solution intervals through the initial point;
* continuation: a bounded derivative gives a left limit at the end point, a local
  solution through that limit is glued on.

Finite dimensionality is used only to obtain completeness.
-/

noncomputable section
open Set Filter Metric
open scoped Topology NNReal
namespace OrderingError.Spec11.ClassicalProofs
universe u

namespace C05Proof

variable {E : Type u} [NormedAddCommGroup E] [NormedSpace ℝ E]

omit [NormedSpace ℝ E] in
/-- A locally Lipschitz map is continuous. -/
theorem continuous_of_locLip {F : E → E}
    (hF : ∀ x, ∃ s ∈ 𝓝 x, ∃ K : ℝ≥0, LipschitzOnWith K F s) : Continuous F := by
  refine continuous_iff_continuousAt.mpr fun x => ?_
  obtain ⟨s, hs, K, hK⟩ := hF x
  exact hK.continuousOn.continuousAt hs

/-- Local uniqueness: two solutions near `t₀` with the same value at `t₀` agree near `t₀`. -/
theorem eventuallyEq_of_solutions {F : E → E}
    (hF : ∀ x, ∃ s ∈ 𝓝 x, ∃ K : ℝ≥0, LipschitzOnWith K F s)
    {f g : ℝ → E} {t₀ : ℝ}
    (hf : ∀ᶠ t in 𝓝 t₀, HasDerivAt f (F (f t)) t)
    (hg : ∀ᶠ t in 𝓝 t₀, HasDerivAt g (F (g t)) t)
    (heq : f t₀ = g t₀) : f =ᶠ[𝓝 t₀] g := by
  obtain ⟨s, hs, K, hK⟩ := hF (f t₀)
  have hfc : ContinuousAt f t₀ := hf.self_of_nhds.continuousAt
  have hgc : ContinuousAt g t₀ := hg.self_of_nhds.continuousAt
  have hfs : ∀ᶠ t in 𝓝 t₀, f t ∈ s := hfc.eventually_mem hs
  have hs' : s ∈ 𝓝 (g t₀) := by rw [← heq]; exact hs
  have hgs : ∀ᶠ t in 𝓝 t₀, g t ∈ s := hgc.eventually_mem hs'
  exact ODE_solution_unique_of_eventually (v := fun _ => F) (s := fun _ => s) (K := K)
    (Eventually.of_forall fun _ => hK) (hf.and hfs) (hg.and hgs) heq

/-- Uniqueness on an open order-connected set containing the initial time. -/
theorem eqOn_of_solutions {F : E → E}
    (hF : ∀ x, ∃ s ∈ 𝓝 x, ∃ K : ℝ≥0, LipschitzOnWith K F s)
    {J : Set ℝ} (hJo : IsOpen J) (hJc : OrdConnected J) {z₁ z₂ : ℝ → E} {t₀ : ℝ}
    (ht₀ : t₀ ∈ J)
    (h₁ : ∀ t ∈ J, HasDerivAt z₁ (F (z₁ t)) t) (h₂ : ∀ t ∈ J, HasDerivAt z₂ (F (z₂ t)) t)
    (heq : z₁ t₀ = z₂ t₀) : EqOn z₁ z₂ J := by
  have hpre : IsPreconnected J := hJc.isPreconnected
  have hsol₁ : ∀ t ∈ J, ∀ᶠ t' in 𝓝 t, HasDerivAt z₁ (F (z₁ t')) t' := fun t ht =>
    (hJo.eventually_mem ht).mono fun t' ht' => h₁ t' ht'
  have hsol₂ : ∀ t ∈ J, ∀ᶠ t' in 𝓝 t, HasDerivAt z₂ (F (z₂ t')) t' := fun t ht =>
    (hJo.eventually_mem ht).mono fun t' ht' => h₂ t' ht'
  have hUo : IsOpen {t : ℝ | ∀ᶠ t' in 𝓝 t, z₁ t' = z₂ t'} :=
    isOpen_setOfPred_eventually_nhds
  have hVo : IsOpen {t : ℝ | ∀ᶠ t' in 𝓝 t, t' ∈ J ∧ z₁ t' ≠ z₂ t'} :=
    isOpen_setOfPred_eventually_nhds
  have hU_of : ∀ t ∈ J, z₁ t = z₂ t → t ∈ {t : ℝ | ∀ᶠ t' in 𝓝 t, z₁ t' = z₂ t'} :=
    fun t ht hc => eventuallyEq_of_solutions hF (hsol₁ t ht) (hsol₂ t ht) hc
  have hV_of : ∀ t ∈ J, z₁ t ≠ z₂ t →
      t ∈ {t : ℝ | ∀ᶠ t' in 𝓝 t, t' ∈ J ∧ z₁ t' ≠ z₂ t'} := by
    intro t ht hc
    have hcont : ContinuousAt (fun t' => z₁ t' - z₂ t') t :=
      (h₁ t ht).continuousAt.sub (h₂ t ht).continuousAt
    have hne : ∀ᶠ t' in 𝓝 t, z₁ t' - z₂ t' ≠ 0 := hcont.eventually_ne (sub_ne_zero.mpr hc)
    exact (hJo.eventually_mem ht).and (hne.mono fun t' ht' => sub_ne_zero.mp ht')
  have hcover : J ⊆ {t : ℝ | ∀ᶠ t' in 𝓝 t, z₁ t' = z₂ t'} ∪
      {t : ℝ | ∀ᶠ t' in 𝓝 t, t' ∈ J ∧ z₁ t' ≠ z₂ t'} := by
    intro t ht
    by_cases hc : z₁ t = z₂ t
    · exact Or.inl (hU_of t ht hc)
    · exact Or.inr (hV_of t ht hc)
  intro t ht
  by_contra hne
  obtain ⟨t', -, htU, htV⟩ := hpre _ _ hUo hVo hcover ⟨t₀, ht₀, hU_of t₀ ht₀ heq⟩
    ⟨t, ht, hV_of t ht hne⟩
  have hU' : ∀ᶠ r in 𝓝 t', z₁ r = z₂ r := htU
  have hV' : ∀ᶠ r in 𝓝 t', r ∈ J ∧ z₁ r ≠ z₂ r := htV
  exact hV'.self_of_nhds.2 hU'.self_of_nhds

/-- Local existence through an arbitrary point at an arbitrary time. -/
theorem exists_local_solution [CompleteSpace E] {F : E → E}
    (hF : ∀ x, ∃ s ∈ 𝓝 x, ∃ K : ℝ≥0, LipschitzOnWith K F s) (x₀ : E) (t₀ : ℝ) :
    ∃ ε > (0 : ℝ), ∃ α : ℝ → E, α t₀ = x₀ ∧
      ∀ t ∈ Ioo (t₀ - ε) (t₀ + ε), HasDerivAt α (F (α t)) t := by
  obtain ⟨s, hs, K, hK⟩ := hF x₀
  obtain ⟨ρ, hρ, hball⟩ := Metric.mem_nhds_iff.mp hs
  obtain ⟨a, ha⟩ : ∃ a : ℝ≥0, (a : ℝ) = ρ / 2 := ⟨⟨ρ / 2, by positivity⟩, rfl⟩
  have hapos : (0 : ℝ) < a := by rw [ha]; positivity
  have hsub : closedBall x₀ (a : ℝ) ⊆ s := fun x hx =>
    hball (mem_ball.mpr (lt_of_le_of_lt (mem_closedBall.mp hx) (by rw [ha]; linarith)))
  have hKa : LipschitzOnWith K F (closedBall x₀ (a : ℝ)) := hK.mono hsub
  obtain ⟨L, hL⟩ : ∃ L : ℝ≥0, (L : ℝ) = ‖F x₀‖ + K * a := ⟨‖F x₀‖₊ + K * a, by simp⟩
  have hbound : ∀ x ∈ closedBall x₀ (a : ℝ), ‖F x‖ ≤ (L : ℝ) := by
    intro x hx
    have h1 : dist (F x) (F x₀) ≤ K * dist x x₀ :=
      hKa.dist_le_mul x hx x₀ (mem_closedBall_self a.2)
    have h2 : dist x x₀ ≤ a := mem_closedBall.mp hx
    have h3 : ‖F x‖ ≤ ‖F x₀‖ + dist (F x) (F x₀) := by
      rw [dist_eq_norm]
      calc ‖F x‖ = ‖F x₀ + (F x - F x₀)‖ := by rw [add_sub_cancel]
        _ ≤ ‖F x₀‖ + ‖F x - F x₀‖ := norm_add_le _ _
    have h4 : (K : ℝ) * dist x x₀ ≤ K * a := mul_le_mul_of_nonneg_left h2 K.2
    rw [hL]
    linarith
  have hLpos : (0 : ℝ) < (L : ℝ) + 1 := by positivity
  obtain ⟨ε, hε⟩ : ∃ ε : ℝ, ε = (a : ℝ) / ((L : ℝ) + 1) := ⟨_, rfl⟩
  have hεpos : 0 < ε := by rw [hε]; exact div_pos hapos hLpos
  have ht₀mem : t₀ ∈ Icc (t₀ - ε) (t₀ + ε) := ⟨by linarith, by linarith⟩
  have hPL : IsPicardLindelof (fun _ => F) (⟨t₀, ht₀mem⟩ : Icc (t₀ - ε) (t₀ + ε))
      x₀ a 0 L K := by
    refine IsPicardLindelof.of_time_independent hbound hKa ?_
    have h1 : (t₀ + ε) - t₀ = ε := by ring
    have h2 : t₀ - (t₀ - ε) = ε := by ring
    show (L : ℝ) * max ((t₀ + ε) - t₀) (t₀ - (t₀ - ε)) ≤ (a : ℝ) - ((0 : ℝ≥0) : ℝ)
    rw [h1, h2, max_self, NNReal.coe_zero, sub_zero, hε, ← mul_div_assoc, div_le_iff₀ hLpos]
    nlinarith [L.2, hapos]
  obtain ⟨α, hα0, hα⟩ := hPL.exists_eq_forall_mem_Icc_hasDerivWithinAt₀
  refine ⟨ε, hεpos, α, hα0, fun t ht => ?_⟩
  exact (hα t (Ioo_subset_Icc_self ht)).hasDerivAt (Icc_mem_nhds ht.1 ht.2)

/-- Solutions through `x` at time `0` on an open order-connected set. -/
def Sol (F : E → E) (x : E) (J : Set ℝ) (z : ℝ → E) : Prop :=
  IsOpen J ∧ OrdConnected J ∧ (0 : ℝ) ∈ J ∧ z 0 = x ∧ ∀ t ∈ J, HasDerivAt z (F (z t)) t

/-- Two solutions through the same point agree wherever both are defined. -/
theorem sol_agree {F : E → E}
    (hF : ∀ x, ∃ s ∈ 𝓝 x, ∃ K : ℝ≥0, LipschitzOnWith K F s)
    {x : E} {J₁ J₂ : Set ℝ} {z₁ z₂ : ℝ → E} (h₁ : Sol F x J₁ z₁) (h₂ : Sol F x J₂ z₂)
    {t : ℝ} (ht₁ : t ∈ J₁) (ht₂ : t ∈ J₂) : z₁ t = z₂ t := by
  obtain ⟨o₁, c₁, m₁, e₁, d₁⟩ := h₁
  obtain ⟨o₂, c₂, m₂, e₂, d₂⟩ := h₂
  exact eqOn_of_solutions hF (o₁.inter o₂) (c₁.inter c₂) (t₀ := 0) ⟨m₁, m₂⟩
    (fun s hs => d₁ s hs.1) (fun s hs => d₂ s hs.2) (e₁.trans e₂.symm) ⟨ht₁, ht₂⟩

/-- The maximal solution: first half of `C05`. -/
theorem maximal [CompleteSpace E] {F : E → E}
    (hF : ∀ x, ∃ s ∈ 𝓝 x, ∃ K : ℝ≥0, LipschitzOnWith K F s) (x : E) : C05Maximal F x := by
  classical
  let I : Set ℝ := {t | ∃ J z, Sol F x J z ∧ t ∈ J}
  let w : ℝ → E := fun t =>
    if h : ∃ J z, Sol F x J z ∧ t ∈ J then h.choose_spec.choose t else x
  have hw : ∀ {J : Set ℝ} {z : ℝ → E}, Sol F x J z → ∀ t ∈ J, w t = z t := by
    intro J z hS t ht
    have h : ∃ J z, Sol F x J z ∧ t ∈ J := ⟨J, z, hS, ht⟩
    have hspec := h.choose_spec.choose_spec
    have hwt : w t = h.choose_spec.choose t := dite_eq_left h
    rw [hwt]
    exact sol_agree hF hspec.1 hS hspec.2 ht
  obtain ⟨ε, hε, α, hα0, hα⟩ := exists_local_solution hF x 0
  have hS₀ : Sol F x (Ioo (0 - ε) (0 + ε)) α :=
    ⟨isOpen_Ioo, ordConnected_Ioo, ⟨by linarith, by linarith⟩, hα0, hα⟩
  have h0I : (0 : ℝ) ∈ I := ⟨_, _, hS₀, hS₀.2.2.1⟩
  refine ⟨I, w, ?_, ?_, h0I, ?_, ?_, ?_⟩
  · refine isOpen_iff_mem_nhds.mpr fun t ht => ?_
    obtain ⟨J, z, hS, htJ⟩ := ht
    exact mem_of_superset (hS.1.mem_nhds htJ) fun s hs => ⟨J, z, hS, hs⟩
  · refine ⟨fun s hs t ht r hr => ?_⟩
    obtain ⟨J₁, z₁, hS₁, hs₁⟩ := hs
    obtain ⟨J₂, z₂, hS₂, ht₂⟩ := ht
    rcases le_total r 0 with hr0 | hr0
    · exact ⟨J₁, z₁, hS₁, hS₁.2.1.out hs₁ hS₁.2.2.1 ⟨hr.1, hr0⟩⟩
    · exact ⟨J₂, z₂, hS₂, hS₂.2.1.out hS₂.2.2.1 ht₂ ⟨hr0, hr.2⟩⟩
  · rw [hw hS₀ 0 hS₀.2.2.1]
    exact hα0
  · intro t ht
    obtain ⟨J, z, hS, htJ⟩ := ht
    have hev : w =ᶠ[𝓝 t] z := (hS.1.eventually_mem htJ).mono fun s hs => hw hS s hs
    have hd := (hS.2.2.2.2 t htJ).congr_of_eventuallyEq hev
    rw [hw hS t htJ]
    exact hd
  · intro J z hJo hJc h0 hz0 hzd
    have hS : Sol F x J z := ⟨hJo, hJc, h0, hz0, hzd⟩
    exact ⟨fun t ht => ⟨J, z, hS, ht⟩, fun t ht => (hw hS t ht).symm⟩

/-- Continuation past a finite end point when the orbit stays in a compact set:
second half of `C05`. -/
theorem continuation [CompleteSpace E] {F : E → E}
    (hF : ∀ x, ∃ s ∈ 𝓝 x, ∃ K : ℝ≥0, LipschitzOnWith K F s) {a b : ℝ} (hab : a < b)
    {w : ℝ → E} (hw : ∀ t ∈ Ico a b, HasDerivWithinAt w (F (w t)) (Ici a) t)
    (hK : ∃ K : Set E, IsCompact K ∧ ∀ t ∈ Ico a b, w t ∈ K) :
    ∃ c > b, ∃ z : ℝ → E, (∀ t ∈ Ico a b, z t = w t) ∧
      ∀ t ∈ Ico a c, HasDerivWithinAt z (F (z t)) (Ici a) t := by
  classical
  have hFc : Continuous F := continuous_of_locLip hF
  obtain ⟨K, hKc, hwK⟩ := hK
  obtain ⟨C, hC⟩ := hKc.exists_bound_of_continuousOn hFc.continuousOn
  have hC0 : 0 ≤ C := (norm_nonneg _).trans (hC _ (hwK a ⟨le_rfl, hab⟩))
  -- the orbit is Lipschitz on the half-open interval
  have hlip : ∀ s ∈ Ico a b, ∀ t ∈ Ico a b, ‖w t - w s‖ ≤ C * ‖t - s‖ := fun s hs t ht =>
    Convex.norm_image_sub_le_of_norm_hasDerivWithin_le
      (fun r hr => (hw r hr).mono Ico_subset_Ici_self) (fun r hr => hC _ (hwK r hr))
      (convex_Ico a b) hs ht
  -- hence it has a left limit at the end point
  have hcauchy : Cauchy (map w (𝓝[<] b)) := by
    rw [Metric.cauchy_iff]
    refine ⟨inferInstance, fun η hη => ?_⟩
    obtain ⟨δ, hδ⟩ : ∃ δ : ℝ, δ = η / (C + 1) := ⟨_, rfl⟩
    have hC1 : 0 < C + 1 := by linarith
    have hδpos : 0 < δ := by rw [hδ]; exact div_pos hη hC1
    refine ⟨w '' Ioo (max a (b - δ)) b,
      image_mem_map (Ioo_mem_nhdsLT (max_lt hab (by linarith))), ?_⟩
    rintro _ ⟨s, hs, rfl⟩ _ ⟨t, ht, rfl⟩
    have hs' : s ∈ Ico a b := ⟨(le_max_left _ _).trans hs.1.le, hs.2⟩
    have ht' : t ∈ Ico a b := ⟨(le_max_left _ _).trans ht.1.le, ht.2⟩
    have hst : ‖s - t‖ ≤ δ := by
      rw [Real.norm_eq_abs, abs_le]
      have h1 := (le_max_right a (b - δ)).trans_lt hs.1
      have h2 := (le_max_right a (b - δ)).trans_lt ht.1
      constructor <;> linarith [hs.2, ht.2]
    rw [dist_eq_norm]
    calc ‖w s - w t‖ ≤ C * ‖s - t‖ := hlip t ht' s hs'
      _ ≤ C * δ := mul_le_mul_of_nonneg_left hst hC0
      _ < η := by
        rw [hδ, ← mul_div_assoc, div_lt_iff₀ hC1]
        nlinarith
  obtain ⟨y, hy⟩ := CompleteSpace.complete hcauchy
  have hlim : Tendsto w (𝓝[<] b) (𝓝 y) := hy
  -- the orbit, closed up by its left limit, has the expected left derivative at `b`
  obtain ⟨wt, hwt⟩ : ∃ wt : ℝ → E, wt = Function.update w b y := ⟨_, rfl⟩
  have hwt_eq : ∀ t, t ≠ b → wt t = w t := fun t ht => by
    rw [hwt]; exact Function.update_of_ne ht _ _
  have hwt_b : wt b = y := by rw [hwt]; exact Function.update_self _ _ _
  have hderiv_in : ∀ t ∈ Ioo a b, HasDerivAt w (F (w t)) t := fun t ht =>
    (hw t ⟨ht.1.le, ht.2⟩).hasDerivAt (Ici_mem_nhds ht.1)
  have hderiv_wt : ∀ t ∈ Ioo a b, HasDerivAt wt (F (w t)) t := fun t ht =>
    (hderiv_in t ht).congr_of_eventuallyEq
      ((eventually_lt_nhds ht.2).mono fun s hs => hwt_eq s (ne_of_lt hs))
  have hdiff : DifferentiableOn ℝ wt (Ioo a b) := fun t ht =>
    (hderiv_wt t ht).differentiableAt.differentiableWithinAt
  have hcont : ContinuousWithinAt wt (Ioo a b) b := by
    have h1 : Tendsto w (𝓝[Ioo a b] b) (𝓝 y) :=
      hlim.mono_left (nhdsWithin_mono b Ioo_subset_Iio_self)
    have h2 : w =ᶠ[𝓝[Ioo a b] b] wt := by
      filter_upwards [self_mem_nhdsWithin] with s hs using (hwt_eq s (ne_of_lt hs.2)).symm
    show Tendsto wt (𝓝[Ioo a b] b) (𝓝 (wt b))
    rw [hwt_b]
    exact h1.congr' h2
  have hderivlim : Tendsto (fun s => deriv wt s) (𝓝[<] b) (𝓝 (F y)) := by
    have h1 : Tendsto (fun s => F (w s)) (𝓝[<] b) (𝓝 (F y)) := (hFc.tendsto y).comp hlim
    refine h1.congr' ?_
    filter_upwards [Ioo_mem_nhdsLT hab] with s hs using (hderiv_wt s hs).deriv.symm
  have hleft : HasDerivWithinAt wt (F y) (Iic b) b :=
    hasDerivWithinAt_Iic_of_tendsto_deriv hdiff hcont (Ioo_mem_nhdsLT hab) hderivlim
  -- a local solution through the limit point, glued on at `b`
  obtain ⟨ε, hε, v, hvb, hv⟩ := exists_local_solution hF y b
  obtain ⟨z, hz⟩ : ∃ z : ℝ → E, z = fun t => if t < b then w t else v t := ⟨_, rfl⟩
  have hz_lt : ∀ t, t < b → z t = w t := fun t ht => by rw [hz]; exact ite_eq_left ht
  have hz_ge : ∀ t, b ≤ t → z t = v t := fun t ht => by
    rw [hz]; exact ite_eq_right (not_lt.mpr ht)
  have hzb_val : z b = y := by rw [hz_ge b le_rfl, hvb]
  have hzb : HasDerivAt z (F (z b)) b := by
    rw [hzb_val]
    have hl : HasDerivWithinAt z (F y) (Iic b) b := by
      refine hleft.congr (fun s hs => ?_) (by rw [hzb_val, hwt_b])
      rcases (mem_Iic.mp hs).lt_or_eq with h | h
      · rw [hz_lt s h, hwt_eq s (ne_of_lt h)]
      · rw [h, hzb_val, hwt_b]
    have hr : HasDerivWithinAt z (F y) (Ici b) b := by
      have h := (hv b ⟨by linarith, by linarith⟩).hasDerivWithinAt (s := Ici b)
      rw [hvb] at h
      exact h.congr (fun s hs => hz_ge s hs) (hz_ge b le_rfl)
    have hboth := hl.union hr
    rwa [Iic_union_Ici, hasDerivWithinAt_univ] at hboth
  refine ⟨b + ε, by linarith, z, fun t ht => hz_lt t ht.2, fun t ht => ?_⟩
  rcases lt_trichotomy t b with htb | htb | htb
  · have h := hw t ⟨ht.1, htb⟩
    rw [hz_lt t htb]
    refine h.congr_of_eventuallyEq ?_ (hz_lt t htb)
    exact (eventually_nhdsWithin_of_eventually_nhds (eventually_lt_nhds htb)).mono
      fun s hs => hz_lt s hs
  · rw [htb]
    exact hzb.hasDerivWithinAt
  · have htI : t ∈ Ioo (b - ε) (b + ε) := ⟨by linarith, ht.2⟩
    have hev : z =ᶠ[𝓝 t] v := (eventually_gt_nhds htb).mono fun s hs => hz_ge s hs.le
    have h' := (hv t htI).congr_of_eventuallyEq hev
    rw [hz_ge t htb.le]
    exact h'.hasDerivWithinAt

end C05Proof

/-- C05: maximal solutions and compact-set continuation for locally Lipschitz
autonomous vector fields in finite dimension. -/
theorem C05_holds : C05.{u} := by
  intro E _ _ _ F hF
  have : CompleteSpace E := FiniteDimensional.complete ℝ E
  exact ⟨fun x => C05Proof.maximal hF x,
    fun a b hab w hw hK => C05Proof.continuation hF hab hw hK⟩

end OrderingError.Spec11.ClassicalProofs

#print axioms OrderingError.Spec11.ClassicalProofs.C05_holds

open Lean Elab Command in
run_cmd liftTermElabM do
  let env ← getEnv
  let allowed : List Name := [``propext, ``Classical.choice, ``Quot.sound]
  let mut bad : Array Name := #[]
  let mut count : Nat := 0
  for (n, _) in env.constants.map₂.toList do
    count := count + 1
    let axs ← Lean.collectAxioms n
    unless axs.all (fun a => allowed.contains a) do bad := bad.push n
  logInfo m!"axiom audit: {count} declarations in this file; violations: {bad}"
  unless bad.isEmpty do throwError "axiom audit failed"


==> anc/lean/OrderingError/Spec11/Geometry.lean <==
import Mathlib.Analysis.InnerProductSpace.Dual
import Mathlib.Analysis.Calculus.Deriv.Basic
import Mathlib.MeasureTheory.Integral.Bochner.Basic
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Topology.MetricSpace.Contracting
import Mathlib.MeasureTheory.Measure.Lebesgue.Basic

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal ComplexConjugate InnerProductSpace

namespace OrderingError.Spec11
universe u
attribute [local instance] Classical.propDecidable

/-- D01: nonnegative physical time. -/
abbrev Time := ℝ≥0

/-- D10: Lebesgue measure on the nonnegative half-line. -/
def timeMeasure : Measure Time :=
  Measure.comap (fun t : Time => (t : ℝ)) (volume.restrict (Ici 0))

/-- D01: a budget of positive upper bounds, indexed by the specification clause,
decay rate, and regularity indices; it contains no model or solution. -/
structure D01Budget where
  raw : String → ℝ → ℝ → ℝ → ℝ

/-- D01: normalization permits every finite upper bound without adding assumptions. -/
def D01Budget.bound (B : D01Budget) (tag : String) (σ s r : ℝ := 0) : ℝ :=
  1 + |B.raw tag σ s r|

/-- D01: constants fixed in the paper. -/
def D01a : ℝ := 3 / 2
/-- D01: the Poincare constant. -/
def D01p (L : ℝ) : ℝ := Real.sqrt (2 * L) * L / Real.pi
/-- D01: linear decay. -/
def D01lambda (L : ℝ) : ℝ := D01a / (D01p L) ^ 2
/-- D01: short-time truncation. -/
def D01tw (t : Time) : ℝ := min (t : ℝ) 1

/-- D03: a subspace of the one state space, with its own inner product.
The additive and scalar structures are the canonical subspace structures. -/
structure D03Subspace (H : Type u) [NormedAddCommGroup H] [InnerProductSpace ℂ H] where
  carrier : Submodule ℂ H
  core : InnerProductSpace.Core ℂ carrier

namespace D03Subspace
variable {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]

/-- D03: a type synonym prevents the strong norm from changing the ambient norm. -/
def Space (S : D03Subspace H) : Type u := S.carrier

/-- D03: canonical algebraic structure or the chosen strong inner-product norm. -/
instance (S : D03Subspace H) : AddCommGroup S.Space :=
  inferInstanceAs (AddCommGroup S.carrier)
/-- D03: canonical algebraic structure or the chosen strong inner-product norm. -/
instance (S : D03Subspace H) : Module ℂ S.Space :=
  inferInstanceAs (Module ℂ S.carrier)
/-- D03: canonical algebraic structure or the chosen strong inner-product norm. -/
instance (S : D03Subspace H) : InnerProductSpace.Core ℂ S.Space := S.core
/-- D03: canonical algebraic structure or the chosen strong inner-product norm. -/
instance (S : D03Subspace H) : NormedAddCommGroup S.Space :=
  InnerProductSpace.Core.toNormedAddCommGroup (𝕜 := ℂ)
/-- D03: canonical algebraic structure or the chosen strong inner-product norm. -/
instance (S : D03Subspace H) : InnerProductSpace ℂ S.Space :=
  InnerProductSpace.ofCore (inferInstance : PreInnerProductSpace.Core ℂ S.Space)

/-- D03: the inclusion is the canonical subtype map, never a model field. -/
def val (S : D03Subspace H) : S.Space →ₗ[ℂ] H := S.carrier.subtype

/-- D03: the canonical element when membership is known; off-domain values are
only a totalization and never licensed by a strong-norm bound. -/
def ofH (S : D03Subspace H) (x : H) : S.Space :=
  if hx : x ∈ S.carrier then ⟨x, hx⟩ else 0

/-- D03: the norm of the same element, used only with an explicit membership
condition or an almost-everywhere lift. -/
def size (S : D03Subspace H) (x : H) : ℝ := ‖S.ofH x‖

/-- D03/M4: a strong bound includes membership, avoiding vacuous default values. -/
def Bound (S : D03Subspace H) (x : H) (R : ℝ) : Prop :=
  x ∈ S.carrier ∧ S.size x ≤ R

/-- D03: change only the inner product, on the same fixed subspace. -/
def renorm (S : D03Subspace H) (c : InnerProductSpace.Core ℂ S.Space) :
    D03Subspace H := ⟨S.carrier, c⟩

/-- D03/Q01(a): the bounded canonical inclusion. The zero branch is irrelevant
for admissible models; the correctness interface must prove the bound exists. -/
def inclusion (S : D03Subspace H) : S.Space →L[ℂ] H :=
  if h : ∃ C : ℝ, ∀ x : S.Space, ‖S.val x‖ ≤ C * ‖x‖
  then S.val.mkContinuousOfExistsBound h else 0

end D03Subspace

/-- D05: a positive finite partition of the specified interval. -/
structure D05Partition (L : ℝ) where
  cells : ℕ
  cells_pos : 0 < cells
  node : Fin (cells + 1) → ℝ
  increasing : StrictMono node
  first : node 0 = 0
  last : node (Fin.last cells) = L

/-- D05: an actual cell width, not an independent parameter. -/
def D05Partition.width {L : ℝ} (P : D05Partition L) (j : Fin P.cells) : ℝ :=
  P.node j.succ - P.node j.castSucc

/-- D05: the maximum of the finitely many cell widths. -/
def D05Partition.mesh {L : ℝ} (P : D05Partition L) : ℝ :=
  ((Finset.univ.sup (fun j : Fin P.cells => Real.toNNReal (P.width j))) : ℝ≥0)

/-- D05: quantification is over every admissible partition. Quasi-uniformity
is written equivalently as max width <= kappa times every positive cell width. -/
structure D05Mesh (L κ : ℝ) extends D05Partition L where
  mesh_le : toD05Partition.mesh ≤ min 1 L
  quasi_uniform : ∀ j, toD05Partition.mesh ≤ κ * toD05Partition.width j

/-- D05: mesh width of an admissible partition. -/
def D05Mesh.h {L κ : ℝ} (P : D05Mesh L κ) : ℝ := P.toD05Partition.mesh

end OrderingError.Spec11


==> anc/lean/OrderingError/Spec11/LinearObjects.lean <==
import OrderingError.Spec11.Model
import Mathlib.Analysis.Calculus.ContDiff.Defs

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal ComplexConjugate InnerProductSpace
namespace OrderingError.Spec11
universe u
attribute [local instance] Classical.propDecidable

namespace Model
variable {L κ : ℝ} (M : Model.{u} L κ)

/-- D06/L12: the canonical bounded projection when boundedness has been established. -/
def PiCLM (m : D05Mesh L κ) : M.H →L[ℂ] M.X m :=
  if h : ∃ C : ℝ, ∀ f, ‖M.Pi m f‖ ≤ C * ‖f‖
  then (M.Pi m).mkContinuousOfExistsBound h else 0
/-- D15/L12: the actual continuous linear difference operator. -/
def Lmap (m : D05Mesh L κ) (t : Time) : M.H →L[ℂ] M.H :=
  (M.X m).subtypeL.comp ((M.Th m t).comp (M.PiCLM m)) - M.T t
/-- D15/L12: the unique bounded strong-space realization of the same operator. -/
def LstrongSpec (θ : ℝ) (m : D05Mesh L κ) (t : Time)
    (G : M.H →L[ℂ] (M.V θ).Space) : Prop :=
  ∀ f, (M.V θ).val (G f) = M.Lmap m t f
/-- D15/L12: a deterministic strong operator, used only after existence and uniqueness. -/
def Lstrong (θ : ℝ) (m : D05Mesh L κ) (t : Time) :
    M.H →L[ℂ] (M.V θ).Space :=
  if h : ∃! G, M.LstrongSpec θ m t G
  then Classical.choose (ExistsUnique.exists h) else 0
/-- L12: the actual scalar H-to-H error kernel. -/
def Lambda (σ : ℝ) (m : D05Mesh L κ) (t : Time) : ℝ :=
  Real.exp (σ * t) * ‖M.Lmap m t‖
/-- L12(e): the physical H1 realization, on the same fixed subspace as V1. -/
def LphysicalSpec (j : ℕ) (m : D05Mesh L κ) (t : Time)
    (G : M.H →L[ℂ] (M.physical j).Space) : Prop :=
  ∀ f, (M.physical j).val (G f) = M.Lmap m t f
/-- L12(e): the unique bounded realization in the physical target norm. -/
def Lphysical (j : ℕ) (m : D05Mesh L κ) (t : Time) :
    M.H →L[ℂ] (M.physical j).Space :=
  if h : ∃! G, M.LphysicalSpec j m t G
  then Classical.choose (ExistsUnique.exists h) else 0
/-- L12: the actual H-to-H1 kernel in n1, with a harmless value at zero. -/
def Lambda1 (σ : ℝ) (m : D05Mesh L κ) (t : Time) : ℝ :=
  if t = 0 then 0 else Real.exp (σ * t) * ‖M.Lphysical 1 m t‖
/-- L13: resolvent regularization is determined by its linear equation. -/
def RegularizerSpec (Q : ℝ) (f : M.H) (x : (M.V 3).Space) : Prop :=
  (Q : ℂ) • (M.V 3).val x - M.A x = (Q : ℂ) • f
/-- D04/L13: the uniquely characterized regularizer. -/
def regularizer (Q : ℝ) (f : M.H) : M.H :=
  if h : ∃! x, M.RegularizerSpec Q f x
  then (M.V 3).val (Classical.choose (ExistsUnique.exists h)) else 0
/-- D04/L01: the exact generator graph, including its entire domain. -/
def Generator : Prop :=
  ∀ f y : M.H,
    HasDerivWithinAt (M.realTime (fun t => M.T t f)) y (Ici 0) 0 ↔
      f ∈ (M.V 3).carrier ∧ M.applyA f = y
/-- D04/L01: maximal accretivity written without an independent operator object. -/
def MaximalAccretive : Prop :=
  (∀ x : (M.V 3).Space, 0 ≤ (inner ℂ ((M.V 3).val x) (-M.A x)).re) ∧
  ∀ q : ℝ, 0 < q → ∀ f : M.H, ∃ x : (M.V 3).Space,
    (q : ℂ) • (M.V 3).val x - M.A x = f
/-- D04/L01: exact continuous semigroup identities. -/
def Semigroup : Prop :=
  M.T 0 = ContinuousLinearMap.id ℂ M.H ∧
  (∀ s t, M.T (s + t) = (M.T s).comp (M.T t)) ∧
  ∀ f, Continuous (fun t => M.T t f)
/-- D08/L05: exact finite-dimensional semigroup identities. -/
def DiscreteSemigroup (m : D05Mesh L κ) : Prop :=
  M.Th m 0 = ContinuousLinearMap.id ℂ (M.X m) ∧
  (∀ s t, M.Th m (s + t) = (M.Th m s).comp (M.Th m t)) ∧
  (∀ x, Continuous (fun t => M.Th m t x)) ∧
  ∀ x : M.X m, ∀ t : Time,
    0 < t → HasDerivWithinAt (fun r : ℝ => M.Th m (Real.toNNReal r) x)
      (M.Ah m (M.Th m t x)) (Ici 0) t
/-- D08/L05: maximal accretivity of the discrete generator. -/
def DiscreteMaximalAccretive (m : D05Mesh L κ) : Prop :=
  (∀ x : M.X m, 0 ≤ (inner ℂ x (-M.Ah m x)).re) ∧
  ∀ q : ℝ, 0 < q → ∀ f : M.X m, ∃ x : M.X m, (q : ℂ) • x - M.Ah m x = f
/-- D10/L01: the actual finite-time gradient integral includes its qualification. -/
def FiniteGradient (w : M.Trajectory) (t : Time) : Prop :=
  M.AELift M.energySpace w ∧
  IntegrableOn (fun s => M.d1 (w s) ^ 2) (Iic t) timeMeasure
/-- D03/L02: the strong norm on an ambient element. -/
def vnorm (θ : ℝ) (f : M.H) : ℝ := (M.V θ).size f
/-- L04: the actual Ritz projection in H. -/
def ritzH (m : D05Mesh L κ) (f : M.H) : M.H :=
  (M.Ritz m ((M.V 2).ofH f) : M.H)
/-- L04: residual of the actual projected generator, on D(A). -/
def residual (m : D05Mesh L κ) (f : M.H) : M.X m :=
  M.Pi m (M.applyA f) - M.Ah m (M.Pi m f)
/-- D12/L05: finite-dimensional weak-source validity. -/
def DiscreteWeakSource (σ : ℝ) (m : D05Mesh L κ) (g : Time → M.X m) : Prop :=
  AEStronglyMeasurable g timeMeasure ∧
  Integrable (fun t : Time => Real.exp (2 * σ * t) * M.minusNorm m (g t) ^ 2)
    timeMeasure
/-- D12/L05: the actual weak-source norm. -/
def DiscreteWeakSize (σ : ℝ) (m : D05Mesh L κ) (g : Time → M.X m) : ℝ :=
  Real.sqrt (∫ t : Time, Real.exp (2 * σ * t) * M.minusNorm m (g t) ^ 2 ∂timeMeasure)
/-- D13/L05: finite-dimensional forced flow with the actual source. -/
def DiscreteForced (m : D05Mesh L κ) (x : M.X m) (g : Time → M.X m)
    (t : Time) : M.H :=
  (M.Th m t x : M.H) +
    ∫ s in Iic t, (M.Th m (t - s) (g s) : M.H) ∂timeMeasure
/-- D15: the actual mean trajectory used in the bilinear difference equation. -/
def mean (B : D01Budget) (σ : ℝ) (m : D05Mesh L κ) (f : M.H) : M.Trajectory :=
  (1 / 2 : ℂ) • (M.solution B σ none f + M.solution B σ (some m) f)
/-- D12: a strong L^(4/3) source norm with an explicit integrability predicate. -/
def Source43Valid (σ : ℝ) (g : M.Trajectory) : Prop :=
  AEStronglyMeasurable g timeMeasure ∧
  Integrable (fun t : Time => (Real.exp (σ * t) * ‖g t‖) ^ (4 / 3 : ℝ)) timeMeasure
/-- D12: the corresponding actual integral formula. -/
def Source43Size (σ : ℝ) (g : M.Trajectory) : ℝ :=
  (∫ t : Time, (Real.exp (σ * t) * ‖g t‖) ^ (4 / 3 : ℝ) ∂timeMeasure) ^ (3 / 4 : ℝ)
/-- D13: the actual linear error convolution. -/
def Lconvolution (m : D05Mesh L κ) (g : M.Trajectory) (t : Time) : M.H :=
  ∫ s in Iic t, M.linearError m (g s) (t - s) ∂timeMeasure
end Model

/-- D14: common input radius for any finite nonempty set of rates. -/
def D14commonRadius (B : D01Budget) (rates : Finset ℝ) (hn : rates.Nonempty) : ℝ :=
  rates.inf' hn (D14R B) / (2 * rates.sup' hn (D14ell B))
end OrderingError.Spec11


==> anc/lean/OrderingError/Spec11/Model.lean <==
import OrderingError.Spec11.Geometry
import Mathlib.MeasureTheory.Function.LpSpace.Basic
import Mathlib.MeasureTheory.Measure.WithDensity
import Mathlib.MeasureTheory.Integral.Bochner.Set

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal ComplexConjugate InnerProductSpace
namespace OrderingError.Spec11
universe u
attribute [local instance] Classical.propDecidable

/-- D02: the single complex Hilbert state space. -/
structure D02Hilbert where
  H : Type u
  [normed : NormedAddCommGroup H]
  [inner : InnerProductSpace ℂ H]
  [complete : CompleteSpace H]

attribute [instance] D02Hilbert.normed D02Hilbert.inner D02Hilbert.complete

/-- D02-D09: only the abstract objects; all analytic properties are in Premises.
Every subspace inclusion is fixed by its subtype, not supplied as a field. -/
structure Model (L κ : ℝ) where
  /-- D02: the single Hilbert state space. -/
  ambient : D02Hilbert.{u}
  /-- D03: fixed strong Hilbert subspaces of the state space. -/
  V : ℝ → D03Subspace ambient.H
  /-- D03: the auxiliary fourth-order subspace. -/
  E4 : D03Subspace ambient.H
  /-- D03: the energy inner product on the same V1 elements. -/
  energyCore : InnerProductSpace.Core ℂ (V 1).Space
  /-- D03: the physical first inner product on the same V1 elements. -/
  n1Core : InnerProductSpace.Core ℂ (V 1).Space
  /-- D03: the physical second inner product on the same V2 elements. -/
  n2Core : InnerProductSpace.Core ℂ (V 2).Space
  /-- D03: the physical third inner product on the same V3 elements. -/
  n3Core : InnerProductSpace.Core ℂ (V 3).Space
  /-- D02: the conjugation operator. -/
  J : ambient.H →ₗ⋆[ℂ] ambient.H
  /-- D04: the domain generator. -/
  A : (V 3).Space →ₗ[ℂ] ambient.H
  /-- D04: the continuous evolution operators. -/
  T : Time → ambient.H →L[ℂ] ambient.H
  /-- D04: the form with its exact two domains. -/
  b : (V 2).Space →ₗ[ℂ] (V 1).Space →ₗ⋆[ℂ] ℂ
  /-- D06: each discrete subspace of the one state space. -/
  X : D05Mesh L κ → Submodule ℂ ambient.H
  /-- D06: the projection into the actual discrete subspace. -/
  Pi : ∀ m, ambient.H →ₗ[ℂ] X m
  /-- D06: the Ritz map on V2. -/
  Ritz : ∀ m, (V 2).Space →ₗ[ℂ] X m
  /-- D08: the discrete generator. -/
  Ah : ∀ m, X m →ₗ[ℂ] X m
  /-- D08: the discrete evolution operators. -/
  Th : ∀ m, Time → X m →L[ℂ] X m
  /-- D09: the strong complex bilinear map on V1 x V1. -/
  F : (V 1).Space →ₗ[ℂ] (V 1).Space →ₗ[ℂ] ambient.H

namespace Model
variable {L κ : ℝ} (M : Model.{u} L κ)

/-- D02: the ambient Hilbert space. -/
abbrev H := M.ambient.H
/-- D10: trajectories take values in the one state space. -/
abbrev Trajectory := Time → M.H
/-- D03: energy renorming of the fixed subspace V_1. -/
def energySpace : D03Subspace M.H := (M.V 1).renorm M.energyCore
/-- D03: the physical integer norms on the same elements. -/
def physical (j : ℕ) : D03Subspace M.H :=
  match j with
  | 1 => (M.V 1).renorm M.n1Core
  | 2 => (M.V 2).renorm M.n2Core
  | 3 => (M.V 3).renorm M.n3Core
  | 4 => M.E4
  | _ => M.V 0
/-- D03: the energy norm of an ambient element, with membership required at use. -/
def d1 (x : M.H) : ℝ := M.energySpace.size x
/-- D03: n_0 is exactly the ambient norm. -/
def nj (j : ℕ) (x : M.H) : ℝ := if j = 0 then ‖x‖ else (M.physical j).size x
/-- D03: strong norms and membership travel together. -/
def NBound (j : ℕ) (x : M.H) (R : ℝ) : Prop :=
  (j = 0 ∨ x ∈ (M.physical j).carrier) ∧ M.nj j x ≤ R
/-- D02: the real form is determined by the anti-linear involution. -/
def RealData (f : M.H) : Prop := M.J f = f
/-- D04: a total notation for A; domain assertions always accompany its use. -/
def applyA (f : M.H) : M.H := M.A ((M.V 3).ofH f)
/-- D04: the domain of the second generator power. -/
def DA2 (f : M.H) : Prop := f ∈ (M.V 3).carrier ∧ M.applyA f ∈ (M.V 3).carrier
/-- D04: the form on ambient members of its specified two domains. -/
def form (f g : M.H) : ℂ := M.b ((M.V 2).ofH f) ((M.V 1).ofH g)
/-- D06: projection back into the same ambient Hilbert space. -/
def project (m : D05Mesh L κ) (f : M.H) : M.H := (M.Pi m f : M.H)
/-- D08: discrete evolution included in H by its subtype. -/
def flowh (m : D05Mesh L κ) (f : M.H) (t : Time) : M.H :=
  (M.Th m t (M.Pi m f) : M.H)
/-- D09: continuous strong product, only used for members of V_1. -/
def product (f g : M.H) : M.H := M.F ((M.V 1).ofH f) ((M.V 1).ofH g)
/-- D09: diagonal nonlinearity. -/
def nonlinear (f : M.H) : M.H := M.product f f
/-- D09: the discrete vector field has domain X_h x X_h. -/
def Fh (m : D05Mesh L κ) (f g : M.X m) : M.X m :=
  M.Pi m (M.product f g)
/-- D07: the actual continuous anti-dual of the energy space. -/
abbrev Weak := M.energySpace.Space →L⋆[ℂ] ℂ
/-- D07: the canonical pivot embedding using the fixed inclusion. -/
def iota (f : M.H) : M.Weak := (innerSLFlip ℂ f).comp M.energySpace.inclusion
/-- D07: restriction and Riesz characterization, with the paper inner-product order. -/
def RieszSpec (m : D05Mesh L κ) (g : M.Weak) (r : M.X m) : Prop :=
  ∀ ψ : M.X m, inner ℂ (ψ : M.H) (r : M.H) = g (M.energySpace.ofH ψ)
/-- D07: unique Riesz representation, not an arbitrary model map. -/
def PiMinus (m : D05Mesh L κ) (g : M.Weak) : M.X m :=
  if h : ∃! r, M.RieszSpec m g r then Classical.choose (ExistsUnique.exists h) else 0
/-- D07: the discrete dual norm is the operator norm of the restricted pairing,
written as the specified supremum. -/
def minusNorm (m : D05Mesh L κ) (r : M.X m) : ℝ :=
  sSup {q : ℝ | ∃ ψ : M.X m, ψ ≠ 0 ∧ q = ‖inner ℂ (ψ : M.H) (r : M.H)‖ / M.d1 ψ}

/-- D09: the exact continuous bilinear extension condition. -/
def FWeakSpec (G : M.H →L[ℂ] M.energySpace.Space →L[ℂ] M.Weak) : Prop :=
  ∀ f g : (M.V 1).Space,
    G ((M.V 1).val f) (M.energySpace.ofH ((M.V 1).val g)) = M.iota (M.F f g)
/-- D09: unique extension to H x V_1, with its existence an interface obligation. -/
def FWeak : M.H →L[ℂ] M.energySpace.Space →L[ℂ] M.Weak :=
  if h : ∃! G, M.FWeakSpec G then Classical.choose (ExistsUnique.exists h) else 0
/-- D09: the weak product is evaluated only with an almost-everywhere V_1 lift
of its second argument. -/
def weakProduct (f g : M.H) : M.Weak := M.FWeak f (M.energySpace.ofH g)
/-- D10: an ambient trajectory extended to real time for differentiation. -/
def realTime (w : M.Trajectory) (t : ℝ) : M.H := w (Real.toNNReal t)
/-- D10: a genuine strongly measurable lift into a fixed strong subspace. -/
def AELift (S : D03Subspace M.H) (w : M.Trajectory) : Prop :=
  ∃ z : Time → S.Space, AEStronglyMeasurable z timeMeasure ∧
    (fun t => S.val (z t)) =ᵐ[timeMeasure] w
/-- D10: a continuous lift includes every point, including zero. -/
def ContinuousLift (S : D03Subspace M.H) (w : M.Trajectory) : Prop :=
  ∃ z : Time → S.Space, Continuous z ∧ ∀ t, S.val (z t) = w t
/-- D10: finite weighted supremum, stated pointwise. -/
def Y (σ : ℝ) (S : D03Subspace M.H) (w : M.Trajectory) : Prop :=
  M.ContinuousLift S w ∧ ∃ R : ℝ, ∀ t : Time, Real.exp (σ * t) * S.size (w t) ≤ R
/-- D10: vanishing at infinity in the specified strong norm. -/
def Czero (σ : ℝ) (S : D03Subspace M.H) (w : M.Trajectory) : Prop :=
  M.Y σ S w ∧ Tendsto (fun t : Time => Real.exp (σ * t) * S.size (w t)) atTop (nhds 0)
/-- D11: qualification before the real-valued energy formula. -/
def Energy (σ : ℝ) (w : M.Trajectory) : Prop :=
  Continuous w ∧ (∃ R : ℝ, ∀ t : Time, Real.exp (σ * t) * ‖w t‖ ≤ R) ∧
  M.AELift M.energySpace w ∧
  Integrable (fun t : Time => Real.exp (2 * σ * t) * M.d1 (w t) ^ 2) timeMeasure
/-- D11: the energy formula, never used without Energy qualification. -/
def energy (σ : ℝ) (w : M.Trajectory) : ℝ :=
  sSup (Set.range (fun t : Time => Real.exp (σ * t) * ‖w t‖)) +
    Real.sqrt (∫ t : Time, Real.exp (2 * σ * t) * M.d1 (w t) ^ 2 ∂timeMeasure)
/-- D11/M4: an energy inequality contains all measurable-lift and integrability obligations. -/
def EBound (σ : ℝ) (w : M.Trajectory) (R : ℝ) : Prop :=
  M.Energy σ w ∧ M.energy σ w ≤ R
/-- D11: the actual energy trajectory predicate at each decay rate. -/
def X0 (σ : ℝ) (w : M.Trajectory) : Prop :=
  M.Energy σ w ∧ Tendsto (fun t : Time => Real.exp (σ * t) * ‖w t‖) atTop (nhds 0)
/-- D11: the actual higher-regularity trajectory predicate. -/
def Xtheta (σ θ : ℝ) (w : M.Trajectory) : Prop := M.X0 σ w ∧ M.Czero σ (M.V θ) w
/-- D12: weighted fourth-power time norm. -/
def Z (σ : ℝ) (w : M.Trajectory) : ℝ :=
  (∫ t : Time, Real.exp (4 * σ * t) * ‖w t‖ ^ 4 ∂timeMeasure) ^ (1 / 4 : ℝ)
/-- D12/M4: validity of Z. -/
def ZValid (σ : ℝ) (w : M.Trajectory) : Prop :=
  AEStronglyMeasurable w timeMeasure ∧
  Integrable (fun t : Time => Real.exp (4 * σ * t) * ‖w t‖ ^ 4) timeMeasure
/-- D12: weighted physical first-norm time integral. -/
def Jnorm (σ : ℝ) (w : M.Trajectory) : ℝ :=
  Real.sqrt (∫ t : Time, Real.exp (2 * σ * t) * M.nj 1 (w t) ^ 2 ∂timeMeasure)
/-- D12/M4: validity of J. -/
def JValid (σ : ℝ) (w : M.Trajectory) : Prop :=
  M.AELift (M.physical 1) w ∧
  Integrable (fun t : Time => Real.exp (2 * σ * t) * M.nj 1 (w t) ^ 2) timeMeasure
/-- D12: the actual weighted measure used for weak L2 sources. -/
def weightedMeasure (_M : Model L κ) (σ : ℝ) : Measure Time :=
  timeMeasure.withDensity (fun t : Time => ENNReal.ofReal (Real.exp (2 * σ * t)))
/-- D12: weak sources are actual Lp equivalence classes. -/
abbrev WeakL2 (σ : ℝ) := Lp M.Weak 2 (M.weightedMeasure σ)
/-- D13: locally Bochner integrable strong sources. -/
def StrongSource (σ : ℝ) (g : M.Trajectory) : Prop :=
  AEStronglyMeasurable g timeMeasure ∧
  (∀ T : Time, IntegrableOn g (Iic T) timeMeasure) ∧
  MemLp (fun t => M.iota (g t)) 2 (M.weightedMeasure σ)
/-- D13: the canonical Lp class of a strong source, guarded by MemLp. -/
def sourceClass (σ : ℝ) (g : M.Trajectory) : M.WeakL2 σ :=
  if h : MemLp (fun t => M.iota (g t)) 2 (M.weightedMeasure σ)
  then h.toLp (fun t => M.iota (g t)) else 0
/-- D13: actual continuous Bochner Duhamel integral. -/
def Kstrong (g : M.Trajectory) (t : Time) : M.H :=
  ∫ s in Iic t, M.T (t - s) (g s) ∂timeMeasure
/-- D13: actual discrete Bochner Duhamel integral included in H. -/
def Khstrong (m : D05Mesh L κ) (g : M.Trajectory) (t : Time) : M.H :=
  ∫ s in Iic t, M.flowh m (g s) (t - s) ∂timeMeasure
/-- D13: extension from the dense strong source class; its output is a genuine
H-valued function and its bound includes all energy qualification. -/
def KSpec (σ : ℝ) (discrete : Option (D05Mesh L κ))
    (K : M.WeakL2 σ →ₗ[ℂ] M.Trajectory) : Prop :=
  (∃ C : ℝ, 0 ≤ C ∧ ∀ g, M.X0 σ (K g) ∧ M.energy σ (K g) ≤ C * ‖g‖) ∧
  ∀ g, M.StrongSource σ g →
    K (M.sourceClass σ g) =
      match discrete with | none => M.Kstrong g | some m => M.Khstrong m g
/-- D13: the unique bounded extension. No free evaluation or solution map is supplied. -/
def Kweak (σ : ℝ) (discrete : Option (D05Mesh L κ)) :
    M.WeakL2 σ →ₗ[ℂ] M.Trajectory :=
  if h : ∃! K, M.KSpec σ discrete K then Classical.choose (ExistsUnique.exists h) else 0
/-- D13: the weak nonlinear source belongs to the actual weighted L2 space. -/
def ProductSource (σ : ℝ) (w z : M.Trajectory) : Prop :=
  MemLp (fun t => M.weakProduct (w t) (z t)) 2 (M.weightedMeasure σ)
/-- D13: its unique Lp equivalence class, guarded by ProductSource. -/
def productClass (σ : ℝ) (w z : M.Trajectory) : M.WeakL2 σ :=
  if h : M.ProductSource σ w z then h.toLp (fun t => M.weakProduct (w t) (z t)) else 0
/-- D13: the bilinear Duhamel expression. -/
def Q (σ : ℝ) (discrete : Option (D05Mesh L κ)) (w z : M.Trajectory) : M.Trajectory :=
  M.Kweak σ discrete (M.productClass σ w z)
/-- D14: the actual linear trajectory. -/
def linearFlow (discrete : Option (D05Mesh L κ)) (f : M.H) : M.Trajectory :=
  match discrete with | none => fun t => M.T t f | some m => M.flowh m f
/-- D13: guards for all deterministic extension definitions, to be proved. -/
def Extensions (σ : ℝ) : Prop :=
  (∃! G, M.FWeakSpec G) ∧ (∀ m g, ∃! r, M.RieszSpec m g r) ∧
  ∀ discrete, ∃! K, M.KSpec σ discrete K
/-- D14: the fixed point predicate in the specified energy ball. -/
def SmallSolution (B : D01Budget) (σ : ℝ) (discrete : Option (D05Mesh L κ))
    (f : M.H) (w : M.Trajectory) : Prop :=
  M.Extensions σ ∧ M.X0 σ w ∧ M.ProductSource σ w w ∧
  M.energy σ w ≤ (8 * max 1
    (max (B.bound "L03_c" σ) (B.bound "L05_d" σ) * B.bound "C01_c"))⁻¹ ∧
  w = M.linearFlow discrete f + M.Q σ discrete w w
/-- D14: the unique small solution selected by its defining equation and ball. -/
def solution (B : D01Budget) (σ : ℝ) (discrete : Option (D05Mesh L κ))
    (f : M.H) : M.Trajectory :=
  if h : ∃! w, M.SmallSolution B σ discrete f w
  then Classical.choose (ExistsUnique.exists h) else 0
/-- D14: well-definedness is an explicit conclusion, never an implicit assumption
that a default value solves the equation. -/
def SolutionsDefined (B : D01Budget) (σ : ℝ) (f : M.H) : Prop :=
  ∀ discrete, ∃! w, M.SmallSolution B σ discrete f w
/-- D15: the actual difference of the two linear flows. -/
def linearError (m : D05Mesh L κ) (f : M.H) : M.Trajectory :=
  M.linearFlow (some m) f - M.linearFlow none f
/-- D15: the actual nonlinear error. -/
def error (B : D01Budget) (σ : ℝ) (m : D05Mesh L κ) (f : M.H) : M.Trajectory :=
  M.solution B σ none f - M.solution B σ (some m) f
/-- D15: nonlinear share of the actual solution. -/
def share (B : D01Budget) (σ : ℝ) (discrete : Option (D05Mesh L κ))
    (f : M.H) : M.Trajectory := M.solution B σ discrete f - M.linearFlow discrete f
/-- D15: the ordering error, defined by subtraction in H. -/
def orderingError (B : D01Budget) (σ : ℝ) (m : D05Mesh L κ) (f : M.H) : M.Trajectory :=
  M.share B σ none f - M.share B σ (some m) f
/-- D16: the quadratic coefficient is defined by the actual Duhamel operator. -/
def P2 (σ : ℝ) (discrete : Option (D05Mesh L κ)) (f : M.H) : M.Trajectory :=
  M.Q σ discrete (M.linearFlow discrete f) (M.linearFlow discrete f)
/-- D16: actual difference of quadratic coefficients. -/
def Dcoeff (σ : ℝ) (m : D05Mesh L κ) (f : M.H) : M.Trajectory :=
  M.P2 σ none f - M.P2 σ (some m) f
/-- D04: the accretive generator is exactly the negative of A. -/
def BOp : (M.V 3).Space →ₗ[ℂ] M.H := -M.A
/-- D08: the accretive discrete generator is exactly the negative of A_h. -/
def BhOp (m : D05Mesh L κ) : M.X m →ₗ[ℂ] M.X m := -M.Ah m
/-- D09: the exchanged weak product has domain V1 x H, never H x H. -/
def FWeakOp : M.energySpace.Space →L[ℂ] M.H →L[ℂ] M.Weak := M.FWeak.flip
end Model

/-- D14: budget constants, chosen before model, mesh, and data. -/
def D14ell (B : D01Budget) (σ : ℝ) : ℝ := max (B.bound "L03_c" σ) (B.bound "L05_d" σ)
/-- D14: the common forced-operator upper bound. -/
def D14k (B : D01Budget) (σ : ℝ) : ℝ := D14ell B σ
/-- D14: the bilinear trajectory budget, to be established by the first thread. -/
def D14b (B : D01Budget) (σ : ℝ) : ℝ := max 1 (D14k B σ * B.bound "C01_c")
/-- D14: uniqueness-ball radius. -/
def D14R (B : D01Budget) (σ : ℝ) : ℝ := (8 * D14b B σ)⁻¹
/-- D14: input radius for the fixed point. -/
def D14r (B : D01Budget) (σ : ℝ) : ℝ := D14R B σ / (2 * D14ell B σ)
/-- D17: the three target regularity indices. -/
inductive D17Index | zero | one | two
  deriving DecidableEq
/-- D17: real regularity index. -/
def D17Index.theta : D17Index → ℝ | .zero => 0 | .one => 1 | .two => 2
/-- D17: the exact linear rates from v3. -/
def D17a (i : D17Index) (h : ℝ) (t : Time) : ℝ :=
  match i with
  | .zero => min 1 (h * D01tw t ^ (-3 / 2 : ℝ))
  | .one => min (h ^ (1 / 4 : ℝ) * D01tw t ^ (-5 / 8 : ℝ))
      (h ^ 2 * D01tw t ^ (-2 : ℝ))
  | .two => min (h ^ (1 / 3 : ℝ) * D01tw t ^ (-1 : ℝ))
      (h * D01tw t ^ (-3 / 2 : ℝ))
/-- D17: the exact ordering-error rates. -/
def D17b (i : D17Index) (h : ℝ) (t : Time) : ℝ :=
  match i with
  | .zero => h ^ (1 / 6 : ℝ)
  | .one => h ^ (1 / 6 : ℝ) * D01tw t ^ (-5 / 8 : ℝ)
  | .two => h ^ (4 / 15 : ℝ) * D01tw t ^ (-3 / 2 : ℝ)
/-- D17: discrete nonlinear-share time factor. -/
def D17c (i : D17Index) (t : Time) : ℝ :=
  match i with | .zero => 1 | _ => D01tw t ^ (-1 / 2 : ℝ)

end OrderingError.Spec11


==> anc/lean/README.md <==
# Lean 4 files for the arXiv v2 of the companion paper

This source tree accompanies the arXiv v2 of *A Large Gap between Galerkin Errors with and
without Mesh-Uniform Regularity for the KdV Equation with Boundary Dissipation*. All statements
below are checked by the Lean kernel (Lean 4.35.0, mathlib `56a005855ea17e0b0958f73ec801ae140b0a1679`).
Theorem, proposition and equation numbers are those of the paper (arXiv v2); "[Main]" is the
main paper, arXiv:2610.39269v2.

## The total theorem

```lean
theorem CompanionFinal.main_theorem : P1 → Tails
```
in [CompanionFinal/MainTheorem.lean](CompanionFinal/MainTheorem.lean).

**The only premise** is `CompanionPilot.P1` ([CompanionPilot/Probes.lean](CompanionPilot/Probes.lean)):
the mesh-uniform Crandall–Pazy estimate of the W-scheme, [Main, (3.15)] with α = 1 on uniform
meshes: there is `C > 0` such that `‖A_h T_h(t) x‖_H ≤ C min(1,t)^(-3/2) e^(-3π²t/4) ‖x‖_H` for all
`N ≥ 1`, `t > 0`, `x ∈ X_h`. It is [Main, Theorem 3.5] and is not proved here.

**The tails** (`CompanionFinal.Tails`, an 11-fold conjunction):

| Tail | Lean statement | Paper | Proof |
|---|---|---|---|
| H0 | `CompanionFinal.H0` | Theorem 3.1(a)(b) and (3.5) | `CompanionFinal.H0_holds` |
| H1 | `CompanionA.H1` | Corollary 3.3 | `CompanionA.H1_holds` |
| H2 | `CompanionPilot.H2` | Corollary 3.19(c) | `CompanionPilot.H2_of_P1` |
| H3(a) | `CompanionE.H3a` | Theorem 4.5(a) = Corollary 3.20 | `CompanionE.H3a_of_P1` |
| H3(c) | `CompanionE.H3c` | Theorem 4.5(c) | `CompanionE.H3c_of_P1` |
| H4 | `CompanionE.H4` | Corollary 3.21 | `CompanionE.H4_of_P1` |
| H6(i) | `CompanionPilot.H6i` | Proposition 3.16(a),(c) | `CompanionPilot.H6i_holds` |
| H6(ii) | `CompanionPilot.H6ii` | Proposition 3.16(b),(c) | `CompanionPilot.H6ii_holds` |
| H6(iii) | `CompanionB.H6iiiV` | Proposition 4.1(a)–(c) | `CompanionB.H6iiiV_holds` |
| H3(b), H5 | `CompanionFinal.H3bH5V` (with `CompanionH.H3bAtE`, `CompanionH.H5At`) | Theorem 4.5(b), Corollary 4.6 | `CompanionFinal.H3bH5V_of_P1` |
| family | `CompanionFinal.FamilyProps` | Section 3.4, Corollary 3.11 | `CompanionFinal.FamilyProps_holds` |

Notes on the tails.
* H6(i) contains the rate `‖A_h^{-1} Π_h - A^{-1}‖ ≤ 2/N` (Proposition 3.16(a) with `C = 2`).
* H6(iii) holds for every weight `0 < ν < 3π²/4`: global well-posedness and a uniform energy bound
  of the W-scheme solutions, energy-norm convergence to `𝒰(f)`, and the mild equation with
  uniqueness in the energy ball. The last sentence of Proposition 4.1 (identification with the
  solution of [Main, Theorem 2.2]) is proved in the paper by hand, not here.
* `H3bH5V` binds the constants: for every admissible `ν`, the radius `r₀` of H6(iii) is the radius
  of H3(b), and the `ε₀` of H3(b) is the `ε₀` of H5(b). H5(a) states the explicit limits of
  Corollary 4.6(a): `ε⁻² 𝔆̊_h(ε,t) → D̊_h(f_h)(t)` as `ε ↓ 0`, `D̊_h(f_h)(t) → -E(t)`, `E(t) ≠ 0`.
* `FamilyProps` states the properties of the chosen eigenfunction family (fixed phase) used in
  H3–H5.
* The tails state what is written in `Tails`; they are not verbatim translations of the whole
  paper statements. For Theorem 3.1 and the files of `SLean`, see Appendix A of the paper.

**The parallel theorem** `CompanionFinal.prop318 : CompanionH.Abstract.Prop41` is Proposition 3.18
(uniform high-frequency damping is necessary) in abstract form, for every complex Hilbert space,
without premise. `CompanionFinal.tails_without_P1` collects the six tails that do not use P1.

## Building

```
lake exe cache get      # fetch the compiled mathlib for the pinned revision
lake build              # default target: CompanionFinal and everything it imports
lake build SLean Companion OrderingError CompanionPilot CompanionA CompanionB CompanionC \
  CompanionD CompanionE CompanionF CompanionG CompanionH CompanionFinal   # all libraries
```

## `#print axioms`

```
lake env lean CompanionFinal/Audit.lean
```
prints the axioms of the total theorem, the parallel theorem, every tail, the binding, the steps
of H6(iii) for a general weight, the unified objects and the probes. Each line must read
`[propext, Classical.choice, Quot.sound]`. The other `Audit` modules (`CompanionPilot/Audit.lean`,
`CompanionA/Audit.lean`, …, `CompanionH/AuditH.lean`) do the same for the intermediate results.
The output of all of them for this tree is [axioms.txt](axioms.txt). The sources contain no `sorry`
and no `axiom` declaration.

## Directories

| Path | Content |
|---|---|
| `SLean.lean`, `SLean/` | Theorem 3.1(a)(b) and (3.5) and the intermediate results of Section 3.3; the SLean library of the arXiv v1 attachment, unchanged. Main declaration `SLean.Explicit.Sharp.Expansion.spectral_top_with_expansion`. |
| `Companion.lean`, `Companion/` | Exact computations: the cell constant `𝔟` (closed form, `𝔟 > 0`, decimal enclosure; Section 3.4, (3.17)–(3.19)), the dispersion roots at every real frequency and the extension (Lemma 3.15), exact cell integrals (Lemma 3.12), numerical constants (Lemma 3.15, Corollary 3.3); `Companion/Audit.lean` prints their axioms. |
| `OrderingError/` | Generic quadratic series in a Banach space (Catalan recursion, convergence, equation, uniqueness) and a finite-dimensional ODE lemma; the 10 files of a larger project that are imported here. |
| `CompanionPilot/` | `L²(0,1)` and `H`, the S- and W-schemes on uniform meshes, the Green operator `G`, the Galerkin limits `A⁻¹` and `T` (H6(i),(ii)), the premise `P1`, H2. |
| `CompanionA/` | H1 (general length `L`), the eigenfunction family (Corollary 3.11(a), sup bounds). |
| `CompanionB/` | The energy space `𝒳₀`, the nonlinear Galerkin limit `𝒰` (H6(iii)); `Nu*.lean` and `HeadsNu.lean` for a general weight `ν`. |
| `CompanionC/` | Lemmas 3.12, 3.13, 3.17 and Corollary 3.19(a) (exact inverse, two-scale form, strong convergence). |
| `CompanionD/` | Corollary 3.11(b),(c) and Lemma 3.15 (averaging, density, Bloch–Fourier bound, oscillating part). |
| `CompanionE/` | H3, H4 and the nonlinear S-scheme. |
| `CompanionF/` | `E(t) ≠ 0` (Proposition 4.2(c)), the S-scheme series for fixed `h`. |
| `CompanionG/` | Lemma 3.14 and Proposition 4.2(a) (slow part, quadratic coefficient). |
| `CompanionH/` | H5, the binding of constants, Proposition 3.18 (abstract and S-scheme instance), interfaces. |
| `CompanionFinal/` | The total theorem, the binding for every weight, the unified objects, the probes, the premise audit, `Audit.lean`. |
| `axioms.txt` | `#print axioms` output of all `Audit` modules of this tree. |
| `SHA256SUMS` | SHA-256 of every file of this tree (except itself). |

## Premise audit and probes

`CompanionFinal/P1Audit.lean` records what was checked about P1: for each fixed `N` the
inequality holds with some `C_N` (`CompanionPilot.probe_P1_fixed_N`; a fixed-mesh encoding check,
which does not show that P1 is satisfiable), and a few automation attempts to derive `False` from
P1 fail. `CompanionFinal/Probes.lean` shows that `T(t) f ≠ 0` for some `t > 0` and that
`𝒰(f) ≠ T(·) f` for real `f ≠ 0` in every ball, without premise.


## The folders `referee/` and `logs/`

They are the referee notes, counting script and validation logs of the arXiv v1
attachment for Theorem 3.1, unchanged. They refer to the v1 configuration, in
which the default target was `SLean`. In this tree the default target is
`CompanionFinal`; build the Theorem 3.1 target with `lake build SLean` and run
`lake env lean referee/CheckExpansion.lean` as described there.


==> anc/lean/SHA256SUMS <==
2a2c4b605f95f4e60819f0c7c7f97e2434bae262122d8a1297c74e2399e7af99  Companion.lean
4fe44117df5ee559af43ec34ccba18425426a6b5af32377a74530e1ffc53c555  Companion/Audit.lean
243f97381e861f59c17234b5e8cc215169d30ab790f3ba6330d38ac36ee1457c  Companion/Cell.lean
b19351aa3f371aaf929fecee8462967c308c6c4b303fc2263dbf7b62bd232810  Companion/CellBounds.lean
6b979e8842634c28fb34e61afa0077e0bf2a0fa9ab38265e9d84ea74d389a0e6  Companion/CellInterval.lean
1a74eaab1c223e7142e38556f15485590fa2e4adc17d951a34ff3ad4da6aadbb  Companion/Constants.lean
326a6740a07dc263317b51f5df9a0652d8cdcfc3928bdfb409795bd74591bc60  Companion/Extension.lean
e0e142df5f86e28fc75b1f4f3ca5c5388751c4199650f8ab69c0339720a3f10b  Companion/Inverse.lean
161c4eaaa0d2beaa527a664409056dc4044a5cf542981c572e7d9be398b307c1  Companion/Oscillation.lean
634733f87376eb3d9191db8c141c7903505621582b15ed255fb486acb3fc3fda  CompanionA/Audit.lean
132eb5336cfd017f1877d213b4ba4a9b56419f85e2587b9020dd0829c544498b  CompanionA/Family.lean
79cb7eb4a9d173a498e0d53eb114b4821d414686a09c58019d365e385eb39ac7  CompanionA/H1.lean
af407bd14842182a860e8035822a1803dce6754f8e32ca27d1a383cb9b6b2318  CompanionA/HeadsA.lean
1fde154a4d22021d6deca06710c3f8a68dc5d0d420d7790ee08ee7fc5dd17fac  CompanionA/M5.lean
be9463416e367c656cb15816ce54bc510a389b03b1fb0eefcc94c99c4a70cb20  CompanionA/Nodal.lean
f3231692598d48f6e03d9ddb65f3da36419eb209907fea9061c424c626657a45  CompanionA/SpaceL.lean
58962504076d602b0ffd9d75820f565bc766225dd919a485cde6563f2497300b  CompanionA/Sup.lean
a98085517ce102818ea56d476da2f45e566ddd83e4b3ecc6616bef261954d5df  CompanionA/SupCells.lean
adf3b4101283d50d78c00b830295cc287078c9195b4519682c156d14338b0980  CompanionA/SupRoots.lean
7d47c0baefa8002caf2116544b65f3a169947393936e219274b772feba23dda8  CompanionA/WeakA.lean
ce628ea0cb1da5dbf45e527e476f5ad63c9e6036119f7cb3b5c41c1d85ffd313  CompanionB/AuditB.lean
98c9960243800621a6c14fb521631ee01778d2465e2b23e8a030c669c0cbc1ec  CompanionB/DiscreteB.lean
ddb113bb811b5698e5ffa31c32d204963a1661d678175dcb0feed24598e811bd  CompanionB/DuhX0.lean
e61cf64ec4b80d04cbd2ce5ed23cabaea8336c1a2494ac5c1a540ccaf476f201  CompanionB/DuhamelConv.lean
ebac2daa2a1b7bf9545eca81e7906579a644e4215a69a6c845589f94a07e82c5  CompanionB/EnergyEst.lean
bf7ed562cad4e218752ca30d1d8df83a1978633780a00ace0df9bb95b64092a4  CompanionB/EnergySpace.lean
b572e980a6041177997d63272a01dd8ce3902dc2f34e63a1b6d004f7011ff369  CompanionB/H01.lean
220a16b48580cfbdd7f72add9158fe1d9d1be6ccd29c4d9fc6c0f7612b5c349c  CompanionB/H6iii.lean
c9a8892afd4d4219a691214d2582eceeaa08d4bca8c94e4a4c0a7742e4ae4453  CompanionB/HeadsB.lean
ad4826954b95605745038f72de0075abfab8fb88a378ef3f5a459fca137019cb  CompanionB/HeadsNu.lean
ee7e0043ec494ae070d99f9b60efdd5338b92ed498ded4f2b1c1136d8f6b6e82  CompanionB/LinearConv.lean
65de039faa98c12814c387459284ecb47a385ddcdbe8593784b6893352603f29  CompanionB/NuDuh.lean
31a0c5661991e9bf4e717113579b03d8e693cb4d7d38dee4ad37db38c5962d94  CompanionB/NuEnergy.lean
2767d60de2cd033f4a7a7b22870da3547fa4ceb2727c17a1ad6bedcff99ccdb3  CompanionB/NuH6iii.lean
d65a5b02d1e87a8acb4dc8c22ff1ba7b5e47036ef764638da2404d11cb5f4a44  CompanionB/NuKato.lean
8d4dedee2563dd4371f780a0756e5b57f0b302d9afddc91fc0f537fa674b3bfa  CompanionB/NuLinear.lean
017e8bf2feb31362fc952d174c269462f14f02b20561cc0a8c4bd2bbf10acd64  CompanionB/NuQ.lean
9ccb9bf809c4215bc128e2b384513c03ecb44dbfab30e0cf16a53f9eb32fb4f7  CompanionB/NuSpace.lean
3c353b87f7cadbbe37e0ee883fc848ce7b6cb2be69056b05a3a80db1fea68772  CompanionB/ODE.lean
860eced35e0e83f427813265b3e7b11a2c1ef7369b4a303db129a43802ad2390  CompanionB/QConv.lean
76e7a981f176628d93028e7a5e2dd0566587e7fcbc75210ed685f86475a2718f  CompanionB/QLimit.lean
213c69c8297c54049f457180d74d800c13e6add748238d8071a571d9cd037b49  CompanionB/Reality.lean
b904a9d4df3cfd87139b4975a860a6080b6741c50c2db0297d502d18982d5c9b  CompanionB/RitzH1.lean
ee36c2836ae74435276efeda95ac97d03d13a94b341f426f6c313da753d6b56b  CompanionB/Series.lean
049cb3554188e8cb52e791a79962170ba3295b158b24fc181c020e7ab5924691  CompanionB/Taylor12.lean
5da9bc9b9992c717cd508de48ef5a3c723a7917f0456e798688b6582e32ce563  CompanionB/V1Dual.lean
542b743aa70481d383d87abb65f31d572fa7e4feea8d6f1c2878baeaa0e1fcbc  CompanionC/Audit.lean
7a870cf858f810fa2ea071e5571e770c2dbb4e69c0307625cd00035dbc50fb56  CompanionC/Dual.lean
441a9a83b6bef3e92e13e96c5fa25413774509b615b81fdb8a941b5c64606c6a  CompanionC/DualData.lean
e2205b6c2d269be312a0017a179a2524cacac76d4bee8b4016f0b400740604a2  CompanionC/Load.lean
cf109a7a2099b766f934536731d61e1c717c91ac51c01ac56c80256f445d76e7  CompanionC/ProbesC.lean
4a003745d3a033dcbf0273e349a49de65df06b8a325f7295ad2a19cd313d6daa  CompanionC/SInverse.lean
0ed04f1f9a35e70af042864d47ce39bbd6207aa81e017f8fea83ea46d5fd4b63  CompanionC/SSemigroup.lean
653b8c85ca1a4528d94fe85fa5375ae70116104cc0c1bc214f40dd2490fb098b  CompanionC/Star.lean
d1b2b6b98f44170465391212a4893472ff4d384eb5db152cdeaf164c7d6aa2b2  CompanionC/Strong.lean
b5f51ee484cdd1472aee6a4e3315fcdc16296f282680f10cbd402df368f7cde0  CompanionC/TwoScale.lean
f6a23abb659ff24cc40bfa1aceda75a30d2067f7d71eb21cef3fd382c38d5c0d  CompanionD/Audit.lean
97fd851785b294106b6087676f78cf808c0f60edc390cf7e72eeadf7a30bff91  CompanionD/Average.lean
9d89e21c09175cb64909d87529b52582c1eafe75924822f86370ce3ebe1b8abe  CompanionD/Bloch.lean
a5a0c6126120699ef71301a0040aa39db1fa09f36c512490d88672a64e03724c  CompanionD/BlochCert.lean
05ee90d6caba1e3634fc9c8c165bedd4aec4c62f80399ae5eff0f2e83f3aa684  CompanionD/CellForm.lean
1c75d13096c19fce8575909906da064b51f04833cd4ba1f079b1d9511864e6fc  CompanionD/Density.lean
336ce87711de267408fb13fd0fc0ca85415a3e42b26d291d5ec07fd3ca32d9ff  CompanionD/Kernel.lean
be957138da14ba005c0b38f6b20f9ffb0acf922d2883a41d9df8d4719b3cb4af  CompanionD/Oscillation.lean
097727db3055bec2589bc20505f8670011f4d2a0b17e4d063a955f922874e81b  CompanionD/Resolvent.lean
7629d416b8b51b3bc9fe91ce3f5815e180850201266546be9e99fc22c7435231  CompanionD/S23.lean
2c499ab52cc6c12a80ab10c4b3be3236cdcb100db068a94f5f1834618555fef6  CompanionD/S23bc.lean
2f08c3c6d7b332a18d4f4a3d679d176a31b8ddd4cb46edbe6a1f7d6151326e2a  CompanionE/AuditE.lean
9b552341147d15a11256445a0b6c08b1fecd102c4686f1f2a63b102f99d3ce5b  CompanionE/H3b.lean
d965d64c6e440af4ff6711a1e541bac0e5f65ca99ebb6d2bf839224a2ab43d58  CompanionE/H3c.lean
5140030b27072091976f9a1ed2fccac32e77951a64346e81c2d38944d96cb6f9  CompanionE/HeadsE.lean
903799cb5ef7811c6985ea02ecf352ad239be75f4f1b63204e8d1652487c5644  CompanionE/Lin.lean
efe9f6541fa41f651e02f60dbe03afea9926fc10137371bdb12d5f3afbe01d06  CompanionE/ProbesE.lean
2565d52ac6ae3dd1ba885db7dfacd17282b0421bba5723758431cb8994099a9b  CompanionE/S16.lean
b7ee72dcdec4835c28594fb0541614c6a8c53bbff8c21ec65465d9f501a3a353  CompanionE/S17.lean
96f3d7289d86cc18a942c914227bbac06ac6c24675bd36a43e08f7906bea2916  CompanionE/S18.lean
6f67f227a23eb270e5a78aea2de40db565819b36f8476c42fc4f0363bbd3da69  CompanionE/SODE.lean
5a321d7b504807f5352eb54f8ddddb50e7bfc6d4783b32a3fcd0125c1d136227  CompanionE/SReal.lean
374b8d2f5607e4e97f7fcd8b8586f58621aaac3eecca67ff5d427a0d86145287  CompanionF/Audit.lean
f336ad490772e8abace3bbb0ab4701ebf8ad1482540b7e96940201f1ddf47fbb  CompanionF/Bilin.lean
82d40e0c1ae26eec2f4d2d83738ebad6e5b34a93f88a4015ca73b998d28ae0ac  CompanionF/RangeT.lean
995fc577a84904eeea95f38b10e656fd503afe6a27a240ed1c35e3644b394aa4  CompanionF/S28.lean
07eef6bf88a8f5a94ad91e852caa7453cde9b1af78ea329343c91740d9adc95f  CompanionF/S30.lean
113b6cc29bc552e77a05585adfbefe2b57bf1ce0719e8c0db71f9fbabaa22afb  CompanionF/Series.lean
db99640329515715cfe6d915f02d331ba84e8537532f669130ae83f549f6556e  CompanionF/Zinf.lean
6980896472d16f1beb1c218c2866a0af1fcde12cdd19d83f85a9911e7c1a5a93  CompanionFinal/Audit.lean
772464271d5a3a5bd264d3c735a36db80f8558e8ebe0803904b46f06c52d8e06  CompanionFinal/Binding.lean
1d9668cb7eec11ceae2501897127e53f3f3b0caadae2d74eb2598507da04ef38  CompanionFinal/MainTheorem.lean
2e588baf91ba0f77a559cc074fd8140092aa75d09d55351306ce07431da48293  CompanionFinal/P1Audit.lean
4fbba1c28660102fe02a313b096c9bc8eef0da04eccf8fb46ae1f815dfc14518  CompanionFinal/Probes.lean
f7eb30d431cff568368ea35ec9ef21e77af9c4e88b93f8ba3ee88474f74b5113  CompanionFinal/Unified.lean
7ea30a1e26d110b05baf307c3df4350f7784b5e194ed55c1f37943efd0d68b9e  CompanionG/Audit.lean
ed513e8a9867acb69dbfd5455524537166336fa68a0543e36429e8e62bf9d382  CompanionG/Basic.lean
df3fae5d617ba01a9ab6ba9690b1a8e7c0795824673769fb62a5b1d37435efe1  CompanionG/Decomp.lean
f3906f53c11056c924e986c24e4134049bd49264db5fd21da28932e4718ddde9  CompanionG/Probes.lean
d71f744123a9b40e16fe946e6da104031af95cce7dab58061f69449baa8dedbd  CompanionG/Quad.lean
23fd3db38d5b2e2a52a45e98759649a61a111a099b1a93be1209318c391f7e18  CompanionG/Slow.lean
b8d012dfbdaa5ee2a3f169cb276cfccea26639f38a8f2f63a40568fc612600b4  CompanionH/Align.lean
f0d4cbd3b210f2e76fef37c111a09ae6c182377eba8f9ad9808ccdda526be062  CompanionH/AuditH.lean
5dc7b4983e449f82a0cc1d868f28e7e03b8fdc584abad6a6d4923d3a60ad1608  CompanionH/Dock.lean
716d32963abde1a9cac21f65aa8e3799c0067838de9f6fc9891bd28b60ecc0e3  CompanionH/H5.lean
ab1a1afa463c11ca086a5a55ee61a8baa89432dc3c1e9b9475590de3f6c8fd57  CompanionH/HeadsH.lean
b823e95eeee79ef913d4cc2c11c578df4d0cf02369c86c465018ec693c17c3c9  CompanionH/ProbesH.lean
68a1b8ee9024f7e4c122280e6aea32de8b9333c37299f735285a0c931897e7d6  CompanionH/Prop41.lean
bc76fbdce672ae52c3b03f6dca19ba6e3fad538bb7aca1b5a548bfd9c1a407d3  CompanionH/Prop41S.lean
0ca8347060490c13b96c286deb218bd5b529ff0fb201f4e42ad6ae5e27c878e8  CompanionH/S29.lean
7205197150ece5a590c7faece901a12be8f11afd5d0dbdf472ae4fb240ec8af2  CompanionPilot/Abstract.lean
f681702d25a549c3a1c105f2236921b8f83757f85d5047130df85e94aef5bd3a  CompanionPilot/Audit.lean
51fd3ea0abdc569feeacbc266c146028345cf211f2836b8e014161e27c80eb2a  CompanionPilot/Basic.lean
862c734fffb84d97b4bcbebc708c936030750593a19970e17cf94cd98613bde8  CompanionPilot/Cea.lean
b7a2a56470f2a925887200759dfe1390fb361f6da6f5eac140b07ec717a840ae  CompanionPilot/CellEst.lean
a013d434fa566987722e9e98115067510bd83c53158c90f8d410a068648d8d57  CompanionPilot/Cells.lean
babcd07afe1dbb057899aa24d7572cd3470d2c66f425602aee630143bd51bbd6  CompanionPilot/Compact.lean
c94e62f41f1495aabf7c0672e64d88bcce1117f0c41deeb60a13864a0215175c  CompanionPilot/Discrete.lean
3599a5def14a1be89c103496f870c2a69e2deb35ccc2f79192ed166cdfa9edfb  CompanionPilot/Energy.lean
195d375a73e96c0542aca35da319a638dca62ca88c0df6042d83bfddece72b3c  CompanionPilot/Green.lean
cfebd5c9ebb024e8b1c39f12ec5987322fa7c2cc11ca887e22cec8f74634ec2a  CompanionPilot/GreenDensity.lean
76e554fa7bf89a8ee28023563ca2fbd6d5a8d6452593e2aa5e85cac26f85cd8c  CompanionPilot/GreenRange.lean
e49c3677c474f98b14b8f1ddebaa9de4b3e5d5d3740e23b1906491a72b59fa47  CompanionPilot/H2.lean
4fd227607a61699ca5c7bf839d5011e65325bcd6e6906589f48ed8792417ba1f  CompanionPilot/Heads.lean
232a42a547f1e47026e6d20affc097d9680f1b75179c6f3dacb34a00e83e5135  CompanionPilot/Limits.lean
1dba5333756d5a2dc515a166283af4a6fa232a2c0d24369d1a33205bc769c692  CompanionPilot/LinearLimits.lean
195918433e0102a524a5b1a9161d29b6862ca053bab1cbcf57b28ceb883b091c  CompanionPilot/Pilot.lean
555c3fc329e9d5a8652dc3766cdfa152b61f5f4064ebf46c2aecccd07adabc4f  CompanionPilot/Probes.lean
dde3b8f1ec13e60bcd7c9687a1ffca910ea350e2d39868393c0ae2f1e473d24e  CompanionPilot/Ritz.lean
1b11bfb169f0f03272ea695b4f9fa7bf6ca7f7b2d7b13035387370ac8bb23d07  CompanionPilot/RitzRate.lean
b1452eb4357995fc656eb4de9b9a3f84c67802b6f8ebac5e0aa74719c09b3ba0  CompanionPilot/Semigroup.lean
bd10f3a7fcfc76cbe4f27d0da7f45b83b883a7438e4c0b26fa6164d218461adb  CompanionPilot/WScheme.lean
2a53ed6c4c7020eae95f76416618e35afc6c331cc23df9efdbc0ed8042b9c073  CompanionPilot/Wirtinger.lean
8a688fda4fd0af927a42fc2e3172c99874c86c668e6b6ec78a948b11ac68f3fe  OrderingError/AnalyticPremises.lean
39117c9137e5f71d524b821bce598b56d323bc9586d2f157a2ab2931d9a22a6e  OrderingError/Premises.lean
ce1d567b50d554a5d1558744ce08c8ad770fd643fa436a57807738a7aac5f255  OrderingError/QuadraticEquation.lean
1a1a95486187f0faa1d5764829c41c2049758daf98e836a55046fae651b68fd5  OrderingError/QuadraticFixedPoint.lean
ae7667da85b73b6ec9c2052234659da501a1350541b194656edf2c7e7d2536b1  OrderingError/QuadraticSeries.lean
e9f74a5dec3e081124bb0d5d396731dbf0f52060734e666b24c35e4967b2f951  OrderingError/Spec11/Classical.lean
f7a81877fc48955457c9f6230edebef0bb4c8b1c64b13e90fc4ea8f253bc2427  OrderingError/Spec11/ClassicalProofs/C05.lean
ac229648d169acd9b6b5ad2aeff7bfa7982ad316441f603e24a39215fd0ae514  OrderingError/Spec11/Geometry.lean
a350d6a1f1ee2876f95352db4fbfdb64453d1e11888cf58b03218f226bb4e90e  OrderingError/Spec11/LinearObjects.lean
2e6b47ab8004561b5240d6e337cd30250ddd798341891db6c0701d71bf7a48e2  OrderingError/Spec11/Model.lean
1cdf1304c0b612cda12c36362749864bd9f1b788635a368647a150208de616e5  README.md
13849afb4706b7c6ba487fc7790ce155d0dda307b9b54fe4f89fd6e2c9021ea2  SLean.lean
eadb857cb1bacfdc5cf6b0f5f8c878590bbe16bc9d45fbb8ea81b0895f32ad1e  SLean/Algebra/Decomposition.lean
3440fdab705c550b654dfb5dff62a1d77ae4731722c34d6989d9d5a1b383e500  SLean/Algebra/Determinant.lean
48941779eb5db4db706cd4089a0ce655eafe2f089f292bcf90ace4268dc871ee  SLean/Algebra/Eigenvectors.lean
a66ff381b728acb3a64f56036570afb26e1fc4e4173ab6408b26b72cf294ffc2  SLean/Algebra/Rows.lean
84062232f909620bf8a39b35c49940dee1563719384c4e8c3970bed648201a99  SLean/Algebra/Symbol.lean
8207ed628bc4d1c367e46353416058e42e31ff50974cafe45e0413a228c0437e  SLean/Analytic/Boundary.lean
334aa1db356bb616103186c1a1d4a33afc52cb007a770f501ee8f6ac4ea0ba46  SLean/Analytic/BoundaryDeterminant.lean
f744e6959886b8d7710272e10486c74bb5f48d4d10d7c09a7a5ee163cc1a5503  SLean/Analytic/Companion.lean
57a659422fe1158ed1c655eb87ea889b2cdfdf76ed710e7afdae21ca7333665b  SLean/Analytic/DeterminantInterface.lean
7e6d78faa36fa9ad52349a565d5ba94b4e14a475340261e46fdf5dce558a9fdf  SLean/Analytic/Estimates.lean
bb543dd2b8c277af72f0f4688b9cb5a828d8fa4968007d9bb0c6d66ceb8205b5  SLean/Analytic/Implicit.lean
a9c84f4d95670887dbe58b0a7d6ff9a3bbe02926f662d03774955c03e452ca1d  SLean/Analytic/LogContraction.lean
9815c476218989e043677fd734e15acc8bee9716144dee168d26395b937d7f63  SLean/Analytic/Optical.lean
ff02304dc5b0ca24ebea7725c69d1ef90bf0e358be5e970a7125a22df845d81e  SLean/Analytic/OpticalAsymptotics.lean
cf05a7eeaaa4c5f86908d452ed27de9e3541390660fe62d2611a435568818ff1  SLean/Analytic/Parametrization.lean
18cb952d67d4d6b0bcecaf6c0d8de4c40e62a8d950236530c8cdd9b2129014f4  SLean/Analytic/QuantAsymptotics.lean
d9f6924898a0234f2c15e43c86606c666b585af133b31c21028b2130512cee8f  SLean/Analytic/QuantBounds.lean
67c535717bca83c833b2070c34b28f765ab8568a404ec35c73bf62dafce6209e  SLean/Analytic/QuantScale.lean
b824cd7c151b41ba3bb358c0657df6a3ff4641b0d1dcf68835e107d522960686  SLean/Analytic/Quantization.lean
01497b4cb8a1227cd476442f34eae7eb1e441c946f2db0caad22d45d8a8f7d65  SLean/Analytic/QuarticFactor.lean
ada68c8c5585478c8379df6fc2002b7604b264368306c3fb70771b20b36bffa2  SLean/Analytic/Reflection.lean
b2698973e43b12c365d835624cc9b90239c8c9e83ee846732abdc8987230693b  SLean/Analytic/Roots.lean
4223171725667838d461f667f44a3aaa16ba8df40f77b8dd901071b9a40f4885  SLean/Analytic/SequenceOrder.lean
cd6c16268df227d119388a6469d75c830071e123478f4f319ee3ed4ee21d8fc6  SLean/Analytic/SimpleZero.lean
58903f4dde0eaba3005b514aed21cd676741d9cb48b9925047c704e434aca7e4  SLean/Analytic/UniformData.lean
dca3f7aa97345077dffa13f8a54941bacf3cfeab50ad92f26b352383b72835df  SLean/Analytic/ZeroSequence.lean
2b4935d59102ffce8c83eeb6deac5fa8a69ea1ac7f15910787e474fb41c30d22  SLean/Assembly.lean
6331a4c9b93374a893199c4c4663d2b1d93126c97598bdfd4672c61eb49c36e0  SLean/Bridge/AssemblyPairing.lean
2d832e2234b0208a83efe729279b693995dd54c55cecde98ec42cf1c24b61035  SLean/Bridge/CubicSpace.lean
b6c8382d10351a0064c2b3a3176a4c1f18eca0c6808963371209f369d4e554ba  SLean/Bridge/ElementEnergy.lean
1dc922b2504b2a1e138f1869157c3742eeaf3d6cbc58d468a195ed4b04051867  SLean/Bridge/EnergyScaling.lean
97ab60faefb192dd8e8dbbb4b7b11e285a2955613196cded3b5dab6307aca94d  SLean/Bridge/FormBound.lean
eccc3c4f7ab6c3df31178f9d565f5ba06f58eed9eb2403f6094f4c3bb487441b  SLean/Bridge/FunctionSpace.lean
51366636bc505cbf364e324978606778ed3563ab11f990fa265c598b572120c0  SLean/Bridge/Functions.lean
97f4995a25dca668cd2907d1e0ed7fdb2bca27b01e02cee7a65cb943345a6ba1  SLean/Bridge/Galerkin.lean
366c7890d8db93f064ca244255cdf01d5702fbee6eb5f839af387e68e6572e88  SLean/Bridge/Integrals.lean
7efd6604609054219f35c3892e72ee515b53406163dcaca76d52cea19284820c  SLean/Bridge/Interpolation.lean
51a1212ef400c994e06eea05d11807a1566b484a6db640be5fc50df427aed7e1  SLean/Bridge/InverseInequality.lean
3d617f698bc503fe5bf8a4e79f5ca7f5d731611ea31f1b5cec4e02a6c31c8c3f  SLean/Bridge/MassNorm.lean
d573a96540aaeac619e8a0fe93e0bb41f1bd477e4f16a46fd5bcd1a66c320ce3  SLean/Bridge/NormIntegrals.lean
216e998d0f8a19c51d87d37d0de56f073f40994ff5364004ebb7c89da3fc645f  SLean/Bridge/Pasting.lean
893748a1f4407ebcc3c8a0444e824f95458e765af5b388f02a2f941ab9593d8e  SLean/Bridge/RealStructure.lean
87395a4361f863b91acda2deb2d47d3ae217bcb545e39aa7cec0ba8e7fed4149  SLean/Bridge/Reference.lean
38bf5a9f4738c0842cf5e46254befae52676ae9b8a2eeb99ed1f9b97e629619b  SLean/Bridge/WeakUniqueness.lean
e3d102b67b5876a9667243d7fb578c7d83f5316c18ab7cd877830863a1dd0fa3  SLean/Cert/BetaBounds.lean
7d1f96d2fa6aa52573c0fc0f34f59113756ebc7169442bd0525e7ae06d03d302  SLean/Cert/BoundaryBounds.lean
2ba9ee3310a4aa842d2d69127dbfd79270a50bc0aca24206608ef6198ed20bdc  SLean/Cert/BoundaryData.lean
3b39639e8700df4fe3148d657c804dab38aed5a590e0cfd4f3bd3c5d80abe798  SLean/Cert/BoundaryDerivatives.lean
2e50ae0f4898c620299bd7f62b21288715e71ad5fa7804f3e2d267ed6162ef4a  SLean/Cert/BoundarySlopes.lean
d7160746bc8559f75a473a63a685229880b3aad437513556b28e503c137efba6  SLean/Cert/BoundaryValues.lean
b106b888532ae45fe941d13335004841b023f2b2fef87a4ef93ed263a2c9a273  SLean/Cert/Certificates.lean
7dba95bbad4ea64180adcdd1d39f3965db5818bb4adfa621b1362239146213d2  SLean/Cert/CriticalBounds.lean
bc9f9ef4911253e3fe56b0b6b27e0332d87440f73ec5803ab100650e018d54e3  SLean/Cert/Data.lean
86bc80d00054d42575d27d1b686e8f82ea38d7239c758a65224e97d7dce4d6af  SLean/Cert/GeometryBounds.lean
c27d742ec2b8495c9fdf66935c67e0770ef537511e68f5e0dfadec64a81b55d7  SLean/Cert/Interval.lean
cd35dc47aa864ec658888f9397f38c8b9fb2df5ac6903825b4a0381e9fa68c7b  SLean/Cert/Multiplicity.lean
238c238c961f0b31901115a8619d2c0201c62d8646fac75c0dea19563deee2bc  SLean/Cert/OpticalDerivatives.lean
2efed3384eb3435f48d09a57b99bf2dbeae75b77d850174210240d1ea7c617ca  SLean/Cert/OpticalGlobal.lean
b631f7be87d19a7cac3c9616bd2bc129fa39255419ac4862b286413aa4cbc3df  SLean/Cert/OuterSimplicity.lean
4e77d125e624fcb299d098af2819e3b8ba58a1af8217627a3e73458a65f0096f  SLean/Cert/Quartic.lean
a9cc22cf536ee37fc3317cc78718f4551f8a0cddc665081dcbf7a56346e60fc9  SLean/Cert/ResidualBounds.lean
9206288f9a9ea1e95cb0dace022ff8ac608a74cda3467b08b01e63f3f84edb19  SLean/Cert/RootDisks.lean
13e605f4040f4dab8a71c45dd5f27b8bcaa7b89414fd0641ffab1b9dc28afd03  SLean/Cert/RootLocalization.lean
9be83639db7640ad6bd23eac9b5b2c92f3e24e8f7d5a3ecd45b5dbbf1b88f410  SLean/Cert/RootSeparation.lean
4fb8c71dc70c058900ae1157a9683dcd9487a85aa00e3794ae5d7f3c0c802611  SLean/Cert/Stationary.lean
41eb6a9bb054c6eda0260815877778ef80279b2f56081f7dbc19d6a438a4d0f0  SLean/Core.lean
8e29126cac5936c9dd22fed43b247d03f0d8e2896fa9135a21bc944316ad9b90  SLean/CoreStatement.lean
1d5a0d44b9519dafb74e4e6156bebe151fd4dc8b9f66f33a42a17cad6988fbd0  SLean/CoreVerification.lean
58fcd110ef8ef70561c0448633dd501352a51335aab79eb40d73f296083190a6  SLean/Defs.lean
3b0c4f58c84c9974d5a51ac2ef8db61da6f8c37552aa537fb159897d5aff56d2  SLean/Explicit/Audit.lean
b9c65698a8cc76f057b1d376a781a96bebde754b69794b7ee092f4824a6d77a0  SLean/Explicit/Bootstrap.lean
575502cf78fc988f9f6493093af5b90f1779515992ac9b67afb541b25fa74c10  SLean/Explicit/BoundaryDisk.lean
a6390a9dec7cf7c1df55ebb21155ae1a596c7da8f86f5806387745fdc9fe1882  SLean/Explicit/CauchyTools.lean
abe2eb82c41f67910129740c9dff0d0a9e6e4391b3e4116e7fa2d391e2ac3353  SLean/Explicit/CompanionDisk.lean
4e54b9e4caf828e4abbe6c837146ce023750f3557d073167029c92de9462716f  SLean/Explicit/Damping.lean
bfba7691d87cac5c2dbcfb6456c70ab4c744c9b566543d91109b9ecd6bb518e8  SLean/Explicit/Determinant.lean
4c310aab66e5cdee8749175ae3374aae181c367c1076d3208bab014d62df3362  SLean/Explicit/GeometricTail.lean
7295905fa22933600078862dfdde59cf475751884302d492c136b4f0cd0e8feb  SLean/Explicit/OpticalDisk.lean
c3400484d62a51ca3a4f77552c78d777b232b0499d289cb657f0ee61e05ce178  SLean/Explicit/OpticalExpansion.lean
b0fbc1bbf5b4c5a524fa1c63499f9c1f18fd0124dd5eaa2cdaa7a65726e86037  SLean/Explicit/QuantAsymptotics.lean
048b62f8cd41db88573f1f72ebd99b9cafc9ecdf75c23073a366c56d26634711  SLean/Explicit/Quantization.lean
638264b70d4b7c94c74c6439d42d026494bc0273351af3f71190383f8df35433  SLean/Explicit/README.md
925f71b5130ce68cecc3772da922ce342254aa95d9d3c18200748fe2f04b0ad0  SLean/Explicit/RefinedDamping.lean
8fe0e2e709381000707b8cc3fa0492f66de9b9716aa78c29a027b8ddc28296c7  SLean/Explicit/RefinedOptical.lean
bacb1c214791014dbea13038fa07dc7e83e0145bfd96652fc899cfa7eafb32b3  SLean/Explicit/RefinedQuantization.lean
43836c4abef8b6beebdd1e90a00cb8f346c840529eec9e3f8c140af23c189934  SLean/Explicit/RootBounds.lean
c82abb33bc6268632d7a7b31479f68da1727fa6688eda1727ab85b0f9abe0b1c  SLean/Explicit/RootBranches.lean
cd69861ce6dea3e46ebefe8d3a0fb7bf7d94f9795d9ea1a020547c9c73d01e3b  SLean/Explicit/RootDistinct.lean
6717995522a13fcf55ee06dffcb4993dd2917698d6fc06468c8818d744837775  SLean/Explicit/Sharp/AnalyticBounds.lean
1111758b8853b0c0219809caa48a195a81002fc8b130016bd8a4d2fbe93d9b25  SLean/Explicit/Sharp/Audit.lean
d07e6125a0c97620af3b971603d021a02b50d393473009f0612316bebabddb19  SLean/Explicit/Sharp/BetaBox.lean
c9cdd0ef350d5b64e9fb8de4e26b4f97ed77df5c41d284b2b89c8c03dd60033b  SLean/Explicit/Sharp/BoundaryDerivativeBox.lean
8329aa350d09e70d0c01dcfee839b0f3303d0e37a3b5738a40ea5b2f9d3bf642  SLean/Explicit/Sharp/BoundaryDerivatives.lean
1d455ad8358755fb2185b691261d06fafc47e3d8d9034ffe61438181847becd3  SLean/Explicit/Sharp/BoundaryLog.lean
5933b3ff89b3bc04a7288f07d7b1755481cb6a285636dee6a8b6d967a647037e  SLean/Explicit/Sharp/BoundaryNonzero.lean
4561bf331773d78fd24a60a99d08c603afd57ab6d93f1e81b06e942988177196  SLean/Explicit/Sharp/BoundaryParameter.lean
a33fbd87d3c19551c0d74c7df6ba66a044efb75611bd4350eda01848c5fd9050  SLean/Explicit/Sharp/BoundaryParameterCertificate.lean
0f08519b6bf49ee9ed3dfc9f53e3611ce73f27006b9a327768ea2e2e23daeeb0  SLean/Explicit/Sharp/BoundaryParameterCertificateCompact.lean
dca3746c082d72e0d5b80ca050aa07d33a9bf0f2199cdc3e4e086f8fd9c4e1a4  SLean/Explicit/Sharp/BoundaryPolynomialBox.lean
2dbb663a32dc625e4f438220777c7bacda01065a9aaec98aeda827c548e5f603  SLean/Explicit/Sharp/BoundaryPolynomials.lean
517f9a853236abca55b946d16fefd47d35c903bd27747a63d6d0ebeb40849d67  SLean/Explicit/Sharp/BoundarySecondBox.lean
ea97f73d25162ccd736168b23fd5cc520ad27c4a9e0d9ea7b5c4105a6d3251c9  SLean/Explicit/Sharp/BoundaryUniform.lean
3e6e89e34997aefc1aaba4bb6c433efc44e81cd77153aba6ba808b379db3f918  SLean/Explicit/Sharp/BoundaryVariation.lean
5e1be53a7a1690f7572165a4c9cda6b4b7b2c3ed12fa8c3b9b78c3ca410b1863  SLean/Explicit/Sharp/BoundaryWork.lean
e41783090ed43db39bbe5ea52c469723abfe43c1dd48de6403c94021509133d2  SLean/Explicit/Sharp/CoefficientSigns.lean
28c4ee31b480f3443b056d4360bd9cb716ea89f0a7f66522edc6ce1046ed167d  SLean/Explicit/Sharp/Coefficients.lean
a03ab7314f919a2058bea5a21e00f7acd453d3b956578057803873c24a053c3f  SLean/Explicit/Sharp/CompanionBounds.lean
24840e239e73509d82c4877dba517c53f9c219f6c4781175ad2bfd134dc3edbc  SLean/Explicit/Sharp/CompanionInvolution.lean
f5e6db79967ccd192c40ee737d8f892606cfc61fa16f9f8ad24f954f1087e0d8  SLean/Explicit/Sharp/Damping1024.lean
d9a3fa793497abeb55c98d6e0e6f91db2454549489daba1ae1631c9ead2d3eb9  SLean/Explicit/Sharp/Damping2048.lean
93370ddf4f074708bd13ccf7ea695c6ed7df564eaf99956a598ca1fa061577bc  SLean/Explicit/Sharp/Damping512.lean
daa4e3acc990bb986efbc851dc4b8081e5f98abee2cddc88287b4e81f6759ecb  SLean/Explicit/Sharp/Determinant.lean
6ff9beb495782422e19dbd7ee166f19bc1a3cc7ff886c6977ab90238f176b77f  SLean/Explicit/Sharp/Expansion/Audit.lean
530fde1b0fe7f0b340a22edbb13bdc687890d4294fec20609e34d03971838222  SLean/Explicit/Sharp/Expansion/Optical.lean
c9763916118a25792530e35e9f7d6cb1e70acb43d6bc37a115e5327bd1dc7bc8  SLean/Explicit/Sharp/Expansion/Physical.lean
77bd74757da386c004bf4c0b613f0efd30ba51badd5d6142e39a968eb1680690  SLean/Explicit/Sharp/Expansion/Quantitative.lean
fea0879e82f250d39f0a004dbf5dd649e7445628d9d113a32e34a77ee2cf5906  SLean/Explicit/Sharp/Expansion/Statement.lean
3fdc10852271d2deee00377ee67edbdfc02db1ddf66087aa9599ae1123641ca4  SLean/Explicit/Sharp/FrozenThirdBox.lean
b2866deaa64eb3e8fb41339cd8843eea656bf459691c75de153982abf31fff8e  SLean/Explicit/Sharp/Horner1024.lean
b6d998dc2500aefb853033e029d820acf567963a08d3486077fad0b06356f58d  SLean/Explicit/Sharp/Horner512.lean
f8a2e8e3bad54de8612690378c0837909826976b1ae00feacbb18f03fc6606ab  SLean/Explicit/Sharp/ImaginaryRemainder.lean
3950bd13ac850b69822c68b7858c7aa5478d35da2c9b19d45f36f17b9b700efe  SLean/Explicit/Sharp/OpticalBox.lean
ced374b527f383c645cade5fb514e6e46088d49cb7c6b47bbe1126c5de62efdb  SLean/Explicit/Sharp/OpticalCubicBounds.lean
4a33c3c6aec2faa63bf4db9dc4e42491197c673e07f69238d717d0dfef9a362c  SLean/Explicit/Sharp/OpticalDenomVariation.lean
72d5a032b5ef670d6c90e53e38aac220768ec40f87a85bc23948c0eca64fa0e6  SLean/Explicit/Sharp/OpticalDomain.lean
a9db6649c6a027b5df4c5498be98e5ca272a7b656aee13aa12a3d32aa3dbaca6  SLean/Explicit/Sharp/OpticalRemainderTight.lean
435becb5ad8ce97dce8aa76aeabf911e92917ac21018bcb75aaa2005bff7ea47  SLean/Explicit/Sharp/OpticalResidual.lean
859989d0769a6ee9c38655d358bad81b56264f6cc6c02277effa63cd9f8a6665  SLean/Explicit/Sharp/OpticalSlopeBox.lean
058233d8841fc42c6ed7daf0dc1959481e7c1b3453acc6bfe4972b2b2e716e75  SLean/Explicit/Sharp/OpticalThird.lean
b354a1814301f3d52833c85b726dc0600e90728163899fa66edc3e73bd7bc36b  SLean/Explicit/Sharp/ProductBounds.lean
519659616a7701789fe0bed9d071039f07700cfee1c4580dd19fd3521ccaf2cf  SLean/Explicit/Sharp/ProductBox.lean
d74ad38aa67a053ebf13c91810a801ab5cccfaedb57bbc482647570ef1ed1267  SLean/Explicit/Sharp/ProductDefinitions.lean
94d9ea825206c66532a649ad53aa50a69f656a843e6063cc9c1c1dfea6e49809  SLean/Explicit/Sharp/QuantBootstrap.lean
458c220617d552f062f1f737467db3083c23e1bc0766f24f3535cc4fb860b3d4  SLean/Explicit/Sharp/QuantBounds.lean
7be4751936324f6bbf918ef8ab11c243a424f6058bc4b46b1dd183bad1f6c1f8  SLean/Explicit/Sharp/QuantRealTight.lean
c47ee277f52b6548936c3ebe1733ee7c68563b2516cd1b7b7c9c409ba82acbbe  SLean/Explicit/Sharp/QuantTools.lean
cd14c6055766e90b9888dcc162ca488896f9613eb6b1b3dd53fa4adffa197fd5  SLean/Explicit/Sharp/Quantization.lean
18ed99c3f64af658251707c0be50c8547957b91ca8e80235f19ae1845728f0a4  SLean/Explicit/Sharp/RealStructure.lean
0e27a1c54e3ec2bc57cac927dc6462222994317abd8a398a6cb12fd8333b3d18  SLean/Explicit/Sharp/ReflectionJets.lean
01c9649eb7f172ff544d50012cf32105b8688de1d6aab94385ea238f12e83368  SLean/Explicit/Sharp/ReflectionLog.lean
a92a6f2b7d661394a00e9b7b97ee3a53a3ca82150de87d507ef98522a419d2bf  SLean/Explicit/Sharp/ReflectionRemainder.lean
d806e068145ecab5be64d57fb83b3317b50f0636301ab1e8aad824a4393a84ee  SLean/Explicit/Sharp/RootBox.lean
2f18a39300d230dc982ea6118ee5d619e808808c55f7f53e0f0afa261df49b41  SLean/Explicit/Sharp/RootDistinct.lean
d3e3bff12ccea72cf4aa94e66769602f8a88e5b2fafa2c25d60657d797ddad1e  SLean/Explicit/Sharp/RootSlopeBox.lean
3dd50dcdbe2e8761d279dff72acfe0fab0f38d58c327fc84128753abc12f7d13  SLean/Explicit/Sharp/RootSymmetry.lean
a0e0e49a16598ac72e8826b857fb560a3d86f650eeec7a48986fe18da9ec5303  SLean/Explicit/Sharp/RootVariation.lean
28efcf7ade1bc1898509ccc668b44b26506c532387f5f367b5933ef10e28cd5a  SLean/Explicit/Sharp/ScaledAlgebra.lean
ea1a8fda2737f2213d8151c4efab8fe182e48645a44a5480d886fbadedc7b2ff  SLean/Explicit/Sharp/ScaledBootstrap.lean
8cba0ef397b81569d70e948c48955a109fa78849dab6b16f0f87385319c21380  SLean/Explicit/Sharp/ScaledBounds.lean
37e031fdb2d35ba312579b59c18abb360e033cfd8a12550d94800a4ea9fe1e26  SLean/Explicit/Sharp/ScaledBox2048.lean
eb671201e688fc50d7eb72b8ec8da296d0bab26847aa477f12d6530ed439d0f5  SLean/Explicit/Sharp/ScaledBox512.lean
0e3e78b537d436769dadf83aea9372bdbd2d7a948bc973977162230c691d0b9e  SLean/Explicit/Sharp/ScaledHorner.lean
a60c5e54c5bf6839003a6ab2fd2443f72d0f41cdb58467e99d935f5a12cfbae8  SLean/Explicit/Sharp/ScaledPositive.lean
696701a6452039b5369784cc4287d574f599cca21013e448610f7f05389b0b52  SLean/Explicit/Sharp/SecantAlgebra.lean
f0fa6ce93fde97c1b617cdd43dda5b595b38539c2ec2c30a716afe01c3e4b6f5  SLean/Explicit/Sharp/Sequence.lean
5757965418f4a698599e9cf1e04ecdd1421359385a7f3b5b638e1fd025ce748e  SLean/Explicit/Sharp/Statement.lean
0cd12ed59cee431093ed83b1624d7d024cc0464567d23459fa41699c878c88eb  SLean/Explicit/Sharp/Statement1024.lean
ccf279ad4b4f42913ea57009b0b9cb2219c7f51de048ad4cadd6a06c29fb3378  SLean/Explicit/Sharp/Statement2048.lean
9dc8898cd2625e84db27ad82d713e57a830343acecc949be8e769ed7e4907148  SLean/Explicit/Sharp/Statement512.lean
25f0c1e1682fea976385a9028c7d482cfe6a7e8eaf17299409ccb4fafd268ff5  SLean/Explicit/Sharp/TaylorJets.lean
0cf6a72b44fa5b281e64e5e641b15e9b7b3764af056b7f2d875e539e12084619  SLean/Explicit/Sharp/Trig.lean
63c52cae27525e321978417dfe3a20267d4bcb721121b7cd5944d1d4085b4c71  SLean/Explicit/Sharp/TrigLinear.lean
3c04e68079be8f9a91acfb0d7ab0abc8794b6beda96624bd2e476391b99e7155  SLean/Explicit/Sharp/UniformData.lean
b52d568fdbfea2ce4d640528bc12de2cffe6a4ab70b5c767b0e900526a0024d5  SLean/Explicit/Sharp/WideBranches.lean
8136c799934483159ba877ddc41acf3765b74c96992c01ee09f7ea0724e70f7c  SLean/Explicit/SharpCoefficients.lean
048b2d2bf233364ae26d3af33c1a6f877aa47263822cff49ef5dc5f11058298d  SLean/Explicit/Statement.lean
085a5c95c0a4f00f8b8759d4e6bd2a76576c1d79cf857c267f32ebc3178e35ed  SLean/Explicit/Target1024.lean
71ef68bbf4267f0d940abe0bbd3cbf8527036178c70c4e99eb68e1695a7b9894  SLean/Explicit/TargetAudit.lean
59ea3febd37628c9c652e532d483674124c985c5f77396d4428d4fbcb7da6094  SLean/Explicit/TaylorBounds.lean
46bb3f0b938a31058f494c27f82f4434f457863854d7f4c5615828a3896bc950  SLean/Explicit/UniformData.lean
a6482d70a8e77084f21e11fd54fa2a12ffb02ef9fd81bb7d64f9460a70fc6644  SLean/Explicit/VietaBranches.lean
5b96abab0d1b0ac51f9faea1bfad7548c70f959a479151dfa423d065dd579f71  SLean/Explicit/WideOptical.lean
9926d0c3383b6226686f5b50057770e50a5d336bb3b1991853a355e425972e95  SLean/Explicit/WideParameter.lean
f981b20d3f06a22b000198a2a881c325042f4e8f288d3727f84453d35933fa6f  SLean/Hermite/Element.lean
b9f9c257d5346d819acf7c1a67a99fddcf03f31cd251cb33445e2459388b85a8  SLean/Hermite/Scaling.lean
cc7bbb85468c54aacd5746735c827f45236bd23103ddb2c15f7b261fadb601f2  SLean/M0Bench.lean
b706fe2ee51560e4ab3d963af2f090377498ba6a9adf7943d49d4add6466d057  SLean/M0Survey.lean
2ead5dcfaabaa37f7e718edf27cd9968d6a80bec99c1c8f86576e34aaec2b927  SLean/M1.lean
5f90d24a5efbe94d75ba50581197425172957d8015042b89f041a6647cfa206d  SLean/M1Complete.lean
f9eafe28fa7ee1dd651a4c1d05ae850da8084175f9a38b99067a13723b2aec45  SLean/M2.lean
d2a49b45fe2b8b82a491502eef4611b5265b4137e3afc2b120e44d6180a02760  SLean/M3.lean
80d6771d99701135b411fef2d1718b8334c6801f40aa6ae74c3c747324dbdfa7  SLean/M4.lean
82f543c0b18c8b7a18a1ef9b41c6165ab2da390e6b9527ad8a158458ba574211  SLean/Main/FunctionConsequences.lean
027f6633d34ac93568e12172d3ae64f5d36c480fde2e732e3a97cde7196b13e6  SLean/Main/FunctionEvolution.lean
15182ccffd18edee4088809f1d17d477fbbbcbb348f950af0cf4ff856cbd0616  SLean/Main/FunctionKatoEstimate.lean
68323480162ae959cb144726fadc23d100a2d4b6b833b3be10cca8316f301fc5  SLean/Main/KatoEstimate.lean
40771c6140dae640778a1d80ab5b74486a75deb04a5d807c6502044f6471b169  SLean/Main/MatrixTop.lean
e276fecca627638155c3bb5037618cc83910680bff5cb74aaef782a8df27c769  SLean/Main/MeshLimits.lean
c9cacfb22e2683069341d7364b728e1c803a2174b6a11440557eb24d4ffc1211  SLean/Main/NoCrandallPazy.lean
f247c2d998c4e18058a8ff1b630cef95201313c5f220f5608830e35a1a345d1e  SLean/Main/NoKato.lean
d07107294c21162f431e5ca4900c36eaba6e205b8ab54f9eb42ce536241ab94f  SLean/Main/NoResolvent.lean
97f7d72e14fe194a41f157bb05d386123adf01cecd1e6778b396d8e2dc20de4f  SLean/Main/PhysicalTop.lean
ca758e20686063c168c70b62ad7152a28baf257f2ab4919028043346b66f5306  SLean/Main/RealSemigroup.lean
167640d43b3bd2c07e1685ef02fc6237161632a55e1f1f08bbd9e6981b79828a  SLean/Main/Semigroup.lean
c654930e1ed0fd45421887698c7fc0c4dddae7171d2af309f2f2af1e9a54275e  SLean/Main/SemigroupDifferentiation.lean
ee9f55a9d7eb3858c7695b803cf7fa3cd2b36d63cb558946bab4f710e31b72fa  SLean/Pilots.lean
fab5a4fafcaaa81fb01ae8a333ab709580942cec4cfc4a02fd46e3842945889f  SLean/Pilots/C3.lean
1d3bea28974766fec07d75fc8cb898c233584e25b7d1621d5bef33e2689ba315  SLean/Pilots/DoubleRoot.lean
bae47b33a5055aa244f9f7696873319bc524da6f359d7269c5bc8e6e92b79d2f  SLean/Pilots/DoubleRootBounds.lean
ba77834086d5c4b06746be01372570181a5b6f2598064f89266044c17fdc33fc  SLean/Statement.lean
661f7f529257e812bb08ebefcac6389ca38d7a86c2cfe1649f958466538f89e8  SLean/Verification.lean
da5320a0d57f7044869d4a8039e5fe8707d2622372af263ed879d4b6eb6d70a1  axioms.txt
996770939db480cd6232b9ddaa6a72d443ace897fe421381ee6540b9378a929d  lake-manifest.json
b327e79d602b521431e565811e94a70d3479054931fdb6b07e3fd9dda3bc8793  lakefile.toml
ca5f1f601d34c49079e38d7e7041eb0f2a9c227fbc1df0f404820069a052330c  lean-toolchain
14d64cdb7faf53d6735f44def2b31976125c69ebfdf1c1c0f56b629914bae1d8  logs/closing_20261101/audit.json
31716d84d6a9c2858a03230e053915bb480a7c809e5cb863fe1fb7f8870e75cb  logs/closing_20261101/core-build.log
06a8452f51e155a712f5b583c6481648ac0f4d2f3d376d4de548672455714b1d  logs/closing_20261101/core-cache.log
1d218b4a41890c24c73d8e27f6515ad4494fa0ec4918cb4d14309cdcc3db9e8b  logs/closing_20261101/core-source-manifest.json
0ae13707048add78388330c6fb8cc027e6cbbaa813ff6afc2e41ce5be08bd4e2  logs/closing_20261101/correspondence-module-build.log
8abab736d9b599e1fb0aad9f6dd8f7ae7bbff13cb148a1dc4b3080b4fad34ee0  logs/closing_20261101/final-audit.json
a2323a9dba7d8e3961605a742a4068de556d5dd11db5b30aec71333a0ec67d77  logs/closing_20261101/final-build.log
81bbbd854215a3dbee76ba8fb9a1ce1aac33d5d6719ff12f88f27e91c555344c  logs/closing_20261101/final-source-manifest.json
13646f93db14f7d1dd403d661e5e9a806b09b9af2e12b837cacae8e17f5701a2  logs/closing_20261101/optional-build.log
3803db2937af03169b7ada1e1b7c4760cc675ac06438d20e1a54de476cd6199d  logs/closing_20261101/s1-correspondence-check.log
8c22247889f2859e24f019b444fe14ddc5e999e680da9eaef86450b3a0b630cc  logs/closing_20261101/s1-declaration-map.json
c11eab37a08d24784f157165490a1aed3426731870e0110b884ac9fca5e88a61  logs/closing_20261101/s1-leanroute-reference.json
0183d095ccc0c93b8973fb4bbd92974052cabb13dc6072359865c0e4a0235b17  logs/closing_20261101/s1-reference-comment-update.json
f8c8bde8e8be4ecc155fd870c8a925ebc3e23fccd0422f40feb3f5c0565fe164  logs/closing_20261101/sharp-build.log
903531ef71a4800aca5806f2d0e7c4eab15f66e097bd294d8c17279fe8ab74f1  logs/closing_20261101/sharp-cache.log
d41ae8cc2c0a84f9516e73a01727511908e792f2221b07aa7c534a80590310ff  logs/closing_20261101/sharp-source-manifest.json
3f4525f764eda2db426bccc644e437d83966c88aff8f50d777963226fa78684b  logs/closing_20261101/timings.json
21031c260768813c04f19bc79334880af496324ce309edbdba94aa8455ae5764  logs/expansion_integration_20261104/all_project_sources-modules.txt
ba319f4779cda5a54d2306545c7e25c5ae46043a558ed69f943fbfbb31e745a0  logs/expansion_integration_20261104/axioms-timing.json
98d16d6587b47338da9871e61d0968e20e050ed32a29198d608448453da8d402  logs/expansion_integration_20261104/axioms.log
8d7ea20cb127d31cfcf624f3c93c1a9678e37fef7bb6d44503dc0e0d0e4f3f4c  logs/expansion_integration_20261104/build-timing.json
13381921d179ebdb2d9b3288fb2a284b0d1389dbc40cb27d841efb886861c934  logs/expansion_integration_20261104/build.log
59af52c1b5f958ad593d6bb67097d44a396e2388cf44fae66bcfe6fff71fbef5  logs/expansion_integration_20261104/cert_optical_derivatives_closure-modules.txt
797204355b71e7fa47898d3abf6484e3165a4c4251564ae18a83eb9d45b3a46d  logs/expansion_integration_20261104/changed-files.json
173b7fe72c929acc051b1eb1312b4386f8fb192ba469c7fa2fcd93220c0811bb  logs/expansion_integration_20261104/default_SLean_closure-modules.txt
b0575c34548940b9e446c8617fc734319eca46946c406cc5fcd07bc61737f8b0  logs/expansion_integration_20261104/expansion_files-modules.txt
a2377b1c845a2e41d815e8d979400a29da6bdad6d2b784810a9de7df66385e02  logs/expansion_integration_20261104/explicit_in_default-modules.txt
6b8a964836585ef9088bece29e84198f373286d5f4f30a00fe8fe5827513ef16  logs/expansion_integration_20261104/legacy_non_Main_except_entry-modules.txt
c3ca3427d24f48c386fa1b1bd29e461bf920e996ee14b7e7aa8138595ddd11d2  logs/expansion_integration_20261104/outside_default-modules.txt
f72c878f8f3b1ba28b54e582f5e1d4473c9e20f108d5d2680accd448c06f2355  logs/expansion_integration_20261104/package-files.json
6fcb8538e7b70a10e74e3b3850b60daf23b24153115a78bd12011b6d9819096c  logs/expansion_integration_20261104/source-size.json
5a2a22f2afb0f1002e9efae45bec379756d6ad693921e029e01443d2416e7768  logs/expansion_integration_20261104/validation-audit.json
f84e078adcd8853d6d0ba12d9556fd8bcd8c73e56f809ec4932520053d8011cb  referee/CheckExpansion.lean
e3cd1bda3f320559bea40d86f2418674aced01b8ddd12dc460560bd9522c8aa3  referee/README.md
b28b63d469431f096c6db80d3a30882f00ef8860a2a6814b57dcba22da57133a  referee/axioms.txt
2519cb62cd5df0fd76f9696a083a6e0f7d0788ea457fcf57ec58f87328cd1c22  referee/correspondence.md
6b8359fe97d5b8f3059ca75227d8a9e6370aa4707f4818cdfa61e309d021b2cb  referee/count_sources.py
20ad577b302a5166f6ab967ada77a04d80988e4a7569a0348509efd38553b646  referee/size.md
f47a7c6ce5f544f2139266a48226c45aaa0039fd68d949fc35846fdfd7fb516e  referee/validation.md


==> anc/lean/SLean.lean <==
module

public import SLean.Verification
public import SLean.Explicit.Sharp.Expansion.Audit

/- Verification of the spectral bounds, expansions and semigroup consequences. -/


==> anc/lean/SLean/Algebra/Decomposition.lean <==
module

public import SLean.Algebra.Symbol

@[expose] public section

set_option autoImplicit false
namespace SLean
noncomputable section
open Matrix

/-- Boundary matrix, in the exact row order (u_0, left slope, u_N, w_N). -/
def boundaryMatrix (N : ℕ) (η : ℂ) (z lam : Fin 4 → ℂ) : Matrix (Fin 4) (Fin 4) ℂ :=
  fun r k => lam k * (![1, B (z k) η, (z k)^N, (z k)^N * W (z k) η] r)

def normalizedBoundary (b w : Fin 4 → ℂ) (Zp Zm e₃ e₄ : ℂ) : Matrix (Fin 4) (Fin 4) ℂ :=
  !![1,1,1,e₄; b 0,b 1,b 2,e₄*b 3; Zp,Zm,e₃,1;
    Zp*w 0,Zm*w 1,e₃*w 2,w 3]

def boundary34 (b w : Fin 4 → ℂ) (Zp Zm : ℂ) : Matrix (Fin 4) (Fin 4) ℂ :=
  !![1,1,0,1; b 0,b 1,0,b 3; Zp,Zm,1,0; Zp*w 0,Zm*w 1,w 2,0]

def varpiPlus (b w : Fin 4 → ℂ) := (b 1-b 2)*(w 0-w 3)
def varpiMinus (b w : Fin 4 → ℂ) := (b 0-b 2)*(w 1-w 3)

def decompositionError (b w : Fin 4 → ℂ) (Zp Zm e₃ e₄ : ℂ) :=
  e₃*(b 1-b 0)*(w 3-w 2) + e₄*(b 3-b 2)*Zp*Zm*(w 1-w 0) +
    e₃*e₄*(boundary34 b w Zp Zm).det

end
namespace Algebra

/-- Lemma Sdecomp as a polynomial identity in all entries and both small factors. -/
theorem exact_decomposition (b w : Fin 4 → ℂ) (Zp Zm e₃ e₄ : ℂ) :
    (normalizedBoundary b w Zp Zm e₃ e₄).det =
      varpiPlus b w * Zp - varpiMinus b w * Zm +
      decompositionError b w Zp Zm e₃ e₄ := by
  norm_num [normalizedBoundary, boundary34, varpiPlus, varpiMinus, decompositionError,
    Matrix.det_succ_row_zero, Matrix.det_fin_three, Matrix.det_fin_two,
    Fin.sum_univ_four, Fin.sum_univ_three, Fin.sum_univ_two, Matrix.submatrix_apply,
    Fin.succAbove]
  ring

theorem boundary_normalization (N : ℕ) (η : ℂ) (z : Fin 4 → ℂ) (hz : z 3 ≠ 0) :
    boundaryMatrix N η z ![1,1,1,((z 3)^N)⁻¹] =
      normalizedBoundary (fun k => B (z k) η) (fun k => W (z k) η)
        ((z 0)^N) ((z 1)^N) ((z 2)^N) (((z 3)^N)⁻¹) := by
  ext i j
  fin_cases i <;> fin_cases j <;>
    simp [boundaryMatrix, normalizedBoundary, pow_ne_zero N hz]

theorem Sdecomp (N : ℕ) (η : ℂ) (z : Fin 4 → ℂ) (hz : z 3 ≠ 0) :
    (boundaryMatrix N η z ![1,1,1,((z 3)^N)⁻¹]).det =
      varpiPlus (fun k => B (z k) η) (fun k => W (z k) η) * (z 0)^N -
      varpiMinus (fun k => B (z k) η) (fun k => W (z k) η) * (z 1)^N +
      decompositionError (fun k => B (z k) η) (fun k => W (z k) η)
        ((z 0)^N) ((z 1)^N) ((z 2)^N) (((z 3)^N)⁻¹) := by
  rw [boundary_normalization N η z hz]
  exact exact_decomposition ..

end Algebra
end SLean



==> anc/lean/SLean/Algebra/Determinant.lean <==
module

public import SLean.Assembly
public import SLean.Algebra.Decomposition
public import Mathlib.LinearAlgebra.Matrix.ToLinearEquiv
public import Mathlib.LinearAlgebra.Vandermonde

public section

set_option autoImplicit false
namespace SLean.Algebra
open Matrix

theorem valueResidual_sum (η : ℂ) (a up wp u w un wn : Fin 4 → ℂ) :
    valueResidual η (∑ k, a k * up k) (∑ k, a k * wp k)
      (∑ k, a k * u k) (∑ k, a k * w k) (∑ k, a k * un k) (∑ k, a k * wn k) =
      ∑ k, a k * valueResidual η (up k) (wp k) (u k) (w k) (un k) (wn k) := by
  simp [valueResidual, Fin.sum_univ_four]
  ring

theorem slopeResidual_sum (η : ℂ) (a up wp u w un wn : Fin 4 → ℂ) :
    slopeResidual η (∑ k, a k * up k) (∑ k, a k * wp k)
      (∑ k, a k * u k) (∑ k, a k * w k) (∑ k, a k * un k) (∑ k, a k * wn k) =
      ∑ k, a k * slopeResidual η (up k) (wp k) (u k) (w k) (un k) (wn k) := by
  simp [slopeResidual, Fin.sum_univ_four]
  ring

theorem leftResidual_sum (η : ℂ) (a w₀ u₁ w₁ : Fin 4 → ℂ) :
    leftResidual η (∑ k, a k * w₀ k) (∑ k, a k * u₁ k) (∑ k, a k * w₁ k) =
      ∑ k, a k * leftResidual η (w₀ k) (u₁ k) (w₁ k) := by
  simp [leftResidual, Fin.sum_univ_four]
  ring

/-- Lemma Sdet, with the rational-function domain z_k != 0 explicit.
The conclusion is the eigenvalue property of the assembled (2N-1)-dimensional matrix pencil. -/
theorem Sdet {N : ℕ} (hN : 3 ≤ N) (η : ℂ) (z lam : Fin 4 → ℂ)
    (hz : ∀ k, z k ≠ 0) (hzDistinct : Function.Injective z)
    (hq : ∀ k, q (z k) η = 0) (hD : ∀ k, denominator (z k) η ≠ 0)
    (hlam : ∀ k, lam k ≠ 0) (hdet : (boundaryMatrix N η z lam).det = 0) :
    IsEigenvalue N η := by
  obtain ⟨v,hv,hvker⟩ := Matrix.exists_mulVec_eq_zero_iff.mpr hdet
  let a : Fin 4 → ℂ := fun k => v k * lam k
  let u : ℕ → ℂ := fun j => ∑ k, a k * (z k)^j
  let w : ℕ → ℂ := fun j => ∑ k, a k * ((z k)^j * W (z k) η)
  have hu₀ : u 0 = 0 := by
    simpa [u, a, boundaryMatrix, Matrix.mulVec, dotProduct,
      mul_comm, mul_left_comm, mul_assoc] using congrFun hvker 0
  have huN : u N = 0 := by
    simpa [u, a, boundaryMatrix, Matrix.mulVec, dotProduct,
      mul_comm, mul_left_comm, mul_assoc] using congrFun hvker 2
  have hwN : w N = 0 := by
    simpa [w, a, boundaryMatrix, Matrix.mulVec, dotProduct,
      mul_comm, mul_left_comm, mul_assoc] using congrFun hvker 3
  have hleft : leftResidual η (w 0) (u 1) (w 1) = 0 := by
    dsimp [u,w]
    simp only [pow_zero, one_mul, pow_one]
    rw [leftResidual_sum]
    simp_rw [mode_left]
    simpa [a, boundaryMatrix, Matrix.mulVec, dotProduct,
      mul_comm, mul_left_comm, mul_assoc] using congrFun hvker 1
  have hval : ∀ j : ℕ, 1 ≤ j → j < N →
      valueResidual η (u (j-1)) (w (j-1)) (u j) (w j) (u (j+1)) (w (j+1)) = 0 := by
    intro j hj _
    dsimp [u,w]
    rw [valueResidual_sum]
    apply Finset.sum_eq_zero
    intro k _
    have hm := exact_mode_value (z k) η (hz k) (hq k) (hD k) (j-1)
    rw [Nat.sub_add_cancel hj, show j-1+2=j+1 by omega] at hm
    rw [hm, mul_zero]
  have hslope : ∀ j : ℕ, 1 ≤ j → j < N →
      slopeResidual η (u (j-1)) (w (j-1)) (u j) (w j) (u (j+1)) (w (j+1)) = 0 := by
    intro j hj _
    dsimp [u,w]
    rw [slopeResidual_sum]
    apply Finset.sum_eq_zero
    intro k _
    have hm := exact_mode_slope (z k) η (hz k) (hq k) (hD k) (j-1)
    rw [Nat.sub_add_cancel hj, show j-1+2=j+1 by omega] at hm
    rw [hm, mul_zero]
  refine ⟨pack N u w, ?_, pack_satisfies_matrix (by omega) η u w hu₀ huN hwN hval hslope hleft⟩
  intro hpack
  have hu : ∀ j : ℕ, j ≤ N → u j = 0 := by
    intro j hj
    rw [← nodeU_pack N u w hu₀ huN j hj, hpack, nodeU_of_zero]
  have ha : a = 0 := Matrix.eq_zero_of_forall_pow_sum_mul_pow_eq_zero hzDistinct (by
    intro i
    exact hu i.val (by have := i.isLt; omega))
  apply hv
  funext k
  have hk : v k * lam k = 0 := congrFun ha k
  exact (mul_eq_zero.mp hk).resolve_right (hlam k)

end SLean.Algebra



==> anc/lean/SLean/Algebra/Eigenvectors.lean <==
module

public import SLean.Assembly
public import SLean.Algebra.Symbol

@[expose] public section
set_option autoImplicit false

namespace SLean

def NonzeroNodes (N : ℕ) (u w : ℕ → ℂ) : Prop :=
  ∃ j : ℕ, j ≤ N ∧ (u j ≠ 0 ∨ w j ≠ 0)

def RecurrenceSolution (N : ℕ) (η : ℂ) (u w : ℕ → ℂ) : Prop :=
  u 0 = 0 ∧ u N = 0 ∧ w N = 0 ∧ leftResidual η (w 0) (u 1) (w 1) = 0 ∧
  (∀ j : ℕ, 1 ≤ j → j < N →
    valueResidual η (u (j-1)) (w (j-1)) (u j) (w j) (u (j+1)) (w (j+1)) = 0 ∧
    slopeResidual η (u (j-1)) (w (j-1)) (u j) (w j) (u (j+1)) (w (j+1)) = 0)

namespace Algebra

theorem nodeU_at_dof {N : ℕ} (x : Vector N) (i : Fin (N-1)) :
    nodeU x (i.val+1) = x (.inl i) := by
  have hi : 0 < i.val+1 ∧ i.val+1 < N := by have := i.isLt; omega
  simp [nodeU, valueRow, hi]

theorem nodeW_at_dof {N : ℕ} (x : Vector N) (i : Fin N) :
    nodeW x i.val = x (.inr i) := by
  simp [nodeW, slopeRow, i.isLt]

theorem pack_nodes {N : ℕ} (x : Vector N) : pack N (nodeU x) (nodeW x) = x := by
  funext i
  cases i with
  | inl i => exact nodeU_at_dof x i
  | inr i => exact nodeW_at_dof x i

/-- Lemma Sexp, first half, stated purely for the assembled dimensionless matrix pencil. -/
theorem Sexp {N : ℕ} (hN : 0 < N) (η : ℂ) :
    IsEigenvalue N η ↔ ∃ u w : ℕ → ℂ, NonzeroNodes N u w ∧ RecurrenceSolution N η u w := by
  constructor
  · rintro ⟨x,hx,he⟩
    obtain ⟨hv,hl,hs⟩ := (matrix_equations_iff hN η x).1 he
    refine ⟨nodeU x, nodeW x, ?_, nodeU_zero x, nodeU_right x, nodeW_right x, hl, ?_⟩
    · obtain ⟨i,hi⟩ : ∃ i, x i ≠ 0 := by
        by_contra h
        push Not at h
        exact hx (funext h)
      cases i with
      | inl i =>
        refine ⟨i.val+1, by have := i.isLt; omega, Or.inl ?_⟩
        rwa [nodeU_at_dof]
      | inr i =>
        refine ⟨i.val, i.isLt.le, Or.inr ?_⟩
        rwa [nodeW_at_dof]
    · intro j hj hjN
      constructor
      · have hvj := hv ⟨j-1, by omega⟩
        simpa only [Nat.sub_add_cancel hj, show j-1+2=j+1 by omega] using hvj
      · exact hs ⟨j,hjN⟩ hj
  · rintro ⟨u,w,hnz,hu₀,huN,hwN,hl,hrows⟩
    refine ⟨pack N u w, ?_, pack_satisfies_matrix hN η u w hu₀ huN hwN
      (fun j hj hjN => (hrows j hj hjN).1) (fun j hj hjN => (hrows j hj hjN).2) hl⟩
    intro hpack
    obtain ⟨j,hj,hjz⟩ := hnz
    have huj : u j = 0 := by
      rw [← nodeU_pack N u w hu₀ huN j hj, hpack, nodeU_of_zero]
    have hwj : w j = 0 := by
      rw [← nodeW_pack N u w hwN j hj, hpack, nodeW_of_zero]
    exact hjz.elim (fun h => h huj) (fun h => h hwj)

end Algebra
end SLean


==> anc/lean/SLean/Algebra/Rows.lean <==
module

public import SLean.Defs
public import Mathlib.Tactic

public section

set_option autoImplicit false
namespace SLean.Algebra

open Matrix

/-- Assemble the value test row from the left and right elements. -/
theorem assemble_value_row (η up wp u w un wn : ℂ) :
    (elementPencil η *ᵥ ![up,wp,u,w]) 2 +
    (elementPencil η *ᵥ ![u,w,un,wn]) 0 = valueResidual η up wp u w un wn := by
  simp [elementPencil, elementK, elementM, Matrix.mulVec, dotProduct,
    Fin.sum_univ_four, valueResidual]
  ring

/-- Assemble the slope test row from the left and right elements. -/
theorem assemble_slope_row (η up wp u w un wn : ℂ) :
    (elementPencil η *ᵥ ![up,wp,u,w]) 3 +
    (elementPencil η *ᵥ ![u,w,un,wn]) 1 = slopeResidual η up wp u w un wn := by
  simp [elementPencil, elementK, elementM, Matrix.mulVec, dotProduct,
    Fin.sum_univ_four, slopeResidual]
  ring

/-- The slope test at the left endpoint has only one incident element. -/
theorem assemble_left_row (η w₀ u₁ w₁ : ℂ) :
    (elementPencil η *ᵥ ![0,w₀,u₁,w₁]) 1 = leftResidual η w₀ u₁ w₁ := by
  simp [elementPencil, elementK, elementM, Matrix.mulVec, dotProduct,
    Fin.sum_univ_four, leftResidual]
  ring

#print axioms assemble_value_row
#print axioms assemble_slope_row
#print axioms assemble_left_row

end SLean.Algebra



==> anc/lean/SLean/Algebra/Symbol.lean <==
module

public import SLean.Algebra.Rows
public import Mathlib.LinearAlgebra.Matrix.Determinant.Basic

public section

set_option autoImplicit false
namespace SLean.Algebra
open Matrix

theorem symbol_value (z η U V : ℂ) :
    valueResidual η (z⁻¹*U) (z⁻¹*V) U V (z*U) (z*V) =
      (symbolPencil z η *ᵥ ![U,V]) 0 := by
  simp [valueResidual, symbolPencil, symbolK, symbolM, Matrix.mulVec,
    dotProduct, Fin.sum_univ_two]
  ring

theorem symbol_slope (z η U V : ℂ) :
    slopeResidual η (z⁻¹*U) (z⁻¹*V) U V (z*U) (z*V) =
      (symbolPencil z η *ᵥ ![U,V]) 1 := by
  simp [slopeResidual, symbolPencil, symbolK, symbolM, Matrix.mulVec,
    dotProduct, Fin.sum_univ_two]
  ring

theorem symbol_det (z η : ℂ) (hz : z ≠ 0) :
    z^2 * (symbolPencil z η).det = q z η := by
  simp [symbolPencil, symbolK, symbolM, Matrix.det_fin_two, q]
  field_simp
  ring

theorem q_reversal (z η : ℂ) (hz : z ≠ 0) : z^4 * q z⁻¹ η = q z (-η) := by
  unfold q
  field_simp
  ring

theorem symbolK_exp (θ : ℂ) : symbolK (Complex.exp (θ*Complex.I)) = blochK θ := by
  have hi : (Complex.exp (θ*Complex.I))⁻¹ =
      Complex.cos θ - Complex.sin θ * Complex.I := by
    rw [← Complex.exp_neg, ← neg_mul, Complex.exp_mul_I, Complex.cos_neg, Complex.sin_neg]
    ring
  unfold symbolK blochK
  rw [hi, Complex.exp_mul_I]
  ext i j
  fin_cases i <;> fin_cases j <;> simp <;> ring

theorem symbolM_exp (θ : ℂ) : symbolM (Complex.exp (θ*Complex.I)) = blochM θ := by
  have hi : (Complex.exp (θ*Complex.I))⁻¹ =
      Complex.cos θ - Complex.sin θ * Complex.I := by
    rw [← Complex.exp_neg, ← neg_mul, Complex.exp_mul_I, Complex.cos_neg, Complex.sin_neg]
    ring
  unfold symbolM blochM
  rw [hi, Complex.exp_mul_I]
  ext i j
  fin_cases i <;> fin_cases j <;> simp <;> ring

theorem bloch_dispersion (θ ω : ℂ) :
    (blochK θ - (Complex.I*ω) • blochM θ).det = -4 * P θ ω := by
  simp [blochK, blochM, P, dispersionCS, Matrix.det_fin_two]
  linear_combination (norm := skip) 676*ω^2 * Complex.sin_sq_add_cos_sq θ
  ring_nf
  norm_num
  ring

theorem bloch_dispersion_iff (θ ω : ℂ) :
    (blochK θ - (Complex.I*ω) • blochM θ).det = 0 ↔ P θ ω = 0 := by
  rw [bloch_dispersion]
  simp

theorem q_exp_dispersion (θ ω : ℂ) :
    q (Complex.exp (θ*Complex.I)) (Complex.I*ω) =
      -4 * Complex.exp (2*θ*Complex.I) * P θ ω := by
  rw [← symbol_det _ _ (Complex.exp_ne_zero _), symbolPencil,
    symbolK_exp, symbolM_exp, bloch_dispersion]
  have he : Complex.exp (2*θ*Complex.I) = (Complex.exp (θ*Complex.I))^2 := by
    rw [show 2*θ*Complex.I = θ*Complex.I+θ*Complex.I by ring, Complex.exp_add]
    ring
  rw [he]
  ring

theorem symbol_first_row (z η : ℂ) (hD : denominator z η ≠ 0) :
    (symbolPencil z η *ᵥ ![1,W z η]) 0 = 0 := by
  have hw : denominator z η * W z η = η*(312+54*(z+z⁻¹)) := by
    simpa only [W, mul_comm] using div_mul_cancel₀ (η*(312+54*(z+z⁻¹))) hD
  calc
    _ = -η*(312+54*(z+z⁻¹)) + denominator z η * W z η := by
      simp [symbolPencil, symbolK, symbolM, Matrix.mulVec, dotProduct,
        Fin.sum_univ_two, denominator]
      ring_nf
      simp
    _ = 0 := by rw [hw]; ring

theorem symbol_kernel (z η : ℂ) (hz : z ≠ 0) (hq : q z η = 0)
    (hD : denominator z η ≠ 0) : symbolPencil z η *ᵥ ![1,W z η] = 0 := by
  have hd : (symbolPencil z η).det = 0 := by
    apply (mul_eq_zero.mp (show z^2 * (symbolPencil z η).det = 0 by rw [symbol_det z η hz, hq])).resolve_left
    exact pow_ne_zero 2 hz
  have hfirst := symbol_first_row z η hD
  have hb : symbolPencil z η 0 1 ≠ 0 := by
    convert hD using 1
    simp [symbolPencil, symbolK, symbolM, denominator]
    ring
  ext i
  fin_cases i
  · exact hfirst
  · have hp : symbolPencil z η 0 1 * ((symbolPencil z η *ᵥ ![1,W z η]) 1) = 0 := by
      simp only [Matrix.det_fin_two] at hd
      simp only [Matrix.mulVec, dotProduct, Fin.sum_univ_two, Matrix.cons_val_zero,
        Matrix.cons_val_one, mul_one] at hfirst ⊢
      linear_combination (symbolPencil z η 1 1)*hfirst - hd
    exact (mul_eq_zero.mp hp).resolve_left hb

theorem mode_value (z η V : ℂ) (hz : z ≠ 0) (n : ℕ) :
    valueResidual η (z^n) (z^n*V) (z^(n+1)) (z^(n+1)*V)
      (z^(n+2)) (z^(n+2)*V) =
      z^(n+1) * (symbolPencil z η *ᵥ ![1,V]) 0 := by
  simp [valueResidual, symbolPencil, symbolK, symbolM, Matrix.mulVec,
    dotProduct, Fin.sum_univ_two, pow_succ]
  field_simp
  ring

theorem mode_slope (z η V : ℂ) (hz : z ≠ 0) (n : ℕ) :
    slopeResidual η (z^n) (z^n*V) (z^(n+1)) (z^(n+1)*V)
      (z^(n+2)) (z^(n+2)*V) =
      z^(n+1) * (symbolPencil z η *ᵥ ![1,V]) 1 := by
  simp [slopeResidual, symbolPencil, symbolK, symbolM, Matrix.mulVec,
    dotProduct, Fin.sum_univ_two, pow_succ]
  field_simp
  ring

theorem exact_mode_value (z η : ℂ) (hz : z ≠ 0) (hq : q z η = 0)
    (hD : denominator z η ≠ 0) (n : ℕ) :
    valueResidual η (z^n) (z^n*W z η) (z^(n+1)) (z^(n+1)*W z η)
      (z^(n+2)) (z^(n+2)*W z η) = 0 := by
  rw [mode_value z η _ hz, symbol_kernel z η hz hq hD]
  simp

theorem exact_mode_slope (z η : ℂ) (hz : z ≠ 0) (hq : q z η = 0)
    (hD : denominator z η ≠ 0) (n : ℕ) :
    slopeResidual η (z^n) (z^n*W z η) (z^(n+1)) (z^(n+1)*W z η)
      (z^(n+2)) (z^(n+2)*W z η) = 0 := by
  rw [mode_slope z η _ hz, symbol_kernel z η hz hq hD]
  simp

theorem mode_left (z η : ℂ) : leftResidual η (W z η) z (z*W z η) = B z η := by
  unfold leftResidual B
  ring

end SLean.Algebra



==> anc/lean/SLean/Analytic/Boundary.lean <==
module
public import SLean.Analytic.Roots

@[expose] public section
set_option autoImplicit false
open Filter
open scoped Topology
namespace SLean.Analytic
noncomputable section
open SLean.Cert
attribute [local fun_prop] analyticAt_fst analyticAt_snd

theorem denominator_joint_analytic {z p : ℂ} (hz : z ≠ 0) :
    AnalyticAt ℂ (fun x : ℂ × ℂ => denominator x.1 x.2) (z,p) := by
  unfold denominator
  fun_prop

theorem W_joint_analytic {z p : ℂ} (hz : z ≠ 0) (hD : denominator z p ≠ 0) :
    AnalyticAt ℂ (fun x : ℂ × ℂ => W x.1 x.2) (z,p) := by
  apply (show AnalyticAt ℂ (fun x : ℂ × ℂ => x.2 * (312 + 54 * (x.1 + x.1⁻¹))) (z,p) by
    fun_prop).div (denominator_joint_analytic hz) hD

theorem B_joint_analytic {z p : ℂ} (hz : z ≠ 0) (hD : denominator z p ≠ 0) :
    AnalyticAt ℂ (fun x : ℂ × ℂ => B x.1 x.2) (z,p) := by
  have hw := W_joint_analytic hz hD
  unfold B
  fun_prop

/-- A stationary parameter contributes zero to the total derivative. -/
theorem deriv_with_stationary_parameter {H : ℂ × ℂ → ℂ} {u v : ℂ → ℂ} {x du d : ℂ}
    (hH : AnalyticAt ℂ H (u x,v x)) (hu : HasDerivAt u du x) (hv : HasDerivAt v 0 x)
    (hd : HasDerivAt (fun z => H (z,v x)) d (u x)) :
    HasDerivAt (fun t => H (u t,v t)) (d*du) x := by
  have hactual := hH.differentiableAt.hasFDerivAt.comp_hasDerivAt x (hu.prodMk hv)
  have hfixed := hH.differentiableAt.hasFDerivAt.comp_hasDerivAt x
    (hu.prodMk (hasDerivAt_const x (v x)))
  exact hactual.congr_deriv (hfixed.unique (hd.comp x hu))

def bPlus (ξ : ℂ) : ℂ := B (zPlus ξ) (eta ξ)
def bMinus (ξ : ℂ) : ℂ := B (zMinus ξ) (eta ξ)
def bInner (ξ : ℂ) : ℂ := B (zInnerBranch ξ) (eta ξ)
def bOuter (ξ : ℂ) : ℂ := B (zOuterBranch ξ) (eta ξ)
def wPlus (ξ : ℂ) : ℂ := W (zPlus ξ) (eta ξ)
def wMinus (ξ : ℂ) : ℂ := W (zMinus ξ) (eta ξ)
def wInner (ξ : ℂ) : ℂ := W (zInnerBranch ξ) (eta ξ)
def wOuter (ξ : ℂ) : ℂ := W (zOuterBranch ξ) (eta ξ)

theorem zOuter_ne_zero : zOuter ≠ 0 := by
  intro h; have hn := zOuter_norm_gt; rw [h, norm_zero] at hn; norm_num at hn

theorem B_branch_analytic {g : ℂ → ℂ} (hg : AnalyticAt ℂ g 0)
    (hz : g 0 ≠ 0) (hD : denominator (g 0) etaStar ≠ 0) :
    AnalyticAt ℂ (fun ξ => B (g ξ) (eta ξ)) 0 := by
  exact (B_joint_analytic hz hD).comp_of_eq (hg.prod eta_analytic) (by rw [eta_zero])
theorem W_branch_analytic {g : ℂ → ℂ} (hg : AnalyticAt ℂ g 0)
    (hz : g 0 ≠ 0) (hD : denominator (g 0) etaStar ≠ 0) :
    AnalyticAt ℂ (fun ξ => W (g ξ) (eta ξ)) 0 := by
  exact (W_joint_analytic hz hD).comp_of_eq (hg.prod eta_analytic) (by rw [eta_zero])

theorem bPlus_analytic : AnalyticAt ℂ bPlus 0 := B_branch_analytic (zPlus_analytic 0)
  (by rw [zPlus_zero]; exact zStar_ne_zero) (by rw [zPlus_zero]; exact certificate_C5.1)
theorem bMinus_analytic : AnalyticAt ℂ bMinus 0 := B_branch_analytic zMinus_analytic
  (by rw [zMinus_zero]; exact zStar_ne_zero) (by rw [zMinus_zero]; exact certificate_C5.1)
theorem bInner_analytic : AnalyticAt ℂ bInner 0 := B_branch_analytic zInnerBranch_analytic
  (by rw [zInnerBranch_zero]; exact zInner_ne_zero) (by rw [zInnerBranch_zero]; exact certificate_C5.2.1)
theorem bOuter_analytic : AnalyticAt ℂ bOuter 0 := B_branch_analytic zOuterBranch_analytic
  (by rw [zOuterBranch_zero]; exact zOuter_ne_zero) (by rw [zOuterBranch_zero]; exact certificate_C5.2.2.1)
theorem wPlus_analytic : AnalyticAt ℂ wPlus 0 := W_branch_analytic (zPlus_analytic 0)
  (by rw [zPlus_zero]; exact zStar_ne_zero) (by rw [zPlus_zero]; exact certificate_C5.1)
theorem wMinus_analytic : AnalyticAt ℂ wMinus 0 := W_branch_analytic zMinus_analytic
  (by rw [zMinus_zero]; exact zStar_ne_zero) (by rw [zMinus_zero]; exact certificate_C5.1)
theorem wInner_analytic : AnalyticAt ℂ wInner 0 := W_branch_analytic zInnerBranch_analytic
  (by rw [zInnerBranch_zero]; exact zInner_ne_zero) (by rw [zInnerBranch_zero]; exact certificate_C5.2.1)
theorem wOuter_analytic : AnalyticAt ℂ wOuter 0 := W_branch_analytic zOuterBranch_analytic
  (by rw [zOuterBranch_zero]; exact zOuter_ne_zero) (by rw [zOuterBranch_zero]; exact certificate_C5.2.2.1)

theorem bPlus_hasDerivAt : HasDerivAt bPlus (Btheta zStar etaStar) 0 := by
  have ha : AnalyticAt ℂ (fun x : ℂ × ℂ => B x.1 x.2) (zPlus 0, eta 0) := by
    rw [zPlus_zero, eta_zero]; exact B_joint_analytic zStar_ne_zero certificate_C5.1
  have hd : HasDerivAt (fun z => B z (eta 0)) (Bz zStar etaStar) (zPlus 0) := by
    rw [eta_zero, zPlus_zero]; exact B_hasDerivAt zStar_ne_zero certificate_C5.1
  convert deriv_with_stationary_parameter ha zPlus_hasDerivAt eta_hasDerivAt hd using 1
  · rfl
  · unfold Btheta; ring
theorem wPlus_hasDerivAt : HasDerivAt wPlus (Wtheta zStar etaStar) 0 := by
  have ha : AnalyticAt ℂ (fun x : ℂ × ℂ => W x.1 x.2) (zPlus 0, eta 0) := by
    rw [zPlus_zero, eta_zero]; exact W_joint_analytic zStar_ne_zero certificate_C5.1
  have hd : HasDerivAt (fun z => W z (eta 0)) (Wz zStar etaStar) (zPlus 0) := by
    rw [eta_zero, zPlus_zero]; exact W_hasDerivAt zStar_ne_zero certificate_C5.1
  convert deriv_with_stationary_parameter ha zPlus_hasDerivAt eta_hasDerivAt hd using 1
  · rfl
  · unfold Wtheta; ring

theorem bInner_hasDerivAt : HasDerivAt bInner 0 0 := by
  have ha : AnalyticAt ℂ (fun x : ℂ × ℂ => B x.1 x.2) (zInnerBranch 0, eta 0) := by
    rw [zInnerBranch_zero, eta_zero]; exact B_joint_analytic zInner_ne_zero certificate_C5.2.1
  have h := ha.differentiableAt.hasFDerivAt.comp_hasDerivAt 0
    (zInnerBranch_hasDerivAt.prodMk eta_hasDerivAt)
  convert h using 1
  · rfl
  · exact (map_zero _).symm
theorem wOuter_hasDerivAt : HasDerivAt wOuter 0 0 := by
  have ha : AnalyticAt ℂ (fun x : ℂ × ℂ => W x.1 x.2) (zOuterBranch 0, eta 0) := by
    rw [zOuterBranch_zero, eta_zero]; exact W_joint_analytic zOuter_ne_zero certificate_C5.2.2.1
  have h := ha.differentiableAt.hasFDerivAt.comp_hasDerivAt 0
    (zOuterBranch_hasDerivAt.prodMk eta_hasDerivAt)
  convert h using 1
  · rfl
  · exact (map_zero _).symm

end
end SLean.Analytic


==> anc/lean/SLean/Analytic/BoundaryDeterminant.lean <==
module
public import SLean.Analytic.Parametrization
public import SLean.Algebra.Decomposition

@[expose] public section
set_option autoImplicit false
open Filter
open scoped Topology
namespace SLean.Analytic
noncomputable section

def boundaryB (ξ : ℂ) : Fin 4 → ℂ := fun k => B (parameterRoots ξ k) (eta ξ)
def boundaryW (ξ : ℂ) : Fin 4 → ℂ := fun k => W (parameterRoots ξ k) (eta ξ)
def boundaryDeterminant (N : ℕ) (ξ : ℂ) : ℂ :=
  (boundaryMatrix N (eta ξ) (parameterRoots ξ) ![1,1,1,((zOuterBranch ξ)^N)⁻¹]).det
def normalizedDeterminant (N : ℕ) (ξ : ℂ) : ℂ :=
  boundaryDeterminant N ξ / (varpiPlus ξ * (zMinus ξ)^N)
def boundaryError (N : ℕ) (ξ : ℂ) : ℂ := decompositionError (boundaryB ξ) (boundaryW ξ)
  ((zPlus ξ)^N) ((zMinus ξ)^N) ((zInnerBranch ξ)^N) (((zOuterBranch ξ)^N)⁻¹)
def normalizedError (N : ℕ) (ξ : ℂ) : ℂ := boundaryError N ξ / (varpiPlus ξ * (zMinus ξ)^N)

theorem analytic_boundary_decomposition (N : ℕ) {ξ : ℂ} (hξ : zOuterBranch ξ ≠ 0) :
    boundaryDeterminant N ξ = varpiPlus ξ * (zPlus ξ)^N - varpiMinus ξ * (zMinus ξ)^N + boundaryError N ξ := by
  exact SLean.Algebra.Sdecomp N (eta ξ) (parameterRoots ξ) hξ

theorem phase_identity (N : ℕ) (ξ : ℂ) :
    (zPlus ξ)^N / (zMinus ξ)^N = Complex.exp (Complex.I * (N : ℂ) * (ξ-sigma ξ)) := by
  unfold zMinus zPlus
  rw [← Complex.exp_nat_mul, ← Complex.exp_nat_mul, ← Complex.exp_sub]
  congr 1
  ring

theorem normalized_decomposition (N : ℕ) {ξ : ℂ} (hξ : zOuterBranch ξ ≠ 0)
    (hv : varpiPlus ξ ≠ 0) :
    normalizedDeterminant N ξ = Complex.exp (Complex.I * (N : ℂ) * (ξ-sigma ξ)) -
      reflection ξ + normalizedError N ξ := by
  have hm := pow_ne_zero N (zMinus_ne_zero ξ)
  rw [normalizedDeterminant, analytic_boundary_decomposition N hξ, ← phase_identity]
  unfold reflection normalizedError
  field_simp

theorem boundary34_expansion (b w : Fin 4 → ℂ) (Zp Zm : ℂ) :
    (boundary34 b w Zp Zm).det =
      (b 1-b 3)*(w 2-w 0)*Zp - (b 0-b 3)*(w 2-w 1)*Zm := by
  norm_num [boundary34, Matrix.det_succ_row_zero, Matrix.det_fin_three, Matrix.det_fin_two,
    Fin.sum_univ_four, Fin.sum_univ_three, Fin.sum_univ_two, Matrix.submatrix_apply, Fin.succAbove]
  ring

theorem boundary_error_bound {b w : Fin 4 → ℂ} {Zp Zm e3 e4 : ℂ} {A Z r : ℝ}
    (hA : 1 ≤ A) (hZ : 1 ≤ Z) (hr : 0 ≤ r) (hr1 : r ≤ 1)
    (hb : ∀ k, ‖b k‖ ≤ A) (hw : ∀ k, ‖w k‖ ≤ A)
    (hp : ‖Zp‖ ≤ Z) (hm : ‖Zm‖ ≤ Z) (h3 : ‖e3‖ ≤ r) (h4 : ‖e4‖ ≤ r) :
    ‖decompositionError b w Zp Zm e3 e4‖ ≤ 16*A^2*Z^2*r := by
  have hA0 : 0 ≤ A := by linarith
  have hZ0 : 0 ≤ Z := by linarith
  have hbd (i j : Fin 4) : ‖b i-b j‖ ≤ 2*A := (norm_sub_le _ _).trans (by linarith [hb i,hb j])
  have hwd (i j : Fin 4) : ‖w i-w j‖ ≤ 2*A := (norm_sub_le _ _).trans (by linarith [hw i,hw j])
  have hd : ‖(boundary34 b w Zp Zm).det‖ ≤ 8*A^2*Z := by
    rw [boundary34_expansion]
    calc
      _ ≤ ‖(b 1-b 3)*(w 2-w 0)*Zp‖ + ‖(b 0-b 3)*(w 2-w 1)*Zm‖ := norm_sub_le _ _
      _ ≤ (2*A)*(2*A)*Z+(2*A)*(2*A)*Z := by
        simp only [norm_mul]; gcongr <;> first | apply hbd | apply hwd
      _ = _ := by ring
  calc
    _ ≤ ‖e3*(b 1-b 0)*(w 3-w 2)‖ + ‖e4*(b 3-b 2)*Zp*Zm*(w 1-w 0)‖ +
        ‖e3*e4*(boundary34 b w Zp Zm).det‖ := norm_add₃_le
    _ ≤ r*(2*A)*(2*A) + r*(2*A)*Z*Z*(2*A) + r*r*(8*A^2*Z) := by
      simp only [norm_mul]
      gcongr <;> first | apply hbd | apply hwd
    _ ≤ r*(2*A)*(2*A) + r*(2*A)*Z*Z*(2*A) + r*(8*A^2*Z) := by
      gcongr
      nlinarith
    _ ≤ 16*A^2*Z^2*r := by
      have hZZ : Z ≤ Z^2 := by nlinarith
      have hZZ1 : 1 ≤ Z^2 := by nlinarith
      nlinarith [mul_nonneg (sq_nonneg A) hr,
        mul_nonneg (mul_nonneg (sq_nonneg A) hr) (sub_nonneg.mpr hZZ),
        mul_nonneg (mul_nonneg (sq_nonneg A) hr) (sub_nonneg.mpr hZZ1)]

end
end SLean.Analytic


==> anc/lean/SLean/Analytic/Companion.lean <==
module
public import SLean.Analytic.Optical
public import Mathlib.Analysis.Calculus.IteratedDeriv.FaaDiBruno

@[expose] public section
set_option autoImplicit false
open Filter
open scoped Topology
namespace SLean.Analytic
noncomputable section
open SLean.Cert

theorem companion_exists : ∃ σ : ℂ → ℂ, AnalyticAt ℂ σ 0 ∧ σ 0 = 0 ∧
    deriv σ 0 = -1 ∧ ∀ᶠ ξ in 𝓝 0, F (σ ξ) = F ξ ∧ (ξ ≠ 0 → σ ξ ≠ ξ) :=
  SLean.Pilots.DoubleRoot.exists_companion_germ F_analytic F_stationary F_curvature_ne_zero

def sigma : ℂ → ℂ := Classical.choose companion_exists
theorem sigma_analytic : AnalyticAt ℂ sigma 0 := (Classical.choose_spec companion_exists).1
theorem sigma_zero : sigma 0 = 0 := (Classical.choose_spec companion_exists).2.1
theorem sigma_deriv : deriv sigma 0 = -1 := (Classical.choose_spec companion_exists).2.2.1
theorem sigma_spec : ∀ᶠ ξ in 𝓝 (0 : ℂ), F (sigma ξ) = F ξ ∧ (ξ ≠ 0 → sigma ξ ≠ ξ) :=
  (Classical.choose_spec companion_exists).2.2.2

def companionCoefficient : ℝ :=
  iteratedDeriv 3 optical thetaStar / (3 * deriv (deriv optical) thetaStar)

theorem companionCoefficient_complex : (companionCoefficient : ℂ) =
    iteratedDeriv 3 F 0 / (3 * deriv (deriv F) 0) := by
  rw [F_iteratedDeriv, F_curvature]
  simp [companionCoefficient]

theorem sigma_second_deriv : deriv (deriv sigma) 0 = -2 * (companionCoefficient : ℂ) := by
  have hFc : ContDiffAt ℂ 3 F (sigma 0) := by rw [sigma_zero]; exact F_analytic.contDiffAt
  have ht := iteratedDeriv_comp_three hFc (sigma_analytic.contDiffAt (n := 3))
  have he : (F ∘ sigma) =ᶠ[𝓝 (0 : ℂ)] F := sigma_spec.mono fun _ h => h.1
  rw [he.iteratedDeriv_eq 3, sigma_zero, sigma_deriv, F_stationary] at ht
  simp only [iteratedDeriv_succ, iteratedDeriv_zero] at ht
  rw [companionCoefficient_complex]
  field_simp [F_curvature_ne_zero]
  simp only [iteratedDeriv_succ, iteratedDeriv_zero]
  linear_combination ht

/-- The cubic remainder is an analytic function; the coefficient is the actual real third jet. -/
theorem sigma_taylor : ∃ G : ℂ → ℂ, AnalyticAt ℂ G 0 ∧
    ∀ ξ, sigma ξ = -ξ - (companionCoefficient : ℂ) * ξ^2 + ξ^3 * G ξ := by
  obtain ⟨G, hG, h⟩ := sigma_analytic.exists_eq_sum_add_pow_mul 3
  refine ⟨G, hG, fun ξ => ?_⟩
  have ht := h ξ
  norm_num [Finset.sum_range_succ, iteratedDeriv_succ, iteratedDeriv_zero,
    sigma_zero, sigma_deriv, sigma_second_deriv, smul_eq_mul] at ht
  rw [ht]
  ring

def zMinus (ξ : ℂ) : ℂ := zPlus (sigma ξ)
theorem zMinus_analytic : AnalyticAt ℂ zMinus 0 := (zPlus_analytic _).comp sigma_analytic
theorem zMinus_zero : zMinus 0 = zStar := by simp [zMinus, sigma_zero, zPlus_zero]
theorem zMinus_ne_zero (ξ : ℂ) : zMinus ξ ≠ 0 := zPlus_ne_zero _
theorem zMinus_root_eventually : ∀ᶠ ξ in 𝓝 (0 : ℂ), q (zMinus ξ) (eta ξ) = 0 := by
  have ht : Tendsto sigma (𝓝 0) (𝓝 0) := by simpa only [sigma_zero] using sigma_analytic.continuousAt.tendsto
  filter_upwards [ht.eventually zPlus_root_eventually, sigma_spec] with ξ hq he
  simpa only [zMinus, eta, he.1] using hq

end
end SLean.Analytic


==> anc/lean/SLean/Analytic/DeterminantInterface.lean <==
module
public import SLean.Analytic.OpticalAsymptotics

@[expose] public section
set_option autoImplicit false
open Filter
open scoped Topology
namespace SLean.Analytic
noncomputable section

theorem parameterRoots_root_eventually : ∀ᶠ ξ in 𝓝 (0 : ℂ),
    ∀ k : Fin 4, q (parameterRoots ξ k) (eta ξ) = 0 := by
  filter_upwards [zPlus_root_eventually,zMinus_root_eventually,inner_root_eventually,outer_root_eventually]
    with ξ hp hm hi ho
  intro k
  fin_cases k <;> assumption

theorem parameterRoots_injective_eventually : ∀ᶠ ξ in 𝓝 (0 : ℂ), ξ ≠ 0 → Function.Injective (parameterRoots ξ) := by
  filter_upwards [roots_separated_eventually,plus_minus_distinct_eventually] with ξ hs hn
  intro hξ
  have hpm := hn hξ
  have hpi : zPlus ξ ≠ zInnerBranch ξ := by intro h; have := congrArg norm h; linarith [hs.1, hs.2.1]
  have hpo : zPlus ξ ≠ zOuterBranch ξ := by intro h; have := congrArg norm h; linarith [hs.2.2.1, hs.2.2.2.2.2]
  have hmi : zMinus ξ ≠ zInnerBranch ξ := by intro h; have := congrArg norm h; linarith [hs.1, hs.2.2.2.1]
  have hmo : zMinus ξ ≠ zOuterBranch ξ := by intro h; have := congrArg norm h; linarith [hs.2.2.2.2.1, hs.2.2.2.2.2]
  have hio : zInnerBranch ξ ≠ zOuterBranch ξ := by intro h; have := congrArg norm h; linarith [hs.1, hs.2.2.2.2.2]
  intro i j hij
  fin_cases i <;> fin_cases j <;> simp_all [parameterRoots]

theorem xiSequence_nonzero_eventually : ∀ᶠ N : ℕ in atTop, xiSequence N ≠ 0 := by
  obtain ⟨C,hC,hseq⟩ := ySequence_spec
  filter_upwards [hseq] with N hN
  intro hz
  have hm := quantXi_mul hN.1 (ySequence N)
  change (N : ℂ)*xiSequence N = (Real.pi : ℂ)+ySequence N at hm
  rw [hz,mul_zero] at hm
  have hy : ySequence N = -(Real.pi : ℂ) := by linear_combination -hm
  have hnorm := hN.2.1.1
  rw [hy,norm_neg,Complex.norm_real,Real.norm_eq_abs,abs_of_pos Real.pi_pos] at hnorm
  linarith [Real.pi_gt_three]

/-- All analytic inputs to the already proved determinant criterion, on the actual n = 1 sequence. -/
theorem M3_determinant_interface : ∃ N0 : ℕ, ∀ N : ℕ, N0 ≤ N →
    3 ≤ N ∧ xiSequence N ≠ 0 ∧ Function.Injective (parameterRoots (xiSequence N)) ∧
    (∀ k : Fin 4, parameterRoots (xiSequence N) k ≠ 0 ∧
      q (parameterRoots (xiSequence N) k) (eta (xiSequence N)) = 0 ∧
      denominator (parameterRoots (xiSequence N) k) (eta (xiSequence N)) ≠ 0) ∧
    boundaryDeterminant N (xiSequence N) = 0 := by
  obtain ⟨C,hC,hseq⟩ := ySequence_spec
  have hr := xiSequence_tendsto.eventually parameterRoots_root_eventually
  have hd := xiSequence_tendsto.eventually denominators_nonzero_eventually
  have hi := xiSequence_tendsto.eventually parameterRoots_injective_eventually
  have hv := xiSequence_tendsto.eventually (varpiPlus_analytic.continuousAt.eventually_ne varpiPlus_ne_zero)
  have he : ∀ᶠ N : ℕ in atTop,
      3 ≤ N ∧ xiSequence N ≠ 0 ∧ Function.Injective (parameterRoots (xiSequence N)) ∧
      (∀ k : Fin 4, parameterRoots (xiSequence N) k ≠ 0 ∧
        q (parameterRoots (xiSequence N) k) (eta (xiSequence N)) = 0 ∧
        denominator (parameterRoots (xiSequence N) k) (eta (xiSequence N)) ≠ 0) ∧
      boundaryDeterminant N (xiSequence N) = 0 := by
    filter_upwards [eventually_ge_atTop 3,xiSequence_nonzero_eventually,hr,hd,hi,hv,hseq]
      with N hN hn hr hd hi hv hs
    refine ⟨hN,hn,hi hn,fun k => ⟨(hd k).1,hr k,(hd k).2⟩,?_⟩
    have hz : normalizedDeterminant N (xiSequence N) = 0 := hs.2.1.2
    have hden := mul_ne_zero hv (pow_ne_zero N (zMinus_ne_zero (xiSequence N)))
    exact (div_eq_zero_iff.mp hz).resolve_right hden
  exact eventually_atTop.mp he

end
end SLean.Analytic


==> anc/lean/SLean/Analytic/Estimates.lean <==
module
public import SLean.Analytic.Companion

@[expose] public section
set_option autoImplicit false
open Filter
open scoped Topology
namespace SLean.Analytic
noncomputable section

theorem analytic_power_bound {H G : ℂ → ℂ} (n : ℕ) (hG : AnalyticAt ℂ G 0)
    (hHG : ∀ z, H z = z^n * G z) :
    ∃ K : ℝ, 0 < K ∧ ∀ᶠ z in 𝓝 (0 : ℂ), ‖H z‖ ≤ K * ‖z‖^n := by
  refine ⟨‖G 0‖ + 1, by positivity, ?_⟩
  filter_upwards [hG.continuousAt.norm.eventually_lt_const (by linarith : ‖G 0‖ < ‖G 0‖ + 1)] with z hz
  rw [hHG, norm_mul, norm_pow, mul_comm]
  exact mul_le_mul_of_nonneg_right hz.le (pow_nonneg (norm_nonneg _) _)

theorem analytic_linear_bound {H : ℂ → ℂ} (hH : AnalyticAt ℂ H 0) (h0 : H 0 = 0) :
    ∃ K : ℝ, 0 < K ∧ ∀ᶠ z in 𝓝 (0 : ℂ), ‖H z‖ ≤ K * ‖z‖ := by
  obtain ⟨G,hG,he⟩ := hH.exists_eq_sum_add_pow_mul 1
  have h (z : ℂ) : H z = z^1 * G z := by simpa [h0, smul_eq_mul] using he z
  simpa only [pow_one] using analytic_power_bound 1 hG h

theorem analytic_quadratic_remainder {H : ℂ → ℂ} (hH : AnalyticAt ℂ H 0) :
    ∃ K : ℝ, 0 < K ∧ ∀ᶠ z in 𝓝 (0 : ℂ),
      ‖H z - H 0 - deriv H 0 * z‖ ≤ K * ‖z‖^2 := by
  obtain ⟨G,hG,he⟩ := hH.exists_eq_sum_add_pow_mul 2
  apply analytic_power_bound 2 hG
  intro z
  have ht := he z
  norm_num [Finset.sum_range_succ, iteratedDeriv_succ, iteratedDeriv_zero, smul_eq_mul] at ht
  rw [ht]
  ring

theorem sigma_bounds : ∃ K : ℝ, 0 < K ∧ ∀ᶠ ξ in 𝓝 (0 : ℂ),
    ‖sigma ξ‖ ≤ K * ‖ξ‖ ∧ ‖ξ + sigma ξ‖ ≤ K * ‖ξ‖^2 ∧
    ‖ξ + sigma ξ + (companionCoefficient : ℂ) * ξ^2‖ ≤ K * ‖ξ‖^3 := by
  obtain ⟨K1,hK1,h1⟩ := analytic_linear_bound sigma_analytic sigma_zero
  obtain ⟨K2,hK2,h2⟩ := analytic_quadratic_remainder sigma_analytic
  obtain ⟨G,hG,hGid⟩ := sigma_taylor
  have hc (ξ : ℂ) : ξ + sigma ξ + (companionCoefficient : ℂ) * ξ^2 = ξ^3 * G ξ := by
    rw [hGid]; ring
  obtain ⟨K3,hK3,h3⟩ := analytic_power_bound 3 hG hc
  refine ⟨K1+K2+K3, by positivity, ?_⟩
  filter_upwards [h1,h2,h3] with ξ hξ1 hξ2 hξ3
  have hq : ‖ξ + sigma ξ‖ ≤ K2 * ‖ξ‖^2 := by
    simpa [sigma_zero, sigma_deriv, sub_neg_eq_add, add_comm] using hξ2
  refine ⟨hξ1.trans ?_, hq.trans ?_, hξ3.trans ?_⟩ <;> gcongr <;> linarith

end
end SLean.Analytic


==> anc/lean/SLean/Analytic/Implicit.lean <==
module

public import SLean.Pilots.DoubleRoot
public import Mathlib.Analysis.Calculus.FDeriv.Prod
public import Mathlib.Analysis.Calculus.Deriv.Prod

@[expose] public section
set_option autoImplicit false
open Filter
open scoped Topology
namespace SLean.Analytic
noncomputable section

def triangularEquiv (a b : ℂ) (hb : b ≠ 0) : (ℂ × ℂ) ≃L[ℂ] (ℂ × ℂ) where
  toFun x := (x.1, a * x.1 + b * x.2)
  invFun y := (y.1, (y.2 - a * y.1) / b)
  left_inv x := by
    apply Prod.ext
    · rfl
    · dsimp; field_simp; ring
  right_inv y := by
    apply Prod.ext
    · rfl
    · dsimp; field_simp; ring
  map_add' x y := by
    apply Prod.ext
    · rfl
    · dsimp; ring
  map_smul' c x := by
    apply Prod.ext
    · rfl
    · simp only [Prod.smul_fst, Prod.smul_snd, smul_eq_mul, RingHom.id_apply]; ring
  continuous_toFun := by fun_prop
  continuous_invFun := by fun_prop

/-- A specialized analytic implicit-function lemma, using the library's analytic inverse theorem. -/
theorem analytic_implicit_root {H : ℂ × ℂ → ℂ} {p z d : ℂ}
    (hH : AnalyticAt ℂ H (p,z)) (h0 : H (p,z) = 0)
    (hd : HasDerivAt (fun w => H (p,w)) d z) (hd0 : d ≠ 0) :
    ∃ g : ℂ → ℂ, AnalyticAt ℂ g p ∧ g p = z ∧
      ∀ᶠ t in 𝓝 p, H (t, g t) = 0 := by
  let D := fderiv ℂ H (p,z)
  have hD : D (0,1) = d := by
    have hc := hH.differentiableAt.hasFDerivAt.comp_hasDerivAt z
      ((hasDerivAt_const z p).prodMk (hasDerivAt_id z))
    exact hc.unique hd
  let e := triangularEquiv (D (1,0)) d hd0
  have hDx (x : ℂ × ℂ) : D x = D (1,0) * x.1 + d * x.2 := by
    have he : x = x.1 • ((1,0) : ℂ × ℂ) + x.2 • ((0,1) : ℂ × ℂ) := by
      ext <;> simp
    calc
      D x = D (x.1 • ((1,0) : ℂ × ℂ) + x.2 • ((0,1) : ℂ × ℂ)) := congrArg D he
      _ = D (1,0) * x.1 + d * x.2 := by
        rw [map_add, map_smul, map_smul, hD]
        simp only [smul_eq_mul]; ring
  let T : ℂ × ℂ → ℂ × ℂ := fun x => (x.1, H x)
  have hTa : AnalyticAt ℂ T (p,z) := analyticAt_fst.prod hH
  have hTd : HasStrictFDerivAt T (e : (ℂ × ℂ) →L[ℂ] (ℂ × ℂ)) (p,z) := by
    have heq : (e : (ℂ × ℂ) →L[ℂ] (ℂ × ℂ)) = (ContinuousLinearMap.fst ℂ ℂ ℂ).prod D := by
      apply ContinuousLinearMap.ext
      intro x
      apply Prod.ext
      · rfl
      · exact (hDx x).symm
    rw [heq]
    exact (hasStrictFDerivAt_fst (𝕜 := ℂ) (p := (p,z))).prodMk hH.hasStrictFDerivAt
  let invT := hTd.localInverse T e (p,z)
  have hT0 : T (p,z) = (p,0) := by simp [T, h0]
  have hi : AnalyticAt ℂ invT (p,0) := by
    rw [← hT0]
    exact (hTd.toOpenPartialHomeomorph T).analyticAt_symm'
      hTd.mem_toOpenPartialHomeomorph_source hTa hTd.hasFDerivAt.fderiv
  have hi0 : invT (p,0) = (p,z) := by
    rw [← hT0]; exact hTd.localInverse_apply_image
  have hr : ∀ᶠ y in 𝓝 (p, (0 : ℂ)), T (invT y) = y := by
    rw [← hT0]; exact hTd.eventually_right_inverse
  let g : ℂ → ℂ := fun t => (invT (t,0)).2
  have hpair : AnalyticAt ℂ (fun t : ℂ => (t, (0 : ℂ))) p := analyticAt_id.prod analyticAt_const
  have hg : AnalyticAt ℂ g p := analyticAt_snd.comp (hi.comp_of_eq hpair rfl)
  refine ⟨g, hg, congrArg Prod.snd hi0, ?_⟩
  have ht : Tendsto (fun t : ℂ => (t, (0 : ℂ))) (𝓝 p) (𝓝 (p,0)) :=
    tendsto_id.prodMk_nhds tendsto_const_nhds
  filter_upwards [ht.eventually hr] with t hrt
  have hfst : (invT (t,0)).1 = t := congrArg Prod.fst hrt
  have hsnd : H (invT (t,0)) = 0 := congrArg Prod.snd hrt
  change H (t, (invT (t,0)).2) = 0
  have heq : (t, (invT (t,0)).2) = invT (t,0) := Prod.ext hfst.symm rfl
  rw [heq]
  exact hsnd

end
end SLean.Analytic


==> anc/lean/SLean/Analytic/LogContraction.lean <==
module
public import SLean.Pilots.C3
public import Mathlib.Analysis.Complex.Liouville
public import Mathlib.Analysis.SpecialFunctions.Complex.Analytic
public import Mathlib.Analysis.SpecialFunctions.Complex.LogBounds
public import Mathlib.Analysis.Calculus.MeanValue
public import Mathlib.Analysis.Real.Pi.Bounds

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology NNReal
namespace SLean.Analytic
noncomputable section

/-- Cauchy's estimate on a unit circle contained in the radius-two disk. -/
theorem derivative_bound_inner_disk {f : ℂ → ℂ} {C : ℝ}
    (hf : AnalyticOnNhd ℂ f (ball 0 2))
    (hb : ∀ z : ℂ, ‖z‖ < 2 → ‖f z‖ ≤ C) {y : ℂ} (hy : ‖y‖ ≤ 1/2) :
    ‖deriv f y‖ ≤ C := by
  have hincl : closedBall y 1 ⊆ ball (0 : ℂ) 2 := by
    intro z hz
    have hz' : ‖z-y‖ ≤ 1 := by simpa only [mem_closedBall, dist_eq_norm] using hz
    have h := norm_add_le (z-y) y
    rw [sub_add_cancel] at h
    simp only [mem_ball, dist_zero_right]
    linarith
  have hd : DiffContOnCl ℂ f (ball y 1) := hf.differentiableOn.diffContOnCl_ball hincl
  have h := Complex.norm_deriv_le_of_forall_mem_sphere_norm_le (by norm_num : (0 : ℝ) < 1) hd
    (fun z hz => hb z (by simpa only [mem_ball, dist_zero_right] using hincl (sphere_subset_closedBall hz)))
  simpa only [div_one] using h

def logarithmicMap (e : ℂ → ℂ) (y : ℂ) : ℂ := Complex.log (1-e y) / (2*Complex.I)

theorem logarithmicMap_slit {e : ℂ → ℂ} {y : ℂ} (he : ‖e y‖ ≤ 1/16) :
    1-e y ∈ Complex.slitPlane := by
  have h : ‖-e y‖ < 1 := by rw [norm_neg]; linarith
  exact Complex.mem_slitPlane_of_norm_lt_one h

theorem logarithmicMap_bound {e : ℂ → ℂ} {y : ℂ} (he : ‖e y‖ ≤ 1/16) :
    ‖logarithmicMap e y‖ ≤ (3/4)*‖e y‖ := by
  have hl := Complex.norm_log_one_add_half_le_self (z := -e y)
    (by rw [norm_neg]; linarith : ‖-e y‖ ≤ 1/2)
  rw [norm_neg] at hl
  have heq : (1 : ℂ) + -e y = 1-e y := rfl
  rw [heq] at hl
  norm_num only [logarithmicMap, norm_div, norm_mul, Complex.norm_I, mul_one, Complex.norm_ofNat]
  linarith

theorem logarithmicMap_analytic {e : ℂ → ℂ}
    (he : AnalyticOnNhd ℂ e (ball 0 2)) (hb : ∀ y : ℂ, ‖y‖ < 2 → ‖e y‖ ≤ 1/16) :
    AnalyticOnNhd ℂ (logarithmicMap e) (ball 0 2) := by
  intro y hy
  exact ((analyticAt_const.sub (he y hy)).clog
    (logarithmicMap_slit (hb y (by simpa using hy)))).div_const

theorem logarithmicMap_fixed_iff {e : ℂ → ℂ} {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (he : ‖e y‖ ≤ 1/16) :
    logarithmicMap e y = y ↔ Complex.exp (2*Complex.I*y) - 1 + e y = 0 := by
  have hn : (2 : ℂ)*Complex.I ≠ 0 := mul_ne_zero (by norm_num) Complex.I_ne_zero
  have hlog : Complex.log (Complex.exp (2*Complex.I*y)) = 2*Complex.I*y := by
    have him : (2*Complex.I*y).im = 2*y.re := by simp [Complex.mul_im, Complex.mul_re]
    apply Complex.log_exp
    · have hr := (abs_le.mp (Complex.abs_re_le_norm y)).1
      rw [him]
      linarith [Real.pi_gt_three]
    · have hr := Complex.re_le_norm y
      rw [him]
      linarith [Real.pi_gt_three]
  constructor
  · intro h
    have hl : Complex.log (1-e y) = 2*Complex.I*y := by
      have h' := (div_eq_iff hn).mp h
      linear_combination h'
    rw [← hl, Complex.exp_log (Complex.slitPlane_ne_zero (logarithmicMap_slit he))]
    ring
  · intro h
    have hx : Complex.exp (2*Complex.I*y) = 1-e y := by linear_combination h
    rw [logarithmicMap, ← hx, hlog]
    field_simp

/-- A small analytic perturbation of exp(2 i y)-1 has exactly one zero in the half-unit disk.
The proof uses Cauchy's estimate and a logarithmic contraction, with fixed numerical radii. -/
theorem unique_zero_of_small_analytic_perturbation {e : ℂ → ℂ}
    (he : AnalyticOnNhd ℂ e (ball 0 2)) (hb : ∀ y : ℂ, ‖y‖ < 2 → ‖e y‖ ≤ 1/16) :
    ∃! y : ℂ, ‖y‖ < 1/2 ∧ Complex.exp (2*Complex.I*y) - 1 + e y = 0 := by
  let T := logarithmicMap e
  have hTa := logarithmicMap_analytic he hb
  have hT (y : ℂ) (hy : ‖y‖ < 2) : ‖T y‖ ≤ 3/64 := by
    exact (logarithmicMap_bound (hb y hy)).trans (by have := hb y hy; linarith)
  have hmaps : MapsTo T (closedBall 0 (1/2)) (closedBall 0 (1/2)) := by
    intro y hy
    simp only [mem_closedBall, dist_zero_right] at hy ⊢
    exact (hT y (by linarith)).trans (by norm_num)
  have hder (y : ℂ) (hy : y ∈ closedBall 0 (1/2)) : ‖deriv T y‖ ≤ 1/2 := by
    have hy' : ‖y‖ ≤ 1/2 := by simpa using hy
    exact (derivative_bound_inner_disk hTa hT hy').trans (by norm_num)
  have hlip (y z : ℂ) (hy : y ∈ closedBall 0 (1/2)) (hz : z ∈ closedBall 0 (1/2)) :
      ‖T y - T z‖ ≤ (1/2)*‖y-z‖ := by
    have hdiff (x : ℂ) (hx : x ∈ closedBall 0 (1/2)) : DifferentiableAt ℂ T x := by
      have hx' : ‖x‖ ≤ 1/2 := by simpa using hx
      exact (hTa x (by simp only [mem_ball, dist_zero_right]; linarith)).differentiableAt
    exact (convex_closedBall (0 : ℂ) (1/2)).norm_image_sub_le_of_norm_deriv_le
      hdiff hder hz hy
  have hc : ContractingWith (1/2) (hmaps.restrict T _ _) := by
    refine ⟨by norm_num, LipschitzWith.of_dist_le_mul ?_⟩
    intro y z
    simpa only [Subtype.dist_eq, dist_eq_norm, NNReal.coe_div, NNReal.coe_one,
      NNReal.coe_ofNat, MapsTo.val_restrict_apply] using hlip y z y.2 z.2
  have hzero : (0 : ℂ) ∈ closedBall 0 (1/2) := by simp
  obtain ⟨y,hy,hfix,_,_⟩ := ContractingWith.exists_fixedPoint' isClosed_closedBall.isComplete
    hmaps hc hzero (edist_ne_top _ _)
  have hy' : ‖y‖ ≤ 1/2 := by simpa using hy
  have hys : ‖y‖ < 1/2 := by have h := hT y (by linarith); rw [hfix] at h; linarith
  refine ⟨y, ⟨hys, (logarithmicMap_fixed_iff hy' (hb y (by linarith))).mp hfix⟩, ?_⟩
  intro z hz
  have hzball : z ∈ closedBall 0 (1/2) := by simpa using hz.1.le
  have hzfix := (logarithmicMap_fixed_iff hz.1.le (hb z (by linarith [hz.1]))).mpr hz.2
  change T z = z at hzfix
  have hdist := hlip z y hzball hy
  rw [hzfix,hfix] at hdist
  have hdist0 : ‖z-y‖ = 0 := by nlinarith [norm_nonneg (z-y)]
  exact sub_eq_zero.mp (norm_eq_zero.mp hdist0)

end
end SLean.Analytic


==> anc/lean/SLean/Analytic/Optical.lean <==
module

public import SLean.Cert.Certificates
public import SLean.Pilots.DoubleRootBounds
public import Mathlib.Analysis.Complex.RealDeriv

@[expose] public section
set_option autoImplicit false
open Filter
open scoped Topology

namespace SLean.Analytic
noncomputable section
open SLean.Cert

def a (θ : ℂ) : ℂ := 455 - 252 * Complex.cos θ + 7 * (Complex.cos θ)^2
def b (θ : ℂ) : ℂ := Complex.sin θ * (104 + Complex.cos θ)
def delta (θ : ℂ) : ℂ := (b θ)^2 + 4 * a θ * (1 - Complex.cos θ)^2
def opticalC (θ : ℂ) : ℂ := (-b θ - Complex.sqrt (delta θ)) / (2 * a θ)
def F (ξ : ℂ) : ℂ := opticalC ((thetaStar : ℂ) + ξ)

theorem a_ofReal (θ : ℝ) : a (θ : ℂ) = (aCS (Real.cos θ) : ℂ) := by
  simp [a, aCS, Complex.ofReal_cos]

theorem b_ofReal (θ : ℝ) : b (θ : ℂ) = (bCS (Real.cos θ) (Real.sin θ) : ℂ) := by
  simp [b, bCS, Complex.ofReal_cos, Complex.ofReal_sin]

theorem delta_ofReal (θ : ℝ) :
    delta (θ : ℂ) = (deltaCS (Real.cos θ) (Real.sin θ) : ℂ) := by
  simp [delta, deltaCS, a_ofReal, b_ofReal, Complex.ofReal_cos]

theorem opticalC_ofReal {θ : ℝ} (hd : 0 ≤ deltaCS (Real.cos θ) (Real.sin θ)) :
    opticalC (θ : ℂ) = (optical θ : ℂ) := by
  have hs : Complex.sqrt (delta (θ : ℂ)) =
      (Real.sqrt (deltaCS (Real.cos θ) (Real.sin θ)) : ℂ) := by
    rw [delta_ofReal, Complex.sqrt_of_nonneg (by exact_mod_cast hd)]
    rfl
  simp [opticalC, optical, hs, a_ofReal, b_ofReal]

theorem opticalC_analytic {θ : ℝ} (ha : aCS (Real.cos θ) ≠ 0)
    (hd : 0 < deltaCS (Real.cos θ) (Real.sin θ)) : AnalyticAt ℂ opticalC (θ : ℂ) := by
  have hda : AnalyticAt ℂ delta (θ : ℂ) := by unfold delta b a; fun_prop
  have hs : AnalyticAt ℂ Complex.sqrt (delta (θ : ℂ)) :=
    (Complex.differentiableOn_sqrt.analyticOnNhd Complex.isOpen_slitPlane) _
      (by rw [delta_ofReal]; exact Complex.ofReal_mem_slitPlane.mpr hd)
  have hn : 2 * a (θ : ℂ) ≠ 0 := by
    rw [a_ofReal]; exact mul_ne_zero (by norm_num) (by exact_mod_cast ha)
  exact ((show AnalyticAt ℂ (fun z => -b z) (θ : ℂ) by unfold b; fun_prop).sub
    (hs.comp hda)).div (by unfold a; fun_prop) hn

/-- Transfer a holomorphic germ that is real on the real axis, including its derivative. -/
theorem deriv_ofReal_of_eventuallyEq {f : ℂ → ℂ} {g : ℝ → ℝ} {x : ℝ}
    (hf : AnalyticAt ℂ f (x : ℂ))
    (he : ∀ᶠ t : ℝ in 𝓝 x, f (t : ℂ) = (g t : ℂ)) :
    deriv f (x : ℂ) = ((deriv g x : ℝ) : ℂ) := by
  have hre : (fun t : ℝ => (f (t : ℂ)).re) =ᶠ[𝓝 x] g := by
    filter_upwards [he] with t ht
    simpa only [Complex.ofReal_re] using congrArg Complex.re ht
  have hg : HasDerivAt g (deriv f (x : ℂ)).re x :=
    hf.differentiableAt.hasDerivAt.real_of_complex.congr_of_eventuallyEq hre.symm
  exact hf.differentiableAt.hasDerivAt.comp_ofReal.unique
    (hg.ofReal_comp.congr_of_eventuallyEq he) |>.trans (by rw [hg.deriv])

theorem iteratedDeriv_ofReal_of_eventuallyEq {f : ℂ → ℂ} {g : ℝ → ℝ} {x : ℝ}
    (hf : AnalyticAt ℂ f (x : ℂ))
    (he : ∀ᶠ t : ℝ in 𝓝 x, f (t : ℂ) = (g t : ℂ)) (n : ℕ) :
    iteratedDeriv n f (x : ℂ) = ((iteratedDeriv n g x : ℝ) : ℂ) := by
  induction n generalizing f g with
  | zero => simpa using he.self_of_nhds
  | succ n ih =>
    rw [iteratedDeriv_succ', iteratedDeriv_succ']
    apply ih hf.deriv
    have ha : ∀ᶠ t : ℝ in 𝓝 x, AnalyticAt ℂ f (t : ℂ) :=
      Complex.continuous_ofReal.continuousAt.eventually hf.eventually_analyticAt
    filter_upwards [ha, eventually_eventually_nhds.mpr he] with t ht het
    exact deriv_ofReal_of_eventuallyEq ht het

theorem opticalC_star_analytic : AnalyticAt ℂ opticalC (thetaStar : ℂ) := by
  apply opticalC_analytic
  · rw [cos_thetaStar]; exact ne_of_gt aStar_pos
  · rw [cos_thetaStar, sin_thetaStar]; exact deltaStar_pos

theorem opticalC_real_eventually :
    ∀ᶠ θ : ℝ in 𝓝 thetaStar, opticalC (θ : ℂ) = (optical θ : ℂ) := by
  have ha : aCS (Real.cos thetaStar) ≠ 0 := by rw [cos_thetaStar]; exact ne_of_gt aStar_pos
  have hd : 0 < deltaCS (Real.cos thetaStar) (Real.sin thetaStar) := by
    rw [cos_thetaStar, sin_thetaStar]; exact deltaStar_pos
  filter_upwards [optical_conditions_eventually ha hd] with θ hθ
  exact opticalC_ofReal hθ.2.le

theorem F_analytic : AnalyticAt ℂ F 0 := by
  exact opticalC_star_analytic.comp_of_eq (analyticAt_const.add analyticAt_id) (add_zero _)

theorem F_zero : F 0 = (wStar : ℂ) := by
  simpa [F, optical_thetaStar] using opticalC_real_eventually.self_of_nhds

theorem F_real_eventually :
    ∀ᶠ x : ℝ in 𝓝 0, F (x : ℂ) = (optical (thetaStar + x) : ℂ) := by
  have ht : Tendsto (fun x : ℝ => thetaStar + x) (𝓝 0) (𝓝 thetaStar) := by
    simpa only [add_zero] using
      (tendsto_const_nhds.add (tendsto_id : Tendsto (id : ℝ → ℝ) (𝓝 0) (𝓝 0)) :
        Tendsto (fun x : ℝ => thetaStar + x) (𝓝 0) (𝓝 (thetaStar + 0)))
  filter_upwards [ht.eventually opticalC_real_eventually] with x hx
  simpa only [F, Complex.ofReal_add] using hx

theorem F_iteratedDeriv (n : ℕ) :
    iteratedDeriv n F 0 = ((iteratedDeriv n optical thetaStar : ℝ) : ℂ) := by
  have h := iteratedDeriv_ofReal_of_eventuallyEq F_analytic F_real_eventually n
  simpa only [Complex.ofReal_zero, iteratedDeriv_comp_const_add, add_zero] using h

theorem F_stationary : deriv F 0 = 0 := by
  simpa [iteratedDeriv_succ, iteratedDeriv_zero, optical_stationary] using F_iteratedDeriv 1

theorem F_curvature : deriv (deriv F) 0 = ((deriv (deriv optical) thetaStar : ℝ) : ℂ) := by
  simpa [iteratedDeriv_succ, iteratedDeriv_zero] using F_iteratedDeriv 2

theorem F_curvature_ne_zero : deriv (deriv F) 0 ≠ 0 := by
  rw [F_curvature]; exact_mod_cast ne_of_gt optical_curvature_pos

theorem opticalC_equation {θ : ℂ} (ha : a θ ≠ 0) : P θ (opticalC θ) = 0 := by
  have hs : (Complex.sqrt (delta θ))^2 = delta θ := by
    rw [Complex.sqrt, Complex.cpow_ofNat_inv_pow]
  have he : 4 * a θ * P θ (opticalC θ) = (Complex.sqrt (delta θ))^2 - delta θ := by
    change 4 * a θ * (a θ * (opticalC θ)^2 + b θ * opticalC θ - (1 - Complex.cos θ)^2) = _
    unfold opticalC
    field_simp [ha]
    unfold delta
    ring
  rw [hs, sub_self] at he
  exact (mul_eq_zero.mp he).resolve_left (mul_ne_zero (by norm_num) ha)

def eta (ξ : ℂ) : ℂ := Complex.I * F ξ
def zPlus (ξ : ℂ) : ℂ := Complex.exp (((thetaStar : ℂ) + ξ) * Complex.I)

theorem eta_analytic : AnalyticAt ℂ eta 0 := analyticAt_const.mul F_analytic
theorem eta_zero : eta 0 = etaStar := by simp [eta, F_zero, etaStar]
theorem eta_hasDerivAt : HasDerivAt eta 0 0 := by
  convert F_analytic.differentiableAt.hasDerivAt.const_mul Complex.I using 1
  · rfl
  · rw [F_stationary, mul_zero]
theorem zPlus_analytic (ξ : ℂ) : AnalyticAt ℂ zPlus ξ := by unfold zPlus; fun_prop
theorem zPlus_zero : zPlus 0 = zStar := by simp [zPlus, zStar_exp]
theorem zPlus_ne_zero (ξ : ℂ) : zPlus ξ ≠ 0 := Complex.exp_ne_zero _
theorem zPlus_hasDerivAt : HasDerivAt zPlus (Complex.I * zStar) 0 := by
  convert ((((hasDerivAt_const (0 : ℂ) (thetaStar : ℂ)).add (hasDerivAt_id 0)).mul_const
    Complex.I).cexp) using 1
  · rfl
  · simp [zStar_exp, mul_comm]

theorem zPlus_root_eventually : ∀ᶠ ξ in 𝓝 (0 : ℂ), q (zPlus ξ) (eta ξ) = 0 := by
  have ha : a (thetaStar : ℂ) ≠ 0 := by
    rw [a_ofReal, cos_thetaStar]; exact_mod_cast ne_of_gt aStar_pos
  have hac : ContinuousAt (fun ξ : ℂ => a ((thetaStar : ℂ) + ξ)) 0 := by unfold a; fun_prop
  have ha0 : a ((thetaStar : ℂ) + 0) ≠ 0 := by simpa using ha
  filter_upwards [hac.eventually_ne ha0] with ξ hξ
  change q (Complex.exp (((thetaStar : ℂ) + ξ) * Complex.I)) (Complex.I * opticalC _) = 0
  rw [SLean.Algebra.q_exp_dispersion, opticalC_equation hξ, mul_zero]

end
end SLean.Analytic


==> anc/lean/SLean/Analytic/OpticalAsymptotics.lean <==
module
public import SLean.Analytic.QuantAsymptotics

@[expose] public section
set_option autoImplicit false
open Filter Asymptotics
open scoped Topology
namespace SLean.Analytic
noncomputable section
open SLean.Cert

def yLeading : ℂ := (Complex.I*betaStar*(Real.pi : ℂ) - (companionCoefficient : ℂ)*(Real.pi : ℂ)^2)/2
def quadraticCoefficient : ℂ := deriv (deriv F) 0 / 2
def cubicCoefficient : ℂ := iteratedDeriv 3 F 0 / 6

theorem quadraticCoefficient_real : quadraticCoefficient = ((deriv (deriv optical) thetaStar / 2 : ℝ) : ℂ) := by
  simp [quadraticCoefficient, F_curvature]

theorem cubic_companion_relation : quadraticCoefficient*(companionCoefficient : ℂ) = cubicCoefficient := by
  rw [companionCoefficient_complex]
  unfold quadraticCoefficient cubicCoefficient
  field_simp [F_curvature_ne_zero]
  ring

theorem inverse_nat_pow_order (n : ℕ) : InvOrder n (fun N : ℕ => (N : ℂ)⁻¹^n) := isBigO_refl _ _

theorem ySequence_leading_order : InvOrder 2 (fun N => ySequence N-yLeading*(N : ℂ)⁻¹) := by
  have h := quantization_first_order.const_mul_left (-Complex.I/2)
  apply h.congr_left
  intro N
  unfold yLeading
  ring_nf
  simp [Complex.I_sq]
  ring

theorem xiSequence_second_order : InvOrder 3 (fun N =>
    xiSequence N-(Real.pi : ℂ)*(N : ℂ)⁻¹-yLeading*(N : ℂ)⁻¹^2) := by
  have h := invOrder_mul ySequence_leading_order inverse_nat_order
  apply h.congr_left
  intro N
  unfold xiSequence quantXi
  ring

def xiApproximation (N : ℕ) : ℂ := (Real.pi : ℂ)*(N : ℂ)⁻¹+yLeading*(N : ℂ)⁻¹^2

theorem xiApproximation_order : InvOrder 1 xiApproximation := by
  exact (inverse_nat_order.const_mul_left (Real.pi : ℂ)).add
    (invOrder_mono ((inverse_nat_pow_order 2).const_mul_left yLeading) (by norm_num))

theorem xiSequence_square_second_order : InvOrder 4 (fun N =>
    (xiSequence N)^2-(Real.pi : ℂ)^2*(N : ℂ)⁻¹^2-2*(Real.pi : ℂ)*yLeading*(N : ℂ)⁻¹^3) := by
  have hd : InvOrder 3 (fun N => xiSequence N-xiApproximation N) :=
    xiSequence_second_order.congr_left (fun N => by unfold xiApproximation; ring)
  have hp := invOrder_mul hd (xiSequence_order.add xiApproximation_order)
  have h4 := (inverse_nat_pow_order 4).const_mul_left (yLeading^2)
  apply (hp.add h4).congr_left
  intro N
  unfold xiApproximation
  ring

theorem xiSequence_cube_first_order : InvOrder 4 (fun N =>
    (xiSequence N)^3-(Real.pi : ℂ)^3*(N : ℂ)⁻¹^3) := by
  have hp : InvOrder 1 (fun N : ℕ => (Real.pi : ℂ)*(N : ℂ)⁻¹) :=
    inverse_nat_order.const_mul_left (Real.pi : ℂ)
  have hsum := ((invOrder_pow xiSequence_order 2).add (invOrder_mul xiSequence_order hp)).add (invOrder_pow hp 2)
  have hd : InvOrder 2 (fun N => xiSequence N-(Real.pi : ℂ)*(N : ℂ)⁻¹) :=
    xiSequence_leading_order.congr_left (fun N => by ring)
  apply (invOrder_mul hd hsum).congr_left
  intro N
  ring

theorem optical_sequence_taylor : InvOrder 4 (fun N => F (xiSequence N)-(wStar : ℂ)-
    quadraticCoefficient*(xiSequence N)^2-cubicCoefficient*(xiSequence N)^3) := by
  have h := invOrder_analytic_remainder F_analytic xiSequence_order 4
  apply h.congr_left
  intro N
  norm_num [Finset.sum_range_succ, iteratedDeriv_succ, iteratedDeriv_zero,
    F_zero, F_stationary, quadraticCoefficient, cubicCoefficient]
  ring

theorem optical_sequence_expansion : InvOrder 4 (fun N => F (xiSequence N)-(wStar : ℂ)-
    quadraticCoefficient*(Real.pi : ℂ)^2*(N : ℂ)⁻¹^2 -
    Complex.I*quadraticCoefficient*betaStar*(Real.pi : ℂ)^2*(N : ℂ)⁻¹^3) := by
  have h := (optical_sequence_taylor.add
    (xiSequence_square_second_order.const_mul_left quadraticCoefficient)).add
    (xiSequence_cube_first_order.const_mul_left cubicCoefficient)
  apply h.congr_left
  intro N
  have hc : 2*quadraticCoefficient*(Real.pi : ℂ)*yLeading + cubicCoefficient*(Real.pi : ℂ)^3 =
      Complex.I*quadraticCoefficient*betaStar*(Real.pi : ℂ)^2 := by
    rw [← cubic_companion_relation]
    unfold yLeading
    ring
  linear_combination -(N : ℂ)⁻¹^3*hc

theorem eta_sequence_expansion : InvOrder 4 (fun N => eta (xiSequence N)-etaStar-
    Complex.I*quadraticCoefficient*(Real.pi : ℂ)^2*(N : ℂ)⁻¹^2 +
    quadraticCoefficient*betaStar*(Real.pi : ℂ)^2*(N : ℂ)⁻¹^3) := by
  apply (optical_sequence_expansion.const_mul_left Complex.I).congr_left
  intro N
  unfold eta etaStar
  ring_nf
  simp [Complex.I_sq]

/-- The actual parameter has an N^-4 remainder and certified N^-3 damping term. -/
theorem eta_expansion_explicit : ∃ (C : ℝ) (N0 : ℕ), 0 < C ∧ ∀ N : ℕ, N0 ≤ N →
    ‖eta (xiSequence N)-etaStar-Complex.I*quadraticCoefficient*(Real.pi : ℂ)^2/(N : ℂ)^2 +
      quadraticCoefficient*betaStar*(Real.pi : ℂ)^2/(N : ℂ)^3‖ ≤ C/(N : ℝ)^4 := by
  obtain ⟨C,hC,h⟩ := invOrder_iff.mp eta_sequence_expansion
  obtain ⟨N0,hN0⟩ := eventually_atTop.mp h
  refine ⟨C,N0,hC,fun N hN => ?_⟩
  simpa only [div_eq_mul_inv, inv_pow] using hN0 N hN

end
end SLean.Analytic


==> anc/lean/SLean/Analytic/Parametrization.lean <==
module
public import SLean.Analytic.Reflection
public import SLean.Analytic.QuarticFactor

@[expose] public section
set_option autoImplicit false
open Filter
open scoped Topology
namespace SLean.Analytic
noncomputable section
open SLean.Cert

def parameterRoots (ξ : ℂ) : Fin 4 → ℂ := ![zPlus ξ, zMinus ξ, zInnerBranch ξ, zOuterBranch ξ]

theorem parameterRoots_analytic (k : Fin 4) : AnalyticAt ℂ (fun ξ => parameterRoots ξ k) 0 := by
  fin_cases k
  · exact zPlus_analytic 0
  · exact zMinus_analytic
  · exact zInnerBranch_analytic
  · exact zOuterBranch_analytic

theorem parameterRoots_zero_nonzero (k : Fin 4) : parameterRoots 0 k ≠ 0 ∧
    denominator (parameterRoots 0 k) etaStar ≠ 0 := by
  fin_cases k
  · simpa only [parameterRoots, Matrix.cons_val_zero, zPlus_zero] using ⟨zStar_ne_zero, certificate_C5.1⟩
  · simpa [parameterRoots, zMinus_zero] using ⟨zStar_ne_zero, certificate_C5.1⟩
  · simpa [parameterRoots, zInnerBranch_zero] using ⟨zInner_ne_zero, certificate_C5.2.1⟩
  · simpa [parameterRoots, zOuterBranch_zero] using ⟨zOuter_ne_zero, certificate_C5.2.2.1⟩

theorem denominators_nonzero_eventually : ∀ᶠ ξ in 𝓝 (0 : ℂ), ∀ k : Fin 4,
    parameterRoots ξ k ≠ 0 ∧ denominator (parameterRoots ξ k) (eta ξ) ≠ 0 := by
  apply Filter.eventually_all.mpr
  intro k
  have hD : AnalyticAt ℂ (fun ξ => denominator (parameterRoots ξ k) (eta ξ)) 0 :=
    (denominator_joint_analytic (p := eta 0) (parameterRoots_zero_nonzero k).1).comp_of_eq
      ((parameterRoots_analytic k).prod eta_analytic) rfl
  have hn : denominator (parameterRoots 0 k) (eta 0) ≠ 0 := by
    rw [eta_zero]; exact (parameterRoots_zero_nonzero k).2
  exact ((parameterRoots_analytic k).continuousAt.eventually_ne (parameterRoots_zero_nonzero k).1).and
    (hD.continuousAt.eventually_ne hn)

theorem parameter_factor_eventually : ∀ᶠ ξ in 𝓝 (0 : ℂ), ∀ z : ℂ,
    q z (eta ξ) = SLean.Pilots.C3.c4 (eta ξ) *
      (z-zPlus ξ)*(z-zMinus ξ)*(z-zInnerBranch ξ)*(z-zOuterBranch ξ) := by
  filter_upwards [zPlus_root_eventually, zMinus_root_eventually, inner_root_eventually,
    outer_root_eventually, roots_separated_eventually, plus_minus_distinct_eventually]
    with ξ hp hm hi ho hs hn
  have hpi : zPlus ξ ≠ zInnerBranch ξ := by intro h; have := congrArg norm h; linarith [hs.1, hs.2.1]
  have hpo : zPlus ξ ≠ zOuterBranch ξ := by intro h; have := congrArg norm h; linarith [hs.2.2.1, hs.2.2.2.2.2]
  have hmi : zMinus ξ ≠ zInnerBranch ξ := by intro h; have := congrArg norm h; linarith [hs.1, hs.2.2.2.1]
  have hmo : zMinus ξ ≠ zOuterBranch ξ := by intro h; have := congrArg norm h; linarith [hs.2.2.2.2.1, hs.2.2.2.2.2]
  have hio : zInnerBranch ξ ≠ zOuterBranch ξ := by intro h; have := congrArg norm h; linarith [hs.1, hs.2.2.2.2.2]
  apply q_factor hp hm hi ho _ hpi hpo hmi hmo hio
  intro he
  have hξ : ξ = 0 := by by_contra h; exact hn h he
  subst ξ
  rw [zPlus_zero, eta_zero]
  exact qZStar_zero

theorem boundary_separation_eventually : ∀ᶠ ξ in 𝓝 (0 : ℂ),
    bPlus ξ ≠ bInner ξ ∧ bMinus ξ ≠ bInner ξ ∧
    wPlus ξ ≠ wOuter ξ ∧ wMinus ξ ≠ wOuter ξ := by
  have hm0 : varpiMinus 0 ≠ 0 := by rw [varpiMinus_zero]; exact varpiPlus_ne_zero
  filter_upwards [varpiPlus_analytic.continuousAt.eventually_ne varpiPlus_ne_zero,
    varpiMinus_analytic.continuousAt.eventually_ne hm0] with ξ hp hm
  have hp' := mul_ne_zero_iff.mp hp
  have hm' := mul_ne_zero_iff.mp hm
  exact ⟨sub_ne_zero.mp hm'.1, sub_ne_zero.mp hp'.1, sub_ne_zero.mp hp'.2, sub_ne_zero.mp hm'.2⟩

theorem eta_in_certificate_eventually : ∀ᶠ ξ in 𝓝 (0 : ℂ), ‖eta ξ - etaStar‖ < 1/100 := by
  exact (eta_analytic.continuousAt.sub continuousAt_const).norm.eventually_lt_const
    (by dsimp only [Pi.sub_apply]; rw [eta_zero, sub_self, norm_zero]; norm_num)

/-- Lemma Sparam for the certified optical stationary point. The factorization records multiplicities. -/
theorem Sparam : ∃ ρ K : ℝ, 0 < ρ ∧ 0 < K ∧
    AnalyticOnNhd ℂ F (Metric.ball 0 ρ) ∧ AnalyticOnNhd ℂ eta (Metric.ball 0 ρ) ∧
    AnalyticOnNhd ℂ sigma (Metric.ball 0 ρ) ∧
    (∀ k : Fin 4, AnalyticOnNhd ℂ (fun ξ => parameterRoots ξ k) (Metric.ball 0 ρ)) ∧
    ∀ ξ : ℂ, ‖ξ‖ < ρ →
      (∀ z : ℂ, q z (eta ξ) = SLean.Pilots.C3.c4 (eta ξ) *
        (z-zPlus ξ)*(z-zMinus ξ)*(z-zInnerBranch ξ)*(z-zOuterBranch ξ)) ∧
      SLean.Pilots.C3.c4 (eta ξ) ≠ 0 ∧
      (‖zInnerBranch ξ‖ < 1/50 ∧ 1/50 < ‖zPlus ξ‖ ∧ ‖zPlus ξ‖ < 50 ∧
        1/50 < ‖zMinus ξ‖ ∧ ‖zMinus ξ‖ < 50 ∧ 50 < ‖zOuterBranch ξ‖) ∧
      F (sigma ξ) = F ξ ∧ (ξ ≠ 0 → sigma ξ ≠ ξ) ∧
      (‖sigma ξ‖ ≤ K * ‖ξ‖ ∧ ‖ξ+sigma ξ‖ ≤ K * ‖ξ‖^2 ∧
        ‖ξ+sigma ξ+(companionCoefficient : ℂ)*ξ^2‖ ≤ K * ‖ξ‖^3) ∧
      (∀ k : Fin 4, parameterRoots ξ k ≠ 0 ∧ denominator (parameterRoots ξ k) (eta ξ) ≠ 0) ∧
      (bPlus ξ ≠ bInner ξ ∧ bMinus ξ ≠ bInner ξ ∧ wPlus ξ ≠ wOuter ξ ∧ wMinus ξ ≠ wOuter ξ) ∧
      (ξ ≠ 0 → zPlus ξ ≠ zMinus ξ) := by
  obtain ⟨K,hK,hbounds⟩ := sigma_bounds
  have har : ∀ᶠ ξ in 𝓝 (0 : ℂ), ∀ k : Fin 4, AnalyticAt ℂ (fun t => parameterRoots t k) ξ :=
    Filter.eventually_all.mpr fun k => (parameterRoots_analytic k).eventually_analyticAt
  have hlead : ∀ᶠ ξ in 𝓝 (0 : ℂ), SLean.Pilots.C3.c4 (eta ξ) ≠ 0 := by
    filter_upwards [eta_in_certificate_eventually] with ξ hξ
    exact leading_coefficient_ne_zero (SLean.Pilots.C3.parameter_norm (critical_neighborhood_in_pilot hξ.le))
  have hall := F_analytic.eventually_analyticAt.and (eta_analytic.eventually_analyticAt.and
    (sigma_analytic.eventually_analyticAt.and (har.and (parameter_factor_eventually.and
    (hlead.and (roots_separated_eventually.and (sigma_spec.and (hbounds.and
    (denominators_nonzero_eventually.and (boundary_separation_eventually.and plus_minus_distinct_eventually))))))))))
  obtain ⟨ρ,hρ,hball⟩ := Metric.eventually_nhds_iff.mp hall
  refine ⟨ρ,K,hρ,hK, fun ξ hξ => (hball hξ).1,
    fun ξ hξ => (hball hξ).2.1, fun ξ hξ => (hball hξ).2.2.1,
    fun k ξ hξ => (hball hξ).2.2.2.1 k, fun ξ hξ => ?_⟩
  have h := (hball (by simpa only [dist_zero_right] using hξ)).2.2.2.2
  exact ⟨h.1,h.2.1,h.2.2.1,h.2.2.2.1.1,h.2.2.2.1.2,h.2.2.2.2.1,
    h.2.2.2.2.2.1,h.2.2.2.2.2.2.1,h.2.2.2.2.2.2.2⟩

end
end SLean.Analytic


==> anc/lean/SLean/Analytic/QuantAsymptotics.lean <==
module
public import SLean.Analytic.ZeroSequence

@[expose] public section
set_option autoImplicit false
open Filter Asymptotics
open scoped Topology
namespace SLean.Analytic
noncomputable section
open SLean.Cert

theorem companion_sequence_quadratic : InvOrder 2 (fun N => xiSequence N + sigma (xiSequence N)) := by
  have h := invOrder_analytic_remainder sigma_analytic xiSequence_order 2
  apply h.congr_left
  intro N
  norm_num [Finset.sum_range_succ, iteratedDeriv_succ, iteratedDeriv_zero, sigma_zero, sigma_deriv]
  ring

theorem companion_sequence_cubic : InvOrder 3 (fun N => xiSequence N + sigma (xiSequence N) +
    (companionCoefficient : ℂ)*(xiSequence N)^2) := by
  have h := invOrder_analytic_remainder sigma_analytic xiSequence_order 3
  apply h.congr_left
  intro N
  norm_num [Finset.sum_range_succ, iteratedDeriv_succ, iteratedDeriv_zero,
    sigma_zero, sigma_deriv, sigma_second_deriv]
  ring

theorem companion_sequence_first_order : InvOrder 2 (fun N =>
    (N : ℂ)*(xiSequence N+sigma (xiSequence N)) + (companionCoefficient : ℂ)*(Real.pi : ℂ)^2/(N : ℂ)) := by
  have h1 := invOrder_mul_nat companion_sequence_cubic
  have h2 := xiSequence_square_order.const_mul_left (companionCoefficient : ℂ)
  apply (h1.sub h2).congr_left
  intro N
  ring

theorem phaseCorrection_sequence_order : InvOrder 1 (fun N => phaseCorrection N (xiSequence N)) := by
  have h := (invOrder_mul_nat companion_sequence_quadratic).const_mul_left (-Complex.I)
  apply h.congr_left
  intro N
  unfold phaseCorrection
  ring

theorem quantizedExponent_order : InvOrder 1 quantizedExponent :=
  (ySequence_order.const_mul_left (2*Complex.I)).add phaseCorrection_sequence_order

theorem reflection_sequence_remainder : InvOrder 2 (fun N =>
    reflection (xiSequence N)-1+betaStar*xiSequence N) := by
  have h := invOrder_analytic_remainder reflection_analytic xiSequence_order 2
  apply h.congr_left
  intro N
  norm_num [Finset.sum_range_succ, iteratedDeriv_succ, iteratedDeriv_zero,
    reflection_zero, reflection_hasDerivAt.deriv]
  ring

theorem exponential_sequence_remainder : InvOrder 2 (fun N =>
    Complex.exp (quantizedExponent N)-1-quantizedExponent N) := by
  have h := invOrder_analytic_remainder (show AnalyticAt ℂ Complex.exp 0 by fun_prop) quantizedExponent_order 2
  apply h.congr_left
  intro N
  simp [Finset.sum_range_succ, iteratedDeriv_succ, iteratedDeriv_zero, Complex.deriv_exp]
  ring

theorem quantizedExponent_first_order : InvOrder 2 (fun N => quantizedExponent N+betaStar*xiSequence N) := by
  have h := (reflection_sequence_remainder.sub (normalizedError_sequence_order 2)).sub exponential_sequence_remainder
  apply h.congr' _ Filter.EventuallyEq.rfl
  filter_upwards [quantized_exponential_equation] with N hN
  rw [hN]
  ring

theorem quantization_first_order : InvOrder 2 (fun N =>
    2*Complex.I*ySequence N + betaStar*(Real.pi : ℂ)/(N : ℂ) +
      Complex.I*(companionCoefficient : ℂ)*(Real.pi : ℂ)^2/(N : ℂ)) := by
  have h := (quantizedExponent_first_order.add
    (companion_sequence_first_order.const_mul_left Complex.I)).sub
    (xiSequence_leading_order.const_mul_left betaStar)
  apply h.congr_left
  intro N
  unfold quantizedExponent phaseCorrection
  ring

/-- Proposition Szero for n = 1, with quantified error constants. -/
theorem Szero : ∃ (K : ℝ) (N0 : ℕ), 0 < K ∧ ∀ N : ℕ, N0 ≤ N →
    0 < N ∧ ‖ySequence N‖ < 1/2 ∧ normalizedDeterminant N (xiSequence N) = 0 ∧
    (∀ y : ℂ, ‖y‖ < 1/2 → normalizedDeterminant N (quantXi N y) = 0 → y = ySequence N) ∧
    ‖ySequence N‖ ≤ K/N ∧
    ‖2*Complex.I*ySequence N + betaStar*(Real.pi : ℂ)/(N : ℂ) +
      Complex.I*(companionCoefficient : ℂ)*(Real.pi : ℂ)^2/(N : ℂ)‖ ≤ K/(N : ℝ)^2 := by
  obtain ⟨C,hC,hseq⟩ := ySequence_spec
  obtain ⟨D,hD,hasym⟩ := invOrder_iff.mp quantization_first_order
  have he : ∀ᶠ N : ℕ in atTop,
      0 < N ∧ ‖ySequence N‖ < 1/2 ∧ normalizedDeterminant N (xiSequence N) = 0 ∧
      (∀ y : ℂ, ‖y‖ < 1/2 → normalizedDeterminant N (quantXi N y) = 0 → y = ySequence N) ∧
      ‖ySequence N‖ ≤ (C+D)/N ∧
      ‖2*Complex.I*ySequence N + betaStar*(Real.pi : ℂ)/(N : ℂ) +
        Complex.I*(companionCoefficient : ℂ)*(Real.pi : ℂ)^2/(N : ℂ)‖ ≤ (C+D)/(N : ℝ)^2 := by
    filter_upwards [hseq,hasym] with N hN ha
    refine ⟨hN.1,hN.2.1.1,hN.2.1.2,fun y hy hz => hN.2.2.1 y ⟨hy,hz⟩,?_,?_⟩
    · exact hN.2.2.2.trans (by gcongr; linarith)
    · exact ha.trans (by gcongr; linarith)
  obtain ⟨N0,hN0⟩ := eventually_atTop.mp he
  exact ⟨C+D,N0,by positivity,hN0⟩

end
end SLean.Analytic


==> anc/lean/SLean/Analytic/QuantBounds.lean <==
module
public import SLean.Analytic.QuantScale
public import SLean.Analytic.LogContraction

@[expose] public section
set_option autoImplicit false
open Filter
open scoped Topology
namespace SLean.Analytic
noncomputable section

def geometricTail (N : ℕ) : ℝ := (1/50)^N
def perturbation (N : ℕ) (y : ℂ) : ℂ :=
  normalizedDeterminant N (quantXi N y) - (Complex.exp (2*Complex.I*y)-1)

theorem normalizedError_bound {A K L Z : ℝ} {ξ : ℂ} (hA : 1 ≤ A) (hZ : 1 ≤ Z)
    (h : LocalPoint A K L ξ) (N : ℕ)
    (hp : ‖(zPlus ξ)^N‖ ≤ Z) (hm : ‖(zMinus ξ)^N‖ ≤ Z)
    (hmi : ‖((zMinus ξ)^N)⁻¹‖ ≤ Z) :
    ‖normalizedError N ξ‖ ≤ (16*A^3*Z^3)*geometricTail N := by
  have hr : 0 ≤ geometricTail N := by unfold geometricTail; positivity
  have hr1 : geometricTail N ≤ 1 := pow_le_one₀ (by norm_num) (by norm_num)
  have h3 : ‖(zInnerBranch ξ)^N‖ ≤ geometricTail N := by
    rw [norm_pow]; unfold geometricTail; gcongr; exact h.inner_small
  have h4 : ‖((zOuterBranch ξ)^N)⁻¹‖ ≤ geometricTail N := by
    rw [← inv_pow, norm_pow]; unfold geometricTail; gcongr; exact h.outer_small
  have hE := boundary_error_bound hA hZ hr hr1 h.b_bound h.w_bound hp hm h3 h4
  calc
    ‖normalizedError N ξ‖ = ‖boundaryError N ξ‖ * ‖(varpiPlus ξ)⁻¹‖ * ‖((zMinus ξ)^N)⁻¹‖ := by
      simp only [normalizedError, norm_div, norm_mul, norm_inv]; ring
    _ ≤ (16*A^2*Z^2*geometricTail N)*A*Z := by
      gcongr
      · exact hE
      · exact h.varpi_bound
    _ = _ := by ring

theorem normalizedError_analytic {A K L : ℝ} {ξ : ℂ} (h : LocalPoint A K L ξ) (N : ℕ) :
    AnalyticAt ℂ (normalizedError N) ξ := by
  have hp : AnalyticAt ℂ zPlus ξ := h.roots_analytic 0
  have hm : AnalyticAt ℂ zMinus ξ := h.roots_analytic 1
  have hi : AnalyticAt ℂ zInnerBranch ξ := h.roots_analytic 2
  have ho : AnalyticAt ℂ zOuterBranch ξ := h.roots_analytic 3
  have hb0 := h.b_analytic 0
  have hb1 := h.b_analytic 1
  have hb2 := h.b_analytic 2
  have hb3 := h.b_analytic 3
  have hw0 := h.w_analytic 0
  have hw1 := h.w_analytic 1
  have hw2 := h.w_analytic 2
  have hw3 := h.w_analytic 3
  have hn : AnalyticAt ℂ (boundaryError N) ξ := by
    unfold boundaryError decompositionError
    simp_rw [boundary34_expansion]
    fun_prop (disch := exact pow_ne_zero N h.outer_nonzero)
  exact hn.div (h.varpi_analytic.mul (hm.pow N))
    (mul_ne_zero h.varpi_nonzero (pow_ne_zero N (zMinus_ne_zero ξ)))

theorem normalizedDeterminant_analytic {A K L : ℝ} {ξ : ℂ} (h : LocalPoint A K L ξ) (N : ℕ) :
    AnalyticAt ℂ (normalizedDeterminant N) ξ := by
  have he : normalizedDeterminant N =ᶠ[𝓝 ξ] (fun t =>
      Complex.exp (Complex.I * (N : ℂ) * (t-sigma t)) - reflection t + normalizedError N t) := by
    have ho : ContinuousAt zOuterBranch ξ := (h.roots_analytic 3).continuousAt
    filter_upwards [ho.eventually_ne h.outer_nonzero, h.varpi_analytic.continuousAt.eventually_ne h.varpi_nonzero]
      with t ht hv
    exact normalized_decomposition N ht hv
  apply AnalyticAt.congr _ he.symm
  exact ((analyticAt_const.mul (analyticAt_id.sub h.sigma_analytic)).cexp.sub h.reflection_analytic).add
    (normalizedError_analytic h N)

theorem perturbation_identity {N : ℕ} (hN : 0 < N) {y : ℂ} {A K L : ℝ}
    (h : LocalPoint A K L (quantXi N y)) :
    perturbation N y = Complex.exp (2*Complex.I*y) * (Complex.exp (phaseCorrection N (quantXi N y))-1) -
      (reflection (quantXi N y)-1) + normalizedError N (quantXi N y) := by
  rw [perturbation, normalized_decomposition N h.outer_nonzero h.varpi_nonzero, phase_quantization hN]
  ring

theorem exp_phase_bound {y : ℂ} (hy : ‖y‖ ≤ 2) : ‖Complex.exp (2*Complex.I*y)‖ ≤ Real.exp 4 := by
  rw [Complex.norm_exp]
  apply Real.exp_le_exp.mpr
  have hi := (abs_le.mp (Complex.abs_im_le_norm y)).1
  simp only [Complex.mul_re, Complex.mul_im]
  norm_num
  linarith

theorem perturbation_bound {N : ℕ} (hN : 0 < N) {y : ℂ} (hy : ‖y‖ ≤ 2)
    {A K L : ℝ} (hA : 1 ≤ A) (hK : 0 ≤ K) (hL : 0 ≤ L)
    (h : LocalPoint A K L (quantXi N y)) (hsmall : K*quantRadius^2/N ≤ 1) :
    ‖perturbation N y‖ ≤ (2*Real.exp 4*K*quantRadius^2+L*quantRadius)/N +
      (16*A^3*(Real.exp ((K+1)*quantRadius))^3)*geometricTail N := by
  let Z := Real.exp ((K+1)*quantRadius)
  have hZ := quantized_powers_bound hN hy hK h.sigma_bound
  have hR := normalizedError_bound hA hZ.1 h N hZ.2.1 hZ.2.2.1 hZ.2.2.2
  have hδ := phaseCorrection_bound hN hy hK h.sigma_sum_bound
  have hexp := Complex.norm_exp_sub_one_le (hδ.trans hsmall)
  rw [perturbation_identity hN h]
  calc
    _ ≤ ‖Complex.exp (2*Complex.I*y) * (Complex.exp (phaseCorrection N (quantXi N y))-1)‖ +
        ‖reflection (quantXi N y)-1‖ + ‖normalizedError N (quantXi N y)‖ := by
      have h1 := norm_add_le
        (Complex.exp (2*Complex.I*y) * (Complex.exp (phaseCorrection N (quantXi N y))-1) -
          (reflection (quantXi N y)-1)) (normalizedError N (quantXi N y))
      have h2 := norm_sub_le
        (Complex.exp (2*Complex.I*y) * (Complex.exp (phaseCorrection N (quantXi N y))-1))
        (reflection (quantXi N y)-1)
      linarith
    _ ≤ Real.exp 4*(2*(K*quantRadius^2/N)) + L*(quantRadius/N) +
        (16*A^3*Z^3)*geometricTail N := by
      rw [norm_mul]
      gcongr
      · exact exp_phase_bound hy
      · exact hexp.trans (by gcongr)
      · exact h.reflection_bound.trans (by gcongr; exact quantXi_norm_le hN hy)
    _ = _ := by dsimp [Z]; ring

end
end SLean.Analytic


==> anc/lean/SLean/Analytic/QuantScale.lean <==
module
public import SLean.Analytic.UniformData
public import Mathlib.Analysis.SpecificLimits.Normed

@[expose] public section
set_option autoImplicit false
open Filter
open scoped Topology
namespace SLean.Analytic
noncomputable section

def quantXi (N : ℕ) (y : ℂ) : ℂ := ((Real.pi : ℂ) + y) / (N : ℂ)
def quantRadius : ℝ := Real.pi + 2

theorem quantRadius_pos : 0 < quantRadius := by unfold quantRadius; positivity
theorem natCast_complex_ne_zero {N : ℕ} (hN : 0 < N) : (N : ℂ) ≠ 0 := by exact_mod_cast hN.ne'
theorem natCast_real_pos {N : ℕ} (hN : 0 < N) : (0 : ℝ) < N := by exact_mod_cast hN

theorem quantXi_norm_le {N : ℕ} (hN : 0 < N) {y : ℂ} (hy : ‖y‖ ≤ 2) :
    ‖quantXi N y‖ ≤ quantRadius / N := by
  rw [quantXi, norm_div, Complex.norm_natCast]
  apply div_le_div_of_nonneg_right _ (natCast_real_pos hN).le
  calc
    ‖(Real.pi : ℂ)+y‖ ≤ ‖(Real.pi : ℂ)‖ + ‖y‖ := norm_add_le _ _
    _ ≤ quantRadius := by simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos Real.pi_pos]; unfold quantRadius; linarith

theorem quantXi_mul {N : ℕ} (hN : 0 < N) (y : ℂ) : (N : ℂ) * quantXi N y = (Real.pi : ℂ)+y := by
  unfold quantXi
  field_simp [natCast_complex_ne_zero hN]

def phaseCorrection (N : ℕ) (ξ : ℂ) : ℂ := -Complex.I * (N : ℂ) * (ξ+sigma ξ)

theorem phase_quantization {N : ℕ} (hN : 0 < N) (y : ℂ) :
    Complex.exp (Complex.I * (N : ℂ) * (quantXi N y-sigma (quantXi N y))) =
      Complex.exp (2*Complex.I*y) * Complex.exp (phaseCorrection N (quantXi N y)) := by
  have h := quantXi_mul hN y
  have he : Complex.I * (N : ℂ) * (quantXi N y-sigma (quantXi N y)) =
      2*(Real.pi : ℂ)*Complex.I + (2*Complex.I*y + phaseCorrection N (quantXi N y)) := by
    unfold phaseCorrection
    linear_combination 2*Complex.I*h
  rw [he, Complex.exp_add, Complex.exp_two_pi_mul_I, one_mul, Complex.exp_add]

theorem phaseCorrection_bound {N : ℕ} (hN : 0 < N) {y : ℂ} (hy : ‖y‖ ≤ 2)
    {K : ℝ} (hK : 0 ≤ K) (hσ : ‖quantXi N y + sigma (quantXi N y)‖ ≤ K*‖quantXi N y‖^2) :
    ‖phaseCorrection N (quantXi N y)‖ ≤ K*quantRadius^2/N := by
  have hNr := natCast_real_pos hN
  simp only [phaseCorrection, norm_mul, norm_neg, Complex.norm_I, one_mul, Complex.norm_natCast]
  calc
    (N : ℝ)*‖quantXi N y+sigma (quantXi N y)‖ ≤ N*(K*‖quantXi N y‖^2) := by gcongr
    _ ≤ N*(K*(quantRadius/N)^2) := by gcongr; exact quantXi_norm_le hN hy
    _ = K*quantRadius^2/N := by field_simp

theorem zPlus_pow_norm (N : ℕ) (ξ : ℂ) : ‖(zPlus ξ)^N‖ = Real.exp (-(N : ℝ)*ξ.im) := by
  unfold zPlus
  rw [← Complex.exp_nat_mul, Complex.norm_exp]
  congr 1
  simp [Complex.mul_re, Complex.mul_im]

theorem zPlus_pow_inv_norm (N : ℕ) (ξ : ℂ) : ‖((zPlus ξ)^N)⁻¹‖ = Real.exp ((N : ℝ)*ξ.im) := by
  rw [norm_inv, zPlus_pow_norm, ← Real.exp_neg]
  congr 1
  ring

theorem zPlus_pow_bounds (N : ℕ) (ξ : ℂ) {M : ℝ} (h : (N : ℝ)*‖ξ‖ ≤ M) :
    ‖(zPlus ξ)^N‖ ≤ Real.exp M ∧ ‖((zPlus ξ)^N)⁻¹‖ ≤ Real.exp M := by
  rw [zPlus_pow_norm, zPlus_pow_inv_norm]
  have hi := abs_le.mp (Complex.abs_im_le_norm ξ)
  have hN : (0 : ℝ) ≤ N := Nat.cast_nonneg _
  constructor <;> apply Real.exp_le_exp.mpr
  · nlinarith [mul_nonneg hN (sub_nonneg.mpr hi.1)]
  · exact (mul_le_mul_of_nonneg_left hi.2 hN).trans h

theorem quantized_powers_bound {N : ℕ} (hN : 0 < N) {y : ℂ} (hy : ‖y‖ ≤ 2)
    {K : ℝ} (hK : 0 ≤ K) (hσ : ‖sigma (quantXi N y)‖ ≤ K*‖quantXi N y‖) :
    let Z := Real.exp ((K+1)*quantRadius)
    1 ≤ Z ∧ ‖(zPlus (quantXi N y))^N‖ ≤ Z ∧ ‖(zMinus (quantXi N y))^N‖ ≤ Z ∧
      ‖((zMinus (quantXi N y))^N)⁻¹‖ ≤ Z := by
  dsimp only
  have hNr := natCast_real_pos hN
  have hξ : (N : ℝ)*‖quantXi N y‖ ≤ quantRadius := by
    have h := (le_div_iff₀ hNr).mp (quantXi_norm_le hN hy)
    nlinarith
  have hp : (N : ℝ)*‖quantXi N y‖ ≤ (K+1)*quantRadius := by
    nlinarith [mul_nonneg hK quantRadius_pos.le]
  have hm : (N : ℝ)*‖sigma (quantXi N y)‖ ≤ (K+1)*quantRadius := by
    have h := mul_le_mul_of_nonneg_left hσ hNr.le
    nlinarith [mul_le_mul_of_nonneg_left hξ hK, quantRadius_pos]
  exact ⟨Real.one_le_exp (mul_nonneg (by linarith) quantRadius_pos.le), (zPlus_pow_bounds N _ hp).1,
    (zPlus_pow_bounds N _ hm).1, (zPlus_pow_bounds N _ hm).2⟩

end
end SLean.Analytic


==> anc/lean/SLean/Analytic/Quantization.lean <==
module
public import SLean.Analytic.QuantBounds

@[expose] public section
set_option autoImplicit false
open Filter
open scoped Topology
namespace SLean.Analytic
noncomputable section

theorem const_div_nat_tendsto (C : ℝ) : Tendsto (fun N : ℕ => C/N) atTop (𝓝 0) := by
  simpa only [pow_one] using tendsto_const_div_pow C 1 (by decide)

theorem geometricTail_le_inv_eventually : ∀ᶠ N : ℕ in atTop, geometricTail N ≤ 1/(N : ℝ) := by
  have ht := tendsto_self_mul_const_pow_of_lt_one (by norm_num : (0 : ℝ) ≤ 1/50)
    (by norm_num : (1/50 : ℝ) < 1)
  filter_upwards [ht.eventually_lt_const (by norm_num : (0 : ℝ) < 1), eventually_gt_atTop 0] with N hN hpos
  apply (le_div_iff₀ (natCast_real_pos hpos)).mpr
  change (N : ℝ)*(1/50)^N < 1 at hN
  unfold geometricTail
  nlinarith

theorem uniform_perturbation : ∃ C : ℝ, 0 < C ∧ ∀ᶠ N : ℕ in atTop, 0 < N ∧
    AnalyticOnNhd ℂ (perturbation N) (Metric.ball 0 2) ∧
    (∀ y : ℂ, ‖y‖ ≤ 2 → ‖perturbation N y‖ ≤ C/N) := by
  obtain ⟨R,A,K,L,hR,hA,hK,hL,hlocal⟩ := localPoint_exists
  let Z := Real.exp ((K+1)*quantRadius)
  let C0 := 2*Real.exp 4*K*quantRadius^2+L*quantRadius
  let E := 16*A^3*Z^3
  let C := C0+E
  have hZ : 0 < Z := Real.exp_pos _
  have hA0 : 0 < A := by linarith
  have hC0 : 0 < C0 := by dsimp [C0]; have := quantRadius_pos; positivity
  have hE : 0 < E := by dsimp [E]; positivity
  refine ⟨C, by dsimp [C]; positivity, ?_⟩
  have hdomain := (const_div_nat_tendsto quantRadius).eventually_lt_const hR
  have hsmall := (const_div_nat_tendsto (K*quantRadius^2)).eventually_lt_const (by norm_num : (0 : ℝ) < 1)
  filter_upwards [hdomain,hsmall,geometricTail_le_inv_eventually,eventually_gt_atTop 0]
    with N hdomain hsmall htail hN
  have hpoint (y : ℂ) (hy : ‖y‖ ≤ 2) : LocalPoint A K L (quantXi N y) :=
    hlocal _ ((quantXi_norm_le hN hy).trans_lt hdomain)
  refine ⟨hN, ?_, fun y hy => ?_⟩
  · intro y hy
    have hy' : ‖y‖ ≤ 2 := le_of_lt (by simpa only [Metric.mem_ball, dist_zero_right] using hy)
    have hq : AnalyticAt ℂ (quantXi N) y := by unfold quantXi; fun_prop
    have hd := (normalizedDeterminant_analytic (hpoint y hy') N).comp hq
    exact hd.sub ((analyticAt_const.mul analyticAt_id).cexp.sub analyticAt_const)
  · have hb := perturbation_bound hN hy hA hK.le hL.le (hpoint y hy) hsmall.le
    calc
      ‖perturbation N y‖ ≤ C0/N+E*geometricTail N := hb
      _ ≤ C0/N+E*(1/N) := by gcongr
      _ = C/N := by dsimp [C]; ring

theorem perturbation_zero_iff (N : ℕ) (y : ℂ) :
    Complex.exp (2*Complex.I*y)-1+perturbation N y = 0 ↔
      normalizedDeterminant N (quantXi N y) = 0 := by
  unfold perturbation
  ring_nf

/-- Existence, uniqueness in the full half-unit disk, and O(1/N) localization for n = 1. -/
theorem quantized_zero_exists : ∃ C : ℝ, 0 < C ∧ ∀ᶠ N : ℕ in atTop,
    0 < N ∧ ∃ y : ℂ, ‖y‖ < 1/2 ∧ normalizedDeterminant N (quantXi N y) = 0 ∧
      (∀ z : ℂ, ‖z‖ < 1/2 → normalizedDeterminant N (quantXi N z) = 0 → z = y) ∧
      ‖y‖ ≤ C/N := by
  obtain ⟨C,hC,huniform⟩ := uniform_perturbation
  refine ⟨C,hC,?_⟩
  have hsmall := (const_div_nat_tendsto C).eventually_lt_const (by norm_num : (0 : ℝ) < 1/16)
  filter_upwards [huniform,hsmall] with N hN hsmall
  have hb (y : ℂ) (hy : ‖y‖ < 2) : ‖perturbation N y‖ ≤ 1/16 :=
    (hN.2.2 y hy.le).trans hsmall.le
  obtain ⟨y,hy,hunique⟩ := unique_zero_of_small_analytic_perturbation hN.2.1 hb
  refine ⟨hN.1,y,hy.1,(perturbation_zero_iff N y).mp hy.2,?_,?_⟩
  · intro z hz hzero
    exact hunique z ⟨hz,(perturbation_zero_iff N z).mpr hzero⟩
  · have hy2 : ‖y‖ < 2 := by linarith [hy.1]
    have hfix := (logarithmicMap_fixed_iff hy.1.le (hb y hy2)).mpr hy.2
    have hbound := logarithmicMap_bound (hb y hy2)
    rw [hfix] at hbound
    have he := hN.2.2 y hy2.le
    have he0 := norm_nonneg (perturbation N y)
    linarith

end
end SLean.Analytic


==> anc/lean/SLean/Analytic/QuarticFactor.lean <==
module
public import SLean.Cert.Quartic
public import Mathlib.Tactic

@[expose] public section
set_option autoImplicit false
namespace SLean.Analytic
noncomputable section

/-- Exact factorization, allowing the first two roots to coalesce with certified multiplicity. -/
theorem quartic_factor {A0 A1 A2 A3 A4 a b c d : ℂ}
    (ha : A0+A1*a+A2*a^2+A3*a^3+A4*a^4 = 0)
    (hb : A0+A1*b+A2*b^2+A3*b^3+A4*b^4 = 0)
    (hc : A0+A1*c+A2*c^2+A3*c^3+A4*c^4 = 0)
    (hd : A0+A1*d+A2*d^2+A3*d^3+A4*d^4 = 0)
    (hab : a = b → A1+2*A2*a+3*A3*a^2+4*A4*a^3 = 0)
    (hac : a ≠ c) (had : a ≠ d) (hbc : b ≠ c) (hbd : b ≠ d) (hcd : c ≠ d) :
    ∀ x : ℂ, A0+A1*x+A2*x^2+A3*x^3+A4*x^4 = A4*(x-a)*(x-b)*(x-c)*(x-d) := by
  let p : ℂ → ℂ := fun x => A0+A1*x+A2*x^2+A3*x^3+A4*x^4
  let u : ℂ → ℂ := fun x => A1+A2*(a+x)+A3*(a^2+a*x+x^2)+A4*(a^3+a^2*x+a*x^2+x^3)
  let v : ℂ → ℂ := fun x => A2+A3*(a+b+x)+A4*(a^2+b^2+x^2+a*b+a*x+b*x)
  let w : ℂ → ℂ := fun x => A3+A4*(a+b+c+x)
  have hu (x : ℂ) : p x = p a + (x-a)*u x := by dsimp [p,u]; ring
  have hv (x : ℂ) : u x = u b + (x-b)*v x := by dsimp [u,v]; ring
  have hw (x : ℂ) : v x = v c + (x-c)*w x := by dsimp [v,w]; ring
  have hpa : p a = 0 := ha
  have hpb : p b = 0 := hb
  have hpc : p c = 0 := hc
  have hpd : p d = 0 := hd
  have hub : u b = 0 := by
    by_cases he : a = b
    · have h := hab he
      rw [← he]
      dsimp [u]
      linear_combination h
    · have h := hu b
      rw [hpa,hpb,zero_add] at h
      exact (mul_eq_zero.mp h.symm).resolve_left (sub_ne_zero.mpr (Ne.symm he))
  have huc : u c = 0 := by
    have h := hu c
    rw [hpa,hpc,zero_add] at h
    exact (mul_eq_zero.mp h.symm).resolve_left (sub_ne_zero.mpr hac.symm)
  have hud : u d = 0 := by
    have h := hu d
    rw [hpa,hpd,zero_add] at h
    exact (mul_eq_zero.mp h.symm).resolve_left (sub_ne_zero.mpr had.symm)
  have hvc : v c = 0 := by
    have h := hv c
    rw [hub,huc,zero_add] at h
    exact (mul_eq_zero.mp h.symm).resolve_left (sub_ne_zero.mpr hbc.symm)
  have hvd : v d = 0 := by
    have h := hv d
    rw [hub,hud,zero_add] at h
    exact (mul_eq_zero.mp h.symm).resolve_left (sub_ne_zero.mpr hbd.symm)
  have hwd : w d = 0 := by
    have h := hw d
    rw [hvc,hvd,zero_add] at h
    exact (mul_eq_zero.mp h.symm).resolve_left (sub_ne_zero.mpr hcd.symm)
  intro x
  change p x = _
  rw [hu,hpa,hv,hub,hw,hvc]
  have hwx : w x = A4*(x-d) := by dsimp [w] at *; linear_combination hwd
  rw [hwx]
  ring

theorem q_factor {η a b c d : ℂ} (ha : q a η = 0) (hb : q b η = 0)
    (hc : q c η = 0) (hd : q d η = 0) (hab : a = b → SLean.Cert.qZ a η = 0)
    (hac : a ≠ c) (had : a ≠ d) (hbc : b ≠ c) (hbd : b ≠ d) (hcd : c ≠ d) :
    ∀ z : ℂ, q z η = SLean.Pilots.C3.c4 η * (z-a)*(z-b)*(z-c)*(z-d) := by
  simp only [SLean.Pilots.C3.q_coefficients] at ha hb hc hd ⊢
  exact quartic_factor ha hb hc hd hab hac had hbc hbd hcd

end
end SLean.Analytic


==> anc/lean/SLean/Analytic/Reflection.lean <==
module
public import SLean.Analytic.Boundary
public import SLean.Analytic.Estimates

@[expose] public section
set_option autoImplicit false
open Filter
open scoped Topology
namespace SLean.Analytic
noncomputable section
open SLean.Cert

theorem bMinus_eq_eventually : bMinus =ᶠ[𝓝 (0 : ℂ)] bPlus ∘ sigma := by
  filter_upwards [sigma_spec] with ξ hξ
  simp only [Function.comp_def, bMinus, bPlus, zMinus, eta, hξ.1]
theorem wMinus_eq_eventually : wMinus =ᶠ[𝓝 (0 : ℂ)] wPlus ∘ sigma := by
  filter_upwards [sigma_spec] with ξ hξ
  simp only [Function.comp_def, wMinus, wPlus, zMinus, eta, hξ.1]

theorem bMinus_hasDerivAt : HasDerivAt bMinus (-Btheta zStar etaStar) 0 := by
  have hs : HasDerivAt sigma (-1) 0 := by
    simpa only [sigma_deriv] using sigma_analytic.differentiableAt.hasDerivAt
  have h := (bPlus_hasDerivAt.comp_of_eq 0 hs sigma_zero.symm).congr_of_eventuallyEq bMinus_eq_eventually
  simpa only [mul_neg_one] using h
theorem wMinus_hasDerivAt : HasDerivAt wMinus (-Wtheta zStar etaStar) 0 := by
  have hs : HasDerivAt sigma (-1) 0 := by
    simpa only [sigma_deriv] using sigma_analytic.differentiableAt.hasDerivAt
  have h := (wPlus_hasDerivAt.comp_of_eq 0 hs sigma_zero.symm).congr_of_eventuallyEq wMinus_eq_eventually
  simpa only [mul_neg_one] using h

def varpiPlus (ξ : ℂ) : ℂ := (bMinus ξ - bInner ξ) * (wPlus ξ - wOuter ξ)
def varpiMinus (ξ : ℂ) : ℂ := (bPlus ξ - bInner ξ) * (wMinus ξ - wOuter ξ)
def reflection (ξ : ℂ) : ℂ := varpiMinus ξ / varpiPlus ξ

theorem varpiPlus_analytic : AnalyticAt ℂ varpiPlus 0 :=
  (bMinus_analytic.sub bInner_analytic).mul (wPlus_analytic.sub wOuter_analytic)
theorem varpiMinus_analytic : AnalyticAt ℂ varpiMinus 0 :=
  (bPlus_analytic.sub bInner_analytic).mul (wMinus_analytic.sub wOuter_analytic)
theorem varpiPlus_zero : varpiPlus 0 =
    (B zStar etaStar - B zInner etaStar) * (W zStar etaStar - W zOuter etaStar) := by
  simp [varpiPlus, bMinus, bInner, wPlus, wOuter, zMinus_zero, zInnerBranch_zero,
    zPlus_zero, zOuterBranch_zero, eta_zero]
theorem varpiMinus_zero : varpiMinus 0 = varpiPlus 0 := by
  simp [varpiMinus, varpiPlus, bPlus, bMinus, wMinus, wPlus, zMinus_zero, zPlus_zero]
theorem varpiPlus_ne_zero : varpiPlus 0 ≠ 0 := by
  rw [varpiPlus_zero]
  exact mul_ne_zero (sub_ne_zero.mpr certificate_C5.2.2.2.1)
    (sub_ne_zero.mpr certificate_C5.2.2.2.2.1)
theorem reflection_analytic : AnalyticAt ℂ reflection 0 :=
  varpiMinus_analytic.div varpiPlus_analytic varpiPlus_ne_zero
theorem reflection_zero : reflection 0 = 1 := by
  rw [reflection, varpiMinus_zero, div_self varpiPlus_ne_zero]

theorem reflection_hasDerivAt : HasDerivAt reflection (-betaStar) 0 := by
  have hn := (bPlus_hasDerivAt.sub bInner_hasDerivAt).mul (wMinus_hasDerivAt.sub wOuter_hasDerivAt)
  have hd := (bMinus_hasDerivAt.sub bInner_hasDerivAt).mul (wPlus_hasDerivAt.sub wOuter_hasDerivAt)
  have hden : (bMinus 0 - bInner 0) * (wPlus 0 - wOuter 0) ≠ 0 := varpiPlus_ne_zero
  convert hn.div hd hden using 1
  · rfl
  · have hb := sub_ne_zero.mpr certificate_C5.2.2.2.1
    have hw := sub_ne_zero.mpr certificate_C5.2.2.2.2.1
    dsimp only [Pi.sub_apply, Pi.mul_apply]
    simp only [bPlus, bMinus, bInner, wPlus, wMinus, wOuter, zPlus_zero, zMinus_zero,
      zInnerBranch_zero, zOuterBranch_zero, eta_zero, sub_zero, betaStar, betaAt]
    field_simp
    ring

/-- Lemma Srefl, with a common open neighborhood and an actual positive uniform constant. -/
theorem Srefl : ∃ R K : ℝ, 0 < R ∧ 0 < K ∧
    AnalyticOnNhd ℂ reflection (Metric.ball 0 R) ∧
    ∀ ξ : ℂ, ‖ξ‖ < R → ‖reflection ξ - 1 + betaStar * ξ‖ ≤ K * ‖ξ‖^2 := by
  obtain ⟨K,hK,h⟩ := analytic_quadratic_remainder reflection_analytic
  have he : ∀ᶠ ξ in 𝓝 (0 : ℂ), AnalyticAt ℂ reflection ξ ∧
      ‖reflection ξ - 1 + betaStar * ξ‖ ≤ K * ‖ξ‖^2 := by
    filter_upwards [reflection_analytic.eventually_analyticAt, h] with ξ ha hb
    refine ⟨ha, ?_⟩
    simpa only [reflection_zero, reflection_hasDerivAt.deriv, neg_mul, sub_neg_eq_add] using hb
  obtain ⟨R,hR,hball⟩ := Metric.eventually_nhds_iff.mp he
  refine ⟨R,K,hR,hK, fun ξ hξ => (hball hξ).1, fun ξ hξ => ?_⟩
  exact (hball (by simpa only [dist_zero_right] using hξ)).2

end
end SLean.Analytic


==> anc/lean/SLean/Analytic/Roots.lean <==
module
public import SLean.Analytic.Companion
public import SLean.Analytic.Implicit
public import SLean.Cert.RootSeparation

@[expose] public section
set_option autoImplicit false
open Filter
open scoped Topology
namespace SLean.Analytic
noncomputable section
open SLean.Cert
attribute [local fun_prop] analyticAt_fst analyticAt_snd

theorem quartic_parameter_analytic (p z : ℂ) :
    AnalyticAt ℂ (fun x : ℂ × ℂ => q x.2 x.1) (p,z) := by unfold q; fun_prop

theorem inner_branch_exists : ∃ g : ℂ → ℂ, AnalyticAt ℂ g etaStar ∧ g etaStar = zInner ∧
    ∀ᶠ p in 𝓝 etaStar, q (g p) p = 0 := by
  apply analytic_implicit_root (quartic_parameter_analytic _ _) zInner_spec.2
    (quartic_analytic zInner etaStar).differentiableAt.hasDerivAt
  exact (certificate_C3 (by norm_num)).2.2.2.1 zInner zInner_norm_lt.le

theorem outer_branch_exists : ∃ g : ℂ → ℂ, AnalyticAt ℂ g etaStar ∧ g etaStar = zOuter ∧
    ∀ᶠ p in 𝓝 etaStar, q (g p) p = 0 := by
  apply analytic_implicit_root (quartic_parameter_analytic _ _) zOuter_root
    (quartic_analytic zOuter etaStar).differentiableAt.hasDerivAt
  exact (certificate_C3 (by norm_num)).2.2.2.2 zOuter zOuter_norm_gt zOuter_root

def innerBranch : ℂ → ℂ := Classical.choose inner_branch_exists
def outerBranch : ℂ → ℂ := Classical.choose outer_branch_exists
theorem innerBranch_analytic : AnalyticAt ℂ innerBranch etaStar :=
  (Classical.choose_spec inner_branch_exists).1
theorem outerBranch_analytic : AnalyticAt ℂ outerBranch etaStar :=
  (Classical.choose_spec outer_branch_exists).1
theorem innerBranch_value : innerBranch etaStar = zInner :=
  (Classical.choose_spec inner_branch_exists).2.1
theorem outerBranch_value : outerBranch etaStar = zOuter :=
  (Classical.choose_spec outer_branch_exists).2.1

def zInnerBranch (ξ : ℂ) : ℂ := innerBranch (eta ξ)
def zOuterBranch (ξ : ℂ) : ℂ := outerBranch (eta ξ)
theorem zInnerBranch_analytic : AnalyticAt ℂ zInnerBranch 0 :=
  innerBranch_analytic.comp_of_eq eta_analytic eta_zero
theorem zOuterBranch_analytic : AnalyticAt ℂ zOuterBranch 0 :=
  outerBranch_analytic.comp_of_eq eta_analytic eta_zero
theorem zInnerBranch_zero : zInnerBranch 0 = zInner := by
  simp [zInnerBranch, eta_zero, innerBranch_value]
theorem zOuterBranch_zero : zOuterBranch 0 = zOuter := by
  simp [zOuterBranch, eta_zero, outerBranch_value]
theorem zInnerBranch_hasDerivAt : HasDerivAt zInnerBranch 0 0 := by
  convert innerBranch_analytic.differentiableAt.hasDerivAt.comp_of_eq 0 eta_hasDerivAt eta_zero.symm using 1
  · rfl
  · simp
theorem zOuterBranch_hasDerivAt : HasDerivAt zOuterBranch 0 0 := by
  convert outerBranch_analytic.differentiableAt.hasDerivAt.comp_of_eq 0 eta_hasDerivAt eta_zero.symm using 1
  · rfl
  · simp

theorem inner_root_eventually : ∀ᶠ ξ in 𝓝 (0 : ℂ), q (zInnerBranch ξ) (eta ξ) = 0 := by
  have ht : Tendsto eta (𝓝 0) (𝓝 etaStar) := by
    simpa only [eta_zero] using eta_analytic.continuousAt.tendsto
  exact ht.eventually (Classical.choose_spec inner_branch_exists).2.2
theorem outer_root_eventually : ∀ᶠ ξ in 𝓝 (0 : ℂ), q (zOuterBranch ξ) (eta ξ) = 0 := by
  have ht : Tendsto eta (𝓝 0) (𝓝 etaStar) := by
    simpa only [eta_zero] using eta_analytic.continuousAt.tendsto
  exact ht.eventually (Classical.choose_spec outer_branch_exists).2.2

theorem plus_minus_distinct_eventually :
    ∀ᶠ ξ in 𝓝 (0 : ℂ), ξ ≠ 0 → zPlus ξ ≠ zMinus ξ := by
  have hd : deriv zPlus 0 ≠ 0 := by
    rw [zPlus_hasDerivAt.deriv]
    exact mul_ne_zero Complex.I_ne_zero zStar_ne_zero
  have hl := (zPlus_analytic 0).hasStrictDerivAt.eventually_left_inverse hd
  have ht : Tendsto sigma (𝓝 0) (𝓝 0) := by simpa only [sigma_zero] using sigma_analytic.continuousAt.tendsto
  filter_upwards [hl, ht.eventually hl, sigma_spec] with ξ hξ hσ he
  intro hn hz
  apply he.2 hn
  change zPlus ξ = zPlus (sigma ξ) at hz
  rw [hz] at hξ
  exact hσ.symm.trans hξ

theorem roots_separated_eventually : ∀ᶠ ξ in 𝓝 (0 : ℂ),
    ‖zInnerBranch ξ‖ < 1/50 ∧ 1/50 < ‖zPlus ξ‖ ∧ ‖zPlus ξ‖ < 50 ∧
    1/50 < ‖zMinus ξ‖ ∧ ‖zMinus ξ‖ < 50 ∧ 50 < ‖zOuterBranch ξ‖ := by
  have hi : ‖zInnerBranch 0‖ < 1/50 := by rw [zInnerBranch_zero]; exact zInner_norm_lt
  have ho : 50 < ‖zOuterBranch 0‖ := by rw [zOuterBranch_zero]; exact zOuter_norm_gt
  have hp1 : 1/50 < ‖zPlus 0‖ := by rw [zPlus_zero, zStar_norm]; norm_num
  have hp2 : ‖zPlus 0‖ < 50 := by rw [zPlus_zero, zStar_norm]; norm_num
  have hm1 : 1/50 < ‖zMinus 0‖ := by rw [zMinus_zero, zStar_norm]; norm_num
  have hm2 : ‖zMinus 0‖ < 50 := by rw [zMinus_zero, zStar_norm]; norm_num
  exact (zInnerBranch_analytic.continuousAt.norm.eventually_lt_const hi).and
    (((zPlus_analytic 0).continuousAt.norm.eventually_const_lt hp1).and
    (((zPlus_analytic 0).continuousAt.norm.eventually_lt_const hp2).and
    ((zMinus_analytic.continuousAt.norm.eventually_const_lt hm1).and
    ((zMinus_analytic.continuousAt.norm.eventually_lt_const hm2).and
    (zOuterBranch_analytic.continuousAt.norm.eventually_const_lt ho)))))

end
end SLean.Analytic


==> anc/lean/SLean/Analytic/SequenceOrder.lean <==
module
public import SLean.Analytic.Quantization
public import Mathlib.Analysis.Asymptotics.AsymptoticEquivalent

@[expose] public section
set_option autoImplicit false
open Filter Asymptotics
open scoped Topology
namespace SLean.Analytic
noncomputable section

/-- A name for the standard Mathlib O(N^-k) relation; the final statements expose its constants. -/
abbrev InvOrder (k : ℕ) (f : ℕ → ℂ) : Prop := f =O[atTop] (fun N : ℕ => (N : ℂ)⁻¹^k)

theorem invOrder_iff {k : ℕ} {f : ℕ → ℂ} : InvOrder k f ↔
    ∃ C : ℝ, 0 < C ∧ ∀ᶠ N : ℕ in atTop, ‖f N‖ ≤ C/(N : ℝ)^k := by
  simp only [InvOrder, isBigO_iff', norm_pow, norm_inv, Complex.norm_natCast, inv_pow, div_eq_mul_inv]

theorem invOrder_mul {k l : ℕ} {f g : ℕ → ℂ} (hf : InvOrder k f) (hg : InvOrder l g) :
    InvOrder (k+l) (fun N => f N*g N) := by
  exact (hf.mul hg).congr_right (fun N => (pow_add (N : ℂ)⁻¹ k l).symm)

theorem invOrder_pow {k : ℕ} {f : ℕ → ℂ} (hf : InvOrder k f) (n : ℕ) :
    InvOrder (k*n) (fun N => (f N)^n) := by
  exact (hf.pow n).congr_right (fun N => (pow_mul (N : ℂ)⁻¹ k n).symm)

theorem invOrder_mono {k l : ℕ} {f : ℕ → ℂ} (hf : InvOrder l f) (hkl : k ≤ l) : InvOrder k f := by
  apply hf.trans (IsBigO.of_bound 1 ?_)
  filter_upwards [eventually_ge_atTop 1] with N hN
  simp only [norm_pow, norm_inv, Complex.norm_natCast, one_mul]
  have hNr : (1 : ℝ) ≤ N := by exact_mod_cast hN
  exact pow_le_pow_of_le_one (by positivity) (by apply inv_le_one_of_one_le₀; exact hNr) hkl

theorem inverse_nat_tendsto : Tendsto (fun N : ℕ => (N : ℂ)⁻¹) atTop (𝓝 0) := by
  have h := Complex.continuous_ofReal.continuousAt.tendsto.comp (const_div_nat_tendsto 1)
  simpa only [Function.comp_def, one_div, Complex.ofReal_inv, Complex.ofReal_natCast, Complex.ofReal_zero] using h

theorem invOrder_tendsto {k : ℕ} {f : ℕ → ℂ} (hf : InvOrder k f) (hk : 0 < k) :
    Tendsto f atTop (𝓝 0) := by
  apply hf.trans_tendsto
  simpa only [zero_pow hk.ne'] using inverse_nat_tendsto.pow k

theorem invOrder_mul_nat {k : ℕ} {f : ℕ → ℂ} (hf : InvOrder (k+1) f) :
    InvOrder k (fun N => (N : ℂ)*f N) := by
  have h := (isBigO_refl (fun N : ℕ => (N : ℂ)) atTop).mul hf
  apply h.congr' Filter.EventuallyEq.rfl
  filter_upwards [eventually_gt_atTop 0] with N hN
  rw [pow_succ]
  field_simp [natCast_complex_ne_zero hN]

theorem invOrder_analytic_remainder {H : ℂ → ℂ} (hH : AnalyticAt ℂ H 0)
    {x : ℕ → ℂ} (hx : InvOrder 1 x) (n : ℕ) :
    InvOrder n (fun N => H (x N) - ∑ k ∈ Finset.range n,
      (k.factorial : ℂ)⁻¹ * (x N)^k * iteratedDeriv k H 0) := by
  obtain ⟨G,hG,hjet⟩ := hH.exists_eq_sum_add_pow_mul n
  obtain ⟨K,hK,hbound⟩ := analytic_power_bound n hG (fun z => rfl :
    ∀ z : ℂ, z^n*G z = z^n*G z)
  have ht := invOrder_tendsto hx (by norm_num)
  have ho : (fun z : ℂ => z^n*G z) =O[𝓝 0] (fun z => z^n) := by
    apply IsBigO.of_bound K
    simpa only [norm_pow] using hbound
  have hc := (ho.comp_tendsto ht).trans (hx.pow n)
  simp only [pow_one] at hc
  apply hc.congr_left
  intro N
  have h := hjet (x N)
  simp only [smul_eq_mul] at h
  have hs : (∑ k ∈ Finset.range n, (x N)^k/(k.factorial : ℂ)*iteratedDeriv k H 0) =
      ∑ k ∈ Finset.range n, (k.factorial : ℂ)⁻¹*(x N)^k*iteratedDeriv k H 0 := by
    apply Finset.sum_congr rfl
    intro k hk
    ring
  rw [hs] at h
  change (x N)^n * G (x N) = _
  linear_combination -h

theorem geometricTail_order (k : ℕ) : ∀ᶠ N : ℕ in atTop, geometricTail N ≤ 1/(N : ℝ)^k := by
  have ht := tendsto_pow_const_mul_const_pow_of_lt_one k (by norm_num : (0 : ℝ) ≤ 1/50)
    (by norm_num : (1/50 : ℝ) < 1)
  filter_upwards [ht.eventually_lt_const (by norm_num : (0 : ℝ) < 1), eventually_gt_atTop 0] with N hN hpos
  apply (le_div_iff₀ (pow_pos (natCast_real_pos hpos) k)).mpr
  unfold geometricTail
  nlinarith

end
end SLean.Analytic


==> anc/lean/SLean/Analytic/SimpleZero.lean <==
module
public import SLean.Analytic.DeterminantInterface

@[expose] public section
set_option autoImplicit false
open Filter
open scoped Topology
namespace SLean.Analytic
noncomputable section

theorem small_perturbation_zero_simple {e : ℂ → ℂ}
    (he : AnalyticOnNhd ℂ e (Metric.ball 0 2))
    (hb : ∀ z : ℂ, ‖z‖ < 2 → ‖e z‖ ≤ 1/16)
    {y : ℂ} (hy : ‖y‖ ≤ 1/2)
    (hz : Complex.exp (2*Complex.I*y)-1+e y = 0) :
    deriv (fun z => Complex.exp (2*Complex.I*z)-1+e z) y ≠ 0 := by
  have hy2 : ‖y‖ < 2 := by linarith
  have ha := he y (by simpa only [Metric.mem_ball, dist_zero_right] using hy2)
  have hd : HasDerivAt (fun z : ℂ => Complex.exp (2*Complex.I*z)-1+e z)
      (Complex.exp (2*Complex.I*y)*(2*Complex.I)+deriv e y) y := by
    convert (((hasDerivAt_id y).const_mul (2*Complex.I)).cexp.sub_const 1).add
      ha.differentiableAt.hasDerivAt using 1 <;> first | rfl | simp
  rw [hd.deriv]
  intro hzero
  have hx : Complex.exp (2*Complex.I*y) = 1-e y := by linear_combination hz
  have hde : deriv e y = -(1-e y)*(2*Complex.I) := by rw [hx] at hzero; linear_combination hzero
  have hbound := derivative_bound_inner_disk he hb hy
  rw [hde] at hbound
  norm_num only [norm_mul, norm_neg, Complex.norm_ofNat, Complex.norm_I, mul_one] at hbound
  have htri := norm_add_le (1-e y) (e y)
  rw [sub_add_cancel, norm_one] at htri
  have heb := hb y hy2
  linarith

/-- The unique quantized zero is simple, so the count agrees with a multiplicity count. -/
theorem Szero_simple : ∃ N0 : ℕ, ∀ N : ℕ, N0 ≤ N →
    deriv (fun y => normalizedDeterminant N (quantXi N y)) (ySequence N) ≠ 0 := by
  obtain ⟨C,hC,hu⟩ := uniform_perturbation
  obtain ⟨D,hD,hs⟩ := ySequence_spec
  have hsmall := (const_div_nat_tendsto C).eventually_lt_const
    (by norm_num : (0 : ℝ) < 1/16)
  apply eventually_atTop.mp
  filter_upwards [hu,hs,hsmall] with N hu hs hsmall
  have hb (z : ℂ) (hz : ‖z‖ < 2) : ‖perturbation N z‖ ≤ 1/16 :=
    (hu.2.2 z hz.le).trans hsmall.le
  have h := small_perturbation_zero_simple hu.2.1 hb hs.2.1.1.le
    ((perturbation_zero_iff N (ySequence N)).mpr hs.2.1.2)
  have heq : (fun z => Complex.exp (2*Complex.I*z)-1+perturbation N z) =
      (fun z => normalizedDeterminant N (quantXi N z)) := by
    funext z
    unfold perturbation
    ring
  rwa [heq] at h

end
end SLean.Analytic


==> anc/lean/SLean/Analytic/UniformData.lean <==
module
public import SLean.Analytic.BoundaryDeterminant

@[expose] public section
set_option autoImplicit false
open Filter
open scoped Topology
namespace SLean.Analytic
noncomputable section

theorem finite_family_local_bound {ι : Type*} [Fintype ι] (f : ι → ℂ → ℂ)
    (hf : ∀ i, ContinuousAt (f i) 0) :
    ∃ C : ℝ, 1 ≤ C ∧ ∀ᶠ z in 𝓝 (0 : ℂ), ∀ i, ‖f i z‖ ≤ C := by
  classical
  let C : ℝ := (∑ i, ‖f i 0‖) + 2
  refine ⟨C, by dsimp [C]; have := Finset.sum_nonneg (fun i (_ : i ∈ Finset.univ) => norm_nonneg (f i 0)); linarith, ?_⟩
  apply Filter.eventually_all.mpr
  intro i
  filter_upwards [(hf i).norm.eventually_lt_const (by linarith : ‖f i 0‖ < ‖f i 0‖ + 1)] with z hz
  have hi : ‖f i 0‖ ≤ ∑ j, ‖f j 0‖ := Finset.single_le_sum
    (fun j (_ : j ∈ Finset.univ) => norm_nonneg (f j 0)) (Finset.mem_univ i)
  dsimp [C]
  linarith

theorem boundaryB_analytic (k : Fin 4) : AnalyticAt ℂ (fun ξ => boundaryB ξ k) 0 :=
  B_branch_analytic (parameterRoots_analytic k) (parameterRoots_zero_nonzero k).1
    (parameterRoots_zero_nonzero k).2
theorem boundaryW_analytic (k : Fin 4) : AnalyticAt ℂ (fun ξ => boundaryW ξ k) 0 :=
  W_branch_analytic (parameterRoots_analytic k) (parameterRoots_zero_nonzero k).1
    (parameterRoots_zero_nonzero k).2

def boundaryFamily : Option (Fin 4 × Bool) → ℂ → ℂ
  | none => fun ξ => (varpiPlus ξ)⁻¹
  | some (k,false) => fun ξ => boundaryB ξ k
  | some (k,true) => fun ξ => boundaryW ξ k

theorem boundaryFamily_continuous (k : Option (Fin 4 × Bool)) : ContinuousAt (boundaryFamily k) 0 := by
  cases k with
  | none => exact varpiPlus_analytic.continuousAt.inv₀ varpiPlus_ne_zero
  | some k =>
    rcases k with ⟨k,b⟩
    cases b
    · exact (boundaryB_analytic k).continuousAt
    · exact (boundaryW_analytic k).continuousAt

/-- Pointwise uniform data used to normalize the boundary determinant. Every field is proved below. -/
structure LocalPoint (A K L : ℝ) (ξ : ℂ) : Prop where
  roots_analytic : ∀ k : Fin 4, AnalyticAt ℂ (fun t => parameterRoots t k) ξ
  b_analytic : ∀ k : Fin 4, AnalyticAt ℂ (fun t => boundaryB t k) ξ
  w_analytic : ∀ k : Fin 4, AnalyticAt ℂ (fun t => boundaryW t k) ξ
  sigma_analytic : AnalyticAt ℂ sigma ξ
  reflection_analytic : AnalyticAt ℂ reflection ξ
  varpi_analytic : AnalyticAt ℂ varpiPlus ξ
  outer_nonzero : zOuterBranch ξ ≠ 0
  varpi_nonzero : varpiPlus ξ ≠ 0
  inner_small : ‖zInnerBranch ξ‖ ≤ 1/50
  outer_small : ‖(zOuterBranch ξ)⁻¹‖ ≤ 1/50
  b_bound : ∀ k : Fin 4, ‖boundaryB ξ k‖ ≤ A
  w_bound : ∀ k : Fin 4, ‖boundaryW ξ k‖ ≤ A
  varpi_bound : ‖(varpiPlus ξ)⁻¹‖ ≤ A
  sigma_bound : ‖sigma ξ‖ ≤ K*‖ξ‖
  sigma_sum_bound : ‖ξ+sigma ξ‖ ≤ K*‖ξ‖^2
  reflection_bound : ‖reflection ξ-1‖ ≤ L*‖ξ‖

theorem localPoint_exists : ∃ R A K L : ℝ, 0 < R ∧ 1 ≤ A ∧ 0 < K ∧ 0 < L ∧
    ∀ ξ : ℂ, ‖ξ‖ < R → LocalPoint A K L ξ := by
  obtain ⟨A,hA,hAb⟩ := finite_family_local_bound boundaryFamily boundaryFamily_continuous
  obtain ⟨K,hK,hKb⟩ := sigma_bounds
  obtain ⟨L,hL,hLb⟩ := analytic_linear_bound (reflection_analytic.sub analyticAt_const)
    (show reflection 0 - 1 = 0 by rw [reflection_zero, sub_self])
  have hra : ∀ᶠ ξ in 𝓝 (0 : ℂ), ∀ k, AnalyticAt ℂ (fun t => parameterRoots t k) ξ :=
    Filter.eventually_all.mpr fun k => (parameterRoots_analytic k).eventually_analyticAt
  have hba : ∀ᶠ ξ in 𝓝 (0 : ℂ), ∀ k, AnalyticAt ℂ (fun t => boundaryB t k) ξ :=
    Filter.eventually_all.mpr fun k => (boundaryB_analytic k).eventually_analyticAt
  have hwa : ∀ᶠ ξ in 𝓝 (0 : ℂ), ∀ k, AnalyticAt ℂ (fun t => boundaryW t k) ξ :=
    Filter.eventually_all.mpr fun k => (boundaryW_analytic k).eventually_analyticAt
  have hp : ∀ᶠ ξ in 𝓝 (0 : ℂ), LocalPoint A K L ξ := by
    filter_upwards [hAb,hKb,hLb,hra,hba,hwa,sigma_analytic.eventually_analyticAt,
      reflection_analytic.eventually_analyticAt,varpiPlus_analytic.eventually_analyticAt,
      denominators_nonzero_eventually,roots_separated_eventually,
      varpiPlus_analytic.continuousAt.eventually_ne varpiPlus_ne_zero]
      with ξ hAb hKb hLb hra hba hwa hsa hfa hva hden hsep hvn
    have hon : 0 < ‖zOuterBranch ξ‖ := lt_trans (by norm_num) hsep.2.2.2.2.2
    refine ⟨hra,hba,hwa,hsa,hfa,hva,(hden 3).1,hvn,hsep.1.le,?_,
      fun k => hAb (some (k,false)),fun k => hAb (some (k,true)),hAb none,hKb.1,hKb.2.1,hLb⟩
    rw [norm_inv, inv_eq_one_div]
    apply (div_le_iff₀ hon).mpr
    linarith [hsep.2.2.2.2.2]
  obtain ⟨R,hR,hball⟩ := Metric.eventually_nhds_iff.mp hp
  exact ⟨R,A,K,L,hR,hA,hK,hL,fun ξ hξ => hball (by simpa only [dist_zero_right] using hξ)⟩

end
end SLean.Analytic


==> anc/lean/SLean/Analytic/ZeroSequence.lean <==
module
public import SLean.Analytic.SequenceOrder

@[expose] public section
set_option autoImplicit false
open Filter Asymptotics
open scoped Topology
namespace SLean.Analytic
noncomputable section

def ZeroInDisk (N : ℕ) (y : ℂ) : Prop :=
  ‖y‖ < 1/2 ∧ normalizedDeterminant N (quantXi N y) = 0

def ySequence (N : ℕ) : ℂ := by
  classical
  exact if h : ∃ y : ℂ, ZeroInDisk N y then Classical.choose h else 0
def xiSequence (N : ℕ) : ℂ := quantXi N (ySequence N)

theorem ySequence_spec : ∃ C : ℝ, 0 < C ∧ ∀ᶠ N : ℕ in atTop,
    0 < N ∧ ZeroInDisk N (ySequence N) ∧
      (∀ z : ℂ, ZeroInDisk N z → z = ySequence N) ∧ ‖ySequence N‖ ≤ C/N := by
  obtain ⟨C,hC,h⟩ := quantized_zero_exists
  refine ⟨C,hC,?_⟩
  filter_upwards [h] with N hN
  obtain ⟨hn,y,hy,he,hu,hb⟩ := hN
  have hex : ∃ y : ℂ, ZeroInDisk N y := ⟨y,hy,he⟩
  have hc : ZeroInDisk N (ySequence N) := by
    rw [ySequence, dite_eq_left hex]
    exact Classical.choose_spec hex
  have heq : ySequence N = y := hu _ hc.1 hc.2
  exact ⟨hn,hc,fun z hz => (hu z hz.1 hz.2).trans heq.symm,by rw [heq]; exact hb⟩

theorem ySequence_order : InvOrder 1 ySequence := by
  obtain ⟨C,hC,h⟩ := ySequence_spec
  apply invOrder_iff.mpr
  exact ⟨C,hC,h.mono fun N hN => by simpa only [pow_one] using hN.2.2.2⟩

theorem xiSequence_order : InvOrder 1 xiSequence := by
  obtain ⟨C,hC,h⟩ := ySequence_spec
  apply invOrder_iff.mpr
  refine ⟨quantRadius,quantRadius_pos,?_⟩
  filter_upwards [h] with N hN
  simpa only [pow_one, xiSequence] using quantXi_norm_le hN.1 (show ‖ySequence N‖ ≤ 2 by linarith [hN.2.1.1])

theorem xiSequence_tendsto : Tendsto xiSequence atTop (𝓝 0) :=
  invOrder_tendsto xiSequence_order (by norm_num)

theorem inverse_nat_order : InvOrder 1 (fun N : ℕ => (N : ℂ)⁻¹) := by
  exact (isBigO_refl (fun N : ℕ => (N : ℂ)⁻¹) atTop).congr_right
    (fun N => (pow_one (N : ℂ)⁻¹).symm)

theorem xiSequence_leading_order : InvOrder 2 (fun N => xiSequence N - (Real.pi : ℂ)/(N : ℂ)) := by
  have h := invOrder_mul ySequence_order inverse_nat_order
  apply h.congr_left
  intro N
  unfold xiSequence quantXi
  ring

theorem xiSequence_square_order :
    InvOrder 2 (fun N => (N : ℂ)*(xiSequence N)^2 - (Real.pi : ℂ)^2/(N : ℂ)) := by
  have hp : InvOrder 1 (fun N : ℕ => (Real.pi : ℂ)/(N : ℂ)) := by
    simpa only [div_eq_mul_inv] using inverse_nat_order.const_mul_left (Real.pi : ℂ)
  have h := invOrder_mul xiSequence_leading_order (xiSequence_order.add hp)
  have hn := invOrder_mul_nat h
  apply hn.congr' _ Filter.EventuallyEq.rfl
  filter_upwards [eventually_gt_atTop 0] with N hN
  field_simp [natCast_complex_ne_zero hN]
  ring

theorem normalizedError_sequence_order (k : ℕ) :
    InvOrder k (fun N => normalizedError N (xiSequence N)) := by
  obtain ⟨R,A,K,L,hR,hA,hK,hL,hlocal⟩ := localPoint_exists
  obtain ⟨C,hC,hseq⟩ := ySequence_spec
  let Z := Real.exp ((K+1)*quantRadius)
  let E := 16*A^3*Z^3
  have hA0 : 0 < A := by linarith
  have hZ : 0 < Z := Real.exp_pos _
  have hE : 0 < E := by dsimp [E]; positivity
  apply invOrder_iff.mpr
  refine ⟨E,hE,?_⟩
  have hx := xiSequence_tendsto.eventually (Metric.ball_mem_nhds (0 : ℂ) hR)
  filter_upwards [hx,hseq,geometricTail_order k] with N hx hseq htail
  have hpoint := hlocal (xiSequence N) (by simpa only [Metric.mem_ball, dist_zero_right] using hx)
  have hy : ‖ySequence N‖ ≤ 2 := by linarith [hseq.2.1.1]
  have hp := quantized_powers_bound hseq.1 hy hK.le hpoint.sigma_bound
  have hbound := normalizedError_bound hA hp.1 hpoint N hp.2.1 hp.2.2.1 hp.2.2.2
  calc
    ‖normalizedError N (xiSequence N)‖ ≤ E*geometricTail N := hbound
    _ ≤ E*(1/(N : ℝ)^k) := by gcongr
    _ = _ := by ring

def quantizedExponent (N : ℕ) : ℂ :=
  2*Complex.I*ySequence N + phaseCorrection N (xiSequence N)

theorem quantized_exponential_equation : ∀ᶠ N : ℕ in atTop,
    Complex.exp (quantizedExponent N) = reflection (xiSequence N) - normalizedError N (xiSequence N) := by
  obtain ⟨C,hC,hseq⟩ := ySequence_spec
  have hlocal := xiSequence_tendsto.eventually (denominators_nonzero_eventually.and
    (varpiPlus_analytic.continuousAt.eventually_ne varpiPlus_ne_zero))
  filter_upwards [hseq,hlocal] with N hn hl
  have hd := normalized_decomposition N (hl.1 3).1 hl.2
  have he := phase_quantization hn.1 (ySequence N)
  change Complex.exp (Complex.I*(N : ℂ)*(xiSequence N-sigma (xiSequence N))) = _ at he
  rw [he, ← Complex.exp_add] at hd
  have hz : normalizedDeterminant N (xiSequence N) = 0 := hn.2.1.2
  rw [hz] at hd
  change 0 = Complex.exp (quantizedExponent N) - reflection (xiSequence N) + normalizedError N (xiSequence N) at hd
  linear_combination -hd

end
end SLean.Analytic


==> anc/lean/SLean/Assembly.lean <==
module

public import SLean.Algebra.Rows

@[expose] public section

set_option autoImplicit false
namespace SLean

noncomputable section
open Matrix

/-- Value dofs u_1,...,u_(N-1), followed by slopes w_0,...,w_(N-1). -/
abbrev Dof (N : ℕ) := Fin (N-1) ⊕ Fin N
abbrev Vector (N : ℕ) := Dof N → ℂ

def valueRow (N j : ℕ) : Vector N →ₗ[ℂ] ℂ :=
  if h : 0 < j ∧ j < N then
    LinearMap.proj (Sum.inl ⟨j-1, by omega⟩)
  else 0

def slopeRow (N j : ℕ) : Vector N →ₗ[ℂ] ℂ :=
  if h : j < N then LinearMap.proj (Sum.inr ⟨j,h⟩) else 0

def nodeU {N : ℕ} (x : Vector N) (j : ℕ) : ℂ := valueRow N j x
def nodeW {N : ℕ} (x : Vector N) (j : ℕ) : ℂ := slopeRow N j x

def elementRows (N e : ℕ) : Fin 4 → (Vector N →ₗ[ℂ] ℂ) :=
  ![valueRow N e, slopeRow N e, valueRow N (e+1), slopeRow N (e+1)]

def elementVector {N : ℕ} (x : Vector N) (e : ℕ) : Fin 4 → ℂ :=
  ![nodeU x e, nodeW x e, nodeU x (e+1), nodeW x (e+1)]

def elementRow (A : Matrix (Fin 4) (Fin 4) ℂ) (N e : ℕ) (r : Fin 4) :
    Vector N →ₗ[ℂ] ℂ := ∑ c : Fin 4, A r c • elementRows N e c

/-- Finite-element assembly by the incident cells of each free test dof.
For a value test: row 2 of the left cell plus row 0 of the right cell.
For a slope test: row 3 of the left cell (if present) plus row 1 of the right cell.
Every referenced cell belongs to 0,...,N-1. No recurrence coefficients are built in. -/
def assemblyRows (A : Matrix (Fin 4) (Fin 4) ℂ) (N : ℕ) :
    Dof N → (Vector N →ₗ[ℂ] ℂ)
  | .inl j => elementRow A N j.val 2 + elementRow A N (j.val+1) 0
  | .inr j => (if j.val = 0 then 0 else elementRow A N (j.val-1) 3) +
      elementRow A N j.val 1

def assemble (A : Matrix (Fin 4) (Fin 4) ℂ) (N : ℕ) : Matrix (Dof N) (Dof N) ℂ :=
  LinearMap.toMatrix' (LinearMap.pi (assemblyRows A N))

def K (N : ℕ) := assemble elementK N
def M (N : ℕ) := assemble elementM N
def pencil (N : ℕ) (η : ℂ) := K N - η • M N

def IsEigenvalue (N : ℕ) (η : ℂ) : Prop :=
  ∃ x : Vector N, x ≠ 0 ∧ K N *ᵥ x = η • (M N *ᵥ x)

def pack (N : ℕ) (u w : ℕ → ℂ) : Vector N
  | .inl j => u (j.val+1)
  | .inr j => w j.val

end

namespace Algebra

open Matrix

theorem dof_card (N : ℕ) (hN : 1 ≤ N) : Fintype.card (Dof N) = 2*N-1 := by
  simp only [Dof, Fintype.card_sum, Fintype.card_fin]
  omega

@[simp] theorem nodeU_zero {N : ℕ} (x : Vector N) : nodeU x 0 = 0 := by
  simp [nodeU, valueRow]

@[simp] theorem nodeU_right {N : ℕ} (x : Vector N) : nodeU x N = 0 := by
  simp [nodeU, valueRow]

@[simp] theorem nodeW_right {N : ℕ} (x : Vector N) : nodeW x N = 0 := by
  simp [nodeW, slopeRow]

@[simp] theorem nodeU_of_zero (N j : ℕ) : nodeU (0 : Vector N) j = 0 := map_zero _
@[simp] theorem nodeW_of_zero (N j : ℕ) : nodeW (0 : Vector N) j = 0 := map_zero _

theorem elementRow_apply (A : Matrix (Fin 4) (Fin 4) ℂ) {N : ℕ}
    (x : Vector N) (e : ℕ) (r : Fin 4) :
    elementRow A N e r x = (A *ᵥ elementVector x e) r := by
  simp [elementRow, elementRows, elementVector, nodeU, nodeW,
    Matrix.mulVec, dotProduct, Fin.sum_univ_four]

theorem assemble_apply (A : Matrix (Fin 4) (Fin 4) ℂ) {N : ℕ}
    (x : Vector N) (i : Dof N) : (assemble A N *ᵥ x) i = assemblyRows A N i x := by
  simp [assemble]

theorem pencil_eq_assemble (N : ℕ) (η : ℂ) : pencil N η = assemble (elementPencil η) N := by
  ext i j
  cases i <;>
    simp [pencil, K, M, assemble, LinearMap.toMatrix'_apply, assemblyRows,
      elementRow, elementPencil, elementK, elementM, elementRows,
      Fin.sum_univ_four, sub_smul, smul_eq_mul]
  · ring
  · split_ifs <;> simp <;> ring

theorem pencil_value_row {N : ℕ} (η : ℂ) (x : Vector N) (i : Fin (N-1)) :
    (pencil N η *ᵥ x) (.inl i) =
      valueResidual η (nodeU x i.val) (nodeW x i.val)
        (nodeU x (i.val+1)) (nodeW x (i.val+1))
        (nodeU x (i.val+2)) (nodeW x (i.val+2)) := by
  rw [pencil_eq_assemble, assemble_apply]
  simp only [assemblyRows, LinearMap.add_apply, elementRow_apply, elementVector]
  exact assemble_value_row ..

theorem pencil_left_row {N : ℕ} (hN : 0 < N) (η : ℂ) (x : Vector N) :
    (pencil N η *ᵥ x) (.inr ⟨0,hN⟩) =
      leftResidual η (nodeW x 0) (nodeU x 1) (nodeW x 1) := by
  rw [pencil_eq_assemble, assemble_apply]
  simp only [assemblyRows, ↓reduceIte, zero_add, elementRow_apply, elementVector,
    nodeU_zero]
  exact assemble_left_row ..

theorem pencil_slope_row {N : ℕ} (η : ℂ) (x : Vector N) (i : Fin N) (hi : 0 < i.val) :
    (pencil N η *ᵥ x) (.inr i) =
      slopeResidual η (nodeU x (i.val-1)) (nodeW x (i.val-1))
        (nodeU x i.val) (nodeW x i.val) (nodeU x (i.val+1)) (nodeW x (i.val+1)) := by
  rw [pencil_eq_assemble, assemble_apply]
  simp only [assemblyRows, ite_eq_right (by omega : i.val ≠ 0), LinearMap.add_apply,
    elementRow_apply, elementVector, Nat.sub_add_cancel hi]
  exact assemble_slope_row ..

theorem nodeU_pack (N : ℕ) (u w : ℕ → ℂ) (hu₀ : u 0 = 0) (huN : u N = 0)
    (j : ℕ) (hj : j ≤ N) : nodeU (pack N u w) j = u j := by
  unfold nodeU valueRow
  split_ifs with h
  · simp [LinearMap.proj_apply, pack, Nat.sub_add_cancel h.1]
  · simp only [LinearMap.zero_apply]
    by_cases h0 : j = 0
    · simpa [h0] using hu₀.symm
    · have hjN : j = N := by omega
      simpa [hjN] using huN.symm

theorem nodeW_pack (N : ℕ) (u w : ℕ → ℂ) (hwN : w N = 0)
    (j : ℕ) (hj : j ≤ N) : nodeW (pack N u w) j = w j := by
  unfold nodeW slopeRow
  split_ifs with h
  · simp [LinearMap.proj_apply, pack]
  · have hjN : j = N := by omega
    simp [hjN, hwN]

/-- Exact equivalence between the assembled matrix equation and its three kinds of rows. -/
theorem matrix_equations_iff {N : ℕ} (hN : 0 < N) (η : ℂ) (x : Vector N) :
    K N *ᵥ x = η • (M N *ᵥ x) ↔
    (∀ i : Fin (N-1), valueResidual η (nodeU x i.val) (nodeW x i.val)
      (nodeU x (i.val+1)) (nodeW x (i.val+1))
      (nodeU x (i.val+2)) (nodeW x (i.val+2)) = 0) ∧
    leftResidual η (nodeW x 0) (nodeU x 1) (nodeW x 1) = 0 ∧
    (∀ i : Fin N, 0 < i.val → slopeResidual η (nodeU x (i.val-1)) (nodeW x (i.val-1))
      (nodeU x i.val) (nodeW x i.val) (nodeU x (i.val+1)) (nodeW x (i.val+1)) = 0) := by
  have he : K N *ᵥ x = η • (M N *ᵥ x) ↔ pencil N η *ᵥ x = 0 := by
    rw [pencil, Matrix.sub_mulVec, Matrix.smul_mulVec, sub_eq_zero]
  rw [he]
  constructor
  · intro h
    refine ⟨?_, ?_, ?_⟩
    · intro i
      rw [← pencil_value_row, h]
      rfl
    · rw [← pencil_left_row hN, h]
      rfl
    · intro i hi
      rw [← pencil_slope_row η x i hi, h]
      rfl
  · rintro ⟨hv,hl,hs⟩
    ext i
    cases i with
    | inl i => rw [pencil_value_row]; exact hv i
    | inr i =>
      by_cases hi : i.val = 0
      · have hi' : i = ⟨0,hN⟩ := Fin.ext hi
        subst i
        rw [pencil_left_row hN]
        exact hl
      · rw [pencil_slope_row η x i (by omega)]
        exact hs i (by omega)

theorem pack_satisfies_matrix {N : ℕ} (hN : 0 < N) (η : ℂ) (u w : ℕ → ℂ)
    (hu₀ : u 0 = 0) (huN : u N = 0) (hwN : w N = 0)
    (hv : ∀ j : ℕ, 1 ≤ j → j < N →
      valueResidual η (u (j-1)) (w (j-1)) (u j) (w j) (u (j+1)) (w (j+1)) = 0)
    (hs : ∀ j : ℕ, 1 ≤ j → j < N →
      slopeResidual η (u (j-1)) (w (j-1)) (u j) (w j) (u (j+1)) (w (j+1)) = 0)
    (hl : leftResidual η (w 0) (u 1) (w 1) = 0) :
    K N *ᵥ pack N u w = η • (M N *ᵥ pack N u w) := by
  apply (matrix_equations_iff hN η (pack N u w)).2
  refine ⟨?_, ?_, ?_⟩
  · intro i
    simp (disch := omega) only [nodeU_pack N u w hu₀ huN, nodeW_pack N u w hwN]
    simpa using hv (i.val+1) (by omega) (by omega)
  · simp (disch := omega) only [nodeU_pack N u w hu₀ huN, nodeW_pack N u w hwN]
    exact hl
  · intro i hi
    simp (disch := omega) only [nodeU_pack N u w hu₀ huN, nodeW_pack N u w hwN]
    exact hs i.val hi i.isLt

end Algebra
end SLean



==> anc/lean/SLean/Bridge/AssemblyPairing.lean <==
module
public import SLean.Bridge.ElementEnergy

@[expose] public section
set_option autoImplicit false
open Matrix
namespace SLean.Bridge
noncomputable section

def globalPairing {N : ℕ} (A : Matrix (Dof N) (Dof N) ℂ) (v w : Vector N) : ℂ :=
  ∑ i, star (w i)*(A *ᵥ v) i

theorem pairing_rows (A : Matrix (Fin 4) (Fin 4) ℂ) (v w : Fin 4 → ℂ) :
    pairing A v w = ∑ i, star (w i)*(A *ᵥ v) i := by
  simp only [pairing,Matrix.mulVec,dotProduct,Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro i _
  apply Finset.sum_congr rfl
  intro k _
  ring

theorem sum_pair_values (N : ℕ) (hN : 0 < N) (u a b : ℕ → ℂ) (h0 : u 0 = 0) (hn : u N = 0) :
    (∑ n ∈ Finset.range N, (u n*a n+u (n+1)*b n)) =
      ∑ n ∈ Finset.range (N-1), u (n+1)*(b n+a (n+1)) := by
  have hNs : N-1+1 = N := Nat.sub_add_cancel hN
  rw [Finset.sum_add_distrib]
  have ha : (∑ n ∈ Finset.range N, u n*a n) = ∑ n ∈ Finset.range (N-1), u (n+1)*a (n+1) := by
    conv_lhs => rw [← hNs,Finset.sum_range_succ']
    simp [h0]
  have hb : (∑ n ∈ Finset.range N, u (n+1)*b n) = ∑ n ∈ Finset.range (N-1), u (n+1)*b n := by
    conv_lhs => rw [← hNs,Finset.sum_range_succ]
    simp [hNs,hn]
  rw [ha,hb,← Finset.sum_add_distrib]
  apply Finset.sum_congr rfl
  intro n _
  ring

theorem sum_pair_slopes (N : ℕ) (hN : 0 < N) (u c d : ℕ → ℂ) (hn : u N = 0) :
    (∑ n ∈ Finset.range N, (u n*c n+u (n+1)*d n)) =
      ∑ n ∈ Finset.range N, u n*((if n=0 then 0 else d (n-1))+c n) := by
  have hNs : N-1+1 = N := Nat.sub_add_cancel hN
  have hd : (∑ n ∈ Finset.range N, u (n+1)*d n) =
      ∑ n ∈ Finset.range N, u n*(if n=0 then 0 else d (n-1)) := by
    conv_lhs => rw [← hNs,Finset.sum_range_succ]
    conv_rhs => rw [← hNs,Finset.sum_range_succ']
    simp [hNs,hn]
  rw [Finset.sum_add_distrib,hd,← Finset.sum_add_distrib]
  apply Finset.sum_congr rfl
  intro n _
  ring

/-- Assembly is the sum of cell sesquilinear forms, with exactly the prescribed boundary dofs. -/
theorem assembled_pairing (A : Matrix (Fin 4) (Fin 4) ℂ) {N : ℕ} (hN : 0 < N) (v w : Vector N) :
    globalPairing (assemble A N) v w =
      ∑ n ∈ Finset.range N, pairing A (elementVector v n) (elementVector w n) := by
  let r (n : ℕ) (i : Fin 4) : ℂ := (A *ᵥ elementVector v n) i
  have helem (n : ℕ) : pairing A (elementVector v n) (elementVector w n) =
      (star (nodeU w n)*r n 0+star (nodeU w (n+1))*r n 2)+
      (star (nodeW w n)*r n 1+star (nodeW w (n+1))*r n 3) := by
    rw [pairing_rows]
    simp [elementVector,Fin.sum_univ_four,r]
    ring
  simp_rw [helem]
  rw [Finset.sum_add_distrib,
    sum_pair_values N hN (fun n => star (nodeU w n)) (fun n => r n 0) (fun n => r n 2)
      (by simp) (by simp),
    sum_pair_slopes N hN (fun n => star (nodeW w n)) (fun n => r n 1) (fun n => r n 3) (by simp)]
  unfold globalPairing
  rw [Fintype.sum_sum_type]
  rw [← Fin.sum_univ_eq_sum_range,← Fin.sum_univ_eq_sum_range]
  congr 1
  · apply Finset.sum_congr rfl
    intro i _
    rw [Algebra.assemble_apply]
    simp only [assemblyRows,LinearMap.add_apply,Algebra.elementRow_apply]
    have hi : nodeU w (i.val+1) = w (.inl i) := by
      simp [nodeU,valueRow,show i.val+1 < N by have := i.isLt; omega]
    rw [hi]
  · apply Finset.sum_congr rfl
    intro i _
    rw [Algebra.assemble_apply]
    have hi : nodeW w i.val = w (.inr i) := by simp [nodeW,slopeRow,i.isLt]
    rw [hi]
    simp only [assemblyRows,LinearMap.add_apply]
    split_ifs <;> simp [Algebra.elementRow_apply,r]

end
end SLean.Bridge


==> anc/lean/SLean/Bridge/CubicSpace.lean <==
module
public import SLean.Bridge.Interpolation
public import Mathlib.Analysis.Calculus.Deriv.Slope
public import Mathlib.Analysis.Calculus.TangentCone.Real

@[expose] public section
set_option autoImplicit false
open Set
namespace SLean.Bridge
noncomputable section

def cubic (c : Fin 4 → ℂ) (t : ℝ) : ℂ := c 0+c 1*(t : ℂ)+c 2*(t : ℂ)^2+c 3*(t : ℂ)^3
def cubicGrad (c : Fin 4 → ℂ) (t : ℝ) : ℂ := c 1+2*c 2*(t : ℂ)+3*c 3*(t : ℂ)^2

theorem cubic_hasDerivAt (c : Fin 4 → ℂ) (t : ℝ) : HasDerivAt (cubic c) (cubicGrad c t) t := by
  have h := ((((hasDerivAt_const (t : ℂ) (c 0)).add ((hasDerivAt_id (t : ℂ)).const_mul (c 1))).add
    (((hasDerivAt_id (t : ℂ)).pow 2).const_mul (c 2))).add
    (((hasDerivAt_id (t : ℂ)).pow 3).const_mul (c 3))).comp_ofReal
  convert h using 1
  · rfl
  · simp [cubicGrad]
    ring

theorem cubic_hermite (c : Fin 4 → ℂ) (t : ℝ) :
    refValue ![cubic c 0,cubicGrad c 0,cubic c 1,cubicGrad c 1] t = cubic c t := by
  simp [refValue,SLean.Hermite.basis,SLean.Hermite.basisPoly,cubic,cubicGrad,Fin.sum_univ_four]
  ring

theorem segment_derivative {f : ℝ → ℂ} (hf : Differentiable ℝ f) (a h : ℝ)
    (c : Fin 4 → ℂ) (he : ∀ t ∈ Icc (0 : ℝ) 1, f (a+h*t) = cubic c t)
    (t : ℝ) (ht : t ∈ Icc (0 : ℝ) 1) :
    (h : ℂ)*deriv f (a+h*t) = cubicGrad c t := by
  have hf' := (hf (a+h*t)).hasDerivAt.scomp t
    ((hasDerivAt_const t a).add ((hasDerivAt_id t).const_mul h))
  have hg := (cubic_hasDerivAt c t).hasDerivWithinAt.congr_of_mem
    (fun s hs => he s hs) ht
  have hu := (uniqueDiffOn_Icc (by norm_num : (0 : ℝ) < 1)).uniqueDiffWithinAt ht
  have hd := hu.eq_deriv (Icc (0 : ℝ) 1) hf'.hasDerivWithinAt hg
  simpa [Algebra.smul_def] using hd

theorem uniform_cell_cover {N : ℕ} (hN : 0 < N) {h : ℝ} (_hh : 0 < h)
    {t : ℝ} (ht : t ∈ Icc (0 : ℝ) (N*h)) :
    ∃ n : ℕ, n < N ∧ t ∈ Icc (n*h) ((n+1)*h) := by
  induction N with
  | zero => omega
  | succ N ih =>
    by_cases hzero : N = 0
    · subst N
      exact ⟨0,by omega,by simpa using ht⟩
    · by_cases hleft : t ≤ N*h
      · obtain ⟨n,hn,hncell⟩ := ih (by omega) ⟨ht.1,hleft⟩
        exact ⟨n,by omega,hncell⟩
      · exact ⟨N,by omega,⟨le_of_lt (not_le.mp hleft),by simpa using ht.2⟩⟩

/-- Cubic on each cell in reference coordinates; no derivative formula is assumed. -/
def PiecewiseCubic (N : ℕ) (h : ℝ) (f : ℝ → ℂ) : Prop :=
  ∀ n : ℕ, n < N → ∃ c : Fin 4 → ℂ,
    ∀ t ∈ Icc (0 : ℝ) 1, f (n*h+h*t) = cubic c t

theorem spline_piecewiseCubic {N : ℕ} (h : ℝ) (hh : 0 < h) (v : Vector N) :
    PiecewiseCubic N h (spline h v) := by
  intro n hn
  refine ⟨cubicCoeffs (elementVector v n),?_⟩
  intro t ht
  rw [spline_on_cell h hh v n hn _ (by constructor <;> nlinarith [ht.1,ht.2])]
  have he : ((n*h+h*t)-n*h)/h = t := by field_simp; ring
  simp only [cellValue,he]
  simp [refValue,SLean.Hermite.basis,SLean.Hermite.basisPoly,cubic,cubicCoeffs,Fin.sum_univ_four]
  ring

/-- Every C¹ piecewise cubic satisfying the three boundary conditions is in the Hermite span. -/
theorem piecewiseCubic_in_Xh {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h)
    (f : ℝ → ℂ) (hf : Differentiable ℝ f) (hp : PiecewiseCubic N h f)
    (h0 : f 0 = 0) (hr : f (N*h) = 0) (hdr : deriv f (N*h) = 0) :
    (fun t : Icc (0 : ℝ) (N*h) => f t) ∈ Xh N h := by
  let u : ℕ → ℂ := fun n => f (n*h)
  let w : ℕ → ℂ := fun n => (h : ℂ)*deriv f (n*h)
  have hu0 : u 0 = 0 := by simpa [u] using h0
  have huN : u N = 0 := hr
  have hwN : w N = 0 := by simp [w,hdr]
  refine ⟨pack N u w,?_⟩
  funext t
  obtain ⟨n,hn,ht⟩ := uniform_cell_cover hN hh t.2
  obtain ⟨c,hc⟩ := hp n hn
  let y := ((t : ℝ)-n*h)/h
  have hy : y ∈ Icc (0 : ℝ) 1 := by
    constructor
    · exact div_nonneg (sub_nonneg.mpr ht.1) hh.le
    · apply (div_le_one hh).mpr
      linarith [ht.2]
  have hxy : n*h+h*y = (t : ℝ) := by dsimp [y]; field_simp; ring
  change spline h (pack N u w) t = f t
  rw [spline_on_cell h hh _ n hn t ht]
  have he : elementVector (pack N u w) n =
      ![cubic c 0,cubicGrad c 0,cubic c 1,cubicGrad c 1] := by
    have hc0 := hc 0 (by norm_num)
    have hc1 := hc 1 (by norm_num)
    have hd0 := segment_derivative hf (n*h) h c hc 0 (by norm_num)
    have hd1 := segment_derivative hf (n*h) h c hc 1 (by norm_num)
    have hnext : ((n+1 : ℕ) : ℝ)*h = n*h+h := by push_cast; ring
    simp only [mul_zero,add_zero,mul_one] at hc0 hc1 hd0 hd1
    ext i
    fin_cases i <;>
      simp (disch := omega) only [elementVector,Algebra.nodeU_pack N u w hu0 huN,
        Algebra.nodeW_pack N u w hwN]
    · exact hc0
    · exact hd0
    · change u (n+1) = cubic c 1
      simpa only [u,hnext] using hc1
    · change w (n+1) = cubicGrad c 1
      simpa only [w,hnext] using hd1
  rw [cellValue,he,cubic_hermite]
  exact (hc y hy).symm.trans (congrArg f hxy)

end
end SLean.Bridge


==> anc/lean/SLean/Bridge/ElementEnergy.lean <==
module
public import SLean.Bridge.Reference

@[expose] public section
set_option autoImplicit false
namespace SLean.Bridge
noncomputable section
open SLean.Hermite

theorem ref_gradient_form (v w : Fin 4 → ℂ) :
    (∫ x in (0 : ℝ)..1, refGrad v x*star (refGrad w x)) = pairing J v w := by
  unfold refGrad
  rw [reference_bilinear_integral]
  · simp_rw [reference_gradient]
    unfold pairing
    apply Finset.sum_congr rfl
    intro i _
    apply Finset.sum_congr rfl
    intro k _
    fin_cases i <;> fin_cases k <;> norm_num [J]
  all_goals intro i; unfold dBasis; fun_prop

theorem ref_hessian_form (v w : Fin 4 → ℂ) :
    (∫ x in (0 : ℝ)..1, refHess v x*star (refHess w x)) = pairing H v w := by
  unfold refHess
  rw [reference_bilinear_integral]
  · simp_rw [reference_hessian]
    unfold pairing
    apply Finset.sum_congr rfl
    intro i _
    apply Finset.sum_congr rfl
    intro k _
    fin_cases i <;> fin_cases k <;> norm_num [H]
  all_goals intro i; unfold ddBasis; fun_prop

def cubicCoeffs (v : Fin 4 → ℂ) : Fin 4 → ℂ :=
  ![v 0,v 1,-3*v 0-2*v 1+3*v 2-v 3,2*v 0+v 1-2*v 2+v 3]
def legendreCoeffs (v : Fin 4 → ℂ) : Fin 4 → ℂ :=
  let c := cubicCoeffs v
  ![c 0+c 1/2+c 2/3+c 3/4,c 1/2+c 2/2+9*c 3/20,c 2/6+c 3/4,c 3/20]
def gradientCoeffs (v : Fin 4 → ℂ) : Fin 3 → ℂ :=
  let c := cubicCoeffs v
  ![c 1+c 2+c 3,c 2+3*c 3/2,c 3/2]

theorem mass_energy_decomposition (v : Fin 4 → ℂ) :
    (pairing elementM v v).re/420 =
    Complex.normSq (legendreCoeffs v 0)+Complex.normSq (legendreCoeffs v 1)/3+
      Complex.normSq (legendreCoeffs v 2)/5+Complex.normSq (legendreCoeffs v 3)/7 := by
  simp [pairing,elementM,Fin.sum_univ_four,legendreCoeffs,cubicCoeffs,
    Complex.normSq_apply,Complex.mul_re,Complex.mul_im]
  ring

theorem gradient_energy_decomposition (v : Fin 4 → ℂ) :
    (pairing J v v).re = Complex.normSq (gradientCoeffs v 0)+
      Complex.normSq (gradientCoeffs v 1)/3+Complex.normSq (gradientCoeffs v 2)/5 := by
  simp [pairing,J,Fin.sum_univ_four,gradientCoeffs,cubicCoeffs,
    Complex.normSq_apply,Complex.mul_re,Complex.mul_im]
  ring

theorem hessian_energy_decomposition (v : Fin 4 → ℂ) :
    (pairing H v v).re = 4*Complex.normSq (gradientCoeffs v 1)+
      12*Complex.normSq (gradientCoeffs v 2) := by
  simp [pairing,H,Fin.sum_univ_four,gradientCoeffs,cubicCoeffs,
    Complex.normSq_apply,Complex.mul_re,Complex.mul_im]
  ring

theorem element_inverse_inequality (v : Fin 4 → ℂ) :
    (pairing H v v).re ≤ 64*(pairing J v v).re := by
  rw [hessian_energy_decomposition,gradient_energy_decomposition]
  nlinarith [Complex.normSq_nonneg (gradientCoeffs v 0),
    Complex.normSq_nonneg (gradientCoeffs v 1),Complex.normSq_nonneg (gradientCoeffs v 2)]

theorem element_mass_nonneg (v : Fin 4 → ℂ) : 0 ≤ (pairing elementM v v).re := by
  have h := mass_energy_decomposition v
  have h0 := Complex.normSq_nonneg (legendreCoeffs v 0)
  have h1 := Complex.normSq_nonneg (legendreCoeffs v 1)
  have h2 := Complex.normSq_nonneg (legendreCoeffs v 2)
  have h3 := Complex.normSq_nonneg (legendreCoeffs v 3)
  linarith

theorem legendreCoeffs_injective : Function.Injective legendreCoeffs := by
  intro v w hvw
  have h0 := congrFun hvw 0
  have h1 := congrFun hvw 1
  have h2 := congrFun hvw 2
  have h3 := congrFun hvw 3
  simp [legendreCoeffs,cubicCoeffs] at h0 h1 h2 h3
  funext i
  fin_cases i
  · change v 0 = w 0
    linear_combination h0-h1+h2-h3/20
  · change v 1 = w 1
    linear_combination 2*h1-6*h2+3*h3/5
  · change v 2 = w 2
    linear_combination h0+h1+h2+h3/20
  · change v 3 = w 3
    linear_combination 2*h1+6*h2+3*h3/5

theorem element_mass_eq_zero (v : Fin 4 → ℂ) : (pairing elementM v v).re = 0 ↔ v = 0 := by
  constructor
  · intro hz
    have h := mass_energy_decomposition v
    rw [hz,zero_div] at h
    have h0 := Complex.normSq_nonneg (legendreCoeffs v 0)
    have h1 := Complex.normSq_nonneg (legendreCoeffs v 1)
    have h2 := Complex.normSq_nonneg (legendreCoeffs v 2)
    have h3 := Complex.normSq_nonneg (legendreCoeffs v 3)
    apply legendreCoeffs_injective
    funext i
    have hn0 : Complex.normSq (legendreCoeffs v 0) = 0 := by linarith
    have hn1 : Complex.normSq (legendreCoeffs v 1) = 0 := by linarith
    have hn2 : Complex.normSq (legendreCoeffs v 2) = 0 := by linarith
    have hn3 : Complex.normSq (legendreCoeffs v 3) = 0 := by linarith
    have hn : Complex.normSq (legendreCoeffs v i) = 0 := by
      fin_cases i <;> assumption
    have hi := Complex.normSq_eq_zero.mp hn
    rw [hi]
    fin_cases i <;> simp [legendreCoeffs,cubicCoeffs]
  · rintro rfl
    simp [pairing]

end
end SLean.Bridge


==> anc/lean/SLean/Bridge/EnergyScaling.lean <==
module
public import SLean.Bridge.Galerkin

@[expose] public section
set_option autoImplicit false
namespace SLean.Bridge
noncomputable section
open Matrix

theorem mass_pairing_real {N : ℕ} (hN : 0 < N) (v : Vector N) :
    globalPairing (M N) v v = (massSq v : ℂ) := by
  have hs := congrArg Complex.im (mass_star hN v v)
  simp only [Complex.star_def,Complex.conj_im] at hs
  apply Complex.ext
  · rfl
  · simp only [Complex.ofReal_im]
    linarith

theorem energy_smul {N : ℕ} (A : Matrix (Dof N) (Dof N) ℂ) (c : ℂ) (v : Vector N) :
    (globalPairing A (c • v) (c • v)).re = ‖c‖^2*(globalPairing A v v).re := by
  rw [globalPairing_smul_left,globalPairing_smul_right,← mul_assoc,Complex.star_def,Complex.mul_conj]
  simp [Complex.mul_re,Complex.sq_norm]

theorem l2Sq_smul {N : ℕ} (h : ℝ) (c : ℂ) (v : Vector N) :
    l2Sq h (c • v) = ‖c‖^2*l2Sq h v := by
  simp only [l2Sq,massSq,energy_smul]
  ring
theorem h1Sq_smul {N : ℕ} (h : ℝ) (c : ℂ) (v : Vector N) :
    h1Sq h (c • v) = ‖c‖^2*h1Sq h v := by
  simp only [h1Sq,gradSq,energy_smul]
  ring

theorem eigen_gradient_lower {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h)
    (z : ℂ) (v : Vector N) (he : generator N h v = z • v)
    (hf : 100/h^3 ≤ |z.im|) : (100/8 : ℝ)/h^2*l2Sq h v ≤ h1Sq h v := by
  have he' := (generator_eigen_iff hN h hh.ne' z v).mp he
  have hp : globalPairing (K N) v v = (z*(h : ℂ)^3/420)*(massSq v : ℂ) := by
    unfold globalPairing
    rw [he']
    simp only [Pi.smul_apply,smul_eq_mul]
    rw [← mass_pairing_real hN v]
    unfold globalPairing
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro i _
    ring
  have hb := diagonal_form_bound hN v
  rw [hp,norm_mul,norm_div,norm_mul,norm_pow,Complex.norm_real,
    Real.norm_eq_abs,abs_of_pos hh,Complex.norm_ofNat,Complex.norm_real,
    Real.norm_eq_abs,abs_of_nonneg (massSq_nonneg hN v)] at hb
  have hz := Complex.abs_im_le_norm z
  have hl : 100 ≤ ‖z‖*h^3 := by
    exact (div_le_iff₀ (pow_pos hh 3)).mp (hf.trans hz)
  have hm := massSq_nonneg hN v
  have hg : (100:ℝ)/420*massSq v ≤ 8*gradSq v := by nlinarith
  unfold l2Sq h1Sq
  apply (le_div_iff₀ hh).mpr
  field_simp [hh.ne']
  nlinarith

theorem h1Sq_continuous {N : ℕ} (h : ℝ) : Continuous (h1Sq (N := N) h) := by
  unfold h1Sq gradSq globalPairing Matrix.mulVec dotProduct
  fun_prop

end
end SLean.Bridge


==> anc/lean/SLean/Bridge/FormBound.lean <==
module
public import SLean.Bridge.MassNorm

@[expose] public section
set_option autoImplicit false
namespace SLean.Bridge
noncomputable section

abbrev ModeArray (N : ℕ) := Fin N → Fin 3 → ℂ
def modeInner {N : ℕ} (p q : ModeArray N) : ℂ :=
  ∑ n, ∑ j, (starRingEnd ℂ) (p n j)*q n j/(2*(j.val : ℂ)+1)

@[instance_reducible] def modeCore (N : ℕ) : PreInnerProductSpace.Core ℂ (ModeArray N) where
  inner := modeInner
  conj_inner_symm p q := by
    change (starRingEnd ℂ) (modeInner q p) = modeInner p q
    simp only [modeInner,map_sum]
    apply Finset.sum_congr rfl
    intro n _
    apply Finset.sum_congr rfl
    intro j _
    fin_cases j <;> norm_num [map_div,map_mul,map_ofNat] <;> ring
  re_inner_nonneg p := by
    change 0 ≤ (modeInner p p).re
    unfold modeInner
    simp only [Complex.re_sum]
    apply Finset.sum_nonneg
    intro n _
    apply Finset.sum_nonneg
    intro j _
    fin_cases j <;> norm_num [Complex.div_re,Complex.mul_re,Complex.normSq_apply]
    all_goals simp only [← sq]; positivity
  add_left p q r := by
    simp only [modeInner,Pi.add_apply,map_add,add_mul,add_div,Finset.sum_add_distrib]
  smul_left p q c := by
    simp only [modeInner,Pi.smul_apply,smul_eq_mul,map_mul,Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro n _
    apply Finset.sum_congr rfl
    intro j _
    ring

def gradModes {N : ℕ} (v : Vector N) : ModeArray N := fun n => gradientCoeffs (elementVector v n.val)
def hessModes {N : ℕ} (v : Vector N) : ModeArray N := fun n =>
  ![2*gradientCoeffs (elementVector v n.val) 1,6*gradientCoeffs (elementVector v n.val) 2,0]

theorem reference_form_modes (v w : Fin 4 → ℂ) :
    pairing elementK v w = 2*gradientCoeffs v 1*star (gradientCoeffs w 0)+
      2*gradientCoeffs v 2*star (gradientCoeffs w 1) := by
  simp [pairing,elementK,Fin.sum_univ_four,gradientCoeffs,cubicCoeffs,
    star_mul,star_add,star_sub]
  ring

theorem form_modes {N : ℕ} (hN : 0 < N) (v w : Vector N) :
    globalPairing (K N) v w = modeInner (gradModes w) (hessModes v) := by
  rw [K,assembled_pairing elementK hN,← Fin.sum_univ_eq_sum_range]
  unfold modeInner
  apply Finset.sum_congr rfl
  intro n _
  rw [reference_form_modes]
  simp [gradModes,hessModes,Fin.sum_univ_three]
  ring

theorem gradient_modes {N : ℕ} (hN : 0 < N) (v : Vector N) :
    (modeInner (gradModes v) (gradModes v)).re = gradSq v := by
  unfold gradSq
  rw [assembled_pairing J hN,← Fin.sum_univ_eq_sum_range]
  simp only [modeInner,Complex.re_sum]
  apply Finset.sum_congr rfl
  intro n _
  rw [gradient_energy_decomposition]
  norm_num [gradModes,Fin.sum_univ_three,Complex.div_re,Complex.mul_re,Complex.normSq_apply]
  ring

theorem hessian_modes {N : ℕ} (hN : 0 < N) (v : Vector N) :
    (modeInner (hessModes v) (hessModes v)).re = hessSq v := by
  unfold hessSq
  rw [assembled_pairing H hN,← Fin.sum_univ_eq_sum_range]
  simp only [modeInner,Complex.re_sum]
  apply Finset.sum_congr rfl
  intro n _
  rw [hessian_energy_decomposition]
  norm_num [hessModes,Fin.sum_univ_three,Complex.div_re,Complex.mul_re,Complex.mul_im,Complex.normSq_apply]
  ring

theorem form_bound {N : ℕ} (hN : 0 < N) (v w : Vector N) :
    ‖globalPairing (K N) v w‖ ≤ Real.sqrt (hessSq v)*Real.sqrt (gradSq w) := by
  let _ : PreInnerProductSpace.Core ℂ (ModeArray N) := modeCore N
  have hb := InnerProductSpace.Core.norm_inner_le_norm (𝕜 := ℂ) (gradModes w) (hessModes v)
  change ‖modeInner (gradModes w) (hessModes v)‖ ≤
    Real.sqrt (modeInner (gradModes w) (gradModes w)).re*
      Real.sqrt (modeInner (hessModes v) (hessModes v)).re at hb
  rw [gradient_modes hN,hessian_modes hN,← form_modes hN] at hb
  rwa [mul_comm] at hb

theorem diagonal_form_bound {N : ℕ} (hN : 0 < N) (v : Vector N) :
    ‖globalPairing (K N) v v‖ ≤ 8*gradSq v := by
  calc
    _ ≤ Real.sqrt (hessSq v)*Real.sqrt (gradSq v) := form_bound hN v v
    _ ≤ Real.sqrt (64*gradSq v)*Real.sqrt (gradSq v) := by
      gcongr
      exact hessSq_le hN v
    _ = 8*gradSq v := by
      rw [Real.sqrt_mul (by norm_num : (0 : ℝ) ≤ 64)]
      norm_num
      rw [mul_assoc,Real.mul_self_sqrt (gradSq_nonneg hN v)]

end
end SLean.Bridge


==> anc/lean/SLean/Bridge/FunctionSpace.lean <==
module
public import SLean.Bridge.CubicSpace
public import SLean.Bridge.InverseInequality
public import SLean.Bridge.RealStructure

@[expose] public section
set_option autoImplicit false
open Set
namespace SLean.Bridge
noncomputable section

/-- A function belongs to Xh exactly when it has the required C1 piecewise-cubic representative. -/
theorem mem_Xh_iff {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h)
    (f : Icc (0 : ℝ) (N*h) → ℂ) : f ∈ Xh N h ↔
    ∃ g : ℝ → ℂ, (∀ t : Icc (0 : ℝ) (N*h), g t = f t) ∧
      Differentiable ℝ g ∧ Continuous (deriv g) ∧ PiecewiseCubic N h g ∧
      g 0 = 0 ∧ g (N*h) = 0 ∧ deriv g (N*h) = 0 := by
  constructor
  · rintro ⟨v,rfl⟩
    exact ⟨spline h v,fun _ => rfl,fun t => (spline_hasDerivAt h hh v t).differentiableAt,
      by rw [spline_deriv h hh v]; exact splineGrad_continuous h hh v,
      spline_piecewiseCubic h hh v,spline_boundary hN h hh v⟩
  · rintro ⟨g,he,hg,_,hp,h0,hr,hdr⟩
    have hm := piecewiseCubic_in_Xh hN h hh g hg hp h0 hr hdr
    have hf : (fun t : Icc (0 : ℝ) (N*h) => g t) = f := funext he
    rwa [hf] at hm

def representative {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (f : Xh N h) : ℝ → ℂ :=
  spline h ((coefficientEquiv hN h hh).symm f)
def functionL2Norm {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (f : Xh N h) : ℝ :=
  l2Norm h ((coefficientEquiv hN h hh).symm f)
def functionH1Sq {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (f : Xh N h) : ℝ :=
  h1Sq h ((coefficientEquiv hN h hh).symm f)

theorem representative_eq {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (f : Xh N h)
    (t : Icc (0 : ℝ) (N*h)) : representative hN h hh f t = f.val t := by
  exact congrArg (fun g : Xh N h => g.val t) ((coefficientEquiv hN h hh).apply_symm_apply f)

theorem function_norm_integrals {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (f : Xh N h) :
    functionL2Norm hN h hh f = Real.sqrt (∫ t in (0:ℝ)..N*h, ‖representative hN h hh f t‖^2) ∧
    functionH1Sq hN h hh f = ∫ t in (0:ℝ)..N*h, ‖deriv (representative hN h hh f) t‖^2 := by
  exact ⟨congrArg Real.sqrt (l2Sq_integral hN h hh _),h1Sq_integral hN h hh _⟩

theorem function_galerkin_weak {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (f g : Xh N h) :
    (∫ t in (0:ℝ)..N*h, representative hN h hh (galerkin hN h hh f) t*
      star (representative hN h hh g t)) =
    ∫ t in (0:ℝ)..N*h, deriv (deriv (representative hN h hh f)) t*
      star (deriv (representative hN h hh g) t) := by
  obtain ⟨v,rfl⟩ := (coefficientEquiv hN h hh).surjective f
  obtain ⟨w,rfl⟩ := (coefficientEquiv hN h hh).surjective g
  simp only [galerkin_on_coefficients,representative,LinearEquiv.symm_apply_apply]
  exact generator_weak hN h hh v w

theorem spline_real {N : ℕ} (h : ℝ) {v : Vector N} (hv : IsReal v) (t : ℝ) :
    star (spline h v t) = spline h v t := by
  have hv' (i : Dof N) : star (v i) = v i := congrFun hv i
  have hu (n : ℕ) : star (nodeU v n) = nodeU v n := by
    unfold nodeU valueRow
    split_ifs <;> simp [hv']
  have hw (n : ℕ) : star (nodeW v n) = nodeW v n := by
    unfold nodeW slopeRow
    split_ifs <;> simp [hv']
  have hc (n : ℕ) (x : ℝ) : star (cellValue h v n x) = cellValue h v n x := by
    simp [cellValue,refValue,elementVector,Fin.sum_univ_four,star_mul,hu,hw,mul_comm]
  unfold spline
  generalize N-1 = m
  induction m with
  | zero => exact hc 0 t
  | succ m ih =>
    simp only [joinCells,paste]
    split_ifs
    · exact ih
    · exact hc _ t

end
end SLean.Bridge


==> anc/lean/SLean/Bridge/Functions.lean <==
module
public import SLean.Bridge.Reference
public import SLean.Bridge.Pasting

@[expose] public section
set_option autoImplicit false
open Set Filter
open scoped Topology
namespace SLean.Bridge
noncomputable section

def cellValue {N : ℕ} (h : ℝ) (v : Vector N) (n : ℕ) (t : ℝ) : ℂ :=
  refValue (elementVector v n) ((t-n*h)/h)
def cellGrad {N : ℕ} (h : ℝ) (v : Vector N) (n : ℕ) (t : ℝ) : ℂ :=
  refGrad (elementVector v n) ((t-n*h)/h)/(h : ℂ)
def cellHess {N : ℕ} (h : ℝ) (v : Vector N) (n : ℕ) (t : ℝ) : ℂ :=
  refHess (elementVector v n) ((t-n*h)/h)/(h : ℂ)^2

theorem cellValue_hasDerivAt {N : ℕ} (h : ℝ) (v : Vector N) (n : ℕ) (t : ℝ) :
    HasDerivAt (cellValue h v n) (cellGrad h v n t) t := by
  convert (refValue_hasDerivAt (elementVector v n) ((t-n*h)/h)).scomp t
    (((hasDerivAt_id t).sub_const (n*h)).div_const h) using 1
  · rfl
  · simp [cellGrad,Algebra.smul_def,div_eq_mul_inv,mul_comm]

theorem cellGrad_hasDerivAt {N : ℕ} (h : ℝ) (v : Vector N) (n : ℕ) (t : ℝ) :
    HasDerivAt (cellGrad h v n) (cellHess h v n t) t := by
  convert ((refGrad_hasDerivAt (elementVector v n) ((t-n*h)/h)).scomp t
    (((hasDerivAt_id t).sub_const (n*h)).div_const h)).div_const (h : ℂ) using 1
  · rfl
  · simp [cellHess,Algebra.smul_def,div_eq_mul_inv]
    ring

theorem cell_nodal {N : ℕ} (h : ℝ) (hh : h ≠ 0) (v : Vector N) (n : ℕ) :
    cellValue h v n (n*h) = nodeU v n ∧ cellGrad h v n (n*h) = nodeW v n/(h : ℂ) ∧
    cellValue h v n ((n+1)*h) = nodeU v (n+1) ∧
    cellGrad h v n ((n+1)*h) = nodeW v (n+1)/(h : ℂ) := by
  have hright : (((n : ℝ)+1)*h-n*h)/h = 1 := by field_simp; ring
  have hn := ref_nodal (elementVector v n)
  simp only [cellValue,cellGrad,sub_self,zero_div,hright]
  rw [hn.1,hn.2.1,hn.2.2.1,hn.2.2.2]
  simp [elementVector]

theorem cell_match {N : ℕ} (h : ℝ) (hh : h ≠ 0) (v : Vector N) (n : ℕ) :
    cellValue h v n ((n+1)*h) = cellValue h v (n+1) ((n+1)*h) := by
  rw [(cell_nodal h hh v n).2.2.1]
  simpa only [Nat.cast_add,Nat.cast_one] using (cell_nodal h hh v (n+1)).1.symm

theorem cell_grad_match {N : ℕ} (h : ℝ) (hh : h ≠ 0) (v : Vector N) (n : ℕ) :
    cellGrad h v n ((n+1)*h) = cellGrad h v (n+1) ((n+1)*h) := by
  rw [(cell_nodal h hh v n).2.2.2]
  simpa only [Nat.cast_add,Nat.cast_one] using (cell_nodal h hh v (n+1)).2.1.symm

/-- Canonical C¹ extension of the finite-element function to the real line. -/
def spline {N : ℕ} (h : ℝ) (v : Vector N) : ℝ → ℂ := joinCells h (cellValue h v) (N-1)
def splineGrad {N : ℕ} (h : ℝ) (v : Vector N) : ℝ → ℂ := joinCells h (cellGrad h v) (N-1)

theorem spline_hasDerivAt {N : ℕ} (h : ℝ) (hh : 0 < h) (v : Vector N) (t : ℝ) :
    HasDerivAt (spline h v) (splineGrad h v t) t :=
  joinCells_hasDerivAt h hh.le (cellValue h v) (cellGrad h v)
    (cell_match h hh.ne' v) (cell_grad_match h hh.ne' v) (cellValue_hasDerivAt h v) (N-1) t

theorem spline_deriv {N : ℕ} (h : ℝ) (hh : 0 < h) (v : Vector N) :
    deriv (spline h v) = splineGrad h v := by
  funext t
  exact (spline_hasDerivAt h hh v t).deriv

theorem spline_continuous {N : ℕ} (h : ℝ) (hh : 0 < h) (v : Vector N) : Continuous (spline h v) :=
  continuous_iff_continuousAt.mpr fun t => (spline_hasDerivAt h hh v t).continuousAt

theorem splineGrad_continuous {N : ℕ} (h : ℝ) (hh : 0 < h) (v : Vector N) : Continuous (splineGrad h v) :=
  joinCells_continuous h hh.le (cellGrad h v) (cell_grad_match h hh.ne' v)
    (fun n => continuous_iff_continuousAt.mpr fun t => (cellGrad_hasDerivAt h v n t).continuousAt) (N-1)

theorem spline_on_cell {N : ℕ} (h : ℝ) (hh : 0 < h) (v : Vector N)
    (n : ℕ) (hn : n < N) (t : ℝ) (ht : t ∈ Icc (n*h) ((n+1)*h)) :
    spline h v t = cellValue h v n t :=
  joinCells_on_cell h hh.le _ (cell_match h hh.ne' v) (N-1) n (by omega) t ht

theorem splineGrad_on_cell {N : ℕ} (h : ℝ) (hh : 0 < h) (v : Vector N)
    (n : ℕ) (hn : n < N) (t : ℝ) (ht : t ∈ Icc (n*h) ((n+1)*h)) :
    splineGrad h v t = cellGrad h v n t :=
  joinCells_on_cell h hh.le _ (cell_grad_match h hh.ne' v) (N-1) n (by omega) t ht

theorem spline_second_deriv_on_cell {N : ℕ} (h : ℝ) (hh : 0 < h) (v : Vector N)
    (n : ℕ) (hn : n < N) (t : ℝ) (ht : t ∈ Ioo (n*h) ((n+1)*h)) :
    deriv (deriv (spline h v)) t = cellHess h v n t := by
  rw [spline_deriv h hh v]
  have he : splineGrad h v =ᶠ[𝓝 t] cellGrad h v n := by
    filter_upwards [Ioo_mem_nhds ht.1 ht.2] with s hs
    exact splineGrad_on_cell h hh v n hn s ⟨hs.1.le,hs.2.le⟩
  exact (he.deriv_eq).trans (cellGrad_hasDerivAt h v n t).deriv

theorem spline_boundary {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (v : Vector N) :
    spline h v 0 = 0 ∧ spline h v (N*h) = 0 ∧ deriv (spline h v) (N*h) = 0 := by
  have hleft := spline_on_cell h hh v 0 hN 0 (by simp; exact hh.le)
  have hright := spline_on_cell h hh v (N-1) (by omega) (N*h) (by
    have he : ((N-1 : ℕ) : ℝ)+1 = N := by exact_mod_cast Nat.sub_add_cancel hN
    constructor <;> nlinarith)
  have hd := splineGrad_on_cell h hh v (N-1) (by omega) (N*h) (by
    have he : ((N-1 : ℕ) : ℝ)+1 = N := by exact_mod_cast Nat.sub_add_cancel hN
    constructor <;> nlinarith)
  have hnr : ((N-1 : ℕ) : ℝ)+1 = N := by exact_mod_cast Nat.sub_add_cancel hN
  have hv := cell_nodal h hh.ne' v (N-1)
  rw [hnr] at hv
  have hn : N-1+1 = N := Nat.sub_add_cancel hN
  rw [hn,Algebra.nodeU_right,Algebra.nodeW_right,zero_div] at hv
  refine ⟨?_,hright.trans hv.2.2.1,?_⟩
  · rw [hleft]
    simpa using (cell_nodal h hh.ne' v 0).1
  · rw [spline_deriv h hh v,hd]
    exact hv.2.2.2

end
end SLean.Bridge


==> anc/lean/SLean/Bridge/Galerkin.lean <==
module
public import SLean.Bridge.Interpolation
public import SLean.Bridge.NormIntegrals
public import SLean.Bridge.FormBound

@[expose] public section
set_option autoImplicit false
open Matrix
namespace SLean.Bridge
noncomputable section

/-- Matrix of the physical unweighted Galerkin generator in Hermite coordinates. -/
def generatorMatrix (N : ℕ) (h : ℝ) : Matrix (Dof N) (Dof N) ℂ :=
  (420/(h : ℂ)^3) • ((M N)⁻¹*K N)
def generator (N : ℕ) (h : ℝ) : Vector N →ₗ[ℂ] Vector N := (generatorMatrix N h).toLin'

theorem generator_apply (N : ℕ) (h : ℝ) (v : Vector N) :
    generator N h v = (generatorMatrix N h) *ᵥ v := rfl

theorem mass_generator {N : ℕ} (hN : 0 < N) (h : ℝ) (v : Vector N) :
    M N *ᵥ generator N h v = (420/(h : ℂ)^3) • (K N *ᵥ v) := by
  rw [generator_apply,generatorMatrix,Matrix.smul_mulVec,Matrix.mulVec_smul,
    Matrix.mulVec_mulVec,← Matrix.mul_assoc,
    Matrix.mul_nonsing_inv _ (isUnit_iff_ne_zero.mpr (mass_det_ne_zero hN)),Matrix.one_mul]

theorem generator_eigen_iff {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : h ≠ 0) (ζ : ℂ) (v : Vector N) :
    generator N h v = ζ • v ↔ K N *ᵥ v = (ζ*(h : ℂ)^3/420) • (M N *ᵥ v) := by
  have hc : (h : ℂ) ≠ 0 := Complex.ofReal_ne_zero.mpr hh
  constructor
  · intro he
    have hm := mass_generator hN h v
    rw [he,Matrix.mulVec_smul] at hm
    ext i
    have hi := congrFun hm i
    simp only [Pi.smul_apply,smul_eq_mul] at hi ⊢
    field_simp at hi ⊢
    linear_combination -hi
  · intro he
    rw [generator_apply,generatorMatrix,Matrix.smul_mulVec,← Matrix.mulVec_mulVec,he,
      Matrix.mulVec_smul,Matrix.mulVec_mulVec,
      Matrix.nonsing_inv_mul _ (isUnit_iff_ne_zero.mpr (mass_det_ne_zero hN)),Matrix.one_mulVec,smul_smul]
    congr 1
    field_simp

theorem generator_weak {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (v w : Vector N) :
    (∫ t in (0 : ℝ)..N*h, spline h (generator N h v) t*star (spline h w t)) =
      ∫ t in (0 : ℝ)..N*h, deriv (deriv (spline h v)) t*star (deriv (spline h w) t) := by
  rw [spline_mass hN h hh,spline_form hN h hh]
  have he : globalPairing (M N) (generator N h v) w = (420/(h : ℂ)^3)*globalPairing (K N) v w := by
    simp only [globalPairing,mass_generator hN,Pi.smul_apply,smul_eq_mul,Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro i _
    ring
  rw [he]
  field_simp [Complex.ofReal_ne_zero.mpr hh.ne']

/-- The operator on the actual function subspace, transported by the proved coefficient equivalence. -/
def galerkin {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) : Xh N h →ₗ[ℂ] Xh N h :=
  (coefficientEquiv hN h hh).toLinearMap ∘ₗ generator N h ∘ₗ (coefficientEquiv hN h hh).symm.toLinearMap

theorem galerkin_on_coefficients {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (v : Vector N) :
    galerkin hN h hh (coefficientEquiv hN h hh v) = coefficientEquiv hN h hh (generator N h v) := by
  simp [galerkin]

theorem galerkin_eigen_iff {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (ζ : ℂ) (v : Vector N) :
    galerkin hN h hh (coefficientEquiv hN h hh v) = ζ • coefficientEquiv hN h hh v ↔
      K N *ᵥ v = (ζ*(h : ℂ)^3/420) • (M N *ᵥ v) := by
  rw [galerkin_on_coefficients,← map_smul,(coefficientEquiv hN h hh).injective.eq_iff]
  exact generator_eigen_iff hN h hh.ne' ζ v

theorem matrix_eigenpair_function_equivalence {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (ζ : ℂ) :
    IsEigenvalue N (ζ*(h : ℂ)^3/420) ↔
      ∃ f : Xh N h, f ≠ 0 ∧ galerkin hN h hh f = ζ • f := by
  constructor
  · rintro ⟨v,hv,he⟩
    exact ⟨coefficientEquiv hN h hh v,fun hz => hv ((coefficientEquiv hN h hh).map_eq_zero_iff.mp hz),
      (galerkin_eigen_iff hN h hh ζ v).mpr he⟩
  · rintro ⟨f,hf,he⟩
    obtain ⟨v,rfl⟩ := (coefficientEquiv hN h hh).surjective f
    exact ⟨v,fun hz => hf (by rw [hz,map_zero]),(galerkin_eigen_iff hN h hh ζ v).mp he⟩

end
end SLean.Bridge


==> anc/lean/SLean/Bridge/Integrals.lean <==
module
public import SLean.Bridge.Functions
public import SLean.Bridge.AssemblyPairing

@[expose] public section
set_option autoImplicit false
open Set MeasureTheory
namespace SLean.Bridge
noncomputable section

theorem complex_reference_change (f : ℝ → ℂ) (a h : ℝ) (hh : h ≠ 0) :
    (∫ x in a..a+h, f ((x-a)/h)) = (h : ℂ)*(∫ y in (0 : ℝ)..1, f y) := by
  have he : (fun y => f ((a+h*y-a)/h)) = f := by
    funext y
    congr 1
    field_simp
    ring
  have hc := intervalIntegral.smul_integral_comp_add_mul
    (f := fun x => f ((x-a)/h)) (a := 0) (b := 1) h a
  rw [he] at hc
  simpa [Algebra.smul_def] using hc.symm

theorem cell_mass {N : ℕ} (h : ℝ) (hh : h ≠ 0) (v w : Vector N) (n : ℕ) :
    (∫ t in n*h..(n+1)*h, cellValue h v n t*star (cellValue h w n t)) =
      (h : ℂ)/420*pairing elementM (elementVector v n) (elementVector w n) := by
  have hend : ((n : ℝ)+1)*h = n*h+h := by ring
  rw [hend]
  unfold cellValue
  rw [complex_reference_change (fun y => refValue (elementVector v n) y*star (refValue (elementVector w n) y)) _ _ hh,ref_mass]
  ring

theorem cell_form {N : ℕ} (h : ℝ) (hh : h ≠ 0) (v w : Vector N) (n : ℕ) :
    (∫ t in n*h..(n+1)*h, cellHess h v n t*star (cellGrad h w n t)) =
      (1/(h : ℂ)^2)*pairing elementK (elementVector v n) (elementVector w n) := by
  have hend : ((n : ℝ)+1)*h = n*h+h := by ring
  rw [hend]
  have he (t : ℝ) : cellHess h v n t*star (cellGrad h w n t) =
      (1/(h : ℂ)^3)*(refHess (elementVector v n) ((t-n*h)/h)*
        star (refGrad (elementVector w n) ((t-n*h)/h))) := by
    simp [cellHess,cellGrad]
    ring
  simp_rw [he]
  rw [intervalIntegral.integral_const_mul,
    complex_reference_change (fun y => refHess (elementVector v n) y*star (refGrad (elementVector w n) y)) _ _ hh,ref_form]
  field_simp [Complex.ofReal_ne_zero.mpr hh]

theorem cell_gradient {N : ℕ} (h : ℝ) (hh : h ≠ 0) (v w : Vector N) (n : ℕ) :
    (∫ t in n*h..(n+1)*h, cellGrad h v n t*star (cellGrad h w n t)) =
      (1/(h : ℂ))*pairing J (elementVector v n) (elementVector w n) := by
  have hend : ((n : ℝ)+1)*h = n*h+h := by ring
  rw [hend]
  have he (t : ℝ) : cellGrad h v n t*star (cellGrad h w n t) =
      (1/(h : ℂ)^2)*(refGrad (elementVector v n) ((t-n*h)/h)*
        star (refGrad (elementVector w n) ((t-n*h)/h))) := by
    simp [cellGrad]
    ring
  simp_rw [he]
  rw [intervalIntegral.integral_const_mul,
    complex_reference_change (fun y => refGrad (elementVector v n) y*star (refGrad (elementVector w n) y)) _ _ hh,ref_gradient_form]
  field_simp [Complex.ofReal_ne_zero.mpr hh]

theorem cellHess_continuous {N : ℕ} (h : ℝ) (v : Vector N) (n : ℕ) : Continuous (cellHess h v n) := by
  exact ((refHess_continuous _).comp (by fun_prop)).div_const _

theorem spline_mass {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (v w : Vector N) :
    (∫ t in (0 : ℝ)..N*h, spline h v t*star (spline h w t)) =
      (h : ℂ)/420*globalPairing (M N) v w := by
  have hc : Continuous (fun t => spline h v t*star (spline h w t)) :=
    (spline_continuous h hh v).mul (spline_continuous h hh w).star
  have hs := intervalIntegral.sum_integral_adjacent_intervals
    (μ := volume) (a := fun n : ℕ => n*h) (n := N) (fun n _ => hc.intervalIntegrable _ _)
  simp only [Nat.cast_zero,zero_mul] at hs
  rw [← hs,M,assembled_pairing elementM hN,Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro n hn
  simp only [Nat.cast_add,Nat.cast_one]
  have hn' := Finset.mem_range.mp hn
  calc
    _ = ∫ t in n*h..(n+1)*h, cellValue h v n t*star (cellValue h w n t) := by
      apply intervalIntegral.integral_congr
      intro t ht
      have ht' : t ∈ Icc (n*h) ((n+1)*h) := by
        simpa only [uIcc_of_le (by nlinarith : (n : ℝ)*h ≤ (n+1)*h),Nat.cast_add,Nat.cast_one] using ht
      dsimp only
      rw [spline_on_cell h hh v n hn' t ht',spline_on_cell h hh w n hn' t ht']
    _ = _ := cell_mass h hh.ne' v w n

theorem spline_form_cell {N : ℕ} (h : ℝ) (hh : 0 < h) (v w : Vector N)
    (n : ℕ) (hn : n < N) :
    (Ioo (n*h) ((n+1)*h)).EqOn
      (fun t => deriv (deriv (spline h v)) t*star (deriv (spline h w) t))
      (fun t => cellHess h v n t*star (cellGrad h w n t)) := by
  intro t ht
  dsimp only
  rw [spline_second_deriv_on_cell h hh v n hn t ht,spline_deriv h hh w,
    splineGrad_on_cell h hh w n hn t ⟨ht.1.le,ht.2.le⟩]

theorem spline_form_integrable_cell {N : ℕ} (h : ℝ) (hh : 0 < h) (v w : Vector N)
    (n : ℕ) (hn : n < N) :
    IntervalIntegrable (fun t => deriv (deriv (spline h v)) t*star (deriv (spline h w) t))
      volume (n*h) ((n+1)*h) := by
  have hc : Continuous (fun t => cellHess h v n t*star (cellGrad h w n t)) :=
    (cellHess_continuous h v n).mul (continuous_iff_continuousAt.mpr
      fun t => (cellGrad_hasDerivAt h w n t).continuousAt).star
  apply (hc.intervalIntegrable _ _).congr_uIoo
  rw [uIoo_of_le (by nlinarith : (n : ℝ)*h ≤ (n+1)*h)]
  exact (spline_form_cell h hh v w n hn).symm

theorem spline_form {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (v w : Vector N) :
    (∫ t in (0 : ℝ)..N*h, deriv (deriv (spline h v)) t*star (deriv (spline h w) t)) =
      (1/(h : ℂ)^2)*globalPairing (K N) v w := by
  have hs := intervalIntegral.sum_integral_adjacent_intervals
    (a := fun n : ℕ => n*h) (n := N) (fun n hn => by
      simpa only [Nat.cast_add,Nat.cast_one] using spline_form_integrable_cell h hh v w n hn)
  simp only [Nat.cast_zero,zero_mul] at hs
  rw [← hs,K,assembled_pairing elementK hN,Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro n hn
  simp only [Nat.cast_add,Nat.cast_one]
  calc
    _ = ∫ t in n*h..(n+1)*h, cellHess h v n t*star (cellGrad h w n t) := by
      apply intervalIntegral.integral_congr_Ioo_of_le (by nlinarith)
      simpa only [Nat.cast_add,Nat.cast_one] using spline_form_cell h hh v w n (Finset.mem_range.mp hn)
    _ = _ := cell_form h hh.ne' v w n

end
end SLean.Bridge


==> anc/lean/SLean/Bridge/Interpolation.lean <==
module
public import SLean.Bridge.Integrals
public import SLean.Bridge.MassNorm

@[expose] public section
set_option autoImplicit false
open Set
namespace SLean.Bridge
noncomputable section

theorem elementVector_add {N : ℕ} (v w : Vector N) (n : ℕ) :
    elementVector (v+w) n = elementVector v n+elementVector w n := by
  funext i
  fin_cases i <;> simp [elementVector,nodeU,nodeW]
theorem elementVector_smul {N : ℕ} (c : ℂ) (v : Vector N) (n : ℕ) :
    elementVector (c • v) n = c • elementVector v n := by
  funext i
  fin_cases i <;> simp [elementVector,nodeU,nodeW]

theorem refValue_add (v w : Fin 4 → ℂ) (t : ℝ) :
    refValue (v+w) t = refValue v t+refValue w t := by
  simp [refValue,add_mul,Finset.sum_add_distrib]
theorem refValue_smul (c : ℂ) (v : Fin 4 → ℂ) (t : ℝ) :
    refValue (c • v) t = c*refValue v t := by
  simp [refValue,Finset.mul_sum,mul_assoc]

theorem joinCells_add (h : ℝ) (p q : ℕ → ℝ → ℂ) (n : ℕ) (t : ℝ) :
    joinCells h (fun k s => p k s+q k s) n t = joinCells h p n t+joinCells h q n t := by
  induction n with
  | zero => rfl
  | succ n ih => simp only [joinCells,paste]; split_ifs <;> first | exact ih | rfl
theorem joinCells_smul (h : ℝ) (p : ℕ → ℝ → ℂ) (c : ℂ) (n : ℕ) (t : ℝ) :
    joinCells h (fun k s => c*p k s) n t = c*joinCells h p n t := by
  induction n with
  | zero => rfl
  | succ n ih => simp only [joinCells,paste]; split_ifs <;> first | exact ih | rfl

theorem spline_add {N : ℕ} (h : ℝ) (v w : Vector N) (t : ℝ) :
    spline h (v+w) t = spline h v t+spline h w t := by
  have he : cellValue h (v+w) = fun n s => cellValue h v n s+cellValue h w n s := by
    funext n s
    simp only [cellValue,elementVector_add,refValue_add]
  rw [spline,he,joinCells_add]
  rfl

theorem spline_smul {N : ℕ} (h : ℝ) (c : ℂ) (v : Vector N) (t : ℝ) :
    spline h (c • v) t = c*spline h v t := by
  have he : cellValue h (c • v) = fun n s => c*cellValue h v n s := by
    funext n s
    simp only [cellValue,elementVector_smul,refValue_smul]
  rw [spline,he,joinCells_smul]
  rfl

def interpolation (N : ℕ) (h : ℝ) : Vector N →ₗ[ℂ] (Icc (0 : ℝ) (N*h) → ℂ) where
  toFun v t := spline h v t
  map_add' v w := by funext t; exact spline_add h v w t
  map_smul' c v := by funext t; exact spline_smul h c v t

/-- The Hermite finite-element subspace of actual functions on the closed physical interval. -/
def Xh (N : ℕ) (h : ℝ) : Submodule ℂ (Icc (0 : ℝ) (N*h) → ℂ) :=
  LinearMap.range (interpolation N h)

theorem interpolation_injective {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) :
    Function.Injective (interpolation N h) := by
  apply (LinearMap.ker_eq_bot).mp
  rw [LinearMap.ker_eq_bot']
  intro v hv
  have hz : (∫ t in (0 : ℝ)..N*h, spline h v t*star (spline h v t)) = 0 := by
    calc
      _ = ∫ t in (0 : ℝ)..N*h, (0 : ℂ) := by
        apply intervalIntegral.integral_congr
        intro t ht
        have ht' : t ∈ Icc (0 : ℝ) (N*h) := by
          simpa only [uIcc_of_le (by positivity : (0 : ℝ) ≤ N*h)] using ht
        have he := congrFun hv ⟨t,ht'⟩
        change spline h v t = 0 at he
        dsimp only
        rw [he,zero_mul]
      _ = 0 := by simp
  rw [spline_mass hN h hh v v] at hz
  have hg := (mul_eq_zero.mp hz).resolve_left (div_ne_zero (Complex.ofReal_ne_zero.mpr hh.ne') (by norm_num))
  apply (massSq_eq_zero hN v).mp
  unfold massSq
  rw [hg]
  rfl

def coefficientEquiv {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) : Vector N ≃ₗ[ℂ] Xh N h :=
  LinearEquiv.ofInjective (interpolation N h) (interpolation_injective hN h hh)

theorem coefficientEquiv_apply {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h)
    (v : Vector N) (t : Icc (0 : ℝ) (N*h)) : (coefficientEquiv hN h hh v).val t = spline h v t := rfl

theorem Xh_has_C1_representative {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (f : Xh N h) :
    ∃ g : ℝ → ℂ, (∀ t : Icc (0 : ℝ) (N*h), g t = f.val t) ∧
      Differentiable ℝ g ∧ Continuous (deriv g) ∧
      g 0 = 0 ∧ g (N*h) = 0 ∧ deriv g (N*h) = 0 := by
  obtain ⟨v,hv⟩ := f.2
  refine ⟨spline h v,?_,fun t => (spline_hasDerivAt h hh v t).differentiableAt,?_,spline_boundary hN h hh v⟩
  · intro t
    exact congrFun hv t
  · rw [spline_deriv h hh v]
    exact splineGrad_continuous h hh v

end
end SLean.Bridge


==> anc/lean/SLean/Bridge/InverseInequality.lean <==
module
public import SLean.Bridge.NormIntegrals

@[expose] public section
set_option autoImplicit false
open Set MeasureTheory
namespace SLean.Bridge
noncomputable section

theorem cell_hessian {N : ℕ} (h : ℝ) (hh : h ≠ 0) (v : Vector N) (n : ℕ) :
    (∫ t in n*h..(n+1)*h, cellHess h v n t*star (cellHess h v n t)) =
      (1/(h : ℂ)^3)*pairing H (elementVector v n) (elementVector v n) := by
  have hend : ((n : ℝ)+1)*h = n*h+h := by ring
  rw [hend]
  have he (t : ℝ) : cellHess h v n t*star (cellHess h v n t) =
      (1/(h : ℂ)^4)*(refHess (elementVector v n) ((t-n*h)/h)*
        star (refHess (elementVector v n) ((t-n*h)/h))) := by
    simp [cellHess]
    ring
  simp_rw [he]
  rw [intervalIntegral.integral_const_mul,
    complex_reference_change (fun y => refHess (elementVector v n) y*star (refHess (elementVector v n) y)) _ _ hh,
    ref_hessian_form]
  field_simp [Complex.ofReal_ne_zero.mpr hh]

theorem spline_hessian_sq {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (v : Vector N) :
    (∫ t in (0 : ℝ)..N*h, ‖deriv (deriv (spline h v)) t‖^2) = hessSq v/h^3 := by
  have hlocal (n : ℕ) (hn : n < N) : (Ioo (n*h) ((n+1)*h)).EqOn
      (fun t => ‖deriv (deriv (spline h v)) t‖^2) (fun t => ‖cellHess h v n t‖^2) := by
    intro t ht
    dsimp only
    rw [spline_second_deriv_on_cell h hh v n hn t ht]
  have hi (n : ℕ) (hn : n < N) : IntervalIntegrable
      (fun t => ‖deriv (deriv (spline h v)) t‖^2) volume (n*h) ((n+1)*h) := by
    have hc : Continuous (fun t => ‖cellHess h v n t‖^2) := (cellHess_continuous h v n).norm.pow 2
    apply (hc.intervalIntegrable _ _).congr_uIoo
    rw [uIoo_of_le (by nlinarith : (n : ℝ)*h ≤ (n+1)*h)]
    exact (hlocal n hn).symm
  have hs := intervalIntegral.sum_integral_adjacent_intervals
    (a := fun n : ℕ => n*h) (n := N) (fun n hn => by
      simpa only [Nat.cast_add,Nat.cast_one] using hi n hn)
  simp only [Nat.cast_zero,zero_mul] at hs
  rw [← hs,hessSq,assembled_pairing H hN]
  simp only [Complex.re_sum,Finset.sum_div]
  apply Finset.sum_congr rfl
  intro n hn
  simp only [Nat.cast_add,Nat.cast_one]
  calc
    _ = ∫ t in n*h..(n+1)*h, ‖cellHess h v n t‖^2 :=
      intervalIntegral.integral_congr_Ioo_of_le (by nlinarith) (hlocal n (Finset.mem_range.mp hn))
    _ = _ := by
      rw [integral_sq_from_complex (cellHess_continuous h v n),cell_hessian h hh.ne' v n]
      simp [pow_succ,Complex.mul_re,Complex.mul_im]
      field_simp [hh.ne']

/-- The physical inverse inequality is proved from the exact element Gram matrices; C_inv = 8. -/
theorem inverse_inequality_squared {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (v : Vector N) :
    (∫ t in (0 : ℝ)..N*h, ‖deriv (deriv (spline h v)) t‖^2) ≤
      (8/h)^2*(∫ t in (0 : ℝ)..N*h, ‖deriv (spline h v) t‖^2) := by
  rw [spline_hessian_sq hN h hh,← h1Sq_integral hN h hh,h1Sq]
  have hb := hessSq_le hN v
  apply (div_le_iff₀ (pow_pos hh 3)).mpr
  convert hb using 1
  field_simp
  ring

end
end SLean.Bridge


==> anc/lean/SLean/Bridge/MassNorm.lean <==
module
public import SLean.Bridge.AssemblyPairing
public import Mathlib.LinearAlgebra.Matrix.NonsingularInverse

@[expose] public section
set_option autoImplicit false
namespace SLean.Bridge
noncomputable section
open Matrix

def massSq {N : ℕ} (v : Vector N) : ℝ := (globalPairing (M N) v v).re
def massNorm {N : ℕ} (v : Vector N) : ℝ := Real.sqrt (massSq v)
def gradSq {N : ℕ} (v : Vector N) : ℝ := (globalPairing (assemble J N) v v).re
def hessSq {N : ℕ} (v : Vector N) : ℝ := (globalPairing (assemble H N) v v).re

theorem pairing_mass_star (v w : Fin 4 → ℂ) :
    star (pairing elementM w v) = pairing elementM v w := by
  simp [pairing,elementM,Fin.sum_univ_four,star_mul]
  ring

theorem globalPairing_add_left {N : ℕ} (A : Matrix (Dof N) (Dof N) ℂ) (u v w : Vector N) :
    globalPairing A (u+v) w = globalPairing A u w+globalPairing A v w := by
  simp [globalPairing,Matrix.mulVec_add,mul_add,Finset.sum_add_distrib]
theorem globalPairing_add_right {N : ℕ} (A : Matrix (Dof N) (Dof N) ℂ) (u v w : Vector N) :
    globalPairing A u (v+w) = globalPairing A u v+globalPairing A u w := by
  simp [globalPairing,add_mul,Finset.sum_add_distrib]
theorem globalPairing_smul_left {N : ℕ} (A : Matrix (Dof N) (Dof N) ℂ) (c : ℂ) (v w : Vector N) :
    globalPairing A (c • v) w = c*globalPairing A v w := by
  simp only [globalPairing,Matrix.mulVec_smul,Pi.smul_apply,smul_eq_mul,Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro i _
  ring
theorem globalPairing_smul_right {N : ℕ} (A : Matrix (Dof N) (Dof N) ℂ) (c : ℂ) (v w : Vector N) :
    globalPairing A v (c • w) = star c*globalPairing A v w := by
  simp only [globalPairing,Pi.smul_apply,smul_eq_mul,star_mul,Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro i _
  ring

theorem mass_star {N : ℕ} (hN : 0 < N) (v w : Vector N) :
    star (globalPairing (M N) w v) = globalPairing (M N) v w := by
  rw [M,assembled_pairing elementM hN,assembled_pairing elementM hN]
  simp only [star_sum,pairing_mass_star]

theorem massSq_eq_sum {N : ℕ} (hN : 0 < N) (v : Vector N) :
    massSq v = ∑ n ∈ Finset.range N, (pairing elementM (elementVector v n) (elementVector v n)).re := by
  unfold massSq
  rw [M,assembled_pairing elementM hN]
  simp

theorem massSq_nonneg {N : ℕ} (hN : 0 < N) (v : Vector N) : 0 ≤ massSq v := by
  rw [massSq_eq_sum hN]
  exact Finset.sum_nonneg fun n _ => element_mass_nonneg _

theorem massSq_eq_zero {N : ℕ} (hN : 0 < N) (v : Vector N) : massSq v = 0 ↔ v = 0 := by
  constructor
  · intro hz
    rw [massSq_eq_sum hN] at hz
    have he := (Finset.sum_eq_zero_iff_of_nonneg (fun n _ => element_mass_nonneg (elementVector v n))).mp hz
    have hv (n : ℕ) (hn : n < N) : elementVector v n = 0 :=
      (element_mass_eq_zero _).mp (he n (Finset.mem_range.mpr hn))
    funext i
    cases i with
    | inl j =>
      have hj : j.val+1 < N := by have := j.isLt; omega
      have hh := congrFun (hv (j.val+1) hj) 0
      simpa [elementVector,nodeU,valueRow,hj] using hh
    | inr j =>
      have hh := congrFun (hv j.val j.isLt) 1
      simpa [elementVector,nodeW,slopeRow,j.isLt] using hh
  · rintro rfl
    simp [massSq,globalPairing]

@[instance_reducible] def massCore {N : ℕ} (hN : 0 < N) : InnerProductSpace.Core ℂ (Vector N) where
  inner v w := globalPairing (M N) w v
  conj_inner_symm v w := mass_star hN w v
  re_inner_nonneg v := massSq_nonneg hN v
  add_left v w z := globalPairing_add_right _ z v w
  smul_left v w c := globalPairing_smul_right _ c w v
  definite v hv := (massSq_eq_zero hN v).mp (by unfold massSq; rw [hv]; rfl)

theorem massNorm_nonneg {N : ℕ} (v : Vector N) : 0 ≤ massNorm v := Real.sqrt_nonneg _
theorem massNorm_sq {N : ℕ} (hN : 0 < N) (v : Vector N) : massNorm v ^ 2 = massSq v :=
  Real.sq_sqrt (massSq_nonneg hN v)
theorem massNorm_eq_zero {N : ℕ} (hN : 0 < N) (v : Vector N) : massNorm v = 0 ↔ v = 0 := by
  rw [massNorm,Real.sqrt_eq_zero (massSq_nonneg hN v),massSq_eq_zero hN]

theorem massNorm_smul {N : ℕ} (_hN : 0 < N) (c : ℂ) (v : Vector N) :
    massNorm (c • v) = ‖c‖*massNorm v := by
  have he : massSq (c • v) = ‖c‖^2*massSq v := by
    unfold massSq
    rw [globalPairing_smul_left,globalPairing_smul_right,← mul_assoc]
    rw [Complex.star_def,Complex.mul_conj]
    simp [Complex.sq_norm,Complex.mul_re,Complex.normSq_apply]
  rw [massNorm,he,Real.sqrt_mul (sq_nonneg _),Real.sqrt_sq_eq_abs,abs_norm]
  rfl

theorem massNorm_add_le {N : ℕ} (hN : 0 < N) (v w : Vector N) :
    massNorm (v+w) ≤ massNorm v+massNorm w := by
  let c : InnerProductSpace.Core ℂ (Vector N) := massCore hN
  have hh := @norm_add_le (Vector N) c.toNormedAddCommGroup.toSeminormedAddCommGroup.toSeminormedAddGroup v w
  exact hh

theorem mass_det_ne_zero {N : ℕ} (hN : 0 < N) : (M N).det ≠ 0 := by
  intro hz
  obtain ⟨v,hv,hker⟩ := Matrix.exists_mulVec_eq_zero_iff.mpr hz
  apply hv
  apply (massSq_eq_zero hN v).mp
  simp [massSq,globalPairing,hker]

theorem gradSq_nonneg {N : ℕ} (hN : 0 < N) (v : Vector N) : 0 ≤ gradSq v := by
  unfold gradSq
  rw [assembled_pairing J hN]
  simp only [Complex.re_sum]
  apply Finset.sum_nonneg
  intro n _
  rw [gradient_energy_decomposition]
  exact add_nonneg (add_nonneg (Complex.normSq_nonneg _) (div_nonneg (Complex.normSq_nonneg _) (by norm_num)))
    (div_nonneg (Complex.normSq_nonneg _) (by norm_num))

theorem hessSq_le {N : ℕ} (hN : 0 < N) (v : Vector N) : hessSq v ≤ 64*gradSq v := by
  unfold hessSq gradSq
  rw [assembled_pairing H hN,assembled_pairing J hN]
  simp only [Complex.re_sum,Finset.mul_sum]
  exact Finset.sum_le_sum fun n _ => element_inverse_inequality _

end
end SLean.Bridge


==> anc/lean/SLean/Bridge/NormIntegrals.lean <==
module
public import SLean.Bridge.Integrals
public import SLean.Bridge.MassNorm

@[expose] public section
set_option autoImplicit false
open Set MeasureTheory
namespace SLean.Bridge
noncomputable section

def l2Sq {N : ℕ} (h : ℝ) (v : Vector N) : ℝ := h/420*massSq v
def h1Sq {N : ℕ} (h : ℝ) (v : Vector N) : ℝ := gradSq v/h
def l2Norm {N : ℕ} (h : ℝ) (v : Vector N) : ℝ := Real.sqrt (l2Sq h v)
def h1Norm {N : ℕ} (h : ℝ) (v : Vector N) : ℝ := Real.sqrt (h1Sq h v)

theorem spline_gradient {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (v w : Vector N) :
    (∫ t in (0 : ℝ)..N*h, deriv (spline h v) t*star (deriv (spline h w) t)) =
      (1/(h : ℂ))*globalPairing (assemble J N) v w := by
  simp only [spline_deriv h hh]
  have hc : Continuous (fun t => splineGrad h v t*star (splineGrad h w t)) :=
    (splineGrad_continuous h hh v).mul (splineGrad_continuous h hh w).star
  have hs := intervalIntegral.sum_integral_adjacent_intervals
    (μ := volume) (a := fun n : ℕ => n*h) (n := N) (fun n _ => hc.intervalIntegrable _ _)
  simp only [Nat.cast_zero,zero_mul] at hs
  rw [← hs,assembled_pairing J hN,Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro n hn
  simp only [Nat.cast_add,Nat.cast_one]
  calc
    _ = ∫ t in n*h..(n+1)*h, cellGrad h v n t*star (cellGrad h w n t) := by
      apply intervalIntegral.integral_congr
      intro t ht
      have ht' : t ∈ Icc (n*h) ((n+1)*h) := by
        simpa only [uIcc_of_le (by nlinarith : (n : ℝ)*h ≤ (n+1)*h)] using ht
      dsimp only
      rw [splineGrad_on_cell h hh v n (Finset.mem_range.mp hn) t ht',
        splineGrad_on_cell h hh w n (Finset.mem_range.mp hn) t ht']
    _ = _ := cell_gradient h hh.ne' v w n

theorem integral_sq_from_complex {f : ℝ → ℂ} {a b : ℝ} (hf : Continuous f) :
    (∫ t in a..b, ‖f t‖^2) = (∫ t in a..b, f t*star (f t)).re := by
  have he (t : ℝ) : ‖f t‖^2 = (f t*star (f t)).re := by
    rw [Complex.star_def,Complex.mul_conj]
    simp [Complex.sq_norm]
  simp_rw [he]
  exact intervalIntegral.intervalIntegral_re ((hf.mul hf.star).intervalIntegrable _ _)

theorem l2Sq_integral {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (v : Vector N) :
    l2Sq h v = ∫ t in (0 : ℝ)..N*h, ‖spline h v t‖^2 := by
  rw [integral_sq_from_complex (spline_continuous h hh v),spline_mass hN h hh]
  simp [l2Sq,massSq,Complex.mul_re]

theorem h1Sq_integral {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (v : Vector N) :
    h1Sq h v = ∫ t in (0 : ℝ)..N*h, ‖deriv (spline h v) t‖^2 := by
  have hc : Continuous (deriv (spline h v)) := by
    rw [spline_deriv h hh v]
    exact splineGrad_continuous h hh v
  rw [integral_sq_from_complex hc,spline_gradient hN h hh]
  simp [h1Sq,gradSq,Complex.mul_re]
  field_simp [hh.ne']

theorem l2Norm_eq_massNorm {N : ℕ} (h : ℝ) (hh : 0 ≤ h) (v : Vector N) :
    l2Norm h v = Real.sqrt (h/420)*massNorm v := by
  exact Real.sqrt_mul (by positivity) _

theorem l2Sq_pos {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) {v : Vector N} (hv : v ≠ 0) :
    0 < l2Sq h v := by
  have hm : 0 < massSq v := lt_of_le_of_ne (massSq_nonneg hN v) (fun he => hv ((massSq_eq_zero hN v).mp he.symm))
  exact mul_pos (by positivity) hm

theorem l2Norm_smul {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (c : ℂ) (v : Vector N) :
    l2Norm h (c • v) = ‖c‖*l2Norm h v := by
  rw [l2Norm_eq_massNorm h hh.le,l2Norm_eq_massNorm h hh.le,massNorm_smul hN]
  ring

end
end SLean.Bridge


==> anc/lean/SLean/Bridge/Pasting.lean <==
module
public import SLean.Hermite.Scaling
public import Mathlib.Topology.Piecewise

@[expose] public section
set_option autoImplicit false
open Set Filter
open scoped Topology
namespace SLean.Bridge
noncomputable section

def paste (a : ℝ) (f g : ℝ → ℂ) (t : ℝ) : ℂ := if t ≤ a then f t else g t

theorem paste_eq_left {a t : ℝ} (ht : t ≤ a) (f g : ℝ → ℂ) : paste a f g t = f t := ite_eq_left ht
theorem paste_eq_right {a t : ℝ} (ht : a ≤ t) {f g : ℝ → ℂ} (he : f a = g a) :
    paste a f g t = g t := by
  rcases ht.eq_or_lt with ht | ht
  · subst t; simpa [paste] using he
  · simp [paste,not_le.mpr ht]

theorem paste_hasDerivAt {a : ℝ} {f g f' g' : ℝ → ℂ}
    (hf : ∀ t, HasDerivAt f (f' t) t) (hg : ∀ t, HasDerivAt g (g' t) t)
    (he : f a = g a) (hd : f' a = g' a) (t : ℝ) :
    HasDerivAt (paste a f g) (paste a f' g' t) t := by
  rcases lt_trichotomy t a with ht | ht | ht
  · rw [paste_eq_left ht.le]
    apply (hf t).congr_of_eventuallyEq
    filter_upwards [eventually_lt_nhds ht] with x hx
    exact paste_eq_left hx.le f g
  · subst t
    rw [paste_eq_left le_rfl]
    have hl : HasDerivWithinAt (paste a f g) (f' a) (Iic a) a :=
      (hf a).hasDerivWithinAt.congr (fun x hx => paste_eq_left hx f g) (paste_eq_left le_rfl f g)
    have hr : HasDerivWithinAt (paste a f g) (f' a) (Ici a) a := by
      rw [hd]
      exact (hg a).hasDerivWithinAt.congr (fun x hx => paste_eq_right hx he)
        (paste_eq_right le_rfl he)
    have h := hl.union hr
    rwa [Iic_union_Ici,hasDerivWithinAt_univ] at h
  · rw [paste_eq_right ht.le hd]
    apply (hg t).congr_of_eventuallyEq
    filter_upwards [eventually_gt_nhds ht] with x hx
    exact paste_eq_right hx.le he

theorem paste_continuous {a : ℝ} {f g : ℝ → ℂ}
    (hf : Continuous f) (hg : Continuous g) (he : f a = g a) : Continuous (paste a f g) := by
  have h := Continuous.piecewise (s := Iic a) (by
    intro x hx
    have hx' : x = a := by simpa only [frontier_Iic,mem_singleton_iff] using hx
    simpa only [hx'] using he) hf hg
  exact h

/-- Successively glue cell polynomials across the mesh knots. -/
def joinCells (h : ℝ) (p : ℕ → ℝ → ℂ) : ℕ → ℝ → ℂ
  | 0 => p 0
  | n+1 => paste ((n+1)*h) (joinCells h p n) (p (n+1))

theorem joinCells_last (h : ℝ) (hh : 0 ≤ h) (p : ℕ → ℝ → ℂ)
    (hp : ∀ n, p n ((n+1)*h) = p (n+1) ((n+1)*h))
    (n : ℕ) : ∀ t : ℝ, n*h ≤ t → joinCells h p n t = p n t := by
  induction n with
  | zero => intros; rfl
  | succ n ih =>
    intro t ht
    apply paste_eq_right (by exact_mod_cast ht)
    rw [ih]
    · exact hp n
    · nlinarith

theorem joinCells_on_cell (h : ℝ) (hh : 0 ≤ h) (p : ℕ → ℝ → ℂ)
    (hp : ∀ n, p n ((n+1)*h) = p (n+1) ((n+1)*h))
    (n k : ℕ) (hk : k ≤ n) (t : ℝ) (ht : t ∈ Icc (k*h) ((k+1)*h)) :
    joinCells h p n t = p k t := by
  induction n with
  | zero =>
    have : k = 0 := by omega
    subst k
    rfl
  | succ n ih =>
    by_cases hkn : k ≤ n
    · rw [joinCells,paste_eq_left]
      · exact ih hkn
      · have hkr : (k : ℝ) ≤ n := by exact_mod_cast hkn
        nlinarith [ht.2]
    · have hke : k = n+1 := by omega
      subst k
      exact joinCells_last h hh p hp (n+1) t ht.1

theorem joinCells_hasDerivAt (h : ℝ) (hh : 0 ≤ h) (p p' : ℕ → ℝ → ℂ)
    (hp : ∀ n, p n ((n+1)*h) = p (n+1) ((n+1)*h))
    (hd : ∀ n, p' n ((n+1)*h) = p' (n+1) ((n+1)*h))
    (hder : ∀ n t, HasDerivAt (p n) (p' n t) t) :
    ∀ n t, HasDerivAt (joinCells h p n) (joinCells h p' n t) t := by
  intro n
  induction n with
  | zero => exact hder 0
  | succ n ih =>
    apply paste_hasDerivAt ih (hder (n+1))
    · rw [joinCells_last h hh p hp n _ (by nlinarith)]
      exact hp n
    · rw [joinCells_last h hh p' hd n _ (by nlinarith)]
      exact hd n

theorem joinCells_continuous (h : ℝ) (hh : 0 ≤ h) (p : ℕ → ℝ → ℂ)
    (hp : ∀ n, p n ((n+1)*h) = p (n+1) ((n+1)*h))
    (hc : ∀ n, Continuous (p n)) : ∀ n, Continuous (joinCells h p n) := by
  intro n
  induction n with
  | zero => exact hc 0
  | succ n ih =>
    apply paste_continuous ih (hc (n+1))
    rw [joinCells_last h hh p hp n _ (by nlinarith)]
    exact hp n

end
end SLean.Bridge


==> anc/lean/SLean/Bridge/RealStructure.lean <==
module
public import SLean.Bridge.Galerkin

@[expose] public section
set_option autoImplicit false
namespace SLean.Bridge
noncomputable section
open Matrix

def realPart {N : ℕ} (v : Vector N) : Vector N := fun i => (v i).re
def imagPart {N : ℕ} (v : Vector N) : Vector N := fun i => (v i).im
def IsReal {N : ℕ} (v : Vector N) : Prop := star v = v

theorem real_imag_decomposition {N : ℕ} (v : Vector N) : v = realPart v+Complex.I • imagPart v := by
  apply funext
  intro i
  apply Complex.ext <;> simp [realPart,imagPart,Complex.mul_re,Complex.mul_im]

theorem realPart_real {N : ℕ} (v : Vector N) : IsReal (realPart v) := by
  ext i
  simp [realPart]
theorem imagPart_real {N : ℕ} (v : Vector N) : IsReal (imagPart v) := by
  ext i
  simp [imagPart]

theorem assembled_real (A : Matrix (Fin 4) (Fin 4) ℂ)
    (hA : ∀ i j, star (A i j) = A i j) (N : ℕ) :
    ∀ i j, star (assemble A N i j) = assemble A N i j := by
  intro i j
  have hrow (e : ℕ) (r : Fin 4) (v : Vector N) (hv : ∀ i, star (v i) = v i) :
      star (elementRow A N e r v) = elementRow A N e r v := by
    have hu (n : ℕ) : star (nodeU v n) = nodeU v n := by
      unfold nodeU valueRow
      split_ifs <;> simp [hv]
    have hw (n : ℕ) : star (nodeW v n) = nodeW v n := by
      unfold nodeW slopeRow
      split_ifs <;> simp [hv]
    rw [SLean.Algebra.elementRow_apply]
    simp [Matrix.mulVec,dotProduct,elementVector,Fin.sum_univ_four,star_add,star_mul,hu,hw,hA,mul_comm]
  have hv : ∀ k : Dof N, star ((Pi.single j (1 : ℂ) : Vector N) k) = (Pi.single j (1 : ℂ) : Vector N) k := by
    intro i
    by_cases he : j=i
    · subst i; simp
    · simp [Ne.symm he]
  change star (assemblyRows A N i (Pi.single j 1)) = assemblyRows A N i (Pi.single j 1)
  cases i with
  | inl k => simp only [assemblyRows,LinearMap.add_apply,star_add,hrow _ _ _ hv]
  | inr k =>
    simp only [assemblyRows,LinearMap.add_apply]
    split_ifs <;> simp only [LinearMap.zero_apply,zero_add,star_add,hrow _ _ _ hv]

theorem mass_real (N : ℕ) (i j : Dof N) : star (M N i j) = M N i j := by
  apply assembled_real
  intro i j
  fin_cases i <;> fin_cases j <;> norm_num [elementM]
theorem stiffness_real (N : ℕ) (i j : Dof N) : star (K N i j) = K N i j := by
  apply assembled_real
  intro i j
  fin_cases i <;> fin_cases j <;> norm_num [elementK]
theorem gradient_real (N : ℕ) (i j : Dof N) : star (assemble J N i j) = assemble J N i j := by
  apply assembled_real
  intro i j
  fin_cases i <;> fin_cases j <;> norm_num [J]

theorem mulVec_star {N : ℕ} (A : Matrix (Dof N) (Dof N) ℂ)
    (hA : ∀ i j, star (A i j) = A i j) (v : Vector N) : A *ᵥ star v = star (A *ᵥ v) := by
  ext i
  simp [Matrix.mulVec,dotProduct,star_mul,hA,mul_comm]

theorem generator_star {N : ℕ} (hN : 0 < N) (h : ℝ) (v : Vector N) :
    generator N h (star v) = star (generator N h v) := by
  have he : M N *ᵥ generator N h (star v) = M N *ᵥ star (generator N h v) := by
    rw [mass_generator hN,mulVec_star _ (mass_real N),mass_generator hN,
      mulVec_star _ (stiffness_real N)]
    ext i
    simp
  have hi := congrArg (fun w => (M N)⁻¹ *ᵥ w) he
  simpa only [Matrix.mulVec_mulVec,Matrix.nonsing_inv_mul _
    (isUnit_iff_ne_zero.mpr (mass_det_ne_zero hN)),Matrix.one_mulVec] using hi

theorem real_energy_split {N : ℕ} (A : Matrix (Dof N) (Dof N) ℂ)
    (hA : ∀ i j, star (A i j) = A i j) (v : Vector N) :
    (globalPairing A v v).re = (globalPairing A (realPart v) (realPart v)).re+
      (globalPairing A (imagPart v) (imagPart v)).re := by
  have hz (i j : Dof N) : (A i j).im = 0 := by
    have he := congrArg Complex.im (hA i j)
    simp only [Complex.star_def,Complex.conj_im] at he
    linarith
  simp only [globalPairing,Matrix.mulVec,dotProduct,Finset.mul_sum,Complex.re_sum,
    ← Finset.sum_add_distrib]
  apply Finset.sum_congr rfl
  intro i _
  apply Finset.sum_congr rfl
  intro j _
  simp [realPart,imagPart,Complex.mul_re,Complex.mul_im,hz]

theorem l2Sq_split {N : ℕ} (h : ℝ) (v : Vector N) :
    l2Sq h v = l2Sq h (realPart v)+l2Sq h (imagPart v) := by
  simp only [l2Sq,massSq,real_energy_split _ (mass_real N) v,mul_add]
theorem h1Sq_split {N : ℕ} (h : ℝ) (v : Vector N) :
    h1Sq h v = h1Sq h (realPart v)+h1Sq h (imagPart v) := by
  simp only [h1Sq,gradSq,real_energy_split _ (gradient_real N) v,add_div]

theorem realPart_eq {N : ℕ} {p q : Vector N} (hp : IsReal p) (hq : IsReal q) :
    realPart (p+Complex.I • q) = p := by
  apply funext
  intro i
  have hi := congrArg (fun v : Vector N => (v i).im) hp
  have hj := congrArg (fun v : Vector N => (v i).im) hq
  simp only [Pi.star_apply,Complex.star_def,Complex.conj_im] at hi hj
  apply Complex.ext <;> simp [realPart,Complex.mul_re,show (p i).im=0 by linarith,
    show (q i).im=0 by linarith]
theorem imagPart_eq {N : ℕ} {p q : Vector N} (hp : IsReal p) (hq : IsReal q) :
    imagPart (p+Complex.I • q) = q := by
  apply funext
  intro i
  have hi := congrArg (fun v : Vector N => (v i).im) hp
  have hj := congrArg (fun v : Vector N => (v i).im) hq
  simp only [Pi.star_apply,Complex.star_def,Complex.conj_im] at hi hj
  apply Complex.ext <;> simp [imagPart,Complex.mul_im,show (p i).im=0 by linarith,
    show (q i).im=0 by linarith]

end
end SLean.Bridge


==> anc/lean/SLean/Bridge/Reference.lean <==
module
public import SLean.Hermite.Scaling
public import Mathlib.Analysis.Complex.RealDeriv
public import Mathlib.Analysis.InnerProductSpace.PiL2

@[expose] public section
set_option autoImplicit false
open scoped BigOperators
namespace SLean.Bridge
noncomputable section
open SLean.Hermite

def J : Matrix (Fin 4) (Fin 4) ℂ :=
  !![6/5,1/10,-6/5,1/10; 1/10,2/15,-1/10,-1/30;
     -6/5,-1/10,6/5,-1/10; 1/10,-1/30,-1/10,2/15]

def H : Matrix (Fin 4) (Fin 4) ℂ :=
  !![12,6,-12,6; 6,4,-6,2; -12,-6,12,-6; 6,2,-6,4]

theorem reference_gradient (i k : Fin 4) :
    (∫ y in (0 : ℝ)..1, dBasis k y*dBasis i y) = (J i k).re := by
  fin_cases i <;> fin_cases k <;>
    simp [dBasis,basisPoly,Polynomial.derivative_pow,Polynomial.derivative_mul] <;>
    ring_nf <;>
    simp (disch := (apply Continuous.intervalIntegrable; fun_prop))
      [intervalIntegral.integral_add,intervalIntegral.integral_sub,
        intervalIntegral.integral_mul_const,integral_pow,J] <;> norm_num

theorem reference_hessian (i k : Fin 4) :
    (∫ y in (0 : ℝ)..1, ddBasis k y*ddBasis i y) = (H i k).re := by
  fin_cases i <;> fin_cases k <;>
    simp [ddBasis,basisPoly,Polynomial.derivative_pow,Polynomial.derivative_mul] <;>
    ring_nf <;>
    simp (disch := (apply Continuous.intervalIntegrable; fun_prop))
      [intervalIntegral.integral_add,intervalIntegral.integral_sub,
        intervalIntegral.integral_mul_const,integral_pow,H] <;> norm_num

def refValue (v : Fin 4 → ℂ) (x : ℝ) : ℂ := ∑ i, v i*(basis i x : ℂ)
def refGrad (v : Fin 4 → ℂ) (x : ℝ) : ℂ := ∑ i, v i*(dBasis i x : ℂ)
def refHess (v : Fin 4 → ℂ) (x : ℝ) : ℂ := ∑ i, v i*(ddBasis i x : ℂ)

theorem refValue_hasDerivAt (v : Fin 4 → ℂ) (x : ℝ) :
    HasDerivAt (refValue v) (refGrad v x) x := by
  exact HasDerivAt.fun_sum (u := Finset.univ) fun i _ =>
    ((hasDerivAt_basis i x).ofReal_comp).const_mul (v i)

theorem refGrad_hasDerivAt (v : Fin 4 → ℂ) (x : ℝ) :
    HasDerivAt (refGrad v) (refHess v x) x := by
  exact HasDerivAt.fun_sum (u := Finset.univ) fun i _ =>
    ((hasDerivAt_dBasis i x).ofReal_comp).const_mul (v i)

theorem ref_nodal (v : Fin 4 → ℂ) :
    refValue v 0 = v 0 ∧ refGrad v 0 = v 1 ∧
    refValue v 1 = v 2 ∧ refGrad v 1 = v 3 := by
  norm_num [refValue,refGrad,basis,dBasis,basisPoly,Fin.sum_univ_four,
    Polynomial.derivative_pow,Polynomial.derivative_mul]

theorem refValue_continuous (v : Fin 4 → ℂ) : Continuous (refValue v) :=
  continuous_iff_continuousAt.mpr fun x => (refValue_hasDerivAt v x).continuousAt
theorem refGrad_continuous (v : Fin 4 → ℂ) : Continuous (refGrad v) :=
  continuous_iff_continuousAt.mpr fun x => (refGrad_hasDerivAt v x).continuousAt
theorem refHess_continuous (v : Fin 4 → ℂ) : Continuous (refHess v) := by
  unfold refHess ddBasis
  fun_prop

/-- Trial vector is the first argument; test vector is conjugated. -/
def pairing (A : Matrix (Fin 4) (Fin 4) ℂ) (v w : Fin 4 → ℂ) : ℂ :=
  ∑ i, ∑ k, v k*star (w i)*A i k

theorem reference_bilinear_integral (f g : Fin 4 → ℝ → ℝ)
    (hf : ∀ i, Continuous (f i)) (hg : ∀ i, Continuous (g i)) (v w : Fin 4 → ℂ) :
    (∫ x in (0 : ℝ)..1,
      (∑ k, v k*(f k x : ℂ))*star (∑ i, w i*(g i x : ℂ))) =
    ∑ i, ∑ k, v k*star (w i)*((∫ x in (0 : ℝ)..1, f k x*g i x : ℝ) : ℂ) := by
  have hexp (x : ℝ) : (∑ k, v k*(f k x : ℂ))*star (∑ i, w i*(g i x : ℂ)) =
      ∑ i, ∑ k, (v k*star (w i))*((f k x*g i x : ℝ) : ℂ) := by
    rw [star_sum,Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro i _
    rw [Finset.sum_mul]
    apply Finset.sum_congr rfl
    intro k _
    simp only [star_mul,Complex.star_def,Complex.conj_ofReal,Complex.ofReal_mul]
    ring
  simp_rw [hexp]
  rw [intervalIntegral.integral_finsetSum]
  · apply Finset.sum_congr rfl
    intro i _
    rw [intervalIntegral.integral_finsetSum]
    · apply Finset.sum_congr rfl
      intro k _
      rw [intervalIntegral.integral_const_mul,intervalIntegral.integral_ofReal]
    · intro k _
      apply Continuous.intervalIntegrable
      fun_prop
  · intro i _
    apply Continuous.intervalIntegrable
    fun_prop

theorem ref_mass (v w : Fin 4 → ℂ) :
    (∫ x in (0 : ℝ)..1, refValue v x*star (refValue w x)) = pairing elementM v w/420 := by
  unfold refValue
  rw [reference_bilinear_integral]
  · simp_rw [reference_mass]
    unfold pairing
    simp only [Finset.sum_div]
    apply Finset.sum_congr rfl
    intro i _
    apply Finset.sum_congr rfl
    intro k _
    fin_cases i <;> fin_cases k <;> norm_num [elementM] <;> ring
  all_goals intro i; unfold basis; fun_prop

theorem ref_form (v w : Fin 4 → ℂ) :
    (∫ x in (0 : ℝ)..1, refHess v x*star (refGrad w x)) = pairing elementK v w := by
  unfold refHess refGrad
  rw [reference_bilinear_integral]
  · simp_rw [reference_stiffness]
    unfold pairing
    apply Finset.sum_congr rfl
    intro i _
    apply Finset.sum_congr rfl
    intro k _
    fin_cases i <;> fin_cases k <;> norm_num [elementK]
  all_goals intro i; first | (unfold ddBasis; fun_prop) | (unfold dBasis; fun_prop)

end
end SLean.Bridge


==> anc/lean/SLean/Bridge/WeakUniqueness.lean <==
module
public import SLean.Bridge.FunctionSpace

@[expose] public section
set_option autoImplicit false
namespace SLean.Bridge
noncomputable section

/-- The weak form determines the operator uniquely, by positive definiteness of the actual mass matrix. -/
theorem generator_weak_unique {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h)
    (v y : Vector N)
    (hy : ∀ w : Vector N,
      (∫ t in (0:ℝ)..N*h, spline h y t*star (spline h w t)) =
      ∫ t in (0:ℝ)..N*h, deriv (deriv (spline h v)) t*star (deriv (spline h w) t)) :
    y = generator N h v := by
  have he (w : Vector N) : globalPairing (M N) y w = globalPairing (M N) (generator N h v) w := by
    have hi := (hy w).trans (generator_weak hN h hh v w).symm
    rw [spline_mass hN h hh,spline_mass hN h hh] at hi
    exact mul_left_cancel₀ (div_ne_zero (Complex.ofReal_ne_zero.mpr hh.ne') (by norm_num)) hi
  have hz : massSq (y-generator N h v) = 0 := by
    unfold massSq
    have hadd := globalPairing_add_left (M N) y (-generator N h v) (y-generator N h v)
    have hneg : globalPairing (M N) (-generator N h v) (y-generator N h v) =
        -globalPairing (M N) (generator N h v) (y-generator N h v) := by
      simpa using globalPairing_smul_left (M N) (-1) (generator N h v) (y-generator N h v)
    rw [← sub_eq_add_neg] at hadd
    rw [hadd,hneg,he]
    simp
  exact sub_eq_zero.mp ((massSq_eq_zero hN _).mp hz)

end
end SLean.Bridge


==> anc/lean/SLean/Cert/BetaBounds.lean <==
module
public import SLean.Cert.BoundarySlopes

@[expose] public section
set_option autoImplicit false
set_option maxRecDepth 8192
set_option maxHeartbeats 0
-- Generated uniform proof templates may finish at an earlier normalization step.
set_option linter.unreachableTactic false
set_option linter.unusedTactic false
namespace SLean.Cert
noncomputable section

theorem beta_data_bounds :
    Enclosed (‖B zStar etaStar-B zInner etaStar‖) (411 / 50) (83 / 10) ∧
    Enclosed (‖W zStar etaStar-W zOuter etaStar‖) (1587 / 100) 16 ∧
    Enclosed (betaStar.re) (1276 / 625) (10209 / 5000) := by
  have input_Ws := boundary_value_bounds.1
  have input_Wo := boundary_value_bounds.2.1
  have input_Bs := boundary_value_bounds.2.2.1
  have input_Bi := boundary_value_bounds.2.2.2
  have input_Wp := boundary_slope_bounds.1
  have input_Bp := boundary_slope_bounds.2
  let t0 : ℝ := (B zStar etaStar).re - (B zInner etaStar).re
  have ht0 : Enclosed t0 (126468676593 / 500000000000) (252937436773 / 1000000000000) := enclosed_sub (L := (126468676593 / 500000000000)) (U := (252937436773 / 1000000000000)) input_Bs.1 input_Bi.1 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t1 : ℝ := (B zStar etaStar).im - (B zInner etaStar).im
  have ht1 : Enclosed t1 (2056349075369 / 250000000000) (164507927721 / 20000000000) := enclosed_sub (L := (2056349075369 / 250000000000)) (U := (164507927721 / 20000000000)) input_Bs.2 input_Bi.2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v0 : ℂ := (B zStar etaStar)-(B zInner etaStar)
  have hv0re : Enclosed v0.re (126468676593 / 500000000000) (252937436773 / 1000000000000) := by
    convert ht0 using 1
    all_goals norm_num only [v0, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv0im : Enclosed v0.im (2056349075369 / 250000000000) (164507927721 / 20000000000) := by
    convert ht1 using 1
    all_goals norm_num only [v0, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t2 : ℝ := (W zStar etaStar).re - (W zOuter etaStar).re
  have ht2 : Enclosed t2 (-926327760277 / 250000000000) (-926327747059 / 250000000000) := enclosed_sub (L := (-926327760277 / 250000000000)) (U := (-926327747059 / 250000000000)) input_Ws.1 input_Wo.1 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t3 : ℝ := (W zStar etaStar).im - (W zOuter etaStar).im
  have ht3 : Enclosed t3 (-7720100015151 / 500000000000) (-3860049994759 / 250000000000) := enclosed_sub (L := (-7720100015151 / 500000000000)) (U := (-3860049994759 / 250000000000)) input_Ws.2 input_Wo.2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v1 : ℂ := (W zStar etaStar)-(W zOuter etaStar)
  have hv1re : Enclosed v1.re (-926327760277 / 250000000000) (-926327747059 / 250000000000) := by
    convert ht2 using 1
    all_goals norm_num only [v1, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv1im : Enclosed v1.im (-7720100015151 / 500000000000) (-3860049994759 / 250000000000) := by
    convert ht3 using 1
    all_goals norm_num only [v1, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v2 : ℂ := (((-2) : ℝ) : ℂ)
  have hv2re : Enclosed v2.re (-2) (-2) := by
    convert (enclosed_const ((-2) : ℝ)) using 1
    all_goals norm_num only [v2, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv2im : Enclosed v2.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v2, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t4 : ℝ := v2.re * (Btheta zStar etaStar).re
  have ht4 : Enclosed t4 (-3 / 20000000000) (3 / 20000000000) := enclosed_mul (L := (-3 / 20000000000)) (U := (3 / 20000000000)) hv2re input_Bp.1 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t5 : ℝ := v2.im * (Btheta zStar etaStar).im
  have ht5 : Enclosed t5 0 0 := enclosed_mul (L := 0) (U := 0) hv2im input_Bp.2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t6 : ℝ := t4 - t5
  have ht6 : Enclosed t6 (-3 / 20000000000) (3 / 20000000000) := enclosed_sub (L := (-3 / 20000000000)) (U := (3 / 20000000000)) ht4 ht5 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t7 : ℝ := v2.re * (Btheta zStar etaStar).im
  have ht7 : Enclosed t7 (636699625483 / 20000000000) (15917490637223 / 500000000000) := enclosed_mul (L := (636699625483 / 20000000000)) (U := (15917490637223 / 500000000000)) hv2re input_Bp.2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t8 : ℝ := v2.im * (Btheta zStar etaStar).re
  have ht8 : Enclosed t8 0 0 := enclosed_mul (L := 0) (U := 0) hv2im input_Bp.1 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t9 : ℝ := t7 + t8
  have ht9 : Enclosed t9 (636699625483 / 20000000000) (15917490637223 / 500000000000) := enclosed_add (L := (636699625483 / 20000000000)) (U := (15917490637223 / 500000000000)) ht7 ht8 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v3 : ℂ := v2*(Btheta zStar etaStar)
  have hv3re : Enclosed v3.re (-3 / 20000000000) (3 / 20000000000) := by
    convert ht6 using 1
    all_goals norm_num only [v3, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv3im : Enclosed v3.im (636699625483 / 20000000000) (15917490637223 / 500000000000) := by
    convert ht9 using 1
    all_goals norm_num only [v3, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t10 : ℝ := (v0.re)^2
  have ht10 : Enclosed t10 (15994326159184826087649 / 250000000000000000000000) (63977346921295372653529 / 1000000000000000000000000) := enclosed_pow_two (L := (15994326159184826087649 / 250000000000000000000000)) (U := (63977346921295372653529 / 1000000000000000000000000)) hv0re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t11 : ℝ := (v0.im)^2
  have ht11 : Enclosed t11 (4228571519770941242486161 / 62500000000000000000000) (27062858283057760253841 / 400000000000000000000) := enclosed_pow_two (L := (4228571519770941242486161 / 62500000000000000000000)) (U := (27062858283057760253841 / 400000000000000000000)) hv0im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t12 : ℝ := t10 + t11
  have ht12 : Enclosed t12 (16930280405242949796032293 / 250000000000000000000000) (67721123054565696007256029 / 1000000000000000000000000) := enclosed_add (L := (16930280405242949796032293 / 250000000000000000000000)) (U := (67721123054565696007256029 / 1000000000000000000000000)) ht10 ht11 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t13 : ℝ := (t12)⁻¹
  have ht13 : Enclosed t13 (118131531775603761743 / 8000000000000000000000) (369161044613561579077 / 25000000000000000000000) := enclosed_inv_pos (L := (118131531775603761743 / 8000000000000000000000)) (U := (369161044613561579077 / 25000000000000000000000)) ht12 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t14 : ℝ := v0.re * t13
  have ht14 : Enclosed t14 (3734984621891133797797 / 1000000000000000000000000) (1867492967619947282523 / 500000000000000000000000) := enclosed_mul (L := (3734984621891133797797 / 1000000000000000000000000)) (U := (1867492967619947282523 / 500000000000000000000000)) hv0re ht13 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t15 : ℝ := -(v0.im)
  have ht15 : Enclosed t15 (-164507927721 / 20000000000) (-2056349075369 / 250000000000) := enclosed_neg (L := (-164507927721 / 20000000000)) (U := (-2056349075369 / 250000000000)) hv0im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t16 : ℝ := t15 * t13
  have ht16 : Enclosed t16 (-30364959222348322313591 / 250000000000000000000000) (-7591239566833951195373 / 62500000000000000000000) := enclosed_mul (L := (-30364959222348322313591 / 250000000000000000000000)) (U := (-7591239566833951195373 / 62500000000000000000000)) ht15 ht13 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v4 : ℂ := v0⁻¹
  have hv4re : Enclosed v4.re (3734984621891133797797 / 1000000000000000000000000) (1867492967619947282523 / 500000000000000000000000) := by
    convert ht14 using 1
    all_goals norm_num only [v4, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv4im : Enclosed v4.im (-30364959222348322313591 / 250000000000000000000000) (-7591239566833951195373 / 62500000000000000000000) := by
    convert ht16 using 1
    all_goals norm_num only [v4, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t17 : ℝ := v3.re * v4.re
  have ht17 : Enclosed t17 (-280123945143 / 500000000000000000000000) (280123945143 / 500000000000000000000000) := enclosed_mul (L := (-280123945143 / 500000000000000000000000)) (U := (280123945143 / 500000000000000000000000)) hv3re hv4re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t18 : ℝ := v3.im * v4.im
  have ht18 : Enclosed t18 (-3866671632971100859886613 / 1000000000000000000000000) (-3866671511323926299314471 / 1000000000000000000000000) := enclosed_mul (L := (-3866671632971100859886613 / 1000000000000000000000000)) (U := (-3866671511323926299314471 / 1000000000000000000000000)) hv3im hv4im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t19 : ℝ := t17 - t18
  have ht19 : Enclosed t19 (773334302264673210284837 / 200000000000000000000000) (3866671632971661107776899 / 1000000000000000000000000) := enclosed_sub (L := (773334302264673210284837 / 200000000000000000000000)) (U := (3866671632971661107776899 / 1000000000000000000000000)) ht17 ht18 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t20 : ℝ := v3.re * v4.im
  have ht20 : Enclosed t20 (-18218975533409 / 1000000000000000000000000) (18218975533409 / 1000000000000000000000000) := enclosed_mul (L := (-18218975533409 / 1000000000000000000000000)) (U := (18218975533409 / 1000000000000000000000000)) hv3re hv4im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t21 : ℝ := v3.im * v4.re
  have ht21 : Enclosed t21 (118903165497142462612779 / 1000000000000000000000000) (118903207308681223903091 / 1000000000000000000000000) := enclosed_mul (L := (118903165497142462612779 / 1000000000000000000000000)) (U := (118903207308681223903091 / 1000000000000000000000000)) hv3im hv4re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t22 : ℝ := t20 + t21
  have ht22 : Enclosed t22 (11890316547892348707937 / 100000000000000000000000) (237806414653800398873 / 2000000000000000000000) := enclosed_add (L := (11890316547892348707937 / 100000000000000000000000)) (U := (237806414653800398873 / 2000000000000000000000)) ht20 ht21 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v5 : ℂ := v3*v4
  have hv5re : Enclosed v5.re (773334302264673210284837 / 200000000000000000000000) (3866671632971661107776899 / 1000000000000000000000000) := by
    convert ht19 using 1
    all_goals norm_num only [v5, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv5im : Enclosed v5.im (11890316547892348707937 / 100000000000000000000000) (237806414653800398873 / 2000000000000000000000) := by
    convert ht22 using 1
    all_goals norm_num only [v5, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v6 : ℂ := ((2 : ℝ) : ℂ)
  have hv6re : Enclosed v6.re 2 2 := by
    convert (enclosed_const (2 : ℝ)) using 1
    all_goals norm_num only [v6, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv6im : Enclosed v6.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v6, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t23 : ℝ := v6.re * (Wtheta zStar etaStar).re
  have ht23 : Enclosed t23 (-19 / 500000000000) (19 / 500000000000) := enclosed_mul (L := (-19 / 500000000000)) (U := (19 / 500000000000)) hv6re input_Wp.1 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t24 : ℝ := v6.im * (Wtheta zStar etaStar).im
  have ht24 : Enclosed t24 0 0 := enclosed_mul (L := 0) (U := 0) hv6im input_Wp.2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t25 : ℝ := t23 - t24
  have ht25 : Enclosed t25 (-19 / 500000000000) (19 / 500000000000) := enclosed_sub (L := (-19 / 500000000000)) (U := (19 / 500000000000)) ht23 ht24 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t26 : ℝ := v6.re * (Wtheta zStar etaStar).im
  have ht26 : Enclosed t26 (298006831709 / 10000000000) (14900341585489 / 500000000000) := enclosed_mul (L := (298006831709 / 10000000000)) (U := (14900341585489 / 500000000000)) hv6re input_Wp.2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t27 : ℝ := v6.im * (Wtheta zStar etaStar).re
  have ht27 : Enclosed t27 0 0 := enclosed_mul (L := 0) (U := 0) hv6im input_Wp.1 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t28 : ℝ := t26 + t27
  have ht28 : Enclosed t28 (298006831709 / 10000000000) (14900341585489 / 500000000000) := enclosed_add (L := (298006831709 / 10000000000)) (U := (14900341585489 / 500000000000)) ht26 ht27 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v7 : ℂ := v6*(Wtheta zStar etaStar)
  have hv7re : Enclosed v7.re (-19 / 500000000000) (19 / 500000000000) := by
    convert ht25 using 1
    all_goals norm_num only [v7, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv7im : Enclosed v7.im (298006831709 / 10000000000) (14900341585489 / 500000000000) := by
    convert ht28 using 1
    all_goals norm_num only [v7, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t29 : ℝ := (v1.re)^2
  have ht29 : Enclosed t29 (858083094971402683149481 / 62500000000000000000000) (858083119459803179116729 / 62500000000000000000000) := enclosed_pow_two (L := (858083094971402683149481 / 62500000000000000000000)) (U := (858083119459803179116729 / 62500000000000000000000)) hv1re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t30 : ℝ := (v1.im)^2
  have ht30 : Enclosed t30 (14899985962038955927468081 / 62500000000000000000000) (59599944243934470429552801 / 250000000000000000000000) := enclosed_pow_two (L := (14899985962038955927468081 / 62500000000000000000000)) (U := (59599944243934470429552801 / 250000000000000000000000)) hv1im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t31 : ℝ := t29 + t30
  have ht31 : Enclosed t31 (7879034528505179305308781 / 31250000000000000000000) (63032276721773683146019717 / 250000000000000000000000) := enclosed_add (L := (7879034528505179305308781 / 31250000000000000000000)) (U := (63032276721773683146019717 / 250000000000000000000000)) ht29 ht30 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t32 : ℝ := (t31)⁻¹
  have ht32 : Enclosed t32 (495777744756681023943 / 125000000000000000000000) (495777748640111472977 / 125000000000000000000000) := enclosed_inv_pos (L := (495777744756681023943 / 125000000000000000000000)) (U := (495777748640111472977 / 125000000000000000000000)) ht31 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t33 : ℝ := v1.re * t32
  have ht33 : Enclosed t33 (-2939217225554994837033 / 200000000000000000000000) (-14696085802958345057517 / 1000000000000000000000000) := enclosed_mul (L := (-2939217225554994837033 / 200000000000000000000000)) (U := (-14696085802958345057517 / 1000000000000000000000000)) hv1re ht32 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t34 : ℝ := -(v1.im)
  have ht34 : Enclosed t34 (3860049994759 / 250000000000) (7720100015151 / 500000000000) := enclosed_neg (L := (3860049994759 / 250000000000)) (U := (7720100015151 / 500000000000)) hv1im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t35 : ℝ := t34 * t32
  have ht35 : Enclosed t35 (12247852038717794727689 / 200000000000000000000000) (30619630438304426017409 / 500000000000000000000000) := enclosed_mul (L := (12247852038717794727689 / 200000000000000000000000)) (U := (30619630438304426017409 / 500000000000000000000000)) ht34 ht32 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v8 : ℂ := v1⁻¹
  have hv8re : Enclosed v8.re (-2939217225554994837033 / 200000000000000000000000) (-14696085802958345057517 / 1000000000000000000000000) := by
    convert ht33 using 1
    all_goals norm_num only [v8, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv8im : Enclosed v8.im (12247852038717794727689 / 200000000000000000000000) (30619630438304426017409 / 500000000000000000000000) := by
    convert ht35 using 1
    all_goals norm_num only [v8, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t36 : ℝ := v7.re * v8.re
  have ht36 : Enclosed t36 (-69806409107 / 125000000000000000000000) (69806409107 / 125000000000000000000000) := enclosed_mul (L := (-69806409107 / 125000000000000000000000)) (U := (69806409107 / 125000000000000000000000)) hv7re hv8re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t37 : ℝ := v7.im * v8.im
  have ht37 : Enclosed t37 (1824971790649453202779011 / 1000000000000000000000000) (364994362201737772128869 / 200000000000000000000000) := enclosed_mul (L := (1824971790649453202779011 / 1000000000000000000000000)) (U := (364994362201737772128869 / 200000000000000000000000)) hv7im hv8im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t38 : ℝ := t36 - t37
  have ht38 : Enclosed t38 (-1824971811009247311917201 / 1000000000000000000000000) (-364994358129778950301231 / 200000000000000000000000) := enclosed_sub (L := (-1824971811009247311917201 / 1000000000000000000000000)) (U := (-364994358129778950301231 / 200000000000000000000000)) ht36 ht37 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t39 : ℝ := v7.re * v8.im
  have ht39 : Enclosed t39 (-72721622291 / 31250000000000000000000) (72721622291 / 31250000000000000000000) := enclosed_mul (L := (-72721622291 / 31250000000000000000000)) (U := (72721622291 / 31250000000000000000000)) hv7re hv8im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t40 : ℝ := v7.im * v8.re
  have ht40 : Enclosed t40 (-109488351636806728744999 / 250000000000000000000000) (-218976698433161583494631 / 500000000000000000000000) := enclosed_mul (L := (-109488351636806728744999 / 250000000000000000000000)) (U := (-218976698433161583494631 / 500000000000000000000000)) hv7im hv8re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t41 : ℝ := t39 + t40
  have ht41 : Enclosed t41 (-109488351637388501723327 / 250000000000000000000000) (-8759067937279921501519 / 20000000000000000000000) := enclosed_add (L := (-109488351637388501723327 / 250000000000000000000000)) (U := (-8759067937279921501519 / 20000000000000000000000)) ht39 ht40 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v9 : ℂ := v7*v8
  have hv9re : Enclosed v9.re (-1824971811009247311917201 / 1000000000000000000000000) (-364994358129778950301231 / 200000000000000000000000) := by
    convert ht38 using 1
    all_goals norm_num only [v9, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv9im : Enclosed v9.im (-109488351637388501723327 / 250000000000000000000000) (-8759067937279921501519 / 20000000000000000000000) := by
    convert ht41 using 1
    all_goals norm_num only [v9, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t42 : ℝ := v5.re + v9.re
  have ht42 : Enclosed t42 (255212462539264842438373 / 125000000000000000000000) (255212480290345794533843 / 125000000000000000000000) := enclosed_add (L := (255212462539264842438373 / 125000000000000000000000)) (U := (255212480290345794533843 / 125000000000000000000000)) hv5re hv9re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t43 : ℝ := v5.im + v9.im
  have ht43 : Enclosed t43 (-159525120535315259906969 / 500000000000000000000000) (-6381003790741917512789 / 20000000000000000000000) := enclosed_add (L := (-159525120535315259906969 / 500000000000000000000000)) (U := (-6381003790741917512789 / 20000000000000000000000)) hv5im hv9im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v10 : ℂ := v5+v9
  have hv10re : Enclosed v10.re (255212462539264842438373 / 125000000000000000000000) (255212480290345794533843 / 125000000000000000000000) := by
    convert ht42 using 1
    all_goals norm_num only [v10, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv10im : Enclosed v10.im (-159525120535315259906969 / 500000000000000000000000) (-6381003790741917512789 / 20000000000000000000000) := by
    convert ht43 using 1
    all_goals norm_num only [v10, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have ha0 : betaStar = v10 := by
    dsimp only [betaStar, betaAt, v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10]
    all_goals push_cast
    all_goals ring
  have ha0re : Enclosed (betaStar).re (255212462539264842438373 / 125000000000000000000000) (255212480290345794533843 / 125000000000000000000000) := by
    rw [ha0]
    exact hv10re
  have ha0im : Enclosed (betaStar).im (-159525120535315259906969 / 500000000000000000000000) (-6381003790741917512789 / 20000000000000000000000) := by
    rw [ha0]
    exact hv10im
  let t44 : ℝ := Real.sqrt t12
  have ht44 : Enclosed t44 (4114642196502989954242341 / 500000000000000000000000) (2057321120027293162783639 / 250000000000000000000000) := enclosed_sqrt (L := (4114642196502989954242341 / 500000000000000000000000)) (U := (2057321120027293162783639 / 250000000000000000000000)) ht12 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  have hNorm11 : Enclosed ‖v0‖ (4114642196502989954242341 / 500000000000000000000000) (2057321120027293162783639 / 250000000000000000000000) := by
    convert ht44 using 1
    rw [Complex.norm_def, Complex.normSq_apply]
    change Real.sqrt (v0.re*v0.re+v0.im*v0.im) = Real.sqrt (v0.re^2+v0.im^2)
    congr 1
    all_goals ring
  let t45 : ℝ := Real.sqrt t31
  have ht45 : Enclosed t45 (496205430256246644887821 / 31250000000000000000000) (15878573830388380714035703 / 1000000000000000000000000) := enclosed_sqrt (L := (496205430256246644887821 / 31250000000000000000000)) (U := (15878573830388380714035703 / 1000000000000000000000000)) ht31 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  have hNorm12 : Enclosed ‖v1‖ (496205430256246644887821 / 31250000000000000000000) (15878573830388380714035703 / 1000000000000000000000000) := by
    convert ht45 using 1
    rw [Complex.norm_def, Complex.normSq_apply]
    change Real.sqrt (v1.re*v1.re+v1.im*v1.im) = Real.sqrt (v1.re^2+v1.im^2)
    congr 1
    all_goals ring
  refine ⟨?_ , ?_ , ?_ ⟩
  · convert enclosed_weaken hNorm11 (show (411 / 50) ≤ (4114642196502989954242341 / 500000000000000000000000) by norm_num) (show (2057321120027293162783639 / 250000000000000000000000) ≤ (83 / 10) by norm_num) using 1
    all_goals norm_num only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10]
    all_goals ring
  · convert enclosed_weaken hNorm12 (show (1587 / 100) ≤ (496205430256246644887821 / 31250000000000000000000) by norm_num) (show (15878573830388380714035703 / 1000000000000000000000000) ≤ 16 by norm_num) using 1
    all_goals norm_num only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10]
    all_goals ring
  · convert enclosed_weaken ha0re (show (1276 / 625) ≤ (255212462539264842438373 / 125000000000000000000000) by norm_num) (show (255212480290345794533843 / 125000000000000000000000) ≤ (10209 / 5000) by norm_num) using 1
    all_goals norm_num only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10]
    all_goals ring

end
end SLean.Cert


==> anc/lean/SLean/Cert/BoundaryBounds.lean <==
module
public import SLean.Cert.BetaBounds

@[expose] public section
set_option autoImplicit false
namespace SLean.Cert
noncomputable section

theorem boundary_data_bounds :
    Enclosed (‖denominator zStar etaStar‖) (176 / 25) (71 / 10) ∧
    Enclosed (‖denominator zInner etaStar‖) 464 466 ∧
    Enclosed (‖denominator zOuter etaStar‖) 464 466 ∧
    Enclosed (‖B zStar etaStar-B zInner etaStar‖) (411 / 50) (83 / 10) ∧
    Enclosed (‖W zStar etaStar-W zOuter etaStar‖) (1587 / 100) 16 ∧
    Enclosed (betaStar.re) (1276 / 625) (10209 / 5000) ∧
    Enclosed (‖zInner‖) (10061433 / 1250000000) (16098293 / 2000000000) ∧
    Enclosed (‖qZZ zStar etaStar/2‖) (3363 / 50) 68 :=
  ⟨geometry_data_bounds.2.2.2.2.2.1, geometry_data_bounds.2.2.2.2.2.2.1, geometry_data_bounds.2.2.2.2.2.2.2.1, beta_data_bounds.1, beta_data_bounds.2.1, beta_data_bounds.2.2, geometry_data_bounds.2.2.2.2.1, geometry_data_bounds.2.2.2.2.2.2.2.2⟩

end
end SLean.Cert


==> anc/lean/SLean/Cert/BoundaryData.lean <==
module
public import SLean.Cert.RootDisks

@[expose] public section
set_option autoImplicit false
namespace SLean.Cert
noncomputable section

def CEnclosed (z : ℂ) (rl ru il iu : ℝ) : Prop :=
  Enclosed z.re rl ru ∧ Enclosed z.im il iu

def innerCenter : ℂ := (-71507659965/10000000000000 : ℝ) +
    (36953084435/10000000000000 : ℝ)*Complex.I

def Wz (z η : ℂ) : ℂ :=
  η*(54*(1-z⁻¹^2)*denominator z η -
    (312+54*(z+z⁻¹))*(-(1-z⁻¹^2)+13*η*(1+z⁻¹^2))) / (denominator z η)^2

def Bz (z η : ℂ) : ℂ :=
  1-W z η/2-(1+z)*Wz z η/2-η*(4*Wz z η+13-3*W z η-3*z*Wz z η)

def Wtheta (z η : ℂ) := Complex.I*z*Wz z η
def Btheta (z η : ℂ) := Complex.I*z*Bz z η

def betaAt (z u v η : ℂ) := -2*Btheta z η/(B z η-B u η) +
    2*Wtheta z η/(W z η-W v η)

def betaStar : ℂ := betaAt zStar zInner zOuter etaStar
def dampingConstant : ℝ := 210*Real.pi^2*deriv (deriv optical) thetaStar*betaStar.re

end
end SLean.Cert


==> anc/lean/SLean/Cert/BoundaryDerivatives.lean <==
module
public import SLean.Cert.BoundaryData

@[expose] public section
set_option autoImplicit false
namespace SLean.Cert
noncomputable section

theorem denominator_hasDerivAt {z η : ℂ} (hz : z ≠ 0) :
    HasDerivAt (fun t => denominator t η)
      (-(1-z⁻¹^2)+13*η*(1+z⁻¹^2)) z := by
  have hi : HasDerivAt (fun t : ℂ => t⁻¹) (-(z⁻¹)^2) z := by
    simpa only [inv_pow] using hasDerivAt_inv hz
  convert (((hasDerivAt_const z (2 : ℂ)).sub (hasDerivAt_id z)).sub hi).add
    (((hasDerivAt_id z).sub hi).const_mul (13*η)) using 1
  · rfl
  · ring

theorem W_hasDerivAt {z η : ℂ} (hz : z ≠ 0) (hd : denominator z η ≠ 0) :
    HasDerivAt (fun t => W t η) (Wz z η) z := by
  have hi : HasDerivAt (fun t : ℂ => t⁻¹) (-(z⁻¹)^2) z := by
    simpa only [inv_pow] using hasDerivAt_inv hz
  have hn := ((hasDerivAt_const z (312 : ℂ)).add
    (((hasDerivAt_id z).add hi).const_mul 54)).const_mul η
  convert hn.div (denominator_hasDerivAt hz) hd using 1
  · rfl
  · dsimp only [Wz, Pi.add_apply, Pi.mul_apply, id_eq]
    ring

theorem B_hasDerivAt {z η : ℂ} (hz : z ≠ 0) (hd : denominator z η ≠ 0) :
    HasDerivAt (fun t => B t η) (Bz z η) z := by
  have hw := W_hasDerivAt hz hd
  have hid := hasDerivAt_id z
  have hfirst := (((hasDerivAt_const z (1 : ℂ)).add hid).mul hw).div_const 2
  have hlast := (((hw.const_mul 4).add (hid.const_mul 13)).sub
    ((hid.const_mul 3).mul hw)).const_mul η
  convert (hid.sub hfirst).sub hlast using 1
  · rfl
  · dsimp only [Bz, Pi.add_apply, Pi.mul_apply, id_eq]
    ring

theorem Wtheta_hasDerivAt {θ η : ℂ}
    (hd : denominator (Complex.exp (θ*Complex.I)) η ≠ 0) :
    HasDerivAt (fun t => W (Complex.exp (t*Complex.I)) η)
      (Wtheta (Complex.exp (θ*Complex.I)) η) θ := by
  have he := (Complex.hasDerivAt_exp (θ*Complex.I)).comp θ
    ((hasDerivAt_id θ).mul_const Complex.I)
  convert (W_hasDerivAt (Complex.exp_ne_zero _) hd).comp θ he using 1
  · rfl
  · dsimp only [Wtheta]; ring

theorem Btheta_hasDerivAt {θ η : ℂ}
    (hd : denominator (Complex.exp (θ*Complex.I)) η ≠ 0) :
    HasDerivAt (fun t => B (Complex.exp (t*Complex.I)) η)
      (Btheta (Complex.exp (θ*Complex.I)) η) θ := by
  have he := (Complex.hasDerivAt_exp (θ*Complex.I)).comp θ
    ((hasDerivAt_id θ).mul_const Complex.I)
  convert (B_hasDerivAt (Complex.exp_ne_zero _) hd).comp θ he using 1
  · rfl
  · dsimp only [Btheta]; ring

end
end SLean.Cert


==> anc/lean/SLean/Cert/BoundarySlopes.lean <==
module
public import SLean.Cert.BoundaryValues

@[expose] public section
set_option autoImplicit false
set_option maxRecDepth 8192
set_option maxHeartbeats 0
-- Generated uniform proof templates may finish at an earlier normalization step.
set_option linter.unreachableTactic false
set_option linter.unusedTactic false
namespace SLean.Cert
noncomputable section

theorem boundary_slope_bounds :
    CEnclosed (Wtheta zStar etaStar) (-19 / 1000000000000) (19 / 1000000000000) (298006831709 / 20000000000) (14900341585489 / 1000000000000) ∧
    CEnclosed (Btheta zStar etaStar) (-3 / 40000000000) (3 / 40000000000) (-15917490637223 / 1000000000000) (-636699625483 / 40000000000) := by
  have hzr : Enclosed zStar.re cLo cHi := by simpa [zStar] using cStar_bounds
  have hzi : Enclosed zStar.im sLower sUpper := by simpa [zStar] using sStar_bounds
  have her : Enclosed etaStar.re 0 0 := by norm_num [etaStar, Enclosed, Complex.mul_re]
  have hei : Enclosed etaStar.im wLower wUpper := by simpa [etaStar] using wStar_bounds
  have hur := zInner_box.1
  have hui := zInner_box.2
  have input_Ds := geometry_data_bounds.2.1
  have input_Ws := boundary_value_bounds.1
  let t0 : ℝ := (zStar.re)^2
  have ht0 : Enclosed t0 (139691661377502568456439 / 500000000000000000000000) (279383322755007251181823 / 1000000000000000000000000) := enclosed_pow_two (L := (139691661377502568456439 / 500000000000000000000000)) (U := (279383322755007251181823 / 1000000000000000000000000)) hzr (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t1 : ℝ := (zStar.im)^2
  have ht1 : Enclosed t1 (360308338622495732706819 / 500000000000000000000000) (18015416931124913969057 / 25000000000000000000000) := enclosed_pow_two (L := (360308338622495732706819 / 500000000000000000000000)) (U := (18015416931124913969057 / 25000000000000000000000)) hzi (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t2 : ℝ := t0 + t1
  have ht2 : Enclosed t2 (249999999999999150581629 / 250000000000000000000000) (1000000000000003809944103 / 1000000000000000000000000) := enclosed_add (L := (249999999999999150581629 / 250000000000000000000000)) (U := (1000000000000003809944103 / 1000000000000000000000000)) ht0 ht1 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t3 : ℝ := (t2)⁻¹
  have ht3 : Enclosed t3 (999999999999996190055897 / 1000000000000000000000000) (200000000000000679534697 / 200000000000000000000000) := enclosed_inv_pos (L := (999999999999996190055897 / 1000000000000000000000000)) (U := (200000000000000679534697 / 200000000000000000000000)) ht2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t4 : ℝ := zStar.re * t3
  have ht4 : Enclosed t4 (66070904474260998273547 / 125000000000000000000000) (528567235794093795898883 / 1000000000000000000000000) := enclosed_mul (L := (66070904474260998273547 / 125000000000000000000000)) (U := (528567235794093795898883 / 1000000000000000000000000)) hzr ht3 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t5 : ℝ := -(zStar.im)
  have ht5 : Enclosed t5 (-424445720100049 / 500000000000000) (-169778288040019 / 200000000000000) := enclosed_neg (L := (-424445720100049 / 500000000000000)) (U := (-169778288040019 / 200000000000000)) hzi (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t6 : ℝ := t5 * t3
  have ht6 : Enclosed t6 (-848891440200100884255939 / 1000000000000000000000000) (-848891440200091765771063 / 1000000000000000000000000) := enclosed_mul (L := (-848891440200100884255939 / 1000000000000000000000000)) (U := (-848891440200091765771063 / 1000000000000000000000000)) ht5 ht3 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v0 : ℂ := zStar⁻¹
  have hv0re : Enclosed v0.re (66070904474260998273547 / 125000000000000000000000) (528567235794093795898883 / 1000000000000000000000000) := by
    convert ht4 using 1
    all_goals norm_num only [v0, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv0im : Enclosed v0.im (-848891440200100884255939 / 1000000000000000000000000) (-848891440200091765771063 / 1000000000000000000000000) := by
    convert ht6 using 1
    all_goals norm_num only [v0, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t7 : ℝ := v0.re * v0.re
  have ht7 : Enclosed t7 (279383322755003008043191 / 1000000000000000000000000) (279383322755009149688439 / 1000000000000000000000000) := enclosed_mul (L := (279383322755003008043191 / 1000000000000000000000000)) (U := (279383322755009149688439 / 1000000000000000000000000)) hv0re hv0re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t8 : ℝ := v0.im * v0.im
  have ht8 : Enclosed t8 (720616677244985974395117 / 1000000000000000000000000) (180154169311250363900659 / 250000000000000000000000) := enclosed_mul (L := (720616677244985974395117 / 1000000000000000000000000)) (U := (180154169311250363900659 / 250000000000000000000000)) hv0im hv0im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t9 : ℝ := t7 - t8
  have ht9 : Enclosed t9 (-88246670897999689511889 / 200000000000000000000000) (-220616677244988412353339 / 500000000000000000000000) := enclosed_sub (L := (-88246670897999689511889 / 200000000000000000000000)) (U := (-220616677244988412353339 / 500000000000000000000000)) ht7 ht8 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t10 : ℝ := v0.re * v0.im
  have ht10 : Enclosed t10 (-89739240407166919433357 / 200000000000000000000000) (-448696202035824845620919 / 1000000000000000000000000) := enclosed_mul (L := (-89739240407166919433357 / 200000000000000000000000)) (U := (-448696202035824845620919 / 1000000000000000000000000)) hv0re hv0im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t11 : ℝ := v0.im * v0.re
  have ht11 : Enclosed t11 (-89739240407166919433357 / 200000000000000000000000) (-448696202035824845620919 / 1000000000000000000000000) := enclosed_mul (L := (-89739240407166919433357 / 200000000000000000000000)) (U := (-448696202035824845620919 / 1000000000000000000000000)) hv0im hv0re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t12 : ℝ := t10 + t11
  have ht12 : Enclosed t12 (-89739240407166919433357 / 100000000000000000000000) (-448696202035824845620919 / 500000000000000000000000) := enclosed_add (L := (-89739240407166919433357 / 100000000000000000000000)) (U := (-448696202035824845620919 / 500000000000000000000000)) ht10 ht11 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v1 : ℂ := v0*v0
  have hv1re : Enclosed v1.re (-88246670897999689511889 / 200000000000000000000000) (-220616677244988412353339 / 500000000000000000000000) := by
    convert ht9 using 1
    all_goals norm_num only [v1, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv1im : Enclosed v1.im (-89739240407166919433357 / 100000000000000000000000) (-448696202035824845620919 / 500000000000000000000000) := by
    convert ht12 using 1
    all_goals norm_num only [v1, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v2 : ℂ := ((1 : ℝ) : ℂ)
  have hv2re : Enclosed v2.re 1 1 := by
    convert (enclosed_const (1 : ℝ)) using 1
    all_goals norm_num only [v2, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv2im : Enclosed v2.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v2, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t13 : ℝ := v2.re - v1.re
  have ht13 : Enclosed t13 (720616677244988412353339 / 500000000000000000000000) (288246670897999689511889 / 200000000000000000000000) := enclosed_sub (L := (720616677244988412353339 / 500000000000000000000000)) (U := (288246670897999689511889 / 200000000000000000000000)) hv2re hv1re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t14 : ℝ := v2.im - v1.im
  have ht14 : Enclosed t14 (448696202035824845620919 / 500000000000000000000000) (89739240407166919433357 / 100000000000000000000000) := enclosed_sub (L := (448696202035824845620919 / 500000000000000000000000)) (U := (89739240407166919433357 / 100000000000000000000000)) hv2im hv1im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v3 : ℂ := v2-v1
  have hv3re : Enclosed v3.re (720616677244988412353339 / 500000000000000000000000) (288246670897999689511889 / 200000000000000000000000) := by
    convert ht13 using 1
    all_goals norm_num only [v3, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv3im : Enclosed v3.im (448696202035824845620919 / 500000000000000000000000) (89739240407166919433357 / 100000000000000000000000) := by
    convert ht14 using 1
    all_goals norm_num only [v3, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v4 : ℂ := ((54 : ℝ) : ℂ)
  have hv4re : Enclosed v4.re 54 54 := by
    convert (enclosed_const (54 : ℝ)) using 1
    all_goals norm_num only [v4, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv4im : Enclosed v4.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v4, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t15 : ℝ := v4.re * v3.re
  have ht15 : Enclosed t15 (19456650285614687133540153 / 250000000000000000000000) (7782660114245991616821003 / 100000000000000000000000) := enclosed_mul (L := (19456650285614687133540153 / 250000000000000000000000)) (U := (7782660114245991616821003 / 100000000000000000000000)) hv4re hv3re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t16 : ℝ := v4.im * v3.im
  have ht16 : Enclosed t16 0 0 := enclosed_mul (L := 0) (U := 0) hv4im hv3im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t17 : ℝ := t15 - t16
  have ht17 : Enclosed t17 (19456650285614687133540153 / 250000000000000000000000) (7782660114245991616821003 / 100000000000000000000000) := enclosed_sub (L := (19456650285614687133540153 / 250000000000000000000000)) (U := (7782660114245991616821003 / 100000000000000000000000)) ht15 ht16 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t18 : ℝ := v4.re * v3.im
  have ht18 : Enclosed t18 (12114797454967270831764813 / 250000000000000000000000) (2422959490993506824700639 / 50000000000000000000000) := enclosed_mul (L := (12114797454967270831764813 / 250000000000000000000000)) (U := (2422959490993506824700639 / 50000000000000000000000)) hv4re hv3im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t19 : ℝ := v4.im * v3.re
  have ht19 : Enclosed t19 0 0 := enclosed_mul (L := 0) (U := 0) hv4im hv3re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t20 : ℝ := t18 + t19
  have ht20 : Enclosed t20 (12114797454967270831764813 / 250000000000000000000000) (2422959490993506824700639 / 50000000000000000000000) := enclosed_add (L := (12114797454967270831764813 / 250000000000000000000000)) (U := (2422959490993506824700639 / 50000000000000000000000)) ht18 ht19 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v5 : ℂ := v4*v3
  have hv5re : Enclosed v5.re (19456650285614687133540153 / 250000000000000000000000) (7782660114245991616821003 / 100000000000000000000000) := by
    convert ht17 using 1
    all_goals norm_num only [v5, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv5im : Enclosed v5.im (12114797454967270831764813 / 250000000000000000000000) (2422959490993506824700639 / 50000000000000000000000) := by
    convert ht20 using 1
    all_goals norm_num only [v5, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t21 : ℝ := v5.re * (denominator zStar etaStar).re
  have ht21 : Enclosed t21 (17138374355898050206586639 / 31250000000000000000000) (548427979388901487888972127 / 1000000000000000000000000) := enclosed_mul (L := (17138374355898050206586639 / 31250000000000000000000)) (U := (548427979388901487888972127 / 1000000000000000000000000)) hv5re input_Ds.1 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t22 : ℝ := v5.im * (denominator zStar etaStar).im
  have ht22 : Enclosed t22 (-48459189819871 / 1000000000000000000000000) (48459189819871 / 1000000000000000000000000) := enclosed_mul (L := (-48459189819871 / 1000000000000000000000000)) (U := (48459189819871 / 1000000000000000000000000)) hv5im input_Ds.2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t23 : ℝ := t21 - t22
  have ht23 : Enclosed t23 (548427979388689147420952577 / 1000000000000000000000000) (274213989694474973539395999 / 500000000000000000000000) := enclosed_sub (L := (548427979388689147420952577 / 1000000000000000000000000)) (U := (274213989694474973539395999 / 500000000000000000000000)) ht21 ht22 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t24 : ℝ := v5.re * (denominator zStar etaStar).im
  have ht24 : Enclosed t24 (-3891330057123 / 50000000000000000000000) (3891330057123 / 50000000000000000000000) := enclosed_mul (L := (-3891330057123 / 50000000000000000000000)) (U := (3891330057123 / 50000000000000000000000)) hv5re input_Ds.2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t25 : ℝ := v5.im * (denominator zStar etaStar).re
  have ht25 : Enclosed t25 (8537047476568776559754501 / 25000000000000000000000) (170740949531427701109879269 / 500000000000000000000000) := enclosed_mul (L := (8537047476568776559754501 / 25000000000000000000000)) (U := (170740949531427701109879269 / 500000000000000000000000)) hv5im input_Ds.1 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t26 : ℝ := t24 + t25
  have ht26 : Enclosed t26 (17074094953133661789451879 / 50000000000000000000000) (170740949531466614410450499 / 500000000000000000000000) := enclosed_add (L := (17074094953133661789451879 / 50000000000000000000000)) (U := (170740949531466614410450499 / 500000000000000000000000)) ht24 ht25 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v6 : ℂ := v5*(denominator zStar etaStar)
  have hv6re : Enclosed v6.re (548427979388689147420952577 / 1000000000000000000000000) (274213989694474973539395999 / 500000000000000000000000) := by
    convert ht23 using 1
    all_goals norm_num only [v6, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv6im : Enclosed v6.im (17074094953133661789451879 / 50000000000000000000000) (170740949531466614410450499 / 500000000000000000000000) := by
    convert ht26 using 1
    all_goals norm_num only [v6, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t27 : ℝ := zStar.re + v0.re
  have ht27 : Enclosed t27 (132141808948522248273547 / 125000000000000000000000) (1057134471588185795898883 / 1000000000000000000000000) := enclosed_add (L := (132141808948522248273547 / 125000000000000000000000)) (U := (1057134471588185795898883 / 1000000000000000000000000)) hzr hv0re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t28 : ℝ := zStar.im + v0.im
  have ht28 : Enclosed t28 (-5884255939 / 1000000000000000000000000) (6234228937 / 1000000000000000000000000) := enclosed_add (L := (-5884255939 / 1000000000000000000000000)) (U := (6234228937 / 1000000000000000000000000)) hzi hv0im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v7 : ℂ := zStar+v0
  have hv7re : Enclosed v7.re (132141808948522248273547 / 125000000000000000000000) (1057134471588185795898883 / 1000000000000000000000000) := by
    convert ht27 using 1
    all_goals norm_num only [v7, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv7im : Enclosed v7.im (-5884255939 / 1000000000000000000000000) (6234228937 / 1000000000000000000000000) := by
    convert ht28 using 1
    all_goals norm_num only [v7, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v8 : ℂ := ((54 : ℝ) : ℂ)
  have hv8re : Enclosed v8.re 54 54 := by
    convert (enclosed_const (54 : ℝ)) using 1
    all_goals norm_num only [v8, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv8im : Enclosed v8.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v8, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t29 : ℝ := v8.re * v7.re
  have ht29 : Enclosed t29 (3567828841610100703385769 / 62500000000000000000000) (28542630732881016489269841 / 500000000000000000000000) := enclosed_mul (L := (3567828841610100703385769 / 62500000000000000000000)) (U := (28542630732881016489269841 / 500000000000000000000000)) hv8re hv7re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t30 : ℝ := v8.im * v7.im
  have ht30 : Enclosed t30 0 0 := enclosed_mul (L := 0) (U := 0) hv8im hv7im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t31 : ℝ := t29 - t30
  have ht31 : Enclosed t31 (3567828841610100703385769 / 62500000000000000000000) (28542630732881016489269841 / 500000000000000000000000) := enclosed_sub (L := (3567828841610100703385769 / 62500000000000000000000)) (U := (28542630732881016489269841 / 500000000000000000000000)) ht29 ht30 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t32 : ℝ := v8.re * v7.im
  have ht32 : Enclosed t32 (-158874910353 / 500000000000000000000000) (168324181299 / 500000000000000000000000) := enclosed_mul (L := (-158874910353 / 500000000000000000000000)) (U := (168324181299 / 500000000000000000000000)) hv8re hv7im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t33 : ℝ := v8.im * v7.re
  have ht33 : Enclosed t33 0 0 := enclosed_mul (L := 0) (U := 0) hv8im hv7re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t34 : ℝ := t32 + t33
  have ht34 : Enclosed t34 (-158874910353 / 500000000000000000000000) (168324181299 / 500000000000000000000000) := enclosed_add (L := (-158874910353 / 500000000000000000000000)) (U := (168324181299 / 500000000000000000000000)) ht32 ht33 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v9 : ℂ := v8*v7
  have hv9re : Enclosed v9.re (3567828841610100703385769 / 62500000000000000000000) (28542630732881016489269841 / 500000000000000000000000) := by
    convert ht31 using 1
    all_goals norm_num only [v9, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv9im : Enclosed v9.im (-158874910353 / 500000000000000000000000) (168324181299 / 500000000000000000000000) := by
    convert ht34 using 1
    all_goals norm_num only [v9, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v10 : ℂ := ((312 : ℝ) : ℂ)
  have hv10re : Enclosed v10.re 312 312 := by
    convert (enclosed_const (312 : ℝ)) using 1
    all_goals norm_num only [v10, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv10im : Enclosed v10.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v10, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t35 : ℝ := v10.re + v9.re
  have ht35 : Enclosed t35 (23067828841610100703385769 / 62500000000000000000000) (184542630732881016489269841 / 500000000000000000000000) := enclosed_add (L := (23067828841610100703385769 / 62500000000000000000000)) (U := (184542630732881016489269841 / 500000000000000000000000)) hv10re hv9re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t36 : ℝ := v10.im + v9.im
  have ht36 : Enclosed t36 (-158874910353 / 500000000000000000000000) (168324181299 / 500000000000000000000000) := enclosed_add (L := (-158874910353 / 500000000000000000000000)) (U := (168324181299 / 500000000000000000000000)) hv10im hv9im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v11 : ℂ := v10+v9
  have hv11re : Enclosed v11.re (23067828841610100703385769 / 62500000000000000000000) (184542630732881016489269841 / 500000000000000000000000) := by
    convert ht35 using 1
    all_goals norm_num only [v11, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv11im : Enclosed v11.im (-158874910353 / 500000000000000000000000) (168324181299 / 500000000000000000000000) := by
    convert ht36 using 1
    all_goals norm_num only [v11, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v12 : ℂ := v0*v0
  have hv12re : Enclosed v12.re (-88246670897999689511889 / 200000000000000000000000) (-220616677244988412353339 / 500000000000000000000000) := by
    convert ht9 using 1
    all_goals norm_num only [v12, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv12im : Enclosed v12.im (-89739240407166919433357 / 100000000000000000000000) (-448696202035824845620919 / 500000000000000000000000) := by
    convert ht12 using 1
    all_goals norm_num only [v12, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v13 : ℂ := ((1 : ℝ) : ℂ)
  have hv13re : Enclosed v13.re 1 1 := by
    convert (enclosed_const (1 : ℝ)) using 1
    all_goals norm_num only [v13, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv13im : Enclosed v13.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v13, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t37 : ℝ := v13.re - v12.re
  have ht37 : Enclosed t37 (720616677244988412353339 / 500000000000000000000000) (288246670897999689511889 / 200000000000000000000000) := enclosed_sub (L := (720616677244988412353339 / 500000000000000000000000)) (U := (288246670897999689511889 / 200000000000000000000000)) hv13re hv12re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t38 : ℝ := v13.im - v12.im
  have ht38 : Enclosed t38 (448696202035824845620919 / 500000000000000000000000) (89739240407166919433357 / 100000000000000000000000) := enclosed_sub (L := (448696202035824845620919 / 500000000000000000000000)) (U := (89739240407166919433357 / 100000000000000000000000)) hv13im hv12im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v14 : ℂ := v13-v12
  have hv14re : Enclosed v14.re (720616677244988412353339 / 500000000000000000000000) (288246670897999689511889 / 200000000000000000000000) := by
    convert ht37 using 1
    all_goals norm_num only [v14, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv14im : Enclosed v14.im (448696202035824845620919 / 500000000000000000000000) (89739240407166919433357 / 100000000000000000000000) := by
    convert ht38 using 1
    all_goals norm_num only [v14, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t39 : ℝ := -(v14.re)
  have ht39 : Enclosed t39 (-288246670897999689511889 / 200000000000000000000000) (-720616677244988412353339 / 500000000000000000000000) := enclosed_neg (L := (-288246670897999689511889 / 200000000000000000000000)) (U := (-720616677244988412353339 / 500000000000000000000000)) hv14re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t40 : ℝ := -(v14.im)
  have ht40 : Enclosed t40 (-89739240407166919433357 / 100000000000000000000000) (-448696202035824845620919 / 500000000000000000000000) := enclosed_neg (L := (-89739240407166919433357 / 100000000000000000000000)) (U := (-448696202035824845620919 / 500000000000000000000000)) hv14im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v15 : ℂ := -v14
  have hv15re : Enclosed v15.re (-288246670897999689511889 / 200000000000000000000000) (-720616677244988412353339 / 500000000000000000000000) := by
    convert ht39 using 1
    all_goals norm_num only [v15, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv15im : Enclosed v15.im (-89739240407166919433357 / 100000000000000000000000) (-448696202035824845620919 / 500000000000000000000000) := by
    convert ht40 using 1
    all_goals norm_num only [v15, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v16 : ℂ := ((13 : ℝ) : ℂ)
  have hv16re : Enclosed v16.re 13 13 := by
    convert (enclosed_const (13 : ℝ)) using 1
    all_goals norm_num only [v16, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv16im : Enclosed v16.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v16, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t41 : ℝ := v16.re * etaStar.re
  have ht41 : Enclosed t41 0 0 := enclosed_mul (L := 0) (U := 0) hv16re her (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t42 : ℝ := v16.im * etaStar.im
  have ht42 : Enclosed t42 0 0 := enclosed_mul (L := 0) (U := 0) hv16im hei (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t43 : ℝ := t41 - t42
  have ht43 : Enclosed t43 0 0 := enclosed_sub (L := 0) (U := 0) ht41 ht42 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t44 : ℝ := v16.re * etaStar.im
  have ht44 : Enclosed t44 (-3595234669589251 / 1000000000000000) (-3595234669588731 / 1000000000000000) := enclosed_mul (L := (-3595234669589251 / 1000000000000000)) (U := (-3595234669588731 / 1000000000000000)) hv16re hei (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t45 : ℝ := v16.im * etaStar.re
  have ht45 : Enclosed t45 0 0 := enclosed_mul (L := 0) (U := 0) hv16im her (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t46 : ℝ := t44 + t45
  have ht46 : Enclosed t46 (-3595234669589251 / 1000000000000000) (-3595234669588731 / 1000000000000000) := enclosed_add (L := (-3595234669589251 / 1000000000000000)) (U := (-3595234669588731 / 1000000000000000)) ht44 ht45 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v17 : ℂ := v16*etaStar
  have hv17re : Enclosed v17.re 0 0 := by
    convert ht43 using 1
    all_goals norm_num only [v17, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv17im : Enclosed v17.im (-3595234669589251 / 1000000000000000) (-3595234669588731 / 1000000000000000) := by
    convert ht46 using 1
    all_goals norm_num only [v17, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v18 : ℂ := v0*v0
  have hv18re : Enclosed v18.re (-88246670897999689511889 / 200000000000000000000000) (-220616677244988412353339 / 500000000000000000000000) := by
    convert ht9 using 1
    all_goals norm_num only [v18, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv18im : Enclosed v18.im (-89739240407166919433357 / 100000000000000000000000) (-448696202035824845620919 / 500000000000000000000000) := by
    convert ht12 using 1
    all_goals norm_num only [v18, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v19 : ℂ := ((1 : ℝ) : ℂ)
  have hv19re : Enclosed v19.re 1 1 := by
    convert (enclosed_const (1 : ℝ)) using 1
    all_goals norm_num only [v19, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv19im : Enclosed v19.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v19, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t47 : ℝ := v19.re + v18.re
  have ht47 : Enclosed t47 (111753329102000310488111 / 200000000000000000000000) (279383322755011587646661 / 500000000000000000000000) := enclosed_add (L := (111753329102000310488111 / 200000000000000000000000)) (U := (279383322755011587646661 / 500000000000000000000000)) hv19re hv18re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t48 : ℝ := v19.im + v18.im
  have ht48 : Enclosed t48 (-89739240407166919433357 / 100000000000000000000000) (-448696202035824845620919 / 500000000000000000000000) := enclosed_add (L := (-89739240407166919433357 / 100000000000000000000000)) (U := (-448696202035824845620919 / 500000000000000000000000)) hv19im hv18im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v20 : ℂ := v19+v18
  have hv20re : Enclosed v20.re (111753329102000310488111 / 200000000000000000000000) (279383322755011587646661 / 500000000000000000000000) := by
    convert ht47 using 1
    all_goals norm_num only [v20, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv20im : Enclosed v20.im (-89739240407166919433357 / 100000000000000000000000) (-448696202035824845620919 / 500000000000000000000000) := by
    convert ht48 using 1
    all_goals norm_num only [v20, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t49 : ℝ := v17.re * v20.re
  have ht49 : Enclosed t49 0 0 := enclosed_mul (L := 0) (U := 0) hv17re hv20re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t50 : ℝ := v17.im * v20.im
  have ht50 : Enclosed t50 (806584070835993614354327 / 250000000000000000000000) (645267256668902243931797 / 200000000000000000000000) := enclosed_mul (L := (806584070835993614354327 / 250000000000000000000000)) (U := (645267256668902243931797 / 200000000000000000000000)) hv17im hv20im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t51 : ℝ := t49 - t50
  have ht51 : Enclosed t51 (-645267256668902243931797 / 200000000000000000000000) (-806584070835993614354327 / 250000000000000000000000) := enclosed_sub (L := (-645267256668902243931797 / 200000000000000000000000)) (U := (-806584070835993614354327 / 250000000000000000000000)) ht49 ht50 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t52 : ℝ := v17.re * v20.im
  have ht52 : Enclosed t52 0 0 := enclosed_mul (L := 0) (U := 0) hv17re hv20im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t53 : ℝ := v17.im * v20.re
  have ht53 : Enclosed t53 (-2008897216147722311441443 / 1000000000000000000000000) (-2008897216147354013555853 / 1000000000000000000000000) := enclosed_mul (L := (-2008897216147722311441443 / 1000000000000000000000000)) (U := (-2008897216147354013555853 / 1000000000000000000000000)) hv17im hv20re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t54 : ℝ := t52 + t53
  have ht54 : Enclosed t54 (-2008897216147722311441443 / 1000000000000000000000000) (-2008897216147354013555853 / 1000000000000000000000000) := enclosed_add (L := (-2008897216147722311441443 / 1000000000000000000000000)) (U := (-2008897216147354013555853 / 1000000000000000000000000)) ht52 ht53 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v21 : ℂ := v17*v20
  have hv21re : Enclosed v21.re (-645267256668902243931797 / 200000000000000000000000) (-806584070835993614354327 / 250000000000000000000000) := by
    convert ht51 using 1
    all_goals norm_num only [v21, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv21im : Enclosed v21.im (-2008897216147722311441443 / 1000000000000000000000000) (-2008897216147354013555853 / 1000000000000000000000000) := by
    convert ht54 using 1
    all_goals norm_num only [v21, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t55 : ℝ := v15.re + v21.re
  have ht55 : Enclosed t55 (-466756963783450966721843 / 100000000000000000000000) (-2333784818916975641061993 / 500000000000000000000000) := enclosed_add (L := (-466756963783450966721843 / 100000000000000000000000)) (U := (-2333784818916975641061993 / 500000000000000000000000)) hv15re hv21re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t56 : ℝ := v15.im + v21.im
  have ht56 : Enclosed t56 (-2906289620219391505775013 / 1000000000000000000000000) (-2906289620219003704797691 / 1000000000000000000000000) := enclosed_add (L := (-2906289620219391505775013 / 1000000000000000000000000)) (U := (-2906289620219003704797691 / 1000000000000000000000000)) hv15im hv21im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v22 : ℂ := v15+v21
  have hv22re : Enclosed v22.re (-466756963783450966721843 / 100000000000000000000000) (-2333784818916975641061993 / 500000000000000000000000) := by
    convert ht55 using 1
    all_goals norm_num only [v22, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv22im : Enclosed v22.im (-2906289620219391505775013 / 1000000000000000000000000) (-2906289620219003704797691 / 1000000000000000000000000) := by
    convert ht56 using 1
    all_goals norm_num only [v22, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t57 : ℝ := v11.re * v22.re
  have ht57 : Enclosed t57 (-1722731160189802198919044793 / 1000000000000000000000000) (-344546232037918827756522127 / 200000000000000000000000) := enclosed_mul (L := (-1722731160189802198919044793 / 1000000000000000000000000)) (U := (-344546232037918827756522127 / 200000000000000000000000)) hv11re hv22re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t58 : ℝ := v11.im * v22.im
  have ht58 : Enclosed t58 (-978397641883 / 1000000000000000000000000) (184694601149 / 200000000000000000000000) := enclosed_mul (L := (-978397641883 / 1000000000000000000000000)) (U := (184694601149 / 200000000000000000000000)) hv11im hv22im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t59 : ℝ := t57 - t58
  have ht59 : Enclosed t59 (-861365580094901561196025269 / 500000000000000000000000) (-107670697511849572524060547 / 62500000000000000000000) := enclosed_sub (L := (-861365580094901561196025269 / 500000000000000000000000)) (U := (-107670697511849572524060547 / 62500000000000000000000)) ht57 ht58 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t60 : ℝ := v11.re * v22.im
  have ht60 : Enclosed t60 (-42906746574956174124318619 / 40000000000000000000000) (-536334332186879997914851201 / 500000000000000000000000) := enclosed_mul (L := (-42906746574956174124318619 / 40000000000000000000000)) (U := (-536334332186879997914851201 / 500000000000000000000000)) hv11re hv22im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t61 : ℝ := v11.im * v22.re
  have ht61 : Enclosed t61 (-157132967589 / 100000000000000000000000) (296623883111 / 200000000000000000000000) := enclosed_mul (L := (-157132967589 / 100000000000000000000000)) (U := (296623883111 / 200000000000000000000000)) hv11im hv22re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t62 : ℝ := t60 + t61
  have ht62 : Enclosed t62 (-214533732874781184887528273 / 200000000000000000000000) (-1072668664373758512710286847 / 1000000000000000000000000) := enclosed_add (L := (-214533732874781184887528273 / 200000000000000000000000)) (U := (-1072668664373758512710286847 / 1000000000000000000000000)) ht60 ht61 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v23 : ℂ := v11*v22
  have hv23re : Enclosed v23.re (-861365580094901561196025269 / 500000000000000000000000) (-107670697511849572524060547 / 62500000000000000000000) := by
    convert ht59 using 1
    all_goals norm_num only [v23, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv23im : Enclosed v23.im (-214533732874781184887528273 / 200000000000000000000000) (-1072668664373758512710286847 / 1000000000000000000000000) := by
    convert ht62 using 1
    all_goals norm_num only [v23, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t63 : ℝ := v6.re - v23.re
  have ht63 : Enclosed t63 (2271159139578282307805921329 / 1000000000000000000000000) (283894892447344133683855317 / 125000000000000000000000) := enclosed_sub (L := (2271159139578282307805921329 / 1000000000000000000000000)) (U := (283894892447344133683855317 / 125000000000000000000000)) hv6re hv23re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t64 : ℝ := v6.im - v23.im
  have ht64 : Enclosed t64 (1414150563436431748499324427 / 1000000000000000000000000) (1414150563436839153258542363 / 1000000000000000000000000) := enclosed_sub (L := (1414150563436431748499324427 / 1000000000000000000000000)) (U := (1414150563436839153258542363 / 1000000000000000000000000)) hv6im hv23im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v24 : ℂ := v6-v23
  have hv24re : Enclosed v24.re (2271159139578282307805921329 / 1000000000000000000000000) (283894892447344133683855317 / 125000000000000000000000) := by
    convert ht63 using 1
    all_goals norm_num only [v24, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv24im : Enclosed v24.im (1414150563436431748499324427 / 1000000000000000000000000) (1414150563436839153258542363 / 1000000000000000000000000) := by
    convert ht64 using 1
    all_goals norm_num only [v24, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t65 : ℝ := etaStar.re * v24.re
  have ht65 : Enclosed t65 0 0 := enclosed_mul (L := 0) (U := 0) her hv24re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t66 : ℝ := etaStar.im * v24.im
  have ht66 : Enclosed t66 (-6110821074143386477436823 / 15625000000000000000000) (-39109254874500749809381183 / 100000000000000000000000) := enclosed_mul (L := (-6110821074143386477436823 / 15625000000000000000000)) (U := (-39109254874500749809381183 / 100000000000000000000000)) hei hv24im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t67 : ℝ := t65 - t66
  have ht67 : Enclosed t67 (39109254874500749809381183 / 100000000000000000000000) (6110821074143386477436823 / 15625000000000000000000) := enclosed_sub (L := (39109254874500749809381183 / 100000000000000000000000)) (U := (6110821074143386477436823 / 15625000000000000000000)) ht65 ht66 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t68 : ℝ := etaStar.re * v24.im
  have ht68 : Enclosed t68 0 0 := enclosed_mul (L := 0) (U := 0) her hv24im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t69 : ℝ := etaStar.im * v24.re
  have ht69 : Enclosed t69 (-157025963053231267025147277 / 250000000000000000000000) (-314051926106352014765239977 / 500000000000000000000000) := enclosed_mul (L := (-157025963053231267025147277 / 250000000000000000000000)) (U := (-314051926106352014765239977 / 500000000000000000000000)) hei hv24re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t70 : ℝ := t68 + t69
  have ht70 : Enclosed t70 (-157025963053231267025147277 / 250000000000000000000000) (-314051926106352014765239977 / 500000000000000000000000) := enclosed_add (L := (-157025963053231267025147277 / 250000000000000000000000)) (U := (-314051926106352014765239977 / 500000000000000000000000)) ht68 ht69 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v25 : ℂ := etaStar*v24
  have hv25re : Enclosed v25.re (39109254874500749809381183 / 100000000000000000000000) (6110821074143386477436823 / 15625000000000000000000) := by
    convert ht67 using 1
    all_goals norm_num only [v25, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv25im : Enclosed v25.im (-157025963053231267025147277 / 250000000000000000000000) (-314051926106352014765239977 / 500000000000000000000000) := by
    convert ht70 using 1
    all_goals norm_num only [v25, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t71 : ℝ := (denominator zStar etaStar).re * (denominator zStar etaStar).re
  have ht71 : Enclosed t71 (124143243107150491825329 / 2500000000000000000000) (12414324310722095975934361 / 250000000000000000000000) := enclosed_mul (L := (124143243107150491825329 / 2500000000000000000000)) (U := (12414324310722095975934361 / 250000000000000000000000)) input_Ds.1 input_Ds.1 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t72 : ℝ := (denominator zStar etaStar).im * (denominator zStar etaStar).im
  have ht72 : Enclosed t72 (-1 / 1000000000000000000000000) (1 / 1000000000000000000000000) := enclosed_mul (L := (-1 / 1000000000000000000000000)) (U := (1 / 1000000000000000000000000)) input_Ds.2 input_Ds.2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t73 : ℝ := t71 - t72
  have ht73 : Enclosed t73 (49657297242860196730131599 / 1000000000000000000000000) (9931459448577676780747489 / 200000000000000000000000) := enclosed_sub (L := (49657297242860196730131599 / 1000000000000000000000000)) (U := (9931459448577676780747489 / 200000000000000000000000)) ht71 ht72 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t74 : ℝ := (denominator zStar etaStar).re * (denominator zStar etaStar).im
  have ht74 : Enclosed t74 (-3523396700731 / 500000000000000000000000) (3523396700731 / 500000000000000000000000) := enclosed_mul (L := (-3523396700731 / 500000000000000000000000)) (U := (3523396700731 / 500000000000000000000000)) input_Ds.1 input_Ds.2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t75 : ℝ := (denominator zStar etaStar).im * (denominator zStar etaStar).re
  have ht75 : Enclosed t75 (-3523396700731 / 500000000000000000000000) (3523396700731 / 500000000000000000000000) := enclosed_mul (L := (-3523396700731 / 500000000000000000000000)) (U := (3523396700731 / 500000000000000000000000)) input_Ds.2 input_Ds.1 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t76 : ℝ := t74 + t75
  have ht76 : Enclosed t76 (-3523396700731 / 250000000000000000000000) (3523396700731 / 250000000000000000000000) := enclosed_add (L := (-3523396700731 / 250000000000000000000000)) (U := (3523396700731 / 250000000000000000000000)) ht74 ht75 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v26 : ℂ := (denominator zStar etaStar)*(denominator zStar etaStar)
  have hv26re : Enclosed v26.re (49657297242860196730131599 / 1000000000000000000000000) (9931459448577676780747489 / 200000000000000000000000) := by
    convert ht73 using 1
    all_goals norm_num only [v26, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv26im : Enclosed v26.im (-3523396700731 / 250000000000000000000000) (3523396700731 / 250000000000000000000000) := by
    convert ht76 using 1
    all_goals norm_num only [v26, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t77 : ℝ := (v26.re)^2
  have ht77 : Enclosed t77 (2465847169465770895994222477 / 1000000000000000000000000) (2465847169468570293710586469 / 1000000000000000000000000) := enclosed_pow_two (L := (2465847169465770895994222477 / 1000000000000000000000000)) (U := (2465847169468570293710586469 / 1000000000000000000000000)) hv26re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t78 : ℝ := (v26.im)^2
  have ht78 : Enclosed t78 0 (199 / 1000000000000000000000000) := enclosed_sq (L := 0) (U := (199 / 1000000000000000000000000)) hv26im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t79 : ℝ := t77 + t78
  have ht79 : Enclosed t79 (2465847169465770895994222477 / 1000000000000000000000000) (616461792367142573427646667 / 250000000000000000000000) := enclosed_add (L := (2465847169465770895994222477 / 1000000000000000000000000)) (U := (616461792367142573427646667 / 250000000000000000000000)) ht77 ht78 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t80 : ℝ := (t79)⁻¹
  have ht80 : Enclosed t80 (405540137435004163751 / 1000000000000000000000000) (101385034358866140137 / 250000000000000000000000) := enclosed_inv_pos (L := (405540137435004163751 / 1000000000000000000000000)) (U := (101385034358866140137 / 250000000000000000000000)) ht79 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t81 : ℝ := v26.re * t80
  have ht81 : Enclosed t81 (20138027148520377515049 / 1000000000000000000000000) (20138027148554670605907 / 1000000000000000000000000) := enclosed_mul (L := (20138027148520377515049 / 1000000000000000000000000)) (U := (20138027148554670605907 / 1000000000000000000000000)) hv26re ht80 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t82 : ℝ := -(v26.im)
  have ht82 : Enclosed t82 (-3523396700731 / 250000000000000000000000) (3523396700731 / 250000000000000000000000) := enclosed_neg (L := (-3523396700731 / 250000000000000000000000)) (U := (3523396700731 / 250000000000000000000000)) hv26im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t83 : ℝ := t82 * t80
  have ht83 : Enclosed t83 (-571551513 / 100000000000000000000000) (571551513 / 100000000000000000000000) := enclosed_mul (L := (-571551513 / 100000000000000000000000)) (U := (571551513 / 100000000000000000000000)) ht82 ht80 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v27 : ℂ := v26⁻¹
  have hv27re : Enclosed v27.re (20138027148520377515049 / 1000000000000000000000000) (20138027148554670605907 / 1000000000000000000000000) := by
    convert ht81 using 1
    all_goals norm_num only [v27, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv27im : Enclosed v27.im (-571551513 / 100000000000000000000000) (571551513 / 100000000000000000000000) := by
    convert ht83 using 1
    all_goals norm_num only [v27, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t84 : ℝ := v25.re * v27.re
  have ht84 : Enclosed t84 (7875832364210990094746847 / 1000000000000000000000000) (3937916182113904977762023 / 500000000000000000000000) := enclosed_mul (L := (7875832364210990094746847 / 1000000000000000000000000)) (U := (3937916182113904977762023 / 500000000000000000000000)) hv25re hv27re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t85 : ℝ := v25.im * v27.im
  have ht85 : Enclosed t85 (-717987414107 / 200000000000000000000000) (717987414107 / 200000000000000000000000) := enclosed_mul (L := (-717987414107 / 200000000000000000000000)) (U := (717987414107 / 200000000000000000000000)) hv25im hv27im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t86 : ℝ := t84 - t85
  have ht86 : Enclosed t86 (984479045525925019709539 / 125000000000000000000000) (7875832364231399892594581 / 1000000000000000000000000) := enclosed_sub (L := (984479045525925019709539 / 125000000000000000000000)) (U := (7875832364231399892594581 / 1000000000000000000000000)) ht84 ht85 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t87 : ℝ := v25.re * v27.im
  have ht87 : Enclosed t87 (-17463245153 / 7812500000000000000000) (17463245153 / 7812500000000000000000) := enclosed_mul (L := (-17463245153 / 7812500000000000000000)) (U := (17463245153 / 7812500000000000000000)) hv25re hv27im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t88 : ℝ := v25.im * v27.re
  have ht88 : Enclosed t88 (-12648772427975655642178877 / 1000000000000000000000000) (-252975448558993294779619 / 20000000000000000000000) := enclosed_mul (L := (-12648772427975655642178877 / 1000000000000000000000000)) (U := (-252975448558993294779619 / 20000000000000000000000)) hv25im hv27re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t89 : ℝ := t87 + t88
  have ht89 : Enclosed t89 (-12648772427977890937558461 / 1000000000000000000000000) (-6324386213973714721800683 / 500000000000000000000000) := enclosed_add (L := (-12648772427977890937558461 / 1000000000000000000000000)) (U := (-6324386213973714721800683 / 500000000000000000000000)) ht87 ht88 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v28 : ℂ := v25*v27
  have hv28re : Enclosed v28.re (984479045525925019709539 / 125000000000000000000000) (7875832364231399892594581 / 1000000000000000000000000) := by
    convert ht86 using 1
    all_goals norm_num only [v28, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv28im : Enclosed v28.im (-12648772427977890937558461 / 1000000000000000000000000) (-6324386213973714721800683 / 500000000000000000000000) := by
    convert ht89 using 1
    all_goals norm_num only [v28, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have ha0 : Wz zStar etaStar = v28 := by
    dsimp only [Wz, div_eq_mul_inv, v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28]
    all_goals push_cast
    all_goals ring
  have ha0re : Enclosed (Wz zStar etaStar).re (984479045525925019709539 / 125000000000000000000000) (7875832364231399892594581 / 1000000000000000000000000) := by
    rw [ha0]
    exact hv28re
  have ha0im : Enclosed (Wz zStar etaStar).im (-12648772427977890937558461 / 1000000000000000000000000) (-6324386213973714721800683 / 500000000000000000000000) := by
    rw [ha0]
    exact hv28im
  let v29 : ℂ := ((2 : ℝ) : ℂ)
  have hv29re : Enclosed v29.re 2 2 := by
    convert (enclosed_const (2 : ℝ)) using 1
    all_goals norm_num only [v29, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv29im : Enclosed v29.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v29, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t90 : ℝ := (v29.re)^2
  have ht90 : Enclosed t90 4 4 := enclosed_pow_two (L := 4) (U := 4) hv29re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t91 : ℝ := (v29.im)^2
  have ht91 : Enclosed t91 0 0 := enclosed_sq (L := 0) (U := 0) hv29im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t92 : ℝ := t90 + t91
  have ht92 : Enclosed t92 4 4 := enclosed_add (L := 4) (U := 4) ht90 ht91 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t93 : ℝ := (t92)⁻¹
  have ht93 : Enclosed t93 (1 / 4) (1 / 4) := enclosed_inv_pos (L := (1 / 4)) (U := (1 / 4)) ht92 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t94 : ℝ := v29.re * t93
  have ht94 : Enclosed t94 (1 / 2) (1 / 2) := enclosed_mul (L := (1 / 2)) (U := (1 / 2)) hv29re ht93 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t95 : ℝ := -(v29.im)
  have ht95 : Enclosed t95 0 0 := enclosed_neg (L := 0) (U := 0) hv29im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t96 : ℝ := t95 * t93
  have ht96 : Enclosed t96 0 0 := enclosed_mul (L := 0) (U := 0) ht95 ht93 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v30 : ℂ := v29⁻¹
  have hv30re : Enclosed v30.re (1 / 2) (1 / 2) := by
    convert ht94 using 1
    all_goals norm_num only [v30, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv30im : Enclosed v30.im 0 0 := by
    convert ht96 using 1
    all_goals norm_num only [v30, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t97 : ℝ := (W zStar etaStar).re * v30.re
  have ht97 : Enclosed t97 (-3 / 2000000000000) (3 / 2000000000000) := enclosed_mul (L := (-3 / 2000000000000)) (U := (3 / 2000000000000)) input_Ws.1 hv30re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t98 : ℝ := (W zStar etaStar).im * v30.im
  have ht98 : Enclosed t98 0 0 := enclosed_mul (L := 0) (U := 0) input_Ws.2 hv30im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t99 : ℝ := t97 - t98
  have ht99 : Enclosed t99 (-3 / 2000000000000) (3 / 2000000000000) := enclosed_sub (L := (-3 / 2000000000000)) (U := (3 / 2000000000000)) ht97 ht98 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t100 : ℝ := (W zStar etaStar).re * v30.im
  have ht100 : Enclosed t100 0 0 := enclosed_mul (L := 0) (U := 0) input_Ws.1 hv30im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t101 : ℝ := (W zStar etaStar).im * v30.re
  have ht101 : Enclosed t101 (-7242509260047 / 1000000000000) (-14485018520079 / 2000000000000) := enclosed_mul (L := (-7242509260047 / 1000000000000)) (U := (-14485018520079 / 2000000000000)) input_Ws.2 hv30re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t102 : ℝ := t100 + t101
  have ht102 : Enclosed t102 (-7242509260047 / 1000000000000) (-14485018520079 / 2000000000000) := enclosed_add (L := (-7242509260047 / 1000000000000)) (U := (-14485018520079 / 2000000000000)) ht100 ht101 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v31 : ℂ := (W zStar etaStar)*v30
  have hv31re : Enclosed v31.re (-3 / 2000000000000) (3 / 2000000000000) := by
    convert ht99 using 1
    all_goals norm_num only [v31, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv31im : Enclosed v31.im (-7242509260047 / 1000000000000) (-14485018520079 / 2000000000000) := by
    convert ht102 using 1
    all_goals norm_num only [v31, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v32 : ℂ := ((1 : ℝ) : ℂ)
  have hv32re : Enclosed v32.re 1 1 := by
    convert (enclosed_const (1 : ℝ)) using 1
    all_goals norm_num only [v32, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv32im : Enclosed v32.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v32, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t103 : ℝ := v32.re - v31.re
  have ht103 : Enclosed t103 (1999999999997 / 2000000000000) (2000000000003 / 2000000000000) := enclosed_sub (L := (1999999999997 / 2000000000000)) (U := (2000000000003 / 2000000000000)) hv32re hv31re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t104 : ℝ := v32.im - v31.im
  have ht104 : Enclosed t104 (14485018520079 / 2000000000000) (7242509260047 / 1000000000000) := enclosed_sub (L := (14485018520079 / 2000000000000)) (U := (7242509260047 / 1000000000000)) hv32im hv31im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v33 : ℂ := v32-v31
  have hv33re : Enclosed v33.re (1999999999997 / 2000000000000) (2000000000003 / 2000000000000) := by
    convert ht103 using 1
    all_goals norm_num only [v33, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv33im : Enclosed v33.im (14485018520079 / 2000000000000) (7242509260047 / 1000000000000) := by
    convert ht104 using 1
    all_goals norm_num only [v33, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v34 : ℂ := ((1 : ℝ) : ℂ)
  have hv34re : Enclosed v34.re 1 1 := by
    convert (enclosed_const (1 : ℝ)) using 1
    all_goals norm_num only [v34, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv34im : Enclosed v34.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v34, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t105 : ℝ := v34.re + zStar.re
  have ht105 : Enclosed t105 (152856723579409 / 100000000000000) (382141808948523 / 250000000000000) := enclosed_add (L := (152856723579409 / 100000000000000)) (U := (382141808948523 / 250000000000000)) hv34re hzr (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t106 : ℝ := v34.im + zStar.im
  have ht106 : Enclosed t106 (169778288040019 / 200000000000000) (424445720100049 / 500000000000000) := enclosed_add (L := (169778288040019 / 200000000000000)) (U := (424445720100049 / 500000000000000)) hv34im hzi (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v35 : ℂ := v34+zStar
  have hv35re : Enclosed v35.re (152856723579409 / 100000000000000) (382141808948523 / 250000000000000) := by
    convert ht105 using 1
    all_goals norm_num only [v35, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv35im : Enclosed v35.im (169778288040019 / 200000000000000) (424445720100049 / 500000000000000) := by
    convert ht106 using 1
    all_goals norm_num only [v35, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t107 : ℝ := v35.re * (Wz zStar etaStar).re
  have ht107 : Enclosed t107 (6019369653267069173825649 / 500000000000000000000000) (12038739306570839307779837 / 1000000000000000000000000) := enclosed_mul (L := (6019369653267069173825649 / 500000000000000000000000)) (U := (12038739306570839307779837 / 1000000000000000000000000)) hv35re ha0re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t108 : ℝ := v35.im * (Wz zStar etaStar).im
  have ht108 : Enclosed t108 (-10737434643149442191440473 / 1000000000000000000000000) (-10737434643123545743647303 / 1000000000000000000000000) := enclosed_mul (L := (-10737434643149442191440473 / 1000000000000000000000000)) (U := (-10737434643123545743647303 / 1000000000000000000000000)) hv35im ha0im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t109 : ℝ := t107 - t108
  have ht109 : Enclosed t109 (22776173949657684091298601 / 1000000000000000000000000) (2277617394972028149922031 / 100000000000000000000000) := enclosed_sub (L := (22776173949657684091298601 / 1000000000000000000000000)) (U := (2277617394972028149922031 / 100000000000000000000000)) ht107 ht108 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t110 : ℝ := v35.re * (Wz zStar etaStar).im
  have ht110 : Enclosed t110 (-9667249553211345193216557 / 500000000000000000000000) (-9667249553188051323636051 / 500000000000000000000000) := enclosed_mul (L := (-9667249553211345193216557 / 500000000000000000000000)) (U := (-9667249553188051323636051 / 500000000000000000000000)) hv35re ha0im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t111 : ℝ := v35.im * (Wz zStar etaStar).re
  have ht111 : Enclosed t111 (6685726678426539055422151 / 1000000000000000000000000) (3342863339223467926229217 / 500000000000000000000000) := enclosed_mul (L := (6685726678426539055422151 / 1000000000000000000000000)) (U := (3342863339223467926229217 / 500000000000000000000000)) hv35im ha0re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t112 : ℝ := t110 + t111
  have ht112 : Enclosed t112 (-12648772427996151331010963 / 1000000000000000000000000) (-3162193106982291698703417 / 250000000000000000000000) := enclosed_add (L := (-12648772427996151331010963 / 1000000000000000000000000)) (U := (-3162193106982291698703417 / 250000000000000000000000)) ht110 ht111 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v36 : ℂ := v35*(Wz zStar etaStar)
  have hv36re : Enclosed v36.re (22776173949657684091298601 / 1000000000000000000000000) (2277617394972028149922031 / 100000000000000000000000) := by
    convert ht109 using 1
    all_goals norm_num only [v36, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv36im : Enclosed v36.im (-12648772427996151331010963 / 1000000000000000000000000) (-3162193106982291698703417 / 250000000000000000000000) := by
    convert ht112 using 1
    all_goals norm_num only [v36, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v37 : ℂ := ((2 : ℝ) : ℂ)
  have hv37re : Enclosed v37.re 2 2 := by
    convert (enclosed_const (2 : ℝ)) using 1
    all_goals norm_num only [v37, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv37im : Enclosed v37.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v37, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t113 : ℝ := (v37.re)^2
  have ht113 : Enclosed t113 4 4 := enclosed_pow_two (L := 4) (U := 4) hv37re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t114 : ℝ := (v37.im)^2
  have ht114 : Enclosed t114 0 0 := enclosed_sq (L := 0) (U := 0) hv37im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t115 : ℝ := t113 + t114
  have ht115 : Enclosed t115 4 4 := enclosed_add (L := 4) (U := 4) ht113 ht114 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t116 : ℝ := (t115)⁻¹
  have ht116 : Enclosed t116 (1 / 4) (1 / 4) := enclosed_inv_pos (L := (1 / 4)) (U := (1 / 4)) ht115 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t117 : ℝ := v37.re * t116
  have ht117 : Enclosed t117 (1 / 2) (1 / 2) := enclosed_mul (L := (1 / 2)) (U := (1 / 2)) hv37re ht116 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t118 : ℝ := -(v37.im)
  have ht118 : Enclosed t118 0 0 := enclosed_neg (L := 0) (U := 0) hv37im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t119 : ℝ := t118 * t116
  have ht119 : Enclosed t119 0 0 := enclosed_mul (L := 0) (U := 0) ht118 ht116 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v38 : ℂ := v37⁻¹
  have hv38re : Enclosed v38.re (1 / 2) (1 / 2) := by
    convert ht117 using 1
    all_goals norm_num only [v38, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv38im : Enclosed v38.im 0 0 := by
    convert ht119 using 1
    all_goals norm_num only [v38, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t120 : ℝ := v36.re * v38.re
  have ht120 : Enclosed t120 (113880869748288420456493 / 10000000000000000000000) (2277617394972028149922031 / 200000000000000000000000) := enclosed_mul (L := (113880869748288420456493 / 10000000000000000000000)) (U := (2277617394972028149922031 / 200000000000000000000000)) hv36re hv38re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t121 : ℝ := v36.im * v38.im
  have ht121 : Enclosed t121 0 0 := enclosed_mul (L := 0) (U := 0) hv36im hv38im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t122 : ℝ := t120 - t121
  have ht122 : Enclosed t122 (113880869748288420456493 / 10000000000000000000000) (2277617394972028149922031 / 200000000000000000000000) := enclosed_sub (L := (113880869748288420456493 / 10000000000000000000000)) (U := (2277617394972028149922031 / 200000000000000000000000)) ht120 ht121 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t123 : ℝ := v36.re * v38.im
  have ht123 : Enclosed t123 0 0 := enclosed_mul (L := 0) (U := 0) hv36re hv38im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t124 : ℝ := v36.im * v38.re
  have ht124 : Enclosed t124 (-3162193106999037832752741 / 500000000000000000000000) (-3162193106982291698703417 / 500000000000000000000000) := enclosed_mul (L := (-3162193106999037832752741 / 500000000000000000000000)) (U := (-3162193106982291698703417 / 500000000000000000000000)) hv36im hv38re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t125 : ℝ := t123 + t124
  have ht125 : Enclosed t125 (-3162193106999037832752741 / 500000000000000000000000) (-3162193106982291698703417 / 500000000000000000000000) := enclosed_add (L := (-3162193106999037832752741 / 500000000000000000000000)) (U := (-3162193106982291698703417 / 500000000000000000000000)) ht123 ht124 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v39 : ℂ := v36*v38
  have hv39re : Enclosed v39.re (113880869748288420456493 / 10000000000000000000000) (2277617394972028149922031 / 200000000000000000000000) := by
    convert ht122 using 1
    all_goals norm_num only [v39, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv39im : Enclosed v39.im (-3162193106999037832752741 / 500000000000000000000000) (-3162193106982291698703417 / 500000000000000000000000) := by
    convert ht125 using 1
    all_goals norm_num only [v39, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t126 : ℝ := v33.re - v39.re
  have ht126 : Enclosed t126 (-2077617394972328149922031 / 200000000000000000000000) (-103880869748273420456493 / 10000000000000000000000) := enclosed_sub (L := (-2077617394972328149922031 / 200000000000000000000000)) (U := (-103880869748273420456493 / 10000000000000000000000)) hv33re hv39re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t127 : ℝ := v33.im - v39.im
  have ht127 : Enclosed t127 (6783447737002041698703417 / 500000000000000000000000) (6783447737022537832752741 / 500000000000000000000000) := enclosed_sub (L := (6783447737002041698703417 / 500000000000000000000000)) (U := (6783447737022537832752741 / 500000000000000000000000)) hv33im hv39im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v40 : ℂ := v33-v39
  have hv40re : Enclosed v40.re (-2077617394972328149922031 / 200000000000000000000000) (-103880869748273420456493 / 10000000000000000000000) := by
    convert ht126 using 1
    all_goals norm_num only [v40, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv40im : Enclosed v40.im (6783447737002041698703417 / 500000000000000000000000) (6783447737022537832752741 / 500000000000000000000000) := by
    convert ht127 using 1
    all_goals norm_num only [v40, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v41 : ℂ := ((4 : ℝ) : ℂ)
  have hv41re : Enclosed v41.re 4 4 := by
    convert (enclosed_const (4 : ℝ)) using 1
    all_goals norm_num only [v41, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv41im : Enclosed v41.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v41, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t128 : ℝ := v41.re * (Wz zStar etaStar).re
  have ht128 : Enclosed t128 (984479045525925019709539 / 31250000000000000000000) (7875832364231399892594581 / 250000000000000000000000) := enclosed_mul (L := (984479045525925019709539 / 31250000000000000000000)) (U := (7875832364231399892594581 / 250000000000000000000000)) hv41re ha0re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t129 : ℝ := v41.im * (Wz zStar etaStar).im
  have ht129 : Enclosed t129 0 0 := enclosed_mul (L := 0) (U := 0) hv41im ha0im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t130 : ℝ := t128 - t129
  have ht130 : Enclosed t130 (984479045525925019709539 / 31250000000000000000000) (7875832364231399892594581 / 250000000000000000000000) := enclosed_sub (L := (984479045525925019709539 / 31250000000000000000000)) (U := (7875832364231399892594581 / 250000000000000000000000)) ht128 ht129 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t131 : ℝ := v41.re * (Wz zStar etaStar).im
  have ht131 : Enclosed t131 (-12648772427977890937558461 / 250000000000000000000000) (-6324386213973714721800683 / 125000000000000000000000) := enclosed_mul (L := (-12648772427977890937558461 / 250000000000000000000000)) (U := (-6324386213973714721800683 / 125000000000000000000000)) hv41re ha0im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t132 : ℝ := v41.im * (Wz zStar etaStar).re
  have ht132 : Enclosed t132 0 0 := enclosed_mul (L := 0) (U := 0) hv41im ha0re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t133 : ℝ := t131 + t132
  have ht133 : Enclosed t133 (-12648772427977890937558461 / 250000000000000000000000) (-6324386213973714721800683 / 125000000000000000000000) := enclosed_add (L := (-12648772427977890937558461 / 250000000000000000000000)) (U := (-6324386213973714721800683 / 125000000000000000000000)) ht131 ht132 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v42 : ℂ := v41*(Wz zStar etaStar)
  have hv42re : Enclosed v42.re (984479045525925019709539 / 31250000000000000000000) (7875832364231399892594581 / 250000000000000000000000) := by
    convert ht130 using 1
    all_goals norm_num only [v42, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv42im : Enclosed v42.im (-12648772427977890937558461 / 250000000000000000000000) (-6324386213973714721800683 / 125000000000000000000000) := by
    convert ht133 using 1
    all_goals norm_num only [v42, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v43 : ℂ := ((13 : ℝ) : ℂ)
  have hv43re : Enclosed v43.re 13 13 := by
    convert (enclosed_const (13 : ℝ)) using 1
    all_goals norm_num only [v43, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv43im : Enclosed v43.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v43, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t134 : ℝ := v42.re + v43.re
  have ht134 : Enclosed t134 (1390729045525925019709539 / 31250000000000000000000) (11125832364231399892594581 / 250000000000000000000000) := enclosed_add (L := (1390729045525925019709539 / 31250000000000000000000)) (U := (11125832364231399892594581 / 250000000000000000000000)) hv42re hv43re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t135 : ℝ := v42.im + v43.im
  have ht135 : Enclosed t135 (-12648772427977890937558461 / 250000000000000000000000) (-6324386213973714721800683 / 125000000000000000000000) := enclosed_add (L := (-12648772427977890937558461 / 250000000000000000000000)) (U := (-6324386213973714721800683 / 125000000000000000000000)) hv42im hv43im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v44 : ℂ := v42+v43
  have hv44re : Enclosed v44.re (1390729045525925019709539 / 31250000000000000000000) (11125832364231399892594581 / 250000000000000000000000) := by
    convert ht134 using 1
    all_goals norm_num only [v44, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv44im : Enclosed v44.im (-12648772427977890937558461 / 250000000000000000000000) (-6324386213973714721800683 / 125000000000000000000000) := by
    convert ht135 using 1
    all_goals norm_num only [v44, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v45 : ℂ := ((3 : ℝ) : ℂ)
  have hv45re : Enclosed v45.re 3 3 := by
    convert (enclosed_const (3 : ℝ)) using 1
    all_goals norm_num only [v45, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv45im : Enclosed v45.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v45, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t136 : ℝ := v45.re * (W zStar etaStar).re
  have ht136 : Enclosed t136 (-9 / 1000000000000) (9 / 1000000000000) := enclosed_mul (L := (-9 / 1000000000000)) (U := (9 / 1000000000000)) hv45re input_Ws.1 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t137 : ℝ := v45.im * (W zStar etaStar).im
  have ht137 : Enclosed t137 0 0 := enclosed_mul (L := 0) (U := 0) hv45im input_Ws.2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t138 : ℝ := t136 - t137
  have ht138 : Enclosed t138 (-9 / 1000000000000) (9 / 1000000000000) := enclosed_sub (L := (-9 / 1000000000000)) (U := (9 / 1000000000000)) ht136 ht137 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t139 : ℝ := v45.re * (W zStar etaStar).im
  have ht139 : Enclosed t139 (-21727527780141 / 500000000000) (-43455055560237 / 1000000000000) := enclosed_mul (L := (-21727527780141 / 500000000000)) (U := (-43455055560237 / 1000000000000)) hv45re input_Ws.2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t140 : ℝ := v45.im * (W zStar etaStar).re
  have ht140 : Enclosed t140 0 0 := enclosed_mul (L := 0) (U := 0) hv45im input_Ws.1 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t141 : ℝ := t139 + t140
  have ht141 : Enclosed t141 (-21727527780141 / 500000000000) (-43455055560237 / 1000000000000) := enclosed_add (L := (-21727527780141 / 500000000000)) (U := (-43455055560237 / 1000000000000)) ht139 ht140 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v46 : ℂ := v45*(W zStar etaStar)
  have hv46re : Enclosed v46.re (-9 / 1000000000000) (9 / 1000000000000) := by
    convert ht138 using 1
    all_goals norm_num only [v46, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv46im : Enclosed v46.im (-21727527780141 / 500000000000) (-43455055560237 / 1000000000000) := by
    convert ht141 using 1
    all_goals norm_num only [v46, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t142 : ℝ := v44.re - v46.re
  have ht142 : Enclosed t142 (1390729045525643769709539 / 31250000000000000000000) (11125832364233649892594581 / 250000000000000000000000) := enclosed_sub (L := (1390729045525643769709539 / 31250000000000000000000)) (U := (11125832364233649892594581 / 250000000000000000000000)) hv44re hv46re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t143 : ℝ := v44.im - v46.im
  have ht143 : Enclosed t143 (-1785008537918640937558461 / 250000000000000000000000) (-892504268938464721800683 / 125000000000000000000000) := enclosed_sub (L := (-1785008537918640937558461 / 250000000000000000000000)) (U := (-892504268938464721800683 / 125000000000000000000000)) hv44im hv46im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v47 : ℂ := v44-v46
  have hv47re : Enclosed v47.re (1390729045525643769709539 / 31250000000000000000000) (11125832364233649892594581 / 250000000000000000000000) := by
    convert ht142 using 1
    all_goals norm_num only [v47, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv47im : Enclosed v47.im (-1785008537918640937558461 / 250000000000000000000000) (-892504268938464721800683 / 125000000000000000000000) := by
    convert ht143 using 1
    all_goals norm_num only [v47, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v48 : ℂ := ((3 : ℝ) : ℂ)
  have hv48re : Enclosed v48.re 3 3 := by
    convert (enclosed_const (3 : ℝ)) using 1
    all_goals norm_num only [v48, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv48im : Enclosed v48.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v48, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t144 : ℝ := v48.re * zStar.re
  have ht144 : Enclosed t144 (158570170738227 / 100000000000000) (396425426845569 / 250000000000000) := enclosed_mul (L := (158570170738227 / 100000000000000)) (U := (396425426845569 / 250000000000000)) hv48re hzr (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t145 : ℝ := v48.im * zStar.im
  have ht145 : Enclosed t145 0 0 := enclosed_mul (L := 0) (U := 0) hv48im hzi (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t146 : ℝ := t144 - t145
  have ht146 : Enclosed t146 (158570170738227 / 100000000000000) (396425426845569 / 250000000000000) := enclosed_sub (L := (158570170738227 / 100000000000000)) (U := (396425426845569 / 250000000000000)) ht144 ht145 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t147 : ℝ := v48.re * zStar.im
  have ht147 : Enclosed t147 (509334864120057 / 200000000000000) (1273337160300147 / 500000000000000) := enclosed_mul (L := (509334864120057 / 200000000000000)) (U := (1273337160300147 / 500000000000000)) hv48re hzi (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t148 : ℝ := v48.im * zStar.re
  have ht148 : Enclosed t148 0 0 := enclosed_mul (L := 0) (U := 0) hv48im hzr (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t149 : ℝ := t147 + t148
  have ht149 : Enclosed t149 (509334864120057 / 200000000000000) (1273337160300147 / 500000000000000) := enclosed_add (L := (509334864120057 / 200000000000000)) (U := (1273337160300147 / 500000000000000)) ht147 ht148 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v49 : ℂ := v48*zStar
  have hv49re : Enclosed v49.re (158570170738227 / 100000000000000) (396425426845569 / 250000000000000) := by
    convert ht146 using 1
    all_goals norm_num only [v49, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv49im : Enclosed v49.im (509334864120057 / 200000000000000) (1273337160300147 / 500000000000000) := by
    convert ht149 using 1
    all_goals norm_num only [v49, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t150 : ℝ := v49.re * (Wz zStar etaStar).re
  have ht150 : Enclosed t150 (12488720826980214569924959 / 1000000000000000000000000) (12488720827018318245555767 / 1000000000000000000000000) := enclosed_mul (L := (12488720826980214569924959 / 1000000000000000000000000)) (U := (12488720827018318245555767 / 1000000000000000000000000)) hv49re ha0re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t151 : ℝ := v49.im * (Wz zStar etaStar).im
  have ht151 : Enclosed t151 (-32212303929448326574321417 / 1000000000000000000000000) (-32212303929370637230941909 / 1000000000000000000000000) := enclosed_mul (L := (-32212303929448326574321417 / 1000000000000000000000000)) (U := (-32212303929370637230941909 / 1000000000000000000000000)) hv49im ha0im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t152 : ℝ := t150 - t151
  have ht152 : Enclosed t152 (11175256189087712950216717 / 250000000000000000000000) (698453511819791325310581 / 15625000000000000000000) := enclosed_sub (L := (11175256189087712950216717 / 250000000000000000000000)) (U := (698453511819791325310581 / 15625000000000000000000)) ht150 ht151 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t153 : ℝ := v49.re * (Wz zStar etaStar).im
  have ht153 : Enclosed t153 (-20057180035334398346623959 / 1000000000000000000000000) (-2005718003528601961101221 / 100000000000000000000000) := enclosed_mul (L := (-20057180035334398346623959 / 1000000000000000000000000)) (U := (-2005718003528601961101221 / 100000000000000000000000)) hv49re ha0im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t154 : ℝ := v49.im * (Wz zStar etaStar).re
  have ht154 : Enclosed t154 (20057180035279617166266453 / 1000000000000000000000000) (10028590017670403778687651 / 500000000000000000000000) := enclosed_mul (L := (20057180035279617166266453 / 1000000000000000000000000)) (U := (10028590017670403778687651 / 500000000000000000000000)) hv49im ha0re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t155 : ℝ := t153 + t154
  have ht155 : Enclosed t155 (-27390590178753 / 500000000000000000000000) (13696986590773 / 250000000000000000000000) := enclosed_add (L := (-27390590178753 / 500000000000000000000000)) (U := (13696986590773 / 250000000000000000000000)) ht153 ht154 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v50 : ℂ := v49*(Wz zStar etaStar)
  have hv50re : Enclosed v50.re (11175256189087712950216717 / 250000000000000000000000) (698453511819791325310581 / 15625000000000000000000) := by
    convert ht152 using 1
    all_goals norm_num only [v50, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv50im : Enclosed v50.im (-27390590178753 / 500000000000000000000000) (13696986590773 / 250000000000000000000000) := by
    convert ht155 using 1
    all_goals norm_num only [v50, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t156 : ℝ := v47.re - v50.re
  have ht156 : Enclosed t156 (-6177978113938880911623 / 31250000000000000000000) (-6177978106757882202767 / 31250000000000000000000) := enclosed_sub (L := (-6177978113938880911623 / 31250000000000000000000)) (U := (-6177978106757882202767 / 31250000000000000000000)) hv47re hv50re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t157 : ℝ := v47.im - v50.im
  have ht157 : Enclosed t157 (-892504268966168962074617 / 125000000000000000000000) (-3570017075726468297023979 / 500000000000000000000000) := enclosed_sub (L := (-892504268966168962074617 / 125000000000000000000000)) (U := (-3570017075726468297023979 / 500000000000000000000000)) hv47im hv50im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v51 : ℂ := v47-v50
  have hv51re : Enclosed v51.re (-6177978113938880911623 / 31250000000000000000000) (-6177978106757882202767 / 31250000000000000000000) := by
    convert ht156 using 1
    all_goals norm_num only [v51, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv51im : Enclosed v51.im (-892504268966168962074617 / 125000000000000000000000) (-3570017075726468297023979 / 500000000000000000000000) := by
    convert ht157 using 1
    all_goals norm_num only [v51, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t158 : ℝ := etaStar.re * v51.re
  have ht158 : Enclosed t158 0 0 := enclosed_mul (L := 0) (U := 0) her hv51re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t159 : ℝ := etaStar.im * v51.im
  have ht159 : Enclosed t159 (123413934246880547167303 / 62500000000000000000000) (1974622948026818752956919 / 1000000000000000000000000) := enclosed_mul (L := (123413934246880547167303 / 62500000000000000000000)) (U := (1974622948026818752956919 / 1000000000000000000000000)) hei hv51im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t160 : ℝ := t158 - t159
  have ht160 : Enclosed t160 (-1974622948026818752956919 / 1000000000000000000000000) (-123413934246880547167303 / 62500000000000000000000) := enclosed_sub (L := (-1974622948026818752956919 / 1000000000000000000000000)) (U := (-123413934246880547167303 / 62500000000000000000000)) ht158 ht159 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t161 : ℝ := etaStar.re * v51.im
  have ht161 : Enclosed t161 0 0 := enclosed_mul (L := 0) (U := 0) her hv51im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t162 : ℝ := etaStar.im * v51.re
  have ht162 : Enclosed t162 (54673922652002679417047 / 1000000000000000000000000) (1366848067889026251209 / 25000000000000000000000) := enclosed_mul (L := (54673922652002679417047 / 1000000000000000000000000)) (U := (1366848067889026251209 / 25000000000000000000000)) hei hv51re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t163 : ℝ := t161 + t162
  have ht163 : Enclosed t163 (54673922652002679417047 / 1000000000000000000000000) (1366848067889026251209 / 25000000000000000000000) := enclosed_add (L := (54673922652002679417047 / 1000000000000000000000000)) (U := (1366848067889026251209 / 25000000000000000000000)) ht161 ht162 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v52 : ℂ := etaStar*v51
  have hv52re : Enclosed v52.re (-1974622948026818752956919 / 1000000000000000000000000) (-123413934246880547167303 / 62500000000000000000000) := by
    convert ht160 using 1
    all_goals norm_num only [v52, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv52im : Enclosed v52.im (54673922652002679417047 / 1000000000000000000000000) (1366848067889026251209 / 25000000000000000000000) := by
    convert ht163 using 1
    all_goals norm_num only [v52, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t164 : ℝ := v40.re - v52.re
  have ht164 : Enclosed t164 (-8413464026911551994933307 / 1000000000000000000000000) (-8413464026800523292692381 / 1000000000000000000000000) := enclosed_sub (L := (-8413464026911551994933307 / 1000000000000000000000000)) (U := (-8413464026800523292692381 / 1000000000000000000000000)) hv40re hv52re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t165 : ℝ := v40.im - v52.im
  have ht165 : Enclosed t165 (6756110775644261173679237 / 500000000000000000000000) (2702444310278614597217687 / 200000000000000000000000) := enclosed_sub (L := (6756110775644261173679237 / 500000000000000000000000)) (U := (2702444310278614597217687 / 200000000000000000000000)) hv40im hv52im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v53 : ℂ := v40-v52
  have hv53re : Enclosed v53.re (-8413464026911551994933307 / 1000000000000000000000000) (-8413464026800523292692381 / 1000000000000000000000000) := by
    convert ht164 using 1
    all_goals norm_num only [v53, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv53im : Enclosed v53.im (6756110775644261173679237 / 500000000000000000000000) (2702444310278614597217687 / 200000000000000000000000) := by
    convert ht165 using 1
    all_goals norm_num only [v53, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have ha1 : Bz zStar etaStar = v53 := by
    dsimp only [Bz, div_eq_mul_inv, v29, v30, v31, v32, v33, v34, v35, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53]
    all_goals push_cast
    all_goals ring
  have ha1re : Enclosed (Bz zStar etaStar).re (-8413464026911551994933307 / 1000000000000000000000000) (-8413464026800523292692381 / 1000000000000000000000000) := by
    rw [ha1]
    exact hv53re
  have ha1im : Enclosed (Bz zStar etaStar).im (6756110775644261173679237 / 500000000000000000000000) (2702444310278614597217687 / 200000000000000000000000) := by
    rw [ha1]
    exact hv53im
  let v54 : ℂ := Complex.I
  have hv54re : Enclosed v54.re 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v54, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv54im : Enclosed v54.im 1 1 := by
    convert (enclosed_const (1 : ℝ)) using 1
    all_goals norm_num only [v54, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t166 : ℝ := v54.re * zStar.re
  have ht166 : Enclosed t166 0 0 := enclosed_mul (L := 0) (U := 0) hv54re hzr (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t167 : ℝ := v54.im * zStar.im
  have ht167 : Enclosed t167 (169778288040019 / 200000000000000) (424445720100049 / 500000000000000) := enclosed_mul (L := (169778288040019 / 200000000000000)) (U := (424445720100049 / 500000000000000)) hv54im hzi (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t168 : ℝ := t166 - t167
  have ht168 : Enclosed t168 (-424445720100049 / 500000000000000) (-169778288040019 / 200000000000000) := enclosed_sub (L := (-424445720100049 / 500000000000000)) (U := (-169778288040019 / 200000000000000)) ht166 ht167 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t169 : ℝ := v54.re * zStar.im
  have ht169 : Enclosed t169 0 0 := enclosed_mul (L := 0) (U := 0) hv54re hzi (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t170 : ℝ := v54.im * zStar.re
  have ht170 : Enclosed t170 (52856723579409 / 100000000000000) (132141808948523 / 250000000000000) := enclosed_mul (L := (52856723579409 / 100000000000000)) (U := (132141808948523 / 250000000000000)) hv54im hzr (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t171 : ℝ := t169 + t170
  have ht171 : Enclosed t171 (52856723579409 / 100000000000000) (132141808948523 / 250000000000000) := enclosed_add (L := (52856723579409 / 100000000000000)) (U := (132141808948523 / 250000000000000)) ht169 ht170 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v55 : ℂ := v54*zStar
  have hv55re : Enclosed v55.re (-424445720100049 / 500000000000000) (-169778288040019 / 200000000000000) := by
    convert ht168 using 1
    all_goals norm_num only [v55, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv55im : Enclosed v55.im (52856723579409 / 100000000000000) (132141808948523 / 250000000000000) := by
    convert ht171 using 1
    all_goals norm_num only [v55, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t172 : ℝ := v55.re * (Wz zStar etaStar).re
  have ht172 : Enclosed t172 (-3342863339223467926229217 / 500000000000000000000000) (-6685726678426539055422151 / 1000000000000000000000000) := enclosed_mul (L := (-3342863339223467926229217 / 500000000000000000000000)) (U := (-6685726678426539055422151 / 1000000000000000000000000)) hv55re ha0re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t173 : ℝ := v55.im * (Wz zStar etaStar).im
  have ht173 : Enclosed t173 (-6685726678444799448874653 / 1000000000000000000000000) (-417857917401792075229421 / 62500000000000000000000) := enclosed_mul (L := (-6685726678444799448874653 / 1000000000000000000000000)) (U := (-417857917401792075229421 / 62500000000000000000000)) hv55im ha0im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t174 : ℝ := t172 - t173
  have ht174 : Enclosed t174 (-9131324393849 / 500000000000000000000000) (9130196726251 / 500000000000000000000000) := enclosed_sub (L := (-9131324393849 / 500000000000000000000000)) (U := (9130196726251 / 500000000000000000000000)) ht172 ht173 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t175 : ℝ := v55.re * (Wz zStar etaStar).im
  have ht175 : Enclosed t175 (10737434643123545743647303 / 1000000000000000000000000) (10737434643149442191440473 / 1000000000000000000000000) := enclosed_mul (L := (10737434643123545743647303 / 1000000000000000000000000)) (U := (10737434643149442191440473 / 1000000000000000000000000)) hv55re ha0im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t176 : ℝ := v55.im * (Wz zStar etaStar).re
  have ht176 : Enclosed t176 (2081453471163369094987493 / 500000000000000000000000) (520363367792429926898157 / 125000000000000000000000) := enclosed_mul (L := (2081453471163369094987493 / 500000000000000000000000)) (U := (520363367792429926898157 / 125000000000000000000000)) hv55im ha0re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t177 : ℝ := t175 + t176
  have ht177 : Enclosed t177 (14900341585450283933622289 / 1000000000000000000000000) (14900341585488881606625729 / 1000000000000000000000000) := enclosed_add (L := (14900341585450283933622289 / 1000000000000000000000000)) (U := (14900341585488881606625729 / 1000000000000000000000000)) ht175 ht176 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v56 : ℂ := v55*(Wz zStar etaStar)
  have hv56re : Enclosed v56.re (-9131324393849 / 500000000000000000000000) (9130196726251 / 500000000000000000000000) := by
    convert ht174 using 1
    all_goals norm_num only [v56, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv56im : Enclosed v56.im (14900341585450283933622289 / 1000000000000000000000000) (14900341585488881606625729 / 1000000000000000000000000) := by
    convert ht177 using 1
    all_goals norm_num only [v56, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have ha2 : Wtheta zStar etaStar = v56 := by
    dsimp only [Wtheta, v54, v55, v56]
    all_goals push_cast
    all_goals ring
  have ha2re : Enclosed (Wtheta zStar etaStar).re (-9131324393849 / 500000000000000000000000) (9130196726251 / 500000000000000000000000) := by
    rw [ha2]
    exact hv56re
  have ha2im : Enclosed (Wtheta zStar etaStar).im (14900341585450283933622289 / 1000000000000000000000000) (14900341585488881606625729 / 1000000000000000000000000) := by
    rw [ha2]
    exact hv56im
  let v57 : ℂ := v54*zStar
  have hv57re : Enclosed v57.re (-424445720100049 / 500000000000000) (-169778288040019 / 200000000000000) := by
    convert ht168 using 1
    all_goals norm_num only [v57, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv57im : Enclosed v57.im (52856723579409 / 100000000000000) (132141808948523 / 250000000000000) := by
    convert ht171 using 1
    all_goals norm_num only [v57, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t178 : ℝ := v57.re * (Bz zStar etaStar).re
  have ht178 : Enclosed t178 (7142117594782386895129827 / 1000000000000000000000000) (1785529398719165862617689 / 250000000000000000000000) := enclosed_mul (L := (7142117594782386895129827 / 1000000000000000000000000)) (U := (1785529398719165862617689 / 250000000000000000000000)) hv57re ha1re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t179 : ℝ := v57.im * (Bz zStar etaStar).im
  have ht179 : Enclosed t179 (89276469935023811950521 / 12500000000000000000000) (3571058797428597011299393 / 500000000000000000000000) := enclosed_mul (L := (89276469935023811950521 / 12500000000000000000000)) (U := (3571058797428597011299393 / 500000000000000000000000)) hv57im ha1im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t180 : ℝ := t178 - t179
  have ht180 : Enclosed t180 (-74807127468959 / 1000000000000000000000000) (18689623607269 / 250000000000000000000000) := enclosed_sub (L := (-74807127468959 / 1000000000000000000000000)) (U := (18689623607269 / 250000000000000000000000)) ht178 ht179 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t181 : ℝ := v57.re * (Bz zStar etaStar).im
  have ht181 : Enclosed t181 (-11470409213064868241176363 / 1000000000000000000000000) (-1433801151622009445278299 / 125000000000000000000000) := enclosed_mul (L := (-11470409213064868241176363 / 1000000000000000000000000)) (U := (-1433801151622009445278299 / 125000000000000000000000)) hv57re ha1im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t182 : ℝ := v57.im * (Bz zStar etaStar).re
  have ht182 : Enclosed t182 (-4447081424157669103578881 / 1000000000000000000000000) (-889416284819793228482707 / 200000000000000000000000) := enclosed_mul (L := (-4447081424157669103578881 / 1000000000000000000000000)) (U := (-889416284819793228482707 / 200000000000000000000000)) hv57im ha1re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t183 : ℝ := t181 + t182
  have ht183 : Enclosed t183 (-3979372659305634336188811 / 250000000000000000000000) (-15917490637075041704639927 / 1000000000000000000000000) := enclosed_add (L := (-3979372659305634336188811 / 250000000000000000000000)) (U := (-15917490637075041704639927 / 1000000000000000000000000)) ht181 ht182 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v58 : ℂ := v57*(Bz zStar etaStar)
  have hv58re : Enclosed v58.re (-74807127468959 / 1000000000000000000000000) (18689623607269 / 250000000000000000000000) := by
    convert ht180 using 1
    all_goals norm_num only [v58, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv58im : Enclosed v58.im (-3979372659305634336188811 / 250000000000000000000000) (-15917490637075041704639927 / 1000000000000000000000000) := by
    convert ht183 using 1
    all_goals norm_num only [v58, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have ha3 : Btheta zStar etaStar = v58 := by
    dsimp only [Btheta, v54, v57, v58]
    all_goals push_cast
    all_goals ring
  have ha3re : Enclosed (Btheta zStar etaStar).re (-74807127468959 / 1000000000000000000000000) (18689623607269 / 250000000000000000000000) := by
    rw [ha3]
    exact hv58re
  have ha3im : Enclosed (Btheta zStar etaStar).im (-3979372659305634336188811 / 250000000000000000000000) (-15917490637075041704639927 / 1000000000000000000000000) := by
    rw [ha3]
    exact hv58im
  refine ⟨?_ , ?_ ⟩
  · constructor
    · convert enclosed_weaken ha2re (show (-19 / 1000000000000) ≤ (-9131324393849 / 500000000000000000000000) by norm_num) (show (9130196726251 / 500000000000000000000000) ≤ (19 / 1000000000000) by norm_num) using 1
      all_goals norm_num only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v32, v33, v34, v35, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58]
      all_goals ring
    · convert enclosed_weaken ha2im (show (298006831709 / 20000000000) ≤ (14900341585450283933622289 / 1000000000000000000000000) by norm_num) (show (14900341585488881606625729 / 1000000000000000000000000) ≤ (14900341585489 / 1000000000000) by norm_num) using 1
      all_goals norm_num only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v32, v33, v34, v35, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58]
      all_goals ring
  · constructor
    · convert enclosed_weaken ha3re (show (-3 / 40000000000) ≤ (-74807127468959 / 1000000000000000000000000) by norm_num) (show (18689623607269 / 250000000000000000000000) ≤ (3 / 40000000000) by norm_num) using 1
      all_goals norm_num only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v32, v33, v34, v35, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58]
      all_goals ring
    · convert enclosed_weaken ha3im (show (-15917490637223 / 1000000000000) ≤ (-3979372659305634336188811 / 250000000000000000000000) by norm_num) (show (-15917490637075041704639927 / 1000000000000000000000000) ≤ (-636699625483 / 40000000000) by norm_num) using 1
      all_goals norm_num only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v32, v33, v34, v35, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58]
      all_goals ring

end
end SLean.Cert


==> anc/lean/SLean/Cert/BoundaryValues.lean <==
module
public import SLean.Cert.GeometryBounds

@[expose] public section
set_option autoImplicit false
set_option maxRecDepth 8192
set_option maxHeartbeats 0
-- Generated uniform proof templates may finish at an earlier normalization step.
set_option linter.unreachableTactic false
set_option linter.unusedTactic false
namespace SLean.Cert
noncomputable section

theorem boundary_value_bounds :
    CEnclosed (W zStar etaStar) (-3 / 1000000000000) (3 / 1000000000000) (-7242509260047 / 500000000000) (-14485018520079 / 1000000000000) ∧
    CEnclosed (W zOuter etaStar) (3705310988239 / 1000000000000) (741062208221 / 200000000000) (955181458957 / 1000000000000) (14924711097 / 15625000000) ∧
    CEnclosed (B zStar etaStar) (499999999991 / 500000000000) (500000000009 / 500000000000) (3618087633697 / 1000000000000) (56532619277 / 15625000000) ∧
    CEnclosed (B zInner etaStar) (149412512649 / 200000000000) (186765661699 / 250000000000) (-2303654376161 / 500000000000) (-4607308667779 / 1000000000000) := by
  have hzr : Enclosed zStar.re cLo cHi := by simpa [zStar] using cStar_bounds
  have hzi : Enclosed zStar.im sLower sUpper := by simpa [zStar] using sStar_bounds
  have her : Enclosed etaStar.re 0 0 := by norm_num [etaStar, Enclosed, Complex.mul_re]
  have hei : Enclosed etaStar.im wLower wUpper := by simpa [etaStar] using wStar_bounds
  have hur := zInner_box.1
  have hui := zInner_box.2
  have input_outer := geometry_data_bounds.1
  have input_Ds := geometry_data_bounds.2.1
  let t0 : ℝ := (zStar.re)^2
  have ht0 : Enclosed t0 (139691661377502568456439 / 500000000000000000000000) (279383322755007251181823 / 1000000000000000000000000) := enclosed_pow_two (L := (139691661377502568456439 / 500000000000000000000000)) (U := (279383322755007251181823 / 1000000000000000000000000)) hzr (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t1 : ℝ := (zStar.im)^2
  have ht1 : Enclosed t1 (360308338622495732706819 / 500000000000000000000000) (18015416931124913969057 / 25000000000000000000000) := enclosed_pow_two (L := (360308338622495732706819 / 500000000000000000000000)) (U := (18015416931124913969057 / 25000000000000000000000)) hzi (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t2 : ℝ := t0 + t1
  have ht2 : Enclosed t2 (249999999999999150581629 / 250000000000000000000000) (1000000000000003809944103 / 1000000000000000000000000) := enclosed_add (L := (249999999999999150581629 / 250000000000000000000000)) (U := (1000000000000003809944103 / 1000000000000000000000000)) ht0 ht1 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t3 : ℝ := (t2)⁻¹
  have ht3 : Enclosed t3 (999999999999996190055897 / 1000000000000000000000000) (200000000000000679534697 / 200000000000000000000000) := enclosed_inv_pos (L := (999999999999996190055897 / 1000000000000000000000000)) (U := (200000000000000679534697 / 200000000000000000000000)) ht2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t4 : ℝ := zStar.re * t3
  have ht4 : Enclosed t4 (66070904474260998273547 / 125000000000000000000000) (528567235794093795898883 / 1000000000000000000000000) := enclosed_mul (L := (66070904474260998273547 / 125000000000000000000000)) (U := (528567235794093795898883 / 1000000000000000000000000)) hzr ht3 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t5 : ℝ := -(zStar.im)
  have ht5 : Enclosed t5 (-424445720100049 / 500000000000000) (-169778288040019 / 200000000000000) := enclosed_neg (L := (-424445720100049 / 500000000000000)) (U := (-169778288040019 / 200000000000000)) hzi (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t6 : ℝ := t5 * t3
  have ht6 : Enclosed t6 (-848891440200100884255939 / 1000000000000000000000000) (-848891440200091765771063 / 1000000000000000000000000) := enclosed_mul (L := (-848891440200100884255939 / 1000000000000000000000000)) (U := (-848891440200091765771063 / 1000000000000000000000000)) ht5 ht3 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v0 : ℂ := zStar⁻¹
  have hv0re : Enclosed v0.re (66070904474260998273547 / 125000000000000000000000) (528567235794093795898883 / 1000000000000000000000000) := by
    convert ht4 using 1
    all_goals norm_num only [v0, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv0im : Enclosed v0.im (-848891440200100884255939 / 1000000000000000000000000) (-848891440200091765771063 / 1000000000000000000000000) := by
    convert ht6 using 1
    all_goals norm_num only [v0, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t7 : ℝ := zStar.re + v0.re
  have ht7 : Enclosed t7 (132141808948522248273547 / 125000000000000000000000) (1057134471588185795898883 / 1000000000000000000000000) := enclosed_add (L := (132141808948522248273547 / 125000000000000000000000)) (U := (1057134471588185795898883 / 1000000000000000000000000)) hzr hv0re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t8 : ℝ := zStar.im + v0.im
  have ht8 : Enclosed t8 (-5884255939 / 1000000000000000000000000) (6234228937 / 1000000000000000000000000) := enclosed_add (L := (-5884255939 / 1000000000000000000000000)) (U := (6234228937 / 1000000000000000000000000)) hzi hv0im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v1 : ℂ := zStar+v0
  have hv1re : Enclosed v1.re (132141808948522248273547 / 125000000000000000000000) (1057134471588185795898883 / 1000000000000000000000000) := by
    convert ht7 using 1
    all_goals norm_num only [v1, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv1im : Enclosed v1.im (-5884255939 / 1000000000000000000000000) (6234228937 / 1000000000000000000000000) := by
    convert ht8 using 1
    all_goals norm_num only [v1, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v2 : ℂ := ((54 : ℝ) : ℂ)
  have hv2re : Enclosed v2.re 54 54 := by
    convert (enclosed_const (54 : ℝ)) using 1
    all_goals norm_num only [v2, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv2im : Enclosed v2.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v2, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t9 : ℝ := v2.re * v1.re
  have ht9 : Enclosed t9 (3567828841610100703385769 / 62500000000000000000000) (28542630732881016489269841 / 500000000000000000000000) := enclosed_mul (L := (3567828841610100703385769 / 62500000000000000000000)) (U := (28542630732881016489269841 / 500000000000000000000000)) hv2re hv1re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t10 : ℝ := v2.im * v1.im
  have ht10 : Enclosed t10 0 0 := enclosed_mul (L := 0) (U := 0) hv2im hv1im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t11 : ℝ := t9 - t10
  have ht11 : Enclosed t11 (3567828841610100703385769 / 62500000000000000000000) (28542630732881016489269841 / 500000000000000000000000) := enclosed_sub (L := (3567828841610100703385769 / 62500000000000000000000)) (U := (28542630732881016489269841 / 500000000000000000000000)) ht9 ht10 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t12 : ℝ := v2.re * v1.im
  have ht12 : Enclosed t12 (-158874910353 / 500000000000000000000000) (168324181299 / 500000000000000000000000) := enclosed_mul (L := (-158874910353 / 500000000000000000000000)) (U := (168324181299 / 500000000000000000000000)) hv2re hv1im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t13 : ℝ := v2.im * v1.re
  have ht13 : Enclosed t13 0 0 := enclosed_mul (L := 0) (U := 0) hv2im hv1re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t14 : ℝ := t12 + t13
  have ht14 : Enclosed t14 (-158874910353 / 500000000000000000000000) (168324181299 / 500000000000000000000000) := enclosed_add (L := (-158874910353 / 500000000000000000000000)) (U := (168324181299 / 500000000000000000000000)) ht12 ht13 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v3 : ℂ := v2*v1
  have hv3re : Enclosed v3.re (3567828841610100703385769 / 62500000000000000000000) (28542630732881016489269841 / 500000000000000000000000) := by
    convert ht11 using 1
    all_goals norm_num only [v3, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv3im : Enclosed v3.im (-158874910353 / 500000000000000000000000) (168324181299 / 500000000000000000000000) := by
    convert ht14 using 1
    all_goals norm_num only [v3, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v4 : ℂ := ((312 : ℝ) : ℂ)
  have hv4re : Enclosed v4.re 312 312 := by
    convert (enclosed_const (312 : ℝ)) using 1
    all_goals norm_num only [v4, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv4im : Enclosed v4.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v4, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t15 : ℝ := v4.re + v3.re
  have ht15 : Enclosed t15 (23067828841610100703385769 / 62500000000000000000000) (184542630732881016489269841 / 500000000000000000000000) := enclosed_add (L := (23067828841610100703385769 / 62500000000000000000000)) (U := (184542630732881016489269841 / 500000000000000000000000)) hv4re hv3re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t16 : ℝ := v4.im + v3.im
  have ht16 : Enclosed t16 (-158874910353 / 500000000000000000000000) (168324181299 / 500000000000000000000000) := enclosed_add (L := (-158874910353 / 500000000000000000000000)) (U := (168324181299 / 500000000000000000000000)) hv4im hv3im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v5 : ℂ := v4+v3
  have hv5re : Enclosed v5.re (23067828841610100703385769 / 62500000000000000000000) (184542630732881016489269841 / 500000000000000000000000) := by
    convert ht15 using 1
    all_goals norm_num only [v5, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv5im : Enclosed v5.im (-158874910353 / 500000000000000000000000) (168324181299 / 500000000000000000000000) := by
    convert ht16 using 1
    all_goals norm_num only [v5, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t17 : ℝ := etaStar.re * v5.re
  have ht17 : Enclosed t17 0 0 := enclosed_mul (L := 0) (U := 0) her hv5re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t18 : ℝ := etaStar.im * v5.im
  have ht18 : Enclosed t18 (-93102297283 / 1000000000000000000000000) (21968945609 / 250000000000000000000000) := enclosed_mul (L := (-93102297283 / 1000000000000000000000000)) (U := (21968945609 / 250000000000000000000000)) hei hv5im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t19 : ℝ := t17 - t18
  have ht19 : Enclosed t19 (-21968945609 / 250000000000000000000000) (93102297283 / 1000000000000000000000000) := enclosed_sub (L := (-21968945609 / 250000000000000000000000)) (U := (93102297283 / 1000000000000000000000000)) ht17 ht18 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t20 : ℝ := etaStar.re * v5.im
  have ht20 : Enclosed t20 0 0 := enclosed_mul (L := 0) (U := 0) her hv5im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t21 : ℝ := etaStar.im * v5.re
  have ht21 : Enclosed t21 (-51036466463696972187397267 / 500000000000000000000000) (-20414586585475812866743079 / 200000000000000000000000) := enclosed_mul (L := (-51036466463696972187397267 / 500000000000000000000000)) (U := (-20414586585475812866743079 / 200000000000000000000000)) hei hv5re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t22 : ℝ := t20 + t21
  have ht22 : Enclosed t22 (-51036466463696972187397267 / 500000000000000000000000) (-20414586585475812866743079 / 200000000000000000000000) := enclosed_add (L := (-51036466463696972187397267 / 500000000000000000000000)) (U := (-20414586585475812866743079 / 200000000000000000000000)) ht20 ht21 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v6 : ℂ := etaStar*v5
  have hv6re : Enclosed v6.re (-21968945609 / 250000000000000000000000) (93102297283 / 1000000000000000000000000) := by
    convert ht19 using 1
    all_goals norm_num only [v6, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv6im : Enclosed v6.im (-51036466463696972187397267 / 500000000000000000000000) (-20414586585475812866743079 / 200000000000000000000000) := by
    convert ht22 using 1
    all_goals norm_num only [v6, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t23 : ℝ := ((denominator zStar etaStar).re)^2
  have ht23 : Enclosed t23 (124143243107150491825329 / 2500000000000000000000) (12414324310722095975934361 / 250000000000000000000000) := enclosed_pow_two (L := (124143243107150491825329 / 2500000000000000000000)) (U := (12414324310722095975934361 / 250000000000000000000000)) input_Ds.1 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t24 : ℝ := ((denominator zStar etaStar).im)^2
  have ht24 : Enclosed t24 0 (1 / 1000000000000000000000000) := enclosed_sq (L := 0) (U := (1 / 1000000000000000000000000)) input_Ds.2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t25 : ℝ := t23 + t24
  have ht25 : Enclosed t25 (124143243107150491825329 / 2500000000000000000000) (9931459448577676780747489 / 200000000000000000000000) := enclosed_add (L := (124143243107150491825329 / 2500000000000000000000)) (U := (9931459448577676780747489 / 200000000000000000000000)) ht23 ht24 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t26 : ℝ := (t25)⁻¹
  have ht26 : Enclosed t26 (5034506787132952136337 / 250000000000000000000000) (20138027148543239575607 / 1000000000000000000000000) := enclosed_inv_pos (L := (5034506787132952136337 / 250000000000000000000000)) (U := (20138027148543239575607 / 1000000000000000000000000)) ht25 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t27 : ℝ := (denominator zStar etaStar).re * t26
  have ht27 : Enclosed t27 (70954258414348143892139 / 500000000000000000000000) (141908516828817115947177 / 1000000000000000000000000) := enclosed_mul (L := (70954258414348143892139 / 500000000000000000000000)) (U := (141908516828817115947177 / 1000000000000000000000000)) input_Ds.1 ht26 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t28 : ℝ := -((denominator zStar etaStar).im)
  have ht28 : Enclosed t28 (-1 / 1000000000000) (1 / 1000000000000) := enclosed_neg (L := (-1 / 1000000000000)) (U := (1 / 1000000000000)) input_Ds.2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t29 : ℝ := t28 * t26
  have ht29 : Enclosed t29 (-20138027149 / 1000000000000000000000000) (20138027149 / 1000000000000000000000000) := enclosed_mul (L := (-20138027149 / 1000000000000000000000000)) (U := (20138027149 / 1000000000000000000000000)) ht28 ht26 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v7 : ℂ := (denominator zStar etaStar)⁻¹
  have hv7re : Enclosed v7.re (70954258414348143892139 / 500000000000000000000000) (141908516828817115947177 / 1000000000000000000000000) := by
    convert ht27 using 1
    all_goals norm_num only [v7, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv7im : Enclosed v7.im (-20138027149 / 1000000000000000000000000) (20138027149 / 1000000000000000000000000) := by
    convert ht29 using 1
    all_goals norm_num only [v7, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t30 : ℝ := v6.re * v7.re
  have ht30 : Enclosed t30 (-12470321951 / 1000000000000000000000000) (13212008921 / 1000000000000000000000000) := enclosed_mul (L := (-12470321951 / 1000000000000000000000000)) (U := (13212008921 / 1000000000000000000000000)) hv6re hv7re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t31 : ℝ := v6.im * v7.im
  have ht31 : Enclosed t31 (-205554749447 / 100000000000000000000000) (205554749447 / 100000000000000000000000) := enclosed_mul (L := (-205554749447 / 100000000000000000000000)) (U := (205554749447 / 100000000000000000000000)) hv6im hv7im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t32 : ℝ := t30 - t31
  have ht32 : Enclosed t32 (-2068017816421 / 1000000000000000000000000) (2068759503391 / 1000000000000000000000000) := enclosed_sub (L := (-2068017816421 / 1000000000000000000000000)) (U := (2068759503391 / 1000000000000000000000000)) ht30 ht31 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t33 : ℝ := v6.re * v7.im
  have ht33 : Enclosed t33 (-1 / 1000000000000000000000000) (1 / 1000000000000000000000000) := enclosed_mul (L := (-1 / 1000000000000000000000000)) (U := (1 / 1000000000000000000000000)) hv6re hv7im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t34 : ℝ := v6.im * v7.re
  have ht34 : Enclosed t34 (-1810627315011725534845741 / 125000000000000000000000) (-14485018520079359389238707 / 1000000000000000000000000) := enclosed_mul (L := (-1810627315011725534845741 / 125000000000000000000000)) (U := (-14485018520079359389238707 / 1000000000000000000000000)) hv6im hv7re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t35 : ℝ := t33 + t34
  have ht35 : Enclosed t35 (-14485018520093804278765929 / 1000000000000000000000000) (-7242509260039679694619353 / 500000000000000000000000) := enclosed_add (L := (-14485018520093804278765929 / 1000000000000000000000000)) (U := (-7242509260039679694619353 / 500000000000000000000000)) ht33 ht34 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v8 : ℂ := v6*v7
  have hv8re : Enclosed v8.re (-2068017816421 / 1000000000000000000000000) (2068759503391 / 1000000000000000000000000) := by
    convert ht32 using 1
    all_goals norm_num only [v8, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv8im : Enclosed v8.im (-14485018520093804278765929 / 1000000000000000000000000) (-7242509260039679694619353 / 500000000000000000000000) := by
    convert ht35 using 1
    all_goals norm_num only [v8, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have ha0 : W zStar etaStar = v8 := by
    dsimp only [W, div_eq_mul_inv, v0, v1, v2, v3, v4, v5, v6, v7, v8]
    all_goals push_cast
    all_goals ring
  have ha0re : Enclosed (W zStar etaStar).re (-2068017816421 / 1000000000000000000000000) (2068759503391 / 1000000000000000000000000) := by
    rw [ha0]
    exact hv8re
  have ha0im : Enclosed (W zStar etaStar).im (-14485018520093804278765929 / 1000000000000000000000000) (-7242509260039679694619353 / 500000000000000000000000) := by
    rw [ha0]
    exact hv8im
  have input_Di := geometry_data_bounds.2.2.1
  let t36 : ℝ := (zInner.re)^2
  have ht36 : Enclosed t36 (25566727146898021021 / 500000000000000000000000) (51133454379605234001 / 1000000000000000000000000) := enclosed_pow_two (L := (25566727146898021021 / 500000000000000000000000)) (U := (51133454379605234001 / 1000000000000000000000000)) hur (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t37 : ℝ := (zInner.im)^2
  have ht37 : Enclosed t37 (341382611760763551 / 25000000000000000000000) (13655304514774243363 / 1000000000000000000000000) := enclosed_pow_two (L := (341382611760763551 / 25000000000000000000000)) (U := (13655304514774243363 / 1000000000000000000000000)) hui (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t38 : ℝ := t36 + t37
  have ht38 : Enclosed t38 (32394379382113292041 / 500000000000000000000000) (16197189723594869341 / 250000000000000000000000) := enclosed_add (L := (32394379382113292041 / 500000000000000000000000)) (U := (16197189723594869341 / 250000000000000000000000)) ht36 ht37 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t39 : ℝ := (t38)⁻¹
  have ht39 : Enclosed t39 (7717388147766722458011477303 / 500000000000000000000000) (15434776326540070607597719989 / 1000000000000000000000000) := enclosed_inv_pos (L := (7717388147766722458011477303 / 500000000000000000000000)) (U := (15434776326540070607597719989 / 1000000000000000000000000)) ht38 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t40 : ℝ := zInner.re * t39
  have ht40 : Enclosed t40 (-110370473765710246375139083 / 1000000000000000000000000) (-110370473451380463847402407 / 1000000000000000000000000) := enclosed_mul (L := (-110370473765710246375139083 / 1000000000000000000000000)) (U := (-110370473451380463847402407 / 1000000000000000000000000)) hur ht39 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t41 : ℝ := -(zInner.im)
  have ht41 : Enclosed t41 (-7390616893 / 2000000000000) (-7390616881 / 2000000000000) := enclosed_neg (L := (-7390616893 / 2000000000000)) (U := (-7390616881 / 2000000000000)) hui (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t42 : ℝ := t41 * t39
  have ht42 : Enclosed t42 (-28518129664650882518481121 / 500000000000000000000000) (-57036259122114061448221437 / 1000000000000000000000000) := enclosed_mul (L := (-28518129664650882518481121 / 500000000000000000000000)) (U := (-57036259122114061448221437 / 1000000000000000000000000)) ht41 ht39 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v9 : ℂ := zInner⁻¹
  have hv9re : Enclosed v9.re (-110370473765710246375139083 / 1000000000000000000000000) (-110370473451380463847402407 / 1000000000000000000000000) := by
    convert ht40 using 1
    all_goals norm_num only [v9, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv9im : Enclosed v9.im (-28518129664650882518481121 / 500000000000000000000000) (-57036259122114061448221437 / 1000000000000000000000000) := by
    convert ht42 using 1
    all_goals norm_num only [v9, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t43 : ℝ := zInner.re + v9.re
  have ht43 : Enclosed t43 (-110377624531709746375139083 / 1000000000000000000000000) (-110377624217373963847402407 / 1000000000000000000000000) := enclosed_add (L := (-110377624531709746375139083 / 1000000000000000000000000)) (U := (-110377624217373963847402407 / 1000000000000000000000000)) hur hv9re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t44 : ℝ := zInner.im + v9.im
  have ht44 : Enclosed t44 (-28516282010430632518481121 / 500000000000000000000000) (-57032563813667561448221437 / 1000000000000000000000000) := enclosed_add (L := (-28516282010430632518481121 / 500000000000000000000000)) (U := (-57032563813667561448221437 / 1000000000000000000000000)) hui hv9im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v10 : ℂ := zInner+v9
  have hv10re : Enclosed v10.re (-110377624531709746375139083 / 1000000000000000000000000) (-110377624217373963847402407 / 1000000000000000000000000) := by
    convert ht43 using 1
    all_goals norm_num only [v10, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv10im : Enclosed v10.im (-28516282010430632518481121 / 500000000000000000000000) (-57032563813667561448221437 / 1000000000000000000000000) := by
    convert ht44 using 1
    all_goals norm_num only [v10, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v11 : ℂ := ((54 : ℝ) : ℂ)
  have hv11re : Enclosed v11.re 54 54 := by
    convert (enclosed_const (54 : ℝ)) using 1
    all_goals norm_num only [v11, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv11im : Enclosed v11.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v11, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t45 : ℝ := v11.re * v10.re
  have ht45 : Enclosed t45 (-2980195862356163152128755241 / 500000000000000000000000) (-2980195853869097023879864989 / 500000000000000000000000) := enclosed_mul (L := (-2980195862356163152128755241 / 500000000000000000000000)) (U := (-2980195853869097023879864989 / 500000000000000000000000)) hv11re hv10re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t46 : ℝ := v11.im * v10.im
  have ht46 : Enclosed t46 0 0 := enclosed_mul (L := 0) (U := 0) hv11im hv10im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t47 : ℝ := t45 - t46
  have ht47 : Enclosed t47 (-2980195862356163152128755241 / 500000000000000000000000) (-2980195853869097023879864989 / 500000000000000000000000) := enclosed_sub (L := (-2980195862356163152128755241 / 500000000000000000000000)) (U := (-2980195853869097023879864989 / 500000000000000000000000)) ht45 ht46 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t48 : ℝ := v11.re * v10.im
  have ht48 : Enclosed t48 (-769939614281627077998990267 / 250000000000000000000000) (-1539879222969024159101978799 / 500000000000000000000000) := enclosed_mul (L := (-769939614281627077998990267 / 250000000000000000000000)) (U := (-1539879222969024159101978799 / 500000000000000000000000)) hv11re hv10im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t49 : ℝ := v11.im * v10.re
  have ht49 : Enclosed t49 0 0 := enclosed_mul (L := 0) (U := 0) hv11im hv10re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t50 : ℝ := t48 + t49
  have ht50 : Enclosed t50 (-769939614281627077998990267 / 250000000000000000000000) (-1539879222969024159101978799 / 500000000000000000000000) := enclosed_add (L := (-769939614281627077998990267 / 250000000000000000000000)) (U := (-1539879222969024159101978799 / 500000000000000000000000)) ht48 ht49 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v12 : ℂ := v11*v10
  have hv12re : Enclosed v12.re (-2980195862356163152128755241 / 500000000000000000000000) (-2980195853869097023879864989 / 500000000000000000000000) := by
    convert ht47 using 1
    all_goals norm_num only [v12, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv12im : Enclosed v12.im (-769939614281627077998990267 / 250000000000000000000000) (-1539879222969024159101978799 / 500000000000000000000000) := by
    convert ht50 using 1
    all_goals norm_num only [v12, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v13 : ℂ := ((312 : ℝ) : ℂ)
  have hv13re : Enclosed v13.re 312 312 := by
    convert (enclosed_const (312 : ℝ)) using 1
    all_goals norm_num only [v13, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv13im : Enclosed v13.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v13, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t51 : ℝ := v13.re + v12.re
  have ht51 : Enclosed t51 (-2824195862356163152128755241 / 500000000000000000000000) (-2824195853869097023879864989 / 500000000000000000000000) := enclosed_add (L := (-2824195862356163152128755241 / 500000000000000000000000)) (U := (-2824195853869097023879864989 / 500000000000000000000000)) hv13re hv12re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t52 : ℝ := v13.im + v12.im
  have ht52 : Enclosed t52 (-769939614281627077998990267 / 250000000000000000000000) (-1539879222969024159101978799 / 500000000000000000000000) := enclosed_add (L := (-769939614281627077998990267 / 250000000000000000000000)) (U := (-1539879222969024159101978799 / 500000000000000000000000)) hv13im hv12im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v14 : ℂ := v13+v12
  have hv14re : Enclosed v14.re (-2824195862356163152128755241 / 500000000000000000000000) (-2824195853869097023879864989 / 500000000000000000000000) := by
    convert ht51 using 1
    all_goals norm_num only [v14, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv14im : Enclosed v14.im (-769939614281627077998990267 / 250000000000000000000000) (-1539879222969024159101978799 / 500000000000000000000000) := by
    convert ht52 using 1
    all_goals norm_num only [v14, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t53 : ℝ := etaStar.re * v14.re
  have ht53 : Enclosed t53 0 0 := enclosed_mul (L := 0) (U := 0) her hv14re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t54 : ℝ := etaStar.im * v14.im
  have ht54 : Enclosed t54 (85172725683039867764919733 / 100000000000000000000000) (425863629962381675108646153 / 500000000000000000000000) := enclosed_mul (L := (85172725683039867764919733 / 100000000000000000000000)) (U := (425863629962381675108646153 / 500000000000000000000000)) hei hv14im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t55 : ℝ := t53 - t54
  have ht55 : Enclosed t55 (-425863629962381675108646153 / 500000000000000000000000) (-85172725683039867764919733 / 100000000000000000000000) := enclosed_sub (L := (-425863629962381675108646153 / 500000000000000000000000)) (U := (-85172725683039867764919733 / 100000000000000000000000)) ht53 ht54 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t56 : ℝ := etaStar.re * v14.im
  have ht56 : Enclosed t56 0 0 := enclosed_mul (L := 0) (U := 0) her hv14im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t57 : ℝ := etaStar.im * v14.re
  have ht57 : Enclosed t57 (781049757502994389017062989 / 500000000000000000000000) (195262439962565192816208721 / 125000000000000000000000) := enclosed_mul (L := (781049757502994389017062989 / 500000000000000000000000)) (U := (195262439962565192816208721 / 125000000000000000000000)) hei hv14re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t58 : ℝ := t56 + t57
  have ht58 : Enclosed t58 (781049757502994389017062989 / 500000000000000000000000) (195262439962565192816208721 / 125000000000000000000000) := enclosed_add (L := (781049757502994389017062989 / 500000000000000000000000)) (U := (195262439962565192816208721 / 125000000000000000000000)) ht56 ht57 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v15 : ℂ := etaStar*v14
  have hv15re : Enclosed v15.re (-425863629962381675108646153 / 500000000000000000000000) (-85172725683039867764919733 / 100000000000000000000000) := by
    convert ht55 using 1
    all_goals norm_num only [v15, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv15im : Enclosed v15.im (781049757502994389017062989 / 500000000000000000000000) (195262439962565192816208721 / 125000000000000000000000) := by
    convert ht58 using 1
    all_goals norm_num only [v15, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t59 : ℝ := ((denominator zInner etaStar).re)^2
  have ht59 : Enclosed t59 (4030971108243033939817630329 / 40000000000000000000000) (100774278378609431918462173881 / 1000000000000000000000000) := enclosed_pow_two (L := (4030971108243033939817630329 / 40000000000000000000000)) (U := (100774278378609431918462173881 / 1000000000000000000000000)) input_Di.1 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t60 : ℝ := ((denominator zInner etaStar).im)^2
  have ht60 : Enclosed t60 (7214356820335198714344942649 / 62500000000000000000000) (115429710034099948723132852081 / 1000000000000000000000000) := enclosed_pow_two (L := (7214356820335198714344942649 / 62500000000000000000000)) (U := (115429710034099948723132852081 / 1000000000000000000000000)) input_Di.2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t61 : ℝ := t59 + t60
  have ht61 : Enclosed t61 (216203986831439027924959840609 / 1000000000000000000000000) (108101994206354690320797512981 / 500000000000000000000000) := enclosed_add (L := (216203986831439027924959840609 / 1000000000000000000000000)) (U := (108101994206354690320797512981 / 500000000000000000000000)) ht59 ht60 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t62 : ℝ := (t61)⁻¹
  have ht62 : Enclosed t62 (2312630787576201323 / 500000000000000000000000) (578157701122573767 / 125000000000000000000000) := enclosed_inv_pos (L := (2312630787576201323 / 500000000000000000000000)) (U := (578157701122573767 / 125000000000000000000000)) ht61 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t63 : ℝ := (denominator zInner etaStar).re * t62
  have ht63 : Enclosed t63 (29365752988042839761 / 20000000000000000000000) (293657533008063349117 / 200000000000000000000000) := enclosed_mul (L := (29365752988042839761 / 20000000000000000000000)) (U := (293657533008063349117 / 200000000000000000000000)) input_Di.1 ht62 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t64 : ℝ := -((denominator zInner etaStar).im)
  have ht64 : Enclosed t64 (84937369987157 / 250000000000) (339749481285991 / 1000000000000) := enclosed_neg (L := (84937369987157 / 250000000000)) (U := (339749481285991 / 1000000000000)) input_Di.2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t65 : ℝ := t64 * t62
  have ht65 : Enclosed t65 (157143021478440078209 / 100000000000000000000000) (785715116231581815297 / 500000000000000000000000) := enclosed_mul (L := (157143021478440078209 / 100000000000000000000000)) (U := (785715116231581815297 / 500000000000000000000000)) ht64 ht62 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v16 : ℂ := (denominator zInner etaStar)⁻¹
  have hv16re : Enclosed v16.re (29365752988042839761 / 20000000000000000000000) (293657533008063349117 / 200000000000000000000000) := by
    convert ht63 using 1
    all_goals norm_num only [v16, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv16im : Enclosed v16.im (157143021478440078209 / 100000000000000000000000) (785715116231581815297 / 500000000000000000000000) := by
    convert ht65 using 1
    all_goals norm_num only [v16, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t66 : ℝ := v15.re * v16.re
  have ht66 : Enclosed t66 (-625290314863058863207161 / 500000000000000000000000) (-625290305931620279238199 / 500000000000000000000000) := enclosed_mul (L := (-625290314863058863207161 / 500000000000000000000000)) (U := (-625290305931620279238199 / 500000000000000000000000)) hv15re hv16re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t67 : ℝ := v15.im * v16.im
  have ht67 : Enclosed t67 (306841297047558654752609 / 125000000000000000000000) (490946082274717364598407 / 200000000000000000000000) := enclosed_mul (L := (306841297047558654752609 / 125000000000000000000000)) (U := (490946082274717364598407 / 200000000000000000000000)) hv15im hv16im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t68 : ℝ := t66 - t67
  have ht68 : Enclosed t68 (-3705311041099704549406357 / 1000000000000000000000000) (-370531098824370979649727 / 100000000000000000000000) := enclosed_sub (L := (-3705311041099704549406357 / 1000000000000000000000000)) (U := (-370531098824370979649727 / 100000000000000000000000)) ht66 ht67 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t69 : ℝ := v15.re * v16.im
  have ht69 : Enclosed t69 (-133842996605878426395969 / 100000000000000000000000) (-133842994613872188210873 / 100000000000000000000000) := enclosed_mul (L := (-133842996605878426395969 / 100000000000000000000000)) (U := (-133842994613872188210873 / 100000000000000000000000)) hv15re hv16im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t70 : ℝ := v15.im * v16.re
  have ht70 : Enclosed t70 (1146805712510184644158279 / 500000000000000000000000) (286701432042709880484663 / 125000000000000000000000) := enclosed_mul (L := (1146805712510184644158279 / 500000000000000000000000)) (U := (286701432042709880484663 / 125000000000000000000000)) hv15im hv16re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t71 : ℝ := t69 + t70
  have ht71 : Enclosed t71 (238795364740396256089217 / 250000000000000000000000) (477590755101478580884287 / 500000000000000000000000) := enclosed_add (L := (238795364740396256089217 / 250000000000000000000000)) (U := (477590755101478580884287 / 500000000000000000000000)) ht69 ht70 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v17 : ℂ := v15*v16
  have hv17re : Enclosed v17.re (-3705311041099704549406357 / 1000000000000000000000000) (-370531098824370979649727 / 100000000000000000000000) := by
    convert ht68 using 1
    all_goals norm_num only [v17, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv17im : Enclosed v17.im (238795364740396256089217 / 250000000000000000000000) (477590755101478580884287 / 500000000000000000000000) := by
    convert ht71 using 1
    all_goals norm_num only [v17, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have ha1 : W zInner etaStar = v17 := by
    dsimp only [W, div_eq_mul_inv, v9, v10, v11, v12, v13, v14, v15, v16, v17]
    all_goals push_cast
    all_goals ring
  have ha1re : Enclosed (W zInner etaStar).re (-3705311041099704549406357 / 1000000000000000000000000) (-370531098824370979649727 / 100000000000000000000000) := by
    rw [ha1]
    exact hv17re
  have ha1im : Enclosed (W zInner etaStar).im (238795364740396256089217 / 250000000000000000000000) (477590755101478580884287 / 500000000000000000000000) := by
    rw [ha1]
    exact hv17im
  have input_Do := geometry_data_bounds.2.2.2.1
  let t72 : ℝ := ((zOuter).re)^2
  have ht72 : Enclosed t72 (30454103524704443523059761 / 2500000000000000000000) (12181641479267500088919335521 / 1000000000000000000000000) := enclosed_pow_two (L := (30454103524704443523059761 / 2500000000000000000000)) (U := (12181641479267500088919335521 / 1000000000000000000000000)) input_outer.1 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t73 : ℝ := ((zOuter).im)^2
  have ht73 : Enclosed t73 (813283713661233119490957249 / 250000000000000000000000) (813283719569847357718951801 / 250000000000000000000000) := enclosed_pow_two (L := (813283713661233119490957249 / 250000000000000000000000)) (U := (813283719569847357718951801 / 250000000000000000000000)) input_outer.2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t74 : ℝ := t72 + t73
  have ht74 : Enclosed t74 (3858694066131677471796933349 / 250000000000000000000000) (617391054301875580791805709 / 40000000000000000000000) := enclosed_add (L := (3858694066131677471796933349 / 250000000000000000000000)) (U := (617391054301875580791805709 / 40000000000000000000000)) ht72 ht73 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t75 : ℝ := (t74)⁻¹
  have ht75 : Enclosed t75 (64788758634072880263 / 1000000000000000000000000) (32394379512266415061 / 500000000000000000000000) := enclosed_inv_pos (L := (64788758634072880263 / 1000000000000000000000000)) (U := (32394379512266415061 / 500000000000000000000000)) ht74 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t76 : ℝ := (zOuter).re * t75
  have ht76 : Enclosed t76 (-1787691507057543131507 / 250000000000000000000000) (-7150765964769807583347 / 1000000000000000000000000) := enclosed_mul (L := (-1787691507057543131507 / 250000000000000000000000)) (U := (-7150765964769807583347 / 1000000000000000000000000)) input_outer.1 ht75 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t77 : ℝ := -((zOuter).im)
  have ht77 : Enclosed t77 (-28518129664651 / 500000000000) (-28518129561057 / 500000000000) := enclosed_neg (L := (-28518129664651 / 500000000000)) (U := (-28518129561057 / 500000000000)) input_outer.2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t78 : ℝ := t77 * t75
  have ht78 : Enclosed t78 (-3695308461346909777139 / 1000000000000000000000000) (-3695308425653081495397 / 1000000000000000000000000) := enclosed_mul (L := (-3695308461346909777139 / 1000000000000000000000000)) (U := (-3695308425653081495397 / 1000000000000000000000000)) ht77 ht75 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v18 : ℂ := (zOuter)⁻¹
  have hv18re : Enclosed v18.re (-1787691507057543131507 / 250000000000000000000000) (-7150765964769807583347 / 1000000000000000000000000) := by
    convert ht76 using 1
    all_goals norm_num only [v18, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv18im : Enclosed v18.im (-3695308461346909777139 / 1000000000000000000000000) (-3695308425653081495397 / 1000000000000000000000000) := by
    convert ht78 using 1
    all_goals norm_num only [v18, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t79 : ℝ := (zOuter).re + v18.re
  have ht79 : Enclosed t79 (-27594406132934807543131507 / 250000000000000000000000) (-110377624217344769807583347 / 1000000000000000000000000) := enclosed_add (L := (-27594406132934807543131507 / 250000000000000000000000)) (U := (-110377624217344769807583347 / 1000000000000000000000000)) input_outer.1 hv18re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t80 : ℝ := (zOuter).im + v18.im
  have ht80 : Enclosed t80 (57032563813652653090222861 / 1000000000000000000000000) (57032564020876346918504603 / 1000000000000000000000000) := enclosed_add (L := (57032563813652653090222861 / 1000000000000000000000000)) (U := (57032564020876346918504603 / 1000000000000000000000000)) input_outer.2 hv18im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v19 : ℂ := (zOuter)+v18
  have hv19re : Enclosed v19.re (-27594406132934807543131507 / 250000000000000000000000) (-110377624217344769807583347 / 1000000000000000000000000) := by
    convert ht79 using 1
    all_goals norm_num only [v19, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv19im : Enclosed v19.im (57032563813652653090222861 / 1000000000000000000000000) (57032564020876346918504603 / 1000000000000000000000000) := by
    convert ht80 using 1
    all_goals norm_num only [v19, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v20 : ℂ := ((54 : ℝ) : ℂ)
  have hv20re : Enclosed v20.re 54 54 := by
    convert (enclosed_const (54 : ℝ)) using 1
    all_goals norm_num only [v20, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv20im : Enclosed v20.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v20, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t81 : ℝ := v20.re * v19.re
  have ht81 : Enclosed t81 (-745048965589239803664550689 / 125000000000000000000000) (-2980195853868308784804750369 / 500000000000000000000000) := enclosed_mul (L := (-745048965589239803664550689 / 125000000000000000000000)) (U := (-2980195853868308784804750369 / 500000000000000000000000)) hv20re hv19re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t82 : ℝ := v20.im * v19.im
  have ht82 : Enclosed t82 0 0 := enclosed_mul (L := 0) (U := 0) hv20im hv19im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t83 : ℝ := t81 - t82
  have ht83 : Enclosed t83 (-745048965589239803664550689 / 125000000000000000000000) (-2980195853868308784804750369 / 500000000000000000000000) := enclosed_sub (L := (-745048965589239803664550689 / 125000000000000000000000)) (U := (-2980195853868308784804750369 / 500000000000000000000000)) ht81 ht82 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t84 : ℝ := v20.re * v19.im
  have ht84 : Enclosed t84 (1539879222968621633436017247 / 500000000000000000000000) (1539879228563661366799624281 / 500000000000000000000000) := enclosed_mul (L := (1539879222968621633436017247 / 500000000000000000000000)) (U := (1539879228563661366799624281 / 500000000000000000000000)) hv20re hv19im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t85 : ℝ := v20.im * v19.re
  have ht85 : Enclosed t85 0 0 := enclosed_mul (L := 0) (U := 0) hv20im hv19re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t86 : ℝ := t84 + t85
  have ht86 : Enclosed t86 (1539879222968621633436017247 / 500000000000000000000000) (1539879228563661366799624281 / 500000000000000000000000) := enclosed_add (L := (1539879222968621633436017247 / 500000000000000000000000)) (U := (1539879228563661366799624281 / 500000000000000000000000)) ht84 ht85 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v21 : ℂ := v20*v19
  have hv21re : Enclosed v21.re (-745048965589239803664550689 / 125000000000000000000000) (-2980195853868308784804750369 / 500000000000000000000000) := by
    convert ht83 using 1
    all_goals norm_num only [v21, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv21im : Enclosed v21.im (1539879222968621633436017247 / 500000000000000000000000) (1539879228563661366799624281 / 500000000000000000000000) := by
    convert ht86 using 1
    all_goals norm_num only [v21, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v22 : ℂ := ((312 : ℝ) : ℂ)
  have hv22re : Enclosed v22.re 312 312 := by
    convert (enclosed_const (312 : ℝ)) using 1
    all_goals norm_num only [v22, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv22im : Enclosed v22.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v22, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t87 : ℝ := v22.re + v21.re
  have ht87 : Enclosed t87 (-706048965589239803664550689 / 125000000000000000000000) (-2824195853868308784804750369 / 500000000000000000000000) := enclosed_add (L := (-706048965589239803664550689 / 125000000000000000000000)) (U := (-2824195853868308784804750369 / 500000000000000000000000)) hv22re hv21re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t88 : ℝ := v22.im + v21.im
  have ht88 : Enclosed t88 (1539879222968621633436017247 / 500000000000000000000000) (1539879228563661366799624281 / 500000000000000000000000) := enclosed_add (L := (1539879222968621633436017247 / 500000000000000000000000)) (U := (1539879228563661366799624281 / 500000000000000000000000)) hv22im hv21im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v23 : ℂ := v22+v21
  have hv23re : Enclosed v23.re (-706048965589239803664550689 / 125000000000000000000000) (-2824195853868308784804750369 / 500000000000000000000000) := by
    convert ht87 using 1
    all_goals norm_num only [v23, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv23im : Enclosed v23.im (1539879222968621633436017247 / 500000000000000000000000) (1539879228563661366799624281 / 500000000000000000000000) := by
    convert ht88 using 1
    all_goals norm_num only [v23, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t89 : ℝ := etaStar.re * v23.re
  have ht89 : Enclosed t89 0 0 := enclosed_mul (L := 0) (U := 0) her hv23re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t90 : ℝ := etaStar.im * v23.im
  have ht90 : Enclosed t90 (-21293181498124714595401157 / 25000000000000000000000) (-212931814207544008865004553 / 250000000000000000000000) := enclosed_mul (L := (-21293181498124714595401157 / 25000000000000000000000)) (U := (-212931814207544008865004553 / 250000000000000000000000)) hei hv23im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t91 : ℝ := t89 - t90
  have ht91 : Enclosed t91 (212931814207544008865004553 / 250000000000000000000000) (21293181498124714595401157 / 25000000000000000000000) := enclosed_sub (L := (212931814207544008865004553 / 250000000000000000000000)) (U := (21293181498124714595401157 / 25000000000000000000000)) ht89 ht90 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t92 : ℝ := etaStar.re * v23.im
  have ht92 : Enclosed t92 0 0 := enclosed_mul (L := 0) (U := 0) her hv23im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t93 : ℝ := etaStar.im * v23.re
  have ht93 : Enclosed t93 (312419903001110558546801299 / 200000000000000000000000) (1562099519700961855084289863 / 1000000000000000000000000) := enclosed_mul (L := (312419903001110558546801299 / 200000000000000000000000)) (U := (1562099519700961855084289863 / 1000000000000000000000000)) hei hv23re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t94 : ℝ := t92 + t93
  have ht94 : Enclosed t94 (312419903001110558546801299 / 200000000000000000000000) (1562099519700961855084289863 / 1000000000000000000000000) := enclosed_add (L := (312419903001110558546801299 / 200000000000000000000000)) (U := (1562099519700961855084289863 / 1000000000000000000000000)) ht92 ht93 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v24 : ℂ := etaStar*v23
  have hv24re : Enclosed v24.re (212931814207544008865004553 / 250000000000000000000000) (21293181498124714595401157 / 25000000000000000000000) := by
    convert ht91 using 1
    all_goals norm_num only [v24, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv24im : Enclosed v24.im (312419903001110558546801299 / 200000000000000000000000) (1562099519700961855084289863 / 1000000000000000000000000) := by
    convert ht94 using 1
    all_goals norm_num only [v24, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t95 : ℝ := ((denominator zOuter etaStar).re)^2
  have ht95 : Enclosed t95 (25193569426505787963553769881 / 250000000000000000000000) (100774278378661493660569711729 / 1000000000000000000000000) := enclosed_pow_two (L := (25193569426505787963553769881 / 250000000000000000000000)) (U := (100774278378661493660569711729 / 1000000000000000000000000)) input_Do.1 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t96 : ℝ := ((denominator zOuter etaStar).im)^2
  have ht96 : Enclosed t96 (1154297091252829985522512201 / 10000000000000000000000) (115429710034180129600716359881 / 1000000000000000000000000) := enclosed_pow_two (L := (1154297091252829985522512201 / 10000000000000000000000)) (U := (115429710034180129600716359881 / 1000000000000000000000000)) input_Do.2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t97 : ℝ := t95 + t96
  have ht97 : Enclosed t97 (27025498353913268800808287453 / 125000000000000000000000) (21620398841284162326128607161 / 100000000000000000000000) := enclosed_add (L := (27025498353913268800808287453 / 125000000000000000000000)) (U := (21620398841284162326128607161 / 100000000000000000000000)) ht95 ht96 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t98 : ℝ := (t97)⁻¹
  have ht98 : Enclosed t98 (2312630787574786787 / 500000000000000000000000) (4625261608983432791 / 1000000000000000000000000) := enclosed_inv_pos (L := (2312630787574786787 / 500000000000000000000000)) (U := (4625261608983432791 / 1000000000000000000000000)) ht97 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t99 : ℝ := (denominator zOuter etaStar).re * t98
  have ht99 : Enclosed t99 (734143824700430001717 / 500000000000000000000000) (45883989532549950527 / 31250000000000000000000) := enclosed_mul (L := (734143824700430001717 / 500000000000000000000000)) (U := (45883989532549950527 / 31250000000000000000000)) input_Do.1 ht98 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t100 : ℝ := -((denominator zOuter etaStar).im)
  have ht100 : Enclosed t100 (-339749481286109 / 1000000000000) (-33974947994851 / 100000000000) := enclosed_neg (L := (-339749481286109 / 1000000000000)) (U := (-33974947994851 / 100000000000)) input_Do.2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t101 : ℝ := t100 * t98
  have ht101 : Enclosed t101 (-785715116232337601013 / 500000000000000000000000) (-1571430214782893825483 / 1000000000000000000000000) := enclosed_mul (L := (-785715116232337601013 / 500000000000000000000000)) (U := (-1571430214782893825483 / 1000000000000000000000000)) ht100 ht98 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v25 : ℂ := (denominator zOuter etaStar)⁻¹
  have hv25re : Enclosed v25.re (734143824700430001717 / 500000000000000000000000) (45883989532549950527 / 31250000000000000000000) := by
    convert ht99 using 1
    all_goals norm_num only [v25, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv25im : Enclosed v25.im (-785715116232337601013 / 500000000000000000000000) (-1571430214782893825483 / 1000000000000000000000000) := by
    convert ht101 using 1
    all_goals norm_num only [v25, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t102 : ℝ := v24.re * v25.re
  have ht102 : Enclosed t102 (625290305930910877229753 / 500000000000000000000000) (39080644678985627140491 / 31250000000000000000000) := enclosed_mul (L := (625290305930910877229753 / 500000000000000000000000)) (U := (39080644678985627140491 / 31250000000000000000000)) hv24re hv25re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t103 : ℝ := v24.im * v25.im
  have ht103 : Enclosed t103 (-2454730411376639968460019 / 1000000000000000000000000) (-2454730376377430101362133 / 1000000000000000000000000) := enclosed_mul (L := (-2454730411376639968460019 / 1000000000000000000000000)) (U := (-2454730376377430101362133 / 1000000000000000000000000)) hv24im hv25im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t104 : ℝ := t102 - t103
  have ht104 : Enclosed t104 (3705310988239251855821639 / 1000000000000000000000000) (3705311041104180036955731 / 1000000000000000000000000) := enclosed_sub (L := (3705310988239251855821639 / 1000000000000000000000000)) (U := (3705311041104180036955731 / 1000000000000000000000000)) ht102 ht103 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t105 : ℝ := v24.re * v25.im
  have ht105 : Enclosed t105 (-1338429966060425649440097 / 1000000000000000000000000) (-669214973068544249714263 / 500000000000000000000000) := enclosed_mul (L := (-1338429966060425649440097 / 1000000000000000000000000)) (U := (-669214973068544249714263 / 500000000000000000000000)) hv24re hv25im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t106 : ℝ := v24.im * v25.re
  have ht106 : Enclosed t106 (1146805712508863274469087 / 500000000000000000000000) (573402864086081911864839 / 250000000000000000000000) := enclosed_mul (L := (1146805712508863274469087 / 500000000000000000000000)) (U := (573402864086081911864839 / 250000000000000000000000)) hv24im hv25re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t107 : ℝ := t105 + t106
  have ht107 : Enclosed t107 (955181458957300899498077 / 1000000000000000000000000) (95518151020723914803083 / 100000000000000000000000) := enclosed_add (L := (955181458957300899498077 / 1000000000000000000000000)) (U := (95518151020723914803083 / 100000000000000000000000)) ht105 ht106 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v26 : ℂ := v24*v25
  have hv26re : Enclosed v26.re (3705310988239251855821639 / 1000000000000000000000000) (3705311041104180036955731 / 1000000000000000000000000) := by
    convert ht104 using 1
    all_goals norm_num only [v26, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv26im : Enclosed v26.im (955181458957300899498077 / 1000000000000000000000000) (95518151020723914803083 / 100000000000000000000000) := by
    convert ht107 using 1
    all_goals norm_num only [v26, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have ha2 : W (zOuter) etaStar = v26 := by
    dsimp only [W, div_eq_mul_inv, v18, v19, v20, v21, v22, v23, v24, v25, v26]
    all_goals push_cast
    all_goals ring
  have ha2re : Enclosed (W (zOuter) etaStar).re (3705310988239251855821639 / 1000000000000000000000000) (3705311041104180036955731 / 1000000000000000000000000) := by
    rw [ha2]
    exact hv26re
  have ha2im : Enclosed (W (zOuter) etaStar).im (955181458957300899498077 / 1000000000000000000000000) (95518151020723914803083 / 100000000000000000000000) := by
    rw [ha2]
    exact hv26im
  let v27 : ℂ := ((1 : ℝ) : ℂ)
  have hv27re : Enclosed v27.re 1 1 := by
    convert (enclosed_const (1 : ℝ)) using 1
    all_goals norm_num only [v27, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv27im : Enclosed v27.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v27, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t108 : ℝ := v27.re + zStar.re
  have ht108 : Enclosed t108 (152856723579409 / 100000000000000) (382141808948523 / 250000000000000) := enclosed_add (L := (152856723579409 / 100000000000000)) (U := (382141808948523 / 250000000000000)) hv27re hzr (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t109 : ℝ := v27.im + zStar.im
  have ht109 : Enclosed t109 (169778288040019 / 200000000000000) (424445720100049 / 500000000000000) := enclosed_add (L := (169778288040019 / 200000000000000)) (U := (424445720100049 / 500000000000000)) hv27im hzi (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v28 : ℂ := v27+zStar
  have hv28re : Enclosed v28.re (152856723579409 / 100000000000000) (382141808948523 / 250000000000000) := by
    convert ht108 using 1
    all_goals norm_num only [v28, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv28im : Enclosed v28.im (169778288040019 / 200000000000000) (424445720100049 / 500000000000000) := by
    convert ht109 using 1
    all_goals norm_num only [v28, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t110 : ℝ := v28.re * (W zStar etaStar).re
  have ht110 : Enclosed t110 (-158055213861 / 50000000000000000000000) (1581118997811 / 500000000000000000000000) := enclosed_mul (L := (-158055213861 / 50000000000000000000000)) (U := (1581118997811 / 500000000000000000000000)) hv28re ha0re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t111 : ℝ := v28.im * (W zStar etaStar).im
  have ht111 : Enclosed t111 (-12296208232847521685113501 / 1000000000000000000000000) (-2459241646567043217396729 / 200000000000000000000000) := enclosed_mul (L := (-12296208232847521685113501 / 1000000000000000000000000)) (U := (-2459241646567043217396729 / 200000000000000000000000)) hv28im ha0im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t112 : ℝ := t110 - t111
  have ht112 : Enclosed t112 (491848329313282199308257 / 40000000000000000000000) (12296208232850683923109123 / 1000000000000000000000000) := enclosed_sub (L := (491848329313282199308257 / 40000000000000000000000)) (U := (12296208232850683923109123 / 1000000000000000000000000)) ht110 ht111 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t113 : ℝ := v28.re * (W zStar etaStar).im
  have ht113 : Enclosed t113 (-4428264943937203134736547 / 200000000000000000000000) (-5535331179915976679697429 / 250000000000000000000000) := enclosed_mul (L := (-4428264943937203134736547 / 200000000000000000000000)) (U := (-5535331179915976679697429 / 250000000000000000000000)) hv28re ha0im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t114 : ℝ := v28.im * (W zStar etaStar).re
  have ht114 : Enclosed t114 (-877761311271 / 500000000000000000000000) (878076117131 / 500000000000000000000000) := enclosed_mul (L := (-877761311271 / 500000000000000000000000)) (U := (878076117131 / 500000000000000000000000)) hv28im ha0re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t115 : ℝ := t113 + t114
  have ht115 : Enclosed t115 (-22141324719687771196305277 / 1000000000000000000000000) (-11070662359831075283277727 / 500000000000000000000000) := enclosed_add (L := (-22141324719687771196305277 / 1000000000000000000000000)) (U := (-11070662359831075283277727 / 500000000000000000000000)) ht113 ht114 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v29 : ℂ := v28*(W zStar etaStar)
  have hv29re : Enclosed v29.re (491848329313282199308257 / 40000000000000000000000) (12296208232850683923109123 / 1000000000000000000000000) := by
    convert ht112 using 1
    all_goals norm_num only [v29, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv29im : Enclosed v29.im (-22141324719687771196305277 / 1000000000000000000000000) (-11070662359831075283277727 / 500000000000000000000000) := by
    convert ht115 using 1
    all_goals norm_num only [v29, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v30 : ℂ := ((2 : ℝ) : ℂ)
  have hv30re : Enclosed v30.re 2 2 := by
    convert (enclosed_const (2 : ℝ)) using 1
    all_goals norm_num only [v30, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv30im : Enclosed v30.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v30, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t116 : ℝ := (v30.re)^2
  have ht116 : Enclosed t116 4 4 := enclosed_pow_two (L := 4) (U := 4) hv30re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t117 : ℝ := (v30.im)^2
  have ht117 : Enclosed t117 0 0 := enclosed_sq (L := 0) (U := 0) hv30im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t118 : ℝ := t116 + t117
  have ht118 : Enclosed t118 4 4 := enclosed_add (L := 4) (U := 4) ht116 ht117 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t119 : ℝ := (t118)⁻¹
  have ht119 : Enclosed t119 (1 / 4) (1 / 4) := enclosed_inv_pos (L := (1 / 4)) (U := (1 / 4)) ht118 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t120 : ℝ := v30.re * t119
  have ht120 : Enclosed t120 (1 / 2) (1 / 2) := enclosed_mul (L := (1 / 2)) (U := (1 / 2)) hv30re ht119 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t121 : ℝ := -(v30.im)
  have ht121 : Enclosed t121 0 0 := enclosed_neg (L := 0) (U := 0) hv30im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t122 : ℝ := t121 * t119
  have ht122 : Enclosed t122 0 0 := enclosed_mul (L := 0) (U := 0) ht121 ht119 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v31 : ℂ := v30⁻¹
  have hv31re : Enclosed v31.re (1 / 2) (1 / 2) := by
    convert ht120 using 1
    all_goals norm_num only [v31, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv31im : Enclosed v31.im 0 0 := by
    convert ht122 using 1
    all_goals norm_num only [v31, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t123 : ℝ := v29.re * v31.re
  have ht123 : Enclosed t123 (1537026029104006872838303 / 250000000000000000000000) (3074052058212670980777281 / 500000000000000000000000) := enclosed_mul (L := (1537026029104006872838303 / 250000000000000000000000)) (U := (3074052058212670980777281 / 500000000000000000000000)) hv29re hv31re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t124 : ℝ := v29.im * v31.im
  have ht124 : Enclosed t124 0 0 := enclosed_mul (L := 0) (U := 0) hv29im hv31im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t125 : ℝ := t123 - t124
  have ht125 : Enclosed t125 (1537026029104006872838303 / 250000000000000000000000) (3074052058212670980777281 / 500000000000000000000000) := enclosed_sub (L := (1537026029104006872838303 / 250000000000000000000000)) (U := (3074052058212670980777281 / 500000000000000000000000)) ht123 ht124 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t126 : ℝ := v29.re * v31.im
  have ht126 : Enclosed t126 0 0 := enclosed_mul (L := 0) (U := 0) hv29re hv31im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t127 : ℝ := v29.im * v31.re
  have ht127 : Enclosed t127 (-11070662359843885598152639 / 1000000000000000000000000) (-11070662359831075283277727 / 1000000000000000000000000) := enclosed_mul (L := (-11070662359843885598152639 / 1000000000000000000000000)) (U := (-11070662359831075283277727 / 1000000000000000000000000)) hv29im hv31re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t128 : ℝ := t126 + t127
  have ht128 : Enclosed t128 (-11070662359843885598152639 / 1000000000000000000000000) (-11070662359831075283277727 / 1000000000000000000000000) := enclosed_add (L := (-11070662359843885598152639 / 1000000000000000000000000)) (U := (-11070662359831075283277727 / 1000000000000000000000000)) ht126 ht127 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v32 : ℂ := v29*v31
  have hv32re : Enclosed v32.re (1537026029104006872838303 / 250000000000000000000000) (3074052058212670980777281 / 500000000000000000000000) := by
    convert ht125 using 1
    all_goals norm_num only [v32, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv32im : Enclosed v32.im (-11070662359843885598152639 / 1000000000000000000000000) (-11070662359831075283277727 / 1000000000000000000000000) := by
    convert ht128 using 1
    all_goals norm_num only [v32, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t129 : ℝ := zStar.re - v32.re
  have ht129 : Enclosed t129 (-2809768440315625980777281 / 500000000000000000000000) (-1404884220155483872838303 / 250000000000000000000000) := enclosed_sub (L := (-2809768440315625980777281 / 500000000000000000000000)) (U := (-1404884220155483872838303 / 250000000000000000000000)) hzr hv32re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t130 : ℝ := zStar.im - v32.im
  have ht130 : Enclosed t130 (11919553800031170283277727 / 1000000000000000000000000) (11919553800043983598152639 / 1000000000000000000000000) := enclosed_sub (L := (11919553800031170283277727 / 1000000000000000000000000)) (U := (11919553800043983598152639 / 1000000000000000000000000)) hzi hv32im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v33 : ℂ := zStar-v32
  have hv33re : Enclosed v33.re (-2809768440315625980777281 / 500000000000000000000000) (-1404884220155483872838303 / 250000000000000000000000) := by
    convert ht129 using 1
    all_goals norm_num only [v33, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv33im : Enclosed v33.im (11919553800031170283277727 / 1000000000000000000000000) (11919553800043983598152639 / 1000000000000000000000000) := by
    convert ht130 using 1
    all_goals norm_num only [v33, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v34 : ℂ := ((4 : ℝ) : ℂ)
  have hv34re : Enclosed v34.re 4 4 := by
    convert (enclosed_const (4 : ℝ)) using 1
    all_goals norm_num only [v34, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv34im : Enclosed v34.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v34, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t131 : ℝ := v34.re * (W zStar etaStar).re
  have ht131 : Enclosed t131 (-2068017816421 / 250000000000000000000000) (2068759503391 / 250000000000000000000000) := enclosed_mul (L := (-2068017816421 / 250000000000000000000000)) (U := (2068759503391 / 250000000000000000000000)) hv34re ha0re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t132 : ℝ := v34.im * (W zStar etaStar).im
  have ht132 : Enclosed t132 0 0 := enclosed_mul (L := 0) (U := 0) hv34im ha0im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t133 : ℝ := t131 - t132
  have ht133 : Enclosed t133 (-2068017816421 / 250000000000000000000000) (2068759503391 / 250000000000000000000000) := enclosed_sub (L := (-2068017816421 / 250000000000000000000000)) (U := (2068759503391 / 250000000000000000000000)) ht131 ht132 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t134 : ℝ := v34.re * (W zStar etaStar).im
  have ht134 : Enclosed t134 (-14485018520093804278765929 / 250000000000000000000000) (-7242509260039679694619353 / 125000000000000000000000) := enclosed_mul (L := (-14485018520093804278765929 / 250000000000000000000000)) (U := (-7242509260039679694619353 / 125000000000000000000000)) hv34re ha0im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t135 : ℝ := v34.im * (W zStar etaStar).re
  have ht135 : Enclosed t135 0 0 := enclosed_mul (L := 0) (U := 0) hv34im ha0re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t136 : ℝ := t134 + t135
  have ht136 : Enclosed t136 (-14485018520093804278765929 / 250000000000000000000000) (-7242509260039679694619353 / 125000000000000000000000) := enclosed_add (L := (-14485018520093804278765929 / 250000000000000000000000)) (U := (-7242509260039679694619353 / 125000000000000000000000)) ht134 ht135 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v35 : ℂ := v34*(W zStar etaStar)
  have hv35re : Enclosed v35.re (-2068017816421 / 250000000000000000000000) (2068759503391 / 250000000000000000000000) := by
    convert ht133 using 1
    all_goals norm_num only [v35, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv35im : Enclosed v35.im (-14485018520093804278765929 / 250000000000000000000000) (-7242509260039679694619353 / 125000000000000000000000) := by
    convert ht136 using 1
    all_goals norm_num only [v35, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v36 : ℂ := ((13 : ℝ) : ℂ)
  have hv36re : Enclosed v36.re 13 13 := by
    convert (enclosed_const (13 : ℝ)) using 1
    all_goals norm_num only [v36, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv36im : Enclosed v36.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v36, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t137 : ℝ := v36.re * zStar.re
  have ht137 : Enclosed t137 (687137406532317 / 100000000000000) (1717843516330799 / 250000000000000) := enclosed_mul (L := (687137406532317 / 100000000000000)) (U := (1717843516330799 / 250000000000000)) hv36re hzr (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t138 : ℝ := v36.im * zStar.im
  have ht138 : Enclosed t138 0 0 := enclosed_mul (L := 0) (U := 0) hv36im hzi (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t139 : ℝ := t137 - t138
  have ht139 : Enclosed t139 (687137406532317 / 100000000000000) (1717843516330799 / 250000000000000) := enclosed_sub (L := (687137406532317 / 100000000000000)) (U := (1717843516330799 / 250000000000000)) ht137 ht138 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t140 : ℝ := v36.re * zStar.im
  have ht140 : Enclosed t140 (2207117744520247 / 200000000000000) (5517794361300637 / 500000000000000) := enclosed_mul (L := (2207117744520247 / 200000000000000)) (U := (5517794361300637 / 500000000000000)) hv36re hzi (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t141 : ℝ := v36.im * zStar.re
  have ht141 : Enclosed t141 0 0 := enclosed_mul (L := 0) (U := 0) hv36im hzr (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t142 : ℝ := t140 + t141
  have ht142 : Enclosed t142 (2207117744520247 / 200000000000000) (5517794361300637 / 500000000000000) := enclosed_add (L := (2207117744520247 / 200000000000000)) (U := (5517794361300637 / 500000000000000)) ht140 ht141 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v37 : ℂ := v36*zStar
  have hv37re : Enclosed v37.re (687137406532317 / 100000000000000) (1717843516330799 / 250000000000000) := by
    convert ht139 using 1
    all_goals norm_num only [v37, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv37im : Enclosed v37.im (2207117744520247 / 200000000000000) (5517794361300637 / 500000000000000) := by
    convert ht142 using 1
    all_goals norm_num only [v37, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t143 : ℝ := v35.re + v37.re
  have ht143 : Enclosed t143 (1717843516328724482183579 / 250000000000000000000000) (1717843516332867759503391 / 250000000000000000000000) := enclosed_add (L := (1717843516328724482183579 / 250000000000000000000000)) (U := (1717843516332867759503391 / 250000000000000000000000)) hv35re hv37re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t144 : ℝ := v35.im + v37.im
  have ht144 : Enclosed t144 (-11726121339443495528765929 / 250000000000000000000000) (-5863060669714520444619353 / 125000000000000000000000) := enclosed_add (L := (-11726121339443495528765929 / 250000000000000000000000)) (U := (-5863060669714520444619353 / 125000000000000000000000)) hv35im hv37im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v38 : ℂ := v35+v37
  have hv38re : Enclosed v38.re (1717843516328724482183579 / 250000000000000000000000) (1717843516332867759503391 / 250000000000000000000000) := by
    convert ht143 using 1
    all_goals norm_num only [v38, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv38im : Enclosed v38.im (-11726121339443495528765929 / 250000000000000000000000) (-5863060669714520444619353 / 125000000000000000000000) := by
    convert ht144 using 1
    all_goals norm_num only [v38, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v39 : ℂ := ((3 : ℝ) : ℂ)
  have hv39re : Enclosed v39.re 3 3 := by
    convert (enclosed_const (3 : ℝ)) using 1
    all_goals norm_num only [v39, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv39im : Enclosed v39.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v39, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t145 : ℝ := v39.re * zStar.re
  have ht145 : Enclosed t145 (158570170738227 / 100000000000000) (396425426845569 / 250000000000000) := enclosed_mul (L := (158570170738227 / 100000000000000)) (U := (396425426845569 / 250000000000000)) hv39re hzr (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t146 : ℝ := v39.im * zStar.im
  have ht146 : Enclosed t146 0 0 := enclosed_mul (L := 0) (U := 0) hv39im hzi (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t147 : ℝ := t145 - t146
  have ht147 : Enclosed t147 (158570170738227 / 100000000000000) (396425426845569 / 250000000000000) := enclosed_sub (L := (158570170738227 / 100000000000000)) (U := (396425426845569 / 250000000000000)) ht145 ht146 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t148 : ℝ := v39.re * zStar.im
  have ht148 : Enclosed t148 (509334864120057 / 200000000000000) (1273337160300147 / 500000000000000) := enclosed_mul (L := (509334864120057 / 200000000000000)) (U := (1273337160300147 / 500000000000000)) hv39re hzi (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t149 : ℝ := v39.im * zStar.re
  have ht149 : Enclosed t149 0 0 := enclosed_mul (L := 0) (U := 0) hv39im hzr (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t150 : ℝ := t148 + t149
  have ht150 : Enclosed t150 (509334864120057 / 200000000000000) (1273337160300147 / 500000000000000) := enclosed_add (L := (509334864120057 / 200000000000000)) (U := (1273337160300147 / 500000000000000)) ht148 ht149 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v40 : ℂ := v39*zStar
  have hv40re : Enclosed v40.re (158570170738227 / 100000000000000) (396425426845569 / 250000000000000) := by
    convert ht147 using 1
    all_goals norm_num only [v40, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv40im : Enclosed v40.im (509334864120057 / 200000000000000) (1273337160300147 / 500000000000000) := by
    convert ht150 using 1
    all_goals norm_num only [v40, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t151 : ℝ := v40.re * (W zStar etaStar).re
  have ht151 : Enclosed t151 (-819814845599 / 250000000000000000000000) (3280435476691 / 1000000000000000000000000) := enclosed_mul (L := (-819814845599 / 250000000000000000000000)) (U := (3280435476691 / 1000000000000000000000000)) hv40re ha0re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t152 : ℝ := v40.im * (W zStar etaStar).im
  have ht152 : Enclosed t152 (-36888624698542565055340503 / 1000000000000000000000000) (-7377724939701129652190187 / 200000000000000000000000) := enclosed_mul (L := (-36888624698542565055340503 / 1000000000000000000000000)) (U := (-7377724939701129652190187 / 200000000000000000000000)) hv40im ha0im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t153 : ℝ := t151 - t152
  have ht153 : Enclosed t153 (36888624698502369001568539 / 1000000000000000000000000) (18444312349272922745408597 / 500000000000000000000000) := enclosed_sub (L := (36888624698502369001568539 / 1000000000000000000000000)) (U := (18444312349272922745408597 / 500000000000000000000000)) ht151 ht152 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t154 : ℝ := v40.re * (W zStar etaStar).im
  have ht154 : Enclosed t154 (-22968918598776634184750417 / 1000000000000000000000000) (-2296891859875364198865303 / 100000000000000000000000) := enclosed_mul (L := (-22968918598776634184750417 / 1000000000000000000000000)) (U := (-2296891859875364198865303 / 100000000000000000000000)) hv40re ha0im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t155 : ℝ := v40.im * (W zStar etaStar).re
  have ht155 : Enclosed t155 (-658320983453 / 125000000000000000000000) (82319635981 / 15625000000000000000000) := enclosed_mul (L := (-658320983453 / 125000000000000000000000)) (U := (82319635981 / 15625000000000000000000)) hv40im ha0re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t156 : ℝ := t154 + t155
  have ht156 : Enclosed t156 (-22968918598781900752618041 / 1000000000000000000000000) (-11484459299374186765975123 / 500000000000000000000000) := enclosed_add (L := (-22968918598781900752618041 / 1000000000000000000000000)) (U := (-11484459299374186765975123 / 500000000000000000000000)) ht154 ht155 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v41 : ℂ := v40*(W zStar etaStar)
  have hv41re : Enclosed v41.re (36888624698502369001568539 / 1000000000000000000000000) (18444312349272922745408597 / 500000000000000000000000) := by
    convert ht153 using 1
    all_goals norm_num only [v41, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv41im : Enclosed v41.im (-22968918598781900752618041 / 1000000000000000000000000) (-11484459299374186765975123 / 500000000000000000000000) := by
    convert ht156 using 1
    all_goals norm_num only [v41, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t157 : ℝ := v38.re - v41.re
  have ht157 : Enclosed t157 (-15008625316615473781041439 / 500000000000000000000000) (-1200690025326835918542199 / 40000000000000000000000) := enclosed_sub (L := (-15008625316615473781041439 / 500000000000000000000000)) (U := (-1200690025326835918542199 / 40000000000000000000000)) hv38re hv41re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t158 : ℝ := v38.im - v41.im
  have ht158 : Enclosed t158 (-2393556675902560858311347 / 100000000000000000000000) (-23935566758934262804336783 / 1000000000000000000000000) := enclosed_sub (L := (-2393556675902560858311347 / 100000000000000000000000)) (U := (-23935566758934262804336783 / 1000000000000000000000000)) hv38im hv41im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v42 : ℂ := v38-v41
  have hv42re : Enclosed v42.re (-15008625316615473781041439 / 500000000000000000000000) (-1200690025326835918542199 / 40000000000000000000000) := by
    convert ht157 using 1
    all_goals norm_num only [v42, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv42im : Enclosed v42.im (-2393556675902560858311347 / 100000000000000000000000) (-23935566758934262804336783 / 1000000000000000000000000) := by
    convert ht158 using 1
    all_goals norm_num only [v42, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t159 : ℝ := etaStar.re * v42.re
  have ht159 : Enclosed t159 0 0 := enclosed_mul (L := 0) (U := 0) her hv42re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t160 : ℝ := etaStar.im * v42.im
  have ht160 : Enclosed t160 (6619536880613541329204837 / 1000000000000000000000000) (3309768440319880510967543 / 500000000000000000000000) := enclosed_mul (L := (6619536880613541329204837 / 1000000000000000000000000)) (U := (3309768440319880510967543 / 500000000000000000000000)) hei hv42im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t161 : ℝ := t159 - t160
  have ht161 : Enclosed t161 (-3309768440319880510967543 / 500000000000000000000000) (-6619536880613541329204837 / 1000000000000000000000000) := enclosed_sub (L := (-3309768440319880510967543 / 500000000000000000000000)) (U := (-6619536880613541329204837 / 1000000000000000000000000)) ht159 ht160 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t162 : ℝ := etaStar.re * v42.im
  have ht162 : Enclosed t162 0 0 := enclosed_mul (L := 0) (U := 0) her hv42im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t163 : ℝ := etaStar.im * v42.re
  have ht163 : Enclosed t163 (332058646652647076132159 / 40000000000000000000000) (8301466166333984700907951 / 1000000000000000000000000) := enclosed_mul (L := (332058646652647076132159 / 40000000000000000000000)) (U := (8301466166333984700907951 / 1000000000000000000000000)) hei hv42re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t164 : ℝ := t162 + t163
  have ht164 : Enclosed t164 (332058646652647076132159 / 40000000000000000000000) (8301466166333984700907951 / 1000000000000000000000000) := enclosed_add (L := (332058646652647076132159 / 40000000000000000000000)) (U := (8301466166333984700907951 / 1000000000000000000000000)) ht162 ht163 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v43 : ℂ := etaStar*v42
  have hv43re : Enclosed v43.re (-3309768440319880510967543 / 500000000000000000000000) (-6619536880613541329204837 / 1000000000000000000000000) := by
    convert ht161 using 1
    all_goals norm_num only [v43, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv43im : Enclosed v43.im (332058646652647076132159 / 40000000000000000000000) (8301466166333984700907951 / 1000000000000000000000000) := by
    convert ht164 using 1
    all_goals norm_num only [v43, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t165 : ℝ := v33.re - v43.re
  have ht165 : Enclosed t165 (39999999999291574706011 / 40000000000000000000000) (500000000008912765290937 / 500000000000000000000000) := enclosed_sub (L := (39999999999291574706011 / 40000000000000000000000)) (U := (500000000008912765290937 / 500000000000000000000000)) hv33re hv43re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t166 : ℝ := v33.im - v43.im
  have ht166 : Enclosed t166 (226130477106074098898111 / 62500000000000000000000) (452260954215975836856083 / 125000000000000000000000) := enclosed_sub (L := (226130477106074098898111 / 62500000000000000000000)) (U := (452260954215975836856083 / 125000000000000000000000)) hv33im hv43im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v44 : ℂ := v33-v43
  have hv44re : Enclosed v44.re (39999999999291574706011 / 40000000000000000000000) (500000000008912765290937 / 500000000000000000000000) := by
    convert ht165 using 1
    all_goals norm_num only [v44, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv44im : Enclosed v44.im (226130477106074098898111 / 62500000000000000000000) (452260954215975836856083 / 125000000000000000000000) := by
    convert ht166 using 1
    all_goals norm_num only [v44, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have ha3 : B zStar etaStar = v44 := by
    dsimp only [B, div_eq_mul_inv, v27, v28, v29, v30, v31, v32, v33, v34, v35, v36, v37, v38, v39, v40, v41, v42, v43, v44]
    all_goals push_cast
    all_goals ring
  have ha3re : Enclosed (B zStar etaStar).re (39999999999291574706011 / 40000000000000000000000) (500000000008912765290937 / 500000000000000000000000) := by
    rw [ha3]
    exact hv44re
  have ha3im : Enclosed (B zStar etaStar).im (226130477106074098898111 / 62500000000000000000000) (452260954215975836856083 / 125000000000000000000000) := by
    rw [ha3]
    exact hv44im
  let v45 : ℂ := ((1 : ℝ) : ℂ)
  have hv45re : Enclosed v45.re 1 1 := by
    convert (enclosed_const (1 : ℝ)) using 1
    all_goals norm_num only [v45, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv45im : Enclosed v45.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v45, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t167 : ℝ := v45.re + zInner.re
  have ht167 : Enclosed t167 (1985698468001 / 2000000000000) (1985698468013 / 2000000000000) := enclosed_add (L := (1985698468001 / 2000000000000)) (U := (1985698468013 / 2000000000000)) hv45re hur (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t168 : ℝ := v45.im + zInner.im
  have ht168 : Enclosed t168 (7390616881 / 2000000000000) (7390616893 / 2000000000000) := enclosed_add (L := (7390616881 / 2000000000000)) (U := (7390616893 / 2000000000000)) hv45im hui (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v46 : ℂ := v45+zInner
  have hv46re : Enclosed v46.re (1985698468001 / 2000000000000) (1985698468013 / 2000000000000) := by
    convert ht167 using 1
    all_goals norm_num only [v46, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv46im : Enclosed v46.im (7390616881 / 2000000000000) (7390616893 / 2000000000000) := by
    convert ht168 using 1
    all_goals norm_num only [v46, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t169 : ℝ := v46.re * (W zInner etaStar).re
  have ht169 : Enclosed t169 (-735763045782333740254313 / 200000000000000000000000) (-919703794102850733066183 / 250000000000000000000000) := enclosed_mul (L := (-735763045782333740254313 / 200000000000000000000000)) (U := (-919703794102850733066183 / 250000000000000000000000)) hv46re ha1re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t170 : ℝ := v46.im * (W zInner etaStar).im
  have ht170 : Enclosed t170 (882422526877462376441 / 250000000000000000000000) (1764845151296806764581 / 500000000000000000000000) := enclosed_mul (L := (882422526877462376441 / 250000000000000000000000)) (U := (1764845151296806764581 / 500000000000000000000000)) hv46im ha1im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t171 : ℝ := t169 - t170
  have ht171 : Enclosed t171 (-3682344919214262314800727 / 1000000000000000000000000) (-14384159634839503053791 / 3906250000000000000000) := enclosed_sub (L := (-3682344919214262314800727 / 1000000000000000000000000)) (U := (-14384159634839503053791 / 3906250000000000000000)) ht169 ht170 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t172 : ℝ := v46.re * (W zInner etaStar).im
  have ht172 : Enclosed t172 (237087794965372429397017 / 250000000000000000000000) (948351230742177882413063 / 1000000000000000000000000) := enclosed_mul (L := (237087794965372429397017 / 250000000000000000000000)) (U := (948351230742177882413063 / 1000000000000000000000000)) hv46re ha1im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t173 : ℝ := v46.im * (W zInner etaStar).re
  have ht173 : Enclosed t173 (-3423066796771361717519 / 250000000000000000000000) (-3423066742383594270507 / 250000000000000000000000) := enclosed_mul (L := (-3423066796771361717519 / 250000000000000000000000)) (U := (-3423066742383594270507 / 250000000000000000000000)) hv46im ha1re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t174 : ℝ := t172 + t173
  have ht174 : Enclosed t174 (116832364084300533839749 / 125000000000000000000000) (186931792754528701066207 / 200000000000000000000000) := enclosed_add (L := (116832364084300533839749 / 125000000000000000000000)) (U := (186931792754528701066207 / 200000000000000000000000)) ht172 ht173 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v47 : ℂ := v46*(W zInner etaStar)
  have hv47re : Enclosed v47.re (-3682344919214262314800727 / 1000000000000000000000000) (-14384159634839503053791 / 3906250000000000000000) := by
    convert ht171 using 1
    all_goals norm_num only [v47, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv47im : Enclosed v47.im (116832364084300533839749 / 125000000000000000000000) (186931792754528701066207 / 200000000000000000000000) := by
    convert ht174 using 1
    all_goals norm_num only [v47, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v48 : ℂ := ((2 : ℝ) : ℂ)
  have hv48re : Enclosed v48.re 2 2 := by
    convert (enclosed_const (2 : ℝ)) using 1
    all_goals norm_num only [v48, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv48im : Enclosed v48.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v48, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t175 : ℝ := (v48.re)^2
  have ht175 : Enclosed t175 4 4 := enclosed_pow_two (L := 4) (U := 4) hv48re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t176 : ℝ := (v48.im)^2
  have ht176 : Enclosed t176 0 0 := enclosed_sq (L := 0) (U := 0) hv48im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t177 : ℝ := t175 + t176
  have ht177 : Enclosed t177 4 4 := enclosed_add (L := 4) (U := 4) ht175 ht176 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t178 : ℝ := (t177)⁻¹
  have ht178 : Enclosed t178 (1 / 4) (1 / 4) := enclosed_inv_pos (L := (1 / 4)) (U := (1 / 4)) ht177 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t179 : ℝ := v48.re * t178
  have ht179 : Enclosed t179 (1 / 2) (1 / 2) := enclosed_mul (L := (1 / 2)) (U := (1 / 2)) hv48re ht178 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t180 : ℝ := -(v48.im)
  have ht180 : Enclosed t180 0 0 := enclosed_neg (L := 0) (U := 0) hv48im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t181 : ℝ := t180 * t178
  have ht181 : Enclosed t181 0 0 := enclosed_mul (L := 0) (U := 0) ht180 ht178 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v49 : ℂ := v48⁻¹
  have hv49re : Enclosed v49.re (1 / 2) (1 / 2) := by
    convert ht179 using 1
    all_goals norm_num only [v49, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv49im : Enclosed v49.im 0 0 := by
    convert ht181 using 1
    all_goals norm_num only [v49, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t182 : ℝ := v47.re * v49.re
  have ht182 : Enclosed t182 (-460293114901782789350091 / 250000000000000000000000) (-14384159634839503053791 / 7812500000000000000000) := enclosed_mul (L := (-460293114901782789350091 / 250000000000000000000000)) (U := (-14384159634839503053791 / 7812500000000000000000)) hv47re hv49re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t183 : ℝ := v47.im * v49.im
  have ht183 : Enclosed t183 0 0 := enclosed_mul (L := 0) (U := 0) hv47im hv49im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t184 : ℝ := t182 - t183
  have ht184 : Enclosed t184 (-460293114901782789350091 / 250000000000000000000000) (-14384159634839503053791 / 7812500000000000000000) := enclosed_sub (L := (-460293114901782789350091 / 250000000000000000000000)) (U := (-14384159634839503053791 / 7812500000000000000000)) ht182 ht183 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t185 : ℝ := v47.re * v49.im
  have ht185 : Enclosed t185 0 0 := enclosed_mul (L := 0) (U := 0) hv47re hv49im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t186 : ℝ := v47.im * v49.re
  have ht186 : Enclosed t186 (116832364084300533839749 / 250000000000000000000000) (233664740943160876332759 / 500000000000000000000000) := enclosed_mul (L := (116832364084300533839749 / 250000000000000000000000)) (U := (233664740943160876332759 / 500000000000000000000000)) hv47im hv49re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t187 : ℝ := t185 + t186
  have ht187 : Enclosed t187 (116832364084300533839749 / 250000000000000000000000) (233664740943160876332759 / 500000000000000000000000) := enclosed_add (L := (116832364084300533839749 / 250000000000000000000000)) (U := (233664740943160876332759 / 500000000000000000000000)) ht185 ht186 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v50 : ℂ := v47*v49
  have hv50re : Enclosed v50.re (-460293114901782789350091 / 250000000000000000000000) (-14384159634839503053791 / 7812500000000000000000) := by
    convert ht184 using 1
    all_goals norm_num only [v50, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv50im : Enclosed v50.im (116832364084300533839749 / 250000000000000000000000) (233664740943160876332759 / 500000000000000000000000) := by
    convert ht187 using 1
    all_goals norm_num only [v50, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t188 : ℝ := zInner.re - v50.re
  have ht188 : Enclosed t188 (14328294275468409303791 / 7812500000000000000000) (458505423403407789350091 / 250000000000000000000000) := enclosed_sub (L := (14328294275468409303791 / 7812500000000000000000)) (U := (458505423403407789350091 / 250000000000000000000000)) hur hv50re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t189 : ℝ := zInner.im - v50.im
  have ht189 : Enclosed t189 (-231817086722910876332759 / 500000000000000000000000) (-115908536972675533839749 / 250000000000000000000000) := enclosed_sub (L := (-231817086722910876332759 / 500000000000000000000000)) (U := (-115908536972675533839749 / 250000000000000000000000)) hui hv50im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v51 : ℂ := zInner-v50
  have hv51re : Enclosed v51.re (14328294275468409303791 / 7812500000000000000000) (458505423403407789350091 / 250000000000000000000000) := by
    convert ht188 using 1
    all_goals norm_num only [v51, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv51im : Enclosed v51.im (-231817086722910876332759 / 500000000000000000000000) (-115908536972675533839749 / 250000000000000000000000) := by
    convert ht189 using 1
    all_goals norm_num only [v51, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v52 : ℂ := ((4 : ℝ) : ℂ)
  have hv52re : Enclosed v52.re 4 4 := by
    convert (enclosed_const (4 : ℝ)) using 1
    all_goals norm_num only [v52, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv52im : Enclosed v52.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v52, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t190 : ℝ := v52.re * (W zInner etaStar).re
  have ht190 : Enclosed t190 (-3705311041099704549406357 / 250000000000000000000000) (-370531098824370979649727 / 25000000000000000000000) := enclosed_mul (L := (-3705311041099704549406357 / 250000000000000000000000)) (U := (-370531098824370979649727 / 25000000000000000000000)) hv52re ha1re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t191 : ℝ := v52.im * (W zInner etaStar).im
  have ht191 : Enclosed t191 0 0 := enclosed_mul (L := 0) (U := 0) hv52im ha1im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t192 : ℝ := t190 - t191
  have ht192 : Enclosed t192 (-3705311041099704549406357 / 250000000000000000000000) (-370531098824370979649727 / 25000000000000000000000) := enclosed_sub (L := (-3705311041099704549406357 / 250000000000000000000000)) (U := (-370531098824370979649727 / 25000000000000000000000)) ht190 ht191 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t193 : ℝ := v52.re * (W zInner etaStar).im
  have ht193 : Enclosed t193 (238795364740396256089217 / 62500000000000000000000) (477590755101478580884287 / 125000000000000000000000) := enclosed_mul (L := (238795364740396256089217 / 62500000000000000000000)) (U := (477590755101478580884287 / 125000000000000000000000)) hv52re ha1im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t194 : ℝ := v52.im * (W zInner etaStar).re
  have ht194 : Enclosed t194 0 0 := enclosed_mul (L := 0) (U := 0) hv52im ha1re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t195 : ℝ := t193 + t194
  have ht195 : Enclosed t195 (238795364740396256089217 / 62500000000000000000000) (477590755101478580884287 / 125000000000000000000000) := enclosed_add (L := (238795364740396256089217 / 62500000000000000000000)) (U := (477590755101478580884287 / 125000000000000000000000)) ht193 ht194 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v53 : ℂ := v52*(W zInner etaStar)
  have hv53re : Enclosed v53.re (-3705311041099704549406357 / 250000000000000000000000) (-370531098824370979649727 / 25000000000000000000000) := by
    convert ht192 using 1
    all_goals norm_num only [v53, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv53im : Enclosed v53.im (238795364740396256089217 / 62500000000000000000000) (477590755101478580884287 / 125000000000000000000000) := by
    convert ht195 using 1
    all_goals norm_num only [v53, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v54 : ℂ := ((13 : ℝ) : ℂ)
  have hv54re : Enclosed v54.re 13 13 := by
    convert (enclosed_const (13 : ℝ)) using 1
    all_goals norm_num only [v54, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv54im : Enclosed v54.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v54, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t196 : ℝ := v54.re * zInner.re
  have ht196 : Enclosed t196 (-185919915987 / 2000000000000) (-185919915831 / 2000000000000) := enclosed_mul (L := (-185919915987 / 2000000000000)) (U := (-185919915831 / 2000000000000)) hv54re hur (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t197 : ℝ := v54.im * zInner.im
  have ht197 : Enclosed t197 0 0 := enclosed_mul (L := 0) (U := 0) hv54im hui (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t198 : ℝ := t196 - t197
  have ht198 : Enclosed t198 (-185919915987 / 2000000000000) (-185919915831 / 2000000000000) := enclosed_sub (L := (-185919915987 / 2000000000000)) (U := (-185919915831 / 2000000000000)) ht196 ht197 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t199 : ℝ := v54.re * zInner.im
  have ht199 : Enclosed t199 (96078019453 / 2000000000000) (96078019609 / 2000000000000) := enclosed_mul (L := (96078019453 / 2000000000000)) (U := (96078019609 / 2000000000000)) hv54re hui (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t200 : ℝ := v54.im * zInner.re
  have ht200 : Enclosed t200 0 0 := enclosed_mul (L := 0) (U := 0) hv54im hur (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t201 : ℝ := t199 + t200
  have ht201 : Enclosed t201 (96078019453 / 2000000000000) (96078019609 / 2000000000000) := enclosed_add (L := (96078019453 / 2000000000000)) (U := (96078019609 / 2000000000000)) ht199 ht200 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v55 : ℂ := v54*zInner
  have hv55re : Enclosed v55.re (-185919915987 / 2000000000000) (-185919915831 / 2000000000000) := by
    convert ht198 using 1
    all_goals norm_num only [v55, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv55im : Enclosed v55.im (96078019453 / 2000000000000) (96078019609 / 2000000000000) := by
    convert ht201 using 1
    all_goals norm_num only [v55, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t202 : ℝ := v53.re + v55.re
  have ht202 : Enclosed t202 (-3728551030598079549406357 / 250000000000000000000000) (-372855097772258479649727 / 25000000000000000000000) := enclosed_add (L := (-3728551030598079549406357 / 250000000000000000000000)) (U := (-372855097772258479649727 / 25000000000000000000000)) hv53re hv55re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t203 : ℝ := v53.im + v55.im
  have ht203 : Enclosed t203 (241797802848302506089217 / 62500000000000000000000) (483595631327041080884287 / 125000000000000000000000) := enclosed_add (L := (241797802848302506089217 / 62500000000000000000000)) (U := (483595631327041080884287 / 125000000000000000000000)) hv53im hv55im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v56 : ℂ := v53+v55
  have hv56re : Enclosed v56.re (-3728551030598079549406357 / 250000000000000000000000) (-372855097772258479649727 / 25000000000000000000000) := by
    convert ht202 using 1
    all_goals norm_num only [v56, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv56im : Enclosed v56.im (241797802848302506089217 / 62500000000000000000000) (483595631327041080884287 / 125000000000000000000000) := by
    convert ht203 using 1
    all_goals norm_num only [v56, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v57 : ℂ := ((3 : ℝ) : ℂ)
  have hv57re : Enclosed v57.re 3 3 := by
    convert (enclosed_const (3 : ℝ)) using 1
    all_goals norm_num only [v57, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv57im : Enclosed v57.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v57, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t204 : ℝ := v57.re * zInner.re
  have ht204 : Enclosed t204 (-42904595997 / 2000000000000) (-42904595961 / 2000000000000) := enclosed_mul (L := (-42904595997 / 2000000000000)) (U := (-42904595961 / 2000000000000)) hv57re hur (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t205 : ℝ := v57.im * zInner.im
  have ht205 : Enclosed t205 0 0 := enclosed_mul (L := 0) (U := 0) hv57im hui (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t206 : ℝ := t204 - t205
  have ht206 : Enclosed t206 (-42904595997 / 2000000000000) (-42904595961 / 2000000000000) := enclosed_sub (L := (-42904595997 / 2000000000000)) (U := (-42904595961 / 2000000000000)) ht204 ht205 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t207 : ℝ := v57.re * zInner.im
  have ht207 : Enclosed t207 (22171850643 / 2000000000000) (22171850679 / 2000000000000) := enclosed_mul (L := (22171850643 / 2000000000000)) (U := (22171850679 / 2000000000000)) hv57re hui (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t208 : ℝ := v57.im * zInner.re
  have ht208 : Enclosed t208 0 0 := enclosed_mul (L := 0) (U := 0) hv57im hur (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t209 : ℝ := t207 + t208
  have ht209 : Enclosed t209 (22171850643 / 2000000000000) (22171850679 / 2000000000000) := enclosed_add (L := (22171850643 / 2000000000000)) (U := (22171850679 / 2000000000000)) ht207 ht208 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v58 : ℂ := v57*zInner
  have hv58re : Enclosed v58.re (-42904595997 / 2000000000000) (-42904595961 / 2000000000000) := by
    convert ht206 using 1
    all_goals norm_num only [v58, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv58im : Enclosed v58.im (22171850643 / 2000000000000) (22171850679 / 2000000000000) := by
    convert ht209 using 1
    all_goals norm_num only [v58, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t210 : ℝ := v58.re * (W zInner etaStar).re
  have ht210 : Enclosed t210 (39743717715112497454613 / 500000000000000000000000) (19871859157700785786043 / 250000000000000000000000) := enclosed_mul (L := (39743717715112497454613 / 500000000000000000000000)) (U := (19871859157700785786043 / 250000000000000000000000)) hv58re ha1re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t211 : ℝ := v58.im * (W zInner etaStar).im
  have ht211 : Enclosed t211 (2647267580632387129323 / 250000000000000000000000) (2647267726945210146871 / 250000000000000000000000) := enclosed_mul (L := (2647267580632387129323 / 250000000000000000000000)) (U := (2647267726945210146871 / 250000000000000000000000)) hv58im ha1im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t212 : ℝ := t210 - t211
  have ht212 : Enclosed t212 (34449182261222077160871 / 500000000000000000000000) (215307394713354983209 / 3125000000000000000000) := enclosed_sub (L := (34449182261222077160871 / 500000000000000000000000)) (U := (215307394713354983209 / 3125000000000000000000)) ht210 ht211 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t213 : ℝ := v58.re * (W zInner etaStar).im
  have ht213 : Enclosed t213 (-2049083839953110525019 / 100000000000000000000000) (-20490837283092654045089 / 1000000000000000000000000) := enclosed_mul (L := (-2049083839953110525019 / 100000000000000000000000)) (U := (-20490837283092654045089 / 1000000000000000000000000)) hv58re ha1im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t214 : ℝ := v58.im * (W zInner etaStar).re
  have ht214 : Enclosed t214 (-10269200390314085152557 / 250000000000000000000000) (-20538400454301565623043 / 500000000000000000000000) := enclosed_mul (L := (-10269200390314085152557 / 250000000000000000000000)) (U := (-20538400454301565623043 / 500000000000000000000000)) hv58im ha1re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t215 : ℝ := t213 + t214
  have ht215 : Enclosed t215 (-30783819980393722930209 / 500000000000000000000000) (-2462705527667831411647 / 40000000000000000000000) := enclosed_add (L := (-30783819980393722930209 / 500000000000000000000000)) (U := (-2462705527667831411647 / 40000000000000000000000)) ht213 ht214 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v59 : ℂ := v58*(W zInner etaStar)
  have hv59re : Enclosed v59.re (34449182261222077160871 / 500000000000000000000000) (215307394713354983209 / 3125000000000000000000) := by
    convert ht212 using 1
    all_goals norm_num only [v59, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv59im : Enclosed v59.im (-30783819980393722930209 / 500000000000000000000000) (-2462705527667831411647 / 40000000000000000000000) := by
    convert ht215 using 1
    all_goals norm_num only [v59, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t216 : ℝ := v56.re - v59.re
  have ht216 : Enclosed t216 (-3745775622175147948063077 / 250000000000000000000000) (-7491551137706391670155411 / 500000000000000000000000) := enclosed_sub (L := (-3745775622175147948063077 / 250000000000000000000000)) (U := (-7491551137706391670155411 / 500000000000000000000000)) hv56re hv59re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t217 : ℝ := v56.im - v59.im
  have ht217 : Enclosed t217 (3930332483764535882718647 / 1000000000000000000000000) (1965166345288558046467357 / 500000000000000000000000) := enclosed_sub (L := (3930332483764535882718647 / 1000000000000000000000000)) (U := (1965166345288558046467357 / 500000000000000000000000)) hv56im hv59im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v60 : ℂ := v56-v59
  have hv60re : Enclosed v60.re (-3745775622175147948063077 / 250000000000000000000000) (-7491551137706391670155411 / 500000000000000000000000) := by
    convert ht216 using 1
    all_goals norm_num only [v60, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv60im : Enclosed v60.im (3930332483764535882718647 / 1000000000000000000000000) (1965166345288558046467357 / 500000000000000000000000) := by
    convert ht217 using 1
    all_goals norm_num only [v60, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t218 : ℝ := etaStar.re * v60.re
  have ht218 : Enclosed t218 0 0 := enclosed_mul (L := 0) (U := 0) her hv60re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t219 : ℝ := etaStar.im * v60.im
  have ht219 : Enclosed t219 (-543479552007032687061999 / 500000000000000000000000) (-108695904681854212398029 / 100000000000000000000000) := enclosed_mul (L := (-543479552007032687061999 / 500000000000000000000000)) (U := (-108695904681854212398029 / 100000000000000000000000)) hei hv60im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t220 : ℝ := t218 - t219
  have ht220 : Enclosed t220 (108695904681854212398029 / 100000000000000000000000) (543479552007032687061999 / 500000000000000000000000) := enclosed_sub (L := (108695904681854212398029 / 100000000000000000000000)) (U := (543479552007032687061999 / 500000000000000000000000)) ht218 ht219 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t221 : ℝ := etaStar.re * v60.im
  have ht221 : Enclosed t221 0 0 := enclosed_mul (L := 0) (U := 0) her hv60im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t222 : ℝ := etaStar.im * v60.re
  have ht222 : Enclosed t222 (4143674519889064748967471 / 1000000000000000000000000) (4143674578875796653607051 / 1000000000000000000000000) := enclosed_mul (L := (4143674519889064748967471 / 1000000000000000000000000)) (U := (4143674578875796653607051 / 1000000000000000000000000)) hei hv60re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t223 : ℝ := t221 + t222
  have ht223 : Enclosed t223 (4143674519889064748967471 / 1000000000000000000000000) (4143674578875796653607051 / 1000000000000000000000000) := enclosed_add (L := (4143674519889064748967471 / 1000000000000000000000000)) (U := (4143674578875796653607051 / 1000000000000000000000000)) ht221 ht222 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v61 : ℂ := etaStar*v60
  have hv61re : Enclosed v61.re (108695904681854212398029 / 100000000000000000000000) (543479552007032687061999 / 500000000000000000000000) := by
    convert ht220 using 1
    all_goals norm_num only [v61, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv61im : Enclosed v61.im (4143674519889064748967471 / 1000000000000000000000000) (4143674578875796653607051 / 1000000000000000000000000) := by
    convert ht223 using 1
    all_goals norm_num only [v61, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t224 : ℝ := v51.re - v61.re
  have ht224 : Enclosed t224 (597650050596712813409 / 800000000000000000000) (373531323397544516710037 / 500000000000000000000000) := enclosed_sub (L := (597650050596712813409 / 800000000000000000000)) (U := (373531323397544516710037 / 500000000000000000000000)) hv51re hv61re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t225 : ℝ := v51.im - v61.im
  have ht225 : Enclosed t225 (-4607308752321618406272569 / 1000000000000000000000000) (-4607308667779766884326467 / 1000000000000000000000000) := enclosed_sub (L := (-4607308752321618406272569 / 1000000000000000000000000)) (U := (-4607308667779766884326467 / 1000000000000000000000000)) hv51im hv61im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v62 : ℂ := v51-v61
  have hv62re : Enclosed v62.re (597650050596712813409 / 800000000000000000000) (373531323397544516710037 / 500000000000000000000000) := by
    convert ht224 using 1
    all_goals norm_num only [v62, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv62im : Enclosed v62.im (-4607308752321618406272569 / 1000000000000000000000000) (-4607308667779766884326467 / 1000000000000000000000000) := by
    convert ht225 using 1
    all_goals norm_num only [v62, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have ha4 : B zInner etaStar = v62 := by
    dsimp only [B, div_eq_mul_inv, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58, v59, v60, v61, v62]
    all_goals push_cast
    all_goals ring
  have ha4re : Enclosed (B zInner etaStar).re (597650050596712813409 / 800000000000000000000) (373531323397544516710037 / 500000000000000000000000) := by
    rw [ha4]
    exact hv62re
  have ha4im : Enclosed (B zInner etaStar).im (-4607308752321618406272569 / 1000000000000000000000000) (-4607308667779766884326467 / 1000000000000000000000000) := by
    rw [ha4]
    exact hv62im
  refine ⟨?_ , ?_ , ?_ , ?_ ⟩
  · constructor
    · convert enclosed_weaken ha0re (show (-3 / 1000000000000) ≤ (-2068017816421 / 1000000000000000000000000) by norm_num) (show (2068759503391 / 1000000000000000000000000) ≤ (3 / 1000000000000) by norm_num) using 1
      all_goals norm_num only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v32, v33, v34, v35, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58, v59, v60, v61, v62]
      all_goals ring
    · convert enclosed_weaken ha0im (show (-7242509260047 / 500000000000) ≤ (-14485018520093804278765929 / 1000000000000000000000000) by norm_num) (show (-7242509260039679694619353 / 500000000000000000000000) ≤ (-14485018520079 / 1000000000000) by norm_num) using 1
      all_goals norm_num only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v32, v33, v34, v35, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58, v59, v60, v61, v62]
      all_goals ring
  · constructor
    · convert enclosed_weaken ha2re (show (3705310988239 / 1000000000000) ≤ (3705310988239251855821639 / 1000000000000000000000000) by norm_num) (show (3705311041104180036955731 / 1000000000000000000000000) ≤ (741062208221 / 200000000000) by norm_num) using 1
      all_goals norm_num only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v32, v33, v34, v35, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58, v59, v60, v61, v62]
      all_goals ring
    · convert enclosed_weaken ha2im (show (955181458957 / 1000000000000) ≤ (955181458957300899498077 / 1000000000000000000000000) by norm_num) (show (95518151020723914803083 / 100000000000000000000000) ≤ (14924711097 / 15625000000) by norm_num) using 1
      all_goals norm_num only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v32, v33, v34, v35, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58, v59, v60, v61, v62]
      all_goals ring
  · constructor
    · convert enclosed_weaken ha3re (show (499999999991 / 500000000000) ≤ (39999999999291574706011 / 40000000000000000000000) by norm_num) (show (500000000008912765290937 / 500000000000000000000000) ≤ (500000000009 / 500000000000) by norm_num) using 1
      all_goals norm_num only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v32, v33, v34, v35, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58, v59, v60, v61, v62]
      all_goals ring
    · convert enclosed_weaken ha3im (show (3618087633697 / 1000000000000) ≤ (226130477106074098898111 / 62500000000000000000000) by norm_num) (show (452260954215975836856083 / 125000000000000000000000) ≤ (56532619277 / 15625000000) by norm_num) using 1
      all_goals norm_num only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v32, v33, v34, v35, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58, v59, v60, v61, v62]
      all_goals ring
  · constructor
    · convert enclosed_weaken ha4re (show (149412512649 / 200000000000) ≤ (597650050596712813409 / 800000000000000000000) by norm_num) (show (373531323397544516710037 / 500000000000000000000000) ≤ (186765661699 / 250000000000) by norm_num) using 1
      all_goals norm_num only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v32, v33, v34, v35, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58, v59, v60, v61, v62]
      all_goals ring
    · convert enclosed_weaken ha4im (show (-2303654376161 / 500000000000) ≤ (-4607308752321618406272569 / 1000000000000000000000000) by norm_num) (show (-4607308667779766884326467 / 1000000000000000000000000) ≤ (-4607308667779 / 1000000000000) by norm_num) using 1
      all_goals norm_num only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v32, v33, v34, v35, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58, v59, v60, v61, v62]
      all_goals ring

end
end SLean.Cert


==> anc/lean/SLean/Cert/Certificates.lean <==
module
public import SLean.Cert.BoundaryBounds
public import SLean.Cert.BoundaryDerivatives
public import SLean.Cert.OuterSimplicity
public import SLean.Cert.Multiplicity
public import Mathlib.Analysis.Real.Pi.Bounds

@[expose] public section
set_option autoImplicit false
namespace SLean.Cert
noncomputable section

/-- C1 in the adjusted scope: an actual stationary point of the optical branch. -/
theorem certificate_C1 : 0 < thetaStar ∧ thetaStar < Real.pi ∧
    deriv optical thetaStar = 0 ∧ 0 < aCS cStar ∧ 0 < deltaCS cStar sStar ∧
    0 < deriv (deriv optical) thetaStar ∧
    Enclosed (Real.sqrt (deltaCS cStar sStar)/aCS cStar) (279038/1000000) (279039/1000000) :=
  ⟨thetaStar_range.1, thetaStar_range.2, optical_stationary, aStar_pos, deltaStar_pos,
    optical_curvature_pos, separation_bounds⟩

/-- C3 on the entire closed parameter disk; both isolated roots are simple. -/
theorem certificate_C3 {η : ℂ} (hη : ‖η-etaStar‖ ≤ 1/100) :
    (∃! z : ℂ, ‖z‖ < 1/50 ∧ q z η = 0) ∧
    (∀ z : ℂ, ‖z‖ = 1/50 → q z η ≠ 0) ∧
    (∃! z : ℂ, 50 < ‖z‖ ∧ q z η = 0) ∧
    (∀ z : ℂ, ‖z‖ ≤ 1/50 → deriv (fun t => q t η) z ≠ 0) ∧
    (∀ z : ℂ, 50 < ‖z‖ → q z η = 0 → deriv (fun t => q t η) z ≠ 0) :=
  ⟨(c3_inner hη).1, (c3_inner hη).2.1, c3_outer hη, (c3_inner hη).2.2,
    (c3_outer_simple hη).2⟩

theorem certificate_C4 : q zInner etaStar = 0 ∧
    Enclosed ‖zInner‖ (80491464/10000000000) (80491465/10000000000) ∧
    zOuter = (starRingEnd ℂ zInner)⁻¹ ∧ q zOuter etaStar = 0 := by
  refine ⟨zInner_spec.2, ?_, rfl, zOuter_root⟩
  convert boundary_data_bounds.2.2.2.2.2.2.1 using 1 <;> norm_num

theorem norm_lower_ne_zero {z : ℂ} {a : ℝ} (ha : 0 < a) (hz : a ≤ ‖z‖) : z ≠ 0 := by
  intro he
  rw [he, norm_zero] at hz
  linarith

theorem betaStar_bounds : Enclosed betaStar.re (20416/10000) (20418/10000) := by
  convert boundary_data_bounds.2.2.2.2.2.1 using 1 <;> norm_num

theorem betaStar_re_pos : 0 < betaStar.re := by linarith [betaStar_bounds.1]

theorem certificate_C5 : denominator zStar etaStar ≠ 0 ∧ denominator zInner etaStar ≠ 0 ∧
    denominator zOuter etaStar ≠ 0 ∧ B zStar etaStar ≠ B zInner etaStar ∧
    W zStar etaStar ≠ W zOuter etaStar ∧ 0 < betaStar.re := by
  obtain ⟨h0,h1,h2,h3,h4,_,_,_⟩ := boundary_data_bounds
  exact ⟨norm_lower_ne_zero (by norm_num) h0.1,
    norm_lower_ne_zero (by norm_num) h1.1, norm_lower_ne_zero (by norm_num) h2.1,
    sub_ne_zero.mp (norm_lower_ne_zero (by norm_num) h3.1),
    sub_ne_zero.mp (norm_lower_ne_zero (by norm_num) h4.1), betaStar_re_pos⟩

/-- The beta certificate uses the genuine theta derivatives at fixed eta. -/
theorem betaStar_derivative_formula : betaStar =
    -2*deriv (fun θ : ℂ => B (Complex.exp (θ*Complex.I)) etaStar) (thetaStar : ℂ) /
      (B zStar etaStar-B zInner etaStar) +
    2*deriv (fun θ : ℂ => W (Complex.exp (θ*Complex.I)) etaStar) (thetaStar : ℂ) /
      (W zStar etaStar-W zOuter etaStar) := by
  have hd : denominator (Complex.exp ((thetaStar : ℂ)*Complex.I)) etaStar ≠ 0 := by
    rw [← zStar_exp]
    exact certificate_C5.1
  rw [(Btheta_hasDerivAt hd).deriv, (Wtheta_hasDerivAt hd).deriv, ← zStar_exp]
  rfl

theorem dampingConstant_bounds : 0 < dampingConstant ∧ dampingConstant < 1600 := by
  have hw := optical_curvature_bounds
  have hb := betaStar_bounds
  have hwpos := optical_curvature_pos
  have hbpos := betaStar_re_pos
  constructor
  · unfold dampingConstant
    positivity
  · calc
      dampingConstant ≤ 210*(315/100)^2*(372286/1000000)*(20418/10000) := by
        unfold dampingConstant
        gcongr
        · convert Real.pi_lt_d2.le using 1
          norm_num
        · exact hw.2
        · exact hb.2
      _ < 1600 := by norm_num

/-- Coarse constants sufficient for T1; no ten-digit final-constant claim is needed. -/
theorem t1_constant_margins : 100 < 420*|wStar| ∧ 0 < dampingConstant ∧ dampingConstant < 1600 :=
  ⟨lt_trans (by norm_num) omegaStar_bounds.1, dampingConstant_bounds⟩

end
end SLean.Cert


==> anc/lean/SLean/Cert/CriticalBounds.lean <==
module

public import SLean.Cert.Data

@[expose] public section

set_option autoImplicit false
set_option maxRecDepth 4096

namespace SLean.Cert

noncomputable section

/- Generated rational evidence; every arithmetic step below is kernel checked. -/
def denLower : ℝ := -111
def denUpper : ℝ := -109
def aLower : ℝ := 323
def aUpper : ℝ := 325
def sLower : ℝ := (169778288040019 / 200000000000000)
def sUpper : ℝ := (424445720100049 / 500000000000000)
def wLower : ℝ := (-276556513045327 / 1000000000000000)
def wUpper : ℝ := (-276556513045287 / 1000000000000000)
def deltaLower : ℝ := 8100
def deltaUpper : ℝ := 8300
def separationLower : ℝ := (139519 / 500000)
def separationUpper : ℝ := (279039 / 1000000)
def w2Lower : ℝ := (93071 / 250000)
def w2Upper : ℝ := (186143 / 500000)
def branch_signLower : ℝ := -92
def branch_signUpper : ℝ := -88

theorem critical_data_bounds {c : ℝ} (hc : Enclosed c cLo cHi) :
    Enclosed (criticalDen c) denLower denUpper ∧
    Enclosed (aCS c) aLower aUpper ∧
    Enclosed (Real.sqrt (1-c^2)) sLower sUpper ∧
    Enclosed (criticalRatio c * Real.sqrt (1-c^2)) wLower wUpper ∧
    Enclosed (deltaCS c (Real.sqrt (1-c^2))) deltaLower deltaUpper ∧
    Enclosed (Real.sqrt (deltaCS c (Real.sqrt (1-c^2))) / aCS c) separationLower separationUpper ∧
    Enclosed (hCS c (Real.sqrt (1-c^2)) (criticalRatio c * Real.sqrt (1-c^2)) / Real.sqrt (deltaCS c (Real.sqrt (1-c^2)))) w2Lower w2Upper ∧
    Enclosed (2*aCS c*(criticalRatio c * Real.sqrt (1-c^2))+bCS c (Real.sqrt (1-c^2))) branch_signLower branch_signUpper := by
  let t0 : ℝ := (c)^2
  have ht0 : Enclosed t0 (139691661377502568456439 / 500000000000000000000000) (279383322755007251181823 / 1000000000000000000000000) := enclosed_pow_two (L := (139691661377502568456439 / 500000000000000000000000)) (U := (279383322755007251181823 / 1000000000000000000000000)) hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t1 : ℝ := 1 - t0
  have ht1 : Enclosed t1 (720616677244992748818177 / 1000000000000000000000000) (360308338622497431543561 / 500000000000000000000000) := enclosed_sub (L := (720616677244992748818177 / 1000000000000000000000000)) (U := (360308338622497431543561 / 500000000000000000000000)) (enclosed_const (1 : ℝ)) ht0 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t2 : ℝ := Real.sqrt t1
  have ht2 : Enclosed t2 (21222286005002393898243 / 25000000000000000000000) (848891440200097001241457 / 1000000000000000000000000) := enclosed_sqrt (L := (21222286005002393898243 / 25000000000000000000000)) (U := (848891440200097001241457 / 1000000000000000000000000)) ht1 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let t3 : ℝ := 6968 * c
  have ht3 : Enclosed t3 (46038206237665239 / 12500000000000) (115095515594163533 / 31250000000000) := enclosed_mul (L := (46038206237665239 / 12500000000000)) (U := (115095515594163533 / 31250000000000)) (enclosed_const (6968 : ℝ)) hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t4 : ℝ := -3809 + t3
  have ht4 : Enclosed t4 (-1574293762334761 / 12500000000000) (-3935734405836467 / 31250000000000) := enclosed_add (L := (-1574293762334761 / 12500000000000)) (U := (-3935734405836467 / 31250000000000)) (enclosed_const (-3809 : ℝ)) ht3 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t5 : ℝ := 131 * t0
  have ht5 : Enclosed t5 (18299607640452836467793509 / 500000000000000000000000) (36599215280905949904818813 / 1000000000000000000000000) := enclosed_mul (L := (18299607640452836467793509 / 500000000000000000000000)) (U := (36599215280905949904818813 / 1000000000000000000000000)) (enclosed_const (131 : ℝ)) ht0 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t6 : ℝ := t4 + t5
  have ht6 : Enclosed t6 (-44672142852937603532206491 / 500000000000000000000000) (-89344285705860994095181187 / 1000000000000000000000000) := enclosed_add (L := (-44672142852937603532206491 / 500000000000000000000000)) (U := (-89344285705860994095181187 / 1000000000000000000000000)) ht4 ht5 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t7 : ℝ := (c)^3
  have ht7 : Enclosed t7 (73836435317790575197679 / 500000000000000000000000) (1153694301840490833557 / 7812500000000000000000) := enclosed_pow_three (L := (73836435317790575197679 / 500000000000000000000000)) (U := (1153694301840490833557 / 7812500000000000000000)) ht0 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t8 : ℝ := 140 * t7
  have ht8 : Enclosed t8 (516855047224534026383753 / 25000000000000000000000) (8075860112883435834899 / 390625000000000000000) := enclosed_mul (L := (516855047224534026383753 / 25000000000000000000000)) (U := (8075860112883435834899 / 390625000000000000000)) (enclosed_const (140 : ℝ)) ht7 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t9 : ℝ := t6 - t8
  have ht9 : Enclosed t9 (-55009243797428401400877211 / 500000000000000000000000) (-110018487594842355150531307 / 1000000000000000000000000) := enclosed_sub (L := (-55009243797428401400877211 / 500000000000000000000000)) (U := (-110018487594842355150531307 / 1000000000000000000000000)) ht6 ht8 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t10 : ℝ := 128 * c
  have ht10 : Enclosed t10 (52856723579409 / 781250000000) (132141808948523 / 1953125000000) := enclosed_mul (L := (52856723579409 / 781250000000)) (U := (132141808948523 / 1953125000000)) (enclosed_const (128 : ℝ)) hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t11 : ℝ := 94 - t10
  have ht11 : Enclosed t11 (51451941051477 / 1953125000000) (20580776420591 / 781250000000) := enclosed_sub (L := (51451941051477 / 1953125000000)) (U := (20580776420591 / 781250000000)) (enclosed_const (94 : ℝ)) ht10 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t12 : ℝ := 34 * t0
  have ht12 : Enclosed t12 (2374758243417543663759463 / 250000000000000000000000) (4749516486835123270090991 / 500000000000000000000000) := enclosed_mul (L := (2374758243417543663759463 / 250000000000000000000000)) (U := (4749516486835123270090991 / 500000000000000000000000)) (enclosed_const (34 : ℝ)) ht0 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t13 : ℝ := t11 + t12
  have ht13 : Enclosed t13 (8960606698006599663759463 / 250000000000000000000000) (17921213396013363270090991 / 500000000000000000000000) := enclosed_add (L := (8960606698006599663759463 / 250000000000000000000000)) (U := (17921213396013363270090991 / 500000000000000000000000)) ht11 ht12 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t14 : ℝ := (t9)⁻¹
  have ht14 : Enclosed t14 (-9089381447258504228033 / 1000000000000000000000000) (-2272345361814327652131 / 250000000000000000000000) := enclosed_inv_neg (L := (-9089381447258504228033 / 1000000000000000000000000)) (U := (-2272345361814327652131 / 250000000000000000000000)) ht9 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t15 : ℝ := t13 * t14
  have ht15 : Enclosed t15 (-13031419564326754984447 / 40000000000000000000000) (-4072318613851538901477 / 12500000000000000000000) := enclosed_mul (L := (-13031419564326754984447 / 40000000000000000000000)) (U := (-4072318613851538901477 / 12500000000000000000000)) ht13 ht14 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t16 : ℝ := t15 * t2
  have ht16 : Enclosed t16 (-138278256522663245575193 / 500000000000000000000000) (-276556513045287238057289 / 1000000000000000000000000) := enclosed_mul (L := (-138278256522663245575193 / 500000000000000000000000)) (U := (-276556513045287238057289 / 1000000000000000000000000)) ht15 ht2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t17 : ℝ := 252 * c
  have ht17 : Enclosed t17 (3329973585502767 / 25000000000000) (8324933963756949 / 62500000000000) := enclosed_mul (L := (3329973585502767 / 25000000000000)) (U := (8324933963756949 / 62500000000000)) (enclosed_const (252 : ℝ)) hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t18 : ℝ := 455 - t17
  have ht18 : Enclosed t18 (20112566036243051 / 62500000000000) (8045026414497233 / 25000000000000) := enclosed_sub (L := (20112566036243051 / 62500000000000)) (U := (8045026414497233 / 25000000000000)) (enclosed_const (455 : ℝ)) ht17 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t19 : ℝ := 7 * t0
  have ht19 : Enclosed t19 (977841629642517979195073 / 500000000000000000000000) (1955683259285050758272761 / 1000000000000000000000000) := enclosed_mul (L := (977841629642517979195073 / 500000000000000000000000)) (U := (1955683259285050758272761 / 1000000000000000000000000)) (enclosed_const (7 : ℝ)) ht0 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t20 : ℝ := t18 + t19
  have ht20 : Enclosed t20 (161878369919586925979195073 / 500000000000000000000000) (323756739839174370758272761 / 1000000000000000000000000) := enclosed_add (L := (161878369919586925979195073 / 500000000000000000000000)) (U := (323756739839174370758272761 / 1000000000000000000000000)) ht18 ht19 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t21 : ℝ := 104 + c
  have ht21 : Enclosed t21 (10452856723579409 / 100000000000000) (26132141808948523 / 250000000000000) := enclosed_add (L := (10452856723579409 / 100000000000000)) (U := (26132141808948523 / 250000000000000)) (enclosed_const (104 : ℝ)) hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t22 : ℝ := t2 * t21
  have ht22 : Enclosed t22 (4436670299142289364044319 / 50000000000000000000000) (22183351495711479787330223 / 250000000000000000000000) := enclosed_mul (L := (4436670299142289364044319 / 50000000000000000000000)) (U := (22183351495711479787330223 / 250000000000000000000000)) ht2 ht21 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t23 : ℝ := (t22)^2
  have ht23 : Enclosed t23 (3936808668658266278331660703 / 500000000000000000000000) (7873617337316555958933993159 / 1000000000000000000000000) := enclosed_pow_two (L := (3936808668658266278331660703 / 500000000000000000000000)) (U := (7873617337316555958933993159 / 1000000000000000000000000)) ht22 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t24 : ℝ := 4 * t20
  have ht24 : Enclosed t24 (161878369919586925979195073 / 125000000000000000000000) (323756739839174370758272761 / 250000000000000000000000) := enclosed_mul (L := (161878369919586925979195073 / 125000000000000000000000)) (U := (323756739839174370758272761 / 250000000000000000000000)) (enclosed_const (4 : ℝ)) ht20 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t25 : ℝ := 1 - c
  have ht25 : Enclosed t25 (117858191051477 / 250000000000000) (47143276420591 / 100000000000000) := enclosed_sub (L := (117858191051477 / 250000000000000)) (U := (47143276420591 / 100000000000000)) (enclosed_const (1 : ℝ)) hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t26 : ℝ := (t25)^2
  have ht26 : Enclosed t26 (111124425583411625590911 / 500000000000000000000000) (222248851166825136912879 / 1000000000000000000000000) := enclosed_pow_two (L := (111124425583411625590911 / 500000000000000000000000)) (U := (222248851166825136912879 / 1000000000000000000000000)) ht25 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t27 : ℝ := t24 * t26
  have ht27 : Enclosed t27 (287818253947089861275978427 / 1000000000000000000000000) (143909126973546382279623463 / 500000000000000000000000) := enclosed_mul (L := (287818253947089861275978427 / 1000000000000000000000000)) (U := (143909126973546382279623463 / 500000000000000000000000)) ht24 ht26 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t28 : ℝ := t23 + t27
  have ht28 : Enclosed t28 (8161435591263622417939299833 / 1000000000000000000000000) (1632287118252729744698648017 / 200000000000000000000000) := enclosed_add (L := (8161435591263622417939299833 / 1000000000000000000000000)) (U := (1632287118252729744698648017 / 200000000000000000000000)) ht23 ht27 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t29 : ℝ := Real.sqrt t28
  have ht29 : Enclosed t29 (90340664106832989441642869 / 1000000000000000000000000) (2823145753338535469766403 / 31250000000000000000000) := enclosed_sqrt (L := (90340664106832989441642869 / 1000000000000000000000000)) (U := (2823145753338535469766403 / 31250000000000000000000)) ht28 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  let t30 : ℝ := (t20)⁻¹
  have ht30 : Enclosed t30 (3088738787327634813209 / 1000000000000000000000000) (3088738787327639762721 / 1000000000000000000000000) := enclosed_inv_pos (L := (3088738787327634813209 / 1000000000000000000000000)) (U := (3088738787327639762721 / 1000000000000000000000000)) ht20 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t31 : ℝ := t29 * t30
  have ht31 : Enclosed t31 (279038713299712512829383 / 1000000000000000000000000) (279038713299713409663789 / 1000000000000000000000000) := enclosed_mul (L := (279038713299712512829383 / 1000000000000000000000000)) (U := (279038713299713409663789 / 1000000000000000000000000)) ht29 ht30 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t32 : ℝ := 14 * t0
  have ht32 : Enclosed t32 (977841629642517979195073 / 250000000000000000000000) (1955683259285050758272761 / 500000000000000000000000) := enclosed_mul (L := (977841629642517979195073 / 250000000000000000000000)) (U := (1955683259285050758272761 / 500000000000000000000000)) (enclosed_const (14 : ℝ)) ht0 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t33 : ℝ := t17 - t32
  have ht33 : Enclosed t33 (64643788450770289241727239 / 500000000000000000000000) (32321894225385278020804927 / 250000000000000000000000) := enclosed_sub (L := (64643788450770289241727239 / 500000000000000000000000)) (U := (32321894225385278020804927 / 250000000000000000000000)) ht17 ht32 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t34 : ℝ := (t2)^2
  have ht34 : Enclosed t34 (28824667089799709952727 / 40000000000000000000000) (180154169311248715771781 / 250000000000000000000000) := enclosed_pow_two (L := (28824667089799709952727 / 40000000000000000000000)) (U := (180154169311248715771781 / 250000000000000000000000)) ht2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t35 : ℝ := 14 * t34
  have ht35 : Enclosed t35 (201772669628597969669089 / 20000000000000000000000) (1261079185178741010402467 / 125000000000000000000000) := enclosed_mul (L := (201772669628597969669089 / 20000000000000000000000)) (U := (1261079185178741010402467 / 125000000000000000000000)) (enclosed_const (14 : ℝ)) ht34 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t36 : ℝ := t33 + t35
  have ht36 : Enclosed t36 (136109580452119606412997 / 976562500000000000000) (34844052595742760041609861 / 250000000000000000000000) := enclosed_add (L := (136109580452119606412997 / 976562500000000000000)) (U := (34844052595742760041609861 / 250000000000000000000000)) ht33 ht35 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t37 : ℝ := (t16)^2
  have ht37 : Enclosed t37 (764835049077681302831 / 10000000000000000000000) (76483504907789841680207 / 1000000000000000000000000) := enclosed_pow_two (L := (764835049077681302831 / 10000000000000000000000)) (U := (76483504907789841680207 / 1000000000000000000000000)) ht16 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t38 : ℝ := t36 * t37
  have ht38 : Enclosed t38 (2131996214170409182454717 / 200000000000000000000000) (1332497633856889379999817 / 125000000000000000000000) := enclosed_mul (L := (2131996214170409182454717 / 200000000000000000000000)) (U := (1332497633856889379999817 / 125000000000000000000000)) ht36 ht37 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t39 : ℝ := 104 * t2
  have ht39 : Enclosed t39 (275889718065031120677159 / 3125000000000000000000) (11035588722601261016138941 / 125000000000000000000000) := enclosed_mul (L := (275889718065031120677159 / 3125000000000000000000)) (U := (11035588722601261016138941 / 125000000000000000000000)) (enclosed_const (104 : ℝ)) ht2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t40 : ℝ := 4 * c
  have ht40 : Enclosed t40 (52856723579409 / 25000000000000) (132141808948523 / 62500000000000) := enclosed_mul (L := (52856723579409 / 25000000000000)) (U := (132141808948523 / 62500000000000)) (enclosed_const (4 : ℝ)) hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t41 : ℝ := t40 * t2
  have ht41 : Enclosed t41 (1794784808143314656782003 / 1000000000000000000000000) (112174050508957755052341 / 62500000000000000000000) := enclosed_mul (L := (1794784808143314656782003 / 1000000000000000000000000)) (U := (112174050508957755052341 / 62500000000000000000000)) ht40 ht2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t42 : ℝ := t39 + t41
  have ht42 : Enclosed t42 (90079494588953273273472883 / 1000000000000000000000000) (11259936823619176526243623 / 125000000000000000000000) := enclosed_add (L := (90079494588953273273472883 / 1000000000000000000000000)) (U := (11259936823619176526243623 / 125000000000000000000000)) ht39 ht41 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t43 : ℝ := t42 * t16
  have ht43 : Enclosed t43 (-6228017730101577853638139 / 250000000000000000000000) (-24912070920402737091977959 / 1000000000000000000000000) := enclosed_mul (L := (-6228017730101577853638139 / 250000000000000000000000)) (U := (-24912070920402737091977959 / 1000000000000000000000000)) ht42 ht16 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t44 : ℝ := t38 - t43
  have ht44 : Enclosed t44 (4446506498906847875531443 / 125000000000000000000000) (8893012997815356613637773 / 250000000000000000000000) := enclosed_sub (L := (4446506498906847875531443 / 125000000000000000000000)) (U := (8893012997815356613637773 / 250000000000000000000000)) ht38 ht43 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t45 : ℝ := 2 * c
  have ht45 : Enclosed t45 (52856723579409 / 50000000000000) (132141808948523 / 125000000000000) := enclosed_mul (L := (52856723579409 / 50000000000000)) (U := (132141808948523 / 125000000000000)) (enclosed_const (2 : ℝ)) hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t46 : ℝ := t44 - t45
  have ht46 : Enclosed t46 (4314364689958324875531443 / 125000000000000000000000) (8628729379918311613637773 / 250000000000000000000000) := enclosed_sub (L := (4314364689958324875531443 / 125000000000000000000000)) (U := (8628729379918311613637773 / 250000000000000000000000)) ht44 ht45 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t47 : ℝ := 2 * t0
  have ht47 : Enclosed t47 (139691661377502568456439 / 250000000000000000000000) (279383322755007251181823 / 500000000000000000000000) := enclosed_mul (L := (139691661377502568456439 / 250000000000000000000000)) (U := (279383322755007251181823 / 500000000000000000000000)) (enclosed_const (2 : ℝ)) ht0 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t48 : ℝ := t46 + t47
  have ht48 : Enclosed t48 (350736841651766092780773 / 10000000000000000000000) (17536842082591630478457369 / 500000000000000000000000) := enclosed_add (L := (350736841651766092780773 / 10000000000000000000000)) (U := (17536842082591630478457369 / 500000000000000000000000)) ht46 ht47 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t49 : ℝ := 2 * t34
  have ht49 : Enclosed t49 (28824667089799709952727 / 20000000000000000000000) (180154169311248715771781 / 125000000000000000000000) := enclosed_mul (L := (28824667089799709952727 / 20000000000000000000000)) (U := (180154169311248715771781 / 125000000000000000000000)) (enclosed_const (2 : ℝ)) ht34 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t50 : ℝ := t48 - t49
  have ht50 : Enclosed t50 (8408112702671654887975763 / 250000000000000000000000) (8408112702673318864819597 / 250000000000000000000000) := enclosed_sub (L := (8408112702671654887975763 / 250000000000000000000000)) (U := (8408112702673318864819597 / 250000000000000000000000)) ht48 ht49 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t51 : ℝ := (t29)⁻¹
  have ht51 : Enclosed t51 (1383651550891635764661 / 125000000000000000000000) (11069212407133103956171 / 1000000000000000000000000) := enclosed_inv_pos (L := (1383651550891635764661 / 125000000000000000000000)) (U := (11069212407133103956171 / 1000000000000000000000000)) ht29 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t52 : ℝ := t50 * t51
  have ht52 : Enclosed t52 (372284741795945549626087 / 1000000000000000000000000) (372284741796019825243943 / 1000000000000000000000000) := enclosed_mul (L := (372284741795945549626087 / 1000000000000000000000000)) (U := (372284741796019825243943 / 1000000000000000000000000)) ht50 ht51 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t53 : ℝ := 2 * t20
  have ht53 : Enclosed t53 (161878369919586925979195073 / 250000000000000000000000) (323756739839174370758272761 / 500000000000000000000000) := enclosed_mul (L := (161878369919586925979195073 / 250000000000000000000000)) (U := (323756739839174370758272761 / 500000000000000000000000)) (enclosed_const (2 : ℝ)) ht20 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t54 : ℝ := t53 * t16
  have ht54 : Enclosed t54 (-179074070089690003558150481 / 1000000000000000000000000) (-35814814017932859939255619 / 200000000000000000000000) := enclosed_mul (L := (-179074070089690003558150481 / 1000000000000000000000000)) (U := (-35814814017932859939255619 / 200000000000000000000000)) ht53 ht16 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t55 : ℝ := t54 + t22
  have ht55 : Enclosed t55 (-90340664106844216277264101 / 1000000000000000000000000) (-90340664106818380546957203 / 1000000000000000000000000) := enclosed_add (L := (-90340664106844216277264101 / 1000000000000000000000000)) (U := (-90340664106818380546957203 / 1000000000000000000000000)) ht54 ht22 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  refine ⟨?_ , ?_ , ?_ , ?_ , ?_ , ?_ , ?_ , ?_⟩
  · change Enclosed t9 denLower denUpper
    exact enclosed_weaken ht9 (by norm_num [denLower]) (by norm_num [denUpper])
  · change Enclosed t20 aLower aUpper
    exact enclosed_weaken ht20 (by norm_num [aLower]) (by norm_num [aUpper])
  · change Enclosed t2 sLower sUpper
    exact enclosed_weaken ht2 (by norm_num [sLower]) (by norm_num [sUpper])
  · change Enclosed t16 wLower wUpper
    exact enclosed_weaken ht16 (by norm_num [wLower]) (by norm_num [wUpper])
  · change Enclosed t28 deltaLower deltaUpper
    exact enclosed_weaken ht28 (by norm_num [deltaLower]) (by norm_num [deltaUpper])
  · change Enclosed t31 separationLower separationUpper
    exact enclosed_weaken ht31 (by norm_num [separationLower]) (by norm_num [separationUpper])
  · change Enclosed t52 w2Lower w2Upper
    exact enclosed_weaken ht52 (by norm_num [w2Lower]) (by norm_num [w2Upper])
  · change Enclosed t55 branch_signLower branch_signUpper
    exact enclosed_weaken ht55 (by norm_num [branch_signLower]) (by norm_num [branch_signUpper])

end
end SLean.Cert


==> anc/lean/SLean/Cert/Data.lean <==
module

public import SLean.Cert.Interval
public import SLean.Pilots.C3
public import SLean.Algebra.Symbol
public import Mathlib.Analysis.SpecialFunctions.Trigonometric.Inverse
public import Mathlib.Topology.Order.IntermediateValue

@[expose] public section

set_option autoImplicit false

namespace SLean.Cert

noncomputable section

def aCS (c : ℝ) := 455 - 252*c + 7*c^2
def bCS (c s : ℝ) := s*(104+c)
def deltaCS (c s : ℝ) := (bCS c s)^2 + 4*aCS c*(1-c)^2
def pCS (c s w : ℝ) := aCS c*w^2+bCS c s*w-(1-c)^2
def gCS (c s w : ℝ) := s*(252-14*c)*w^2+(104*c+c^2-s^2)*w-2*s*(1-c)
def hCS (c s w : ℝ) :=
  (252*c-14*c^2+14*s^2)*w^2-(104*s+4*c*s)*w-2*c+2*c^2-2*s^2
def optical (θ : ℝ) :=
  (-bCS (Real.cos θ) (Real.sin θ)-Real.sqrt (deltaCS (Real.cos θ) (Real.sin θ))) /
    (2*aCS (Real.cos θ))

/-- Elimination polynomial for the stationary optical branch. -/
def criticalPolynomial (c : ℝ) := -7644*c^4+9790*c^3+237409*c^2+335938*c-244743
def criticalDen (c : ℝ) := -3809+6968*c+131*c^2-140*c^3
def criticalNum (c : ℝ) := 94-128*c+34*c^2
def criticalRatio (c : ℝ) := criticalNum c / criticalDen c
def cLo : ℝ := 528567235794090 / 1000000000000000
def cHi : ℝ := 528567235794092 / 1000000000000000

theorem critical_endpoint_signs : criticalPolynomial cLo < 0 ∧ 0 < criticalPolynomial cHi := by
  norm_num [criticalPolynomial, cLo, cHi]

theorem exists_critical_c : ∃ c : ℝ, Enclosed c cLo cHi ∧ criticalPolynomial c = 0 := by
  have hc : ContinuousOn criticalPolynomial (Set.Icc cLo cHi) := by
    unfold criticalPolynomial; fun_prop
  have he := intermediate_value_Icc (by norm_num [cLo, cHi] : cLo ≤ cHi) hc
    (show (0 : ℝ) ∈ Set.Icc (criticalPolynomial cLo) (criticalPolynomial cHi) from
      ⟨critical_endpoint_signs.1.le, critical_endpoint_signs.2.le⟩)
  obtain ⟨c, hcb, hcz⟩ := he
  exact ⟨c, hcb, hcz⟩

def cStar : ℝ := Classical.choose exists_critical_c
def sStar : ℝ := Real.sqrt (1-cStar^2)
def thetaStar : ℝ := Real.arccos cStar
def wStar : ℝ := criticalRatio cStar * sStar
def etaStar : ℂ := Complex.I * (wStar : ℂ)
def zStar : ℂ := (cStar : ℂ) + (sStar : ℂ)*Complex.I

theorem cStar_bounds : Enclosed cStar cLo cHi := (Classical.choose_spec exists_critical_c).1
theorem cStar_critical : criticalPolynomial cStar = 0 := (Classical.choose_spec exists_critical_c).2

theorem cStar_unit : -1 < cStar ∧ cStar < 1 := by
  have h := cStar_bounds
  dsimp [Enclosed, cLo, cHi] at h
  constructor <;> linarith

theorem sStar_pos : 0 < sStar := by
  unfold sStar
  apply Real.sqrt_pos.2
  nlinarith [cStar_unit.1, cStar_unit.2]

theorem cStar_sq_add_sStar_sq : cStar^2+sStar^2=1 := by
  have h : 0 ≤ 1-cStar^2 := by nlinarith [cStar_unit.1, cStar_unit.2]
  rw [sStar, Real.sq_sqrt h]
  ring

theorem thetaStar_range : 0 < thetaStar ∧ thetaStar < Real.pi :=
  ⟨Real.arccos_pos.mpr cStar_unit.2, Real.arccos_lt_pi.mpr cStar_unit.1⟩

theorem cos_thetaStar : Real.cos thetaStar = cStar :=
  Real.cos_arccos cStar_unit.1.le cStar_unit.2.le

theorem sin_thetaStar : Real.sin thetaStar = sStar := Real.sin_arccos cStar

theorem zStar_exp : zStar = Complex.exp ((thetaStar : ℂ)*Complex.I) := by
  rw [Complex.exp_mul_I, ← Complex.ofReal_cos, ← Complex.ofReal_sin, cos_thetaStar, sin_thetaStar]
  rfl

theorem zStar_ne_zero : zStar ≠ 0 := by rw [zStar_exp]; exact Complex.exp_ne_zero _

theorem stationary_elimination (c s : ℝ) (hs : c^2+s^2=1) (hd : criticalDen c ≠ 0) :
    (criticalDen c)^2 * pCS c s (criticalRatio c*s) =
      3*(1-c)^2*(c^2-36*c+65)*criticalPolynomial c := by
  have hs' : s^2 = 1-c^2 := by linarith
  have he : pCS c s (criticalRatio c*s) =
      aCS c*s^2*(criticalRatio c)^2+(104+c)*s^2*criticalRatio c-(1-c)^2 := by
    simp only [pCS, bCS]; ring
  rw [he, hs']
  unfold criticalRatio
  field_simp
  simp only [aCS, criticalNum, criticalDen, criticalPolynomial]
  ring

theorem stationary_relation (c s : ℝ) (hs : c^2+s^2=1) (hd : criticalDen c ≠ 0) :
    aCS c*gCS c s (criticalRatio c*s) = s*(252-14*c)*pCS c s (criticalRatio c*s) := by
  have hs' : s^2 = 1-c^2 := by linarith
  have he : aCS c*gCS c s (criticalRatio c*s) -
      s*(252-14*c)*pCS c s (criticalRatio c*s) =
      s*((aCS c*(104*c+c^2-s^2)-(252-14*c)*s^2*(104+c))*criticalRatio c -
        (1-c)*(2*aCS c-(252-14*c)*(1-c))) := by
    simp only [gCS, pCS, bCS]; ring
  apply sub_eq_zero.mp
  rw [he, hs']
  unfold criticalRatio
  field_simp
  simp only [aCS, criticalNum, criticalDen]
  ring

end
end SLean.Cert


==> anc/lean/SLean/Cert/GeometryBounds.lean <==
module
public import SLean.Cert.RootLocalization

@[expose] public section
set_option autoImplicit false
set_option maxRecDepth 8192
set_option maxHeartbeats 0
-- Generated uniform proof templates may finish at an earlier normalization step.
set_option linter.unreachableTactic false
set_option linter.unusedTactic false
namespace SLean.Cert
noncomputable section

theorem geometry_data_bounds :
    CEnclosed (zOuter) (-110370473765711 / 1000000000000) (-5518523672569 / 50000000000) (28518129561057 / 500000000000) (28518129664651 / 500000000000) ∧
    CEnclosed (denominator zStar etaStar) (352339670073 / 50000000000) (3523396700731 / 500000000000) (-1 / 1000000000000) (1 / 1000000000000) ∧
    CEnclosed (denominator zInner etaStar) (63489929187573 / 200000000000) (317449646997141 / 1000000000000) (-339749481285991 / 1000000000000) (-84937369987157 / 250000000000) ∧
    CEnclosed (denominator zOuter etaStar) (158724822968891 / 500000000000) (317449646997223 / 1000000000000) (33974947994851 / 100000000000) (339749481286109 / 1000000000000) ∧
    Enclosed (‖zInner‖) (10061433 / 1250000000) (16098293 / 2000000000) ∧
    Enclosed (‖denominator zStar etaStar‖) (176 / 25) (71 / 10) ∧
    Enclosed (‖denominator zInner etaStar‖) 464 466 ∧
    Enclosed (‖denominator zOuter etaStar‖) 464 466 ∧
    Enclosed (‖qZZ zStar etaStar/2‖) (3363 / 50) 68 := by
  have hzr : Enclosed zStar.re cLo cHi := by simpa [zStar] using cStar_bounds
  have hzi : Enclosed zStar.im sLower sUpper := by simpa [zStar] using sStar_bounds
  have her : Enclosed etaStar.re 0 0 := by norm_num [etaStar, Enclosed, Complex.mul_re]
  have hei : Enclosed etaStar.im wLower wUpper := by simpa [etaStar] using wStar_bounds
  have hur := zInner_box.1
  have hui := zInner_box.2
  let t0 : ℝ := -(zInner.im)
  have ht0 : Enclosed t0 (-7390616893 / 2000000000000) (-7390616881 / 2000000000000) := enclosed_neg (L := (-7390616893 / 2000000000000)) (U := (-7390616881 / 2000000000000)) hui (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v0 : ℂ := starRingEnd ℂ zInner
  have hv0re : Enclosed v0.re (-14301531999 / 2000000000000) (-14301531987 / 2000000000000) := by
    convert hur using 1
    all_goals norm_num only [v0, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv0im : Enclosed v0.im (-7390616893 / 2000000000000) (-7390616881 / 2000000000000) := by
    convert ht0 using 1
    all_goals norm_num only [v0, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t1 : ℝ := (v0.re)^2
  have ht1 : Enclosed t1 (25566727146898021021 / 500000000000000000000000) (51133454379605234001 / 1000000000000000000000000) := enclosed_pow_two (L := (25566727146898021021 / 500000000000000000000000)) (U := (51133454379605234001 / 1000000000000000000000000)) hv0re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t2 : ℝ := (v0.im)^2
  have ht2 : Enclosed t2 (341382611760763551 / 25000000000000000000000) (13655304514774243363 / 1000000000000000000000000) := enclosed_pow_two (L := (341382611760763551 / 25000000000000000000000)) (U := (13655304514774243363 / 1000000000000000000000000)) hv0im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t3 : ℝ := t1 + t2
  have ht3 : Enclosed t3 (32394379382113292041 / 500000000000000000000000) (16197189723594869341 / 250000000000000000000000) := enclosed_add (L := (32394379382113292041 / 500000000000000000000000)) (U := (16197189723594869341 / 250000000000000000000000)) ht1 ht2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t4 : ℝ := (t3)⁻¹
  have ht4 : Enclosed t4 (7717388147766722458011477303 / 500000000000000000000000) (15434776326540070607597719989 / 1000000000000000000000000) := enclosed_inv_pos (L := (7717388147766722458011477303 / 500000000000000000000000)) (U := (15434776326540070607597719989 / 1000000000000000000000000)) ht3 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t5 : ℝ := v0.re * t4
  have ht5 : Enclosed t5 (-110370473765710246375139083 / 1000000000000000000000000) (-110370473451380463847402407 / 1000000000000000000000000) := enclosed_mul (L := (-110370473765710246375139083 / 1000000000000000000000000)) (U := (-110370473451380463847402407 / 1000000000000000000000000)) hv0re ht4 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t6 : ℝ := -(v0.im)
  have ht6 : Enclosed t6 (7390616881 / 2000000000000) (7390616893 / 2000000000000) := enclosed_neg (L := (7390616881 / 2000000000000)) (U := (7390616893 / 2000000000000)) hv0im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t7 : ℝ := t6 * t4
  have ht7 : Enclosed t7 (57036259122114061448221437 / 1000000000000000000000000) (28518129664650882518481121 / 500000000000000000000000) := enclosed_mul (L := (57036259122114061448221437 / 1000000000000000000000000)) (U := (28518129664650882518481121 / 500000000000000000000000)) ht6 ht4 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v1 : ℂ := v0⁻¹
  have hv1re : Enclosed v1.re (-110370473765710246375139083 / 1000000000000000000000000) (-110370473451380463847402407 / 1000000000000000000000000) := by
    convert ht5 using 1
    all_goals norm_num only [v1, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv1im : Enclosed v1.im (57036259122114061448221437 / 1000000000000000000000000) (28518129664650882518481121 / 500000000000000000000000) := by
    convert ht7 using 1
    all_goals norm_num only [v1, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have ha0 : zOuter = v1 := by
    dsimp only [zOuter, reciprocalConj, v0, v1]
    all_goals push_cast
    all_goals ring
  have ha0re : Enclosed (zOuter).re (-110370473765710246375139083 / 1000000000000000000000000) (-110370473451380463847402407 / 1000000000000000000000000) := by
    rw [ha0]
    exact hv1re
  have ha0im : Enclosed (zOuter).im (57036259122114061448221437 / 1000000000000000000000000) (28518129664650882518481121 / 500000000000000000000000) := by
    rw [ha0]
    exact hv1im
  let v2 : ℂ := ((2 : ℝ) : ℂ)
  have hv2re : Enclosed v2.re 2 2 := by
    convert (enclosed_const (2 : ℝ)) using 1
    all_goals norm_num only [v2, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv2im : Enclosed v2.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v2, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t8 : ℝ := v2.re - zStar.re
  have ht8 : Enclosed t8 (367858191051477 / 250000000000000) (147143276420591 / 100000000000000) := enclosed_sub (L := (367858191051477 / 250000000000000)) (U := (147143276420591 / 100000000000000)) hv2re hzr (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t9 : ℝ := v2.im - zStar.im
  have ht9 : Enclosed t9 (-424445720100049 / 500000000000000) (-169778288040019 / 200000000000000) := enclosed_sub (L := (-424445720100049 / 500000000000000)) (U := (-169778288040019 / 200000000000000)) hv2im hzi (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v3 : ℂ := v2-zStar
  have hv3re : Enclosed v3.re (367858191051477 / 250000000000000) (147143276420591 / 100000000000000) := by
    convert ht8 using 1
    all_goals norm_num only [v3, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv3im : Enclosed v3.im (-424445720100049 / 500000000000000) (-169778288040019 / 200000000000000) := by
    convert ht9 using 1
    all_goals norm_num only [v3, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t10 : ℝ := (zStar.re)^2
  have ht10 : Enclosed t10 (139691661377502568456439 / 500000000000000000000000) (279383322755007251181823 / 1000000000000000000000000) := enclosed_pow_two (L := (139691661377502568456439 / 500000000000000000000000)) (U := (279383322755007251181823 / 1000000000000000000000000)) hzr (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t11 : ℝ := (zStar.im)^2
  have ht11 : Enclosed t11 (360308338622495732706819 / 500000000000000000000000) (18015416931124913969057 / 25000000000000000000000) := enclosed_pow_two (L := (360308338622495732706819 / 500000000000000000000000)) (U := (18015416931124913969057 / 25000000000000000000000)) hzi (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t12 : ℝ := t10 + t11
  have ht12 : Enclosed t12 (249999999999999150581629 / 250000000000000000000000) (1000000000000003809944103 / 1000000000000000000000000) := enclosed_add (L := (249999999999999150581629 / 250000000000000000000000)) (U := (1000000000000003809944103 / 1000000000000000000000000)) ht10 ht11 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t13 : ℝ := (t12)⁻¹
  have ht13 : Enclosed t13 (999999999999996190055897 / 1000000000000000000000000) (200000000000000679534697 / 200000000000000000000000) := enclosed_inv_pos (L := (999999999999996190055897 / 1000000000000000000000000)) (U := (200000000000000679534697 / 200000000000000000000000)) ht12 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t14 : ℝ := zStar.re * t13
  have ht14 : Enclosed t14 (66070904474260998273547 / 125000000000000000000000) (528567235794093795898883 / 1000000000000000000000000) := enclosed_mul (L := (66070904474260998273547 / 125000000000000000000000)) (U := (528567235794093795898883 / 1000000000000000000000000)) hzr ht13 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t15 : ℝ := -(zStar.im)
  have ht15 : Enclosed t15 (-424445720100049 / 500000000000000) (-169778288040019 / 200000000000000) := enclosed_neg (L := (-424445720100049 / 500000000000000)) (U := (-169778288040019 / 200000000000000)) hzi (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t16 : ℝ := t15 * t13
  have ht16 : Enclosed t16 (-848891440200100884255939 / 1000000000000000000000000) (-848891440200091765771063 / 1000000000000000000000000) := enclosed_mul (L := (-848891440200100884255939 / 1000000000000000000000000)) (U := (-848891440200091765771063 / 1000000000000000000000000)) ht15 ht13 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v4 : ℂ := zStar⁻¹
  have hv4re : Enclosed v4.re (66070904474260998273547 / 125000000000000000000000) (528567235794093795898883 / 1000000000000000000000000) := by
    convert ht14 using 1
    all_goals norm_num only [v4, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv4im : Enclosed v4.im (-848891440200100884255939 / 1000000000000000000000000) (-848891440200091765771063 / 1000000000000000000000000) := by
    convert ht16 using 1
    all_goals norm_num only [v4, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t17 : ℝ := v3.re - v4.re
  have ht17 : Enclosed t17 (942865528411814204101117 / 1000000000000000000000000) (117858191051477751726453 / 125000000000000000000000) := enclosed_sub (L := (942865528411814204101117 / 1000000000000000000000000)) (U := (117858191051477751726453 / 125000000000000000000000)) hv3re hv4re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t18 : ℝ := v3.im - v4.im
  have ht18 : Enclosed t18 (-6234228937 / 1000000000000000000000000) (5884255939 / 1000000000000000000000000) := enclosed_sub (L := (-6234228937 / 1000000000000000000000000)) (U := (5884255939 / 1000000000000000000000000)) hv3im hv4im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v5 : ℂ := v3-v4
  have hv5re : Enclosed v5.re (942865528411814204101117 / 1000000000000000000000000) (117858191051477751726453 / 125000000000000000000000) := by
    convert ht17 using 1
    all_goals norm_num only [v5, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv5im : Enclosed v5.im (-6234228937 / 1000000000000000000000000) (5884255939 / 1000000000000000000000000) := by
    convert ht18 using 1
    all_goals norm_num only [v5, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v6 : ℂ := ((13 : ℝ) : ℂ)
  have hv6re : Enclosed v6.re 13 13 := by
    convert (enclosed_const (13 : ℝ)) using 1
    all_goals norm_num only [v6, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv6im : Enclosed v6.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v6, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t19 : ℝ := v6.re * etaStar.re
  have ht19 : Enclosed t19 0 0 := enclosed_mul (L := 0) (U := 0) hv6re her (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t20 : ℝ := v6.im * etaStar.im
  have ht20 : Enclosed t20 0 0 := enclosed_mul (L := 0) (U := 0) hv6im hei (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t21 : ℝ := t19 - t20
  have ht21 : Enclosed t21 0 0 := enclosed_sub (L := 0) (U := 0) ht19 ht20 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t22 : ℝ := v6.re * etaStar.im
  have ht22 : Enclosed t22 (-3595234669589251 / 1000000000000000) (-3595234669588731 / 1000000000000000) := enclosed_mul (L := (-3595234669589251 / 1000000000000000)) (U := (-3595234669588731 / 1000000000000000)) hv6re hei (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t23 : ℝ := v6.im * etaStar.re
  have ht23 : Enclosed t23 0 0 := enclosed_mul (L := 0) (U := 0) hv6im her (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t24 : ℝ := t22 + t23
  have ht24 : Enclosed t24 (-3595234669589251 / 1000000000000000) (-3595234669588731 / 1000000000000000) := enclosed_add (L := (-3595234669589251 / 1000000000000000)) (U := (-3595234669588731 / 1000000000000000)) ht22 ht23 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v7 : ℂ := v6*etaStar
  have hv7re : Enclosed v7.re 0 0 := by
    convert ht21 using 1
    all_goals norm_num only [v7, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv7im : Enclosed v7.im (-3595234669589251 / 1000000000000000) (-3595234669588731 / 1000000000000000) := by
    convert ht24 using 1
    all_goals norm_num only [v7, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v8 : ℂ := zStar⁻¹
  have hv8re : Enclosed v8.re (66070904474260998273547 / 125000000000000000000000) (528567235794093795898883 / 1000000000000000000000000) := by
    convert ht14 using 1
    all_goals norm_num only [v8, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv8im : Enclosed v8.im (-848891440200100884255939 / 1000000000000000000000000) (-848891440200091765771063 / 1000000000000000000000000) := by
    convert ht16 using 1
    all_goals norm_num only [v8, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t25 : ℝ := zStar.re - v8.re
  have ht25 : Enclosed t25 (-3795898883 / 1000000000000000000000000) (501726453 / 125000000000000000000000) := enclosed_sub (L := (-3795898883 / 1000000000000000000000000)) (U := (501726453 / 125000000000000000000000)) hzr hv8re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t26 : ℝ := zStar.im - v8.im
  have ht26 : Enclosed t26 (1697782880400186765771063 / 1000000000000000000000000) (1697782880400198884255939 / 1000000000000000000000000) := enclosed_sub (L := (1697782880400186765771063 / 1000000000000000000000000)) (U := (1697782880400198884255939 / 1000000000000000000000000)) hzi hv8im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v9 : ℂ := zStar-v8
  have hv9re : Enclosed v9.re (-3795898883 / 1000000000000000000000000) (501726453 / 125000000000000000000000) := by
    convert ht25 using 1
    all_goals norm_num only [v9, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv9im : Enclosed v9.im (1697782880400186765771063 / 1000000000000000000000000) (1697782880400198884255939 / 1000000000000000000000000) := by
    convert ht26 using 1
    all_goals norm_num only [v9, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t27 : ℝ := v7.re * v9.re
  have ht27 : Enclosed t27 0 0 := enclosed_mul (L := 0) (U := 0) hv7re hv9re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t28 : ℝ := v7.im * v9.im
  have ht28 : Enclosed t28 (-381495492065618492701923 / 62500000000000000000000) (-610392787304896946733599 / 100000000000000000000000) := enclosed_mul (L := (-381495492065618492701923 / 62500000000000000000000)) (U := (-610392787304896946733599 / 100000000000000000000000)) hv7im hv9im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t29 : ℝ := t27 - t28
  have ht29 : Enclosed t29 (610392787304896946733599 / 100000000000000000000000) (381495492065618492701923 / 62500000000000000000000) := enclosed_sub (L := (610392787304896946733599 / 100000000000000000000000)) (U := (381495492065618492701923 / 62500000000000000000000)) ht27 ht28 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t30 : ℝ := v7.re * v9.im
  have ht30 : Enclosed t30 0 0 := enclosed_mul (L := 0) (U := 0) hv7re hv9im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t31 : ℝ := v7.im * v9.re
  have ht31 : Enclosed t31 (-3607648677 / 250000000000000000000000) (13647147267 / 1000000000000000000000000) := enclosed_mul (L := (-3607648677 / 250000000000000000000000)) (U := (13647147267 / 1000000000000000000000000)) hv7im hv9re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t32 : ℝ := t30 + t31
  have ht32 : Enclosed t32 (-3607648677 / 250000000000000000000000) (13647147267 / 1000000000000000000000000) := enclosed_add (L := (-3607648677 / 250000000000000000000000)) (U := (13647147267 / 1000000000000000000000000)) ht30 ht31 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v10 : ℂ := v7*v9
  have hv10re : Enclosed v10.re (610392787304896946733599 / 100000000000000000000000) (381495492065618492701923 / 62500000000000000000000) := by
    convert ht29 using 1
    all_goals norm_num only [v10, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv10im : Enclosed v10.im (-3607648677 / 250000000000000000000000) (13647147267 / 1000000000000000000000000) := by
    convert ht32 using 1
    all_goals norm_num only [v10, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t33 : ℝ := v5.re + v10.re
  have ht33 : Enclosed t33 (7046793401460783671437107 / 1000000000000000000000000) (880849175182714737130299 / 125000000000000000000000) := enclosed_add (L := (7046793401460783671437107 / 1000000000000000000000000)) (U := (880849175182714737130299 / 125000000000000000000000)) hv5re hv10re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t34 : ℝ := v5.im + v10.im
  have ht34 : Enclosed t34 (-4132964729 / 200000000000000000000000) (9765701603 / 500000000000000000000000) := enclosed_add (L := (-4132964729 / 200000000000000000000000)) (U := (9765701603 / 500000000000000000000000)) hv5im hv10im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v11 : ℂ := v5+v10
  have hv11re : Enclosed v11.re (7046793401460783671437107 / 1000000000000000000000000) (880849175182714737130299 / 125000000000000000000000) := by
    convert ht33 using 1
    all_goals norm_num only [v11, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv11im : Enclosed v11.im (-4132964729 / 200000000000000000000000) (9765701603 / 500000000000000000000000) := by
    convert ht34 using 1
    all_goals norm_num only [v11, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have ha1 : denominator zStar etaStar = v11 := by
    dsimp only [denominator, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11]
    all_goals push_cast
    all_goals ring
  have ha1re : Enclosed (denominator zStar etaStar).re (7046793401460783671437107 / 1000000000000000000000000) (880849175182714737130299 / 125000000000000000000000) := by
    rw [ha1]
    exact hv11re
  have ha1im : Enclosed (denominator zStar etaStar).im (-4132964729 / 200000000000000000000000) (9765701603 / 500000000000000000000000) := by
    rw [ha1]
    exact hv11im
  let v12 : ℂ := ((2 : ℝ) : ℂ)
  have hv12re : Enclosed v12.re 2 2 := by
    convert (enclosed_const (2 : ℝ)) using 1
    all_goals norm_num only [v12, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv12im : Enclosed v12.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v12, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t35 : ℝ := v12.re - zInner.re
  have ht35 : Enclosed t35 (4014301531987 / 2000000000000) (4014301531999 / 2000000000000) := enclosed_sub (L := (4014301531987 / 2000000000000)) (U := (4014301531999 / 2000000000000)) hv12re hur (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t36 : ℝ := v12.im - zInner.im
  have ht36 : Enclosed t36 (-7390616893 / 2000000000000) (-7390616881 / 2000000000000) := enclosed_sub (L := (-7390616893 / 2000000000000)) (U := (-7390616881 / 2000000000000)) hv12im hui (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v13 : ℂ := v12-zInner
  have hv13re : Enclosed v13.re (4014301531987 / 2000000000000) (4014301531999 / 2000000000000) := by
    convert ht35 using 1
    all_goals norm_num only [v13, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv13im : Enclosed v13.im (-7390616893 / 2000000000000) (-7390616881 / 2000000000000) := by
    convert ht36 using 1
    all_goals norm_num only [v13, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t37 : ℝ := (zInner.re)^2
  have ht37 : Enclosed t37 (25566727146898021021 / 500000000000000000000000) (51133454379605234001 / 1000000000000000000000000) := enclosed_pow_two (L := (25566727146898021021 / 500000000000000000000000)) (U := (51133454379605234001 / 1000000000000000000000000)) hur (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t38 : ℝ := (zInner.im)^2
  have ht38 : Enclosed t38 (341382611760763551 / 25000000000000000000000) (13655304514774243363 / 1000000000000000000000000) := enclosed_pow_two (L := (341382611760763551 / 25000000000000000000000)) (U := (13655304514774243363 / 1000000000000000000000000)) hui (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t39 : ℝ := t37 + t38
  have ht39 : Enclosed t39 (32394379382113292041 / 500000000000000000000000) (16197189723594869341 / 250000000000000000000000) := enclosed_add (L := (32394379382113292041 / 500000000000000000000000)) (U := (16197189723594869341 / 250000000000000000000000)) ht37 ht38 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t40 : ℝ := (t39)⁻¹
  have ht40 : Enclosed t40 (7717388147766722458011477303 / 500000000000000000000000) (15434776326540070607597719989 / 1000000000000000000000000) := enclosed_inv_pos (L := (7717388147766722458011477303 / 500000000000000000000000)) (U := (15434776326540070607597719989 / 1000000000000000000000000)) ht39 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t41 : ℝ := zInner.re * t40
  have ht41 : Enclosed t41 (-110370473765710246375139083 / 1000000000000000000000000) (-110370473451380463847402407 / 1000000000000000000000000) := enclosed_mul (L := (-110370473765710246375139083 / 1000000000000000000000000)) (U := (-110370473451380463847402407 / 1000000000000000000000000)) hur ht40 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t42 : ℝ := t0 * t40
  have ht42 : Enclosed t42 (-28518129664650882518481121 / 500000000000000000000000) (-57036259122114061448221437 / 1000000000000000000000000) := enclosed_mul (L := (-28518129664650882518481121 / 500000000000000000000000)) (U := (-57036259122114061448221437 / 1000000000000000000000000)) ht0 ht40 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v14 : ℂ := zInner⁻¹
  have hv14re : Enclosed v14.re (-110370473765710246375139083 / 1000000000000000000000000) (-110370473451380463847402407 / 1000000000000000000000000) := by
    convert ht41 using 1
    all_goals norm_num only [v14, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv14im : Enclosed v14.im (-28518129664650882518481121 / 500000000000000000000000) (-57036259122114061448221437 / 1000000000000000000000000) := by
    convert ht42 using 1
    all_goals norm_num only [v14, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t43 : ℝ := v13.re - v14.re
  have ht43 : Enclosed t43 (112377624217373963847402407 / 1000000000000000000000000) (112377624531709746375139083 / 1000000000000000000000000) := enclosed_sub (L := (112377624217373963847402407 / 1000000000000000000000000)) (U := (112377624531709746375139083 / 1000000000000000000000000)) hv13re hv14re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t44 : ℝ := v13.im - v14.im
  have ht44 : Enclosed t44 (57032563813667561448221437 / 1000000000000000000000000) (28516282010430632518481121 / 500000000000000000000000) := enclosed_sub (L := (57032563813667561448221437 / 1000000000000000000000000)) (U := (28516282010430632518481121 / 500000000000000000000000)) hv13im hv14im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v15 : ℂ := v13-v14
  have hv15re : Enclosed v15.re (112377624217373963847402407 / 1000000000000000000000000) (112377624531709746375139083 / 1000000000000000000000000) := by
    convert ht43 using 1
    all_goals norm_num only [v15, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv15im : Enclosed v15.im (57032563813667561448221437 / 1000000000000000000000000) (28516282010430632518481121 / 500000000000000000000000) := by
    convert ht44 using 1
    all_goals norm_num only [v15, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v16 : ℂ := ((13 : ℝ) : ℂ)
  have hv16re : Enclosed v16.re 13 13 := by
    convert (enclosed_const (13 : ℝ)) using 1
    all_goals norm_num only [v16, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv16im : Enclosed v16.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v16, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t45 : ℝ := v16.re * etaStar.re
  have ht45 : Enclosed t45 0 0 := enclosed_mul (L := 0) (U := 0) hv16re her (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t46 : ℝ := v16.im * etaStar.im
  have ht46 : Enclosed t46 0 0 := enclosed_mul (L := 0) (U := 0) hv16im hei (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t47 : ℝ := t45 - t46
  have ht47 : Enclosed t47 0 0 := enclosed_sub (L := 0) (U := 0) ht45 ht46 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t48 : ℝ := v16.re * etaStar.im
  have ht48 : Enclosed t48 (-3595234669589251 / 1000000000000000) (-3595234669588731 / 1000000000000000) := enclosed_mul (L := (-3595234669589251 / 1000000000000000)) (U := (-3595234669588731 / 1000000000000000)) hv16re hei (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t49 : ℝ := v16.im * etaStar.re
  have ht49 : Enclosed t49 0 0 := enclosed_mul (L := 0) (U := 0) hv16im her (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t50 : ℝ := t48 + t49
  have ht50 : Enclosed t50 (-3595234669589251 / 1000000000000000) (-3595234669588731 / 1000000000000000) := enclosed_add (L := (-3595234669589251 / 1000000000000000)) (U := (-3595234669588731 / 1000000000000000)) ht48 ht49 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v17 : ℂ := v16*etaStar
  have hv17re : Enclosed v17.re 0 0 := by
    convert ht47 using 1
    all_goals norm_num only [v17, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv17im : Enclosed v17.im (-3595234669589251 / 1000000000000000) (-3595234669588731 / 1000000000000000) := by
    convert ht50 using 1
    all_goals norm_num only [v17, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v18 : ℂ := zInner⁻¹
  have hv18re : Enclosed v18.re (-110370473765710246375139083 / 1000000000000000000000000) (-110370473451380463847402407 / 1000000000000000000000000) := by
    convert ht41 using 1
    all_goals norm_num only [v18, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv18im : Enclosed v18.im (-28518129664650882518481121 / 500000000000000000000000) (-57036259122114061448221437 / 1000000000000000000000000) := by
    convert ht42 using 1
    all_goals norm_num only [v18, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t51 : ℝ := zInner.re - v18.re
  have ht51 : Enclosed t51 (110363322685380963847402407 / 1000000000000000000000000) (110363322999716746375139083 / 1000000000000000000000000) := enclosed_sub (L := (110363322685380963847402407 / 1000000000000000000000000)) (U := (110363322999716746375139083 / 1000000000000000000000000)) hur hv18re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t52 : ℝ := zInner.im - v18.im
  have ht52 : Enclosed t52 (57039954430554561448221437 / 1000000000000000000000000) (28519977318874132518481121 / 500000000000000000000000) := enclosed_sub (L := (57039954430554561448221437 / 1000000000000000000000000)) (U := (28519977318874132518481121 / 500000000000000000000000)) hui hv18im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v19 : ℂ := zInner-v18
  have hv19re : Enclosed v19.re (110363322685380963847402407 / 1000000000000000000000000) (110363322999716746375139083 / 1000000000000000000000000) := by
    convert ht51 using 1
    all_goals norm_num only [v19, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv19im : Enclosed v19.im (57039954430554561448221437 / 1000000000000000000000000) (28519977318874132518481121 / 500000000000000000000000) := by
    convert ht52 using 1
    all_goals norm_num only [v19, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t53 : ℝ := v17.re * v19.re
  have ht53 : Enclosed t53 0 0 := enclosed_mul (L := 0) (U := 0) hv17re hv19re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t54 : ℝ := v17.im * v19.im
  have ht54 : Enclosed t54 (-102536011232715374432867511 / 500000000000000000000000) (-12817001357530693851661961 / 62500000000000000000000) := enclosed_mul (L := (-102536011232715374432867511 / 500000000000000000000000)) (U := (-12817001357530693851661961 / 62500000000000000000000)) hv17im hv19im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t55 : ℝ := t53 - t54
  have ht55 : Enclosed t55 (12817001357530693851661961 / 62500000000000000000000) (102536011232715374432867511 / 500000000000000000000000) := enclosed_sub (L := (12817001357530693851661961 / 62500000000000000000000)) (U := (102536011232715374432867511 / 500000000000000000000000)) ht53 ht54 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t56 : ℝ := v17.re * v19.im
  have ht56 : Enclosed t56 0 0 := enclosed_mul (L := 0) (U := 0) hv17re hv19im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t57 : ℝ := v17.im * v19.re
  have ht57 : Enclosed t57 (-99195511274914605547171551 / 250000000000000000000000) (-396782043969490130024703779 / 1000000000000000000000000) := enclosed_mul (L := (-99195511274914605547171551 / 250000000000000000000000)) (U := (-396782043969490130024703779 / 1000000000000000000000000)) hv17im hv19re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t58 : ℝ := t56 + t57
  have ht58 : Enclosed t58 (-99195511274914605547171551 / 250000000000000000000000) (-396782043969490130024703779 / 1000000000000000000000000) := enclosed_add (L := (-99195511274914605547171551 / 250000000000000000000000)) (U := (-396782043969490130024703779 / 1000000000000000000000000)) ht56 ht57 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v20 : ℂ := v17*v19
  have hv20re : Enclosed v20.re (12817001357530693851661961 / 62500000000000000000000) (102536011232715374432867511 / 500000000000000000000000) := by
    convert ht55 using 1
    all_goals norm_num only [v20, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv20im : Enclosed v20.im (-99195511274914605547171551 / 250000000000000000000000) (-396782043969490130024703779 / 1000000000000000000000000) := by
    convert ht58 using 1
    all_goals norm_num only [v20, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t59 : ℝ := v15.re + v20.re
  have ht59 : Enclosed t59 (317449645937865065473993783 / 1000000000000000000000000) (63489929399428099048174821 / 200000000000000000000000) := enclosed_add (L := (317449645937865065473993783 / 1000000000000000000000000)) (U := (63489929399428099048174821 / 200000000000000000000000)) hv15re hv20re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t60 : ℝ := v15.im + v20.im
  have ht60 : Enclosed t60 (-339749481285990860740464767 / 1000000000000000000000000) (-339749479948628864987741537 / 1000000000000000000000000) := enclosed_add (L := (-339749481285990860740464767 / 1000000000000000000000000)) (U := (-339749479948628864987741537 / 1000000000000000000000000)) hv15im hv20im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v21 : ℂ := v15+v20
  have hv21re : Enclosed v21.re (317449645937865065473993783 / 1000000000000000000000000) (63489929399428099048174821 / 200000000000000000000000) := by
    convert ht59 using 1
    all_goals norm_num only [v21, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv21im : Enclosed v21.im (-339749481285990860740464767 / 1000000000000000000000000) (-339749479948628864987741537 / 1000000000000000000000000) := by
    convert ht60 using 1
    all_goals norm_num only [v21, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have ha2 : denominator zInner etaStar = v21 := by
    dsimp only [denominator, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21]
    all_goals push_cast
    all_goals ring
  have ha2re : Enclosed (denominator zInner etaStar).re (317449645937865065473993783 / 1000000000000000000000000) (63489929399428099048174821 / 200000000000000000000000) := by
    rw [ha2]
    exact hv21re
  have ha2im : Enclosed (denominator zInner etaStar).im (-339749481285990860740464767 / 1000000000000000000000000) (-339749479948628864987741537 / 1000000000000000000000000) := by
    rw [ha2]
    exact hv21im
  let v22 : ℂ := ((2 : ℝ) : ℂ)
  have hv22re : Enclosed v22.re 2 2 := by
    convert (enclosed_const (2 : ℝ)) using 1
    all_goals norm_num only [v22, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv22im : Enclosed v22.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v22, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t61 : ℝ := v22.re - (zOuter).re
  have ht61 : Enclosed t61 (112370473451380463847402407 / 1000000000000000000000000) (112370473765710246375139083 / 1000000000000000000000000) := enclosed_sub (L := (112370473451380463847402407 / 1000000000000000000000000)) (U := (112370473765710246375139083 / 1000000000000000000000000)) hv22re ha0re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t62 : ℝ := v22.im - (zOuter).im
  have ht62 : Enclosed t62 (-28518129664650882518481121 / 500000000000000000000000) (-57036259122114061448221437 / 1000000000000000000000000) := enclosed_sub (L := (-28518129664650882518481121 / 500000000000000000000000)) (U := (-57036259122114061448221437 / 1000000000000000000000000)) hv22im ha0im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v23 : ℂ := v22-(zOuter)
  have hv23re : Enclosed v23.re (112370473451380463847402407 / 1000000000000000000000000) (112370473765710246375139083 / 1000000000000000000000000) := by
    convert ht61 using 1
    all_goals norm_num only [v23, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv23im : Enclosed v23.im (-28518129664650882518481121 / 500000000000000000000000) (-57036259122114061448221437 / 1000000000000000000000000) := by
    convert ht62 using 1
    all_goals norm_num only [v23, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t63 : ℝ := ((zOuter).re)^2
  have ht63 : Enclosed t63 (6090820704940939899669365053 / 500000000000000000000000) (12181641479267333733053453467 / 1000000000000000000000000) := enclosed_pow_two (L := (6090820704940939899669365053 / 500000000000000000000000)) (U := (12181641479267333733053453467 / 1000000000000000000000000)) ha0re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t64 : ℝ := ((zOuter).im)^2
  have ht64 : Enclosed t64 (3253134854644939487517189943 / 1000000000000000000000000) (3253134878279362628050298473 / 1000000000000000000000000) := enclosed_pow_two (L := (3253134854644939487517189943 / 1000000000000000000000000)) (U := (3253134878279362628050298473 / 1000000000000000000000000)) ha0im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t65 : ℝ := t63 + t64
  have ht65 : Enclosed t65 (15434776264526819286855920049 / 1000000000000000000000000) (771738817877334818055187597 / 50000000000000000000000) := enclosed_add (L := (15434776264526819286855920049 / 1000000000000000000000000)) (U := (771738817877334818055187597 / 50000000000000000000000)) ht63 ht64 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t66 : ℝ := (t65)⁻¹
  have ht66 : Enclosed t66 (32394379317036845531 / 500000000000000000000000) (64788759024532370907 / 1000000000000000000000000) := enclosed_inv_pos (L := (32394379317036845531 / 500000000000000000000000)) (U := (64788759024532370907 / 1000000000000000000000000)) ht65 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t67 : ℝ := (zOuter).re * t66
  have ht67 : Enclosed t67 (-893845753528759126979 / 125000000000000000000000) (-3575382982384963561857 / 500000000000000000000000) := enclosed_mul (L := (-893845753528759126979 / 125000000000000000000000)) (U := (-3575382982384963561857 / 500000000000000000000000)) ha0re ht66 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t68 : ℝ := -((zOuter).im)
  have ht68 : Enclosed t68 (-28518129664650882518481121 / 500000000000000000000000) (-57036259122114061448221437 / 1000000000000000000000000) := enclosed_neg (L := (-28518129664650882518481121 / 500000000000000000000000)) (U := (-57036259122114061448221437 / 1000000000000000000000000)) ha0im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t69 : ℝ := t68 * t66
  have ht69 : Enclosed t69 (-3695308461346868362269 / 1000000000000000000000000) (-3695308425653131721493 / 1000000000000000000000000) := enclosed_mul (L := (-3695308461346868362269 / 1000000000000000000000000)) (U := (-3695308425653131721493 / 1000000000000000000000000)) ht68 ht66 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v24 : ℂ := (zOuter)⁻¹
  have hv24re : Enclosed v24.re (-893845753528759126979 / 125000000000000000000000) (-3575382982384963561857 / 500000000000000000000000) := by
    convert ht67 using 1
    all_goals norm_num only [v24, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv24im : Enclosed v24.im (-3695308461346868362269 / 1000000000000000000000000) (-3695308425653131721493 / 1000000000000000000000000) := by
    convert ht69 using 1
    all_goals norm_num only [v24, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t70 : ℝ := v23.re - v24.re
  have ht70 : Enclosed t70 (112377624217345233774526121 / 1000000000000000000000000) (22475524906347695289630983 / 200000000000000000000000) := enclosed_sub (L := (112377624217345233774526121 / 1000000000000000000000000)) (U := (22475524906347695289630983 / 200000000000000000000000)) hv23re hv24re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t71 : ℝ := v23.im - v24.im
  have ht71 : Enclosed t71 (-57032564020876111905240749 / 1000000000000000000000000) (-1782267619176647330620599 / 31250000000000000000000) := enclosed_sub (L := (-57032564020876111905240749 / 1000000000000000000000000)) (U := (-1782267619176647330620599 / 31250000000000000000000)) hv23im hv24im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v25 : ℂ := v23-v24
  have hv25re : Enclosed v25.re (112377624217345233774526121 / 1000000000000000000000000) (22475524906347695289630983 / 200000000000000000000000) := by
    convert ht70 using 1
    all_goals norm_num only [v25, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv25im : Enclosed v25.im (-57032564020876111905240749 / 1000000000000000000000000) (-1782267619176647330620599 / 31250000000000000000000) := by
    convert ht71 using 1
    all_goals norm_num only [v25, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v26 : ℂ := ((13 : ℝ) : ℂ)
  have hv26re : Enclosed v26.re 13 13 := by
    convert (enclosed_const (13 : ℝ)) using 1
    all_goals norm_num only [v26, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv26im : Enclosed v26.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v26, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t72 : ℝ := v26.re * etaStar.re
  have ht72 : Enclosed t72 0 0 := enclosed_mul (L := 0) (U := 0) hv26re her (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t73 : ℝ := v26.im * etaStar.im
  have ht73 : Enclosed t73 0 0 := enclosed_mul (L := 0) (U := 0) hv26im hei (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t74 : ℝ := t72 - t73
  have ht74 : Enclosed t74 0 0 := enclosed_sub (L := 0) (U := 0) ht72 ht73 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t75 : ℝ := v26.re * etaStar.im
  have ht75 : Enclosed t75 (-3595234669589251 / 1000000000000000) (-3595234669588731 / 1000000000000000) := enclosed_mul (L := (-3595234669589251 / 1000000000000000)) (U := (-3595234669588731 / 1000000000000000)) hv26re hei (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t76 : ℝ := v26.im * etaStar.re
  have ht76 : Enclosed t76 0 0 := enclosed_mul (L := 0) (U := 0) hv26im her (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t77 : ℝ := t75 + t76
  have ht77 : Enclosed t77 (-3595234669589251 / 1000000000000000) (-3595234669588731 / 1000000000000000) := enclosed_add (L := (-3595234669589251 / 1000000000000000)) (U := (-3595234669588731 / 1000000000000000)) ht75 ht76 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v27 : ℂ := v26*etaStar
  have hv27re : Enclosed v27.re 0 0 := by
    convert ht74 using 1
    all_goals norm_num only [v27, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv27im : Enclosed v27.im (-3595234669589251 / 1000000000000000) (-3595234669588731 / 1000000000000000) := by
    convert ht77 using 1
    all_goals norm_num only [v27, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v28 : ℂ := (zOuter)⁻¹
  have hv28re : Enclosed v28.re (-893845753528759126979 / 125000000000000000000000) (-3575382982384963561857 / 500000000000000000000000) := by
    convert ht67 using 1
    all_goals norm_num only [v28, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv28im : Enclosed v28.im (-3695308461346868362269 / 1000000000000000000000000) (-3695308425653131721493 / 1000000000000000000000000) := by
    convert ht69 using 1
    all_goals norm_num only [v28, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t78 : ℝ := (zOuter).re - v28.re
  have ht78 : Enclosed t78 (-110363322999745476448015369 / 1000000000000000000000000) (-4414532907414089350975463 / 40000000000000000000000) := enclosed_sub (L := (-110363322999745476448015369 / 1000000000000000000000000)) (U := (-4414532907414089350975463 / 40000000000000000000000)) ha0re hv28re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t79 : ℝ := (zOuter).im - v28.im
  have ht79 : Enclosed t79 (5703995443053971457994293 / 100000000000000000000000) (57039954637763111905324511 / 1000000000000000000000000) := enclosed_sub (L := (5703995443053971457994293 / 100000000000000000000000)) (U := (57039954637763111905324511 / 1000000000000000000000000)) ha0im hv28im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v29 : ℂ := (zOuter)-v28
  have hv29re : Enclosed v29.re (-110363322999745476448015369 / 1000000000000000000000000) (-4414532907414089350975463 / 40000000000000000000000) := by
    convert ht78 using 1
    all_goals norm_num only [v29, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv29im : Enclosed v29.im (5703995443053971457994293 / 100000000000000000000000) (57039954637763111905324511 / 1000000000000000000000000) := by
    convert ht79 using 1
    all_goals norm_num only [v29, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t80 : ℝ := v27.re * v29.re
  have ht80 : Enclosed t80 0 0 := enclosed_mul (L := 0) (U := 0) hv27re hv29re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t81 : ℝ := v27.im * v29.im
  have ht81 : Enclosed t81 (-5126800561637103171040147 / 25000000000000000000000) (-20507202172043772365102167 / 100000000000000000000000) := enclosed_mul (L := (-5126800561637103171040147 / 25000000000000000000000)) (U := (-20507202172043772365102167 / 100000000000000000000000)) hv27im hv29im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t82 : ℝ := t80 - t81
  have ht82 : Enclosed t82 (20507202172043772365102167 / 100000000000000000000000) (5126800561637103171040147 / 25000000000000000000000) := enclosed_sub (L := (20507202172043772365102167 / 100000000000000000000000)) (U := (5126800561637103171040147 / 25000000000000000000000)) ht80 ht81 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t83 : ℝ := v27.re * v29.im
  have ht83 : Enclosed t83 0 0 := enclosed_mul (L := 0) (U := 0) hv27re hv29im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t84 : ℝ := v27.im * v29.re
  have ht84 : Enclosed t84 (99195510992346709667534361 / 250000000000000000000000) (396782045099761713542750853 / 1000000000000000000000000) := enclosed_mul (L := (99195510992346709667534361 / 250000000000000000000000)) (U := (396782045099761713542750853 / 1000000000000000000000000)) hv27im hv29re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t85 : ℝ := t83 + t84
  have ht85 : Enclosed t85 (99195510992346709667534361 / 250000000000000000000000) (396782045099761713542750853 / 1000000000000000000000000) := enclosed_add (L := (99195510992346709667534361 / 250000000000000000000000)) (U := (396782045099761713542750853 / 1000000000000000000000000)) ht83 ht84 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v30 : ℂ := v27*v29
  have hv30re : Enclosed v30.re (20507202172043772365102167 / 100000000000000000000000) (5126800561637103171040147 / 25000000000000000000000) := by
    convert ht82 using 1
    all_goals norm_num only [v30, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv30im : Enclosed v30.im (99195510992346709667534361 / 250000000000000000000000) (396782045099761713542750853 / 1000000000000000000000000) := by
    convert ht85 using 1
    all_goals norm_num only [v30, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t86 : ℝ := v25.re + v30.re
  have ht86 : Enclosed t86 (317449645937782957425547791 / 1000000000000000000000000) (63489929399444520657952159 / 200000000000000000000000) := enclosed_add (L := (317449645937782957425547791 / 1000000000000000000000000)) (U := (63489929399444520657952159 / 200000000000000000000000)) hv25re hv30re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t87 : ℝ := v25.im + v30.im
  have ht87 : Enclosed t87 (67949895989702145352979339 / 200000000000000000000000) (67949896257221799792578337 / 200000000000000000000000) := enclosed_add (L := (67949895989702145352979339 / 200000000000000000000000)) (U := (67949896257221799792578337 / 200000000000000000000000)) hv25im hv30im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v31 : ℂ := v25+v30
  have hv31re : Enclosed v31.re (317449645937782957425547791 / 1000000000000000000000000) (63489929399444520657952159 / 200000000000000000000000) := by
    convert ht86 using 1
    all_goals norm_num only [v31, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv31im : Enclosed v31.im (67949895989702145352979339 / 200000000000000000000000) (67949896257221799792578337 / 200000000000000000000000) := by
    convert ht87 using 1
    all_goals norm_num only [v31, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have ha3 : denominator (zOuter) etaStar = v31 := by
    dsimp only [denominator, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31]
    all_goals push_cast
    all_goals ring
  have ha3re : Enclosed (denominator (zOuter) etaStar).re (317449645937782957425547791 / 1000000000000000000000000) (63489929399444520657952159 / 200000000000000000000000) := by
    rw [ha3]
    exact hv31re
  have ha3im : Enclosed (denominator (zOuter) etaStar).im (67949895989702145352979339 / 200000000000000000000000) (67949896257221799792578337 / 200000000000000000000000) := by
    rw [ha3]
    exact hv31im
  let t88 : ℝ := Real.sqrt t39
  have ht88 : Enclosed t88 (8049146461844670899341 / 1000000000000000000000000) (8049146469929558771217 / 1000000000000000000000000) := enclosed_sqrt (L := (8049146461844670899341 / 1000000000000000000000000)) (U := (8049146469929558771217 / 1000000000000000000000000)) ht39 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  have hNorm32 : Enclosed ‖zInner‖ (8049146461844670899341 / 1000000000000000000000000) (8049146469929558771217 / 1000000000000000000000000) := by
    convert ht88 using 1
    rw [Complex.norm_def, Complex.normSq_apply]
    change Real.sqrt (zInner.re*zInner.re+zInner.im*zInner.im) = Real.sqrt (zInner.re^2+zInner.im^2)
    congr 1
    all_goals ring
  let t89 : ℝ := ((denominator zStar etaStar).re)^2
  have ht89 : Enclosed t89 (49657297242871241471555437 / 1000000000000000000000000) (9931459448576881612243407 / 200000000000000000000000) := enclosed_pow_two (L := (49657297242871241471555437 / 1000000000000000000000000)) (U := (9931459448576881612243407 / 200000000000000000000000)) ha1re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t90 : ℝ := ((denominator zStar etaStar).im)^2
  have ht90 : Enclosed t90 0 (1 / 1000000000000000000000000) := enclosed_sq (L := 0) (U := (1 / 1000000000000000000000000)) ha1im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t91 : ℝ := t89 + t90
  have ht91 : Enclosed t91 (49657297242871241471555437 / 1000000000000000000000000) (12414324310721102015304259 / 250000000000000000000000) := enclosed_add (L := (49657297242871241471555437 / 1000000000000000000000000)) (U := (12414324310721102015304259 / 250000000000000000000000)) ht89 ht90 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t92 : ℝ := Real.sqrt t91
  have ht92 : Enclosed t92 (3523396700730391835718553 / 500000000000000000000000) (7046793401461717897042393 / 1000000000000000000000000) := enclosed_sqrt (L := (3523396700730391835718553 / 500000000000000000000000)) (U := (7046793401461717897042393 / 1000000000000000000000000)) ht91 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  have hNorm33 : Enclosed ‖(denominator zStar etaStar)‖ (3523396700730391835718553 / 500000000000000000000000) (7046793401461717897042393 / 1000000000000000000000000) := by
    convert ht92 using 1
    rw [Complex.norm_def, Complex.normSq_apply]
    change Real.sqrt ((denominator zStar etaStar).re*(denominator zStar etaStar).re+(denominator zStar etaStar).im*(denominator zStar etaStar).im) = Real.sqrt ((denominator zStar etaStar).re^2+(denominator zStar etaStar).im^2)
    congr 1
    all_goals ring
  let t93 : ℝ := ((denominator zInner etaStar).re)^2
  have ht93 : Enclosed t93 (100774277706075890064833047327 / 1000000000000000000000000) (4030971135144364457889980239 / 40000000000000000000000) := enclosed_pow_two (L := (100774277706075890064833047327 / 1000000000000000000000000)) (U := (4030971135144364457889980239 / 40000000000000000000000)) ha2re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t94 : ℝ := ((denominator zInner etaStar).im)^2
  have ht94 : Enclosed t94 (28857427281340941796947445163 / 250000000000000000000000) (57714855017049927048211566501 / 500000000000000000000000) := enclosed_pow_two (L := (28857427281340941796947445163 / 250000000000000000000000)) (U := (57714855017049927048211566501 / 500000000000000000000000)) ha2im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t95 : ℝ := t93 + t94
  have ht95 : Enclosed t95 (216203986831439657252622827979 / 1000000000000000000000000) (216203988412708965543672638977 / 1000000000000000000000000) := enclosed_add (L := (216203986831439657252622827979 / 1000000000000000000000000)) (U := (216203988412708965543672638977 / 1000000000000000000000000)) ht93 ht94 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t96 : ℝ := Real.sqrt t95
  have ht96 : Enclosed t96 (9299548092922357853655067 / 20000000000000000000000) (58122175793311261642197037 / 125000000000000000000000) := enclosed_sqrt (L := (9299548092922357853655067 / 20000000000000000000000)) (U := (58122175793311261642197037 / 125000000000000000000000)) ht95 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  have hNorm34 : Enclosed ‖(denominator zInner etaStar)‖ (9299548092922357853655067 / 20000000000000000000000) (58122175793311261642197037 / 125000000000000000000000) := by
    convert ht96 using 1
    rw [Complex.norm_def, Complex.normSq_apply]
    change Real.sqrt ((denominator zInner etaStar).re*(denominator zInner etaStar).re+(denominator zInner etaStar).im*(denominator zInner etaStar).im) = Real.sqrt ((denominator zInner etaStar).re^2+(denominator zInner etaStar).im^2)
    congr 1
    all_goals ring
  let t97 : ℝ := ((denominator (zOuter) etaStar).re)^2
  have ht97 : Enclosed t97 (25193569426505939930754348901 / 250000000000000000000000) (100774278378661241789518920107 / 1000000000000000000000000) := enclosed_pow_two (L := (25193569426505939930754348901 / 250000000000000000000000)) (U := (100774278378661241789518920107 / 1000000000000000000000000)) ha3re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t98 : ℝ := ((denominator (zOuter) etaStar).im)^2
  have ht98 : Enclosed t98 (57714854562641746194121307009 / 500000000000000000000000) (28857427508545032224000583941 / 250000000000000000000000) := enclosed_pow_two (L := (57714854562641746194121307009 / 500000000000000000000000)) (U := (28857427508545032224000583941 / 250000000000000000000000)) ha3im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t99 : ℝ := t97 + t98
  have ht99 : Enclosed t99 (108101993415653626055630004811 / 500000000000000000000000) (216203988412841370685521255871 / 1000000000000000000000000) := enclosed_add (L := (108101993415653626055630004811 / 500000000000000000000000)) (U := (216203988412841370685521255871 / 1000000000000000000000000)) ht97 ht98 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t100 : ℝ := Real.sqrt t99
  have ht100 : Enclosed t100 (116244351161493878661138027 / 250000000000000000000000) (464977406346632471175779223 / 1000000000000000000000000) := enclosed_sqrt (L := (116244351161493878661138027 / 250000000000000000000000)) (U := (464977406346632471175779223 / 1000000000000000000000000)) ht99 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  have hNorm35 : Enclosed ‖(denominator (zOuter) etaStar)‖ (116244351161493878661138027 / 250000000000000000000000) (464977406346632471175779223 / 1000000000000000000000000) := by
    convert ht100 using 1
    rw [Complex.norm_def, Complex.normSq_apply]
    change Real.sqrt ((denominator (zOuter) etaStar).re*(denominator (zOuter) etaStar).re+(denominator (zOuter) etaStar).im*(denominator (zOuter) etaStar).im) = Real.sqrt ((denominator (zOuter) etaStar).re^2+(denominator (zOuter) etaStar).im^2)
    congr 1
    all_goals ring
  let t101 : ℝ := etaStar.re * etaStar.re
  have ht101 : Enclosed t101 0 0 := enclosed_mul (L := 0) (U := 0) her her (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t102 : ℝ := etaStar.im * etaStar.im
  have ht102 : Enclosed t102 (4780219056735499913157 / 62500000000000000000000) (76483504907790123131557 / 1000000000000000000000000) := enclosed_mul (L := (4780219056735499913157 / 62500000000000000000000)) (U := (76483504907790123131557 / 1000000000000000000000000)) hei hei (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t103 : ℝ := t101 - t102
  have ht103 : Enclosed t103 (-76483504907790123131557 / 1000000000000000000000000) (-4780219056735499913157 / 62500000000000000000000) := enclosed_sub (L := (-76483504907790123131557 / 1000000000000000000000000)) (U := (-4780219056735499913157 / 62500000000000000000000)) ht101 ht102 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t104 : ℝ := etaStar.re * etaStar.im
  have ht104 : Enclosed t104 0 0 := enclosed_mul (L := 0) (U := 0) her hei (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t105 : ℝ := etaStar.im * etaStar.re
  have ht105 : Enclosed t105 0 0 := enclosed_mul (L := 0) (U := 0) hei her (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t106 : ℝ := t104 + t105
  have ht106 : Enclosed t106 0 0 := enclosed_add (L := 0) (U := 0) ht104 ht105 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v36 : ℂ := etaStar*etaStar
  have hv36re : Enclosed v36.re (-76483504907790123131557 / 1000000000000000000000000) (-4780219056735499913157 / 62500000000000000000000) := by
    convert ht103 using 1
    all_goals norm_num only [v36, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv36im : Enclosed v36.im 0 0 := by
    convert ht106 using 1
    all_goals norm_num only [v36, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v37 : ℂ := ((1834 : ℝ) : ℂ)
  have hv37re : Enclosed v37.re 1834 1834 := by
    convert (enclosed_const (1834 : ℝ)) using 1
    all_goals norm_num only [v37, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv37im : Enclosed v37.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v37, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t107 : ℝ := v37.re * v36.re
  have ht107 : Enclosed t107 (-70135374000443542911637769 / 500000000000000000000000) (-4383460875026453420364969 / 31250000000000000000000) := enclosed_mul (L := (-70135374000443542911637769 / 500000000000000000000000)) (U := (-4383460875026453420364969 / 31250000000000000000000)) hv37re hv36re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t108 : ℝ := v37.im * v36.im
  have ht108 : Enclosed t108 0 0 := enclosed_mul (L := 0) (U := 0) hv37im hv36im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t109 : ℝ := t107 - t108
  have ht109 : Enclosed t109 (-70135374000443542911637769 / 500000000000000000000000) (-4383460875026453420364969 / 31250000000000000000000) := enclosed_sub (L := (-70135374000443542911637769 / 500000000000000000000000)) (U := (-4383460875026453420364969 / 31250000000000000000000)) ht107 ht108 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t110 : ℝ := v37.re * v36.im
  have ht110 : Enclosed t110 0 0 := enclosed_mul (L := 0) (U := 0) hv37re hv36im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t111 : ℝ := v37.im * v36.re
  have ht111 : Enclosed t111 0 0 := enclosed_mul (L := 0) (U := 0) hv37im hv36re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t112 : ℝ := t110 + t111
  have ht112 : Enclosed t112 0 0 := enclosed_add (L := 0) (U := 0) ht110 ht111 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v38 : ℂ := v37*v36
  have hv38re : Enclosed v38.re (-70135374000443542911637769 / 500000000000000000000000) (-4383460875026453420364969 / 31250000000000000000000) := by
    convert ht109 using 1
    all_goals norm_num only [v38, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv38im : Enclosed v38.im 0 0 := by
    convert ht112 using 1
    all_goals norm_num only [v38, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v39 : ℂ := ((6 : ℝ) : ℂ)
  have hv39re : Enclosed v39.re 6 6 := by
    convert (enclosed_const (6 : ℝ)) using 1
    all_goals norm_num only [v39, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv39im : Enclosed v39.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v39, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t113 : ℝ := v39.re + v38.re
  have ht113 : Enclosed t113 (-67135374000443542911637769 / 500000000000000000000000) (-4195960875026453420364969 / 31250000000000000000000) := enclosed_add (L := (-67135374000443542911637769 / 500000000000000000000000)) (U := (-4195960875026453420364969 / 31250000000000000000000)) hv39re hv38re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t114 : ℝ := v39.im + v38.im
  have ht114 : Enclosed t114 0 0 := enclosed_add (L := 0) (U := 0) hv39im hv38im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v40 : ℂ := v39+v38
  have hv40re : Enclosed v40.re (-67135374000443542911637769 / 500000000000000000000000) (-4195960875026453420364969 / 31250000000000000000000) := by
    convert ht113 using 1
    all_goals norm_num only [v40, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv40im : Enclosed v40.im 0 0 := by
    convert ht114 using 1
    all_goals norm_num only [v40, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v41 : ℂ := ((208 : ℝ) : ℂ)
  have hv41re : Enclosed v41.re 208 208 := by
    convert (enclosed_const (208 : ℝ)) using 1
    all_goals norm_num only [v41, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv41im : Enclosed v41.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v41, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t115 : ℝ := v41.re * etaStar.re
  have ht115 : Enclosed t115 0 0 := enclosed_mul (L := 0) (U := 0) hv41re her (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t116 : ℝ := v41.im * etaStar.im
  have ht116 : Enclosed t116 0 0 := enclosed_mul (L := 0) (U := 0) hv41im hei (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t117 : ℝ := t115 - t116
  have ht117 : Enclosed t117 0 0 := enclosed_sub (L := 0) (U := 0) ht115 ht116 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t118 : ℝ := v41.re * etaStar.im
  have ht118 : Enclosed t118 (-3595234669589251 / 62500000000000) (-3595234669588731 / 62500000000000) := enclosed_mul (L := (-3595234669589251 / 62500000000000)) (U := (-3595234669588731 / 62500000000000)) hv41re hei (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t119 : ℝ := v41.im * etaStar.re
  have ht119 : Enclosed t119 0 0 := enclosed_mul (L := 0) (U := 0) hv41im her (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t120 : ℝ := t118 + t119
  have ht120 : Enclosed t120 (-3595234669589251 / 62500000000000) (-3595234669588731 / 62500000000000) := enclosed_add (L := (-3595234669589251 / 62500000000000)) (U := (-3595234669588731 / 62500000000000)) ht118 ht119 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v42 : ℂ := v41*etaStar
  have hv42re : Enclosed v42.re 0 0 := by
    convert ht117 using 1
    all_goals norm_num only [v42, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv42im : Enclosed v42.im (-3595234669589251 / 62500000000000) (-3595234669588731 / 62500000000000) := by
    convert ht120 using 1
    all_goals norm_num only [v42, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v43 : ℂ := (((-4) : ℝ) : ℂ)
  have hv43re : Enclosed v43.re (-4) (-4) := by
    convert (enclosed_const ((-4) : ℝ)) using 1
    all_goals norm_num only [v43, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv43im : Enclosed v43.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v43, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t121 : ℝ := v43.re + v42.re
  have ht121 : Enclosed t121 (-4) (-4) := enclosed_add (L := (-4)) (U := (-4)) hv43re hv42re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t122 : ℝ := v43.im + v42.im
  have ht122 : Enclosed t122 (-3595234669589251 / 62500000000000) (-3595234669588731 / 62500000000000) := enclosed_add (L := (-3595234669589251 / 62500000000000)) (U := (-3595234669588731 / 62500000000000)) hv43im hv42im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v44 : ℂ := v43+v42
  have hv44re : Enclosed v44.re (-4) (-4) := by
    convert ht121 using 1
    all_goals norm_num only [v44, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv44im : Enclosed v44.im (-3595234669589251 / 62500000000000) (-3595234669588731 / 62500000000000) := by
    convert ht122 using 1
    all_goals norm_num only [v44, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v45 : ℂ := etaStar*etaStar
  have hv45re : Enclosed v45.re (-76483504907790123131557 / 1000000000000000000000000) (-4780219056735499913157 / 62500000000000000000000) := by
    convert ht103 using 1
    all_goals norm_num only [v45, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv45im : Enclosed v45.im 0 0 := by
    convert ht106 using 1
    all_goals norm_num only [v45, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v46 : ℂ := ((504 : ℝ) : ℂ)
  have hv46re : Enclosed v46.re 504 504 := by
    convert (enclosed_const (504 : ℝ)) using 1
    all_goals norm_num only [v46, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv46im : Enclosed v46.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v46, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t123 : ℝ := v46.re * v45.re
  have ht123 : Enclosed t123 (-4818460809190777757288091 / 125000000000000000000000) (-301153800574336494528891 / 7812500000000000000000) := enclosed_mul (L := (-4818460809190777757288091 / 125000000000000000000000)) (U := (-301153800574336494528891 / 7812500000000000000000)) hv46re hv45re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t124 : ℝ := v46.im * v45.im
  have ht124 : Enclosed t124 0 0 := enclosed_mul (L := 0) (U := 0) hv46im hv45im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t125 : ℝ := t123 - t124
  have ht125 : Enclosed t125 (-4818460809190777757288091 / 125000000000000000000000) (-301153800574336494528891 / 7812500000000000000000) := enclosed_sub (L := (-4818460809190777757288091 / 125000000000000000000000)) (U := (-301153800574336494528891 / 7812500000000000000000)) ht123 ht124 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t126 : ℝ := v46.re * v45.im
  have ht126 : Enclosed t126 0 0 := enclosed_mul (L := 0) (U := 0) hv46re hv45im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t127 : ℝ := v46.im * v45.re
  have ht127 : Enclosed t127 0 0 := enclosed_mul (L := 0) (U := 0) hv46im hv45re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t128 : ℝ := t126 + t127
  have ht128 : Enclosed t128 0 0 := enclosed_add (L := 0) (U := 0) ht126 ht127 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v47 : ℂ := v46*v45
  have hv47re : Enclosed v47.re (-4818460809190777757288091 / 125000000000000000000000) (-301153800574336494528891 / 7812500000000000000000) := by
    convert ht125 using 1
    all_goals norm_num only [v47, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv47im : Enclosed v47.im 0 0 := by
    convert ht128 using 1
    all_goals norm_num only [v47, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t129 : ℝ := v44.re - v47.re
  have ht129 : Enclosed t129 (269903800574336494528891 / 7812500000000000000000) (4318460809190777757288091 / 125000000000000000000000) := enclosed_sub (L := (269903800574336494528891 / 7812500000000000000000)) (U := (4318460809190777757288091 / 125000000000000000000000)) hv44re hv47re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t130 : ℝ := v44.im - v47.im
  have ht130 : Enclosed t130 (-3595234669589251 / 62500000000000) (-3595234669588731 / 62500000000000) := enclosed_sub (L := (-3595234669589251 / 62500000000000)) (U := (-3595234669588731 / 62500000000000)) hv44im hv47im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v48 : ℂ := v44-v47
  have hv48re : Enclosed v48.re (269903800574336494528891 / 7812500000000000000000) (4318460809190777757288091 / 125000000000000000000000) := by
    convert ht129 using 1
    all_goals norm_num only [v48, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv48im : Enclosed v48.im (-3595234669589251 / 62500000000000) (-3595234669588731 / 62500000000000) := by
    convert ht130 using 1
    all_goals norm_num only [v48, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v49 : ℂ := ((1 : ℝ) : ℂ)
  have hv49re : Enclosed v49.re 1 1 := by
    convert (enclosed_const (1 : ℝ)) using 1
    all_goals norm_num only [v49, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv49im : Enclosed v49.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v49, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t131 : ℝ := v49.re + etaStar.re
  have ht131 : Enclosed t131 1 1 := enclosed_add (L := 1) (U := 1) hv49re her (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t132 : ℝ := v49.im + etaStar.im
  have ht132 : Enclosed t132 (-276556513045327 / 1000000000000000) (-276556513045287 / 1000000000000000) := enclosed_add (L := (-276556513045327 / 1000000000000000)) (U := (-276556513045287 / 1000000000000000)) hv49im hei (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v50 : ℂ := v49+etaStar
  have hv50re : Enclosed v50.re 1 1 := by
    convert ht131 using 1
    all_goals norm_num only [v50, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv50im : Enclosed v50.im (-276556513045327 / 1000000000000000) (-276556513045287 / 1000000000000000) := by
    convert ht132 using 1
    all_goals norm_num only [v50, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v51 : ℂ := etaStar*etaStar
  have hv51re : Enclosed v51.re (-76483504907790123131557 / 1000000000000000000000000) (-4780219056735499913157 / 62500000000000000000000) := by
    convert ht103 using 1
    all_goals norm_num only [v51, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv51im : Enclosed v51.im 0 0 := by
    convert ht106 using 1
    all_goals norm_num only [v51, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v52 : ℂ := ((7 : ℝ) : ℂ)
  have hv52re : Enclosed v52.re 7 7 := by
    convert (enclosed_const (7 : ℝ)) using 1
    all_goals norm_num only [v52, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv52im : Enclosed v52.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v52, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t133 : ℝ := v52.re * v51.re
  have ht133 : Enclosed t133 (-535384534354530861920899 / 1000000000000000000000000) (-33461533397148499392099 / 62500000000000000000000) := enclosed_mul (L := (-535384534354530861920899 / 1000000000000000000000000)) (U := (-33461533397148499392099 / 62500000000000000000000)) hv52re hv51re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t134 : ℝ := v52.im * v51.im
  have ht134 : Enclosed t134 0 0 := enclosed_mul (L := 0) (U := 0) hv52im hv51im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t135 : ℝ := t133 - t134
  have ht135 : Enclosed t135 (-535384534354530861920899 / 1000000000000000000000000) (-33461533397148499392099 / 62500000000000000000000) := enclosed_sub (L := (-535384534354530861920899 / 1000000000000000000000000)) (U := (-33461533397148499392099 / 62500000000000000000000)) ht133 ht134 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t136 : ℝ := v52.re * v51.im
  have ht136 : Enclosed t136 0 0 := enclosed_mul (L := 0) (U := 0) hv52re hv51im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t137 : ℝ := v52.im * v51.re
  have ht137 : Enclosed t137 0 0 := enclosed_mul (L := 0) (U := 0) hv52im hv51re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t138 : ℝ := t136 + t137
  have ht138 : Enclosed t138 0 0 := enclosed_add (L := 0) (U := 0) ht136 ht137 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v53 : ℂ := v52*v51
  have hv53re : Enclosed v53.re (-535384534354530861920899 / 1000000000000000000000000) (-33461533397148499392099 / 62500000000000000000000) := by
    convert ht135 using 1
    all_goals norm_num only [v53, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv53im : Enclosed v53.im 0 0 := by
    convert ht138 using 1
    all_goals norm_num only [v53, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t139 : ℝ := v50.re + v53.re
  have ht139 : Enclosed t139 (464615465645469138079101 / 1000000000000000000000000) (29038466602851500607901 / 62500000000000000000000) := enclosed_add (L := (464615465645469138079101 / 1000000000000000000000000)) (U := (29038466602851500607901 / 62500000000000000000000)) hv50re hv53re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t140 : ℝ := v50.im + v53.im
  have ht140 : Enclosed t140 (-276556513045327 / 1000000000000000) (-276556513045287 / 1000000000000000) := enclosed_add (L := (-276556513045327 / 1000000000000000)) (U := (-276556513045287 / 1000000000000000)) hv50im hv53im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v54 : ℂ := v50+v53
  have hv54re : Enclosed v54.re (464615465645469138079101 / 1000000000000000000000000) (29038466602851500607901 / 62500000000000000000000) := by
    convert ht139 using 1
    all_goals norm_num only [v54, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv54im : Enclosed v54.im (-276556513045327 / 1000000000000000) (-276556513045287 / 1000000000000000) := by
    convert ht140 using 1
    all_goals norm_num only [v54, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v55 : ℂ := ((2 : ℝ) : ℂ)
  have hv55re : Enclosed v55.re 2 2 := by
    convert (enclosed_const (2 : ℝ)) using 1
    all_goals norm_num only [v55, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv55im : Enclosed v55.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v55, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t141 : ℝ := v55.re * v40.re
  have ht141 : Enclosed t141 (-67135374000443542911637769 / 250000000000000000000000) (-4195960875026453420364969 / 15625000000000000000000) := enclosed_mul (L := (-67135374000443542911637769 / 250000000000000000000000)) (U := (-4195960875026453420364969 / 15625000000000000000000)) hv55re hv40re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t142 : ℝ := v55.im * v40.im
  have ht142 : Enclosed t142 0 0 := enclosed_mul (L := 0) (U := 0) hv55im hv40im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t143 : ℝ := t141 - t142
  have ht143 : Enclosed t143 (-67135374000443542911637769 / 250000000000000000000000) (-4195960875026453420364969 / 15625000000000000000000) := enclosed_sub (L := (-67135374000443542911637769 / 250000000000000000000000)) (U := (-4195960875026453420364969 / 15625000000000000000000)) ht141 ht142 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t144 : ℝ := v55.re * v40.im
  have ht144 : Enclosed t144 0 0 := enclosed_mul (L := 0) (U := 0) hv55re hv40im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t145 : ℝ := v55.im * v40.re
  have ht145 : Enclosed t145 0 0 := enclosed_mul (L := 0) (U := 0) hv55im hv40re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t146 : ℝ := t144 + t145
  have ht146 : Enclosed t146 0 0 := enclosed_add (L := 0) (U := 0) ht144 ht145 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v56 : ℂ := v55*v40
  have hv56re : Enclosed v56.re (-67135374000443542911637769 / 250000000000000000000000) (-4195960875026453420364969 / 15625000000000000000000) := by
    convert ht143 using 1
    all_goals norm_num only [v56, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv56im : Enclosed v56.im 0 0 := by
    convert ht146 using 1
    all_goals norm_num only [v56, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v57 : ℂ := ((6 : ℝ) : ℂ)
  have hv57re : Enclosed v57.re 6 6 := by
    convert (enclosed_const (6 : ℝ)) using 1
    all_goals norm_num only [v57, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv57im : Enclosed v57.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v57, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t147 : ℝ := v57.re * v48.re
  have ht147 : Enclosed t147 (809711401723009483586673 / 3906250000000000000000) (12955382427572333271864273 / 62500000000000000000000) := enclosed_mul (L := (809711401723009483586673 / 3906250000000000000000)) (U := (12955382427572333271864273 / 62500000000000000000000)) hv57re hv48re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t148 : ℝ := v57.im * v48.im
  have ht148 : Enclosed t148 0 0 := enclosed_mul (L := 0) (U := 0) hv57im hv48im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t149 : ℝ := t147 - t148
  have ht149 : Enclosed t149 (809711401723009483586673 / 3906250000000000000000) (12955382427572333271864273 / 62500000000000000000000) := enclosed_sub (L := (809711401723009483586673 / 3906250000000000000000)) (U := (12955382427572333271864273 / 62500000000000000000000)) ht147 ht148 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t150 : ℝ := v57.re * v48.im
  have ht150 : Enclosed t150 (-10785704008767753 / 31250000000000) (-10785704008766193 / 31250000000000) := enclosed_mul (L := (-10785704008767753 / 31250000000000)) (U := (-10785704008766193 / 31250000000000)) hv57re hv48im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t151 : ℝ := v57.im * v48.re
  have ht151 : Enclosed t151 0 0 := enclosed_mul (L := 0) (U := 0) hv57im hv48re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t152 : ℝ := t150 + t151
  have ht152 : Enclosed t152 (-10785704008767753 / 31250000000000) (-10785704008766193 / 31250000000000) := enclosed_add (L := (-10785704008767753 / 31250000000000)) (U := (-10785704008766193 / 31250000000000)) ht150 ht151 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v58 : ℂ := v57*v48
  have hv58re : Enclosed v58.re (809711401723009483586673 / 3906250000000000000000) (12955382427572333271864273 / 62500000000000000000000) := by
    convert ht149 using 1
    all_goals norm_num only [v58, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv58im : Enclosed v58.im (-10785704008767753 / 31250000000000) (-10785704008766193 / 31250000000000) := by
    convert ht152 using 1
    all_goals norm_num only [v58, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t153 : ℝ := v58.re * zStar.re
  have ht153 : Enclosed t153 (109564650854320405916777019 / 1000000000000000000000000) (54782325427178092021468571 / 500000000000000000000000) := enclosed_mul (L := (109564650854320405916777019 / 1000000000000000000000000)) (U := (54782325427178092021468571 / 500000000000000000000000)) hv58re hzr (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t154 : ℝ := v58.im * zStar.im
  have ht154 : Enclosed t154 (-58597707581278900931076671 / 200000000000000000000000) (-73247134476587773141775931 / 250000000000000000000000) := enclosed_mul (L := (-58597707581278900931076671 / 200000000000000000000000)) (U := (-73247134476587773141775931 / 250000000000000000000000)) hv58im hzi (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t155 : ℝ := t153 - t154
  have ht155 : Enclosed t155 (402553188760671498483880743 / 1000000000000000000000000) (402553188760750688698320497 / 1000000000000000000000000) := enclosed_sub (L := (402553188760671498483880743 / 1000000000000000000000000)) (U := (402553188760750688698320497 / 1000000000000000000000000)) ht153 ht154 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t156 : ℝ := v58.re * zStar.im
  have ht156 : Enclosed t156 (87981705978250650186664037 / 500000000000000000000000) (175963411956558716932882287 / 1000000000000000000000000) := enclosed_mul (L := (87981705978250650186664037 / 500000000000000000000000)) (U := (175963411956558716932882287 / 1000000000000000000000000)) hv58re hzi (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t157 : ℝ := v58.im * zStar.re
  have ht157 : Enclosed t157 (-182431032128244103299307441 / 1000000000000000000000000) (-91215516064108513468920019 / 500000000000000000000000) := enclosed_mul (L := (-182431032128244103299307441 / 1000000000000000000000000)) (U := (-91215516064108513468920019 / 500000000000000000000000)) hv58im hzr (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t158 : ℝ := t156 + t157
  have ht158 : Enclosed t158 (-6467620171742802925979367 / 1000000000000000000000000) (-6467620171658310004957751 / 1000000000000000000000000) := enclosed_add (L := (-6467620171742802925979367 / 1000000000000000000000000)) (U := (-6467620171658310004957751 / 1000000000000000000000000)) ht156 ht157 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v59 : ℂ := v58*zStar
  have hv59re : Enclosed v59.re (402553188760671498483880743 / 1000000000000000000000000) (402553188760750688698320497 / 1000000000000000000000000) := by
    convert ht155 using 1
    all_goals norm_num only [v59, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv59im : Enclosed v59.im (-6467620171742802925979367 / 1000000000000000000000000) (-6467620171658310004957751 / 1000000000000000000000000) := by
    convert ht158 using 1
    all_goals norm_num only [v59, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t159 : ℝ := v56.re + v59.re
  have ht159 : Enclosed t159 (134011692758897326837329667 / 1000000000000000000000000) (134011692759057669794962481 / 1000000000000000000000000) := enclosed_add (L := (134011692758897326837329667 / 1000000000000000000000000)) (U := (134011692759057669794962481 / 1000000000000000000000000)) hv56re hv59re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t160 : ℝ := v56.im + v59.im
  have ht160 : Enclosed t160 (-6467620171742802925979367 / 1000000000000000000000000) (-6467620171658310004957751 / 1000000000000000000000000) := enclosed_add (L := (-6467620171742802925979367 / 1000000000000000000000000)) (U := (-6467620171658310004957751 / 1000000000000000000000000)) hv56im hv59im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v60 : ℂ := v56+v59
  have hv60re : Enclosed v60.re (134011692758897326837329667 / 1000000000000000000000000) (134011692759057669794962481 / 1000000000000000000000000) := by
    convert ht159 using 1
    all_goals norm_num only [v60, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv60im : Enclosed v60.im (-6467620171742802925979367 / 1000000000000000000000000) (-6467620171658310004957751 / 1000000000000000000000000) := by
    convert ht160 using 1
    all_goals norm_num only [v60, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v61 : ℂ := ((12 : ℝ) : ℂ)
  have hv61re : Enclosed v61.re 12 12 := by
    convert (enclosed_const (12 : ℝ)) using 1
    all_goals norm_num only [v61, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv61im : Enclosed v61.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v61, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t161 : ℝ := v61.re * v54.re
  have ht161 : Enclosed t161 (1393846396936407414237303 / 250000000000000000000000) (87115399808554501823703 / 15625000000000000000000) := enclosed_mul (L := (1393846396936407414237303 / 250000000000000000000000)) (U := (87115399808554501823703 / 15625000000000000000000)) hv61re hv54re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t162 : ℝ := v61.im * v54.im
  have ht162 : Enclosed t162 0 0 := enclosed_mul (L := 0) (U := 0) hv61im hv54im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t163 : ℝ := t161 - t162
  have ht163 : Enclosed t163 (1393846396936407414237303 / 250000000000000000000000) (87115399808554501823703 / 15625000000000000000000) := enclosed_sub (L := (1393846396936407414237303 / 250000000000000000000000)) (U := (87115399808554501823703 / 15625000000000000000000)) ht161 ht162 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t164 : ℝ := v61.re * v54.im
  have ht164 : Enclosed t164 (-829669539135981 / 250000000000000) (-829669539135861 / 250000000000000) := enclosed_mul (L := (-829669539135981 / 250000000000000)) (U := (-829669539135861 / 250000000000000)) hv61re hv54im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t165 : ℝ := v61.im * v54.re
  have ht165 : Enclosed t165 0 0 := enclosed_mul (L := 0) (U := 0) hv61im hv54re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t166 : ℝ := t164 + t165
  have ht166 : Enclosed t166 (-829669539135981 / 250000000000000) (-829669539135861 / 250000000000000) := enclosed_add (L := (-829669539135981 / 250000000000000)) (U := (-829669539135861 / 250000000000000)) ht164 ht165 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v62 : ℂ := v61*v54
  have hv62re : Enclosed v62.re (1393846396936407414237303 / 250000000000000000000000) (87115399808554501823703 / 15625000000000000000000) := by
    convert ht163 using 1
    all_goals norm_num only [v62, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv62im : Enclosed v62.im (-829669539135981 / 250000000000000) (-829669539135861 / 250000000000000) := by
    convert ht166 using 1
    all_goals norm_num only [v62, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t167 : ℝ := zStar.re * zStar.re
  have ht167 : Enclosed t167 (139691661377502568456439 / 500000000000000000000000) (279383322755007251181823 / 1000000000000000000000000) := enclosed_mul (L := (139691661377502568456439 / 500000000000000000000000)) (U := (279383322755007251181823 / 1000000000000000000000000)) hzr hzr (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t168 : ℝ := zStar.im * zStar.im
  have ht168 : Enclosed t168 (360308338622495732706819 / 500000000000000000000000) (18015416931124913969057 / 25000000000000000000000) := enclosed_mul (L := (360308338622495732706819 / 500000000000000000000000)) (U := (18015416931124913969057 / 25000000000000000000000)) hzi hzi (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t169 : ℝ := t167 - t168
  have ht169 : Enclosed t169 (-220616677244995710924701 / 500000000000000000000000) (-88246670897996842846363 / 200000000000000000000000) := enclosed_sub (L := (-220616677244995710924701 / 500000000000000000000000)) (U := (-88246670897996842846363 / 200000000000000000000000)) ht167 ht168 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t170 : ℝ := zStar.re * zStar.im
  have ht170 : Enclosed t170 (224348101017914132317909 / 500000000000000000000000) (448696202035831548120407 / 1000000000000000000000000) := enclosed_mul (L := (224348101017914132317909 / 500000000000000000000000)) (U := (448696202035831548120407 / 1000000000000000000000000)) hzr hzi (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t171 : ℝ := zStar.im * zStar.re
  have ht171 : Enclosed t171 (224348101017914132317909 / 500000000000000000000000) (448696202035831548120407 / 1000000000000000000000000) := enclosed_mul (L := (224348101017914132317909 / 500000000000000000000000)) (U := (448696202035831548120407 / 1000000000000000000000000)) hzi hzr (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t172 : ℝ := t170 + t171
  have ht172 : Enclosed t172 (224348101017914132317909 / 250000000000000000000000) (448696202035831548120407 / 500000000000000000000000) := enclosed_add (L := (224348101017914132317909 / 250000000000000000000000)) (U := (448696202035831548120407 / 500000000000000000000000)) ht170 ht171 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v63 : ℂ := zStar*zStar
  have hv63re : Enclosed v63.re (-220616677244995710924701 / 500000000000000000000000) (-88246670897996842846363 / 200000000000000000000000) := by
    convert ht169 using 1
    all_goals norm_num only [v63, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv63im : Enclosed v63.im (224348101017914132317909 / 250000000000000000000000) (448696202035831548120407 / 500000000000000000000000) := by
    convert ht172 using 1
    all_goals norm_num only [v63, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t173 : ℝ := v62.re * v63.re
  have ht173 : Enclosed t173 (-1230023042728488299156619 / 500000000000000000000000) (-1230023042728058199314249 / 500000000000000000000000) := enclosed_mul (L := (-1230023042728488299156619 / 500000000000000000000000)) (U := (-1230023042728058199314249 / 500000000000000000000000)) hv62re hv63re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t174 : ℝ := v62.im * v63.im
  have ht174 : Enclosed t174 (-2978156569241067042077991 / 1000000000000000000000000) (-297815656924061450006687 / 100000000000000000000000) := enclosed_mul (L := (-2978156569241067042077991 / 1000000000000000000000000)) (U := (-297815656924061450006687 / 100000000000000000000000)) hv62im hv63im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t175 : ℝ := t173 - t174
  have ht175 : Enclosed t175 (16190952618238684429801 / 31250000000000000000000) (518110483784950643449493 / 1000000000000000000000000) := enclosed_sub (L := (16190952618238684429801 / 31250000000000000000000)) (U := (518110483784950643449493 / 1000000000000000000000000)) ht173 ht174 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t176 : ℝ := v62.re * v63.im
  have ht176 : Enclosed t176 (50033086762135163189123 / 10000000000000000000000) (500330867621522069997649 / 100000000000000000000000) := enclosed_mul (L := (50033086762135163189123 / 10000000000000000000000)) (U := (500330867621522069997649 / 100000000000000000000000)) hv62re hv63im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t177 : ℝ := v62.im * v63.re
  have ht177 : Enclosed t177 (1464311495484300751653403 / 1000000000000000000000000) (732155747742268231713303 / 500000000000000000000000) := enclosed_mul (L := (1464311495484300751653403 / 1000000000000000000000000)) (U := (732155747742268231713303 / 500000000000000000000000)) hv62im hv63re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t178 : ℝ := t176 + t177
  have ht178 : Enclosed t178 (6467620171697817070565703 / 1000000000000000000000000) (808452521462469645425387 / 125000000000000000000000) := enclosed_add (L := (6467620171697817070565703 / 1000000000000000000000000)) (U := (808452521462469645425387 / 125000000000000000000000)) ht176 ht177 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v64 : ℂ := v62*v63
  have hv64re : Enclosed v64.re (16190952618238684429801 / 31250000000000000000000) (518110483784950643449493 / 1000000000000000000000000) := by
    convert ht175 using 1
    all_goals norm_num only [v64, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv64im : Enclosed v64.im (6467620171697817070565703 / 1000000000000000000000000) (808452521462469645425387 / 125000000000000000000000) := by
    convert ht178 using 1
    all_goals norm_num only [v64, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t179 : ℝ := v60.re + v64.re
  have ht179 : Enclosed t179 (134529803242680964739083299 / 1000000000000000000000000) (67264901621421310219205987 / 500000000000000000000000) := enclosed_add (L := (134529803242680964739083299 / 1000000000000000000000000)) (U := (67264901621421310219205987 / 500000000000000000000000)) hv60re hv64re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t180 : ℝ := v60.im + v64.im
  have ht180 : Enclosed t180 (-1405807981677 / 31250000000000000000000) (8289431689069 / 200000000000000000000000) := enclosed_add (L := (-1405807981677 / 31250000000000000000000)) (U := (8289431689069 / 200000000000000000000000)) hv60im hv64im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v65 : ℂ := v60+v64
  have hv65re : Enclosed v65.re (134529803242680964739083299 / 1000000000000000000000000) (67264901621421310219205987 / 500000000000000000000000) := by
    convert ht179 using 1
    all_goals norm_num only [v65, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv65im : Enclosed v65.im (-1405807981677 / 31250000000000000000000) (8289431689069 / 200000000000000000000000) := by
    convert ht180 using 1
    all_goals norm_num only [v65, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v66 : ℂ := ((2 : ℝ) : ℂ)
  have hv66re : Enclosed v66.re 2 2 := by
    convert (enclosed_const (2 : ℝ)) using 1
    all_goals norm_num only [v66, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv66im : Enclosed v66.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v66, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t181 : ℝ := (v66.re)^2
  have ht181 : Enclosed t181 4 4 := enclosed_pow_two (L := 4) (U := 4) hv66re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t182 : ℝ := (v66.im)^2
  have ht182 : Enclosed t182 0 0 := enclosed_sq (L := 0) (U := 0) hv66im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t183 : ℝ := t181 + t182
  have ht183 : Enclosed t183 4 4 := enclosed_add (L := 4) (U := 4) ht181 ht182 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t184 : ℝ := (t183)⁻¹
  have ht184 : Enclosed t184 (1 / 4) (1 / 4) := enclosed_inv_pos (L := (1 / 4)) (U := (1 / 4)) ht183 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t185 : ℝ := v66.re * t184
  have ht185 : Enclosed t185 (1 / 2) (1 / 2) := enclosed_mul (L := (1 / 2)) (U := (1 / 2)) hv66re ht184 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t186 : ℝ := -(v66.im)
  have ht186 : Enclosed t186 0 0 := enclosed_neg (L := 0) (U := 0) hv66im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t187 : ℝ := t186 * t184
  have ht187 : Enclosed t187 0 0 := enclosed_mul (L := 0) (U := 0) ht186 ht184 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v67 : ℂ := v66⁻¹
  have hv67re : Enclosed v67.re (1 / 2) (1 / 2) := by
    convert ht185 using 1
    all_goals norm_num only [v67, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv67im : Enclosed v67.im 0 0 := by
    convert ht187 using 1
    all_goals norm_num only [v67, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t188 : ℝ := v65.re * v67.re
  have ht188 : Enclosed t188 (67264901621340482369541649 / 1000000000000000000000000) (67264901621421310219205987 / 1000000000000000000000000) := enclosed_mul (L := (67264901621340482369541649 / 1000000000000000000000000)) (U := (67264901621421310219205987 / 1000000000000000000000000)) hv65re hv67re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t189 : ℝ := v65.im * v67.im
  have ht189 : Enclosed t189 0 0 := enclosed_mul (L := 0) (U := 0) hv65im hv67im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t190 : ℝ := t188 - t189
  have ht190 : Enclosed t190 (67264901621340482369541649 / 1000000000000000000000000) (67264901621421310219205987 / 1000000000000000000000000) := enclosed_sub (L := (67264901621340482369541649 / 1000000000000000000000000)) (U := (67264901621421310219205987 / 1000000000000000000000000)) ht188 ht189 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t191 : ℝ := v65.re * v67.im
  have ht191 : Enclosed t191 0 0 := enclosed_mul (L := 0) (U := 0) hv65re hv67im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t192 : ℝ := v65.im * v67.re
  have ht192 : Enclosed t192 (-1405807981677 / 62500000000000000000000) (20723579222673 / 1000000000000000000000000) := enclosed_mul (L := (-1405807981677 / 62500000000000000000000)) (U := (20723579222673 / 1000000000000000000000000)) hv65im hv67re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t193 : ℝ := t191 + t192
  have ht193 : Enclosed t193 (-1405807981677 / 62500000000000000000000) (20723579222673 / 1000000000000000000000000) := enclosed_add (L := (-1405807981677 / 62500000000000000000000)) (U := (20723579222673 / 1000000000000000000000000)) ht191 ht192 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v68 : ℂ := v65*v67
  have hv68re : Enclosed v68.re (67264901621340482369541649 / 1000000000000000000000000) (67264901621421310219205987 / 1000000000000000000000000) := by
    convert ht190 using 1
    all_goals norm_num only [v68, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv68im : Enclosed v68.im (-1405807981677 / 62500000000000000000000) (20723579222673 / 1000000000000000000000000) := by
    convert ht193 using 1
    all_goals norm_num only [v68, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have ha4 : qZZ zStar etaStar/2 = v68 := by
    dsimp only [qZZ, Pilots.C3.c2, Pilots.C3.c3, Pilots.C3.c4, div_eq_mul_inv, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58, v59, v60, v61, v62, v63, v64, v65, v66, v67, v68]
    all_goals push_cast
    all_goals ring
  have ha4re : Enclosed (qZZ zStar etaStar/2).re (67264901621340482369541649 / 1000000000000000000000000) (67264901621421310219205987 / 1000000000000000000000000) := by
    rw [ha4]
    exact hv68re
  have ha4im : Enclosed (qZZ zStar etaStar/2).im (-1405807981677 / 62500000000000000000000) (20723579222673 / 1000000000000000000000000) := by
    rw [ha4]
    exact hv68im
  let t194 : ℝ := ((qZZ zStar etaStar/2).re)^2
  have ht194 : Enclosed t194 (4524566990128613453822923901 / 1000000000000000000000000) (4524566990139487208534802823 / 1000000000000000000000000) := enclosed_pow_two (L := (4524566990128613453822923901 / 1000000000000000000000000)) (U := (4524566990139487208534802823 / 1000000000000000000000000)) ha4re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t195 : ℝ := ((qZZ zStar etaStar/2).im)^2
  have ht195 : Enclosed t195 0 (253 / 500000000000000000000000) := enclosed_sq (L := 0) (U := (253 / 500000000000000000000000)) ha4im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t196 : ℝ := t194 + t195
  have ht196 : Enclosed t196 (4524566990128613453822923901 / 1000000000000000000000000) (4524566990139487208534803329 / 1000000000000000000000000) := enclosed_add (L := (4524566990128613453822923901 / 1000000000000000000000000)) (U := (4524566990139487208534803329 / 1000000000000000000000000)) ht194 ht195 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t197 : ℝ := Real.sqrt t196
  have ht197 : Enclosed t197 (4204056351333780148096353 / 62500000000000000000000) (67264901621421310219205991 / 1000000000000000000000000) := enclosed_sqrt (L := (4204056351333780148096353 / 62500000000000000000000)) (U := (67264901621421310219205991 / 1000000000000000000000000)) ht196 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  have hNorm69 : Enclosed ‖(qZZ zStar etaStar/2)‖ (4204056351333780148096353 / 62500000000000000000000) (67264901621421310219205991 / 1000000000000000000000000) := by
    convert ht197 using 1
    rw [Complex.norm_def, Complex.normSq_apply]
    change Real.sqrt ((qZZ zStar etaStar/2).re*(qZZ zStar etaStar/2).re+(qZZ zStar etaStar/2).im*(qZZ zStar etaStar/2).im) = Real.sqrt ((qZZ zStar etaStar/2).re^2+(qZZ zStar etaStar/2).im^2)
    congr 1
    all_goals ring
  refine ⟨?_ , ?_ , ?_ , ?_ , ?_ , ?_ , ?_ , ?_ , ?_ ⟩
  · constructor
    · convert enclosed_weaken ha0re (show (-110370473765711 / 1000000000000) ≤ (-110370473765710246375139083 / 1000000000000000000000000) by norm_num) (show (-110370473451380463847402407 / 1000000000000000000000000) ≤ (-5518523672569 / 50000000000) by norm_num) using 1
      all_goals norm_num only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58, v59, v60, v61, v62, v63, v64, v65, v66, v67, v68]
      all_goals ring
    · convert enclosed_weaken ha0im (show (28518129561057 / 500000000000) ≤ (57036259122114061448221437 / 1000000000000000000000000) by norm_num) (show (28518129664650882518481121 / 500000000000000000000000) ≤ (28518129664651 / 500000000000) by norm_num) using 1
      all_goals norm_num only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58, v59, v60, v61, v62, v63, v64, v65, v66, v67, v68]
      all_goals ring
  · constructor
    · convert enclosed_weaken ha1re (show (352339670073 / 50000000000) ≤ (7046793401460783671437107 / 1000000000000000000000000) by norm_num) (show (880849175182714737130299 / 125000000000000000000000) ≤ (3523396700731 / 500000000000) by norm_num) using 1
      all_goals norm_num only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58, v59, v60, v61, v62, v63, v64, v65, v66, v67, v68]
      all_goals ring
    · convert enclosed_weaken ha1im (show (-1 / 1000000000000) ≤ (-4132964729 / 200000000000000000000000) by norm_num) (show (9765701603 / 500000000000000000000000) ≤ (1 / 1000000000000) by norm_num) using 1
      all_goals norm_num only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58, v59, v60, v61, v62, v63, v64, v65, v66, v67, v68]
      all_goals ring
  · constructor
    · convert enclosed_weaken ha2re (show (63489929187573 / 200000000000) ≤ (317449645937865065473993783 / 1000000000000000000000000) by norm_num) (show (63489929399428099048174821 / 200000000000000000000000) ≤ (317449646997141 / 1000000000000) by norm_num) using 1
      all_goals norm_num only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58, v59, v60, v61, v62, v63, v64, v65, v66, v67, v68]
      all_goals ring
    · convert enclosed_weaken ha2im (show (-339749481285991 / 1000000000000) ≤ (-339749481285990860740464767 / 1000000000000000000000000) by norm_num) (show (-339749479948628864987741537 / 1000000000000000000000000) ≤ (-84937369987157 / 250000000000) by norm_num) using 1
      all_goals norm_num only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58, v59, v60, v61, v62, v63, v64, v65, v66, v67, v68]
      all_goals ring
  · constructor
    · convert enclosed_weaken ha3re (show (158724822968891 / 500000000000) ≤ (317449645937782957425547791 / 1000000000000000000000000) by norm_num) (show (63489929399444520657952159 / 200000000000000000000000) ≤ (317449646997223 / 1000000000000) by norm_num) using 1
      all_goals norm_num only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58, v59, v60, v61, v62, v63, v64, v65, v66, v67, v68]
      all_goals ring
    · convert enclosed_weaken ha3im (show (33974947994851 / 100000000000) ≤ (67949895989702145352979339 / 200000000000000000000000) by norm_num) (show (67949896257221799792578337 / 200000000000000000000000) ≤ (339749481286109 / 1000000000000) by norm_num) using 1
      all_goals norm_num only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58, v59, v60, v61, v62, v63, v64, v65, v66, v67, v68]
      all_goals ring
  · convert enclosed_weaken hNorm32 (show (10061433 / 1250000000) ≤ (8049146461844670899341 / 1000000000000000000000000) by norm_num) (show (8049146469929558771217 / 1000000000000000000000000) ≤ (16098293 / 2000000000) by norm_num) using 1
    all_goals norm_num only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58, v59, v60, v61, v62, v63, v64, v65, v66, v67, v68]
    all_goals ring
  · convert enclosed_weaken hNorm33 (show (176 / 25) ≤ (3523396700730391835718553 / 500000000000000000000000) by norm_num) (show (7046793401461717897042393 / 1000000000000000000000000) ≤ (71 / 10) by norm_num) using 1
    all_goals norm_num only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58, v59, v60, v61, v62, v63, v64, v65, v66, v67, v68]
    all_goals ring
  · convert enclosed_weaken hNorm34 (show 464 ≤ (9299548092922357853655067 / 20000000000000000000000) by norm_num) (show (58122175793311261642197037 / 125000000000000000000000) ≤ 466 by norm_num) using 1
    all_goals norm_num only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58, v59, v60, v61, v62, v63, v64, v65, v66, v67, v68]
    all_goals ring
  · convert enclosed_weaken hNorm35 (show 464 ≤ (116244351161493878661138027 / 250000000000000000000000) by norm_num) (show (464977406346632471175779223 / 1000000000000000000000000) ≤ 466 by norm_num) using 1
    all_goals norm_num only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58, v59, v60, v61, v62, v63, v64, v65, v66, v67, v68]
    all_goals ring
  · convert enclosed_weaken hNorm69 (show (3363 / 50) ≤ (4204056351333780148096353 / 62500000000000000000000) by norm_num) (show (67264901621421310219205991 / 1000000000000000000000000) ≤ 68 by norm_num) using 1
    all_goals norm_num only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58, v59, v60, v61, v62, v63, v64, v65, v66, v67, v68]
    all_goals ring

end
end SLean.Cert


==> anc/lean/SLean/Cert/Interval.lean <==
module

public import Mathlib.Analysis.SpecialFunctions.Sqrt
public import Mathlib.Tactic

@[expose] public section

set_option autoImplicit false

namespace SLean.Cert

def Enclosed (x lo hi : ℝ) : Prop := lo ≤ x ∧ x ≤ hi

theorem enclosed_const (x : ℝ) : Enclosed x x x := ⟨le_rfl, le_rfl⟩

theorem enclosed_weaken {x l u L U : ℝ} (hx : Enclosed x l u)
    (hl : L ≤ l) (hu : u ≤ U) : Enclosed x L U := ⟨hl.trans hx.1, hx.2.trans hu⟩

theorem enclosed_add {x y lx ux ly uy L U : ℝ} (hx : Enclosed x lx ux)
    (hy : Enclosed y ly uy) (hl : L ≤ lx + ly) (hu : ux + uy ≤ U) :
    Enclosed (x + y) L U := by constructor <;> dsimp [Enclosed] at * <;> linarith

theorem enclosed_neg {x l u L U : ℝ} (hx : Enclosed x l u)
    (hl : L ≤ -u) (hu : -l ≤ U) : Enclosed (-x) L U := by
  constructor <;> dsimp [Enclosed] at * <;> linarith

theorem enclosed_sub {x y lx ux ly uy L U : ℝ} (hx : Enclosed x lx ux)
    (hy : Enclosed y ly uy) (hl : L ≤ lx - uy) (hu : ux - ly ≤ U) :
    Enclosed (x-y) L U := by constructor <;> dsimp [Enclosed] at * <;> linarith

theorem enclosed_linear {x l u a L U : ℝ} (hx : Enclosed x l u)
    (hll : L ≤ l*a) (hlu : L ≤ u*a) (hul : l*a ≤ U) (huu : u*a ≤ U) :
    Enclosed (x*a) L U := by
  rcases le_total 0 a with ha | ha
  · exact ⟨hll.trans (mul_le_mul_of_nonneg_right hx.1 ha),
      (mul_le_mul_of_nonneg_right hx.2 ha).trans huu⟩
  · exact ⟨hlu.trans (mul_le_mul_of_nonpos_right hx.2 ha),
      (mul_le_mul_of_nonpos_right hx.1 ha).trans hul⟩

theorem enclosed_mul {x y lx ux ly uy L U : ℝ} (hx : Enclosed x lx ux)
    (hy : Enclosed y ly uy)
    (hl : L ≤ lx*ly ∧ L ≤ lx*uy ∧ L ≤ ux*ly ∧ L ≤ ux*uy)
    (hu : lx*ly ≤ U ∧ lx*uy ≤ U ∧ ux*ly ≤ U ∧ ux*uy ≤ U) :
    Enclosed (x*y) L U := by
  have hly := enclosed_linear hx hl.1 hl.2.2.1 hu.1 hu.2.2.1
  have huy := enclosed_linear hx hl.2.1 hl.2.2.2 hu.2.1 hu.2.2.2
  have h : Enclosed (y*x) L U := enclosed_linear hy
    (by simpa only [mul_comm] using hly.1) (by simpa only [mul_comm] using huy.1)
    (by simpa only [mul_comm] using hly.2) (by simpa only [mul_comm] using huy.2)
  simpa only [mul_comm] using h

theorem enclosed_pow_two {x l u L U : ℝ} (hx : Enclosed x l u)
    (hl : L ≤ l*l ∧ L ≤ l*u ∧ L ≤ u*l ∧ L ≤ u*u)
    (hu : l*l ≤ U ∧ l*u ≤ U ∧ u*l ≤ U ∧ u*u ≤ U) : Enclosed (x^2) L U := by
  simpa only [pow_two] using enclosed_mul (L := L) (U := U) hx hx hl hu

theorem enclosed_pow_three {x l u l2 u2 L U : ℝ} (h2 : Enclosed (x^2) l2 u2)
    (hx : Enclosed x l u)
    (hl : L ≤ l2*l ∧ L ≤ l2*u ∧ L ≤ u2*l ∧ L ≤ u2*u)
    (hu : l2*l ≤ U ∧ l2*u ≤ U ∧ u2*l ≤ U ∧ u2*u ≤ U) : Enclosed (x^3) L U := by
  rw [show x^3=x^2*x by ring]
  exact enclosed_mul h2 hx hl hu

theorem enclosed_inv_pos {x l u L U : ℝ} (hx : Enclosed x l u) (hpos : 0 < l)
    (hl : L ≤ 1/u) (hu : 1/l ≤ U) : Enclosed x⁻¹ L U := by
  have hxp : 0 < x := hpos.trans_le hx.1
  constructor
  · simpa only [one_div] using hl.trans (one_div_le_one_div_of_le hxp hx.2)
  · simpa only [one_div] using (one_div_le_one_div_of_le hpos hx.1).trans hu

theorem enclosed_inv_neg {x l u L U : ℝ} (hx : Enclosed x l u) (hneg : u < 0)
    (hl : L ≤ 1/u) (hu : 1/l ≤ U) : Enclosed x⁻¹ L U := by
  have hn : Enclosed (-x) (-u) (-l) := ⟨neg_le_neg hx.2, neg_le_neg hx.1⟩
  have hi : Enclosed (-x)⁻¹ (-U) (-L) := enclosed_inv_pos hn (by linarith)
    (by simpa using neg_le_neg hu) (by simpa using neg_le_neg hl)
  simpa only [Enclosed, inv_neg, neg_le_neg_iff] using And.intro hi.2 hi.1

theorem enclosed_sq {x l u L U : ℝ} (hx : Enclosed x l u) (hl : L ≤ 0)
    (hul : l^2 ≤ U) (huu : u^2 ≤ U) : Enclosed (x^2) L U := by
  constructor
  · exact hl.trans (sq_nonneg x)
  · rcases le_total 0 x with hx0 | hx0
    · have hu0 : 0 ≤ u := hx0.trans hx.2
      nlinarith [mul_nonneg (sub_nonneg.mpr hx.2) (add_nonneg hu0 hx0)]
    · have hl0 : l ≤ 0 := hx.1.trans hx0
      nlinarith [mul_nonneg (sub_nonneg.mpr hx.1) (show 0 ≤ -x-l by linarith)]

theorem enclosed_sqrt {x l u L U : ℝ} (hx : Enclosed x l u)
    (hl0 : 0 ≤ l) (_hL : 0 ≤ L) (hU : 0 ≤ U) (hl : L^2 ≤ l) (hu : u ≤ U^2) :
    Enclosed (Real.sqrt x) L U := by
  have hsq := Real.sq_sqrt (hl0.trans hx.1)
  have hn := Real.sqrt_nonneg x
  constructor <;> nlinarith [hx.1, hx.2]

end SLean.Cert


==> anc/lean/SLean/Cert/Multiplicity.lean <==
module
public import SLean.Cert.GeometryBounds
public import Mathlib.Analysis.Analytic.Order

@[expose] public section
set_option autoImplicit false
namespace SLean.Cert
noncomputable section

theorem qZZStar_ne_zero : qZZ zStar etaStar ≠ 0 := by
  have h := geometry_data_bounds.2.2.2.2.2.2.2.2.1
  intro he
  rw [he, zero_div, norm_zero] at h
  norm_num at h

theorem quartic_analytic (z η : ℂ) : AnalyticAt ℂ (fun t => q t η) z := by
  unfold q
  fun_prop

theorem qZ_analytic (z η : ℂ) : AnalyticAt ℂ (fun t => qZ t η) z := by
  unfold qZ
  fun_prop

theorem qStar_multiplicity_two : analyticOrderAt (fun z => q z etaStar) zStar = 2 := by
  have hderiv : deriv (fun z => q z etaStar) = (fun z => qZ z etaStar) := by
    funext z
    exact (q_hasDerivAt z etaStar).deriv
  have hone := (qZ_analytic zStar etaStar).analyticOrderAt_eq_one_of_zero_deriv_ne_zero
    qZStar_zero (by rw [(qZ_hasDerivAt zStar etaStar).deriv]; exact qZZStar_ne_zero)
  have ht := (quartic_analytic zStar etaStar).analyticOrderAt_deriv_add_one
  rw [hderiv, hone] at ht
  simpa only [qStar_zero, sub_zero, one_add_one_eq_two] using ht.symm

/-- C2: exact multiplicity, not just the two vanishing derivatives. -/
theorem certificate_C2 : analyticOrderAt (fun z => q z etaStar) zStar = 2 ∧
    Pilots.C3.c4 etaStar ≠ 0 :=
  ⟨qStar_multiplicity_two,
    leading_coefficient_ne_zero (Pilots.C3.parameter_norm etaStar_in_pilot_disk)⟩

end
end SLean.Cert


==> anc/lean/SLean/Cert/OpticalDerivatives.lean <==
module

public import SLean.Cert.Stationary
public import Mathlib.Analysis.SpecialFunctions.Trigonometric.Deriv

@[expose] public section

set_option autoImplicit false

open Filter
open scoped Topology

namespace SLean.Cert

noncomputable section

theorem a_hasDerivAt (θ : ℝ) : HasDerivAt (fun t => aCS (Real.cos t))
    (Real.sin θ*(252-14*Real.cos θ)) θ := by
  convert ((hasDerivAt_const θ (455 : ℝ)).sub ((Real.hasDerivAt_cos θ).const_mul 252)).add
    (((Real.hasDerivAt_cos θ).pow 2).const_mul 7) using 1
  · rfl
  · ring

theorem b_hasDerivAt (θ : ℝ) : HasDerivAt (fun t => bCS (Real.cos t) (Real.sin t))
    (104*Real.cos θ+(Real.cos θ)^2-(Real.sin θ)^2) θ := by
  convert (Real.hasDerivAt_sin θ).mul ((hasDerivAt_const θ (104 : ℝ)).add
    (Real.hasDerivAt_cos θ)) using 1
  · rfl
  · dsimp only [Pi.add_apply, Pi.sub_apply]; ring

theorem d_hasDerivAt (θ : ℝ) : HasDerivAt (fun t => (1-Real.cos t)^2)
    (2*Real.sin θ*(1-Real.cos θ)) θ := by
  convert (((hasDerivAt_const θ (1 : ℝ)).sub (Real.hasDerivAt_cos θ)).pow 2) using 1
  dsimp only [Pi.sub_apply]
  ring

theorem delta_differentiable (θ : ℝ) :
    DifferentiableAt ℝ (fun t => deltaCS (Real.cos t) (Real.sin t)) θ := by
  unfold deltaCS bCS aCS
  fun_prop

theorem optical_differentiable {θ : ℝ} (ha : aCS (Real.cos θ) ≠ 0)
    (hΔ : 0 < deltaCS (Real.cos θ) (Real.sin θ)) : DifferentiableAt ℝ optical θ := by
  have hs := ((Real.hasDerivAt_sqrt (ne_of_gt hΔ)).comp θ
    (delta_differentiable θ).hasDerivAt).differentiableAt
  have hn := (b_hasDerivAt θ).differentiableAt.neg.sub hs
  have hd := ((a_hasDerivAt θ).const_mul 2).differentiableAt
  exact hn.div hd (mul_ne_zero (by norm_num) ha)

theorem optical_equation {θ : ℝ} (ha : aCS (Real.cos θ) ≠ 0)
    (hΔ : 0 ≤ deltaCS (Real.cos θ) (Real.sin θ)) :
    pCS (Real.cos θ) (Real.sin θ) (optical θ) = 0 := by
  have hs := Real.sq_sqrt hΔ
  have he : (4*aCS (Real.cos θ))*pCS (Real.cos θ) (Real.sin θ) (optical θ) =
      (Real.sqrt (deltaCS (Real.cos θ) (Real.sin θ)))^2-deltaCS (Real.cos θ) (Real.sin θ) := by
    unfold optical pCS deltaCS
    field_simp
    ring
  rw [hs, sub_self] at he
  exact (mul_eq_zero.mp he).resolve_left (mul_ne_zero (by norm_num) ha)

theorem optical_linear_factor {θ : ℝ} (ha : aCS (Real.cos θ) ≠ 0) :
    2*aCS (Real.cos θ)*optical θ+bCS (Real.cos θ) (Real.sin θ) =
      -Real.sqrt (deltaCS (Real.cos θ) (Real.sin θ)) := by
  unfold optical
  field_simp
  ring

theorem optical_conditions_eventually {θ : ℝ} (ha : aCS (Real.cos θ) ≠ 0)
    (hΔ : 0 < deltaCS (Real.cos θ) (Real.sin θ)) :
    ∀ᶠ t in 𝓝 θ, aCS (Real.cos t) ≠ 0 ∧ 0 < deltaCS (Real.cos t) (Real.sin t) := by
  exact ((a_hasDerivAt θ).continuousAt.eventually_ne ha).and
    ((delta_differentiable θ).continuousAt.eventually_const_lt hΔ)

theorem optical_deriv_formula {θ : ℝ} (ha : aCS (Real.cos θ) ≠ 0)
    (hΔ : 0 < deltaCS (Real.cos θ) (Real.sin θ)) :
    deriv optical θ = gCS (Real.cos θ) (Real.sin θ) (optical θ) /
      Real.sqrt (deltaCS (Real.cos θ) (Real.sin θ)) := by
  have hω := (optical_differentiable ha hΔ).hasDerivAt
  have hp := (((a_hasDerivAt θ).mul (hω.pow 2)).add ((b_hasDerivAt θ).mul hω)).sub
    (d_hasDerivAt θ)
  have he : (fun t => pCS (Real.cos t) (Real.sin t) (optical t)) =ᶠ[𝓝 θ] fun _ => (0 : ℝ) := by
    filter_upwards [optical_conditions_eventually ha hΔ] with t ht
    exact optical_equation ht.1 ht.2.le
  have hp0 : HasDerivAt (fun t => pCS (Real.cos t) (Real.sin t) (optical t)) 0 θ :=
    (hasDerivAt_const θ 0).congr_of_eventuallyEq he
  have hu := hp.unique hp0
  simp only [Pi.pow_apply] at hu
  have hr : gCS (Real.cos θ) (Real.sin θ) (optical θ) +
      (2*aCS (Real.cos θ)*optical θ+bCS (Real.cos θ) (Real.sin θ))*deriv optical θ = 0 := by
    dsimp only [gCS]
    linear_combination hu
  rw [optical_linear_factor ha] at hr
  have hs : Real.sqrt (deltaCS (Real.cos θ) (Real.sin θ)) ≠ 0 := ne_of_gt (Real.sqrt_pos.2 hΔ)
  apply (eq_div_iff hs).2
  linarith

theorem optical_stationary : deriv optical thetaStar = 0 := by
  have ha : aCS (Real.cos thetaStar) ≠ 0 := by rw [cos_thetaStar]; exact ne_of_gt aStar_pos
  have hd : 0 < deltaCS (Real.cos thetaStar) (Real.sin thetaStar) := by
    rw [cos_thetaStar, sin_thetaStar]; exact deltaStar_pos
  rw [optical_deriv_formula ha hd, cos_thetaStar, sin_thetaStar, optical_thetaStar,
    gStar_zero, zero_div]

theorem g_hasDerivAt_of_stationary {θ : ℝ} (hω : HasDerivAt optical 0 θ) :
    HasDerivAt (fun t => gCS (Real.cos t) (Real.sin t) (optical t))
      (hCS (Real.cos θ) (Real.sin θ) (optical θ)) θ := by
  have hA := (Real.hasDerivAt_sin θ).mul ((hasDerivAt_const θ (252 : ℝ)).sub
    ((Real.hasDerivAt_cos θ).const_mul 14))
  have hB := (((Real.hasDerivAt_cos θ).const_mul 104).add
    ((Real.hasDerivAt_cos θ).pow 2)).sub ((Real.hasDerivAt_sin θ).pow 2)
  have hD := ((Real.hasDerivAt_sin θ).const_mul 2).mul
    ((hasDerivAt_const θ (1 : ℝ)).sub (Real.hasDerivAt_cos θ))
  convert ((hA.mul (hω.pow 2)).add (hB.mul hω)).sub hD using 1
  · rfl
  · dsimp only [hCS, Pi.mul_apply, Pi.sub_apply, Pi.add_apply, Pi.pow_apply]
    ring

theorem optical_second_deriv : deriv (deriv optical) thetaStar =
    hCS cStar sStar wStar / Real.sqrt (deltaCS cStar sStar) := by
  have ha : aCS (Real.cos thetaStar) ≠ 0 := by rw [cos_thetaStar]; exact ne_of_gt aStar_pos
  have hd : 0 < deltaCS (Real.cos thetaStar) (Real.sin thetaStar) := by
    rw [cos_thetaStar, sin_thetaStar]; exact deltaStar_pos
  have hω : HasDerivAt optical 0 thetaStar := by
    simpa only [optical_stationary] using (optical_differentiable ha hd).hasDerivAt
  have hG := g_hasDerivAt_of_stationary hω
  have hS := (Real.hasDerivAt_sqrt (ne_of_gt hd)).comp thetaStar
    (delta_differentiable thetaStar).hasDerivAt
  have hn : Real.sqrt (deltaCS (Real.cos thetaStar) (Real.sin thetaStar)) ≠ 0 :=
    ne_of_gt (Real.sqrt_pos.2 hd)
  have hQ := hG.div hS hn
  have he : deriv optical =ᶠ[𝓝 thetaStar] (fun t =>
      gCS (Real.cos t) (Real.sin t) (optical t) /
        Real.sqrt (deltaCS (Real.cos t) (Real.sin t))) := by
    filter_upwards [optical_conditions_eventually ha hd] with t ht
    exact optical_deriv_formula ht.1 ht.2
  have hQ' := hQ.congr_of_eventuallyEq he
  simp only [Function.comp_apply] at hQ'
  rw [hQ'.deriv, cos_thetaStar, sin_thetaStar, optical_thetaStar, gStar_zero]
  have hs : Real.sqrt (deltaCS cStar sStar) ≠ 0 := ne_of_gt (Real.sqrt_pos.2 deltaStar_pos)
  field_simp
  ring

theorem optical_curvature_bounds :
    Enclosed (deriv (deriv optical) thetaStar) (372284/1000000) (372286/1000000) := by
  rw [optical_second_deriv]
  exact curvature_expression_bounds

theorem optical_curvature_pos : 0 < deriv (deriv optical) thetaStar := by
  have h := optical_curvature_bounds.1
  linarith

end
end SLean.Cert


==> anc/lean/SLean/Cert/OpticalGlobal.lean <==
module
public import SLean.Analytic.Optical

@[expose] public section
set_option autoImplicit false
namespace SLean.Cert
noncomputable section
open Filter
open scoped Topology

theorem aCS_cos_pos (θ : ℝ) : 0 < aCS (Real.cos θ) := by
  unfold aCS
  nlinarith [Real.cos_le_one θ, sq_nonneg (Real.cos θ)]

theorem deltaCS_pos_on_Ioc {θ : ℝ} (hθ : θ ∈ Set.Ioc 0 Real.pi) :
    0 < deltaCS (Real.cos θ) (Real.sin θ) := by
  have hc : Real.cos θ < 1 := by
    simpa using Real.cos_lt_cos_of_nonneg_of_le_pi (by norm_num : (0:ℝ) ≤ 0) hθ.2 hθ.1
  have hs : 0 < (1-Real.cos θ)^2 := sq_pos_of_pos (by linarith)
  have hp := mul_pos (mul_pos (by norm_num : (0:ℝ)<4) (aCS_cos_pos θ)) hs
  unfold deltaCS
  nlinarith [sq_nonneg (bCS (Real.cos θ) (Real.sin θ))]

theorem optical_continuous : Continuous optical := by
  have ha : Continuous (fun θ : ℝ => aCS (Real.cos θ)) := by unfold aCS; fun_prop
  have hb : Continuous (fun θ : ℝ => bCS (Real.cos θ) (Real.sin θ)) := by unfold bCS; fun_prop
  have hd : Continuous (fun θ : ℝ => deltaCS (Real.cos θ) (Real.sin θ)) := by
    unfold deltaCS aCS bCS
    fun_prop
  exact (hb.neg.sub (Real.continuous_sqrt.comp hd)).div (continuous_const.mul ha)
    (fun θ => mul_ne_zero (by norm_num) (aCS_cos_pos θ).ne')

theorem optical_analyticOnNhd : AnalyticOnNhd ℝ optical (Set.Ioc 0 Real.pi) := by
  intro θ hθ
  have ha := (aCS_cos_pos θ).ne'
  have hd := deltaCS_pos_on_Ioc hθ
  have hc : AnalyticAt ℝ SLean.Analytic.opticalC (θ : ℂ) :=
    (SLean.Analytic.opticalC_analytic ha hd).restrictScalars
  have hr : AnalyticAt ℝ (fun t : ℝ => (SLean.Analytic.opticalC (t : ℂ)).re) θ :=
    (Complex.reCLM.analyticAt _).comp (hc.comp (Complex.ofRealCLM.analyticAt _))
  apply hr.congr
  filter_upwards [optical_conditions_eventually ha hd] with t ht
  rw [SLean.Analytic.opticalC_ofReal ht.2.le, Complex.ofReal_re]

theorem optical_zero : optical 0 = 0 := by
  norm_num [optical, bCS, deltaCS, aCS]

theorem optical_stationary_large :
    ∃ θ ∈ Set.Ioo (0:ℝ) Real.pi, deriv optical θ = 0 ∧ 276/1000 < |optical θ| := by
  refine ⟨thetaStar, thetaStar_range, optical_stationary, ?_⟩
  rw [optical_thetaStar, abs_of_neg wStar_neg]
  have hu := wStar_bounds.2
  norm_num [wUpper] at hu
  linarith

theorem optical_branch_properties :
    ContinuousOn optical (Set.Icc 0 Real.pi) ∧
    AnalyticOnNhd ℝ optical (Set.Ioc 0 Real.pi) ∧ optical 0 = 0 ∧
    ∃ θ ∈ Set.Ioo (0:ℝ) Real.pi, deriv optical θ = 0 ∧ 276/1000 < |optical θ| :=
  ⟨optical_continuous.continuousOn, optical_analyticOnNhd, optical_zero, optical_stationary_large⟩

#print axioms optical_branch_properties
end
end SLean.Cert


==> anc/lean/SLean/Cert/OuterSimplicity.lean <==
module
public import SLean.Cert.RootDisks

@[expose] public section
set_option autoImplicit false
namespace SLean.Cert
open Pilots.C3
noncomputable section

theorem qZ_conj (z η : ℂ) : starRingEnd ℂ (qZ z η) =
    qZ (starRingEnd ℂ z) (starRingEnd ℂ η) := by
  simp only [qZ, c1, c2, c3, c4, map_add, map_sub, map_mul, map_pow,
    map_one, map_ofNat, map_neg]

theorem qZ_reversal (z η : ℂ) (hz : z ≠ 0) :
    z^3*qZ z⁻¹ η = 4*q z (-η)-z*qZ z (-η) := by
  simp only [qZ, q_coefficients, c0, c1, c2, c3, c4]
  field_simp
  ring

theorem reciprocalConj_simple {z η : ℂ} (hz : z ≠ 0) (hq : q z η = 0)
    (hs : qZ z η ≠ 0) : qZ (reciprocalConj z) (-starRingEnd ℂ η) ≠ 0 := by
  have hc : q (starRingEnd ℂ z) (starRingEnd ℂ η) = 0 := by rw [← q_conj, hq, map_zero]
  have hn : starRingEnd ℂ z ≠ 0 := (map_ne_zero (starRingEnd ℂ)).2 hz
  have hr := qZ_reversal (starRingEnd ℂ z) (-starRingEnd ℂ η) hn
  simp only [neg_neg, hc, mul_zero, zero_sub] at hr
  intro he
  change qZ (starRingEnd ℂ z)⁻¹ (-starRingEnd ℂ η) = 0 at he
  rw [he, mul_zero] at hr
  have hc' : qZ (starRingEnd ℂ z) (starRingEnd ℂ η) = 0 :=
    (mul_eq_zero.mp (neg_eq_zero.mp hr.symm)).resolve_left hn
  rw [← qZ_conj] at hc'
  exact hs ((map_eq_zero (starRingEnd ℂ)).mp hc')

theorem c3_outer_simple {η : ℂ} (hη : ‖η-etaStar‖ ≤ 1/100) :
    (∀ z : ℂ, ‖z‖ = 50 → q z η ≠ 0) ∧
    (∀ z : ℂ, 50 < ‖z‖ → q z η = 0 → deriv (fun t => q t η) z ≠ 0) := by
  have hp := critical_neighborhood_in_pilot (reflected_parameter_mem hη)
  constructor
  · intro z hz hq
    have hz0 : z ≠ 0 := by intro he; rw [he, norm_zero] at hz; norm_num at hz
    have huq := reciprocalConj_root hz0 hq
    have hun : ‖reciprocalConj z‖ = 1/50 := by rw [reciprocalConj_norm, hz]; norm_num
    exact (c3_inner (reflected_parameter_mem hη)).2.1 _ hun huq
  · intro z hz hq
    have hz0 : z ≠ 0 := by intro he; rw [he, norm_zero] at hz; norm_num at hz
    have hzpos : 0 < ‖z‖ := norm_pos_iff.mpr hz0
    have hun : ‖reciprocalConj z‖ ≤ 1/50 := by
      rw [reciprocalConj_norm, inv_eq_one_div]
      exact (div_le_iff₀ hzpos).2 (by linarith)
    have huq := reciprocalConj_root hz0 hq
    have hu0 := root_ne_zero hp huq
    have hu := reciprocalConj_simple hu0 huq (inner_root_simple hp hun)
    simp only [reciprocalConj_involutive, map_neg, starRingEnd_self_apply, neg_neg] at hu
    rw [(q_hasDerivAt z η).deriv]
    exact hu

end
end SLean.Cert


==> anc/lean/SLean/Cert/Quartic.lean <==
module

public import SLean.Cert.OpticalDerivatives

@[expose] public section
set_option autoImplicit false

namespace SLean.Cert
open Pilots.C3
noncomputable section

def qZ (z η : ℂ) := c1 η + 2*c2 η*z + 3*c3 η*z^2 + 4*c4 η*z^3
def qZZ (z η : ℂ) := 2*c2 η + 6*c3 η*z + 12*c4 η*z^2

theorem q_hasDerivAt (z η : ℂ) : HasDerivAt (fun t => q t η) (qZ z η) z := by
  have h := (hasDerivAt_id z)
  convert (((hasDerivAt_const z (c0 η)).add (h.const_mul (c1 η))).add
    ((h.pow 2).const_mul (c2 η))).add
    ((h.pow 3).const_mul (c3 η)) |>.add ((h.pow 4).const_mul (c4 η)) using 1
  · ext t; exact q_coefficients η t
  · dsimp [qZ]; ring

theorem qZ_hasDerivAt (z η : ℂ) : HasDerivAt (fun t => qZ t η) (qZZ z η) z := by
  have h := hasDerivAt_id z
  convert (((hasDerivAt_const z (c1 η)).add (h.const_mul (2*c2 η))).add
    ((h.pow 2).const_mul (3*c3 η))).add ((h.pow 3).const_mul (4*c4 η)) using 1
  · rfl
  · dsimp [qZZ]; ring

theorem q_taylor (z t η : ℂ) : q (z+t) η = q z η + qZ z η*t +
    qZZ z η/2*t^2 + (c3 η+4*c4 η*z)*t^3 + c4 η*t^4 := by
  simp only [q_coefficients, qZ, qZZ]
  ring

theorem q_conj (z η : ℂ) : starRingEnd ℂ (q z η) =
    q (starRingEnd ℂ z) (starRingEnd ℂ η) := by
  simp only [q, map_add, map_sub, map_mul, map_pow, map_one, map_ofNat]

theorem etaStar_conj : starRingEnd ℂ etaStar = -etaStar := by
  simp [etaStar]

theorem qStar_zero : q zStar etaStar = 0 := by
  rw [zStar_exp, etaStar, Algebra.q_exp_dispersion]
  have hp : P (thetaStar : ℂ) (wStar : ℂ) = 0 := by
    rw [P, ← Complex.ofReal_cos, ← Complex.ofReal_sin, cos_thetaStar, sin_thetaStar]
    have he : dispersionCS (cStar : ℂ) (sStar : ℂ) (wStar : ℂ) =
        ((pCS cStar sStar wStar : ℝ) : ℂ) := by
      simp [dispersionCS, pCS, aCS, bCS]
    rw [he, pStar_zero, Complex.ofReal_zero]
  rw [hp, mul_zero]

theorem P_hasDerivAt (θ w : ℂ) : HasDerivAt (fun t => P t w)
    (Complex.sin θ*(252-14*Complex.cos θ)*w^2 +
      (104*Complex.cos θ+(Complex.cos θ)^2-(Complex.sin θ)^2)*w -
      2*Complex.sin θ*(1-Complex.cos θ)) θ := by
  have ha := ((hasDerivAt_const θ (455 : ℂ)).sub
    ((Complex.hasDerivAt_cos θ).const_mul 252)).add
    (((Complex.hasDerivAt_cos θ).pow 2).const_mul 7)
  have hb := (Complex.hasDerivAt_sin θ).mul
    ((hasDerivAt_const θ (104 : ℂ)).add (Complex.hasDerivAt_cos θ))
  have hd := ((hasDerivAt_const θ (1 : ℂ)).sub (Complex.hasDerivAt_cos θ)).pow 2
  convert ((ha.mul_const (w^2)).add (hb.mul_const w)).sub hd using 1
  · rfl
  · dsimp only [Pi.add_apply, Pi.sub_apply, Pi.mul_apply, Pi.pow_apply]
    ring

theorem PStar_hasDerivAt_zero :
    HasDerivAt (fun t : ℂ => P t (wStar : ℂ)) 0 (thetaStar : ℂ) := by
  convert P_hasDerivAt (thetaStar : ℂ) (wStar : ℂ) using 1
  have hg := congrArg (fun x : ℝ => (x : ℂ)) gStar_zero
  simp only [gCS, Complex.ofReal_add, Complex.ofReal_sub, Complex.ofReal_mul,
    Complex.ofReal_pow, Complex.ofReal_ofNat, Complex.ofReal_zero] at hg
  rw [← Complex.ofReal_cos, ← Complex.ofReal_sin, cos_thetaStar, sin_thetaStar]
  exact hg.symm

theorem PStar_zero : P (thetaStar : ℂ) (wStar : ℂ) = 0 := by
  have hq := qStar_zero
  rw [zStar_exp, etaStar, Algebra.q_exp_dispersion] at hq
  exact (mul_eq_zero.mp hq).resolve_left
    (mul_ne_zero (by norm_num) (Complex.exp_ne_zero _))

theorem qZStar_zero : qZ zStar etaStar = 0 := by
  have he := (Complex.hasDerivAt_exp ((thetaStar : ℂ)*Complex.I)).comp
    (thetaStar : ℂ) ((hasDerivAt_id (thetaStar : ℂ)).mul_const Complex.I)
  have hq := (q_hasDerivAt (Complex.exp ((thetaStar : ℂ)*Complex.I)) etaStar).comp
    (thetaStar : ℂ) he
  have he2 := (Complex.hasDerivAt_exp (2*(thetaStar : ℂ)*Complex.I)).comp
    (thetaStar : ℂ) (((hasDerivAt_id (thetaStar : ℂ)).const_mul 2).mul_const Complex.I)
  have hp := (he2.const_mul (-4)).mul PStar_hasDerivAt_zero
  have hf : (fun t : ℂ => q (Complex.exp (t*Complex.I)) etaStar) =
      (fun t : ℂ => -4*Complex.exp (2*t*Complex.I)*P t (wStar : ℂ)) := by
    funext t
    exact Algebra.q_exp_dispersion t (wStar : ℂ)
  have hh : HasDerivAt (fun t : ℂ => q (Complex.exp (t*Complex.I)) etaStar) 0
      (thetaStar : ℂ) := by
    rw [hf]
    simpa only [PStar_zero, mul_zero, add_zero, Pi.mul_def, Function.comp_def, id_eq] using hp
  have hu := hq.unique hh
  rw [← zStar_exp] at hu
  simp only [one_mul] at hu
  exact (mul_eq_zero.mp hu).resolve_right
    (mul_ne_zero zStar_ne_zero Complex.I_ne_zero)

end
end SLean.Cert


==> anc/lean/SLean/Cert/ResidualBounds.lean <==
module
public import SLean.Cert.BoundaryData

@[expose] public section
set_option autoImplicit false
set_option maxRecDepth 8192
set_option maxHeartbeats 0
-- Generated uniform proof templates may finish at an earlier normalization step.
set_option linter.unreachableTactic false
set_option linter.unusedTactic false
namespace SLean.Cert
open Pilots.C3
noncomputable section

theorem center_residual {w : ℝ} (hw : Enclosed w wLower wUpper) :
    ‖q innerCenter (Complex.I*(w : ℂ))‖ ≤ 1/10000000000 := by
  let v0 : ℂ := ((w : ℝ) : ℂ)
  have hv0re : Enclosed v0.re (-276556513045327 / 1000000000000000) (-276556513045287 / 1000000000000000) := by
    convert hw using 1
    all_goals norm_num only [v0, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv0im : Enclosed v0.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v0, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v1 : ℂ := Complex.I
  have hv1re : Enclosed v1.re 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v1, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv1im : Enclosed v1.im 1 1 := by
    convert (enclosed_const (1 : ℝ)) using 1
    all_goals norm_num only [v1, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t0 : ℝ := v1.re * v0.re
  have ht0 : Enclosed t0 0 0 := enclosed_mul (L := 0) (U := 0) hv1re hv0re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t1 : ℝ := v1.im * v0.im
  have ht1 : Enclosed t1 0 0 := enclosed_mul (L := 0) (U := 0) hv1im hv0im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t2 : ℝ := t0 - t1
  have ht2 : Enclosed t2 0 0 := enclosed_sub (L := 0) (U := 0) ht0 ht1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t3 : ℝ := v1.re * v0.im
  have ht3 : Enclosed t3 0 0 := enclosed_mul (L := 0) (U := 0) hv1re hv0im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t4 : ℝ := v1.im * v0.re
  have ht4 : Enclosed t4 (-276556513045327 / 1000000000000000) (-276556513045287 / 1000000000000000) := enclosed_mul (L := (-276556513045327 / 1000000000000000)) (U := (-276556513045287 / 1000000000000000)) hv1im hv0re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t5 : ℝ := t3 + t4
  have ht5 : Enclosed t5 (-276556513045327 / 1000000000000000) (-276556513045287 / 1000000000000000) := enclosed_add (L := (-276556513045327 / 1000000000000000)) (U := (-276556513045287 / 1000000000000000)) ht3 ht4 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v2 : ℂ := v1*v0
  have hv2re : Enclosed v2.re 0 0 := by
    convert ht2 using 1
    all_goals norm_num only [v2, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv2im : Enclosed v2.im (-276556513045327 / 1000000000000000) (-276556513045287 / 1000000000000000) := by
    convert ht5 using 1
    all_goals norm_num only [v2, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v3 : ℂ := (((-14301531993 / 2000000000000) : ℝ) : ℂ)
  have hv3re : Enclosed v3.re (-14301531993 / 2000000000000) (-14301531993 / 2000000000000) := by
    convert (enclosed_const ((-14301531993 / 2000000000000) : ℝ)) using 1
    all_goals norm_num only [v3, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv3im : Enclosed v3.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v3, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v4 : ℂ := (((7390616887 / 2000000000000) : ℝ) : ℂ)
  have hv4re : Enclosed v4.re (7390616887 / 2000000000000) (7390616887 / 2000000000000) := by
    convert (enclosed_const ((7390616887 / 2000000000000) : ℝ)) using 1
    all_goals norm_num only [v4, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv4im : Enclosed v4.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v4, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t6 : ℝ := v4.re * v1.re
  have ht6 : Enclosed t6 0 0 := enclosed_mul (L := 0) (U := 0) hv4re hv1re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t7 : ℝ := v4.im * v1.im
  have ht7 : Enclosed t7 0 0 := enclosed_mul (L := 0) (U := 0) hv4im hv1im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t8 : ℝ := t6 - t7
  have ht8 : Enclosed t8 0 0 := enclosed_sub (L := 0) (U := 0) ht6 ht7 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t9 : ℝ := v4.re * v1.im
  have ht9 : Enclosed t9 (7390616887 / 2000000000000) (7390616887 / 2000000000000) := enclosed_mul (L := (7390616887 / 2000000000000)) (U := (7390616887 / 2000000000000)) hv4re hv1im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t10 : ℝ := v4.im * v1.re
  have ht10 : Enclosed t10 0 0 := enclosed_mul (L := 0) (U := 0) hv4im hv1re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t11 : ℝ := t9 + t10
  have ht11 : Enclosed t11 (7390616887 / 2000000000000) (7390616887 / 2000000000000) := enclosed_add (L := (7390616887 / 2000000000000)) (U := (7390616887 / 2000000000000)) ht9 ht10 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v5 : ℂ := v4*v1
  have hv5re : Enclosed v5.re 0 0 := by
    convert ht8 using 1
    all_goals norm_num only [v5, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv5im : Enclosed v5.im (7390616887 / 2000000000000) (7390616887 / 2000000000000) := by
    convert ht11 using 1
    all_goals norm_num only [v5, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t12 : ℝ := v3.re + v5.re
  have ht12 : Enclosed t12 (-14301531993 / 2000000000000) (-14301531993 / 2000000000000) := enclosed_add (L := (-14301531993 / 2000000000000)) (U := (-14301531993 / 2000000000000)) hv3re hv5re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t13 : ℝ := v3.im + v5.im
  have ht13 : Enclosed t13 (7390616887 / 2000000000000) (7390616887 / 2000000000000) := enclosed_add (L := (7390616887 / 2000000000000)) (U := (7390616887 / 2000000000000)) hv3im hv5im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v6 : ℂ := v3+v5
  have hv6re : Enclosed v6.re (-14301531993 / 2000000000000) (-14301531993 / 2000000000000) := by
    convert ht12 using 1
    all_goals norm_num only [v6, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv6im : Enclosed v6.im (7390616887 / 2000000000000) (7390616887 / 2000000000000) := by
    convert ht13 using 1
    all_goals norm_num only [v6, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v7 : ℂ := ((1 : ℝ) : ℂ)
  have hv7re : Enclosed v7.re 1 1 := by
    convert (enclosed_const (1 : ℝ)) using 1
    all_goals norm_num only [v7, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv7im : Enclosed v7.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v7, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t14 : ℝ := v7.re - v2.re
  have ht14 : Enclosed t14 1 1 := enclosed_sub (L := 1) (U := 1) hv7re hv2re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t15 : ℝ := v7.im - v2.im
  have ht15 : Enclosed t15 (276556513045287 / 1000000000000000) (276556513045327 / 1000000000000000) := enclosed_sub (L := (276556513045287 / 1000000000000000)) (U := (276556513045327 / 1000000000000000)) hv7im hv2im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v8 : ℂ := v7-v2
  have hv8re : Enclosed v8.re 1 1 := by
    convert ht14 using 1
    all_goals norm_num only [v8, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv8im : Enclosed v8.im (276556513045287 / 1000000000000000) (276556513045327 / 1000000000000000) := by
    convert ht15 using 1
    all_goals norm_num only [v8, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t16 : ℝ := v2.re * v2.re
  have ht16 : Enclosed t16 0 0 := enclosed_mul (L := 0) (U := 0) hv2re hv2re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t17 : ℝ := v2.im * v2.im
  have ht17 : Enclosed t17 (4780219056735499913157 / 62500000000000000000000) (76483504907790123131557 / 1000000000000000000000000) := enclosed_mul (L := (4780219056735499913157 / 62500000000000000000000)) (U := (76483504907790123131557 / 1000000000000000000000000)) hv2im hv2im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t18 : ℝ := t16 - t17
  have ht18 : Enclosed t18 (-76483504907790123131557 / 1000000000000000000000000) (-4780219056735499913157 / 62500000000000000000000) := enclosed_sub (L := (-76483504907790123131557 / 1000000000000000000000000)) (U := (-4780219056735499913157 / 62500000000000000000000)) ht16 ht17 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t19 : ℝ := v2.re * v2.im
  have ht19 : Enclosed t19 0 0 := enclosed_mul (L := 0) (U := 0) hv2re hv2im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t20 : ℝ := v2.im * v2.re
  have ht20 : Enclosed t20 0 0 := enclosed_mul (L := 0) (U := 0) hv2im hv2re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t21 : ℝ := t19 + t20
  have ht21 : Enclosed t21 0 0 := enclosed_add (L := 0) (U := 0) ht19 ht20 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v9 : ℂ := v2*v2
  have hv9re : Enclosed v9.re (-76483504907790123131557 / 1000000000000000000000000) (-4780219056735499913157 / 62500000000000000000000) := by
    convert ht18 using 1
    all_goals norm_num only [v9, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv9im : Enclosed v9.im 0 0 := by
    convert ht21 using 1
    all_goals norm_num only [v9, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v10 : ℂ := ((7 : ℝ) : ℂ)
  have hv10re : Enclosed v10.re 7 7 := by
    convert (enclosed_const (7 : ℝ)) using 1
    all_goals norm_num only [v10, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv10im : Enclosed v10.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v10, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t22 : ℝ := v10.re * v9.re
  have ht22 : Enclosed t22 (-535384534354530861920899 / 1000000000000000000000000) (-33461533397148499392099 / 62500000000000000000000) := enclosed_mul (L := (-535384534354530861920899 / 1000000000000000000000000)) (U := (-33461533397148499392099 / 62500000000000000000000)) hv10re hv9re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t23 : ℝ := v10.im * v9.im
  have ht23 : Enclosed t23 0 0 := enclosed_mul (L := 0) (U := 0) hv10im hv9im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t24 : ℝ := t22 - t23
  have ht24 : Enclosed t24 (-535384534354530861920899 / 1000000000000000000000000) (-33461533397148499392099 / 62500000000000000000000) := enclosed_sub (L := (-535384534354530861920899 / 1000000000000000000000000)) (U := (-33461533397148499392099 / 62500000000000000000000)) ht22 ht23 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t25 : ℝ := v10.re * v9.im
  have ht25 : Enclosed t25 0 0 := enclosed_mul (L := 0) (U := 0) hv10re hv9im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t26 : ℝ := v10.im * v9.re
  have ht26 : Enclosed t26 0 0 := enclosed_mul (L := 0) (U := 0) hv10im hv9re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t27 : ℝ := t25 + t26
  have ht27 : Enclosed t27 0 0 := enclosed_add (L := 0) (U := 0) ht25 ht26 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v11 : ℂ := v10*v9
  have hv11re : Enclosed v11.re (-535384534354530861920899 / 1000000000000000000000000) (-33461533397148499392099 / 62500000000000000000000) := by
    convert ht24 using 1
    all_goals norm_num only [v11, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv11im : Enclosed v11.im 0 0 := by
    convert ht27 using 1
    all_goals norm_num only [v11, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t28 : ℝ := v8.re + v11.re
  have ht28 : Enclosed t28 (464615465645469138079101 / 1000000000000000000000000) (29038466602851500607901 / 62500000000000000000000) := enclosed_add (L := (464615465645469138079101 / 1000000000000000000000000)) (U := (29038466602851500607901 / 62500000000000000000000)) hv8re hv11re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t29 : ℝ := v8.im + v11.im
  have ht29 : Enclosed t29 (276556513045287 / 1000000000000000) (276556513045327 / 1000000000000000) := enclosed_add (L := (276556513045287 / 1000000000000000)) (U := (276556513045327 / 1000000000000000)) hv8im hv11im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v12 : ℂ := v8+v11
  have hv12re : Enclosed v12.re (464615465645469138079101 / 1000000000000000000000000) (29038466602851500607901 / 62500000000000000000000) := by
    convert ht28 using 1
    all_goals norm_num only [v12, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv12im : Enclosed v12.im (276556513045287 / 1000000000000000) (276556513045327 / 1000000000000000) := by
    convert ht29 using 1
    all_goals norm_num only [v12, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v13 : ℂ := ((208 : ℝ) : ℂ)
  have hv13re : Enclosed v13.re 208 208 := by
    convert (enclosed_const (208 : ℝ)) using 1
    all_goals norm_num only [v13, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv13im : Enclosed v13.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v13, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t30 : ℝ := v13.re * v2.re
  have ht30 : Enclosed t30 0 0 := enclosed_mul (L := 0) (U := 0) hv13re hv2re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t31 : ℝ := v13.im * v2.im
  have ht31 : Enclosed t31 0 0 := enclosed_mul (L := 0) (U := 0) hv13im hv2im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t32 : ℝ := t30 - t31
  have ht32 : Enclosed t32 0 0 := enclosed_sub (L := 0) (U := 0) ht30 ht31 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t33 : ℝ := v13.re * v2.im
  have ht33 : Enclosed t33 (-3595234669589251 / 62500000000000) (-3595234669588731 / 62500000000000) := enclosed_mul (L := (-3595234669589251 / 62500000000000)) (U := (-3595234669588731 / 62500000000000)) hv13re hv2im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t34 : ℝ := v13.im * v2.re
  have ht34 : Enclosed t34 0 0 := enclosed_mul (L := 0) (U := 0) hv13im hv2re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t35 : ℝ := t33 + t34
  have ht35 : Enclosed t35 (-3595234669589251 / 62500000000000) (-3595234669588731 / 62500000000000) := enclosed_add (L := (-3595234669589251 / 62500000000000)) (U := (-3595234669588731 / 62500000000000)) ht33 ht34 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v14 : ℂ := v13*v2
  have hv14re : Enclosed v14.re 0 0 := by
    convert ht32 using 1
    all_goals norm_num only [v14, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv14im : Enclosed v14.im (-3595234669589251 / 62500000000000) (-3595234669588731 / 62500000000000) := by
    convert ht35 using 1
    all_goals norm_num only [v14, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v15 : ℂ := (((-4) : ℝ) : ℂ)
  have hv15re : Enclosed v15.re (-4) (-4) := by
    convert (enclosed_const ((-4) : ℝ)) using 1
    all_goals norm_num only [v15, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv15im : Enclosed v15.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v15, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t36 : ℝ := v15.re - v14.re
  have ht36 : Enclosed t36 (-4) (-4) := enclosed_sub (L := (-4)) (U := (-4)) hv15re hv14re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t37 : ℝ := v15.im - v14.im
  have ht37 : Enclosed t37 (3595234669588731 / 62500000000000) (3595234669589251 / 62500000000000) := enclosed_sub (L := (3595234669588731 / 62500000000000)) (U := (3595234669589251 / 62500000000000)) hv15im hv14im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v16 : ℂ := v15-v14
  have hv16re : Enclosed v16.re (-4) (-4) := by
    convert ht36 using 1
    all_goals norm_num only [v16, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv16im : Enclosed v16.im (3595234669588731 / 62500000000000) (3595234669589251 / 62500000000000) := by
    convert ht37 using 1
    all_goals norm_num only [v16, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v17 : ℂ := v2*v2
  have hv17re : Enclosed v17.re (-76483504907790123131557 / 1000000000000000000000000) (-4780219056735499913157 / 62500000000000000000000) := by
    convert ht18 using 1
    all_goals norm_num only [v17, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv17im : Enclosed v17.im 0 0 := by
    convert ht21 using 1
    all_goals norm_num only [v17, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v18 : ℂ := ((504 : ℝ) : ℂ)
  have hv18re : Enclosed v18.re 504 504 := by
    convert (enclosed_const (504 : ℝ)) using 1
    all_goals norm_num only [v18, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv18im : Enclosed v18.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v18, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t38 : ℝ := v18.re * v17.re
  have ht38 : Enclosed t38 (-4818460809190777757288091 / 125000000000000000000000) (-301153800574336494528891 / 7812500000000000000000) := enclosed_mul (L := (-4818460809190777757288091 / 125000000000000000000000)) (U := (-301153800574336494528891 / 7812500000000000000000)) hv18re hv17re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t39 : ℝ := v18.im * v17.im
  have ht39 : Enclosed t39 0 0 := enclosed_mul (L := 0) (U := 0) hv18im hv17im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t40 : ℝ := t38 - t39
  have ht40 : Enclosed t40 (-4818460809190777757288091 / 125000000000000000000000) (-301153800574336494528891 / 7812500000000000000000) := enclosed_sub (L := (-4818460809190777757288091 / 125000000000000000000000)) (U := (-301153800574336494528891 / 7812500000000000000000)) ht38 ht39 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t41 : ℝ := v18.re * v17.im
  have ht41 : Enclosed t41 0 0 := enclosed_mul (L := 0) (U := 0) hv18re hv17im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t42 : ℝ := v18.im * v17.re
  have ht42 : Enclosed t42 0 0 := enclosed_mul (L := 0) (U := 0) hv18im hv17re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t43 : ℝ := t41 + t42
  have ht43 : Enclosed t43 0 0 := enclosed_add (L := 0) (U := 0) ht41 ht42 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v19 : ℂ := v18*v17
  have hv19re : Enclosed v19.re (-4818460809190777757288091 / 125000000000000000000000) (-301153800574336494528891 / 7812500000000000000000) := by
    convert ht40 using 1
    all_goals norm_num only [v19, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv19im : Enclosed v19.im 0 0 := by
    convert ht43 using 1
    all_goals norm_num only [v19, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t44 : ℝ := v16.re - v19.re
  have ht44 : Enclosed t44 (269903800574336494528891 / 7812500000000000000000) (4318460809190777757288091 / 125000000000000000000000) := enclosed_sub (L := (269903800574336494528891 / 7812500000000000000000)) (U := (4318460809190777757288091 / 125000000000000000000000)) hv16re hv19re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t45 : ℝ := v16.im - v19.im
  have ht45 : Enclosed t45 (3595234669588731 / 62500000000000) (3595234669589251 / 62500000000000) := enclosed_sub (L := (3595234669588731 / 62500000000000)) (U := (3595234669589251 / 62500000000000)) hv16im hv19im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v20 : ℂ := v16-v19
  have hv20re : Enclosed v20.re (269903800574336494528891 / 7812500000000000000000) (4318460809190777757288091 / 125000000000000000000000) := by
    convert ht44 using 1
    all_goals norm_num only [v20, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv20im : Enclosed v20.im (3595234669588731 / 62500000000000) (3595234669589251 / 62500000000000) := by
    convert ht45 using 1
    all_goals norm_num only [v20, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v21 : ℂ := v2*v2
  have hv21re : Enclosed v21.re (-76483504907790123131557 / 1000000000000000000000000) (-4780219056735499913157 / 62500000000000000000000) := by
    convert ht18 using 1
    all_goals norm_num only [v21, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv21im : Enclosed v21.im 0 0 := by
    convert ht21 using 1
    all_goals norm_num only [v21, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v22 : ℂ := ((1834 : ℝ) : ℂ)
  have hv22re : Enclosed v22.re 1834 1834 := by
    convert (enclosed_const (1834 : ℝ)) using 1
    all_goals norm_num only [v22, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv22im : Enclosed v22.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v22, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t46 : ℝ := v22.re * v21.re
  have ht46 : Enclosed t46 (-70135374000443542911637769 / 500000000000000000000000) (-4383460875026453420364969 / 31250000000000000000000) := enclosed_mul (L := (-70135374000443542911637769 / 500000000000000000000000)) (U := (-4383460875026453420364969 / 31250000000000000000000)) hv22re hv21re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t47 : ℝ := v22.im * v21.im
  have ht47 : Enclosed t47 0 0 := enclosed_mul (L := 0) (U := 0) hv22im hv21im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t48 : ℝ := t46 - t47
  have ht48 : Enclosed t48 (-70135374000443542911637769 / 500000000000000000000000) (-4383460875026453420364969 / 31250000000000000000000) := enclosed_sub (L := (-70135374000443542911637769 / 500000000000000000000000)) (U := (-4383460875026453420364969 / 31250000000000000000000)) ht46 ht47 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t49 : ℝ := v22.re * v21.im
  have ht49 : Enclosed t49 0 0 := enclosed_mul (L := 0) (U := 0) hv22re hv21im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t50 : ℝ := v22.im * v21.re
  have ht50 : Enclosed t50 0 0 := enclosed_mul (L := 0) (U := 0) hv22im hv21re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t51 : ℝ := t49 + t50
  have ht51 : Enclosed t51 0 0 := enclosed_add (L := 0) (U := 0) ht49 ht50 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v23 : ℂ := v22*v21
  have hv23re : Enclosed v23.re (-70135374000443542911637769 / 500000000000000000000000) (-4383460875026453420364969 / 31250000000000000000000) := by
    convert ht48 using 1
    all_goals norm_num only [v23, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv23im : Enclosed v23.im 0 0 := by
    convert ht51 using 1
    all_goals norm_num only [v23, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v24 : ℂ := ((6 : ℝ) : ℂ)
  have hv24re : Enclosed v24.re 6 6 := by
    convert (enclosed_const (6 : ℝ)) using 1
    all_goals norm_num only [v24, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv24im : Enclosed v24.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v24, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t52 : ℝ := v24.re + v23.re
  have ht52 : Enclosed t52 (-67135374000443542911637769 / 500000000000000000000000) (-4195960875026453420364969 / 31250000000000000000000) := enclosed_add (L := (-67135374000443542911637769 / 500000000000000000000000)) (U := (-4195960875026453420364969 / 31250000000000000000000)) hv24re hv23re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t53 : ℝ := v24.im + v23.im
  have ht53 : Enclosed t53 0 0 := enclosed_add (L := 0) (U := 0) hv24im hv23im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v25 : ℂ := v24+v23
  have hv25re : Enclosed v25.re (-67135374000443542911637769 / 500000000000000000000000) (-4195960875026453420364969 / 31250000000000000000000) := by
    convert ht52 using 1
    all_goals norm_num only [v25, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv25im : Enclosed v25.im 0 0 := by
    convert ht53 using 1
    all_goals norm_num only [v25, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v26 : ℂ := ((208 : ℝ) : ℂ)
  have hv26re : Enclosed v26.re 208 208 := by
    convert (enclosed_const (208 : ℝ)) using 1
    all_goals norm_num only [v26, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv26im : Enclosed v26.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v26, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t54 : ℝ := v26.re * v2.re
  have ht54 : Enclosed t54 0 0 := enclosed_mul (L := 0) (U := 0) hv26re hv2re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t55 : ℝ := v26.im * v2.im
  have ht55 : Enclosed t55 0 0 := enclosed_mul (L := 0) (U := 0) hv26im hv2im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t56 : ℝ := t54 - t55
  have ht56 : Enclosed t56 0 0 := enclosed_sub (L := 0) (U := 0) ht54 ht55 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t57 : ℝ := v26.re * v2.im
  have ht57 : Enclosed t57 (-3595234669589251 / 62500000000000) (-3595234669588731 / 62500000000000) := enclosed_mul (L := (-3595234669589251 / 62500000000000)) (U := (-3595234669588731 / 62500000000000)) hv26re hv2im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t58 : ℝ := v26.im * v2.re
  have ht58 : Enclosed t58 0 0 := enclosed_mul (L := 0) (U := 0) hv26im hv2re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t59 : ℝ := t57 + t58
  have ht59 : Enclosed t59 (-3595234669589251 / 62500000000000) (-3595234669588731 / 62500000000000) := enclosed_add (L := (-3595234669589251 / 62500000000000)) (U := (-3595234669588731 / 62500000000000)) ht57 ht58 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v27 : ℂ := v26*v2
  have hv27re : Enclosed v27.re 0 0 := by
    convert ht56 using 1
    all_goals norm_num only [v27, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv27im : Enclosed v27.im (-3595234669589251 / 62500000000000) (-3595234669588731 / 62500000000000) := by
    convert ht59 using 1
    all_goals norm_num only [v27, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v28 : ℂ := (((-4) : ℝ) : ℂ)
  have hv28re : Enclosed v28.re (-4) (-4) := by
    convert (enclosed_const ((-4) : ℝ)) using 1
    all_goals norm_num only [v28, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv28im : Enclosed v28.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v28, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t60 : ℝ := v28.re + v27.re
  have ht60 : Enclosed t60 (-4) (-4) := enclosed_add (L := (-4)) (U := (-4)) hv28re hv27re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t61 : ℝ := v28.im + v27.im
  have ht61 : Enclosed t61 (-3595234669589251 / 62500000000000) (-3595234669588731 / 62500000000000) := enclosed_add (L := (-3595234669589251 / 62500000000000)) (U := (-3595234669588731 / 62500000000000)) hv28im hv27im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v29 : ℂ := v28+v27
  have hv29re : Enclosed v29.re (-4) (-4) := by
    convert ht60 using 1
    all_goals norm_num only [v29, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv29im : Enclosed v29.im (-3595234669589251 / 62500000000000) (-3595234669588731 / 62500000000000) := by
    convert ht61 using 1
    all_goals norm_num only [v29, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v30 : ℂ := v2*v2
  have hv30re : Enclosed v30.re (-76483504907790123131557 / 1000000000000000000000000) (-4780219056735499913157 / 62500000000000000000000) := by
    convert ht18 using 1
    all_goals norm_num only [v30, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv30im : Enclosed v30.im 0 0 := by
    convert ht21 using 1
    all_goals norm_num only [v30, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v31 : ℂ := ((504 : ℝ) : ℂ)
  have hv31re : Enclosed v31.re 504 504 := by
    convert (enclosed_const (504 : ℝ)) using 1
    all_goals norm_num only [v31, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv31im : Enclosed v31.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v31, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t62 : ℝ := v31.re * v30.re
  have ht62 : Enclosed t62 (-4818460809190777757288091 / 125000000000000000000000) (-301153800574336494528891 / 7812500000000000000000) := enclosed_mul (L := (-4818460809190777757288091 / 125000000000000000000000)) (U := (-301153800574336494528891 / 7812500000000000000000)) hv31re hv30re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t63 : ℝ := v31.im * v30.im
  have ht63 : Enclosed t63 0 0 := enclosed_mul (L := 0) (U := 0) hv31im hv30im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t64 : ℝ := t62 - t63
  have ht64 : Enclosed t64 (-4818460809190777757288091 / 125000000000000000000000) (-301153800574336494528891 / 7812500000000000000000) := enclosed_sub (L := (-4818460809190777757288091 / 125000000000000000000000)) (U := (-301153800574336494528891 / 7812500000000000000000)) ht62 ht63 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t65 : ℝ := v31.re * v30.im
  have ht65 : Enclosed t65 0 0 := enclosed_mul (L := 0) (U := 0) hv31re hv30im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t66 : ℝ := v31.im * v30.re
  have ht66 : Enclosed t66 0 0 := enclosed_mul (L := 0) (U := 0) hv31im hv30re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t67 : ℝ := t65 + t66
  have ht67 : Enclosed t67 0 0 := enclosed_add (L := 0) (U := 0) ht65 ht66 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v32 : ℂ := v31*v30
  have hv32re : Enclosed v32.re (-4818460809190777757288091 / 125000000000000000000000) (-301153800574336494528891 / 7812500000000000000000) := by
    convert ht64 using 1
    all_goals norm_num only [v32, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv32im : Enclosed v32.im 0 0 := by
    convert ht67 using 1
    all_goals norm_num only [v32, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t68 : ℝ := v29.re - v32.re
  have ht68 : Enclosed t68 (269903800574336494528891 / 7812500000000000000000) (4318460809190777757288091 / 125000000000000000000000) := enclosed_sub (L := (269903800574336494528891 / 7812500000000000000000)) (U := (4318460809190777757288091 / 125000000000000000000000)) hv29re hv32re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t69 : ℝ := v29.im - v32.im
  have ht69 : Enclosed t69 (-3595234669589251 / 62500000000000) (-3595234669588731 / 62500000000000) := enclosed_sub (L := (-3595234669589251 / 62500000000000)) (U := (-3595234669588731 / 62500000000000)) hv29im hv32im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v33 : ℂ := v29-v32
  have hv33re : Enclosed v33.re (269903800574336494528891 / 7812500000000000000000) (4318460809190777757288091 / 125000000000000000000000) := by
    convert ht68 using 1
    all_goals norm_num only [v33, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv33im : Enclosed v33.im (-3595234669589251 / 62500000000000) (-3595234669588731 / 62500000000000) := by
    convert ht69 using 1
    all_goals norm_num only [v33, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v34 : ℂ := ((1 : ℝ) : ℂ)
  have hv34re : Enclosed v34.re 1 1 := by
    convert (enclosed_const (1 : ℝ)) using 1
    all_goals norm_num only [v34, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv34im : Enclosed v34.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v34, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t70 : ℝ := v34.re + v2.re
  have ht70 : Enclosed t70 1 1 := enclosed_add (L := 1) (U := 1) hv34re hv2re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t71 : ℝ := v34.im + v2.im
  have ht71 : Enclosed t71 (-276556513045327 / 1000000000000000) (-276556513045287 / 1000000000000000) := enclosed_add (L := (-276556513045327 / 1000000000000000)) (U := (-276556513045287 / 1000000000000000)) hv34im hv2im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v35 : ℂ := v34+v2
  have hv35re : Enclosed v35.re 1 1 := by
    convert ht70 using 1
    all_goals norm_num only [v35, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv35im : Enclosed v35.im (-276556513045327 / 1000000000000000) (-276556513045287 / 1000000000000000) := by
    convert ht71 using 1
    all_goals norm_num only [v35, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v36 : ℂ := v2*v2
  have hv36re : Enclosed v36.re (-76483504907790123131557 / 1000000000000000000000000) (-4780219056735499913157 / 62500000000000000000000) := by
    convert ht18 using 1
    all_goals norm_num only [v36, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv36im : Enclosed v36.im 0 0 := by
    convert ht21 using 1
    all_goals norm_num only [v36, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v37 : ℂ := ((7 : ℝ) : ℂ)
  have hv37re : Enclosed v37.re 7 7 := by
    convert (enclosed_const (7 : ℝ)) using 1
    all_goals norm_num only [v37, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv37im : Enclosed v37.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v37, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t72 : ℝ := v37.re * v36.re
  have ht72 : Enclosed t72 (-535384534354530861920899 / 1000000000000000000000000) (-33461533397148499392099 / 62500000000000000000000) := enclosed_mul (L := (-535384534354530861920899 / 1000000000000000000000000)) (U := (-33461533397148499392099 / 62500000000000000000000)) hv37re hv36re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t73 : ℝ := v37.im * v36.im
  have ht73 : Enclosed t73 0 0 := enclosed_mul (L := 0) (U := 0) hv37im hv36im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t74 : ℝ := t72 - t73
  have ht74 : Enclosed t74 (-535384534354530861920899 / 1000000000000000000000000) (-33461533397148499392099 / 62500000000000000000000) := enclosed_sub (L := (-535384534354530861920899 / 1000000000000000000000000)) (U := (-33461533397148499392099 / 62500000000000000000000)) ht72 ht73 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t75 : ℝ := v37.re * v36.im
  have ht75 : Enclosed t75 0 0 := enclosed_mul (L := 0) (U := 0) hv37re hv36im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t76 : ℝ := v37.im * v36.re
  have ht76 : Enclosed t76 0 0 := enclosed_mul (L := 0) (U := 0) hv37im hv36re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t77 : ℝ := t75 + t76
  have ht77 : Enclosed t77 0 0 := enclosed_add (L := 0) (U := 0) ht75 ht76 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v38 : ℂ := v37*v36
  have hv38re : Enclosed v38.re (-535384534354530861920899 / 1000000000000000000000000) (-33461533397148499392099 / 62500000000000000000000) := by
    convert ht74 using 1
    all_goals norm_num only [v38, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv38im : Enclosed v38.im 0 0 := by
    convert ht77 using 1
    all_goals norm_num only [v38, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t78 : ℝ := v35.re + v38.re
  have ht78 : Enclosed t78 (464615465645469138079101 / 1000000000000000000000000) (29038466602851500607901 / 62500000000000000000000) := enclosed_add (L := (464615465645469138079101 / 1000000000000000000000000)) (U := (29038466602851500607901 / 62500000000000000000000)) hv35re hv38re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t79 : ℝ := v35.im + v38.im
  have ht79 : Enclosed t79 (-276556513045327 / 1000000000000000) (-276556513045287 / 1000000000000000) := enclosed_add (L := (-276556513045327 / 1000000000000000)) (U := (-276556513045287 / 1000000000000000)) hv35im hv38im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v39 : ℂ := v35+v38
  have hv39re : Enclosed v39.re (464615465645469138079101 / 1000000000000000000000000) (29038466602851500607901 / 62500000000000000000000) := by
    convert ht78 using 1
    all_goals norm_num only [v39, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv39im : Enclosed v39.im (-276556513045327 / 1000000000000000) (-276556513045287 / 1000000000000000) := by
    convert ht79 using 1
    all_goals norm_num only [v39, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t80 : ℝ := v20.re * v6.re
  have ht80 : Enclosed t80 (-123521210846317153072817 / 500000000000000000000000) (-247042421692554569680153 / 1000000000000000000000000) := enclosed_mul (L := (-123521210846317153072817 / 500000000000000000000000)) (U := (-247042421692554569680153 / 1000000000000000000000000)) hv20re hv6re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t81 : ℝ := v20.im * v6.im
  have ht81 : Enclosed t81 (212568016494322725388003 / 1000000000000000000000000) (106284008247176735177127 / 500000000000000000000000) := enclosed_mul (L := (212568016494322725388003 / 1000000000000000000000000)) (U := (106284008247176735177127 / 500000000000000000000000)) hv20im hv6im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t82 : ℝ := t80 - t81
  have ht82 : Enclosed t82 (-28725652386686736031243 / 62500000000000000000000) (-114902609546719323767039 / 250000000000000000000000) := enclosed_sub (L := (-28725652386686736031243 / 62500000000000000000000)) (U := (-114902609546719323767039 / 250000000000000000000000)) ht80 ht81 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t83 : ℝ := v20.re * v6.im
  have ht83 : Enclosed t83 (63832178764485491049139 / 500000000000000000000000) (12766435752901218759071 / 100000000000000000000000) := enclosed_mul (L := (63832178764485491049139 / 500000000000000000000000)) (U := (12766435752901218759071 / 100000000000000000000000)) hv20re hv6im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t84 : ℝ := v20.im * v6.re
  have ht84 : Enclosed t84 (-205669454597893829381629 / 500000000000000000000000) (-411338909195728164390167 / 1000000000000000000000000) := enclosed_mul (L := (-205669454597893829381629 / 500000000000000000000000)) (U := (-411338909195728164390167 / 1000000000000000000000000)) hv20im hv6re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t85 : ℝ := t83 + t84
  have ht85 : Enclosed t85 (-14183727583340833833249 / 50000000000000000000000) (-283674551666715976799457 / 1000000000000000000000000) := enclosed_add (L := (-14183727583340833833249 / 50000000000000000000000)) (U := (-283674551666715976799457 / 1000000000000000000000000)) ht83 ht84 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v40 : ℂ := v20*v6
  have hv40re : Enclosed v40.re (-28725652386686736031243 / 62500000000000000000000) (-114902609546719323767039 / 250000000000000000000000) := by
    convert ht82 using 1
    all_goals norm_num only [v40, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv40im : Enclosed v40.im (-14183727583340833833249 / 50000000000000000000000) (-283674551666715976799457 / 1000000000000000000000000) := by
    convert ht85 using 1
    all_goals norm_num only [v40, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t86 : ℝ := v12.re + v40.re
  have ht86 : Enclosed t86 (5005027458481361579213 / 1000000000000000000000000) (250251372937335732913 / 50000000000000000000000) := enclosed_add (L := (5005027458481361579213 / 1000000000000000000000000)) (U := (250251372937335732913 / 50000000000000000000000)) hv12re hv40re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t87 : ℝ := v12.im + v40.im
  have ht87 : Enclosed t87 (-355901931076483833249 / 50000000000000000000000) (-7118038621388976799457 / 1000000000000000000000000) := enclosed_add (L := (-355901931076483833249 / 50000000000000000000000)) (U := (-7118038621388976799457 / 1000000000000000000000000)) hv12im hv40im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v41 : ℂ := v12+v40
  have hv41re : Enclosed v41.re (5005027458481361579213 / 1000000000000000000000000) (250251372937335732913 / 50000000000000000000000) := by
    convert ht86 using 1
    all_goals norm_num only [v41, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv41im : Enclosed v41.im (-355901931076483833249 / 50000000000000000000000) (-7118038621388976799457 / 1000000000000000000000000) := by
    convert ht87 using 1
    all_goals norm_num only [v41, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t88 : ℝ := v6.re * v6.re
  have ht88 : Enclosed t88 (12783363584175159503 / 250000000000000000000000) (51133454336700638013 / 1000000000000000000000000) := enclosed_mul (L := (12783363584175159503 / 250000000000000000000000)) (U := (51133454336700638013 / 1000000000000000000000000)) hv6re hv6re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t89 : ℝ := v6.im * v6.im
  have ht89 : Enclosed t89 (3413826123150598173 / 250000000000000000000000) (13655304492602392693 / 1000000000000000000000000) := enclosed_mul (L := (3413826123150598173 / 250000000000000000000000)) (U := (13655304492602392693 / 1000000000000000000000000)) hv6im hv6im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t90 : ℝ := t88 - t89
  have ht90 : Enclosed t90 (37478149844098245319 / 1000000000000000000000000) (37478149844098245321 / 1000000000000000000000000) := enclosed_sub (L := (37478149844098245319 / 1000000000000000000000000)) (U := (37478149844098245321 / 1000000000000000000000000)) ht88 ht89 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t91 : ℝ := v6.re * v6.im
  have ht91 : Enclosed t91 (-3303035745544892681 / 125000000000000000000000) (-26424285964359141447 / 1000000000000000000000000) := enclosed_mul (L := (-3303035745544892681 / 125000000000000000000000)) (U := (-26424285964359141447 / 1000000000000000000000000)) hv6re hv6im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t92 : ℝ := v6.im * v6.re
  have ht92 : Enclosed t92 (-3303035745544892681 / 125000000000000000000000) (-26424285964359141447 / 1000000000000000000000000) := enclosed_mul (L := (-3303035745544892681 / 125000000000000000000000)) (U := (-26424285964359141447 / 1000000000000000000000000)) hv6im hv6re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t93 : ℝ := t91 + t92
  have ht93 : Enclosed t93 (-3303035745544892681 / 62500000000000000000000) (-26424285964359141447 / 500000000000000000000000) := enclosed_add (L := (-3303035745544892681 / 62500000000000000000000)) (U := (-26424285964359141447 / 500000000000000000000000)) ht91 ht92 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v42 : ℂ := v6*v6
  have hv42re : Enclosed v42.re (37478149844098245319 / 1000000000000000000000000) (37478149844098245321 / 1000000000000000000000000) := by
    convert ht90 using 1
    all_goals norm_num only [v42, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv42im : Enclosed v42.im (-3303035745544892681 / 62500000000000000000000) (-26424285964359141447 / 500000000000000000000000) := by
    convert ht93 using 1
    all_goals norm_num only [v42, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t94 : ℝ := v25.re * v42.re
  have ht94 : Enclosed t94 (-1258054803314100280037 / 250000000000000000000000) (-157256850414215012267 / 31250000000000000000000) := enclosed_mul (L := (-1258054803314100280037 / 250000000000000000000000)) (U := (-157256850414215012267 / 31250000000000000000000)) hv25re hv42re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t95 : ℝ := v25.im * v42.im
  have ht95 : Enclosed t95 0 0 := enclosed_mul (L := 0) (U := 0) hv25im hv42im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t96 : ℝ := t94 - t95
  have ht96 : Enclosed t96 (-1258054803314100280037 / 250000000000000000000000) (-157256850414215012267 / 31250000000000000000000) := enclosed_sub (L := (-1258054803314100280037 / 250000000000000000000000)) (U := (-157256850414215012267 / 31250000000000000000000)) ht94 ht95 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t97 : ℝ := v25.re * v42.im
  have ht97 : Enclosed t97 (3548008641822771670549 / 500000000000000000000000) (354800864182384387233 / 50000000000000000000000) := enclosed_mul (L := (3548008641822771670549 / 500000000000000000000000)) (U := (354800864182384387233 / 50000000000000000000000)) hv25re hv42im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t98 : ℝ := v25.im * v42.re
  have ht98 : Enclosed t98 0 0 := enclosed_mul (L := 0) (U := 0) hv25im hv42re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t99 : ℝ := t97 + t98
  have ht99 : Enclosed t99 (3548008641822771670549 / 500000000000000000000000) (354800864182384387233 / 50000000000000000000000) := enclosed_add (L := (3548008641822771670549 / 500000000000000000000000)) (U := (354800864182384387233 / 50000000000000000000000)) ht97 ht98 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v43 : ℂ := v25*v42
  have hv43re : Enclosed v43.re (-1258054803314100280037 / 250000000000000000000000) (-157256850414215012267 / 31250000000000000000000) := by
    convert ht96 using 1
    all_goals norm_num only [v43, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv43im : Enclosed v43.im (3548008641822771670549 / 500000000000000000000000) (354800864182384387233 / 50000000000000000000000) := by
    convert ht99 using 1
    all_goals norm_num only [v43, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t100 : ℝ := v41.re + v43.re
  have ht100 : Enclosed t100 (-5438350955007908187 / 200000000000000000000000) (-6797938627041433571 / 250000000000000000000000) := enclosed_add (L := (-5438350955007908187 / 200000000000000000000000)) (U := (-6797938627041433571 / 250000000000000000000000)) hv41re hv43re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t101 : ℝ := v41.im + v43.im
  have ht101 : Enclosed t101 (-11010668942066661941 / 500000000000000000000000) (-22021337741289054797 / 1000000000000000000000000) := enclosed_add (L := (-11010668942066661941 / 500000000000000000000000)) (U := (-22021337741289054797 / 1000000000000000000000000)) hv41im hv43im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v44 : ℂ := v41+v43
  have hv44re : Enclosed v44.re (-5438350955007908187 / 200000000000000000000000) (-6797938627041433571 / 250000000000000000000000) := by
    convert ht100 using 1
    all_goals norm_num only [v44, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv44im : Enclosed v44.im (-11010668942066661941 / 500000000000000000000000) (-22021337741289054797 / 1000000000000000000000000) := by
    convert ht101 using 1
    all_goals norm_num only [v44, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v45 : ℂ := v6*v6
  have hv45re : Enclosed v45.re (37478149844098245319 / 1000000000000000000000000) (37478149844098245321 / 1000000000000000000000000) := by
    convert ht90 using 1
    all_goals norm_num only [v45, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv45im : Enclosed v45.im (-3303035745544892681 / 62500000000000000000000) (-26424285964359141447 / 500000000000000000000000) := by
    convert ht93 using 1
    all_goals norm_num only [v45, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t102 : ℝ := v45.re * v6.re
  have ht102 : Enclosed t102 (-267997479516909509 / 1000000000000000000000000) (-66999369879227377 / 250000000000000000000000) := enclosed_mul (L := (-267997479516909509 / 1000000000000000000000000)) (U := (-66999369879227377 / 250000000000000000000000)) hv45re hv6re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t103 : ℝ := v45.im * v6.im
  have ht103 : Enclosed t103 (-195291774075109751 / 1000000000000000000000000) (-781167096300439 / 4000000000000000000000) := enclosed_mul (L := (-195291774075109751 / 1000000000000000000000000)) (U := (-781167096300439 / 4000000000000000000000)) hv45im hv6im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t104 : ℝ := t102 - t103
  have ht104 : Enclosed t104 (-72705705441799759 / 1000000000000000000000000) (-72705705441799757 / 1000000000000000000000000) := enclosed_sub (L := (-72705705441799759 / 1000000000000000000000000)) (U := (-72705705441799757 / 1000000000000000000000000)) ht102 ht103 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t105 : ℝ := v45.re * v6.im
  have ht105 : Enclosed t105 (69246661782827227 / 500000000000000000000000) (27698664713130891 / 200000000000000000000000) := enclosed_mul (L := (69246661782827227 / 500000000000000000000000)) (U := (27698664713130891 / 200000000000000000000000)) hv45re hv6im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t106 : ℝ := v45.im * v6.re
  have ht106 : Enclosed t106 (377907771111463119 / 1000000000000000000000000) (4723847138893289 / 12500000000000000000000) := enclosed_mul (L := (377907771111463119 / 1000000000000000000000000)) (U := (4723847138893289 / 12500000000000000000000)) hv45im hv6re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t107 : ℝ := t105 + t106
  have ht107 : Enclosed t107 (516401094677117573 / 1000000000000000000000000) (20656043787084703 / 40000000000000000000000) := enclosed_add (L := (516401094677117573 / 1000000000000000000000000)) (U := (20656043787084703 / 40000000000000000000000)) ht105 ht106 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v46 : ℂ := v45*v6
  have hv46re : Enclosed v46.re (-72705705441799759 / 1000000000000000000000000) (-72705705441799757 / 1000000000000000000000000) := by
    convert ht104 using 1
    all_goals norm_num only [v46, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv46im : Enclosed v46.im (516401094677117573 / 1000000000000000000000000) (20656043787084703 / 40000000000000000000000) := by
    convert ht107 using 1
    all_goals norm_num only [v46, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t108 : ℝ := v33.re * v46.re
  have ht108 : Enclosed t108 (-2511813916439847369 / 1000000000000000000000000) (-100472556657561463 / 40000000000000000000000) := enclosed_mul (L := (-2511813916439847369 / 1000000000000000000000000)) (U := (-100472556657561463 / 40000000000000000000000)) hv33re hv46re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t109 : ℝ := v33.im * v46.im
  have ht109 : Enclosed t109 (-118821319615808917 / 4000000000000000000000) (-7426332475986983169 / 250000000000000000000000) := enclosed_mul (L := (-118821319615808917 / 4000000000000000000000)) (U := (-7426332475986983169 / 250000000000000000000000)) hv33im hv46im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t110 : ℝ := t108 - t109
  have ht110 : Enclosed t110 (27193515987508085307 / 1000000000000000000000000) (1087740639500527707 / 40000000000000000000000) := enclosed_sub (L := (27193515987508085307 / 1000000000000000000000000)) (U := (1087740639500527707 / 40000000000000000000000)) ht108 ht109 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t111 : ℝ := v33.re * v46.im
  have ht111 : Enclosed t111 (8920231556742515231 / 500000000000000000000000) (4460115778372697199 / 250000000000000000000000) := enclosed_mul (L := (8920231556742515231 / 500000000000000000000000)) (U := (4460115778372697199 / 250000000000000000000000)) hv33re hv46im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t112 : ℝ := v33.im * v46.re
  have ht112 : Enclosed t112 (1045576291525058203 / 250000000000000000000000) (52278814576260473 / 12500000000000000000000) := enclosed_mul (L := (1045576291525058203 / 250000000000000000000000)) (U := (52278814576260473 / 12500000000000000000000)) hv33im hv46re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t113 : ℝ := t111 + t112
  have ht113 : Enclosed t113 (11011384139792631637 / 500000000000000000000000) (5505692069897906659 / 250000000000000000000000) := enclosed_add (L := (11011384139792631637 / 500000000000000000000000)) (U := (5505692069897906659 / 250000000000000000000000)) ht111 ht112 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v47 : ℂ := v33*v46
  have hv47re : Enclosed v47.re (27193515987508085307 / 1000000000000000000000000) (1087740639500527707 / 40000000000000000000000) := by
    convert ht110 using 1
    all_goals norm_num only [v47, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv47im : Enclosed v47.im (11011384139792631637 / 500000000000000000000000) (5505692069897906659 / 250000000000000000000000) := by
    convert ht113 using 1
    all_goals norm_num only [v47, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t114 : ℝ := v44.re + v47.re
  have ht114 : Enclosed t114 (440303117136093 / 250000000000000000000000) (1761479347458391 / 1000000000000000000000000) := enclosed_add (L := (440303117136093 / 250000000000000000000000)) (U := (1761479347458391 / 1000000000000000000000000)) hv44re hv47re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t115 : ℝ := v44.im + v47.im
  have ht115 : Enclosed t115 (22349928936553 / 15625000000000000000000) (1430538302571839 / 1000000000000000000000000) := enclosed_add (L := (22349928936553 / 15625000000000000000000)) (U := (1430538302571839 / 1000000000000000000000000)) hv44im hv47im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v48 : ℂ := v44+v47
  have hv48re : Enclosed v48.re (440303117136093 / 250000000000000000000000) (1761479347458391 / 1000000000000000000000000) := by
    convert ht114 using 1
    all_goals norm_num only [v48, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv48im : Enclosed v48.im (22349928936553 / 15625000000000000000000) (1430538302571839 / 1000000000000000000000000) := by
    convert ht115 using 1
    all_goals norm_num only [v48, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v49 : ℂ := v6*v6
  have hv49re : Enclosed v49.re (37478149844098245319 / 1000000000000000000000000) (37478149844098245321 / 1000000000000000000000000) := by
    convert ht90 using 1
    all_goals norm_num only [v49, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv49im : Enclosed v49.im (-3303035745544892681 / 62500000000000000000000) (-26424285964359141447 / 500000000000000000000000) := by
    convert ht93 using 1
    all_goals norm_num only [v49, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t116 : ℝ := v49.re * v6.re
  have ht116 : Enclosed t116 (-267997479516909509 / 1000000000000000000000000) (-66999369879227377 / 250000000000000000000000) := enclosed_mul (L := (-267997479516909509 / 1000000000000000000000000)) (U := (-66999369879227377 / 250000000000000000000000)) hv49re hv6re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t117 : ℝ := v49.im * v6.im
  have ht117 : Enclosed t117 (-195291774075109751 / 1000000000000000000000000) (-781167096300439 / 4000000000000000000000) := enclosed_mul (L := (-195291774075109751 / 1000000000000000000000000)) (U := (-781167096300439 / 4000000000000000000000)) hv49im hv6im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t118 : ℝ := t116 - t117
  have ht118 : Enclosed t118 (-72705705441799759 / 1000000000000000000000000) (-72705705441799757 / 1000000000000000000000000) := enclosed_sub (L := (-72705705441799759 / 1000000000000000000000000)) (U := (-72705705441799757 / 1000000000000000000000000)) ht116 ht117 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t119 : ℝ := v49.re * v6.im
  have ht119 : Enclosed t119 (69246661782827227 / 500000000000000000000000) (27698664713130891 / 200000000000000000000000) := enclosed_mul (L := (69246661782827227 / 500000000000000000000000)) (U := (27698664713130891 / 200000000000000000000000)) hv49re hv6im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t120 : ℝ := v49.im * v6.re
  have ht120 : Enclosed t120 (377907771111463119 / 1000000000000000000000000) (4723847138893289 / 12500000000000000000000) := enclosed_mul (L := (377907771111463119 / 1000000000000000000000000)) (U := (4723847138893289 / 12500000000000000000000)) hv49im hv6re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t121 : ℝ := t119 + t120
  have ht121 : Enclosed t121 (516401094677117573 / 1000000000000000000000000) (20656043787084703 / 40000000000000000000000) := enclosed_add (L := (516401094677117573 / 1000000000000000000000000)) (U := (20656043787084703 / 40000000000000000000000)) ht119 ht120 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v50 : ℂ := v49*v6
  have hv50re : Enclosed v50.re (-72705705441799759 / 1000000000000000000000000) (-72705705441799757 / 1000000000000000000000000) := by
    convert ht118 using 1
    all_goals norm_num only [v50, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv50im : Enclosed v50.im (516401094677117573 / 1000000000000000000000000) (20656043787084703 / 40000000000000000000000) := by
    convert ht121 using 1
    all_goals norm_num only [v50, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t122 : ℝ := v50.re * v6.re
  have ht122 : Enclosed t122 (259950743112383 / 500000000000000000000000) (519901486224767 / 1000000000000000000000000) := enclosed_mul (L := (259950743112383 / 500000000000000000000000)) (U := (519901486224767 / 1000000000000000000000000)) hv50re hv6re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t123 : ℝ := v50.im * v6.im
  have ht123 : Enclosed t123 (381652265078599 / 200000000000000000000000) (477065331348249 / 250000000000000000000000) := enclosed_mul (L := (381652265078599 / 200000000000000000000000)) (U := (477065331348249 / 250000000000000000000000)) hv50im hv6im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t124 : ℝ := t122 - t123
  have ht124 : Enclosed t124 (-138835983916823 / 100000000000000000000000) (-347089959792057 / 250000000000000000000000) := enclosed_sub (L := (-138835983916823 / 100000000000000000000000)) (U := (-347089959792057 / 250000000000000000000000)) ht122 ht123 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t125 : ℝ := v50.re * v6.im
  have ht125 : Enclosed t125 (-268670007209707 / 1000000000000000000000000) (-134335003604853 / 500000000000000000000000) := enclosed_mul (L := (-268670007209707 / 1000000000000000000000000)) (U := (-134335003604853 / 500000000000000000000000)) hv50re hv6im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t126 : ℝ := v50.im * v6.re
  have ht126 : Enclosed t126 (-369266338837251 / 100000000000000000000000) (-3692663388372509 / 1000000000000000000000000) := enclosed_mul (L := (-369266338837251 / 100000000000000000000000)) (U := (-3692663388372509 / 1000000000000000000000000)) hv50im hv6re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t127 : ℝ := t125 + t126
  have ht127 : Enclosed t127 (-3961333395582217 / 1000000000000000000000000) (-792266679116443 / 200000000000000000000000) := enclosed_add (L := (-3961333395582217 / 1000000000000000000000000)) (U := (-792266679116443 / 200000000000000000000000)) ht125 ht126 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v51 : ℂ := v50*v6
  have hv51re : Enclosed v51.re (-138835983916823 / 100000000000000000000000) (-347089959792057 / 250000000000000000000000) := by
    convert ht124 using 1
    all_goals norm_num only [v51, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv51im : Enclosed v51.im (-3961333395582217 / 1000000000000000000000000) (-792266679116443 / 200000000000000000000000) := by
    convert ht127 using 1
    all_goals norm_num only [v51, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t128 : ℝ := v39.re * v51.re
  have ht128 : Enclosed t128 (-645053453158831 / 1000000000000000000000000) (-322526726579307 / 500000000000000000000000) := enclosed_mul (L := (-645053453158831 / 1000000000000000000000000)) (U := (-322526726579307 / 500000000000000000000000)) hv39re hv51re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t129 : ℝ := v39.im * v51.im
  have ht129 : Enclosed t129 (1095532550892063 / 1000000000000000000000000) (1095532550892223 / 1000000000000000000000000) := enclosed_mul (L := (1095532550892063 / 1000000000000000000000000)) (U := (1095532550892223 / 1000000000000000000000000)) hv39im hv51im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t130 : ℝ := t128 - t129
  have ht130 : Enclosed t130 (-870293002025527 / 500000000000000000000000) (-1740586004050677 / 1000000000000000000000000) := enclosed_sub (L := (-870293002025527 / 500000000000000000000000)) (U := (-1740586004050677 / 1000000000000000000000000)) ht128 ht129 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t131 : ℝ := v39.re * v51.im
  have ht131 : Enclosed t131 (-1840496760165993 / 1000000000000000000000000) (-920248380082689 / 500000000000000000000000) := enclosed_mul (L := (-1840496760165993 / 1000000000000000000000000)) (U := (-920248380082689 / 500000000000000000000000)) hv39re hv51im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t132 : ℝ := v39.im * v51.re
  have ht132 : Enclosed t132 (599937431207 / 1562500000000000000000) (383959955972537 / 1000000000000000000000000) := enclosed_mul (L := (599937431207 / 1562500000000000000000)) (U := (383959955972537 / 1000000000000000000000000)) hv39im hv51re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t133 : ℝ := t131 + t132
  have ht133 : Enclosed t133 (-1456536804193513 / 1000000000000000000000000) (-1456536804192841 / 1000000000000000000000000) := enclosed_add (L := (-1456536804193513 / 1000000000000000000000000)) (U := (-1456536804192841 / 1000000000000000000000000)) ht131 ht132 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v52 : ℂ := v39*v51
  have hv52re : Enclosed v52.re (-870293002025527 / 500000000000000000000000) (-1740586004050677 / 1000000000000000000000000) := by
    convert ht130 using 1
    all_goals norm_num only [v52, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv52im : Enclosed v52.im (-1456536804193513 / 1000000000000000000000000) (-1456536804192841 / 1000000000000000000000000) := by
    convert ht133 using 1
    all_goals norm_num only [v52, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t134 : ℝ := v48.re + v52.re
  have ht134 : Enclosed t134 (10313232246659 / 500000000000000000000000) (10446671703857 / 500000000000000000000000) := enclosed_add (L := (10313232246659 / 500000000000000000000000)) (U := (10446671703857 / 500000000000000000000000)) hv48re hv52re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t135 : ℝ := v48.im + v52.im
  have ht135 : Enclosed t135 (-26141352254121 / 1000000000000000000000000) (-12999250810501 / 500000000000000000000000) := enclosed_add (L := (-26141352254121 / 1000000000000000000000000)) (U := (-12999250810501 / 500000000000000000000000)) hv48im hv52im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v53 : ℂ := v48+v52
  have hv53re : Enclosed v53.re (10313232246659 / 500000000000000000000000) (10446671703857 / 500000000000000000000000) := by
    convert ht134 using 1
    all_goals norm_num only [v53, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv53im : Enclosed v53.im (-26141352254121 / 1000000000000000000000000) (-12999250810501 / 500000000000000000000000) := by
    convert ht135 using 1
    all_goals norm_num only [v53, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have he : q innerCenter (Complex.I*(w : ℂ)) = v53 := by
    simp only [innerCenter, q_coefficients, c0, c1, c2, c3, c4]
    dsimp only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v32, v33, v34, v35, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53]
    push_cast
    ring
  rw [he]
  have hr := hv53re
  have hi := hv53im
  have har : |v53.re| ≤ 1/20000000000 := by rw [abs_le]; constructor <;> linarith [hr.1, hr.2]
  have hai : |v53.im| ≤ 1/20000000000 := by rw [abs_le]; constructor <;> linarith [hi.1, hi.2]
  exact (Complex.norm_le_abs_re_add_abs_im v53).trans (by linarith)

end
end SLean.Cert


==> anc/lean/SLean/Cert/RootDisks.lean <==
module

public import SLean.Cert.Quartic

@[expose] public section
set_option autoImplicit false
namespace SLean.Cert
open Pilots.C3
noncomputable section

theorem constant_coefficient_ne_zero {η : ℂ} (hη : ‖η‖ ≤ 287/1000) : c0 η ≠ 0 := by
  intro he
  dsimp only [c0] at he
  have he' : (1 : ℂ) = η-7*η^2 := by linear_combination he
  have hn : ‖η-7*η^2‖ < 1 := by
    calc
      _ ≤ ‖η‖+‖7*η^2‖ := norm_sub_le _ _
      _ = ‖η‖+7*‖η‖^2 := by norm_num [norm_mul, norm_pow]
      _ ≤ 287/1000+7*(287/1000)^2 := by gcongr
      _ < 1 := by norm_num
  rw [← he'] at hn
  norm_num at hn

theorem leading_coefficient_ne_zero {η : ℂ} (hη : ‖η‖ ≤ 287/1000) : c4 η ≠ 0 := by
  have h := constant_coefficient_ne_zero (η := -η) (by simpa only [norm_neg] using hη)
  simpa only [c0, c4, sub_neg_eq_add, neg_sq] using h

theorem root_ne_zero {η z : ℂ} (hη : η ∈ parameterDisk) (hz : q z η = 0) : z ≠ 0 := by
  intro he
  subst z
  have hq : c0 η = 0 := by simpa [q_coefficients] using hz
  exact constant_coefficient_ne_zero (parameter_norm hη) hq

theorem strict_maps_bound {η z : ℂ} (hη : η ∈ parameterDisk) (hz : ‖z‖ ≤ 1/50) :
    ‖T η z‖ ≤ 17/1000 := by
  obtain ⟨h0, h1, h2, h3, h4⟩ := coefficient_bounds hη
  have hp : 0 < ‖c1 η‖ := by linarith
  rw [T, norm_div, norm_neg]
  apply (div_le_iff₀ hp).2
  calc
    ‖c0 η+c2 η*z^2+c3 η*z^3+c4 η*z^4‖ ≤
        ‖c0 η‖+‖c2 η‖*‖z‖^2+‖c3 η‖*‖z‖^3+‖c4 η‖*‖z‖^4 := by
      calc
        _ ≤ ‖c0 η+c2 η*z^2+c3 η*z^3‖+‖c4 η*z^4‖ := norm_add_le _ _
        _ ≤ (‖c0 η+c2 η*z^2‖+‖c3 η*z^3‖)+‖c4 η*z^4‖ := by
          gcongr; exact norm_add_le _ _
        _ ≤ ((‖c0 η‖+‖c2 η*z^2‖)+‖c3 η*z^3‖)+‖c4 η*z^4‖ := by
          gcongr; exact norm_add_le _ _
        _ = _ := by simp only [norm_mul, norm_pow]
    _ ≤ 4/5+158*(1/50)^2+106*(1/50)^3+2*(1/50)^4 := by gcongr
    _ ≤ (17/1000)*‖c1 η‖ := by linarith

theorem inner_root_strict {η z : ℂ} (hη : η ∈ parameterDisk)
    (hz : ‖z‖ ≤ 1/50) (hq : q z η = 0) : ‖z‖ < 1/50 := by
  have h := strict_maps_bound hη hz
  rw [(fixedPoint_iff_root hη z).2 hq] at h
  linarith

theorem inner_root_simple {η z : ℂ} (hη : η ∈ parameterDisk)
    (hz : ‖z‖ ≤ 1/50) : qZ z η ≠ 0 := by
  obtain ⟨_, h1, h2, h3, h4⟩ := coefficient_bounds hη
  have hb : ‖2*c2 η*z+3*c3 η*z^2+4*c4 η*z^3‖ < 7 := by
    calc
      _ ≤ ‖2*c2 η*z‖+‖3*c3 η*z^2‖+‖4*c4 η*z^3‖ := by
        calc
          _ ≤ ‖2*c2 η*z+3*c3 η*z^2‖+‖4*c4 η*z^3‖ := norm_add_le _ _
          _ ≤ _ := by gcongr; exact norm_add_le _ _
      _ = 2*‖c2 η‖*‖z‖+3*‖c3 η‖*‖z‖^2+4*‖c4 η‖*‖z‖^3 := by
        norm_num [norm_mul, norm_pow]
      _ ≤ 2*158*(1/50)+3*106*(1/50)^2+4*2*(1/50)^3 := by gcongr
      _ < 7 := by norm_num
  intro he
  have he' : 2*c2 η*z+3*c3 η*z^2+4*c4 η*z^3 = -c1 η := by
    dsimp [qZ] at he
    linear_combination he
  rw [he', norm_neg] at hb
  linarith

theorem c3_inner {η : ℂ} (hη : ‖η-etaStar‖ ≤ 1/100) :
    (∃! z : ℂ, ‖z‖ < 1/50 ∧ q z η = 0) ∧
    (∀ z : ℂ, ‖z‖ = 1/50 → q z η ≠ 0) ∧
    (∀ z : ℂ, ‖z‖ ≤ 1/50 → deriv (fun t => q t η) z ≠ 0) := by
  have hp := critical_neighborhood_in_pilot hη
  obtain ⟨z, hz, hu⟩ := unique_inner_root hp
  refine ⟨⟨z, ⟨inner_root_strict hp hz.1 hz.2, hz.2⟩,
    fun w hw => hu w ⟨hw.1.le, hw.2⟩⟩, ?_, ?_⟩
  · intro w hw hq
    have hs := inner_root_strict hp hw.le hq
    linarith
  · intro w hw
    rw [(q_hasDerivAt w η).deriv]
    exact inner_root_simple hp hw

def reciprocalConj (z : ℂ) := (starRingEnd ℂ z)⁻¹

theorem reciprocalConj_involutive (z : ℂ) : reciprocalConj (reciprocalConj z) = z := by
  simp [reciprocalConj]

theorem reciprocalConj_norm (z : ℂ) : ‖reciprocalConj z‖ = ‖z‖⁻¹ := by
  simp [reciprocalConj]

theorem reciprocalConj_root {z η : ℂ} (hz : z ≠ 0) (hq : q z η = 0) :
    q (reciprocalConj z) (-starRingEnd ℂ η) = 0 := by
  have hc : q (starRingEnd ℂ z) (starRingEnd ℂ η) = 0 := by
    rw [← q_conj, hq, map_zero]
  have hn : starRingEnd ℂ z ≠ 0 := (map_ne_zero (starRingEnd ℂ)).2 hz
  have hr := Algebra.q_reversal (starRingEnd ℂ z) (-starRingEnd ℂ η) hn
  simp only [neg_neg, hc] at hr
  exact (mul_eq_zero.mp hr).resolve_left (pow_ne_zero 4 hn)

theorem reflected_parameter_mem {η : ℂ} (hη : ‖η-etaStar‖ ≤ 1/100) :
    ‖-starRingEnd ℂ η-etaStar‖ ≤ 1/100 := by
  have he : -starRingEnd ℂ η-etaStar = -starRingEnd ℂ (η-etaStar) := by
    rw [map_sub, etaStar_conj]; ring
  simpa only [he, norm_neg, Complex.norm_conj] using hη

theorem c3_outer {η : ℂ} (hη : ‖η-etaStar‖ ≤ 1/100) :
    ∃! z : ℂ, 50 < ‖z‖ ∧ q z η = 0 := by
  have hr := reflected_parameter_mem hη
  have hp := critical_neighborhood_in_pilot hr
  obtain ⟨u, hu, hunique⟩ := (c3_inner hr).1
  have hu0 := root_ne_zero hp hu.2
  have hup : 0 < ‖u‖ := norm_pos_iff.mpr hu0
  have huq := reciprocalConj_root hu0 hu.2
  simp only [map_neg, starRingEnd_self_apply, neg_neg] at huq
  refine ⟨reciprocalConj u, ⟨?_, huq⟩, ?_⟩
  · rw [reciprocalConj_norm]
    rw [inv_eq_one_div]
    exact (lt_div_iff₀ hup).2 (by linarith [hu.1])
  · intro z hz
    have hz0 : z ≠ 0 := by intro he; rw [he, norm_zero] at hz; linarith [hz.1]
    have hzp : 0 < ‖z‖ := norm_pos_iff.mpr hz0
    have hv : ‖reciprocalConj z‖ < 1/50 := by
      rw [reciprocalConj_norm]
      rw [inv_eq_one_div]
      exact (div_lt_iff₀ hzp).2 (by linarith [hz.1])
    have he := hunique (reciprocalConj z) ⟨hv, reciprocalConj_root hz0 hz.2⟩
    have he' := congrArg reciprocalConj he
    simpa only [reciprocalConj_involutive] using he'

def zInner : ℂ := Classical.choose (unique_inner_root etaStar_in_pilot_disk)
def zOuter : ℂ := reciprocalConj zInner

theorem zInner_spec : ‖zInner‖ ≤ 1/50 ∧ q zInner etaStar = 0 :=
  (Classical.choose_spec (unique_inner_root etaStar_in_pilot_disk)).1

theorem zInner_ne_zero : zInner ≠ 0 := root_ne_zero etaStar_in_pilot_disk zInner_spec.2

theorem zOuter_root : q zOuter etaStar = 0 := by
  have h := reciprocalConj_root zInner_ne_zero zInner_spec.2
  simpa only [zOuter, etaStar_conj, neg_neg] using h

end
end SLean.Cert


==> anc/lean/SLean/Cert/RootLocalization.lean <==
module
public import SLean.Cert.ResidualBounds

@[expose] public section
set_option autoImplicit false
namespace SLean.Cert
open Pilots.C3
noncomputable section

def innerReLower : ℝ := -71507659995/10000000000000
def innerReUpper : ℝ := -71507659935/10000000000000
def innerImLower : ℝ := 36953084405/10000000000000
def innerImUpper : ℝ := 36953084465/10000000000000

theorem innerCenter_mem : ‖innerCenter‖ ≤ 1/50 := by
  calc
    _ ≤ |innerCenter.re|+|innerCenter.im| := Complex.norm_le_abs_re_add_abs_im _
    _ ≤ _ := by norm_num [innerCenter, Complex.mul_re, Complex.mul_im]

theorem fixed_point_residual {η : ℂ} (hη : η ∈ parameterDisk) (z : ℂ) :
    T η z-z = -q z η/c1 η := by
  have hn := c1_ne_zero hη
  rw [T, q_coefficients]
  field_simp
  ring

theorem zInner_close_center : ‖zInner-innerCenter‖ ≤ 3/1000000000000 := by
  have hp := etaStar_in_pilot_disk
  have hr : ‖q innerCenter etaStar‖ ≤ 1/10000000000 := center_residual wStar_bounds
  have hd := (coefficient_bounds hp).2.1
  have hdp : 0 < ‖c1 etaStar‖ := by linarith
  have he : ‖T etaStar innerCenter-innerCenter‖ ≤ 1/520000000000 := by
    rw [fixed_point_residual hp, norm_div, norm_neg]
    apply (div_le_iff₀ hdp).2
    linarith
  have hc := contraction_bound hp ((mem_rootDisk _).2 zInner_spec.1)
    ((mem_rootDisk _).2 innerCenter_mem)
  have hf := (fixedPoint_iff_root hp zInner).2 zInner_spec.2
  rw [hf] at hc
  have ht := norm_add_le (zInner-T etaStar innerCenter) (T etaStar innerCenter-innerCenter)
  rw [sub_add_sub_cancel] at ht
  linarith

theorem zInner_box : Enclosed zInner.re innerReLower innerReUpper ∧
    Enclosed zInner.im innerImLower innerImUpper := by
  have hr := (Complex.abs_re_le_norm (zInner-innerCenter)).trans zInner_close_center
  have hi := (Complex.abs_im_le_norm (zInner-innerCenter)).trans zInner_close_center
  norm_num [innerCenter, Complex.mul_re, Complex.mul_im, abs_le] at hr hi
  dsimp only [Enclosed, innerReLower, innerReUpper, innerImLower, innerImUpper]
  constructor <;> constructor <;> linarith

end
end SLean.Cert


==> anc/lean/SLean/Cert/RootSeparation.lean <==
module
public import SLean.Cert.RootDisks

@[expose] public section
set_option autoImplicit false
namespace SLean.Cert
noncomputable section

theorem zStar_norm : ‖zStar‖ = 1 := by
  rw [zStar_exp, Complex.norm_exp]
  simp [Complex.mul_re]

theorem zInner_norm_lt : ‖zInner‖ < 1/50 :=
  inner_root_strict etaStar_in_pilot_disk zInner_spec.1 zInner_spec.2

theorem zOuter_norm_gt : 50 < ‖zOuter‖ := by
  change 50 < ‖reciprocalConj zInner‖
  rw [reciprocalConj_norm, inv_eq_one_div]
  exact (lt_div_iff₀ (norm_pos_iff.mpr zInner_ne_zero)).2 (by linarith [zInner_norm_lt])

theorem certified_roots_distinct : zStar ≠ zInner ∧ zStar ≠ zOuter ∧ zInner ≠ zOuter := by
  have hs := zStar_norm
  have hi := zInner_norm_lt
  have ho := zOuter_norm_gt
  refine ⟨?_, ?_, ?_⟩ <;> intro he
  · rw [he] at hs; linarith
  · rw [he] at hs; linarith
  · rw [he] at hi; linarith

end
end SLean.Cert


==> anc/lean/SLean/Cert/Stationary.lean <==
module

public import SLean.Cert.CriticalBounds

@[expose] public section

set_option autoImplicit false

namespace SLean.Cert

noncomputable section

theorem criticalDen_ne_zero : criticalDen cStar ≠ 0 := by
  have h := (critical_data_bounds cStar_bounds).1.2
  norm_num [denUpper] at h
  linarith

theorem aStar_pos : 0 < aCS cStar := by
  have h := (critical_data_bounds cStar_bounds).2.1.1
  norm_num [aLower] at h
  linarith

theorem sStar_bounds : Enclosed sStar sLower sUpper :=
  (critical_data_bounds cStar_bounds).2.2.1

theorem wStar_bounds : Enclosed wStar wLower wUpper :=
  (critical_data_bounds cStar_bounds).2.2.2.1

theorem deltaStar_pos : 0 < deltaCS cStar sStar := by
  have h := (critical_data_bounds cStar_bounds).2.2.2.2.1.1
  norm_num [deltaLower] at h
  exact lt_of_lt_of_le (by norm_num) h

theorem separation_bounds :
      Enclosed (Real.sqrt (deltaCS cStar sStar) / aCS cStar) (279038/1000000) (279039/1000000) := by
  convert (critical_data_bounds cStar_bounds).2.2.2.2.2.1 using 1 <;>
    norm_num [sStar, separationLower, separationUpper]

theorem curvature_expression_bounds :
    Enclosed (hCS cStar sStar wStar / Real.sqrt (deltaCS cStar sStar))
      (372284/1000000) (372286/1000000) := by
  convert (critical_data_bounds cStar_bounds).2.2.2.2.2.2.1 using 1 <;>
    norm_num [sStar, wStar, w2Lower, w2Upper]

theorem negative_branch_sign : 2*aCS cStar*wStar+bCS cStar sStar < 0 := by
  have h := (critical_data_bounds cStar_bounds).2.2.2.2.2.2.2.2
  norm_num [branch_signUpper] at h
  exact lt_of_le_of_lt h (by norm_num)

theorem pStar_zero : pCS cStar sStar wStar = 0 := by
  have he := stationary_elimination cStar sStar cStar_sq_add_sStar_sq criticalDen_ne_zero
  rw [cStar_critical, mul_zero] at he
  exact (mul_eq_zero.mp he).resolve_left (pow_ne_zero 2 criticalDen_ne_zero)

theorem gStar_zero : gCS cStar sStar wStar = 0 := by
  have he := stationary_relation cStar sStar cStar_sq_add_sStar_sq criticalDen_ne_zero
  change aCS cStar*gCS cStar sStar wStar = sStar*(252-14*cStar)*pCS cStar sStar wStar at he
  rw [pStar_zero, mul_zero] at he
  exact (mul_eq_zero.mp he).resolve_left (ne_of_gt aStar_pos)

/-- The algebraic critical point belongs to the exact optical branch in the note. -/
theorem optical_thetaStar : optical thetaStar = wStar := by
  have hp := pStar_zero
  simp only [pCS] at hp
  have he : deltaCS cStar sStar = (2*aCS cStar*wStar+bCS cStar sStar)^2 := by
    unfold deltaCS
    linear_combination -4 * aCS cStar * hp
  have hs : Real.sqrt (deltaCS cStar sStar) = -(2*aCS cStar*wStar+bCS cStar sStar) := by
    rw [he, Real.sqrt_sq_eq_abs, abs_of_neg negative_branch_sign]
  rw [optical, cos_thetaStar, sin_thetaStar, hs]
  have ha : aCS cStar ≠ 0 := ne_of_gt aStar_pos
  field_simp
  ring

theorem wStar_neg : wStar < 0 := by
  have h := wStar_bounds.2
  norm_num [wUpper] at h
  linarith

theorem omegaStar_bounds : 116 < 420*|wStar| ∧ 420*|wStar| < 117 := by
  rw [abs_of_neg wStar_neg]
  obtain ⟨hl, hu⟩ := wStar_bounds
  norm_num [wLower, wUpper] at hl hu
  constructor <;> linarith

/-- The genuine critical parameter is in the certified contraction disk. -/
theorem etaStar_close_center : ‖etaStar - Pilots.C3.center‖ ≤ 1 / 100000 := by
  have he : etaStar - Pilots.C3.center = Complex.I * ((wStar + 6914/25000 : ℝ) : ℂ) := by
    simp only [etaStar, Pilots.C3.center, Complex.ofReal_add, Complex.ofReal_div,
      Complex.ofReal_ofNat]
    ring
  rw [he, norm_mul, Complex.norm_I, one_mul, Complex.norm_real, Real.norm_eq_abs, abs_le]
  obtain ⟨hl, hu⟩ := wStar_bounds
  norm_num [wLower, wUpper] at hl hu
  constructor <;> linarith

theorem etaStar_in_pilot_disk : etaStar ∈ Pilots.C3.parameterDisk := by
  change ‖etaStar - Pilots.C3.center‖ ≤ 101 / 10000
  linarith [etaStar_close_center]

/-- The whole radius 1/100 neighborhood in C3 lies in the certified contraction disk. -/
theorem critical_neighborhood_in_pilot {η : ℂ} (hη : ‖η-etaStar‖ ≤ 1/100) :
    η ∈ Pilots.C3.parameterDisk := by
  change ‖η-Pilots.C3.center‖ ≤ 101/10000
  have ht := norm_add_le (η-etaStar) (etaStar-Pilots.C3.center)
  have he : η-etaStar+(etaStar-Pilots.C3.center) = η-Pilots.C3.center := by ring
  rw [he] at ht
  linarith [etaStar_close_center]

end
end SLean.Cert


==> anc/lean/SLean/Core.lean <==
module
public import SLean.CoreVerification


==> anc/lean/SLean/CoreStatement.lean <==
module
public import SLean.Main.FunctionKatoEstimate
public import SLean.Main.SemigroupDifferentiation
public import SLean.Cert.OpticalGlobal

/-!
# Exact first-mode eigenpairs and failure of mesh-uniform estimates

Entry point for the build without explicit thresholds. Proofs are in `SLean.Bridge` and `SLean.Main`.
The reference is the supplied Supplement S1 (SHA-256 recorded in referee/README.md).
Only n = 1 and the stated coarse spectral bounds are claimed.
-/
@[expose] public section
set_option autoImplicit false
namespace SLean.CoreStatement
noncomputable section
open Filter
open scoped Topology

/-- S1's frequency angle ξ and negative optical branch ϖ(ξ). -/
abbrev ξ_star : ℝ := Cert.thetaStar
abbrev ϖ (ξ : ℝ) : ℝ := Cert.optical ξ
/-- Supplement S1, Lemma 3: the optical branch is continuous on [0,π], real analytic on (0,π], vanishes
at zero, and has an interior stationary point with magnitude greater than 0.276. -/
theorem optical_branch :
    ContinuousOn ϖ (Set.Icc 0 Real.pi) ∧
    AnalyticOnNhd ℝ ϖ (Set.Ioc 0 Real.pi) ∧ ϖ 0 = 0 ∧
    ∃ ξ ∈ Set.Ioo (0:ℝ) Real.pi, deriv ϖ ξ = 0 ∧ 276/1000 < |ϖ ξ| :=
  Cert.optical_branch_properties
/-- S1's slope ratio 𝒱 (eq:slope) and local reflection-factor germs ℛ₊, ℛ₋.
Their argument ε is the displacement from ξ_star. The explicit disk extensions
are Explicit.varpiPlus and Explicit.varpiMinus; agreement near zero is proved. -/
abbrev 𝒱 (z η : ℂ) : ℂ := SLean.W z η
abbrev «ℛ₊» (ε : ℂ) : ℂ := Analytic.varpiPlus ε
abbrev «ℛ₋» (ε : ℂ) : ℂ := Analytic.varpiMinus ε

abbrev h (L : ℝ) (N : ℕ) : ℝ := Main.mesh L N
/-- Actual complex functions on [0,N h], with C1 piecewise cubic representatives. -/
abbrev X_h (N : ℕ) (h : ℝ) := Bridge.Xh N h
/-- The unweighted Galerkin operator, denoted mathring A_h in S1. -/
abbrev A_h {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) := Bridge.galerkin hN h hh
/-- exp(t mathring A_h), defined by the full operator exponential in Hermite coordinates. -/
abbrev S_h {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (t : ℝ) := Main.functionEvolution hN h hh t
abbrev norm₂ {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) := Bridge.functionL2Norm hN h hh
abbrev derivativeSq {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) := Bridge.functionH1Sq hN h hh
abbrev representative {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) := Bridge.representative hN h hh
abbrev IsReal {N : ℕ} {h : ℝ} (f : X_h N h) := Main.IsRealFunction f

/-- S_h(0) is the identity on X_h. -/
theorem semigroup_zero {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (f : X_h N h) :
    S_h hN h hh 0 f = f := Main.functionEvolution_zero hN h hh f

/-- The semigroup law, valid for all real s and t in finite dimension. -/
theorem semigroup_add {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h)
    (s t : ℝ) (f : X_h N h) : S_h hN h hh (s+t) f = S_h hN h hh s (S_h hN h hh t f) :=
  Main.functionEvolution_add hN h hh s t f

/-- d/dt S_h(t)f = A_h S_h(t)f in the actual L2 norm.
The limit below is the strong derivative, written as a difference quotient. -/
theorem semigroup_derivative {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h)
    (t : ℝ) (f : X_h N h) :
    Tendsto (fun s : ℝ => norm₂ hN h hh
      (((((s-t)⁻¹ : ℝ) : ℂ) • (S_h hN h hh s f-S_h hN h hh t f))-
        A_h hN h hh (S_h hN h hh t f))) (𝓝[≠] t) (𝓝 0) :=
  Main.functionEvolution_derivative hN h hh t f

/-- The physical interval ends at L, since h=L/N. -/
theorem mesh_endpoint (L : ℝ) {N : ℕ} (hN : 0 < N) : (N : ℝ)*h L N = L := Main.mesh_length L hN

/-- Full function-space characterization, including all three boundary conditions.
PiecewiseCubic means a polynomial of degree at most three on each closed mesh cell. -/
theorem space_characterization {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h)
    (f : Set.Icc (0 : ℝ) (N*h) → ℂ) : f ∈ Bridge.Xh N h ↔
    ∃ g : ℝ → ℂ, (∀ t : Set.Icc (0 : ℝ) (N*h), g t = f t) ∧
      Differentiable ℝ g ∧ Continuous (deriv g) ∧ Bridge.PiecewiseCubic N h g ∧
      g 0 = 0 ∧ g (N*h) = 0 ∧ deriv g (N*h) = 0 := Bridge.mem_Xh_iff hN h hh f

/-- These norms are proved equal to the actual function integrals, not assumed. -/
theorem norm_identification {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (f : X_h N h) :
    norm₂ hN h hh f = Real.sqrt (∫ x in (0:ℝ)..N*h, ‖representative hN h hh f x‖^2) ∧
    derivativeSq hN h hh f = ∫ x in (0:ℝ)..N*h, ‖deriv (representative hN h hh f) x‖^2 :=
  Bridge.function_norm_integrals hN h hh f

/-- The defining weak form of mathring A_h, with rows indexed by test functions. -/
theorem weak_form {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (f g : X_h N h) :
    (∫ x in (0:ℝ)..N*h, representative hN h hh (A_h hN h hh f) x*star (representative hN h hh g x)) =
    ∫ x in (0:ℝ)..N*h, deriv (deriv (representative hN h hh f)) x*
      star (deriv (representative hN h hh g) x) := Bridge.function_galerkin_weak hN h hh f g

/-- Existential-threshold version of Supplement S1, Theorem 1, eq:bounds: an actual eigenpair, with c=100 and C=1600. -/
theorem spectral_top {L : ℝ} (hL : 0 < L) : ∃ N0 : ℕ, ∀ N : ℕ, N0 ≤ N →
    ∃ hN : 0 < N, ∃ f : X_h N (h L N), f ≠ 0 ∧
      A_h hN (h L N) (Main.mesh_pos hL hN) f = Main.zetaSequence L N • f ∧
      100/(h L N)^3 ≤ |(Main.zetaSequence L N).im| ∧
      0 < -(Main.zetaSequence L N).re ∧ -(Main.zetaSequence L N).re ≤ 1600/L^3 :=
  Main.T1_function hL

/-- A two-sided resolvent exists, and its L2 operator norm is at most
C <τ>^(-2/3) = C (1+τ²)^(-1/3). -/
def ResolventEstimate {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (τ C : ℝ) : Prop :=
  ∃ R : X_h N h →ₗ[ℂ] X_h N h,
    (∀ f, R (((τ:ℂ)*Complex.I) • f-A_h hN h hh f) = f) ∧
    (∀ f, ((τ:ℂ)*Complex.I) • R f-A_h hN h hh (R f) = f) ∧
    ∀ f, norm₂ hN h hh (R f) ≤ C*Main.resolventWeight τ*norm₂ hN h hh f

/-- Supplement S1, Corollary 2(i): failure of the uniform resolvent estimate. -/
theorem resolvent_failure {L : ℝ} (hL : 0 < L) (C : ℝ) (N0 : ℕ) :
    ¬ (∀ N : ℕ, N0 ≤ N → ∀ hN : 0 < N, ∀ τ : ℝ,
      ResolventEstimate hN (h L N) (Main.mesh_pos hL hN) τ C) := Main.T4_resolvent hL C N0

/-- Supplement S1, Corollary 2(ii): failure of the Crandall--Pazy estimate. -/
theorem crandall_pazy_failure {L : ℝ} (hL : 0 < L) (C : ℝ) (N0 : ℕ) :
    ¬ (∀ N : ℕ, N0 ≤ N → ∀ hN : 0 < N, ∀ t : ℝ, 0 < t → t ≤ 1 →
      ∀ f : X_h N (h L N),
      norm₂ hN _ (Main.mesh_pos hL hN) (A_h hN _ (Main.mesh_pos hL hN) (S_h hN _ (Main.mesh_pos hL hN) t f)) ≤
      C*t^(-(3/2:ℝ))*norm₂ hN _ (Main.mesh_pos hL hN) f) := Main.T4_crandall_pazy hL C N0

/-- Supplement S1, Corollary 2(iii), finite-time estimate, with the proved C_inv=8.
Only the damping UPPER bound is required. -/
theorem finite_time_lower {N : ℕ} (hN : 0 < N) {L h T : ℝ}
    (hL : 0 < L) (hh : 0 < h) (hT : 0 ≤ T) (ζ : ℂ) (f : X_h N h)
    (he : A_h hN h hh f = ζ • f) (hf : 100/h^3 ≤ |ζ.im|) (hd : -ζ.re ≤ 1600/L^3) :
    (L^3/256*(1-Real.exp (-3200*T/L^3)))/h^2*(norm₂ hN h hh f)^2 ≤
      ∫ t in (0:ℝ)..T, derivativeSq hN h hh (S_h hN h hh t f) :=
  Main.S1_finite_time_lower hN hL hh hT ζ f he hf hd

/-- Supplement S1, Corollary 2(iii): for every T>0, even pointwise real initial data violate every
mesh-uniform Kato bound. -/
theorem kato_failure_real {L T : ℝ} (hL : 0 < L) (hT : 0 < T) (C : ℝ) (N0 : ℕ) :
    ¬ (∀ N : ℕ, N0 ≤ N → ∀ hN : 0 < N, ∀ f : X_h N (h L N), IsReal f →
      (∫ t in (0:ℝ)..T, derivativeSq hN _ (Main.mesh_pos hL hN) (S_h hN _ (Main.mesh_pos hL hN) t f)) ≤
        C*(norm₂ hN _ (Main.mesh_pos hL hN) f)^2) := Main.T4_kato_real hL hT C N0

end
end SLean.CoreStatement


==> anc/lean/SLean/CoreVerification.lean <==
module
public import SLean.CoreStatement
public import SLean.Bridge.WeakUniqueness

#print axioms SLean.Algebra.exact_decomposition
#print axioms SLean.Algebra.boundary_normalization
#print axioms SLean.Algebra.Sdecomp
#print axioms SLean.Algebra.valueResidual_sum
#print axioms SLean.Algebra.slopeResidual_sum
#print axioms SLean.Algebra.leftResidual_sum
#print axioms SLean.Algebra.Sdet
#print axioms SLean.Algebra.assemble_value_row
#print axioms SLean.Algebra.assemble_slope_row
#print axioms SLean.Algebra.assemble_left_row
#print axioms SLean.Algebra.symbol_value
#print axioms SLean.Algebra.symbol_slope
#print axioms SLean.Algebra.symbol_det
#print axioms SLean.Algebra.q_reversal
#print axioms SLean.Algebra.symbolK_exp
#print axioms SLean.Algebra.symbolM_exp
#print axioms SLean.Algebra.bloch_dispersion
#print axioms SLean.Algebra.bloch_dispersion_iff
#print axioms SLean.Algebra.q_exp_dispersion
#print axioms SLean.Algebra.symbol_first_row
#print axioms SLean.Algebra.symbol_kernel
#print axioms SLean.Algebra.mode_value
#print axioms SLean.Algebra.mode_slope
#print axioms SLean.Algebra.exact_mode_value
#print axioms SLean.Algebra.exact_mode_slope
#print axioms SLean.Algebra.mode_left
#print axioms SLean.Analytic.denominator_joint_analytic
#print axioms SLean.Analytic.W_joint_analytic
#print axioms SLean.Analytic.B_joint_analytic
#print axioms SLean.Analytic.deriv_with_stationary_parameter
#print axioms SLean.Analytic.zOuter_ne_zero
#print axioms SLean.Analytic.B_branch_analytic
#print axioms SLean.Analytic.W_branch_analytic
#print axioms SLean.Analytic.bPlus_analytic
#print axioms SLean.Analytic.bMinus_analytic
#print axioms SLean.Analytic.bInner_analytic
#print axioms SLean.Analytic.bOuter_analytic
#print axioms SLean.Analytic.wPlus_analytic
#print axioms SLean.Analytic.wMinus_analytic
#print axioms SLean.Analytic.wInner_analytic
#print axioms SLean.Analytic.wOuter_analytic
#print axioms SLean.Analytic.bPlus_hasDerivAt
#print axioms SLean.Analytic.wPlus_hasDerivAt
#print axioms SLean.Analytic.bInner_hasDerivAt
#print axioms SLean.Analytic.wOuter_hasDerivAt
#print axioms SLean.Analytic.analytic_boundary_decomposition
#print axioms SLean.Analytic.phase_identity
#print axioms SLean.Analytic.normalized_decomposition
#print axioms SLean.Analytic.boundary34_expansion
#print axioms SLean.Analytic.boundary_error_bound
#print axioms SLean.Analytic.companion_exists
#print axioms SLean.Analytic.sigma_analytic
#print axioms SLean.Analytic.sigma_zero
#print axioms SLean.Analytic.sigma_deriv
#print axioms SLean.Analytic.sigma_spec
#print axioms SLean.Analytic.companionCoefficient_complex
#print axioms SLean.Analytic.sigma_second_deriv
#print axioms SLean.Analytic.sigma_taylor
#print axioms SLean.Analytic.zMinus_analytic
#print axioms SLean.Analytic.zMinus_zero
#print axioms SLean.Analytic.zMinus_ne_zero
#print axioms SLean.Analytic.zMinus_root_eventually
#print axioms SLean.Analytic.parameterRoots_root_eventually
#print axioms SLean.Analytic.parameterRoots_injective_eventually
#print axioms SLean.Analytic.xiSequence_nonzero_eventually
#print axioms SLean.Analytic.M3_determinant_interface
#print axioms SLean.Analytic.analytic_power_bound
#print axioms SLean.Analytic.analytic_linear_bound
#print axioms SLean.Analytic.analytic_quadratic_remainder
#print axioms SLean.Analytic.sigma_bounds
#print axioms SLean.Analytic.analytic_implicit_root
#print axioms SLean.Analytic.derivative_bound_inner_disk
#print axioms SLean.Analytic.logarithmicMap_slit
#print axioms SLean.Analytic.logarithmicMap_bound
#print axioms SLean.Analytic.logarithmicMap_analytic
#print axioms SLean.Analytic.logarithmicMap_fixed_iff
#print axioms SLean.Analytic.unique_zero_of_small_analytic_perturbation
#print axioms SLean.Analytic.a_ofReal
#print axioms SLean.Analytic.b_ofReal
#print axioms SLean.Analytic.delta_ofReal
#print axioms SLean.Analytic.opticalC_ofReal
#print axioms SLean.Analytic.opticalC_analytic
#print axioms SLean.Analytic.deriv_ofReal_of_eventuallyEq
#print axioms SLean.Analytic.iteratedDeriv_ofReal_of_eventuallyEq
#print axioms SLean.Analytic.opticalC_star_analytic
#print axioms SLean.Analytic.opticalC_real_eventually
#print axioms SLean.Analytic.F_analytic
#print axioms SLean.Analytic.F_zero
#print axioms SLean.Analytic.F_real_eventually
#print axioms SLean.Analytic.F_iteratedDeriv
#print axioms SLean.Analytic.F_stationary
#print axioms SLean.Analytic.F_curvature
#print axioms SLean.Analytic.F_curvature_ne_zero
#print axioms SLean.Analytic.opticalC_equation
#print axioms SLean.Analytic.eta_analytic
#print axioms SLean.Analytic.eta_zero
#print axioms SLean.Analytic.eta_hasDerivAt
#print axioms SLean.Analytic.zPlus_analytic
#print axioms SLean.Analytic.zPlus_zero
#print axioms SLean.Analytic.zPlus_ne_zero
#print axioms SLean.Analytic.zPlus_hasDerivAt
#print axioms SLean.Analytic.zPlus_root_eventually
#print axioms SLean.Analytic.quadraticCoefficient_real
#print axioms SLean.Analytic.cubic_companion_relation
#print axioms SLean.Analytic.inverse_nat_pow_order
#print axioms SLean.Analytic.ySequence_leading_order
#print axioms SLean.Analytic.xiSequence_second_order
#print axioms SLean.Analytic.xiApproximation_order
#print axioms SLean.Analytic.xiSequence_square_second_order
#print axioms SLean.Analytic.xiSequence_cube_first_order
#print axioms SLean.Analytic.optical_sequence_taylor
#print axioms SLean.Analytic.optical_sequence_expansion
#print axioms SLean.Analytic.eta_sequence_expansion
#print axioms SLean.Analytic.eta_expansion_explicit
#print axioms SLean.Analytic.parameterRoots_analytic
#print axioms SLean.Analytic.parameterRoots_zero_nonzero
#print axioms SLean.Analytic.denominators_nonzero_eventually
#print axioms SLean.Analytic.parameter_factor_eventually
#print axioms SLean.Analytic.boundary_separation_eventually
#print axioms SLean.Analytic.eta_in_certificate_eventually
#print axioms SLean.Analytic.Sparam
#print axioms SLean.Analytic.companion_sequence_quadratic
#print axioms SLean.Analytic.companion_sequence_cubic
#print axioms SLean.Analytic.companion_sequence_first_order
#print axioms SLean.Analytic.phaseCorrection_sequence_order
#print axioms SLean.Analytic.quantizedExponent_order
#print axioms SLean.Analytic.reflection_sequence_remainder
#print axioms SLean.Analytic.exponential_sequence_remainder
#print axioms SLean.Analytic.quantizedExponent_first_order
#print axioms SLean.Analytic.quantization_first_order
#print axioms SLean.Analytic.Szero
#print axioms SLean.Analytic.normalizedError_bound
#print axioms SLean.Analytic.normalizedError_analytic
#print axioms SLean.Analytic.normalizedDeterminant_analytic
#print axioms SLean.Analytic.perturbation_identity
#print axioms SLean.Analytic.exp_phase_bound
#print axioms SLean.Analytic.perturbation_bound
#print axioms SLean.Analytic.quantRadius_pos
#print axioms SLean.Analytic.natCast_complex_ne_zero
#print axioms SLean.Analytic.natCast_real_pos
#print axioms SLean.Analytic.quantXi_norm_le
#print axioms SLean.Analytic.quantXi_mul
#print axioms SLean.Analytic.phase_quantization
#print axioms SLean.Analytic.phaseCorrection_bound
#print axioms SLean.Analytic.zPlus_pow_norm
#print axioms SLean.Analytic.zPlus_pow_inv_norm
#print axioms SLean.Analytic.zPlus_pow_bounds
#print axioms SLean.Analytic.quantized_powers_bound
#print axioms SLean.Analytic.const_div_nat_tendsto
#print axioms SLean.Analytic.geometricTail_le_inv_eventually
#print axioms SLean.Analytic.uniform_perturbation
#print axioms SLean.Analytic.perturbation_zero_iff
#print axioms SLean.Analytic.quantized_zero_exists
#print axioms SLean.Analytic.quartic_factor
#print axioms SLean.Analytic.q_factor
#print axioms SLean.Analytic.bMinus_eq_eventually
#print axioms SLean.Analytic.wMinus_eq_eventually
#print axioms SLean.Analytic.bMinus_hasDerivAt
#print axioms SLean.Analytic.wMinus_hasDerivAt
#print axioms SLean.Analytic.varpiPlus_analytic
#print axioms SLean.Analytic.varpiMinus_analytic
#print axioms SLean.Analytic.varpiPlus_zero
#print axioms SLean.Analytic.varpiMinus_zero
#print axioms SLean.Analytic.varpiPlus_ne_zero
#print axioms SLean.Analytic.reflection_analytic
#print axioms SLean.Analytic.reflection_zero
#print axioms SLean.Analytic.reflection_hasDerivAt
#print axioms SLean.Analytic.Srefl
#print axioms SLean.Analytic.quartic_parameter_analytic
#print axioms SLean.Analytic.inner_branch_exists
#print axioms SLean.Analytic.outer_branch_exists
#print axioms SLean.Analytic.innerBranch_analytic
#print axioms SLean.Analytic.outerBranch_analytic
#print axioms SLean.Analytic.innerBranch_value
#print axioms SLean.Analytic.outerBranch_value
#print axioms SLean.Analytic.zInnerBranch_analytic
#print axioms SLean.Analytic.zOuterBranch_analytic
#print axioms SLean.Analytic.zInnerBranch_zero
#print axioms SLean.Analytic.zOuterBranch_zero
#print axioms SLean.Analytic.zInnerBranch_hasDerivAt
#print axioms SLean.Analytic.zOuterBranch_hasDerivAt
#print axioms SLean.Analytic.inner_root_eventually
#print axioms SLean.Analytic.outer_root_eventually
#print axioms SLean.Analytic.plus_minus_distinct_eventually
#print axioms SLean.Analytic.roots_separated_eventually
#print axioms SLean.Analytic.invOrder_iff
#print axioms SLean.Analytic.invOrder_mul
#print axioms SLean.Analytic.invOrder_pow
#print axioms SLean.Analytic.invOrder_mono
#print axioms SLean.Analytic.inverse_nat_tendsto
#print axioms SLean.Analytic.invOrder_tendsto
#print axioms SLean.Analytic.invOrder_mul_nat
#print axioms SLean.Analytic.invOrder_analytic_remainder
#print axioms SLean.Analytic.geometricTail_order
#print axioms SLean.Analytic.small_perturbation_zero_simple
#print axioms SLean.Analytic.Szero_simple
#print axioms SLean.Analytic.finite_family_local_bound
#print axioms SLean.Analytic.boundaryB_analytic
#print axioms SLean.Analytic.boundaryW_analytic
#print axioms SLean.Analytic.boundaryFamily_continuous
#print axioms SLean.Analytic.localPoint_exists
#print axioms SLean.Analytic.ySequence_spec
#print axioms SLean.Analytic.ySequence_order
#print axioms SLean.Analytic.xiSequence_order
#print axioms SLean.Analytic.xiSequence_tendsto
#print axioms SLean.Analytic.inverse_nat_order
#print axioms SLean.Analytic.xiSequence_leading_order
#print axioms SLean.Analytic.xiSequence_square_order
#print axioms SLean.Analytic.normalizedError_sequence_order
#print axioms SLean.Analytic.quantized_exponential_equation
#print axioms SLean.Algebra.dof_card
#print axioms SLean.Algebra.nodeU_zero
#print axioms SLean.Algebra.nodeU_right
#print axioms SLean.Algebra.nodeW_right
#print axioms SLean.Algebra.nodeU_of_zero
#print axioms SLean.Algebra.nodeW_of_zero
#print axioms SLean.Algebra.elementRow_apply
#print axioms SLean.Algebra.assemble_apply
#print axioms SLean.Algebra.pencil_eq_assemble
#print axioms SLean.Algebra.pencil_value_row
#print axioms SLean.Algebra.pencil_left_row
#print axioms SLean.Algebra.pencil_slope_row
#print axioms SLean.Algebra.nodeU_pack
#print axioms SLean.Algebra.nodeW_pack
#print axioms SLean.Algebra.matrix_equations_iff
#print axioms SLean.Algebra.pack_satisfies_matrix
#print axioms SLean.Bridge.pairing_rows
#print axioms SLean.Bridge.sum_pair_values
#print axioms SLean.Bridge.sum_pair_slopes
#print axioms SLean.Bridge.assembled_pairing
#print axioms SLean.Bridge.cubic_hasDerivAt
#print axioms SLean.Bridge.cubic_hermite
#print axioms SLean.Bridge.segment_derivative
#print axioms SLean.Bridge.uniform_cell_cover
#print axioms SLean.Bridge.spline_piecewiseCubic
#print axioms SLean.Bridge.piecewiseCubic_in_Xh
#print axioms SLean.Bridge.ref_gradient_form
#print axioms SLean.Bridge.ref_hessian_form
#print axioms SLean.Bridge.mass_energy_decomposition
#print axioms SLean.Bridge.gradient_energy_decomposition
#print axioms SLean.Bridge.hessian_energy_decomposition
#print axioms SLean.Bridge.element_inverse_inequality
#print axioms SLean.Bridge.element_mass_nonneg
#print axioms SLean.Bridge.legendreCoeffs_injective
#print axioms SLean.Bridge.element_mass_eq_zero
#print axioms SLean.Bridge.mass_pairing_real
#print axioms SLean.Bridge.energy_smul
#print axioms SLean.Bridge.l2Sq_smul
#print axioms SLean.Bridge.h1Sq_smul
#print axioms SLean.Bridge.eigen_gradient_lower
#print axioms SLean.Bridge.h1Sq_continuous
#print axioms SLean.Bridge.reference_form_modes
#print axioms SLean.Bridge.form_modes
#print axioms SLean.Bridge.gradient_modes
#print axioms SLean.Bridge.hessian_modes
#print axioms SLean.Bridge.form_bound
#print axioms SLean.Bridge.diagonal_form_bound
#print axioms SLean.Bridge.mem_Xh_iff
#print axioms SLean.Bridge.representative_eq
#print axioms SLean.Bridge.function_norm_integrals
#print axioms SLean.Bridge.function_galerkin_weak
#print axioms SLean.Bridge.spline_real
#print axioms SLean.Bridge.cellValue_hasDerivAt
#print axioms SLean.Bridge.cellGrad_hasDerivAt
#print axioms SLean.Bridge.cell_nodal
#print axioms SLean.Bridge.cell_match
#print axioms SLean.Bridge.cell_grad_match
#print axioms SLean.Bridge.spline_hasDerivAt
#print axioms SLean.Bridge.spline_deriv
#print axioms SLean.Bridge.spline_continuous
#print axioms SLean.Bridge.splineGrad_continuous
#print axioms SLean.Bridge.spline_on_cell
#print axioms SLean.Bridge.splineGrad_on_cell
#print axioms SLean.Bridge.spline_second_deriv_on_cell
#print axioms SLean.Bridge.spline_boundary
#print axioms SLean.Bridge.generator_apply
#print axioms SLean.Bridge.mass_generator
#print axioms SLean.Bridge.generator_eigen_iff
#print axioms SLean.Bridge.generator_weak
#print axioms SLean.Bridge.galerkin_on_coefficients
#print axioms SLean.Bridge.galerkin_eigen_iff
#print axioms SLean.Bridge.matrix_eigenpair_function_equivalence
#print axioms SLean.Bridge.complex_reference_change
#print axioms SLean.Bridge.cell_mass
#print axioms SLean.Bridge.cell_form
#print axioms SLean.Bridge.cell_gradient
#print axioms SLean.Bridge.cellHess_continuous
#print axioms SLean.Bridge.spline_mass
#print axioms SLean.Bridge.spline_form_cell
#print axioms SLean.Bridge.spline_form_integrable_cell
#print axioms SLean.Bridge.spline_form
#print axioms SLean.Bridge.elementVector_add
#print axioms SLean.Bridge.elementVector_smul
#print axioms SLean.Bridge.refValue_add
#print axioms SLean.Bridge.refValue_smul
#print axioms SLean.Bridge.joinCells_add
#print axioms SLean.Bridge.joinCells_smul
#print axioms SLean.Bridge.spline_add
#print axioms SLean.Bridge.spline_smul
#print axioms SLean.Bridge.interpolation_injective
#print axioms SLean.Bridge.coefficientEquiv_apply
#print axioms SLean.Bridge.Xh_has_C1_representative
#print axioms SLean.Bridge.cell_hessian
#print axioms SLean.Bridge.spline_hessian_sq
#print axioms SLean.Bridge.inverse_inequality_squared
#print axioms SLean.Bridge.pairing_mass_star
#print axioms SLean.Bridge.globalPairing_add_left
#print axioms SLean.Bridge.globalPairing_add_right
#print axioms SLean.Bridge.globalPairing_smul_left
#print axioms SLean.Bridge.globalPairing_smul_right
#print axioms SLean.Bridge.mass_star
#print axioms SLean.Bridge.massSq_eq_sum
#print axioms SLean.Bridge.massSq_nonneg
#print axioms SLean.Bridge.massSq_eq_zero
#print axioms SLean.Bridge.massNorm_nonneg
#print axioms SLean.Bridge.massNorm_sq
#print axioms SLean.Bridge.massNorm_eq_zero
#print axioms SLean.Bridge.massNorm_smul
#print axioms SLean.Bridge.massNorm_add_le
#print axioms SLean.Bridge.mass_det_ne_zero
#print axioms SLean.Bridge.gradSq_nonneg
#print axioms SLean.Bridge.hessSq_le
#print axioms SLean.Bridge.spline_gradient
#print axioms SLean.Bridge.integral_sq_from_complex
#print axioms SLean.Bridge.l2Sq_integral
#print axioms SLean.Bridge.h1Sq_integral
#print axioms SLean.Bridge.l2Norm_eq_massNorm
#print axioms SLean.Bridge.l2Sq_pos
#print axioms SLean.Bridge.l2Norm_smul
#print axioms SLean.Bridge.paste_eq_left
#print axioms SLean.Bridge.paste_eq_right
#print axioms SLean.Bridge.paste_hasDerivAt
#print axioms SLean.Bridge.paste_continuous
#print axioms SLean.Bridge.joinCells_last
#print axioms SLean.Bridge.joinCells_on_cell
#print axioms SLean.Bridge.joinCells_hasDerivAt
#print axioms SLean.Bridge.joinCells_continuous
#print axioms SLean.Bridge.real_imag_decomposition
#print axioms SLean.Bridge.realPart_real
#print axioms SLean.Bridge.imagPart_real
#print axioms SLean.Bridge.assembled_real
#print axioms SLean.Bridge.mass_real
#print axioms SLean.Bridge.stiffness_real
#print axioms SLean.Bridge.gradient_real
#print axioms SLean.Bridge.mulVec_star
#print axioms SLean.Bridge.generator_star
#print axioms SLean.Bridge.real_energy_split
#print axioms SLean.Bridge.l2Sq_split
#print axioms SLean.Bridge.h1Sq_split
#print axioms SLean.Bridge.realPart_eq
#print axioms SLean.Bridge.imagPart_eq
#print axioms SLean.Bridge.reference_gradient
#print axioms SLean.Bridge.reference_hessian
#print axioms SLean.Bridge.refValue_hasDerivAt
#print axioms SLean.Bridge.refGrad_hasDerivAt
#print axioms SLean.Bridge.ref_nodal
#print axioms SLean.Bridge.refValue_continuous
#print axioms SLean.Bridge.refGrad_continuous
#print axioms SLean.Bridge.refHess_continuous
#print axioms SLean.Bridge.reference_bilinear_integral
#print axioms SLean.Bridge.ref_mass
#print axioms SLean.Bridge.ref_form
#print axioms SLean.Bridge.generator_weak_unique
#print axioms SLean.Cert.beta_data_bounds
#print axioms SLean.Cert.boundary_data_bounds
#print axioms SLean.Cert.denominator_hasDerivAt
#print axioms SLean.Cert.W_hasDerivAt
#print axioms SLean.Cert.B_hasDerivAt
#print axioms SLean.Cert.Wtheta_hasDerivAt
#print axioms SLean.Cert.Btheta_hasDerivAt
#print axioms SLean.Cert.boundary_slope_bounds
#print axioms SLean.Cert.boundary_value_bounds
#print axioms SLean.Cert.certificate_C1
#print axioms SLean.Cert.certificate_C3
#print axioms SLean.Cert.certificate_C4
#print axioms SLean.Cert.norm_lower_ne_zero
#print axioms SLean.Cert.betaStar_bounds
#print axioms SLean.Cert.betaStar_re_pos
#print axioms SLean.Cert.certificate_C5
#print axioms SLean.Cert.betaStar_derivative_formula
#print axioms SLean.Cert.dampingConstant_bounds
#print axioms SLean.Cert.t1_constant_margins
#print axioms SLean.Cert.critical_data_bounds
#print axioms SLean.Cert.critical_endpoint_signs
#print axioms SLean.Cert.exists_critical_c
#print axioms SLean.Cert.cStar_bounds
#print axioms SLean.Cert.cStar_critical
#print axioms SLean.Cert.cStar_unit
#print axioms SLean.Cert.sStar_pos
#print axioms SLean.Cert.cStar_sq_add_sStar_sq
#print axioms SLean.Cert.thetaStar_range
#print axioms SLean.Cert.cos_thetaStar
#print axioms SLean.Cert.sin_thetaStar
#print axioms SLean.Cert.zStar_exp
#print axioms SLean.Cert.zStar_ne_zero
#print axioms SLean.Cert.stationary_elimination
#print axioms SLean.Cert.stationary_relation
#print axioms SLean.Cert.geometry_data_bounds
#print axioms SLean.Cert.enclosed_const
#print axioms SLean.Cert.enclosed_weaken
#print axioms SLean.Cert.enclosed_add
#print axioms SLean.Cert.enclosed_neg
#print axioms SLean.Cert.enclosed_sub
#print axioms SLean.Cert.enclosed_linear
#print axioms SLean.Cert.enclosed_mul
#print axioms SLean.Cert.enclosed_pow_two
#print axioms SLean.Cert.enclosed_pow_three
#print axioms SLean.Cert.enclosed_inv_pos
#print axioms SLean.Cert.enclosed_inv_neg
#print axioms SLean.Cert.enclosed_sq
#print axioms SLean.Cert.enclosed_sqrt
#print axioms SLean.Cert.qZZStar_ne_zero
#print axioms SLean.Cert.quartic_analytic
#print axioms SLean.Cert.qZ_analytic
#print axioms SLean.Cert.qStar_multiplicity_two
#print axioms SLean.Cert.certificate_C2
#print axioms SLean.Cert.a_hasDerivAt
#print axioms SLean.Cert.b_hasDerivAt
#print axioms SLean.Cert.d_hasDerivAt
#print axioms SLean.Cert.delta_differentiable
#print axioms SLean.Cert.optical_differentiable
#print axioms SLean.Cert.optical_equation
#print axioms SLean.Cert.optical_linear_factor
#print axioms SLean.Cert.optical_conditions_eventually
#print axioms SLean.Cert.optical_deriv_formula
#print axioms SLean.Cert.optical_stationary
#print axioms SLean.Cert.g_hasDerivAt_of_stationary
#print axioms SLean.Cert.optical_second_deriv
#print axioms SLean.Cert.optical_curvature_bounds
#print axioms SLean.Cert.optical_curvature_pos
#print axioms SLean.Cert.qZ_conj
#print axioms SLean.Cert.qZ_reversal
#print axioms SLean.Cert.reciprocalConj_simple
#print axioms SLean.Cert.c3_outer_simple
#print axioms SLean.Cert.q_hasDerivAt
#print axioms SLean.Cert.qZ_hasDerivAt
#print axioms SLean.Cert.q_taylor
#print axioms SLean.Cert.q_conj
#print axioms SLean.Cert.etaStar_conj
#print axioms SLean.Cert.qStar_zero
#print axioms SLean.Cert.P_hasDerivAt
#print axioms SLean.Cert.PStar_hasDerivAt_zero
#print axioms SLean.Cert.PStar_zero
#print axioms SLean.Cert.qZStar_zero
#print axioms SLean.Cert.center_residual
#print axioms SLean.Cert.constant_coefficient_ne_zero
#print axioms SLean.Cert.leading_coefficient_ne_zero
#print axioms SLean.Cert.root_ne_zero
#print axioms SLean.Cert.strict_maps_bound
#print axioms SLean.Cert.inner_root_strict
#print axioms SLean.Cert.inner_root_simple
#print axioms SLean.Cert.c3_inner
#print axioms SLean.Cert.reciprocalConj_involutive
#print axioms SLean.Cert.reciprocalConj_norm
#print axioms SLean.Cert.reciprocalConj_root
#print axioms SLean.Cert.reflected_parameter_mem
#print axioms SLean.Cert.c3_outer
#print axioms SLean.Cert.zInner_spec
#print axioms SLean.Cert.zInner_ne_zero
#print axioms SLean.Cert.zOuter_root
#print axioms SLean.Cert.innerCenter_mem
#print axioms SLean.Cert.fixed_point_residual
#print axioms SLean.Cert.zInner_close_center
#print axioms SLean.Cert.zInner_box
#print axioms SLean.Cert.zStar_norm
#print axioms SLean.Cert.zInner_norm_lt
#print axioms SLean.Cert.zOuter_norm_gt
#print axioms SLean.Cert.certified_roots_distinct
#print axioms SLean.Cert.criticalDen_ne_zero
#print axioms SLean.Cert.aStar_pos
#print axioms SLean.Cert.sStar_bounds
#print axioms SLean.Cert.wStar_bounds
#print axioms SLean.Cert.deltaStar_pos
#print axioms SLean.Cert.separation_bounds
#print axioms SLean.Cert.curvature_expression_bounds
#print axioms SLean.Cert.negative_branch_sign
#print axioms SLean.Cert.pStar_zero
#print axioms SLean.Cert.gStar_zero
#print axioms SLean.Cert.optical_thetaStar
#print axioms SLean.Cert.wStar_neg
#print axioms SLean.Cert.omegaStar_bounds
#print axioms SLean.Cert.etaStar_close_center
#print axioms SLean.Cert.etaStar_in_pilot_disk
#print axioms SLean.Cert.critical_neighborhood_in_pilot
#print axioms SLean.Hermite.hasDerivAt_basis
#print axioms SLean.Hermite.hasDerivAt_dBasis
#print axioms SLean.Hermite.nodal_values
#print axioms SLean.Hermite.reference_mass
#print axioms SLean.Hermite.reference_stiffness
#print axioms SLean.Hermite.integratedM_eq
#print axioms SLean.Hermite.integratedK_eq
#print axioms SLean.Hermite.assembled_integratedM
#print axioms SLean.Hermite.assembled_integratedK
#print axioms SLean.Hermite.physical_hasDerivAt
#print axioms SLean.Hermite.physical_deriv
#print axioms SLean.Hermite.physical_second_deriv
#print axioms SLean.Hermite.physical_nodal_values
#print axioms SLean.Hermite.integral_reference_change
#print axioms SLean.Hermite.physical_mass
#print axioms SLean.Hermite.physical_stiffness
#print axioms SLean.Hermite.physicalM_eq
#print axioms SLean.Hermite.physicalK_eq
#print axioms SLean.Hermite.assemble_smul
#print axioms SLean.Hermite.physical_eigen_equation_iff
#print axioms SLean.Main.function_resolvent_to_coefficients
#print axioms SLean.Main.T4_resolvent
#print axioms SLean.Main.T4_crandall_pazy
#print axioms SLean.Main.T4_kato_real
#print axioms SLean.Main.functionEvolution_on_coefficients
#print axioms SLean.Main.functionEvolution_zero
#print axioms SLean.Main.functionEvolution_add
#print axioms SLean.Main.functionKato_on_coefficients
#print axioms SLean.Main.coefficients_real_function
#print axioms SLean.Main.functionKato_integral
#print axioms SLean.Main.S1_finite_time_lower
#print axioms SLean.Main.katoConstant_pos
#print axioms SLean.Main.damping_integral
#print axioms SLean.Main.evolution_h1_eigen
#print axioms SLean.Main.finite_time_kato_lower
#print axioms SLean.Main.etaSequence_tendsto
#print axioms SLean.Main.etaSequence_eigenvalue
#print axioms SLean.Main.damping_remainder_order
#print axioms SLean.Main.dampingSequence_tendsto
#print axioms SLean.Main.frequencySequence_tendsto
#print axioms SLean.Main.T1_matrix
#print axioms SLean.Main.inverse_mesh_power_tendsto
#print axioms SLean.Main.frequency_tendsto_atTop
#print axioms SLean.Main.resolventWeight_nonneg
#print axioms SLean.Main.resolventWeight_frequency_tendsto
#print axioms SLean.Main.eigen_semigroup_lower
#print axioms SLean.Main.no_fixed_time_bound
#print axioms SLean.Main.no_crandall_pazy
#print axioms SLean.Main.no_kato_real
#print axioms SLean.Main.no_kato_complex
#print axioms SLean.Main.resolvent_eigen_obstruction
#print axioms SLean.Main.no_resolvent_decay
#print axioms SLean.Main.mesh_pos
#print axioms SLean.Main.mesh_length
#print axioms SLean.Main.zeta_im
#print axioms SLean.Main.zeta_re
#print axioms SLean.Main.T1_physical
#print axioms SLean.Main.T1_function
#print axioms SLean.Main.evolution_star
#print axioms SLean.Main.evolution_real
#print axioms SLean.Main.evolution_parts
#print axioms SLean.Main.kato_integrable
#print axioms SLean.Main.katoEnergy_split
#print axioms SLean.Main.real_kato_implies_complex
#print axioms SLean.Main.operator_exp_eigenvector
#print axioms SLean.Main.evolution_eigenvector
#print axioms SLean.Main.evolution_zero
#print axioms SLean.Main.evolution_add
#print axioms SLean.Main.evolution_continuous
#print axioms SLean.Main.evolution_hasDerivAt
#print axioms SLean.Main.l2Norm_continuous
#print axioms SLean.Main.functionEvolution_derivative
#print axioms SLean.Pilots.C3.q_coefficients
#print axioms SLean.Pilots.C3.center_norm
#print axioms SLean.Pilots.C3.parameter_norm
#print axioms SLean.Pilots.C3.c0_center
#print axioms SLean.Pilots.C3.c1_center
#print axioms SLean.Pilots.C3.coefficient_bounds
#print axioms SLean.Pilots.C3.c1_ne_zero
#print axioms SLean.Pilots.C3.mem_rootDisk
#print axioms SLean.Pilots.C3.mapsTo
#print axioms SLean.Pilots.C3.power_difference
#print axioms SLean.Pilots.C3.contraction_bound
#print axioms SLean.Pilots.C3.contracting
#print axioms SLean.Pilots.C3.fixedPoint_iff_root
#print axioms SLean.Pilots.C3.unique_inner_root
#print axioms SLean.Pilots.DoubleRoot.exists_normal_coordinate
#print axioms SLean.Pilots.DoubleRoot.quadratic_quotient
#print axioms SLean.Pilots.DoubleRoot.exists_companion_germ
#print axioms SLean.Pilots.DoubleRoot.quotient_bound
#print axioms SLean.Pilots.DoubleRoot.double_root_companion
#print axioms SLean.Pilots.DoubleRoot.exists_coordinate_bounds
#print axioms SLean.Pilots.DoubleRoot.inverse_analytic
#print axioms SLean.Pilots.DoubleRoot.quantitative_companion
#print axioms SLean.Pilots.DoubleRoot.explicit_double_root_companion
#print axioms SLean.CoreStatement.semigroup_zero
#print axioms SLean.CoreStatement.semigroup_add
#print axioms SLean.CoreStatement.semigroup_derivative
#print axioms SLean.CoreStatement.mesh_endpoint
#print axioms SLean.CoreStatement.space_characterization
#print axioms SLean.CoreStatement.norm_identification
#print axioms SLean.CoreStatement.weak_form
#print axioms SLean.CoreStatement.spectral_top
#print axioms SLean.CoreStatement.resolvent_failure
#print axioms SLean.CoreStatement.crandall_pazy_failure
#print axioms SLean.CoreStatement.finite_time_lower
#print axioms SLean.CoreStatement.kato_failure_real

#print axioms SLean.CoreStatement.optical_branch


==> anc/lean/SLean/Defs.lean <==
module

public import Mathlib.LinearAlgebra.Matrix.ToLin
public import Mathlib.LinearAlgebra.Matrix.Notation
public import Mathlib.Analysis.Complex.Trigonometric

@[expose] public section

set_option autoImplicit false

namespace SLean

noncomputable section

/-- Element mass matrix, with the common factor h/420 removed.
Coordinates are (u_left, w_left, u_right, w_right). -/
def elementM : Matrix (Fin 4) (Fin 4) ℂ :=
  !![156, 22, 54, -13; 22, 4, 13, -3; 54, 13, 156, -22; -13, -3, -22, 4]

/-- Rows are test functions. The common factor 1/h^2 is removed. -/
def elementK : Matrix (Fin 4) (Fin 4) ℂ :=
  !![0, 1, 0, -1; -1, -(1/2), 1, -(1/2); 0, -1, 0, 1; 1, 1/2, -1, 1/2]

def elementPencil (η : ℂ) := elementK - η • elementM

/-- Supplement S1, equation `eq:R1`, with independent values at three consecutive nodes. -/
def valueResidual (η up wp u w un wn : ℂ) : ℂ :=
  (2*w-wn-wp) - η*(312*u+54*(un+up)+13*(wp-wn))

/-- Supplement S1, equation `eq:R2`. -/
def slopeResidual (η up wp u w un wn : ℂ) : ℂ :=
  (un+up-2*u)+(wp-wn)/2 - η*(13*(un-up)+8*w-3*(wn+wp))

/-- Supplement S1, equation `eq:bc`; u_0=0 has already been imposed. -/
def leftResidual (η w₀ u₁ w₁ : ℂ) : ℂ :=
  u₁-(w₀+w₁)/2 - η*(4*w₀+13*u₁-3*w₁)

def q (z η : ℂ) : ℂ :=
  (z-1)^4 + η*(z^4+208*z^3-208*z-1) +
    η^2*(7*z^4-504*z^3+1834*z^2-504*z+7)

def denominator (z η : ℂ) : ℂ := 2-z-z⁻¹+13*η*(z-z⁻¹)

def W (z η : ℂ) : ℂ := η*(312+54*(z+z⁻¹))/denominator z η

def B (z η : ℂ) : ℂ :=
  z-(1+z)*W z η/2-η*(4*W z η+13*z-3*z*W z η)

def dispersionCS (c s ω : ℂ) : ℂ :=
  (455-252*c+7*c^2)*ω^2+s*(104+c)*ω-(1-c)^2

/-- The same polynomial continued to complex theta, for later analytic work. -/
def P (θ ω : ℂ) : ℂ := dispersionCS (Complex.cos θ) (Complex.sin θ) ω

def symbolK (z : ℂ) : Matrix (Fin 2) (Fin 2) ℂ :=
  !![0, 2-z-z⁻¹; z+z⁻¹-2, (z⁻¹-z)/2]

def symbolM (z : ℂ) : Matrix (Fin 2) (Fin 2) ℂ :=
  !![312+54*(z+z⁻¹), 13*(z⁻¹-z); 13*(z-z⁻¹), 8-3*(z+z⁻¹)]

def symbolPencil (z η : ℂ) := symbolK z - η • symbolM z

def blochK (θ : ℂ) : Matrix (Fin 2) (Fin 2) ℂ :=
  !![0, 2*(1-Complex.cos θ); -2*(1-Complex.cos θ), -Complex.I*Complex.sin θ]

def blochM (θ : ℂ) : Matrix (Fin 2) (Fin 2) ℂ :=
  !![312+108*Complex.cos θ, -26*Complex.I*Complex.sin θ;
     26*Complex.I*Complex.sin θ, 8-6*Complex.cos θ]

end
end SLean



==> anc/lean/SLean/Explicit/Audit.lean <==
module
public import SLean.Explicit.Statement
public import SLean.Explicit.TargetAudit

/-! Independent build and axiom-audit entry point. The original root module is unchanged. -/
@[expose] public section
set_option autoImplicit false

#check SLean.Explicit.spectral_top_explicit
#print axioms SLean.Explicit.spectral_top_explicit
#print axioms SLean.Explicit.spectral_top_explicit_first
#print axioms SLean.Explicit.Tightening.quant_disk_2048
#print axioms SLean.Explicit.Tightening.quant_disk_1024
#print axioms SLean.Explicit.Tightening.target512_cubic_majorant_fails


==> anc/lean/SLean/Explicit/Bootstrap.lean <==
module
public import SLean.Explicit.SharpCoefficients

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Tightening
noncomputable section
open SLean.Analytic SLean.Cert

theorem bootstrap_quant {N : ℕ} (hN : 10^83 ≤ N) : 10^52 ≤ N :=
  (by norm_num : (10:ℕ)^52≤10^83).trans hN
theorem bootstrap_real {N : ℕ} (hN : 10^83 ≤ N) : (10:ℝ)^83 ≤ N := by exact_mod_cast hN

theorem phase_bound_sharp {N : ℕ} (hN : 10^83 ≤ N) {y : ℂ} (hy : ‖y‖ ≤ 2) :
    ‖phaseCorrection N (quantXi N y)‖ ≤ (10:ℝ)^9/N := by
  have hq := bootstrap_quant hN
  have hn := natCast_real_pos (quant_nat_pos hq)
  have hr := bootstrap_real hN
  have hξ := quant_norm (quant_nat_pos hq) hy
  have hs := (sigma_work (quant_in_work hq hy).le).2.2
  have ht := norm_sub_le (quantXi N y+sigma (quantXi N y)+(companionCoefficient:ℂ)*(quantXi N y)^2)
    ((companionCoefficient:ℂ)*(quantXi N y)^2)
  rw [add_sub_cancel_right,norm_mul,norm_pow] at ht
  have hb : ‖quantXi N y+sigma (quantXi N y)‖ ≤ (10:ℝ)^42*‖quantXi N y‖^3+(10:ℝ)^7*‖quantXi N y‖^2 :=
    ht.trans (add_le_add hs (by gcongr; exact companion_coefficient_norm))
  have hc : 216*(10:ℝ)^42/N ≤ 1 := by
    apply (div_le_one hn).mpr
    norm_num1 at hr ⊢
    linarith
  simp only [phaseCorrection,norm_mul,norm_neg,Complex.norm_I,one_mul,Complex.norm_natCast]
  calc
    _ ≤ (N:ℝ)*((10:ℝ)^42*(6/N)^3+(10:ℝ)^7*(6/N)^2) := by gcongr; exact hb.trans (by gcongr)
    _ = (216*(10:ℝ)^42/N+36*(10:ℝ)^7)/N := by field_simp; ring
    _ ≤ (1+36*(10:ℝ)^7)/N := by gcongr
    _ ≤ _ := by gcongr; norm_num

theorem reflection_bound_sharp {N : ℕ} (hN : 10^83 ≤ N) {y : ℂ} (hy : ‖y‖ ≤ 2) :
    ‖reflection (quantXi N y)-1‖ ≤ 49/(N:ℝ) := by
  have hq := bootstrap_quant hN
  have hn := natCast_real_pos (quant_nat_pos hq)
  have hr := bootstrap_real hN
  have hξ := quant_norm (quant_nat_pos hq) hy
  have hb := (reflection_bounds (quant_in_work hq hy).le).2
  have ht := norm_sub_le (reflection (quantXi N y)-1+betaStar*quantXi N y) (betaStar*quantXi N y)
  rw [add_sub_cancel_right,norm_mul] at ht
  have hc : 36*(10:ℝ)^81/N ≤ 1 := by
    apply (div_le_one hn).mpr
    norm_num1 at hr ⊢
    linarith
  calc
    _ ≤ (10:ℝ)^81*(6/N)^2+8*(6/N) := ht.trans (add_le_add (hb.trans (by gcongr)) (by gcongr; exact beta_norm))
    _ = (36*(10:ℝ)^81/N+48)/N := by ring
    _ ≤ (1+48)/(N:ℝ) := by gcongr
    _ = _ := by norm_num

theorem error_bound_sharp {N : ℕ} (hN : 10^83 ≤ N) {y : ℂ} (hy : ‖y‖ ≤ 2) :
    ‖normalizedError N (quantXi N y)‖ ≤ 1/(N:ℝ) := by
  have hq := bootstrap_quant hN
  have hn := natCast_real_pos (quant_nat_pos hq)
  have hr := bootstrap_real hN
  have hn1 : (1:ℝ)≤N := by norm_num1 at hr; linarith
  have hc : (10:ℝ)^42 ≤ (N:ℝ)^3 := by
    have hp : (N:ℝ)≤(N:ℝ)^3 := by nlinarith [sq_nonneg ((N:ℝ)-1)]
    norm_num1 at hr ⊢
    linarith
  calc
    _ ≤ (10:ℝ)^42/(N:ℝ)^4 := quant_error hq hy
    _ ≤ (N:ℝ)^3/(N:ℝ)^4 := by gcongr
    _ = _ := by field_simp

/-- Bootstrap the coarse fixed point using the known first jets before squaring errors. -/
theorem zero_bootstrap {N : ℕ} (hN : 10^83 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hyN : ‖y‖ ≤ (10:ℝ)^50/N)
    (hz : normalizedDeterminant N (quantXi N y)=0) :
    ‖exponent N y‖ ≤ 100/(N:ℝ) ∧ ‖y‖ ≤ (10:ℝ)^9/N := by
  have hq := bootstrap_quant hN
  have hn := natCast_real_pos (quant_nat_pos hq)
  have hr := bootstrap_real hN
  have hy2 : ‖y‖≤2 := hy.trans (by norm_num)
  have hsmall : ‖exponent N y‖ ≤ 1/2 := by
    apply (exponent_norm hq hy hyN).trans
    apply (div_le_iff₀ hn).mpr
    norm_num1 at hr ⊢
    linarith
  have he := Complex.norm_exp_sub_one_sub_id_le (hsmall.trans (by norm_num))
  have he' : ‖Complex.exp (exponent N y)-1-exponent N y‖ ≤ (1/2)*‖exponent N y‖ := by
    apply he.trans
    nlinarith [norm_nonneg (exponent N y)]
  have hid : exponent N y=(reflection (quantXi N y)-1)-normalizedError N (quantXi N y)-
      (Complex.exp (exponent N y)-1-exponent N y) := by
    rw [exponent_equation (quant_nat_pos hq) hz]; ring
  have hg : ‖exponent N y‖ ≤ 100/(N:ℝ) := by
    have ht : ‖exponent N y‖ ≤ ‖reflection (quantXi N y)-1‖+‖normalizedError N (quantXi N y)‖+
        ‖Complex.exp (exponent N y)-1-exponent N y‖ := by
      conv_lhs => rw [hid]
      exact (norm_sub_le _ _).trans (add_le_add_left (norm_sub_le _ _) _)
    have hb := reflection_bound_sharp hN hy2
    have hc := error_bound_sharp hN hy2
    simp only [div_eq_mul_inv] at hb hc ⊢
    linarith
  refine ⟨hg,?_⟩
  have ht := norm_sub_le (exponent N y) (phaseCorrection N (quantXi N y))
  have hid' : exponent N y-phaseCorrection N (quantXi N y)=2*Complex.I*y := by unfold exponent; ring
  rw [hid'] at ht
  norm_num only [norm_mul,Complex.norm_I,mul_one,Complex.norm_ofNat] at ht
  have hp := phase_bound_sharp hN hy2
  have heq : 100/(N:ℝ)+(10:ℝ)^9/N ≤ 2*((10:ℝ)^9/N) := by
    rw [← add_div,← mul_div_assoc]
    gcongr
    norm_num
  linarith

#print axioms zero_bootstrap
end
end SLean.Explicit.Tightening


==> anc/lean/SLean/Explicit/BoundaryDisk.lean <==
module
public import SLean.Explicit.VietaBranches

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit
noncomputable section
open SLean.Analytic SLean.Cert SLean.Pilots.C3

theorem roots_inverse_bound {z : ℂ} (hz : ‖z‖ ≤ 1/10000000) (k : Fin 4) :
    ‖(roots z k)⁻¹‖ ≤ 1000 := by
  have h := (roots_bounds hz k).1
  rw [norm_inv,inv_eq_one_div]
  exact (div_le_iff₀ (by linarith : 0 < ‖roots z k‖)).mpr (by linarith)

def boundaryD (z : ℂ) (k : Fin 4) : ℂ := denominator (roots z k) (eta z)
def boundaryB (z : ℂ) (k : Fin 4) : ℂ := B (roots z k) (eta z)
def boundaryW (z : ℂ) (k : Fin 4) : ℂ := W (roots z k) (eta z)

theorem boundaryD_bound {z : ℂ} (hz : ‖z‖ ≤ 1/10000000) (k : Fin 4) :
    ‖boundaryD z k‖ ≤ 10000 := by
  have hr := (roots_bounds hz k).2
  have hi := roots_inverse_bound hz k
  have hp := parameter_norm (critical_neighborhood_in_pilot (eta_in_disk hz).le)
  unfold boundaryD denominator
  calc
    _ ≤ 2+‖roots z k‖+‖(roots z k)⁻¹‖+13*‖eta z‖*(‖roots z k‖+‖(roots z k)⁻¹‖) := by
      apply (norm_add_le _ _).trans
      apply add_le_add
      · apply (norm_sub_le _ _).trans
        apply add_le_add_left
        exact (norm_sub_le _ _).trans_eq (by norm_num)
      · simp only [norm_mul,Complex.norm_ofNat]
        gcongr
        exact norm_sub_le _ _
    _ ≤ 2+1000+1000+13*(287/1000)*(1000+1000) := by gcongr
    _ ≤ _ := by norm_num

theorem boundaryD_analytic (k : Fin 4) :
    AnalyticOnNhd ℂ (fun z => boundaryD z k) (ball 0 (1/10000000)) := by
  intro z hz
  have hn := norm_lower_ne_zero (by norm_num : (0:ℝ)<1/1000)
    (roots_bounds (z := z) (by simpa using (show ‖z‖ ≤ 1/10000000 from (by simpa using hz : ‖z‖ < 1/10000000).le)) k).1
  exact (denominator_joint_analytic (p := eta z) hn).fun_comp (f := fun w => (roots w k,eta w))
    ((roots_analytic_disk k z hz).prod (eta_analytic_disk z hz))

theorem boundaryD_center (k : Fin 4) : 7 ≤ ‖boundaryD 0 k‖ := by
  unfold boundaryD
  rw [roots_zero,eta_zero]
  obtain ⟨h0,h1,h2,_⟩ := boundary_data_bounds
  fin_cases k <;> norm_num [parameterRoots,zPlus_zero,zMinus_zero,zInnerBranch_zero,zOuterBranch_zero]
  all_goals first | linarith [h0.1] | linarith [h1.1] | linarith [h2.1]

theorem boundaryD_lower {z : ℂ} (hz : ‖z‖ ≤ 1/10000000000000) (k : Fin 4) :
    6 ≤ ‖boundaryD z k‖ := by
  have hb := variation_bound (by norm_num : (0:ℝ)<1/10000000) (boundaryD_analytic k)
    (fun w hw => boundaryD_bound hw.le k) (z := z) (by norm_num; linarith)
  have hc := boundaryD_center k
  have ht := norm_sub_norm_le (boundaryD 0 k) (boundaryD z k)
  rw [norm_sub_rev] at ht
  norm_num at hb
  linarith

theorem W_numeric_bound {z η : ℂ} (hz : ‖z‖ ≤ 1000) (hi : ‖z⁻¹‖ ≤ 1000)
    (hη : ‖η‖ ≤ 287/1000) (hd : 6 ≤ ‖denominator z η‖) : ‖W z η‖ ≤ 10000 := by
  unfold W
  rw [norm_div,norm_mul]
  apply (div_le_iff₀ (by linarith : 0 < ‖denominator z η‖)).mpr
  have hb : ‖312+54*(z+z⁻¹)‖ ≤ 312+54*(1000+1000) := by
    calc
      _ ≤ 312+54*(‖z‖+‖z⁻¹‖) := by
        apply (norm_add_le _ _).trans
        norm_num only [Complex.norm_ofNat,norm_mul]
        gcongr; exact norm_add_le _ _
      _ ≤ _ := by gcongr
  have hm := mul_le_mul hη hb (norm_nonneg _) (by norm_num : (0:ℝ)≤287/1000)
  linarith

theorem B_numeric_bound {z η : ℂ} (hz : ‖z‖ ≤ 1000)
    (hη : ‖η‖ ≤ 287/1000) (hw : ‖W z η‖ ≤ 10000) : ‖B z η‖ ≤ 100000000 := by
  have hb : ‖4*W z η+13*z-3*z*W z η‖ ≤ 4*‖W z η‖+13*‖z‖+3*‖z‖*‖W z η‖ := by
    apply (norm_sub_le _ _).trans
    simp only [norm_mul,Complex.norm_ofNat]
    apply add_le_add_left
    exact (norm_add_le _ _).trans_eq (by simp only [norm_mul,Complex.norm_ofNat])
  unfold B
  calc
    _ ≤ ‖z‖+‖(1+z)*W z η/2‖+‖η*(4*W z η+13*z-3*z*W z η)‖ := by
      apply (norm_sub_le _ _).trans
      exact add_le_add_left (norm_sub_le _ _) _
    _ ≤ ‖z‖+((1+‖z‖)*‖W z η‖)/2+‖η‖*(4*‖W z η‖+13*‖z‖+3*‖z‖*‖W z η‖) := by
      simp only [norm_mul,norm_div,Complex.norm_ofNat]
      gcongr
      exact (norm_add_le _ _).trans_eq (by simp only [norm_one])
    _ ≤ 1000+((1+1000)*10000)/2+(287/1000)*(4*10000+13*1000+3*1000*10000) := by gcongr
    _ ≤ _ := by norm_num

theorem boundary_bounds {z : ℂ} (hz : ‖z‖ ≤ 1/10000000000000) (k : Fin 4) :
    ‖boundaryB z k‖ ≤ 100000000 ∧ ‖boundaryW z k‖ ≤ 100000000 := by
  have hz' : ‖z‖ ≤ 1/10000000 := by linarith
  have hr := (roots_bounds hz' k).2
  have hi := roots_inverse_bound hz' k
  have hη := parameter_norm (critical_neighborhood_in_pilot (eta_in_disk hz').le)
  have hw := W_numeric_bound hr hi hη (boundaryD_lower hz k)
  exact ⟨B_numeric_bound hr hη hw,hw.trans (by norm_num)⟩

theorem boundary_analytic (k : Fin 4) :
    AnalyticOnNhd ℂ (fun z => boundaryB z k) (ball 0 (1/10000000000000)) ∧
    AnalyticOnNhd ℂ (fun z => boundaryW z k) (ball 0 (1/10000000000000)) := by
  have ha (z : ℂ) (hz : z ∈ ball 0 (1/10000000000000)) :
      AnalyticAt ℂ (fun w => boundaryB w k) z ∧ AnalyticAt ℂ (fun w => boundaryW w k) z := by
    have hz' : ‖z‖ < 1/10000000000000 := by simpa only [mem_ball,dist_zero_right] using hz
    have hz0 : z ∈ ball 0 (1/10000000) := ball_subset_ball (by norm_num) hz
    have hn := norm_lower_ne_zero (by norm_num : (0:ℝ)<1/1000)
      (roots_bounds (z := z) (by linarith) k).1
    have hd : denominator (roots z k) (eta z) ≠ 0 :=
      norm_lower_ne_zero (by norm_num) (boundaryD_lower hz'.le k)
    have ht := (roots_analytic_disk k z hz0).prod (eta_analytic_disk z hz0)
    exact ⟨(B_joint_analytic hn hd).fun_comp (f := fun w => (roots w k,eta w)) ht,
      (W_joint_analytic hn hd).fun_comp (f := fun w => (roots w k,eta w)) ht⟩
  exact ⟨fun z hz => (ha z hz).1,fun z hz => (ha z hz).2⟩

def varpiPlus (z : ℂ) : ℂ := (boundaryB z 1-boundaryB z 2)*(boundaryW z 0-boundaryW z 3)
def varpiMinus (z : ℂ) : ℂ := (boundaryB z 0-boundaryB z 2)*(boundaryW z 1-boundaryW z 3)
def reflection (z : ℂ) : ℂ := varpiMinus z/varpiPlus z

theorem varpi_analytic :
    AnalyticOnNhd ℂ varpiPlus (ball 0 (1/10000000000000)) ∧
    AnalyticOnNhd ℂ varpiMinus (ball 0 (1/10000000000000)) := by
  constructor <;> intro z hz
  · exact (((boundary_analytic 1).1 z hz).sub ((boundary_analytic 2).1 z hz)).mul
      (((boundary_analytic 0).2 z hz).sub ((boundary_analytic 3).2 z hz))
  · exact (((boundary_analytic 0).1 z hz).sub ((boundary_analytic 2).1 z hz)).mul
      (((boundary_analytic 1).2 z hz).sub ((boundary_analytic 3).2 z hz))

theorem varpi_bounds {z : ℂ} (hz : ‖z‖ ≤ 1/10000000000000) :
    ‖varpiPlus z‖ ≤ 40000000000000000 ∧ ‖varpiMinus z‖ ≤ 40000000000000000 := by
  have hb (i j : Fin 4) : ‖boundaryB z i-boundaryB z j‖ ≤ 200000000 :=
    (norm_sub_le _ _).trans (by linarith [(boundary_bounds hz i).1,(boundary_bounds hz j).1])
  have hw (i j : Fin 4) : ‖boundaryW z i-boundaryW z j‖ ≤ 200000000 :=
    (norm_sub_le _ _).trans (by linarith [(boundary_bounds hz i).2,(boundary_bounds hz j).2])
  constructor <;> simp only [varpiPlus,varpiMinus,norm_mul]
  all_goals calc
    _ ≤ 200000000*200000000 := mul_le_mul (hb _ _) (hw _ _) (norm_nonneg _) (by norm_num)
    _ = _ := by norm_num

theorem varpiPlus_agrees : varpiPlus =ᶠ[𝓝 (0:ℂ)] SLean.Analytic.varpiPlus := by
  filter_upwards [minus_agrees,innerXi_agrees,outerXi_agrees] with z hm hi ho
  simp [varpiPlus,boundaryB,boundaryW,roots,hm,hi,ho,SLean.Analytic.varpiPlus,
    bMinus,bInner,wPlus,wOuter]
theorem varpiMinus_agrees : varpiMinus =ᶠ[𝓝 (0:ℂ)] SLean.Analytic.varpiMinus := by
  filter_upwards [minus_agrees,innerXi_agrees,outerXi_agrees] with z hm hi ho
  simp [varpiMinus,boundaryB,boundaryW,roots,hm,hi,ho,SLean.Analytic.varpiMinus,
    bPlus,bInner,wMinus,wOuter]
theorem reflection_agrees : reflection =ᶠ[𝓝 (0:ℂ)] SLean.Analytic.reflection :=
  varpiMinus_agrees.div varpiPlus_agrees

theorem varpiPlus_center : 120 ≤ ‖varpiPlus 0‖ := by
  rw [varpiPlus_agrees.self_of_nhds,SLean.Analytic.varpiPlus_zero,norm_mul]
  have hb := boundary_data_bounds.2.2.2.1.1
  have hw := boundary_data_bounds.2.2.2.2.1.1
  have ht := mul_le_mul hb hw (by norm_num) (norm_nonneg _)
  linarith

theorem varpiPlus_lower {z : ℂ} (hz : ‖z‖ ≤ 1/(10:ℝ)^32) : 100 ≤ ‖varpiPlus z‖ := by
  have hb := variation_bound (by norm_num : (0:ℝ)<1/10000000000000) varpi_analytic.1
    (fun w hw => (varpi_bounds hw.le).1) (z := z) (by norm_num at *; linarith)
  have ht := norm_sub_norm_le (varpiPlus 0) (varpiPlus z)
  rw [norm_sub_rev] at ht
  norm_num at hb hz
  linarith [varpiPlus_center]

theorem reflection_disk : AnalyticOnNhd ℂ reflection (ball 0 (1/(10:ℝ)^32)) ∧
    ∀ z : ℂ, ‖z‖ ≤ 1/(10:ℝ)^32 → ‖reflection z‖ ≤ 1000000000000000 := by
  constructor
  · intro z hz
    have hz' : ‖z‖ < 1/(10:ℝ)^32 := by simpa only [mem_ball,dist_zero_right] using hz
    have hi : z ∈ ball 0 (1/10000000000000) := ball_subset_ball (by norm_num) hz
    exact (varpi_analytic.2 z hi).div (varpi_analytic.1 z hi)
      (norm_lower_ne_zero (by norm_num) (varpiPlus_lower hz'.le))
  · intro z hz
    have hl := varpiPlus_lower hz
    have hu := (varpi_bounds (z := z) (by norm_num at hz ⊢; linarith)).2
    rw [reflection,norm_div]
    apply (div_le_iff₀ (by linarith : 0 < ‖varpiPlus z‖)).mpr
    linarith

#print axioms boundaryD_lower
#print axioms boundary_bounds
#print axioms reflection_disk
end
end SLean.Explicit


==> anc/lean/SLean/Explicit/CauchyTools.lean <==
module
public import Mathlib.Analysis.Complex.Liouville
public import Mathlib.Analysis.Complex.AbsMax
public import Mathlib.Analysis.Analytic.Order
public import Mathlib.Tactic

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit
noncomputable section

theorem derivative_bound_half {f : ℂ → ℂ} {R M : ℝ} (hR : 0 < R)
    (hf : AnalyticOnNhd ℂ f (ball 0 R))
    (hb : ∀ z, ‖z‖ < R → ‖f z‖ ≤ M) {y : ℂ} (hy : ‖y‖ ≤ R/2) :
    ‖deriv f y‖ ≤ 4*M/R := by
  have hincl : closedBall y (R/4) ⊆ ball (0 : ℂ) R := by
    intro z hz
    have hz' : ‖z-y‖ ≤ R/4 := by simpa only [mem_closedBall,dist_eq_norm] using hz
    have ht := norm_add_le (z-y) y
    rw [sub_add_cancel] at ht
    simp only [mem_ball,dist_zero_right]
    linarith
  have hd : DiffContOnCl ℂ f (ball y (R/4)) :=
    hf.differentiableOn.diffContOnCl_ball hincl
  have hc := Complex.norm_deriv_le_of_forall_mem_sphere_norm_le
    (by positivity : 0 < R/4) hd (fun z hz => hb z (by
      simpa only [mem_ball,dist_zero_right] using hincl (sphere_subset_closedBall hz)))
  convert hc using 1; ring

/-- A removable Taylor quotient is analytic throughout the same explicit disk. -/
theorem quotient_analytic_on {f g : ℂ → ℂ} {R : ℝ} (n : ℕ)
    (hf : AnalyticOnNhd ℂ f (ball 0 R)) (hg : AnalyticAt ℂ g 0)
    (he : ∀ z, f z = z^n*g z) : AnalyticOnNhd ℂ g (ball 0 R) := by
  intro z hz
  by_cases hzero : z = 0
  · simpa only [hzero] using hg
  · have ha := (hf z hz).div (analyticAt_id.pow n) (pow_ne_zero n hzero)
    apply ha.congr
    filter_upwards [eventually_ne_nhds hzero] with w hw
    change f w / w^n = g w
    rw [he]
    field_simp

/-- Explicit bound for an analytic quotient on a closed inner disk, by maximum modulus. -/
theorem quotient_bound_half {f g : ℂ → ℂ} {R M : ℝ} (n : ℕ) (hR : 0 < R)
    (hf : AnalyticOnNhd ℂ f (ball 0 R)) (hg : AnalyticAt ℂ g 0)
    (he : ∀ z, f z = z^n*g z) (hb : ∀ z, ‖z‖ < R → ‖f z‖ ≤ M)
    {z : ℂ} (hz : ‖z‖ ≤ R/2) : ‖g z‖ ≤ M/(R/2)^n := by
  have hgall := quotient_analytic_on n hf hg he
  have hi : closedBall (0 : ℂ) (R/2) ⊆ ball (0 : ℂ) R :=
    closedBall_subset_ball (by linarith)
  apply Complex.norm_le_of_forall_mem_frontier_norm_le isBounded_ball
    (hgall.differentiableOn.diffContOnCl_ball hi)
  · intro w hw
    have hs := frontier_ball_subset_sphere hw
    have hn : ‖w‖ = R/2 := by simpa only [mem_sphere,dist_zero_right] using hs
    have hp : 0 < (R/2)^n := pow_pos (by positivity) n
    apply (le_div_iff₀ hp).mpr
    have ht := hb w (by rw [hn]; linarith)
    rw [he,norm_mul,norm_pow,hn] at ht
    nlinarith
  · rw [closure_ball (0 : ℂ) (by positivity : (R/2 : ℝ) ≠ 0)]
    simpa only [mem_closedBall,dist_zero_right] using hz

#print axioms derivative_bound_half
#print axioms quotient_analytic_on
#print axioms quotient_bound_half

end
end SLean.Explicit


==> anc/lean/SLean/Explicit/CompanionDisk.lean <==
module
public import SLean.Explicit.VietaBranches
public import SLean.Analytic.LogContraction

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit
noncomputable section
open SLean.Analytic SLean.Cert

def sigma (z : ℂ) : ℂ := -Complex.I*Complex.log (minus z/zStar)

theorem minus_zero : minus 0=zStar := minus_agrees.self_of_nhds.trans zMinus_zero

theorem minus_ratio_bound {z : ℂ} (hz : ‖z‖ ≤ 1/10000000000000) :
    ‖minus z/zStar-1‖ ≤ 80000000000*‖z‖ := by
  have hb := variation_bound (by norm_num : (0:ℝ)<1/10000000) (roots_analytic_disk 1)
    (fun w hw => (roots_bounds hw.le 1).2) (z := z) (by norm_num; linarith)
  change ‖minus z-minus 0‖ ≤ _ at hb
  rw [minus_zero] at hb
  have he : minus z/zStar-1=(minus z-zStar)/zStar := by field_simp [zStar_ne_zero]
  rw [he,norm_div,zStar_norm,div_one]
  norm_num at hb
  exact hb

theorem sigma_disk : AnalyticOnNhd ℂ sigma (ball 0 (1/10000000000000)) ∧
    ∀ z : ℂ, ‖z‖ ≤ 1/10000000000000 → ‖sigma z‖ ≤ 1 := by
  have hs (z : ℂ) (hz : ‖z‖ ≤ 1/10000000000000) :
      ‖minus z/zStar-1‖ ≤ 1/2 := by linarith [minus_ratio_bound hz]
  constructor
  · intro z hz
    have hz' : ‖z‖ < 1/10000000000000 := by simpa only [mem_ball,dist_zero_right] using hz
    have ha : AnalyticAt ℂ (fun w => minus w/zStar) z :=
      (roots_analytic_disk 1 z (ball_subset_ball (by norm_num) hz)).div_const
    have hp : minus z/zStar ∈ Complex.slitPlane := by
      have h := Complex.mem_slitPlane_of_norm_lt_one (lt_of_le_of_lt (hs z hz'.le) (by norm_num))
      simpa only [add_sub_cancel] using h
    exact analyticAt_const.mul (ha.clog hp)
  · intro z hz
    have h := Complex.norm_log_one_add_half_le_self (hs z hz)
    simp only [add_sub_cancel] at h
    rw [sigma,norm_mul,norm_neg,Complex.norm_I,one_mul]
    linarith [hs z hz]

theorem sigma_agrees : sigma =ᶠ[𝓝 (0:ℂ)] SLean.Analytic.sigma := by
  have hs : ∀ᶠ z in 𝓝 (0:ℂ), ‖SLean.Analytic.sigma z‖ < 1 :=
    SLean.Analytic.sigma_analytic.continuousAt.norm.eventually_lt_const (by
      simp only [SLean.Analytic.sigma_zero,norm_zero]; norm_num)
  filter_upwards [minus_agrees,hs] with z hm hs
  have he : minus z/zStar=Complex.exp (SLean.Analytic.sigma z*Complex.I) := by
    rw [hm,zMinus,zPlus,add_mul,Complex.exp_add,← zStar_exp]
    field_simp [zStar_ne_zero]
  have hl : Complex.log (Complex.exp (SLean.Analytic.sigma z*Complex.I)) =
      SLean.Analytic.sigma z*Complex.I := by
    apply Complex.log_exp
    · have h := (abs_le.mp (Complex.abs_re_le_norm (SLean.Analytic.sigma z))).1
      simp only [Complex.mul_im,Complex.I_im,Complex.I_re,mul_one,mul_zero,add_zero]
      linarith [Real.pi_gt_three]
    · have h := Complex.re_le_norm (SLean.Analytic.sigma z)
      simp only [Complex.mul_im,Complex.I_im,Complex.I_re,mul_one,mul_zero,add_zero]
      linarith [Real.pi_gt_three]
  rw [sigma,he,hl]
  linear_combination -(SLean.Analytic.sigma z)*Complex.I_sq

theorem sigma_zero : sigma 0=0 := sigma_agrees.self_of_nhds.trans SLean.Analytic.sigma_zero
theorem sigma_deriv : deriv sigma 0= -1 := sigma_agrees.deriv_eq.trans SLean.Analytic.sigma_deriv
theorem sigma_second_deriv : deriv (deriv sigma) 0= -2*(companionCoefficient:ℂ) :=
  sigma_agrees.deriv.deriv_eq.trans SLean.Analytic.sigma_second_deriv

theorem sigma_bounds {z : ℂ} (hz : ‖z‖ ≤ 1/(10:ℝ)^32) :
    ‖sigma z‖ ≤ 2*‖z‖ ∧ ‖z+sigma z‖ ≤ (10:ℝ)^28*‖z‖^2 ∧
    ‖z+sigma z+(companionCoefficient:ℂ)*z^2‖ ≤ (10:ℝ)^42*‖z‖^3 := by
  have hq := quadratic_bound (by norm_num : (0:ℝ)<1/10000000000000) sigma_disk.1
    (fun w hw => sigma_disk.2 w hw.le) (z := z) (by norm_num at hz ⊢; linarith)
  have h2 : ‖z+sigma z‖ ≤ (10:ℝ)^28*‖z‖^2 := by
    simp only [sigma_zero,sigma_deriv,sub_zero,neg_one_mul,sub_neg_eq_add] at hq
    rw [add_comm] at hq
    norm_num at hq ⊢
    nlinarith [sq_nonneg ‖z‖]
  have h1 : ‖sigma z‖ ≤ 2*‖z‖ := by
    have ht := norm_sub_le (z+sigma z) z
    rw [add_sub_cancel_left] at ht
    have hm : (10:ℝ)^28*‖z‖ ≤ 1 := by norm_num at hz ⊢; linarith
    nlinarith [mul_le_mul_of_nonneg_right hm (norm_nonneg z)]
  refine ⟨h1,h2,?_⟩
  have h3 := taylor_bound 3 (by norm_num : (0:ℝ)<1/10000000000000) sigma_disk.1
    (fun w hw => sigma_disk.2 w hw.le) (z := z) (by norm_num at hz ⊢; linarith)
  have he : taylorPolynomial sigma 3 z= -z-(companionCoefficient:ℂ)*z^2 := by
    norm_num [taylorPolynomial,Finset.sum_range_succ,iteratedDeriv_succ,iteratedDeriv_zero,
      sigma_zero,sigma_deriv,sigma_second_deriv]
    ring
  rw [he] at h3
  have he' : sigma z-(-z-(companionCoefficient:ℂ)*z^2)=z+sigma z+(companionCoefficient:ℂ)*z^2 := by ring
  rw [he'] at h3
  norm_num at h3 ⊢
  nlinarith [pow_nonneg (norm_nonneg z) 3]

theorem minus_eq_zPlus_sigma {z : ℂ} (hz : ‖z‖ ≤ 1/10000000000000) : minus z=zPlus (sigma z) := by
  have hn : minus z ≠ 0 := norm_lower_ne_zero (by norm_num)
    (roots_bounds (z := z) (by linarith) 1).1
  have he : sigma z*Complex.I=Complex.log (minus z/zStar) := by
    unfold sigma
    linear_combination -(Complex.log (minus z/zStar))*Complex.I_sq
  rw [zPlus,add_mul,Complex.exp_add,← zStar_exp,he,Complex.exp_log (div_ne_zero hn zStar_ne_zero)]
  field_simp [zStar_ne_zero]

theorem phase_identity (N : ℕ) {z : ℂ} (hz : ‖z‖ ≤ 1/10000000000000) :
    (zPlus z)^N/(minus z)^N=Complex.exp (Complex.I*(N:ℂ)*(z-sigma z)) := by
  rw [minus_eq_zPlus_sigma hz]
  unfold zPlus
  rw [← Complex.exp_nat_mul,← Complex.exp_nat_mul,← Complex.exp_sub]
  congr 1
  ring

#print axioms sigma_disk
#print axioms sigma_bounds
#print axioms phase_identity
end
end SLean.Explicit


==> anc/lean/SLean/Explicit/Damping.lean <==
module
public import SLean.Explicit.OpticalExpansion

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit
noncomputable section
open SLean.Analytic SLean.Cert

theorem yLeading_im : yLeading.im=betaStar.re*Real.pi/2 := by
  norm_num [yLeading,Complex.mul_im,Complex.mul_re,pow_two]

theorem opticalModel_im (N : ℕ) : (opticalModel N).im=dampingConstant/(420*(N:ℝ)^3) := by
  have he : opticalModel N =
      ((wStar+opticalSecond*Real.pi^2/(N:ℝ)^2+opticalThird*Real.pi^3/(N:ℝ)^3:ℝ):ℂ)+
      ((2*opticalSecond*Real.pi/(N:ℝ)^3:ℝ):ℂ)*yLeading := by
    unfold opticalModel
    push_cast
    ring
  rw [he]
  simp only [Complex.add_im,Complex.ofReal_im,Complex.mul_im,Complex.ofReal_re,zero_mul,
    add_zero,zero_add,yLeading_im]
  unfold opticalSecond dampingConstant
  ring

theorem scaled_damping_error {N : ℕ} (hN : 10^52 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hyN : ‖y‖ ≤ (10:ℝ)^50/N)
    (hz : normalizedDeterminant N (quantXi N y)=0) :
    |420*(N:ℝ)^3*(F (quantXi N y)).im-dampingConstant| ≤ 420*(10:ℝ)^109/N := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have h := (Complex.abs_im_le_norm (F (quantXi N y)-opticalModel N)).trans
    (optical_expansion hN hy hyN hz)
  rw [Complex.sub_im,opticalModel_im] at h
  have he : 420*(N:ℝ)^3*(F (quantXi N y)).im-dampingConstant=
      (420*(N:ℝ)^3)*((F (quantXi N y)).im-dampingConstant/(420*(N:ℝ)^3)) := by field_simp
  rw [he,abs_mul,abs_of_pos (by positivity : (0:ℝ)<420*(N:ℝ)^3)]
  calc
    _ ≤ (420*(N:ℝ)^3)*((10:ℝ)^109/(N:ℝ)^4) := by gcongr
    _ = _ := by field_simp

theorem damping_margins : 1000 ≤ dampingConstant ∧ dampingConstant ≤ 1599 := by
  have hw : 3/10 ≤ deriv (deriv optical) thetaStar := by linarith [optical_curvature_bounds.1]
  have hb : 2 ≤ betaStar.re := by linarith [betaStar_bounds.1]
  constructor
  · calc
      1000 ≤ 210*(3:ℝ)^2*(3/10)*2 := by norm_num
      _ ≤ dampingConstant := by unfold dampingConstant; gcongr; exact Real.pi_gt_three.le
  · calc
      dampingConstant ≤ 210*(315/100:ℝ)^2*(372286/1000000)*(20418/10000) := by
        unfold dampingConstant
        gcongr
        · convert Real.pi_lt_d2.le using 1; norm_num
        · exact optical_curvature_bounds.2
        · exact betaStar_bounds.2
      _ ≤ 1599 := by norm_num

theorem frequency_bound {N : ℕ} (hN : 10^52 ≤ N) {y : ℂ} (hy : ‖y‖ ≤ 1/2) :
    100 ≤ 420*|(eta (quantXi N y)).im| := by
  have hd := eta_in_disk (z := quantXi N y) (by
    have h := quant_in_work hN (hy.trans (by norm_num))
    norm_num [workRadius] at h; linarith)
  have hi := (Complex.abs_im_le_norm (eta (quantXi N y)-etaStar)).trans_lt hd
  have he : etaStar.im=wStar := by simp [etaStar]
  rw [Complex.sub_im,he] at hi
  have hw : wStar ≤ -27/100 := by
    have h := wStar_bounds.2
    norm_num [wUpper] at h
    linarith
  have ht := (abs_lt.mp hi).2
  have hn : (eta (quantXi N y)).im < 0 := by linarith
  rw [abs_of_neg hn]
  linarith

/-- A first conservative numerical threshold, used before tightening attempts. -/
theorem parameter_bounds {N : ℕ} (hN : 10^200 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hyN : ‖y‖ ≤ (10:ℝ)^50/N)
    (hz : normalizedDeterminant N (quantXi N y)=0) :
    100 ≤ 420*|(eta (quantXi N y)).im| ∧
    0 < -420*(N:ℝ)^3*(eta (quantXi N y)).re ∧ -420*(N:ℝ)^3*(eta (quantXi N y)).re ≤ 1600 := by
  have hq : 10^52 ≤ N := (by norm_num : (10:ℕ)^52≤10^200).trans hN
  have hn := natCast_real_pos (quant_nat_pos hq)
  have h := scaled_damping_error hq hy hyN hz
  have hs : 420*(10:ℝ)^109/N ≤ 1 := by
    apply (div_le_one hn).mpr
    have hr : (10:ℝ)^200≤(N:ℝ) := by exact_mod_cast hN
    norm_num1 at hr ⊢
    linarith
  have he : (eta (quantXi N y)).re= -(F (quantXi N y)).im := by simp [eta,Complex.mul_re]
  have hb := abs_le.mp (h.trans hs)
  refine ⟨frequency_bound hq hy,?_,?_⟩
  all_goals rw [he]
  · nlinarith [damping_margins.1]
  · nlinarith [damping_margins.2]

#print axioms parameter_bounds
end
end SLean.Explicit


==> anc/lean/SLean/Explicit/Determinant.lean <==
module
public import SLean.Explicit.UniformData
public import SLean.Analytic.QuantScale

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit
noncomputable section
open SLean.Analytic SLean.Cert

def boundaryError (N : ℕ) (z : ℂ) : ℂ := decompositionError (boundaryB z) (boundaryW z)
  ((zPlus z)^N) ((minus z)^N) ((innerXi z)^N) (((outerXi z)^N)⁻¹)
def normalizedError (N : ℕ) (z : ℂ) : ℂ := boundaryError N z/(varpiPlus z*(minus z)^N)
def normalizedDeterminant (N : ℕ) (z : ℂ) : ℂ :=
  Complex.exp (Complex.I*(N:ℂ)*(z-sigma z))-reflection z+normalizedError N z
def boundaryDeterminant (N : ℕ) (z : ℂ) : ℂ :=
  (boundaryMatrix N (eta z) (roots z) ![1,1,1,((outerXi z)^N)⁻¹]).det

theorem normalized_decomposition (N : ℕ) {z : ℂ} (hz : ‖z‖ ≤ workRadius) :
    normalizedDeterminant N z=boundaryDeterminant N z/(varpiPlus z*(minus z)^N) := by
  have he : boundaryDeterminant N z=varpiPlus z*(zPlus z)^N-varpiMinus z*(minus z)^N+boundaryError N z :=
    SLean.Algebra.Sdecomp N (eta z) (roots z) (roots_work hz 3).1
  have hm : (minus z)^N ≠ 0 := pow_ne_zero N (roots_work hz 1).1
  have hv := (varpi_work hz).1
  rw [he,normalizedDeterminant,← phase_identity N (z := z) (by norm_num [workRadius] at hz; linarith)]
  unfold reflection normalizedError
  field_simp

theorem normalizedError_analytic (N : ℕ) {z : ℂ} (hz : ‖z‖ < workRadius) :
    AnalyticAt ℂ (normalizedError N) z := by
  have hp : AnalyticAt ℂ zPlus z := roots_work_analytic hz 0
  have hm : AnalyticAt ℂ minus z := roots_work_analytic hz 1
  have hi : AnalyticAt ℂ innerXi z := roots_work_analytic hz 2
  have ho : AnalyticAt ℂ outerXi z := roots_work_analytic hz 3
  have hb0 := (boundary_work_analytic hz 0).1
  have hb1 := (boundary_work_analytic hz 1).1
  have hb2 := (boundary_work_analytic hz 2).1
  have hb3 := (boundary_work_analytic hz 3).1
  have hw0 := (boundary_work_analytic hz 0).2
  have hw1 := (boundary_work_analytic hz 1).2
  have hw2 := (boundary_work_analytic hz 2).2
  have hw3 := (boundary_work_analytic hz 3).2
  have hno : outerXi z ≠ 0 := (roots_work hz.le 3).1
  have hn : AnalyticAt ℂ (boundaryError N) z := by
    unfold boundaryError decompositionError
    simp_rw [boundary34_expansion]
    fun_prop (disch := exact pow_ne_zero N hno)
  have hva := varpi_analytic.1 z (show z ∈ ball 0 (1/10000000000000) by
    simp only [mem_ball,dist_zero_right]; norm_num [workRadius] at hz; linarith)
  exact hn.div (hva.mul (hm.pow N))
    (mul_ne_zero (varpi_work hz.le).1 (pow_ne_zero N (roots_work hz.le 1).1))

theorem normalizedDeterminant_analytic (N : ℕ) :
    AnalyticOnNhd ℂ (normalizedDeterminant N) (ball 0 workRadius) := by
  intro z hz
  have hz' : ‖z‖ < workRadius := by simpa only [mem_ball,dist_zero_right] using hz
  have hs := sigma_disk.1 z (show z ∈ ball 0 (1/10000000000000) by
    simp only [mem_ball,dist_zero_right]; norm_num [workRadius] at hz'; linarith)
  have hr := reflection_disk.1 z (show z ∈ ball 0 (1/(10:ℝ)^32) by
    simp only [mem_ball,dist_zero_right]; norm_num [workRadius] at hz' ⊢; linarith)
  exact ((analyticAt_const.mul (analyticAt_id.sub hs)).cexp.sub hr).add
    (normalizedError_analytic N hz')

theorem normalizedError_bound (N : ℕ) {z : ℂ} (hz : ‖z‖ ≤ workRadius)
    (hp : ‖(zPlus z)^N‖ ≤ (10:ℝ)^8) (hm : ‖(minus z)^N‖ ≤ (10:ℝ)^8)
    (hmi : ‖((minus z)^N)⁻¹‖ ≤ (10:ℝ)^8) :
    ‖normalizedError N z‖ ≤ (10:ℝ)^42*(1/50)^N := by
  have h3 : ‖(innerXi z)^N‖ ≤ (1/50:ℝ)^N := by rw [norm_pow]; gcongr; exact (tails_work hz).1
  have h4 : ‖((outerXi z)^N)⁻¹‖ ≤ (1/50:ℝ)^N := by
    rw [← inv_pow,norm_pow]; gcongr; exact (tails_work hz).2
  have he := boundary_error_bound (by norm_num : (1:ℝ)≤10^8) (by norm_num : (1:ℝ)≤10^8)
    (by positivity : (0:ℝ)≤(1/50)^N) (pow_le_one₀ (by norm_num) (by norm_num))
    (fun k => (boundary_work_bounds hz k).1) (fun k => (boundary_work_bounds hz k).2) hp hm h3 h4
  have hv := (varpi_work hz).2
  calc
    ‖normalizedError N z‖ = ‖boundaryError N z‖*‖(varpiPlus z)⁻¹‖*‖((minus z)^N)⁻¹‖ := by
      simp only [normalizedError,norm_div,norm_mul,norm_inv]; ring
    _ ≤ (16*((10:ℝ)^8)^2*((10:ℝ)^8)^2*(1/50)^N)*1*(10:ℝ)^8 := by gcongr; exact he
    _ ≤ _ := by norm_num; nlinarith [pow_nonneg (by norm_num : (0:ℝ)≤1/50) N]

def phaseCorrection (N : ℕ) (z : ℂ) : ℂ := -Complex.I*(N:ℂ)*(z+sigma z)

theorem phase_quantization {N : ℕ} (hN : 0 < N) (y : ℂ) :
    Complex.exp (Complex.I*(N:ℂ)*(quantXi N y-sigma (quantXi N y))) =
      Complex.exp (2*Complex.I*y)*Complex.exp (phaseCorrection N (quantXi N y)) := by
  have h := quantXi_mul hN y
  have he : Complex.I*(N:ℂ)*(quantXi N y-sigma (quantXi N y)) =
      2*(Real.pi:ℂ)*Complex.I+(2*Complex.I*y+phaseCorrection N (quantXi N y)) := by
    unfold phaseCorrection
    linear_combination 2*Complex.I*h
  rw [he,Complex.exp_add,Complex.exp_two_pi_mul_I,one_mul,Complex.exp_add]

#print axioms normalized_decomposition
#print axioms normalizedDeterminant_analytic
#print axioms normalizedError_bound
end
end SLean.Explicit


==> anc/lean/SLean/Explicit/GeometricTail.lean <==
module
public import Mathlib.Tactic
public import Mathlib.Analysis.SpecialFunctions.ExpDeriv
public import Mathlib.Analysis.Complex.ExponentialBounds

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit
noncomputable section

theorem nat_fourth_le_geometric (n : ℕ) : (n+1)^4 ≤ 50^(n+1) := by
  induction n with
  | zero => norm_num
  | succ n ih =>
    have ha : n+1+1 ≤ 2*(n+1) := by omega
    calc
      (n+1+1)^4 ≤ (2*(n+1))^4 := Nat.pow_le_pow_left ha 4
      _ = 16*(n+1)^4 := by ring
      _ ≤ 16*50^(n+1) := Nat.mul_le_mul_left _ ih
      _ ≤ 50*50^(n+1) := Nat.mul_le_mul_right _ (by decide)
      _ = 50^(n+1+1) := by ring

theorem geometric_tail_fourth {N : ℕ} (hN : 0 < N) :
    (1/50:ℝ)^N ≤ 1/(N:ℝ)^4 := by
  have hn : (0:ℝ)<N := by exact_mod_cast hN
  have hb : (N:ℝ)^4 ≤ (50:ℝ)^N := by
    have h := nat_fourth_le_geometric (N-1)
    rw [Nat.sub_add_cancel hN] at h
    exact_mod_cast h
  rw [one_div_pow]
  exact one_div_le_one_div_of_le (pow_pos hn 4) hb

theorem exp_four_lt : Real.exp 4 ≤ 100 := by
  have h : Real.exp 1 < 3 := Real.exp_one_lt_three
  have he : Real.exp 4=(Real.exp 1)^4 := by rw [← Real.exp_nat_mul]; norm_num
  rw [he]
  calc
    _ ≤ (3:ℝ)^4 := by gcongr
    _ ≤ _ := by norm_num

theorem exp_sixteen_lt : Real.exp 16 ≤ (10:ℝ)^8 := by
  have h : Real.exp 1 < 3 := Real.exp_one_lt_three
  have he : Real.exp 16=(Real.exp 1)^16 := by rw [← Real.exp_nat_mul]; norm_num
  rw [he]
  calc
    _ ≤ (3:ℝ)^16 := by gcongr
    _ ≤ _ := by norm_num

#print axioms geometric_tail_fourth
end
end SLean.Explicit


==> anc/lean/SLean/Explicit/OpticalDisk.lean <==
module
public import SLean.Analytic.Optical
public import SLean.Explicit.CauchyTools

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit
noncomputable section
open SLean.Analytic SLean.Cert

theorem trig_small {z : ℂ} (hz : ‖z‖ ≤ 1) :
    ‖Complex.cos z - 1‖ ≤ 2*‖z‖ ∧ ‖Complex.sin z‖ ≤ 2*‖z‖ := by
  have hp := Complex.norm_exp_sub_one_le (by simpa using hz : ‖z*Complex.I‖ ≤ 1)
  have hm := Complex.norm_exp_sub_one_le (by simpa using hz : ‖-z*Complex.I‖ ≤ 1)
  simp only [norm_mul, norm_neg, Complex.norm_I, mul_one] at hp hm
  constructor
  · have he : Complex.cos z - 1 =
        ((Complex.exp (z*Complex.I)-1)+(Complex.exp (-z*Complex.I)-1))/2 := by
      unfold Complex.cos; ring
    rw [he, norm_div]; norm_num only [Complex.norm_ofNat]
    have ht := norm_add_le (Complex.exp (z*Complex.I)-1) (Complex.exp (-z*Complex.I)-1)
    linarith
  · have he : Complex.sin z =
        ((Complex.exp (-z*Complex.I)-1)-(Complex.exp (z*Complex.I)-1))*Complex.I/2 := by
      unfold Complex.sin; ring
    rw [he, norm_div, norm_mul, Complex.norm_I, mul_one]; norm_num only [Complex.norm_ofNat]
    have ht := norm_sub_le (Complex.exp (-z*Complex.I)-1) (Complex.exp (z*Complex.I)-1)
    linarith

theorem trig_real_shift (t : ℝ) {z : ℂ} (hz : ‖z‖ ≤ 1) :
    ‖Complex.cos (t+z)-Complex.cos t‖ ≤ 4*‖z‖ ∧
    ‖Complex.sin (t+z)-Complex.sin t‖ ≤ 4*‖z‖ := by
  have hc : ‖Complex.cos (t : ℂ)‖ ≤ 1 := by
    rw [← Complex.ofReal_cos, Complex.norm_real, Real.norm_eq_abs]
    exact abs_le.mpr ⟨Real.neg_one_le_cos t, Real.cos_le_one t⟩
  have hs : ‖Complex.sin (t : ℂ)‖ ≤ 1 := by
    rw [← Complex.ofReal_sin, Complex.norm_real, Real.norm_eq_abs]
    exact abs_le.mpr ⟨Real.neg_one_le_sin t, Real.sin_le_one t⟩
  obtain ⟨hz1,hz2⟩ := trig_small hz
  constructor
  · have he : Complex.cos (t+z)-Complex.cos t =
        Complex.cos t*(Complex.cos z-1)-Complex.sin t*Complex.sin z := by
      rw [Complex.cos_add]; ring
    rw [he]
    calc
      _ ≤ ‖Complex.cos (t:ℂ)‖*‖Complex.cos z-1‖+‖Complex.sin (t:ℂ)‖*‖Complex.sin z‖ :=
        (norm_sub_le _ _).trans_eq (by simp only [norm_mul])
      _ ≤ 1*(2*‖z‖)+1*(2*‖z‖) := by gcongr
      _ = _ := by ring
  · have he : Complex.sin (t+z)-Complex.sin t =
        Complex.sin t*(Complex.cos z-1)+Complex.cos t*Complex.sin z := by
      rw [Complex.sin_add]; ring
    rw [he]
    calc
      _ ≤ ‖Complex.sin (t:ℂ)‖*‖Complex.cos z-1‖+‖Complex.cos (t:ℂ)‖*‖Complex.sin z‖ :=
        (norm_add_le _ _).trans_eq (by simp only [norm_mul])
      _ ≤ 1*(2*‖z‖)+1*(2*‖z‖) := by gcongr
      _ = _ := by ring

theorem square_difference (x y : ℂ) :
    ‖x^2-y^2‖ ≤ ‖x-y‖*(‖x‖+‖y‖) := by
  rw [show x^2-y^2=(x-y)*(x+y) by ring,norm_mul]
  exact mul_le_mul_of_nonneg_left (norm_add_le x y) (norm_nonneg _)

theorem optical_center_bounds :
    323 ≤ ‖a (thetaStar : ℂ)‖ ∧ ‖a (thetaStar : ℂ)‖ ≤ 325 ∧
    8100 ≤ (delta (thetaStar : ℂ)).re ∧ ‖delta (thetaStar : ℂ)‖ ≤ 8300 := by
  have ha := (critical_data_bounds cStar_bounds).2.1
  have hd := (critical_data_bounds cStar_bounds).2.2.2.2.1
  norm_num [Enclosed,aLower,aUpper,deltaLower,deltaUpper] at ha hd
  rw [a_ofReal,delta_ofReal,cos_thetaStar,sin_thetaStar]
  simp only [Complex.norm_real,Real.norm_eq_abs,Complex.ofReal_re]
  rw [abs_of_pos aStar_pos,abs_of_pos deltaStar_pos]
  exact ⟨ha.1,ha.2,hd.1,hd.2⟩

/-- Coefficient bounds on a fixed, rational disk about the stationary angle. -/
theorem optical_coefficient_bounds {z : ℂ} (hz : ‖z‖ ≤ 1/10000) :
    ‖a (thetaStar+z)-a thetaStar‖ ≤ 1200*‖z‖ ∧
    ‖b (thetaStar+z)‖ ≤ 106 ∧
    ‖delta (thetaStar+z)-delta thetaStar‖ ≤ 300000*‖z‖ := by
  let c := Complex.cos ((thetaStar : ℂ)+z)
  let c0 := Complex.cos (thetaStar : ℂ)
  let s := Complex.sin ((thetaStar : ℂ)+z)
  let s0 := Complex.sin (thetaStar : ℂ)
  have ht := trig_real_shift thetaStar (show ‖z‖≤1 by linarith)
  have hc0 : ‖c0‖ ≤ 1 := by
    dsimp [c0]; rw [← Complex.ofReal_cos,Complex.norm_real,Real.norm_eq_abs]
    exact abs_le.mpr ⟨Real.neg_one_le_cos _,Real.cos_le_one _⟩
  have hs0 : ‖s0‖ ≤ 1 := by
    dsimp [s0]; rw [← Complex.ofReal_sin,Complex.norm_real,Real.norm_eq_abs]
    exact abs_le.mpr ⟨Real.neg_one_le_sin _,Real.sin_le_one _⟩
  have hc : ‖c‖ ≤ 2 := by
    have h := norm_sub_norm_le c c0
    linarith [ht.1]
  have hs : ‖s‖ ≤ 2 := by
    have h := norm_sub_norm_le s s0
    linarith [ht.2]
  have ha : ‖a (thetaStar+z)-a thetaStar‖ ≤ 1200*‖z‖ := by
    have he : a (thetaStar+z)-a thetaStar = -252*(c-c0)+7*(c^2-c0^2) := by
      dsimp [a,c,c0]; ring
    rw [he]
    calc
      _ ≤ 252*‖c-c0‖+7*‖c^2-c0^2‖ := by
        have ht := norm_add_le ((-252:ℂ)*(c-c0)) ((7:ℂ)*(c^2-c0^2))
        norm_num only [norm_mul,norm_neg,Complex.norm_ofNat] at ht
        exact ht
      _ ≤ 252*(4*‖z‖)+7*((4*‖z‖)*(2+1)) := by
        gcongr; exact ht.1; exact (square_difference c c0).trans (by gcongr; exact ht.1)
      _ ≤ _ := by linarith [norm_nonneg z]
  have hb0 : ‖b (thetaStar : ℂ)‖ ≤ 105 := by
    change ‖s0*(104+c0)‖ ≤ _
    calc
      _ ≤ ‖s0‖*(104+‖c0‖) := by
        rw [norm_mul]; gcongr; exact (norm_add_le _ _).trans_eq (by norm_num)
      _ ≤ 1*(104+1) := by gcongr
      _ = _ := by norm_num
  have hb : ‖b (thetaStar+z)-b thetaStar‖ ≤ 500*‖z‖ := by
    have he : b (thetaStar+z)-b thetaStar = (s-s0)*(104+c)+s0*(c-c0) := by
      dsimp [b,s,s0,c,c0]; ring
    rw [he]
    calc
      _ ≤ ‖s-s0‖*(104+‖c‖)+‖s0‖*‖c-c0‖ := by
        apply (norm_add_le _ _).trans
        simp only [norm_mul]
        gcongr
        exact (norm_add_le _ _).trans_eq (by norm_num)
      _ ≤ (4*‖z‖)*(104+2)+1*(4*‖z‖) := by gcongr; exact ht.2; exact ht.1
      _ ≤ _ := by linarith [norm_nonneg z]
  have hb1 : ‖b (thetaStar+z)‖ ≤ 106 := by
    have h := norm_sub_norm_le (b (thetaStar+z)) (b thetaStar)
    linarith
  have hd1 : ‖1-c‖ ≤ 3 := by
    exact (norm_sub_le _ _).trans (by norm_num; linarith)
  have hd0 : ‖1-c0‖ ≤ 2 := by
    exact (norm_sub_le _ _).trans (by norm_num; linarith)
  have hds : ‖(1-c)^2-(1-c0)^2‖ ≤ 20*‖z‖ := by
    have he : (1-c)-(1-c0) = -(c-c0) := by ring
    calc
      _ ≤ ‖(1-c)-(1-c0)‖*(‖1-c‖+‖1-c0‖) := square_difference _ _
      _ = ‖c-c0‖*(‖1-c‖+‖1-c0‖) := by rw [he,norm_neg]
      _ ≤ (4*‖z‖)*(3+2) := by gcongr; exact ht.1
      _ = _ := by ring
  refine ⟨ha,hb1,?_⟩
  have he : delta (thetaStar+z)-delta thetaStar =
      (b (thetaStar+z)^2-b thetaStar^2)+4*((a (thetaStar+z)-a thetaStar)*(1-c)^2+
        a thetaStar*((1-c)^2-(1-c0)^2)) := by dsimp [delta,c,c0]; ring
  rw [he]
  calc
    _ ≤ ‖b (thetaStar+z)^2-b thetaStar^2‖+
        4*(‖a (thetaStar+z)-a thetaStar‖*‖1-c‖^2+‖a thetaStar‖*‖(1-c)^2-(1-c0)^2‖) := by
      apply (norm_add_le _ _).trans
      simp only [norm_mul,Complex.norm_ofNat]
      apply add_le_add_right
      apply mul_le_mul_of_nonneg_left _ (by norm_num)
      exact (norm_add_le _ _).trans_eq (by simp only [norm_mul,norm_pow])
    _ ≤ (500*‖z‖)*(106+105)+4*((1200*‖z‖)*3^2+325*(20*‖z‖)) := by
      gcongr
      exact (square_difference _ _).trans (by gcongr)
      exact optical_center_bounds.2.1
    _ ≤ _ := by linarith [norm_nonneg z]

theorem optical_disk {z : ℂ} (hz : ‖z‖ ≤ 1/10000) :
    300 ≤ ‖a (thetaStar+z)‖ ∧ delta (thetaStar+z) ∈ Complex.slitPlane ∧
    ‖F z‖ ≤ 1 := by
  obtain ⟨ha,hb,hd⟩ := optical_coefficient_bounds hz
  obtain ⟨ha0,ha1,hd0,hd1⟩ := optical_center_bounds
  have ha' : 300 ≤ ‖a (thetaStar+z)‖ := by
    have h := norm_sub_norm_le (a thetaStar) (a (thetaStar+z))
    rw [norm_sub_rev] at h
    linarith
  have hd' : 0 < (delta (thetaStar+z)).re := by
    have h := Complex.re_le_norm (delta thetaStar-delta (thetaStar+z))
    rw [Complex.sub_re,norm_sub_rev] at h
    linarith
  have hdn : ‖delta (thetaStar+z)‖ ≤ 10000 := by
    have h := norm_sub_norm_le (delta (thetaStar+z)) (delta thetaStar)
    linarith
  have hsn : ‖Complex.sqrt (delta (thetaStar+z))‖ ≤ 100 := by
    have he : (Complex.sqrt (delta (thetaStar+z)))^2 = delta (thetaStar+z) := by
      rw [Complex.sqrt,Complex.cpow_ofNat_inv_pow]
    have hn := congrArg norm he
    rw [norm_pow] at hn
    nlinarith [norm_nonneg (Complex.sqrt (delta (thetaStar+z)))]
  refine ⟨ha',Or.inl hd',?_⟩
  unfold F opticalC
  rw [norm_div,norm_mul,Complex.norm_ofNat]
  apply (div_le_one (by positivity)).mpr
  have hn := norm_sub_le (-b (thetaStar+z)) (Complex.sqrt (delta (thetaStar+z)))
  rw [norm_neg] at hn
  linarith

theorem F_analytic_disk : AnalyticOnNhd ℂ F (ball 0 (1/10000)) := by
  intro z hz
  have hz' : ‖z‖ < 1/10000 := by simpa only [mem_ball,dist_zero_right] using hz
  have hb := optical_disk hz'.le
  have hd : AnalyticAt ℂ (fun w : ℂ => delta (thetaStar+w)) z := by unfold delta b a; fun_prop
  have hs := (Complex.differentiableOn_sqrt.analyticOnNhd Complex.isOpen_slitPlane) _ hb.2.1
  have hn : 2*a (thetaStar+z) ≠ 0 := mul_ne_zero (by norm_num) (by
    intro he; rw [he,norm_zero] at hb; linarith [hb.1])
  exact ((show AnalyticAt ℂ (fun w : ℂ => -b (thetaStar+w)) z by unfold b; fun_prop).sub
    (hs.fun_comp (f := fun w : ℂ => delta (thetaStar+w)) hd)).div (by unfold a; fun_prop) hn

#print axioms optical_disk
#print axioms F_analytic_disk
end
end SLean.Explicit


==> anc/lean/SLean/Explicit/OpticalExpansion.lean <==
module
public import SLean.Explicit.QuantAsymptotics

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit
noncomputable section
open SLean.Analytic SLean.Cert

def opticalSecond : ℝ := deriv (deriv optical) thetaStar/2
def opticalThird : ℝ := iteratedDeriv 3 optical thetaStar/6
def yLeading : ℂ := Complex.I*betaStar*(Real.pi:ℂ)/2-(companionCoefficient:ℂ)*(Real.pi:ℂ)^2/2

theorem optical_coefficient_norms : ‖(opticalSecond:ℂ)‖ ≤ 1 ∧ ‖(opticalThird:ℂ)‖ ≤ (10:ℝ)^14 := by
  have ha : 0 < opticalSecond := by unfold opticalSecond; exact div_pos optical_curvature_pos (by norm_num)
  have ha1 : opticalSecond ≤ 1 := by unfold opticalSecond; linarith [optical_curvature_bounds.2]
  have h3 := taylor_coefficient_bound (by norm_num : (0:ℝ)<1/10000) F_analytic_disk
    (fun z hz => (optical_disk hz.le).2.2) 3
  rw [F_iteratedDeriv] at h3
  constructor
  · simpa only [Complex.norm_real,Real.norm_eq_abs,abs_of_pos ha] using ha1
  · simp only [opticalThird,Complex.ofReal_div,norm_div]
    norm_num at h3 ⊢
    linarith

theorem F_taylor_four (z : ℂ) : taylorPolynomial F 4 z=
    (wStar:ℂ)+(opticalSecond:ℂ)*z^2+(opticalThird:ℂ)*z^3 := by
  have h1 : iteratedDeriv 1 F 0=0 := by simpa using F_stationary
  have h2 : iteratedDeriv 2 F 0=((deriv (deriv optical) thetaStar:ℝ):ℂ) := by
    simpa only [iteratedDeriv_succ,iteratedDeriv_zero] using F_iteratedDeriv 2
  have h3 := F_iteratedDeriv 3
  norm_num [taylorPolynomial,Finset.sum_range_succ,iteratedDeriv_zero,h1,h2,h3,F_zero,
    opticalSecond,opticalThird]
  ring

theorem F_fourth_remainder {z : ℂ} (hz : ‖z‖ ≤ 1/40000) :
    ‖F z-((wStar:ℂ)+(opticalSecond:ℂ)*z^2+(opticalThird:ℂ)*z^3)‖ ≤ (10:ℝ)^20*‖z‖^4 := by
  have h := taylor_bound 4 (by norm_num : (0:ℝ)<1/10000) F_analytic_disk
    (fun w hw => (optical_disk hw.le).2.2) (z := z) (by convert hz using 1; norm_num)
  rw [F_taylor_four] at h
  norm_num at h ⊢
  nlinarith [pow_nonneg (norm_nonneg z) 4]

theorem y_leading_bound {N : ℕ} (hN : 10^52 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hyN : ‖y‖ ≤ (10:ℝ)^50/N)
    (hz : normalizedDeterminant N (quantXi N y)=0) :
    ‖y-yLeading/(N:ℂ)‖ ≤ (10:ℝ)^106/(N:ℝ)^2 := by
  have h := quantization_first_order hN hy hyN hz
  have he : 2*Complex.I*y+betaStar*(Real.pi:ℂ)/(N:ℂ)+Complex.I*(companionCoefficient:ℂ)*(Real.pi:ℂ)^2/(N:ℂ) =
      2*Complex.I*(y-yLeading/(N:ℂ)) := by
    unfold yLeading
    linear_combination (betaStar*(Real.pi:ℂ)/(N:ℂ))*Complex.I_sq
  rw [he] at h
  norm_num only [norm_mul,Complex.norm_ofNat,Complex.norm_I,mul_one] at h
  linarith [norm_nonneg (y-yLeading/(N:ℂ))]

theorem square_expansion {N : ℕ} (hN : 10^52 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hyN : ‖y‖ ≤ (10:ℝ)^50/N)
    (hz : normalizedDeterminant N (quantXi N y)=0) :
    ‖(quantXi N y)^2-(Real.pi:ℂ)^2/(N:ℂ)^2-2*(Real.pi:ℂ)*yLeading/(N:ℂ)^3‖
      ≤ (10:ℝ)^108/(N:ℝ)^4 := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have he : (quantXi N y)^2-(Real.pi:ℂ)^2/(N:ℂ)^2-2*(Real.pi:ℂ)*yLeading/(N:ℂ)^3 =
      2*(Real.pi:ℂ)*(y-yLeading/(N:ℂ))/(N:ℂ)^2+y^2/(N:ℂ)^2 := by
    unfold quantXi; ring
  have hb := y_leading_bound hN hy hyN hz
  rw [he]
  calc
    _ ≤ (2*Real.pi*‖y-yLeading/(N:ℂ)‖)/(N:ℝ)^2+‖y‖^2/(N:ℝ)^2 := by
      exact (norm_add_le _ _).trans_eq (by
        simp only [norm_div,norm_mul,norm_pow,Complex.norm_ofNat,Complex.norm_natCast,
          Complex.norm_real,Real.norm_eq_abs,abs_of_pos Real.pi_pos])
    _ ≤ (2*4*((10:ℝ)^106/(N:ℝ)^2))/(N:ℝ)^2+((10:ℝ)^50/N)^2/(N:ℝ)^2 := by
      gcongr; exact Real.pi_lt_four.le
    _ = (8*(10:ℝ)^106+(10:ℝ)^100)/(N:ℝ)^4 := by ring
    _ ≤ _ := by gcongr; norm_num

theorem cubic_difference {N : ℕ} (hN : 10^52 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hyN : ‖y‖ ≤ (10:ℝ)^50/N) :
    ‖(quantXi N y)^3-(Real.pi:ℂ)^3/(N:ℂ)^3‖ ≤ (10:ℝ)^52/(N:ℝ)^4 := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hξ := quant_norm (quant_nat_pos hN) (hy.trans (by norm_num))
  have hp : ‖(Real.pi:ℂ)/(N:ℂ)‖ ≤ 4/(N:ℝ) := by
    simp only [norm_div,Complex.norm_real,Real.norm_eq_abs,abs_of_pos Real.pi_pos,Complex.norm_natCast]
    gcongr; exact Real.pi_lt_four.le
  have hd : ‖quantXi N y-(Real.pi:ℂ)/(N:ℂ)‖ ≤ (10:ℝ)^50/(N:ℝ)^2 := by
    rw [quant_difference (quant_nat_pos hN),norm_div,Complex.norm_natCast]
    calc
      _ ≤ ((10:ℝ)^50/N)/N := by gcongr
      _ = _ := by ring
  have he : (quantXi N y)^3-(Real.pi:ℂ)^3/(N:ℂ)^3 =
      (quantXi N y-(Real.pi:ℂ)/(N:ℂ))*((quantXi N y)^2+quantXi N y*((Real.pi:ℂ)/(N:ℂ))+
        ((Real.pi:ℂ)/(N:ℂ))^2) := by ring
  rw [he,norm_mul]
  calc
    _ ≤ ‖quantXi N y-(Real.pi:ℂ)/(N:ℂ)‖*(‖quantXi N y‖^2+
        ‖quantXi N y‖*‖(Real.pi:ℂ)/(N:ℂ)‖+‖(Real.pi:ℂ)/(N:ℂ)‖^2) := by
      gcongr
      apply (norm_add_le _ _).trans
      apply add_le_add
      · exact (norm_add_le _ _).trans_eq (by simp only [norm_pow,norm_mul])
      · rw [norm_pow]
    _ ≤ ((10:ℝ)^50/(N:ℝ)^2)*((6/N)^2+(6/N)*(4/N)+(4/N)^2) := by gcongr
    _ = 76*(10:ℝ)^50/(N:ℝ)^4 := by ring
    _ ≤ _ := by gcongr; norm_num

def opticalModel (N : ℕ) : ℂ := (wStar:ℂ)+(opticalSecond:ℂ)*(Real.pi:ℂ)^2/(N:ℂ)^2+
  (2*(opticalSecond:ℂ)*(Real.pi:ℂ)*yLeading+(opticalThird:ℂ)*(Real.pi:ℂ)^3)/(N:ℂ)^3

theorem optical_expansion {N : ℕ} (hN : 10^52 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hyN : ‖y‖ ≤ (10:ℝ)^50/N)
    (hz : normalizedDeterminant N (quantXi N y)=0) :
    ‖F (quantXi N y)-opticalModel N‖ ≤ (10:ℝ)^109/(N:ℝ)^4 := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hξ := quant_norm (quant_nat_pos hN) (hy.trans (by norm_num))
  have hdom := quant_in_work hN (hy.trans (by norm_num))
  have hF := F_fourth_remainder (z := quantXi N y) (by norm_num [workRadius] at hdom; linarith)
  have h2 := square_expansion hN hy hyN hz
  have h3 := cubic_difference hN hy hyN
  have he : F (quantXi N y)-opticalModel N =
      (F (quantXi N y)-((wStar:ℂ)+(opticalSecond:ℂ)*(quantXi N y)^2+(opticalThird:ℂ)*(quantXi N y)^3))+
      (opticalSecond:ℂ)*((quantXi N y)^2-(Real.pi:ℂ)^2/(N:ℂ)^2-2*(Real.pi:ℂ)*yLeading/(N:ℂ)^3)+
      (opticalThird:ℂ)*((quantXi N y)^3-(Real.pi:ℂ)^3/(N:ℂ)^3) := by unfold opticalModel; ring
  rw [he]
  calc
    _ ≤ ‖F (quantXi N y)-((wStar:ℂ)+(opticalSecond:ℂ)*(quantXi N y)^2+(opticalThird:ℂ)*(quantXi N y)^3)‖+
        ‖(opticalSecond:ℂ)‖*‖(quantXi N y)^2-(Real.pi:ℂ)^2/(N:ℂ)^2-2*(Real.pi:ℂ)*yLeading/(N:ℂ)^3‖+
        ‖(opticalThird:ℂ)‖*‖(quantXi N y)^3-(Real.pi:ℂ)^3/(N:ℂ)^3‖ := by
      exact norm_add₃_le.trans_eq (by simp only [norm_mul])
    _ ≤ (10:ℝ)^20*(6/N)^4+1*((10:ℝ)^108/(N:ℝ)^4)+(10:ℝ)^14*((10:ℝ)^52/(N:ℝ)^4) := by
      gcongr
      · exact hF.trans (by gcongr)
      · exact optical_coefficient_norms.1
      · exact optical_coefficient_norms.2
    _ = (1296*(10:ℝ)^20+(10:ℝ)^108+(10:ℝ)^66)/(N:ℝ)^4 := by ring
    _ ≤ _ := by gcongr; norm_num

#print axioms optical_expansion
end
end SLean.Explicit


==> anc/lean/SLean/Explicit/QuantAsymptotics.lean <==
module
public import SLean.Explicit.Quantization

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit
noncomputable section
open SLean.Analytic SLean.Cert

def exponent (N : ℕ) (y : ℂ) : ℂ := 2*Complex.I*y+phaseCorrection N (quantXi N y)

theorem exp_remainder {z : ℂ} (hz : ‖z‖ ≤ 1/4) :
    ‖Complex.exp z-1-z‖ ≤ 144*‖z‖^2 := by
  have ha : AnalyticOnNhd ℂ Complex.exp (ball 0 1) := by intro w hw; fun_prop
  have hb (w : ℂ) (hw : ‖w‖ < 1) : ‖Complex.exp w‖ ≤ 3 := by
    have h := Complex.norm_exp_sub_one_le hw.le
    have ht := norm_sub_norm_le (Complex.exp w) 1
    simp only [norm_one] at ht
    linarith
  convert quadratic_bound (by norm_num : (0:ℝ)<1) ha hb hz using 1 <;> norm_num

theorem quant_difference {N : ℕ} (_hN : 0 < N) (y : ℂ) :
    quantXi N y-(Real.pi:ℂ)/(N:ℂ)=y/(N:ℂ) := by unfold quantXi; ring

theorem exponent_norm {N : ℕ} (hN : 10^52 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hyN : ‖y‖ ≤ (10:ℝ)^50/N) :
    ‖exponent N y‖ ≤ 3*(10:ℝ)^50/N := by
  have hb := phase_bound hN (hy.trans (by norm_num))
  have hn := natCast_real_pos (quant_nat_pos hN)
  unfold exponent
  calc
    _ ≤ 2*‖y‖+‖phaseCorrection N (quantXi N y)‖ := by simpa using norm_add_le (2*Complex.I*y) _
    _ ≤ 2*((10:ℝ)^50/N)+(10:ℝ)^30/N := by gcongr
    _ = (2*(10:ℝ)^50+(10:ℝ)^30)/N := by ring
    _ ≤ _ := by gcongr; norm_num

theorem exponent_remainder {N : ℕ} (hN : 10^52 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hyN : ‖y‖ ≤ (10:ℝ)^50/N) :
    ‖Complex.exp (exponent N y)-1-exponent N y‖ ≤ (10:ℝ)^104/(N:ℝ)^2 := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hb := exponent_norm hN hy hyN
  have hs : 3*(10:ℝ)^50/N ≤ 1/4 := by
    apply (div_le_iff₀ hn).mpr
    have hr := quant_real_lower hN
    norm_num1 at hr ⊢
    linarith
  calc
    _ ≤ 144*‖exponent N y‖^2 := exp_remainder (hb.trans hs)
    _ ≤ 144*(3*(10:ℝ)^50/N)^2 := by gcongr
    _ = (144*9*(10:ℝ)^100)/(N:ℝ)^2 := by ring
    _ ≤ _ := by gcongr; norm_num

theorem exponent_equation {N : ℕ} (hN : 0 < N) {y : ℂ}
    (hz : normalizedDeterminant N (quantXi N y)=0) :
    Complex.exp (exponent N y)=reflection (quantXi N y)-normalizedError N (quantXi N y) := by
  rw [normalizedDeterminant,phase_quantization hN] at hz
  rw [exponent,Complex.exp_add]
  linear_combination hz

theorem exponent_first_order {N : ℕ} (hN : 10^52 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hyN : ‖y‖ ≤ (10:ℝ)^50/N)
    (hz : normalizedDeterminant N (quantXi N y)=0) :
    ‖exponent N y+betaStar*quantXi N y‖ ≤ (10:ℝ)^105/(N:ℝ)^2 := by
  have hy2 : ‖y‖ ≤ 2 := hy.trans (by norm_num)
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hn1 : (1:ℝ)≤N := by exact_mod_cast (quant_nat_pos hN)
  have hξ := quant_norm (quant_nat_pos hN) hy2
  have hr := (reflection_bounds (quant_in_work hN hy2).le).2
  have he := exponent_remainder hN hy hyN
  have hE := quant_error hN hy2
  have hi : (N:ℝ)^2 ≤ (N:ℝ)^4 := by nlinarith [sq_nonneg ((N:ℝ)^2-1),sq_nonneg ((N:ℝ)-1)]
  have hE' : (10:ℝ)^42/(N:ℝ)^4 ≤ (10:ℝ)^42/(N:ℝ)^2 :=
    div_le_div_of_nonneg_left (by positivity) (sq_pos_of_pos hn) hi
  have hid : exponent N y+betaStar*quantXi N y =
      (reflection (quantXi N y)-1+betaStar*quantXi N y)-normalizedError N (quantXi N y)-
      (Complex.exp (exponent N y)-1-exponent N y) := by
    rw [exponent_equation (quant_nat_pos hN) hz]; ring
  rw [hid]
  calc
    _ ≤ ‖reflection (quantXi N y)-1+betaStar*quantXi N y‖+‖normalizedError N (quantXi N y)‖+
        ‖Complex.exp (exponent N y)-1-exponent N y‖ :=
      (norm_sub_le _ _).trans (add_le_add_left (norm_sub_le _ _) _)
    _ ≤ (10:ℝ)^81*(6/N)^2+(10:ℝ)^42/(N:ℝ)^2+(10:ℝ)^104/(N:ℝ)^2 := by
      gcongr
      · exact hr.trans (by gcongr)
      · exact hE.trans hE'
    _ = (36*(10:ℝ)^81+(10:ℝ)^42+(10:ℝ)^104)/(N:ℝ)^2 := by ring
    _ ≤ _ := by gcongr; norm_num

theorem quant_square_difference {N : ℕ} (hN : 10^52 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hyN : ‖y‖ ≤ (10:ℝ)^50/N) :
    ‖(quantXi N y)^2-((Real.pi:ℂ)/(N:ℂ))^2‖ ≤ 10*(10:ℝ)^50/(N:ℝ)^3 := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hξ := quant_norm (quant_nat_pos hN) (hy.trans (by norm_num))
  have hdiff : ‖quantXi N y-(Real.pi:ℂ)/(N:ℂ)‖ ≤ (10:ℝ)^50/(N:ℝ)^2 := by
    rw [quant_difference (quant_nat_pos hN),norm_div,Complex.norm_natCast]
    calc
      _ ≤ ((10:ℝ)^50/N)/N := by gcongr
      _ = _ := by ring
  have hp : ‖(Real.pi:ℂ)/(N:ℂ)‖ ≤ 4/(N:ℝ) := by
    simp only [norm_div,Complex.norm_real,Real.norm_eq_abs,abs_of_pos Real.pi_pos,Complex.norm_natCast]
    gcongr; exact Real.pi_lt_four.le
  calc
    _ ≤ ‖quantXi N y-(Real.pi:ℂ)/(N:ℂ)‖*(‖quantXi N y‖+‖(Real.pi:ℂ)/(N:ℂ)‖) := square_difference _ _
    _ ≤ ((10:ℝ)^50/(N:ℝ)^2)*(6/N+4/N) := by gcongr
    _ = _ := by ring

theorem companion_first_order {N : ℕ} (hN : 10^52 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hyN : ‖y‖ ≤ (10:ℝ)^50/N) :
    ‖(N:ℂ)*(quantXi N y+sigma (quantXi N y))+(companionCoefficient:ℂ)*(Real.pi:ℂ)^2/(N:ℂ)‖
      ≤ (10:ℝ)^81/(N:ℝ)^2 := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hNc := natCast_complex_ne_zero (quant_nat_pos hN)
  have hξ := quant_norm (quant_nat_pos hN) (hy.trans (by norm_num))
  have hc := (sigma_work (quant_in_work hN (hy.trans (by norm_num))).le).2.2
  have hs := quant_square_difference hN hy hyN
  have hid : (N:ℂ)*(quantXi N y+sigma (quantXi N y))+(companionCoefficient:ℂ)*(Real.pi:ℂ)^2/(N:ℂ) =
      (N:ℂ)*(quantXi N y+sigma (quantXi N y)+(companionCoefficient:ℂ)*(quantXi N y)^2)-
      (companionCoefficient:ℂ)*(N:ℂ)*((quantXi N y)^2-((Real.pi:ℂ)/(N:ℂ))^2) := by field_simp; ring
  rw [hid]
  calc
    _ ≤ (N:ℝ)*‖quantXi N y+sigma (quantXi N y)+(companionCoefficient:ℂ)*(quantXi N y)^2‖+
        ‖(companionCoefficient:ℂ)‖*(N:ℝ)*‖(quantXi N y)^2-((Real.pi:ℂ)/(N:ℂ))^2‖ := by
      exact (norm_sub_le _ _).trans_eq (by simp only [norm_mul,Complex.norm_natCast])
    _ ≤ (N:ℝ)*((10:ℝ)^42*(6/N)^3)+(10:ℝ)^28*N*(10*(10:ℝ)^50/(N:ℝ)^3) := by
      gcongr
      · exact hc.trans (by gcongr)
      · exact coefficient_norms.2
    _ = (216*(10:ℝ)^42+10*(10:ℝ)^78)/(N:ℝ)^2 := by field_simp; ring
    _ ≤ _ := by gcongr; norm_num

theorem quantization_first_order {N : ℕ} (hN : 10^52 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hyN : ‖y‖ ≤ (10:ℝ)^50/N)
    (hz : normalizedDeterminant N (quantXi N y)=0) :
    ‖2*Complex.I*y+betaStar*(Real.pi:ℂ)/(N:ℂ)+Complex.I*(companionCoefficient:ℂ)*(Real.pi:ℂ)^2/(N:ℂ)‖
      ≤ (10:ℝ)^106/(N:ℝ)^2 := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have he := exponent_first_order hN hy hyN hz
  have hc := companion_first_order hN hy hyN
  have hb : ‖betaStar*(quantXi N y-(Real.pi:ℂ)/(N:ℂ))‖ ≤ (10:ℝ)^98/(N:ℝ)^2 := by
    rw [norm_mul,quant_difference (quant_nat_pos hN),norm_div,Complex.norm_natCast]
    calc
      _ ≤ (10:ℝ)^48*(((10:ℝ)^50/N)/N) := by gcongr; exact coefficient_norms.1
      _ = _ := by ring
  have hid : 2*Complex.I*y+betaStar*(Real.pi:ℂ)/(N:ℂ)+Complex.I*(companionCoefficient:ℂ)*(Real.pi:ℂ)^2/(N:ℂ) =
      (exponent N y+betaStar*quantXi N y)+Complex.I*((N:ℂ)*(quantXi N y+sigma (quantXi N y))+
        (companionCoefficient:ℂ)*(Real.pi:ℂ)^2/(N:ℂ))-betaStar*(quantXi N y-(Real.pi:ℂ)/(N:ℂ)) := by
    unfold exponent phaseCorrection; ring
  rw [hid]
  calc
    _ ≤ ‖exponent N y+betaStar*quantXi N y‖+
        ‖(N:ℂ)*(quantXi N y+sigma (quantXi N y))+(companionCoefficient:ℂ)*(Real.pi:ℂ)^2/(N:ℂ)‖+
        ‖betaStar*(quantXi N y-(Real.pi:ℂ)/(N:ℂ))‖ := by
      apply (norm_sub_le _ _).trans
      apply add_le_add_left
      exact (norm_add_le _ _).trans_eq (by simp only [norm_mul,Complex.norm_I,one_mul])
    _ ≤ (10:ℝ)^105/(N:ℝ)^2+(10:ℝ)^81/(N:ℝ)^2+(10:ℝ)^98/(N:ℝ)^2 := by gcongr
    _ = ((10:ℝ)^105+(10:ℝ)^81+(10:ℝ)^98)/(N:ℝ)^2 := by ring
    _ ≤ _ := by gcongr; norm_num

#print axioms quantization_first_order
end
end SLean.Explicit


==> anc/lean/SLean/Explicit/Quantization.lean <==
module
public import SLean.Explicit.Determinant
public import SLean.Explicit.GeometricTail
public import SLean.Analytic.LogContraction
public import SLean.Analytic.QuantBounds

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit
noncomputable section
open SLean.Analytic SLean.Cert

theorem quant_nat_pos {N : ℕ} (hN : 10^52 ≤ N) : 0 < N := lt_of_lt_of_le (by norm_num) hN
theorem quant_real_lower {N : ℕ} (hN : 10^52 ≤ N) : (10:ℝ)^52 ≤ N := by exact_mod_cast hN

theorem quant_scaled_norm {N : ℕ} (hN : 0 < N) {y : ℂ} (hy : ‖y‖ ≤ 2) :
    (N:ℝ)*‖quantXi N y‖ ≤ 6 := by
  have h := (le_div_iff₀ (natCast_real_pos hN)).mp (quantXi_norm_le hN hy)
  have hp : quantRadius ≤ 6 := by unfold quantRadius; linarith [Real.pi_lt_four]
  nlinarith

theorem quant_norm {N : ℕ} (hN : 0 < N) {y : ℂ} (hy : ‖y‖ ≤ 2) :
    ‖quantXi N y‖ ≤ 6/(N:ℝ) := by
  apply (le_div_iff₀ (natCast_real_pos hN)).mpr
  nlinarith [quant_scaled_norm hN hy]

theorem quant_in_work {N : ℕ} (hN : 10^52 ≤ N) {y : ℂ} (hy : ‖y‖ ≤ 2) :
    ‖quantXi N y‖ < workRadius := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  apply (quant_norm (quant_nat_pos hN) hy).trans_lt
  apply (div_lt_iff₀ hn).mpr
  have hr := quant_real_lower hN
  norm_num1 at hr
  norm_num [workRadius]
  linarith

theorem quant_powers {N : ℕ} (hN : 10^52 ≤ N) {y : ℂ} (hy : ‖y‖ ≤ 2) :
    ‖(zPlus (quantXi N y))^N‖ ≤ (10:ℝ)^8 ∧
    ‖(minus (quantXi N y))^N‖ ≤ (10:ℝ)^8 ∧
    ‖((minus (quantXi N y))^N)⁻¹‖ ≤ (10:ℝ)^8 := by
  have hξ := quant_in_work hN hy
  have hn := (natCast_real_pos (quant_nat_pos hN)).le
  have hs := (sigma_work hξ.le).1
  have hx := quant_scaled_norm (quant_nat_pos hN) hy
  have hσ : (N:ℝ)*‖sigma (quantXi N y)‖ ≤ 16 := by
    have ht := mul_le_mul_of_nonneg_left hs hn
    nlinarith
  have hp := (zPlus_pow_bounds N (quantXi N y) (show (N:ℝ)*‖quantXi N y‖≤16 by linarith)).1
  have hm := zPlus_pow_bounds N (sigma (quantXi N y)) hσ
  have he := minus_eq_zPlus_sigma (z := quantXi N y) (by norm_num [workRadius] at hξ; linarith)
  rw [he]
  exact ⟨hp.trans exp_sixteen_lt,hm.1.trans exp_sixteen_lt,hm.2.trans exp_sixteen_lt⟩

theorem quant_error {N : ℕ} (hN : 10^52 ≤ N) {y : ℂ} (hy : ‖y‖ ≤ 2) :
    ‖normalizedError N (quantXi N y)‖ ≤ (10:ℝ)^42/(N:ℝ)^4 := by
  have hp := quant_powers hN hy
  have h := normalizedError_bound N (quant_in_work hN hy).le hp.1 hp.2.1 hp.2.2
  calc
    _ ≤ (10:ℝ)^42*(1/50)^N := h
    _ ≤ (10:ℝ)^42*(1/(N:ℝ)^4) := by gcongr; exact geometric_tail_fourth (quant_nat_pos hN)
    _ = _ := by ring

theorem phase_bound {N : ℕ} (hN : 10^52 ≤ N) {y : ℂ} (hy : ‖y‖ ≤ 2) :
    ‖phaseCorrection N (quantXi N y)‖ ≤ (10:ℝ)^30/N := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hs := (sigma_work (quant_in_work hN hy).le).2.1
  simp only [phaseCorrection,norm_mul,norm_neg,Complex.norm_I,one_mul,Complex.norm_natCast]
  calc
    _ ≤ (N:ℝ)*((10:ℝ)^28*‖quantXi N y‖^2) := by gcongr
    _ ≤ (N:ℝ)*((10:ℝ)^28*(6/(N:ℝ))^2) := by gcongr; exact quant_norm (quant_nat_pos hN) hy
    _ = 36*(10:ℝ)^28/N := by field_simp; norm_num
    _ ≤ _ := by gcongr; norm_num

def perturbation (N : ℕ) (y : ℂ) : ℂ :=
  normalizedDeterminant N (quantXi N y)-(Complex.exp (2*Complex.I*y)-1)

theorem perturbation_identity {N : ℕ} (hN : 0 < N) (y : ℂ) :
    perturbation N y=Complex.exp (2*Complex.I*y)*(Complex.exp (phaseCorrection N (quantXi N y))-1)-
      (reflection (quantXi N y)-1)+normalizedError N (quantXi N y) := by
  rw [perturbation,normalizedDeterminant,phase_quantization hN]
  ring

theorem perturbation_analytic {N : ℕ} (hN : 10^52 ≤ N) :
    AnalyticOnNhd ℂ (perturbation N) (ball 0 2) := by
  intro y hy
  have hy' : ‖y‖ < 2 := by simpa only [mem_ball,dist_zero_right] using hy
  have hq : AnalyticAt ℂ (quantXi N) y := by unfold quantXi; fun_prop
  have hd := (normalizedDeterminant_analytic N (quantXi N y)
    (by simpa only [mem_ball,dist_zero_right] using quant_in_work hN hy'.le)).comp hq
  exact hd.sub ((analyticAt_const.mul analyticAt_id).cexp.sub analyticAt_const)

theorem perturbation_bound {N : ℕ} (hN : 10^52 ≤ N) {y : ℂ} (hy : ‖y‖ ≤ 2) :
    ‖perturbation N y‖ ≤ (10:ℝ)^50/N := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hlarge := quant_real_lower hN
  have hn1 : (1:ℝ)≤N := by norm_num1 at hlarge; linarith
  have hs : (10:ℝ)^30/N ≤ 1 := (div_le_one hn).mpr (by norm_num1 at hlarge ⊢; linarith)
  have he := Complex.norm_exp_sub_one_le ((phase_bound hN hy).trans hs)
  have hr := (reflection_bounds (quant_in_work hN hy).le).1
  have hE := quant_error hN hy
  have hp : ‖Complex.exp (2*Complex.I*y)‖ ≤ 100 := (exp_phase_bound hy).trans exp_four_lt
  have hξ := quant_norm (quant_nat_pos hN) hy
  have hNr : (N:ℝ) ≤ (N:ℝ)^4 := by nlinarith [sq_nonneg ((N:ℝ)^2-1),sq_nonneg ((N:ℝ)-1)]
  have hEi : (10:ℝ)^42/(N:ℝ)^4 ≤ (10:ℝ)^42/N :=
    div_le_div_of_nonneg_left (by positivity) hn hNr
  rw [perturbation_identity (quant_nat_pos hN)]
  calc
    _ ≤ ‖Complex.exp (2*Complex.I*y)‖*‖Complex.exp (phaseCorrection N (quantXi N y))-1‖+
        ‖reflection (quantXi N y)-1‖+‖normalizedError N (quantXi N y)‖ := by
      apply (norm_add_le _ _).trans
      apply add_le_add_left
      exact (norm_sub_le _ _).trans_eq (by rw [norm_mul])
    _ ≤ 100*(2*((10:ℝ)^30/N))+(10:ℝ)^48*(6/N)+(10:ℝ)^42/N := by
      gcongr
      · exact he.trans (by gcongr; exact phase_bound hN hy)
      · exact hr.trans (by gcongr)
      · exact hE.trans hEi
    _ = (200*(10:ℝ)^30+6*(10:ℝ)^48+(10:ℝ)^42)/N := by ring
    _ ≤ _ := by gcongr; norm_num

theorem quantized_zero_exists {N : ℕ} (hN : 10^52 ≤ N) :
    ∃ y : ℂ, ‖y‖ < 1/2 ∧ normalizedDeterminant N (quantXi N y)=0 ∧ ‖y‖ ≤ (10:ℝ)^50/N := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hs : (10:ℝ)^50/N ≤ 1/16 := by
    apply (div_le_iff₀ hn).mpr
    have h := quant_real_lower hN
    norm_num1 at h ⊢
    linarith
  have hb (y : ℂ) (hy : ‖y‖ < 2) : ‖perturbation N y‖ ≤ 1/16 :=
    (perturbation_bound hN hy.le).trans hs
  obtain ⟨y,hy,_⟩ := unique_zero_of_small_analytic_perturbation (perturbation_analytic hN) hb
  have hz : normalizedDeterminant N (quantXi N y)=0 := by
    unfold perturbation at hy
    linear_combination hy.2
  refine ⟨y,hy.1,hz,?_⟩
  have hy2 : ‖y‖ < 2 := by linarith [hy.1]
  have hfix := (logarithmicMap_fixed_iff hy.1.le (hb y hy2)).mpr hy.2
  have hl := logarithmicMap_bound (hb y hy2)
  rw [hfix] at hl
  have he := perturbation_bound hN hy2.le
  linarith [norm_nonneg (perturbation N y)]

#print axioms quantized_zero_exists
end
end SLean.Explicit


==> anc/lean/SLean/Explicit/README.md <==
# Explicit spectral threshold and expansions

The main entry point is `SLean.Explicit.Sharp.Expansion.spectral_top_with_expansion`
in [Sharp/Expansion/Statement.lean](Sharp/Expansion/Statement.lean). It combines
the eigenpair bounds for **N≥512** with both first-mode expansions for the same
sequence and eigenfunction, using C₁=C₂=1260000. The original frequency and
damping constants remain 100 and 1600. The unchanged theorem
`SLean.Statement.spectral_top` supplies its eigenpair.

```sh
lake build SLean
lake env lean referee/CheckExpansion.lean
```

The `Sharp` modules use analytic bounds on fixed neighborhoods, logarithmic
quantization by contraction, and rational polynomial bounds on continuous
parameter boxes. The statements for 2048 and 1024 are also retained. There
are no finite-N spectral scans and no assertion that 512 is optimal.

Earlier, weaker explicit bounds remain in `SLean.Explicit.Statement`. The main
eigenvalue sequence is `SLean.Explicit.Sharp.zetaSequence`.

See [the referee README](../../referee/README.md) for the dated clean-directory
measurements and the current incremental check. The current submission archive
includes all five Expansion files and their audit.


==> anc/lean/SLean/Explicit/RefinedDamping.lean <==
module
public import SLean.Explicit.RefinedOptical
public import SLean.Explicit.Damping

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Tightening
noncomputable section
open SLean.Analytic SLean.Cert
theorem scaled_damping_error {N : ℕ} (hN : 10^83 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hyN : ‖y‖ ≤ (10:ℝ)^50/N)
    (hz : normalizedDeterminant N (quantXi N y)=0) :
    |420*(N:ℝ)^3*(F (quantXi N y)).im-dampingConstant| ≤ 420*(4*(10:ℝ)^83)/N := by
  have hn := natCast_real_pos (quant_nat_pos (bootstrap_quant hN))
  have h := (Complex.abs_im_le_norm (F (quantXi N y)-opticalModel N)).trans
    (optical_expansion hN hy hyN hz)
  rw [Complex.sub_im,opticalModel_im] at h
  have he : 420*(N:ℝ)^3*(F (quantXi N y)).im-dampingConstant=
      (420*(N:ℝ)^3)*((F (quantXi N y)).im-dampingConstant/(420*(N:ℝ)^3)) := by field_simp
  rw [he,abs_mul,abs_of_pos (by positivity : (0:ℝ)<420*(N:ℝ)^3)]
  calc
    _ ≤ (420*(N:ℝ)^3)*((4*(10:ℝ)^83)/(N:ℝ)^4) := by gcongr
    _ = _ := by field_simp

theorem damping_margins_sharp : 1000 ≤ dampingConstant ∧ dampingConstant ≤ 1584 := by
  have hw : 3/10 ≤ deriv (deriv optical) thetaStar := by linarith [optical_curvature_bounds.1]
  have hb : 2 ≤ betaStar.re := by linarith [betaStar_bounds.1]
  constructor
  · calc
      1000 ≤ 210*(3:ℝ)^2*(3/10)*2 := by norm_num
      _ ≤ dampingConstant := by unfold dampingConstant; gcongr; exact Real.pi_gt_three.le
  · calc
      dampingConstant ≤ 210*(315/100:ℝ)^2*(372286/1000000)*(20418/10000) := by
        unfold dampingConstant
        gcongr
        · convert Real.pi_lt_d2.le using 1; norm_num
        · exact optical_curvature_bounds.2
        · exact betaStar_bounds.2
      _ ≤ 1584 := by norm_num

/-- The improved threshold is set by the remaining reflection remainder and damping margin. -/
theorem parameter_bounds {N : ℕ} (hN : 105*10^83 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hyN : ‖y‖ ≤ (10:ℝ)^50/N)
    (hz : normalizedDeterminant N (quantXi N y)=0) :
    100 ≤ 420*|(eta (quantXi N y)).im| ∧
    0 < -420*(N:ℝ)^3*(eta (quantXi N y)).re ∧ -420*(N:ℝ)^3*(eta (quantXi N y)).re ≤ 1600 := by
  have hq : 10^52 ≤ N := (by norm_num : (10:ℕ)^52≤105*10^83).trans hN
  have hn := natCast_real_pos (quant_nat_pos hq)
  have h83 : 10^83 ≤ N := (by norm_num : (10:ℕ)^83≤105*10^83).trans hN
  have h := scaled_damping_error h83 hy hyN hz
  have hs : 420*(4*(10:ℝ)^83)/N ≤ 16 := by
    apply (div_le_iff₀ hn).mpr
    have hr : 105*(10:ℝ)^83≤(N:ℝ) := by exact_mod_cast hN
    norm_num1 at hr ⊢
    linarith
  have he : (eta (quantXi N y)).re= -(F (quantXi N y)).im := by simp [eta,Complex.mul_re]
  have hb := abs_le.mp (h.trans hs)
  refine ⟨frequency_bound hq hy,?_,?_⟩
  all_goals rw [he]
  · nlinarith [damping_margins_sharp.1]
  · nlinarith [damping_margins_sharp.2]


#print axioms parameter_bounds
end
end SLean.Explicit.Tightening



==> anc/lean/SLean/Explicit/RefinedOptical.lean <==
module
public import SLean.Explicit.RefinedQuantization
public import SLean.Explicit.OpticalExpansion

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Tightening
noncomputable section
open SLean.Analytic SLean.Cert

theorem y_leading_bound {N : ℕ} (hN : 10^83 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hyN : ‖y‖ ≤ (10:ℝ)^50/N)
    (hz : normalizedDeterminant N (quantXi N y)=0) :
    ‖y-yLeading/(N:ℂ)‖ ≤ 3*(10:ℝ)^82/(N:ℝ)^2 := by
  have h := quantization_first_order hN hy hyN hz
  have he : 2*Complex.I*y+betaStar*(Real.pi:ℂ)/(N:ℂ)+Complex.I*(companionCoefficient:ℂ)*(Real.pi:ℂ)^2/(N:ℂ) =
      2*Complex.I*(y-yLeading/(N:ℂ)) := by
    unfold yLeading
    linear_combination (betaStar*(Real.pi:ℂ)/(N:ℂ))*Complex.I_sq
  rw [he] at h
  norm_num only [norm_mul,Complex.norm_ofNat,Complex.norm_I,mul_one] at h
  simp only [div_eq_mul_inv] at h ⊢
  norm_num1 at h ⊢
  have hp : 0 ≤ ((N:ℝ)^2)⁻¹ := by positivity
  linarith [norm_nonneg (y-yLeading/(N:ℂ))]

theorem square_expansion {N : ℕ} (hN : 10^83 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hyN : ‖y‖ ≤ (10:ℝ)^50/N)
    (hz : normalizedDeterminant N (quantXi N y)=0) :
    ‖(quantXi N y)^2-(Real.pi:ℂ)^2/(N:ℂ)^2-2*(Real.pi:ℂ)*yLeading/(N:ℂ)^3‖
      ≤ 3*(10:ℝ)^83/(N:ℝ)^4 := by
  have hq := bootstrap_quant hN
  have hn := natCast_real_pos (quant_nat_pos hq)
  have he : (quantXi N y)^2-(Real.pi:ℂ)^2/(N:ℂ)^2-2*(Real.pi:ℂ)*yLeading/(N:ℂ)^3 =
      2*(Real.pi:ℂ)*(y-yLeading/(N:ℂ))/(N:ℂ)^2+y^2/(N:ℂ)^2 := by
    unfold quantXi; ring
  have hySharp := (zero_bootstrap hN hy hyN hz).2
  have hb := y_leading_bound hN hy hyN hz
  rw [he]
  calc
    _ ≤ (2*Real.pi*‖y-yLeading/(N:ℂ)‖)/(N:ℝ)^2+‖y‖^2/(N:ℝ)^2 := by
      exact (norm_add_le _ _).trans_eq (by
        simp only [norm_div,norm_mul,norm_pow,Complex.norm_ofNat,Complex.norm_natCast,
          Complex.norm_real,Real.norm_eq_abs,abs_of_pos Real.pi_pos])
    _ ≤ (2*4*(3*(10:ℝ)^82/(N:ℝ)^2))/(N:ℝ)^2+((10:ℝ)^9/N)^2/(N:ℝ)^2 := by
      gcongr; exact Real.pi_lt_four.le
    _ = (8*3*(10:ℝ)^82+(10:ℝ)^18)/(N:ℝ)^4 := by ring
    _ ≤ _ := by gcongr; norm_num

theorem optical_expansion {N : ℕ} (hN : 10^83 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hyN : ‖y‖ ≤ (10:ℝ)^50/N)
    (hz : normalizedDeterminant N (quantXi N y)=0) :
    ‖F (quantXi N y)-opticalModel N‖ ≤ 4*(10:ℝ)^83/(N:ℝ)^4 := by
  have hq := bootstrap_quant hN
  have hn := natCast_real_pos (quant_nat_pos hq)
  have hξ := quant_norm (quant_nat_pos hq) (hy.trans (by norm_num))
  have hdom := quant_in_work hq (hy.trans (by norm_num))
  have hF := F_fourth_remainder (z := quantXi N y) (by norm_num [workRadius] at hdom; linarith)
  have h2 := square_expansion hN hy hyN hz
  have h3 := cubic_difference hq hy hyN
  have he : F (quantXi N y)-opticalModel N =
      (F (quantXi N y)-((wStar:ℂ)+(opticalSecond:ℂ)*(quantXi N y)^2+(opticalThird:ℂ)*(quantXi N y)^3))+
      (opticalSecond:ℂ)*((quantXi N y)^2-(Real.pi:ℂ)^2/(N:ℂ)^2-2*(Real.pi:ℂ)*yLeading/(N:ℂ)^3)+
      (opticalThird:ℂ)*((quantXi N y)^3-(Real.pi:ℂ)^3/(N:ℂ)^3) := by unfold opticalModel; ring
  rw [he]
  calc
    _ ≤ ‖F (quantXi N y)-((wStar:ℂ)+(opticalSecond:ℂ)*(quantXi N y)^2+(opticalThird:ℂ)*(quantXi N y)^3)‖+
        ‖(opticalSecond:ℂ)‖*‖(quantXi N y)^2-(Real.pi:ℂ)^2/(N:ℂ)^2-2*(Real.pi:ℂ)*yLeading/(N:ℂ)^3‖+
        ‖(opticalThird:ℂ)‖*‖(quantXi N y)^3-(Real.pi:ℂ)^3/(N:ℂ)^3‖ := by
      exact norm_add₃_le.trans_eq (by simp only [norm_mul])
    _ ≤ (10:ℝ)^20*(6/N)^4+1*(3*(10:ℝ)^83/(N:ℝ)^4)+(10:ℝ)^14*((10:ℝ)^52/(N:ℝ)^4) := by
      gcongr
      · exact hF.trans (by gcongr)
      · exact optical_coefficient_norms.1
      · exact optical_coefficient_norms.2
    _ = (1296*(10:ℝ)^20+3*(10:ℝ)^83+(10:ℝ)^66)/(N:ℝ)^4 := by ring
    _ ≤ _ := by gcongr; norm_num

#print axioms optical_expansion
end
end SLean.Explicit.Tightening


==> anc/lean/SLean/Explicit/RefinedQuantization.lean <==
module
public import SLean.Explicit.Bootstrap

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Tightening
noncomputable section
open SLean.Analytic SLean.Cert

theorem exponent_remainder {N : ℕ} (hN : 10^83 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hyN : ‖y‖ ≤ (10:ℝ)^50/N)
    (hz : normalizedDeterminant N (quantXi N y)=0) :
    ‖Complex.exp (exponent N y)-1-exponent N y‖ ≤ (10:ℝ)^4/(N:ℝ)^2 := by
  have hn := natCast_real_pos (quant_nat_pos (bootstrap_quant hN))
  have hg := (zero_bootstrap hN hy hyN hz).1
  have hsmall : 100/(N:ℝ) ≤ 1 := by
    apply (div_le_one hn).mpr
    have hr := bootstrap_real hN
    norm_num1 at hr
    linarith
  calc
    _ ≤ ‖exponent N y‖^2 := Complex.norm_exp_sub_one_sub_id_le (hg.trans hsmall)
    _ ≤ (100/(N:ℝ))^2 := by gcongr
    _ = _ := by ring

theorem exponent_first_order {N : ℕ} (hN : 10^83 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hyN : ‖y‖ ≤ (10:ℝ)^50/N)
    (hz : normalizedDeterminant N (quantXi N y)=0) :
    ‖exponent N y+betaStar*quantXi N y‖ ≤ 4*(10:ℝ)^82/(N:ℝ)^2 := by
  have hy2 : ‖y‖ ≤ 2 := hy.trans (by norm_num)
  have hq := bootstrap_quant hN
  have hn := natCast_real_pos (quant_nat_pos hq)
  have hn1 : (1:ℝ)≤N := by exact_mod_cast (quant_nat_pos hq)
  have hξ := quant_norm (quant_nat_pos hq) hy2
  have hr := (reflection_bounds (quant_in_work hq hy2).le).2
  have he := exponent_remainder hN hy hyN hz
  have hE := quant_error hq hy2
  have hi : (N:ℝ)^2 ≤ (N:ℝ)^4 := by nlinarith [sq_nonneg ((N:ℝ)^2-1),sq_nonneg ((N:ℝ)-1)]
  have hE' : (10:ℝ)^42/(N:ℝ)^4 ≤ (10:ℝ)^42/(N:ℝ)^2 :=
    div_le_div_of_nonneg_left (by positivity) (sq_pos_of_pos hn) hi
  have hid : exponent N y+betaStar*quantXi N y =
      (reflection (quantXi N y)-1+betaStar*quantXi N y)-normalizedError N (quantXi N y)-
      (Complex.exp (exponent N y)-1-exponent N y) := by
    rw [exponent_equation (quant_nat_pos hq) hz]; ring
  rw [hid]
  calc
    _ ≤ ‖reflection (quantXi N y)-1+betaStar*quantXi N y‖+‖normalizedError N (quantXi N y)‖+
        ‖Complex.exp (exponent N y)-1-exponent N y‖ :=
      (norm_sub_le _ _).trans (add_le_add_left (norm_sub_le _ _) _)
    _ ≤ (10:ℝ)^81*(6/N)^2+(10:ℝ)^42/(N:ℝ)^2+(10:ℝ)^4/(N:ℝ)^2 := by
      gcongr
      · exact hr.trans (by gcongr)
      · exact hE.trans hE'
    _ = (36*(10:ℝ)^81+(10:ℝ)^42+(10:ℝ)^4)/(N:ℝ)^2 := by ring
    _ ≤ _ := by gcongr; norm_num

theorem quantization_first_order {N : ℕ} (hN : 10^83 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hyN : ‖y‖ ≤ (10:ℝ)^50/N)
    (hz : normalizedDeterminant N (quantXi N y)=0) :
    ‖2*Complex.I*y+betaStar*(Real.pi:ℂ)/(N:ℂ)+Complex.I*(companionCoefficient:ℂ)*(Real.pi:ℂ)^2/(N:ℂ)‖
      ≤ 5*(10:ℝ)^82/(N:ℝ)^2 := by
  have hq := bootstrap_quant hN
  have hn := natCast_real_pos (quant_nat_pos hq)
  have he := exponent_first_order hN hy hyN hz
  have hc := companion_first_order hq hy hyN
  have hb : ‖betaStar*(quantXi N y-(Real.pi:ℂ)/(N:ℂ))‖ ≤ 8*(10:ℝ)^50/(N:ℝ)^2 := by
    rw [norm_mul,quant_difference (quant_nat_pos hq),norm_div,Complex.norm_natCast]
    calc
      _ ≤ 8*(((10:ℝ)^50/N)/N) := by gcongr; exact beta_norm
      _ = _ := by ring
  have hid : 2*Complex.I*y+betaStar*(Real.pi:ℂ)/(N:ℂ)+Complex.I*(companionCoefficient:ℂ)*(Real.pi:ℂ)^2/(N:ℂ) =
      (exponent N y+betaStar*quantXi N y)+Complex.I*((N:ℂ)*(quantXi N y+sigma (quantXi N y))+
        (companionCoefficient:ℂ)*(Real.pi:ℂ)^2/(N:ℂ))-betaStar*(quantXi N y-(Real.pi:ℂ)/(N:ℂ)) := by
    unfold exponent phaseCorrection; ring
  rw [hid]
  calc
    _ ≤ ‖exponent N y+betaStar*quantXi N y‖+
        ‖(N:ℂ)*(quantXi N y+sigma (quantXi N y))+(companionCoefficient:ℂ)*(Real.pi:ℂ)^2/(N:ℂ)‖+
        ‖betaStar*(quantXi N y-(Real.pi:ℂ)/(N:ℂ))‖ := by
      apply (norm_sub_le _ _).trans
      apply add_le_add_left
      exact (norm_add_le _ _).trans_eq (by simp only [norm_mul,Complex.norm_I,one_mul])
    _ ≤ 4*(10:ℝ)^82/(N:ℝ)^2+(10:ℝ)^81/(N:ℝ)^2+8*(10:ℝ)^50/(N:ℝ)^2 := by gcongr
    _ = (4*(10:ℝ)^82+(10:ℝ)^81+8*(10:ℝ)^50)/(N:ℝ)^2 := by ring
    _ ≤ _ := by gcongr; norm_num

#print axioms quantization_first_order
end
end SLean.Explicit.Tightening


==> anc/lean/SLean/Explicit/RootBounds.lean <==
module
public import SLean.Explicit.RootBranches

@[expose] public section
set_option autoImplicit false
open Filter
open scoped Topology
namespace SLean.Explicit
noncomputable section
open SLean.Cert SLean.Pilots.C3

theorem coefficient_lower {η : ℂ} (hη : ‖η‖ ≤ 287/1000) :
    13/100 ≤ ‖c0 η‖ ∧ 13/100 ≤ ‖c4 η‖ := by
  have hb : ‖η‖+7*‖η‖^2 ≤ 87/100 := by
    have hn := norm_nonneg η
    nlinarith [sq_nonneg (‖η‖-287/1000)]
  have h0 : ‖(1:ℂ)-c0 η‖ ≤ ‖η‖+7*‖η‖^2 := by
    rw [show (1:ℂ)-c0 η=η-7*η^2 by unfold c0; ring]
    exact (norm_sub_le _ _).trans_eq (by simp only [norm_mul,norm_pow,Complex.norm_ofNat])
  have h4 : ‖(1:ℂ)-c4 η‖ ≤ ‖η‖+7*‖η‖^2 := by
    rw [show (1:ℂ)-c4 η= -η-7*η^2 by unfold c4; ring]
    exact (norm_sub_le _ _).trans_eq (by simp only [norm_mul,norm_neg,norm_pow,Complex.norm_ofNat])
  have hn0 := norm_sub_norm_le (1:ℂ) (c0 η)
  have hn4 := norm_sub_norm_le (1:ℂ) (c4 η)
  simp only [norm_one] at hn0 hn4
  constructor <;> linarith

theorem inner_lower {η z : ℂ} (hη : ‖η-etaStar‖ ≤ 1/100)
    (hz : ‖z‖ ≤ 1/50) (hq : q z η = 0) : 1/1000 ≤ ‖z‖ := by
  have hp := critical_neighborhood_in_pilot hη
  have hn := parameter_norm hp
  have hc := coefficient_bounds hp
  have hc1 : ‖c1 η‖ ≤ 106 := by
    unfold c1
    calc
      _ ≤ 4+208*‖η‖+504*‖η‖^2 := by
        apply (norm_sub_le _ _).trans
        apply add_le_add
        · exact (norm_sub_le _ _).trans_eq (by simp only [norm_neg,norm_mul,Complex.norm_ofNat])
        · simp only [norm_mul,norm_pow,Complex.norm_ofNat]; rfl
      _ ≤ 4+208*(287/1000)+504*(287/1000)^2 := by gcongr
      _ ≤ 106 := by norm_num
  have he : c0 η = -z*(c1 η+c2 η*z+c3 η*z^2+c4 η*z^3) := by
    rw [q_coefficients] at hq
    linear_combination hq
  have hb : ‖c1 η+c2 η*z+c3 η*z^2+c4 η*z^3‖ ≤ 110 := by
    calc
      _ ≤ ‖c1 η‖+‖c2 η‖*‖z‖+‖c3 η‖*‖z‖^2+‖c4 η‖*‖z‖^3 := by
        apply (norm_add_le _ _).trans
        apply add_le_add
        · apply (norm_add_le _ _).trans
          apply add_le_add
          · exact (norm_add_le _ _).trans_eq (by simp only [norm_mul])
          · simp only [norm_mul,norm_pow]; rfl
        · simp only [norm_mul,norm_pow]; rfl
      _ ≤ 106+158*(1/50)+106*(1/50)^2+2*(1/50)^3 := by
        gcongr
        exact hc.2.2.1
        exact hc.2.2.2.1
        exact hc.2.2.2.2
      _ ≤ 110 := by norm_num
  have hlow := (coefficient_lower hn).1
  rw [he,norm_mul,norm_neg] at hlow
  have ht := mul_le_mul_of_nonneg_left hb (norm_nonneg z)
  linarith

theorem inner_norm_bounds {η : ℂ} (hη : ‖η-etaStar‖ ≤ 1/100) :
    1/1000 ≤ ‖inner η‖ ∧ ‖inner η‖ < 1/50 :=
  ⟨inner_lower hη (inner_spec hη).1.le (inner_spec hη).2,(inner_spec hη).1⟩

theorem outer_norm_bounds {η : ℂ} (hη : ‖η-etaStar‖ ≤ 1/100) :
    50 < ‖outer η‖ ∧ ‖outer η‖ ≤ 1000 := by
  have hs := outer_spec hη
  have hn : outer η ≠ 0 := by intro he; rw [he,norm_zero] at hs; linarith [hs.1]
  have hr := reciprocalConj_root hn hs.2
  have hsmall : ‖reciprocalConj (outer η)‖ ≤ 1/50 := by
    rw [reciprocalConj_norm,inv_eq_one_div]
    exact (div_le_iff₀ (by linarith : 0 < ‖outer η‖)).mpr (by linarith [hs.1])
  have hl := inner_lower (reflected_parameter_mem hη) hsmall hr
  rw [reciprocalConj_norm,inv_eq_one_div] at hl
  have ht := (le_div_iff₀ (by linarith : 0 < ‖outer η‖)).mp hl
  exact ⟨hs.1,by linarith⟩

theorem inner_agrees : inner =ᶠ[𝓝 etaStar] SLean.Analytic.innerBranch := by
  have he := (Classical.choose_spec SLean.Analytic.inner_branch_exists).2.2
  have hn : ‖SLean.Analytic.innerBranch etaStar‖ < 1/50 := by
    rw [SLean.Analytic.innerBranch_value]; exact zInner_norm_lt
  have hp : ∀ᶠ η in 𝓝 etaStar, ‖η-etaStar‖ < 1/100 := by
    exact (continuousAt_id.sub continuousAt_const).norm.eventually_lt_const (by simp)
  filter_upwards [he,SLean.Analytic.innerBranch_analytic.continuousAt.norm.eventually_lt_const hn,hp]
    with η he hn hp
  exact inner_unique hp.le ⟨hn,he⟩

theorem outer_agrees : outer =ᶠ[𝓝 etaStar] SLean.Analytic.outerBranch := by
  have he := (Classical.choose_spec SLean.Analytic.outer_branch_exists).2.2
  have hn : 50 < ‖SLean.Analytic.outerBranch etaStar‖ := by
    rw [SLean.Analytic.outerBranch_value]; exact zOuter_norm_gt
  have hp : ∀ᶠ η in 𝓝 etaStar, ‖η-etaStar‖ < 1/100 := by
    exact (continuousAt_id.sub continuousAt_const).norm.eventually_lt_const (by simp)
  filter_upwards [he,SLean.Analytic.outerBranch_analytic.continuousAt.norm.eventually_const_lt hn,hp]
    with η he hn hp
  exact outer_unique hp.le ⟨hn,he⟩

#print axioms inner_norm_bounds
#print axioms outer_norm_bounds
#print axioms inner_agrees
#print axioms outer_agrees
end
end SLean.Explicit


==> anc/lean/SLean/Explicit/RootBranches.lean <==
module
public import SLean.Analytic.Roots

@[expose] public section
set_option autoImplicit false
open Filter
open scoped Topology
namespace SLean.Explicit
noncomputable section
open SLean.Cert SLean.Analytic

/-- A root selected by a specification on the entire certified parameter disk. -/
def inner (η : ℂ) : ℂ :=
  if h : ‖η-etaStar‖ ≤ 1/100 then Classical.choose (certificate_C3 h).1.exists else zInner

def outer (η : ℂ) : ℂ :=
  if h : ‖η-etaStar‖ ≤ 1/100 then Classical.choose (certificate_C3 h).2.2.1.exists else zOuter

theorem inner_spec {η : ℂ} (hη : ‖η-etaStar‖ ≤ 1/100) :
    ‖inner η‖ < 1/50 ∧ q (inner η) η = 0 := by
  simp only [inner, dite_eq_left hη]
  exact Classical.choose_spec (certificate_C3 hη).1.exists

theorem outer_spec {η : ℂ} (hη : ‖η-etaStar‖ ≤ 1/100) :
    50 < ‖outer η‖ ∧ q (outer η) η = 0 := by
  simp only [outer, dite_eq_left hη]
  exact Classical.choose_spec (certificate_C3 hη).2.2.1.exists

theorem inner_unique {η z : ℂ} (hη : ‖η-etaStar‖ ≤ 1/100)
    (hz : ‖z‖ < 1/50 ∧ q z η = 0) : inner η = z :=
  (certificate_C3 hη).1.unique (inner_spec hη) hz

theorem outer_unique {η z : ℂ} (hη : ‖η-etaStar‖ ≤ 1/100)
    (hz : 50 < ‖z‖ ∧ q z η = 0) : outer η = z :=
  (certificate_C3 hη).2.2.1.unique (outer_spec hη) hz

theorem inner_at_center : inner etaStar = zInner :=
  inner_unique (by norm_num) ⟨zInner_norm_lt,zInner_spec.2⟩

theorem outer_at_center : outer etaStar = zOuter :=
  outer_unique (by norm_num) ⟨zOuter_norm_gt,zOuter_root⟩

/-- The numeric domain is fixed before the implicit-function theorem is used.
Uniqueness identifies each local inverse with the globally specified root. -/
theorem inner_analytic {η : ℂ} (hη : ‖η-etaStar‖ < 1/100) : AnalyticAt ℂ inner η := by
  have hs := inner_spec hη.le
  obtain ⟨g,hga,hgv,hgq⟩ := analytic_implicit_root
    (quartic_parameter_analytic η (inner η)) hs.2
    (quartic_analytic (inner η) η).differentiableAt.hasDerivAt
    ((certificate_C3 hη.le).2.2.2.1 (inner η) hs.1.le)
  have hp : ∀ᶠ p : ℂ in 𝓝 η, ‖p-etaStar‖ < 1/100 :=
    (show ContinuousAt (fun p : ℂ => ‖p-etaStar‖) η by fun_prop).eventually_lt_const hη
  have hn : ∀ᶠ p : ℂ in 𝓝 η, ‖g p‖ < 1/50 :=
    hga.continuousAt.norm.eventually_lt_const (by simpa only [hgv] using hs.1)
  apply hga.congr
  filter_upwards [hp,hn,hgq] with p hp hn hq
  exact (inner_unique hp.le ⟨hn,hq⟩).symm

theorem outer_analytic {η : ℂ} (hη : ‖η-etaStar‖ < 1/100) : AnalyticAt ℂ outer η := by
  have hs := outer_spec hη.le
  obtain ⟨g,hga,hgv,hgq⟩ := analytic_implicit_root
    (quartic_parameter_analytic η (outer η)) hs.2
    (quartic_analytic (outer η) η).differentiableAt.hasDerivAt
    ((certificate_C3 hη.le).2.2.2.2 (outer η) hs.1 hs.2)
  have hp : ∀ᶠ p : ℂ in 𝓝 η, ‖p-etaStar‖ < 1/100 :=
    (show ContinuousAt (fun p : ℂ => ‖p-etaStar‖) η by fun_prop).eventually_lt_const hη
  have hn : ∀ᶠ p : ℂ in 𝓝 η, 50 < ‖g p‖ :=
    hga.continuousAt.norm.eventually_const_lt (by simpa only [hgv] using hs.1)
  apply hga.congr
  filter_upwards [hp,hn,hgq] with p hp hn hq
  exact (outer_unique hp.le ⟨hn,hq⟩).symm

#print axioms inner_analytic
#print axioms outer_analytic

end
end SLean.Explicit


==> anc/lean/SLean/Explicit/RootDistinct.lean <==
module
public import SLean.Explicit.UniformData

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit
noncomputable section
open SLean.Analytic SLean.Cert

theorem minus_norm_local {z : ℂ} (hz : ‖z‖ ≤ workRadius) :
    1/2 ≤ ‖minus z‖ ∧ ‖minus z‖ ≤ 2 := by
  have hb := minus_ratio_bound (z := z) (by norm_num [workRadius] at hz; linarith)
  have he : minus z/zStar-1=(minus z-zStar)/zStar := by field_simp [zStar_ne_zero]
  rw [he,norm_div,zStar_norm,div_one] at hb
  have h1 := norm_sub_norm_le (minus z) zStar
  have h2 := norm_sub_norm_le zStar (minus z)
  rw [norm_sub_rev] at h2
  rw [zStar_norm] at h1 h2
  norm_num [workRadius] at hz
  constructor <;> linarith

theorem minus_deriv : HasDerivAt minus (-Complex.I*zStar) 0 := by
  have hs : HasDerivAt SLean.Analytic.sigma (-1) 0 := by
    simpa only [SLean.Analytic.sigma_deriv] using SLean.Analytic.sigma_analytic.differentiableAt.hasDerivAt
  have ht := (zPlus_hasDerivAt.comp_of_eq 0 hs SLean.Analytic.sigma_zero.symm).congr_of_eventuallyEq minus_agrees
  convert ht using 1; ring

theorem plus_minus_distinct {z : ℂ} (hz : ‖z‖ ≤ workRadius) (hne : z ≠ 0) : zPlus z ≠ minus z := by
  have ha : AnalyticOnNhd ℂ (fun w => minus w-zPlus w) (ball 0 (1/10000000)) := by
    intro w hw; exact (roots_analytic_disk 1 w hw).sub (zPlus_analytic w)
  have hb (w : ℂ) (hw : ‖w‖ < 1/10000000) : ‖minus w-zPlus w‖ ≤ 2000 := by
    have hm : ‖minus w‖ ≤ 1000 := (roots_bounds hw.le 1).2
    have hp : ‖zPlus w‖ ≤ 1000 := (roots_bounds hw.le 0).2
    exact (norm_sub_le _ _).trans (by linarith)
  have hd : deriv (fun w => minus w-zPlus w) 0= -2*Complex.I*zStar := by
    calc
      _ = -Complex.I*zStar-Complex.I*zStar := (minus_deriv.sub zPlus_hasDerivAt).deriv
      _ = _ := by ring
  have hq := quadratic_bound (by norm_num : (0:ℝ)<1/10000000) ha hb
    (z := z) (by norm_num [workRadius] at hz; norm_num; linarith)
  simp only [minus_zero,zPlus_zero,sub_self,sub_zero,hd] at hq
  intro he
  rw [he,sub_self,zero_sub,norm_neg] at hq
  norm_num [norm_mul,norm_neg,zStar_norm] at hq
  have hn : 0 < ‖z‖ := norm_pos_iff.mpr hne
  have hsmall : 9600000000000000000*‖z‖ ≤ 1 := by norm_num [workRadius] at hz; linarith
  nlinarith [mul_le_mul_of_nonneg_right hsmall hn.le]

theorem roots_injective {z : ℂ} (hz : ‖z‖ ≤ workRadius) (hne : z ≠ 0) : Function.Injective (roots z) := by
  have hi := (inner_spec (eta_in_disk (z := z) (by norm_num [workRadius] at hz; linarith)).le).1
  have ho := (outer_spec (eta_in_disk (z := z) (by norm_num [workRadius] at hz; linarith)).le).1
  have hp := plus_norm_bounds (z := z) (by norm_num [workRadius] at hz; linarith)
  have hm := minus_norm_local hz
  have hpm := plus_minus_distinct hz hne
  have hpi : zPlus z ≠ innerXi z := by intro he; have h := congrArg norm he; change ‖zPlus z‖=‖inner (eta z)‖ at h; linarith [hp.1]
  have hpo : zPlus z ≠ outerXi z := by intro he; have h := congrArg norm he; change ‖zPlus z‖=‖outer (eta z)‖ at h; linarith [hp.2]
  have hmi : minus z ≠ innerXi z := by intro he; have h := congrArg norm he; change ‖minus z‖=‖inner (eta z)‖ at h; linarith [hm.1]
  have hmo : minus z ≠ outerXi z := by intro he; have h := congrArg norm he; change ‖minus z‖=‖outer (eta z)‖ at h; linarith [hm.2]
  have hio : innerXi z ≠ outerXi z := by intro he; have h := congrArg norm he; change ‖inner (eta z)‖=‖outer (eta z)‖ at h; linarith
  intro i j he
  fin_cases i <;> fin_cases j <;> simp [roots] at he ⊢
  all_goals aesop

#print axioms roots_injective
end
end SLean.Explicit


==> anc/lean/SLean/Explicit/Sharp/AnalyticBounds.lean <==
module
public import SLean.Explicit.WideParameter

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit.Sharp
noncomputable section

theorem weighted_quotient_bound {f g : ℂ → ℂ} {R M : ℝ} (n : ℕ) (hR : 0<R)
    (hf : AnalyticOnNhd ℂ f (ball 0 R)) (hg : AnalyticAt ℂ g 0)
    (he : ∀z,f z=z^n*g z) (hb : ∀z,‖z‖<R→‖f z‖≤M*‖z‖^n)
    {z : ℂ} (hz : ‖z‖<R) : ‖g z‖≤M := by
  have hne (w : ℂ) (hw : ‖w‖<R) (h0 : w≠0) : ‖g w‖≤M := by
    have hh := hb w hw
    rw [he,norm_mul,norm_pow] at hh
    exact (mul_le_mul_iff_right₀ (pow_pos (norm_pos_iff.mpr h0) n)).mp (by nlinarith [hh])
  by_cases h0 : z=0
  · subst z
    have ha := quotient_analytic_on n hf hg he
    have hi : closedBall (0:ℂ) (R/2) ⊆ ball 0 R := closedBall_subset_ball (by linarith)
    apply Complex.norm_le_of_forall_mem_frontier_norm_le isBounded_ball
      (ha.differentiableOn.diffContOnCl_ball hi)
    · intro w hw
      have hn : ‖w‖=R/2 := by simpa only [mem_sphere,dist_zero_right] using frontier_ball_subset_sphere hw
      exact hne w (by rw [hn]; linarith) (by intro h; rw [h,norm_zero] at hn; linarith)
    · rw [closure_ball (0:ℂ) (by positivity : (R/2:ℝ)≠0)]
      simp only [mem_closedBall,dist_self]
      positivity
  · exact hne z hz h0

theorem quotient_boundary_bound {f g : ℂ → ℂ} {R r M : ℝ} (n : ℕ)
    (hr : 0<r) (hrR : r<R) (hf : AnalyticOnNhd ℂ f (ball 0 R))
    (hg : AnalyticAt ℂ g 0) (he : ∀z,f z=z^n*g z)
    (hb : ∀z,‖z‖=r→‖f z‖≤M*r^n) {z : ℂ} (hz : ‖z‖≤r) : ‖g z‖≤M := by
  have ha := quotient_analytic_on n hf hg he
  have hi : closedBall (0:ℂ) r ⊆ ball 0 R := closedBall_subset_ball hrR
  apply Complex.norm_le_of_forall_mem_frontier_norm_le isBounded_ball
    (ha.differentiableOn.diffContOnCl_ball hi)
  · intro w hw
    have hn : ‖w‖=r := by simpa only [mem_sphere,dist_zero_right] using frontier_ball_subset_sphere hw
    have h := hb w hn
    rw [he,norm_mul,norm_pow,hn] at h
    exact (mul_le_mul_iff_right₀ (pow_pos hr n)).mp (by nlinarith [h])
  · rw [closure_ball (0:ℂ) hr.ne']
    simpa only [mem_closedBall,dist_zero_right] using hz

theorem derivative_bound_radius {f : ℂ → ℂ} {R r M : ℝ} (hr : 0<r)
    (hf : AnalyticOnNhd ℂ f (ball 0 R)) (hb : ∀z,‖z‖<R→‖f z‖≤M)
    {z : ℂ} (hz : ‖z‖+r<R) : ‖deriv f z‖≤M/r := by
  have hi : closedBall z r ⊆ ball 0 R := by
    intro w hw
    have hh : ‖w-z‖≤r := by simpa only [mem_closedBall,dist_eq_norm] using hw
    have ht := norm_add_le (w-z) z
    rw [sub_add_cancel] at ht
    simp only [mem_ball,dist_zero_right]
    linarith
  exact Complex.norm_deriv_le_of_forall_mem_sphere_norm_le hr
    (hf.differentiableOn.diffContOnCl_ball hi)
    (fun w hw=>hb w (by simpa only [mem_ball,dist_zero_right] using hi (sphere_subset_closedBall hw)))

#print axioms quotient_boundary_bound
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/Audit.lean <==
module
public import SLean.Explicit.Sharp.Statement
public import SLean.Explicit.Sharp.Statement2048
public import SLean.Explicit.Sharp.Statement1024

#print axioms SLean.Explicit.Sharp.spectral_top_explicit_2048
#print axioms SLean.Explicit.Sharp.spectral_top_explicit_1024
#print axioms SLean.Explicit.Sharp.spectral_top_explicit_512
#print axioms SLean.Explicit.Sharp.spectral_top_explicit
#print axioms SLean.Explicit.Sharp.logReflection_second_tight
#print axioms SLean.Explicit.Sharp.logReflection_third_tight
#print axioms SLean.Explicit.Sharp.fixed_real_upper


==> anc/lean/SLean/Explicit/Sharp/BetaBox.lean <==
module
public import SLean.Cert.BetaBounds

@[expose] public section
set_option autoImplicit false
set_option maxRecDepth 8192
set_option maxHeartbeats 0
set_option linter.unreachableTactic false
set_option linter.unusedTactic false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Cert

theorem beta_box : CEnclosed betaStar 2 (21/10) (-1/3) (-3/10) := by
  have input_Ws := boundary_value_bounds.1
  have input_Wo := boundary_value_bounds.2.1
  have input_Bs := boundary_value_bounds.2.2.1
  have input_Bi := boundary_value_bounds.2.2.2
  have input_Wp := boundary_slope_bounds.1
  have input_Bp := boundary_slope_bounds.2
  let t0 : ℝ := (B zStar etaStar).re - (B zInner etaStar).re
  have ht0 : Enclosed t0 (126468676593 / 500000000000) (252937436773 / 1000000000000) := enclosed_sub (L := (126468676593 / 500000000000)) (U := (252937436773 / 1000000000000)) input_Bs.1 input_Bi.1 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t1 : ℝ := (B zStar etaStar).im - (B zInner etaStar).im
  have ht1 : Enclosed t1 (2056349075369 / 250000000000) (164507927721 / 20000000000) := enclosed_sub (L := (2056349075369 / 250000000000)) (U := (164507927721 / 20000000000)) input_Bs.2 input_Bi.2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v0 : ℂ := (B zStar etaStar)-(B zInner etaStar)
  have hv0re : Enclosed v0.re (126468676593 / 500000000000) (252937436773 / 1000000000000) := by
    convert ht0 using 1
    all_goals norm_num only [v0, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv0im : Enclosed v0.im (2056349075369 / 250000000000) (164507927721 / 20000000000) := by
    convert ht1 using 1
    all_goals norm_num only [v0, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t2 : ℝ := (W zStar etaStar).re - (W zOuter etaStar).re
  have ht2 : Enclosed t2 (-926327760277 / 250000000000) (-926327747059 / 250000000000) := enclosed_sub (L := (-926327760277 / 250000000000)) (U := (-926327747059 / 250000000000)) input_Ws.1 input_Wo.1 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t3 : ℝ := (W zStar etaStar).im - (W zOuter etaStar).im
  have ht3 : Enclosed t3 (-7720100015151 / 500000000000) (-3860049994759 / 250000000000) := enclosed_sub (L := (-7720100015151 / 500000000000)) (U := (-3860049994759 / 250000000000)) input_Ws.2 input_Wo.2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v1 : ℂ := (W zStar etaStar)-(W zOuter etaStar)
  have hv1re : Enclosed v1.re (-926327760277 / 250000000000) (-926327747059 / 250000000000) := by
    convert ht2 using 1
    all_goals norm_num only [v1, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv1im : Enclosed v1.im (-7720100015151 / 500000000000) (-3860049994759 / 250000000000) := by
    convert ht3 using 1
    all_goals norm_num only [v1, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v2 : ℂ := (((-2) : ℝ) : ℂ)
  have hv2re : Enclosed v2.re (-2) (-2) := by
    convert (enclosed_const ((-2) : ℝ)) using 1
    all_goals norm_num only [v2, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv2im : Enclosed v2.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v2, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t4 : ℝ := v2.re * (Btheta zStar etaStar).re
  have ht4 : Enclosed t4 (-3 / 20000000000) (3 / 20000000000) := enclosed_mul (L := (-3 / 20000000000)) (U := (3 / 20000000000)) hv2re input_Bp.1 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t5 : ℝ := v2.im * (Btheta zStar etaStar).im
  have ht5 : Enclosed t5 0 0 := enclosed_mul (L := 0) (U := 0) hv2im input_Bp.2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t6 : ℝ := t4 - t5
  have ht6 : Enclosed t6 (-3 / 20000000000) (3 / 20000000000) := enclosed_sub (L := (-3 / 20000000000)) (U := (3 / 20000000000)) ht4 ht5 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t7 : ℝ := v2.re * (Btheta zStar etaStar).im
  have ht7 : Enclosed t7 (636699625483 / 20000000000) (15917490637223 / 500000000000) := enclosed_mul (L := (636699625483 / 20000000000)) (U := (15917490637223 / 500000000000)) hv2re input_Bp.2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t8 : ℝ := v2.im * (Btheta zStar etaStar).re
  have ht8 : Enclosed t8 0 0 := enclosed_mul (L := 0) (U := 0) hv2im input_Bp.1 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t9 : ℝ := t7 + t8
  have ht9 : Enclosed t9 (636699625483 / 20000000000) (15917490637223 / 500000000000) := enclosed_add (L := (636699625483 / 20000000000)) (U := (15917490637223 / 500000000000)) ht7 ht8 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v3 : ℂ := v2*(Btheta zStar etaStar)
  have hv3re : Enclosed v3.re (-3 / 20000000000) (3 / 20000000000) := by
    convert ht6 using 1
    all_goals norm_num only [v3, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv3im : Enclosed v3.im (636699625483 / 20000000000) (15917490637223 / 500000000000) := by
    convert ht9 using 1
    all_goals norm_num only [v3, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t10 : ℝ := (v0.re)^2
  have ht10 : Enclosed t10 (15994326159184826087649 / 250000000000000000000000) (63977346921295372653529 / 1000000000000000000000000) := enclosed_pow_two (L := (15994326159184826087649 / 250000000000000000000000)) (U := (63977346921295372653529 / 1000000000000000000000000)) hv0re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t11 : ℝ := (v0.im)^2
  have ht11 : Enclosed t11 (4228571519770941242486161 / 62500000000000000000000) (27062858283057760253841 / 400000000000000000000) := enclosed_pow_two (L := (4228571519770941242486161 / 62500000000000000000000)) (U := (27062858283057760253841 / 400000000000000000000)) hv0im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t12 : ℝ := t10 + t11
  have ht12 : Enclosed t12 (16930280405242949796032293 / 250000000000000000000000) (67721123054565696007256029 / 1000000000000000000000000) := enclosed_add (L := (16930280405242949796032293 / 250000000000000000000000)) (U := (67721123054565696007256029 / 1000000000000000000000000)) ht10 ht11 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t13 : ℝ := (t12)⁻¹
  have ht13 : Enclosed t13 (118131531775603761743 / 8000000000000000000000) (369161044613561579077 / 25000000000000000000000) := enclosed_inv_pos (L := (118131531775603761743 / 8000000000000000000000)) (U := (369161044613561579077 / 25000000000000000000000)) ht12 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t14 : ℝ := v0.re * t13
  have ht14 : Enclosed t14 (3734984621891133797797 / 1000000000000000000000000) (1867492967619947282523 / 500000000000000000000000) := enclosed_mul (L := (3734984621891133797797 / 1000000000000000000000000)) (U := (1867492967619947282523 / 500000000000000000000000)) hv0re ht13 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t15 : ℝ := -(v0.im)
  have ht15 : Enclosed t15 (-164507927721 / 20000000000) (-2056349075369 / 250000000000) := enclosed_neg (L := (-164507927721 / 20000000000)) (U := (-2056349075369 / 250000000000)) hv0im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t16 : ℝ := t15 * t13
  have ht16 : Enclosed t16 (-30364959222348322313591 / 250000000000000000000000) (-7591239566833951195373 / 62500000000000000000000) := enclosed_mul (L := (-30364959222348322313591 / 250000000000000000000000)) (U := (-7591239566833951195373 / 62500000000000000000000)) ht15 ht13 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v4 : ℂ := v0⁻¹
  have hv4re : Enclosed v4.re (3734984621891133797797 / 1000000000000000000000000) (1867492967619947282523 / 500000000000000000000000) := by
    convert ht14 using 1
    all_goals norm_num only [v4, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv4im : Enclosed v4.im (-30364959222348322313591 / 250000000000000000000000) (-7591239566833951195373 / 62500000000000000000000) := by
    convert ht16 using 1
    all_goals norm_num only [v4, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t17 : ℝ := v3.re * v4.re
  have ht17 : Enclosed t17 (-280123945143 / 500000000000000000000000) (280123945143 / 500000000000000000000000) := enclosed_mul (L := (-280123945143 / 500000000000000000000000)) (U := (280123945143 / 500000000000000000000000)) hv3re hv4re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t18 : ℝ := v3.im * v4.im
  have ht18 : Enclosed t18 (-3866671632971100859886613 / 1000000000000000000000000) (-3866671511323926299314471 / 1000000000000000000000000) := enclosed_mul (L := (-3866671632971100859886613 / 1000000000000000000000000)) (U := (-3866671511323926299314471 / 1000000000000000000000000)) hv3im hv4im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t19 : ℝ := t17 - t18
  have ht19 : Enclosed t19 (773334302264673210284837 / 200000000000000000000000) (3866671632971661107776899 / 1000000000000000000000000) := enclosed_sub (L := (773334302264673210284837 / 200000000000000000000000)) (U := (3866671632971661107776899 / 1000000000000000000000000)) ht17 ht18 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t20 : ℝ := v3.re * v4.im
  have ht20 : Enclosed t20 (-18218975533409 / 1000000000000000000000000) (18218975533409 / 1000000000000000000000000) := enclosed_mul (L := (-18218975533409 / 1000000000000000000000000)) (U := (18218975533409 / 1000000000000000000000000)) hv3re hv4im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t21 : ℝ := v3.im * v4.re
  have ht21 : Enclosed t21 (118903165497142462612779 / 1000000000000000000000000) (118903207308681223903091 / 1000000000000000000000000) := enclosed_mul (L := (118903165497142462612779 / 1000000000000000000000000)) (U := (118903207308681223903091 / 1000000000000000000000000)) hv3im hv4re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t22 : ℝ := t20 + t21
  have ht22 : Enclosed t22 (11890316547892348707937 / 100000000000000000000000) (237806414653800398873 / 2000000000000000000000) := enclosed_add (L := (11890316547892348707937 / 100000000000000000000000)) (U := (237806414653800398873 / 2000000000000000000000)) ht20 ht21 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v5 : ℂ := v3*v4
  have hv5re : Enclosed v5.re (773334302264673210284837 / 200000000000000000000000) (3866671632971661107776899 / 1000000000000000000000000) := by
    convert ht19 using 1
    all_goals norm_num only [v5, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv5im : Enclosed v5.im (11890316547892348707937 / 100000000000000000000000) (237806414653800398873 / 2000000000000000000000) := by
    convert ht22 using 1
    all_goals norm_num only [v5, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v6 : ℂ := ((2 : ℝ) : ℂ)
  have hv6re : Enclosed v6.re 2 2 := by
    convert (enclosed_const (2 : ℝ)) using 1
    all_goals norm_num only [v6, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv6im : Enclosed v6.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v6, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t23 : ℝ := v6.re * (Wtheta zStar etaStar).re
  have ht23 : Enclosed t23 (-19 / 500000000000) (19 / 500000000000) := enclosed_mul (L := (-19 / 500000000000)) (U := (19 / 500000000000)) hv6re input_Wp.1 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t24 : ℝ := v6.im * (Wtheta zStar etaStar).im
  have ht24 : Enclosed t24 0 0 := enclosed_mul (L := 0) (U := 0) hv6im input_Wp.2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t25 : ℝ := t23 - t24
  have ht25 : Enclosed t25 (-19 / 500000000000) (19 / 500000000000) := enclosed_sub (L := (-19 / 500000000000)) (U := (19 / 500000000000)) ht23 ht24 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t26 : ℝ := v6.re * (Wtheta zStar etaStar).im
  have ht26 : Enclosed t26 (298006831709 / 10000000000) (14900341585489 / 500000000000) := enclosed_mul (L := (298006831709 / 10000000000)) (U := (14900341585489 / 500000000000)) hv6re input_Wp.2 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t27 : ℝ := v6.im * (Wtheta zStar etaStar).re
  have ht27 : Enclosed t27 0 0 := enclosed_mul (L := 0) (U := 0) hv6im input_Wp.1 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t28 : ℝ := t26 + t27
  have ht28 : Enclosed t28 (298006831709 / 10000000000) (14900341585489 / 500000000000) := enclosed_add (L := (298006831709 / 10000000000)) (U := (14900341585489 / 500000000000)) ht26 ht27 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v7 : ℂ := v6*(Wtheta zStar etaStar)
  have hv7re : Enclosed v7.re (-19 / 500000000000) (19 / 500000000000) := by
    convert ht25 using 1
    all_goals norm_num only [v7, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv7im : Enclosed v7.im (298006831709 / 10000000000) (14900341585489 / 500000000000) := by
    convert ht28 using 1
    all_goals norm_num only [v7, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t29 : ℝ := (v1.re)^2
  have ht29 : Enclosed t29 (858083094971402683149481 / 62500000000000000000000) (858083119459803179116729 / 62500000000000000000000) := enclosed_pow_two (L := (858083094971402683149481 / 62500000000000000000000)) (U := (858083119459803179116729 / 62500000000000000000000)) hv1re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t30 : ℝ := (v1.im)^2
  have ht30 : Enclosed t30 (14899985962038955927468081 / 62500000000000000000000) (59599944243934470429552801 / 250000000000000000000000) := enclosed_pow_two (L := (14899985962038955927468081 / 62500000000000000000000)) (U := (59599944243934470429552801 / 250000000000000000000000)) hv1im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t31 : ℝ := t29 + t30
  have ht31 : Enclosed t31 (7879034528505179305308781 / 31250000000000000000000) (63032276721773683146019717 / 250000000000000000000000) := enclosed_add (L := (7879034528505179305308781 / 31250000000000000000000)) (U := (63032276721773683146019717 / 250000000000000000000000)) ht29 ht30 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t32 : ℝ := (t31)⁻¹
  have ht32 : Enclosed t32 (495777744756681023943 / 125000000000000000000000) (495777748640111472977 / 125000000000000000000000) := enclosed_inv_pos (L := (495777744756681023943 / 125000000000000000000000)) (U := (495777748640111472977 / 125000000000000000000000)) ht31 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t33 : ℝ := v1.re * t32
  have ht33 : Enclosed t33 (-2939217225554994837033 / 200000000000000000000000) (-14696085802958345057517 / 1000000000000000000000000) := enclosed_mul (L := (-2939217225554994837033 / 200000000000000000000000)) (U := (-14696085802958345057517 / 1000000000000000000000000)) hv1re ht32 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t34 : ℝ := -(v1.im)
  have ht34 : Enclosed t34 (3860049994759 / 250000000000) (7720100015151 / 500000000000) := enclosed_neg (L := (3860049994759 / 250000000000)) (U := (7720100015151 / 500000000000)) hv1im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t35 : ℝ := t34 * t32
  have ht35 : Enclosed t35 (12247852038717794727689 / 200000000000000000000000) (30619630438304426017409 / 500000000000000000000000) := enclosed_mul (L := (12247852038717794727689 / 200000000000000000000000)) (U := (30619630438304426017409 / 500000000000000000000000)) ht34 ht32 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v8 : ℂ := v1⁻¹
  have hv8re : Enclosed v8.re (-2939217225554994837033 / 200000000000000000000000) (-14696085802958345057517 / 1000000000000000000000000) := by
    convert ht33 using 1
    all_goals norm_num only [v8, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv8im : Enclosed v8.im (12247852038717794727689 / 200000000000000000000000) (30619630438304426017409 / 500000000000000000000000) := by
    convert ht35 using 1
    all_goals norm_num only [v8, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t36 : ℝ := v7.re * v8.re
  have ht36 : Enclosed t36 (-69806409107 / 125000000000000000000000) (69806409107 / 125000000000000000000000) := enclosed_mul (L := (-69806409107 / 125000000000000000000000)) (U := (69806409107 / 125000000000000000000000)) hv7re hv8re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t37 : ℝ := v7.im * v8.im
  have ht37 : Enclosed t37 (1824971790649453202779011 / 1000000000000000000000000) (364994362201737772128869 / 200000000000000000000000) := enclosed_mul (L := (1824971790649453202779011 / 1000000000000000000000000)) (U := (364994362201737772128869 / 200000000000000000000000)) hv7im hv8im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t38 : ℝ := t36 - t37
  have ht38 : Enclosed t38 (-1824971811009247311917201 / 1000000000000000000000000) (-364994358129778950301231 / 200000000000000000000000) := enclosed_sub (L := (-1824971811009247311917201 / 1000000000000000000000000)) (U := (-364994358129778950301231 / 200000000000000000000000)) ht36 ht37 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t39 : ℝ := v7.re * v8.im
  have ht39 : Enclosed t39 (-72721622291 / 31250000000000000000000) (72721622291 / 31250000000000000000000) := enclosed_mul (L := (-72721622291 / 31250000000000000000000)) (U := (72721622291 / 31250000000000000000000)) hv7re hv8im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t40 : ℝ := v7.im * v8.re
  have ht40 : Enclosed t40 (-109488351636806728744999 / 250000000000000000000000) (-218976698433161583494631 / 500000000000000000000000) := enclosed_mul (L := (-109488351636806728744999 / 250000000000000000000000)) (U := (-218976698433161583494631 / 500000000000000000000000)) hv7im hv8re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t41 : ℝ := t39 + t40
  have ht41 : Enclosed t41 (-109488351637388501723327 / 250000000000000000000000) (-8759067937279921501519 / 20000000000000000000000) := enclosed_add (L := (-109488351637388501723327 / 250000000000000000000000)) (U := (-8759067937279921501519 / 20000000000000000000000)) ht39 ht40 (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v9 : ℂ := v7*v8
  have hv9re : Enclosed v9.re (-1824971811009247311917201 / 1000000000000000000000000) (-364994358129778950301231 / 200000000000000000000000) := by
    convert ht38 using 1
    all_goals norm_num only [v9, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv9im : Enclosed v9.im (-109488351637388501723327 / 250000000000000000000000) (-8759067937279921501519 / 20000000000000000000000) := by
    convert ht41 using 1
    all_goals norm_num only [v9, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t42 : ℝ := v5.re + v9.re
  have ht42 : Enclosed t42 (255212462539264842438373 / 125000000000000000000000) (255212480290345794533843 / 125000000000000000000000) := enclosed_add (L := (255212462539264842438373 / 125000000000000000000000)) (U := (255212480290345794533843 / 125000000000000000000000)) hv5re hv9re (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t43 : ℝ := v5.im + v9.im
  have ht43 : Enclosed t43 (-159525120535315259906969 / 500000000000000000000000) (-6381003790741917512789 / 20000000000000000000000) := enclosed_add (L := (-159525120535315259906969 / 500000000000000000000000)) (U := (-6381003790741917512789 / 20000000000000000000000)) hv5im hv9im (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v10 : ℂ := v5+v9
  have hv10re : Enclosed v10.re (255212462539264842438373 / 125000000000000000000000) (255212480290345794533843 / 125000000000000000000000) := by
    convert ht42 using 1
    all_goals norm_num only [v10, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv10im : Enclosed v10.im (-159525120535315259906969 / 500000000000000000000000) (-6381003790741917512789 / 20000000000000000000000) := by
    convert ht43 using 1
    all_goals norm_num only [v10, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have ha0 : betaStar = v10 := by
    dsimp only [betaStar, betaAt, v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10]
    all_goals push_cast
    all_goals ring
  have ha0re : Enclosed (betaStar).re (255212462539264842438373 / 125000000000000000000000) (255212480290345794533843 / 125000000000000000000000) := by
    rw [ha0]
    exact hv10re
  have ha0im : Enclosed (betaStar).im (-159525120535315259906969 / 500000000000000000000000) (-6381003790741917512789 / 20000000000000000000000) := by
    rw [ha0]
    exact hv10im
  unfold CEnclosed Enclosed
  obtain ⟨hlr,hur⟩ := ha0re
  obtain ⟨hli,hui⟩ := ha0im
  exact ⟨⟨by linarith,by linarith⟩,⟨by linarith,by linarith⟩⟩

#print axioms beta_box
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/BoundaryDerivativeBox.lean <==
module
public import SLean.Explicit.Sharp.BoundaryDerivatives

@[expose] public section
set_option autoImplicit false
set_option maxRecDepth 8192
set_option maxHeartbeats 0
set_option linter.unusedTactic false
set_option linter.unreachableTactic false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Cert

theorem boundary_derivative_box {η z u v : ℂ}
    (hp : CEnclosed η (-3/1000) (3/1000) (-280/1000) (-273/1000))
    (hz : CEnclosed z (358/1000) (699/1000) (678/1000) (1019/1000))
    (hu : CEnclosed u (-753/100000) (-677/100000) (332/100000) (408/100000))
    (hv : CEnclosed v (-753/100000) (-677/100000) (-408/100000) (-332/100000)) :
    ‖secantBz z u η‖≤280 ∧ ‖secantWz v η‖≤1220 := by
  let v0 : ℂ := ((13 : ℝ) : ℂ)
  have hv0re : Enclosed v0.re 13 13 := by
    convert (enclosed_const (13 : ℝ)) using 1
    all_goals norm_num only [v0, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv0im : Enclosed v0.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v0, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t0 : ℝ := v0.re * η.re
  have ht0 : Enclosed t0 (-39 / 1000) (39 / 1000) := enclosed_mul (L := (-39 / 1000)) (U := (39 / 1000)) hv0re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t1 : ℝ := v0.im * η.im
  have ht1 : Enclosed t1 0 0 := enclosed_mul (L := 0) (U := 0) hv0im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t2 : ℝ := t0 - t1
  have ht2 : Enclosed t2 (-39 / 1000) (39 / 1000) := enclosed_sub (L := (-39 / 1000)) (U := (39 / 1000)) ht0 ht1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t3 : ℝ := v0.re * η.im
  have ht3 : Enclosed t3 (-91 / 25) (-3549 / 1000) := enclosed_mul (L := (-91 / 25)) (U := (-3549 / 1000)) hv0re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t4 : ℝ := v0.im * η.re
  have ht4 : Enclosed t4 0 0 := enclosed_mul (L := 0) (U := 0) hv0im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t5 : ℝ := t3 + t4
  have ht5 : Enclosed t5 (-91 / 25) (-3549 / 1000) := enclosed_add (L := (-91 / 25)) (U := (-3549 / 1000)) ht3 ht4 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v1 : ℂ := v0*η
  have hv1re : Enclosed v1.re (-39 / 1000) (39 / 1000) := by
    convert ht2 using 1
    all_goals norm_num only [v1, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv1im : Enclosed v1.im (-91 / 25) (-3549 / 1000) := by
    convert ht5 using 1
    all_goals norm_num only [v1, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v2 : ℂ := (((-1) : ℝ) : ℂ)
  have hv2re : Enclosed v2.re (-1) (-1) := by
    convert (enclosed_const ((-1) : ℝ)) using 1
    all_goals norm_num only [v2, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv2im : Enclosed v2.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v2, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t6 : ℝ := v2.re + v1.re
  have ht6 : Enclosed t6 (-1039 / 1000) (-961 / 1000) := enclosed_add (L := (-1039 / 1000)) (U := (-961 / 1000)) hv2re hv1re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t7 : ℝ := v2.im + v1.im
  have ht7 : Enclosed t7 (-91 / 25) (-3549 / 1000) := enclosed_add (L := (-91 / 25)) (U := (-3549 / 1000)) hv2im hv1im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v3 : ℂ := v2+v1
  have hv3re : Enclosed v3.re (-1039 / 1000) (-961 / 1000) := by
    convert ht6 using 1
    all_goals norm_num only [v3, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv3im : Enclosed v3.im (-91 / 25) (-3549 / 1000) := by
    convert ht7 using 1
    all_goals norm_num only [v3, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have ha0 : d2 η = v3 := by
    dsimp only [d2, v0, v1, v2, v3]
    all_goals push_cast
    all_goals ring
  have ha0re : Enclosed (d2 η).re (-1039 / 1000) (-961 / 1000) := by
    rw [ha0]
    exact hv3re
  have ha0im : Enclosed (d2 η).im (-91 / 25) (-3549 / 1000) := by
    rw [ha0]
    exact hv3im
  let v4 : ℂ := ((13 : ℝ) : ℂ)
  have hv4re : Enclosed v4.re 13 13 := by
    convert (enclosed_const (13 : ℝ)) using 1
    all_goals norm_num only [v4, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv4im : Enclosed v4.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v4, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t8 : ℝ := v4.re * η.re
  have ht8 : Enclosed t8 (-39 / 1000) (39 / 1000) := enclosed_mul (L := (-39 / 1000)) (U := (39 / 1000)) hv4re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t9 : ℝ := v4.im * η.im
  have ht9 : Enclosed t9 0 0 := enclosed_mul (L := 0) (U := 0) hv4im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t10 : ℝ := t8 - t9
  have ht10 : Enclosed t10 (-39 / 1000) (39 / 1000) := enclosed_sub (L := (-39 / 1000)) (U := (39 / 1000)) ht8 ht9 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t11 : ℝ := v4.re * η.im
  have ht11 : Enclosed t11 (-91 / 25) (-3549 / 1000) := enclosed_mul (L := (-91 / 25)) (U := (-3549 / 1000)) hv4re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t12 : ℝ := v4.im * η.re
  have ht12 : Enclosed t12 0 0 := enclosed_mul (L := 0) (U := 0) hv4im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t13 : ℝ := t11 + t12
  have ht13 : Enclosed t13 (-91 / 25) (-3549 / 1000) := enclosed_add (L := (-91 / 25)) (U := (-3549 / 1000)) ht11 ht12 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v5 : ℂ := v4*η
  have hv5re : Enclosed v5.re (-39 / 1000) (39 / 1000) := by
    convert ht10 using 1
    all_goals norm_num only [v5, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv5im : Enclosed v5.im (-91 / 25) (-3549 / 1000) := by
    convert ht13 using 1
    all_goals norm_num only [v5, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v6 : ℂ := (((-1) : ℝ) : ℂ)
  have hv6re : Enclosed v6.re (-1) (-1) := by
    convert (enclosed_const ((-1) : ℝ)) using 1
    all_goals norm_num only [v6, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv6im : Enclosed v6.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v6, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t14 : ℝ := v6.re - v5.re
  have ht14 : Enclosed t14 (-1039 / 1000) (-961 / 1000) := enclosed_sub (L := (-1039 / 1000)) (U := (-961 / 1000)) hv6re hv5re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t15 : ℝ := v6.im - v5.im
  have ht15 : Enclosed t15 (3549 / 1000) (91 / 25) := enclosed_sub (L := (3549 / 1000)) (U := (91 / 25)) hv6im hv5im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v7 : ℂ := v6-v5
  have hv7re : Enclosed v7.re (-1039 / 1000) (-961 / 1000) := by
    convert ht14 using 1
    all_goals norm_num only [v7, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv7im : Enclosed v7.im (3549 / 1000) (91 / 25) := by
    convert ht15 using 1
    all_goals norm_num only [v7, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have ha1 : d0 η = v7 := by
    dsimp only [d0, v4, v5, v6, v7]
    all_goals push_cast
    all_goals ring
  have ha1re : Enclosed (d0 η).re (-1039 / 1000) (-961 / 1000) := by
    rw [ha1]
    exact hv7re
  have ha1im : Enclosed (d0 η).im (3549 / 1000) (91 / 25) := by
    rw [ha1]
    exact hv7im
  let v8 : ℂ := (((-1) : ℝ) : ℂ)
  have hv8re : Enclosed v8.re (-1) (-1) := by
    convert (enclosed_const ((-1) : ℝ)) using 1
    all_goals norm_num only [v8, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv8im : Enclosed v8.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v8, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t16 : ℝ := v8.re - η.re
  have ht16 : Enclosed t16 (-1003 / 1000) (-997 / 1000) := enclosed_sub (L := (-1003 / 1000)) (U := (-997 / 1000)) hv8re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t17 : ℝ := v8.im - η.im
  have ht17 : Enclosed t17 (273 / 1000) (7 / 25) := enclosed_sub (L := (273 / 1000)) (U := (7 / 25)) hv8im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v9 : ℂ := v8-η
  have hv9re : Enclosed v9.re (-1003 / 1000) (-997 / 1000) := by
    convert ht16 using 1
    all_goals norm_num only [v9, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv9im : Enclosed v9.im (273 / 1000) (7 / 25) := by
    convert ht17 using 1
    all_goals norm_num only [v9, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v10 : ℂ := ((7 : ℝ) : ℂ)
  have hv10re : Enclosed v10.re 7 7 := by
    convert (enclosed_const (7 : ℝ)) using 1
    all_goals norm_num only [v10, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv10im : Enclosed v10.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v10, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t18 : ℝ := v10.re * η.re
  have ht18 : Enclosed t18 (-21 / 1000) (21 / 1000) := enclosed_mul (L := (-21 / 1000)) (U := (21 / 1000)) hv10re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t19 : ℝ := v10.im * η.im
  have ht19 : Enclosed t19 0 0 := enclosed_mul (L := 0) (U := 0) hv10im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t20 : ℝ := t18 - t19
  have ht20 : Enclosed t20 (-21 / 1000) (21 / 1000) := enclosed_sub (L := (-21 / 1000)) (U := (21 / 1000)) ht18 ht19 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t21 : ℝ := v10.re * η.im
  have ht21 : Enclosed t21 (-49 / 25) (-1911 / 1000) := enclosed_mul (L := (-49 / 25)) (U := (-1911 / 1000)) hv10re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t22 : ℝ := v10.im * η.re
  have ht22 : Enclosed t22 0 0 := enclosed_mul (L := 0) (U := 0) hv10im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t23 : ℝ := t21 + t22
  have ht23 : Enclosed t23 (-49 / 25) (-1911 / 1000) := enclosed_add (L := (-49 / 25)) (U := (-1911 / 1000)) ht21 ht22 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v11 : ℂ := v10*η
  have hv11re : Enclosed v11.re (-21 / 1000) (21 / 1000) := by
    convert ht20 using 1
    all_goals norm_num only [v11, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv11im : Enclosed v11.im (-49 / 25) (-1911 / 1000) := by
    convert ht23 using 1
    all_goals norm_num only [v11, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t24 : ℝ := v11.re * η.re
  have ht24 : Enclosed t24 (-63 / 1000000) (63 / 1000000) := enclosed_mul (L := (-63 / 1000000)) (U := (63 / 1000000)) hv11re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t25 : ℝ := v11.im * η.im
  have ht25 : Enclosed t25 (521703 / 1000000) (343 / 625) := enclosed_mul (L := (521703 / 1000000)) (U := (343 / 625)) hv11im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t26 : ℝ := t24 - t25
  have ht26 : Enclosed t26 (-548863 / 1000000) (-13041 / 25000) := enclosed_sub (L := (-548863 / 1000000)) (U := (-13041 / 25000)) ht24 ht25 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t27 : ℝ := v11.re * η.im
  have ht27 : Enclosed t27 (-147 / 25000) (147 / 25000) := enclosed_mul (L := (-147 / 25000)) (U := (147 / 25000)) hv11re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t28 : ℝ := v11.im * η.re
  have ht28 : Enclosed t28 (-147 / 25000) (147 / 25000) := enclosed_mul (L := (-147 / 25000)) (U := (147 / 25000)) hv11im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t29 : ℝ := t27 + t28
  have ht29 : Enclosed t29 (-147 / 12500) (147 / 12500) := enclosed_add (L := (-147 / 12500)) (U := (147 / 12500)) ht27 ht28 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v12 : ℂ := v11*η
  have hv12re : Enclosed v12.re (-548863 / 1000000) (-13041 / 25000) := by
    convert ht26 using 1
    all_goals norm_num only [v12, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv12im : Enclosed v12.im (-147 / 12500) (147 / 12500) := by
    convert ht29 using 1
    all_goals norm_num only [v12, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t30 : ℝ := v9.re - v12.re
  have ht30 : Enclosed t30 (-6017 / 12500) (-448137 / 1000000) := enclosed_sub (L := (-6017 / 12500)) (U := (-448137 / 1000000)) hv9re hv12re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t31 : ℝ := v9.im - v12.im
  have ht31 : Enclosed t31 (6531 / 25000) (3647 / 12500) := enclosed_sub (L := (6531 / 25000)) (U := (3647 / 12500)) hv9im hv12im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v13 : ℂ := v9-v12
  have hv13re : Enclosed v13.re (-6017 / 12500) (-448137 / 1000000) := by
    convert ht30 using 1
    all_goals norm_num only [v13, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv13im : Enclosed v13.im (6531 / 25000) (3647 / 12500) := by
    convert ht31 using 1
    all_goals norm_num only [v13, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have ha2 : b3 η = v13 := by
    dsimp only [b3, v8, v9, v10, v11, v12, v13]
    all_goals push_cast
    all_goals ring
  have ha2re : Enclosed (b3 η).re (-6017 / 12500) (-448137 / 1000000) := by
    rw [ha2]
    exact hv13re
  have ha2im : Enclosed (b3 η).im (6531 / 25000) (3647 / 12500) := by
    rw [ha2]
    exact hv13im
  let v14 : ℂ := ((209 : ℝ) : ℂ)
  have hv14re : Enclosed v14.re 209 209 := by
    convert (enclosed_const (209 : ℝ)) using 1
    all_goals norm_num only [v14, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv14im : Enclosed v14.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v14, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t32 : ℝ := v14.re * η.re
  have ht32 : Enclosed t32 (-627 / 1000) (627 / 1000) := enclosed_mul (L := (-627 / 1000)) (U := (627 / 1000)) hv14re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t33 : ℝ := v14.im * η.im
  have ht33 : Enclosed t33 0 0 := enclosed_mul (L := 0) (U := 0) hv14im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t34 : ℝ := t32 - t33
  have ht34 : Enclosed t34 (-627 / 1000) (627 / 1000) := enclosed_sub (L := (-627 / 1000)) (U := (627 / 1000)) ht32 ht33 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t35 : ℝ := v14.re * η.im
  have ht35 : Enclosed t35 (-1463 / 25) (-57057 / 1000) := enclosed_mul (L := (-1463 / 25)) (U := (-57057 / 1000)) hv14re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t36 : ℝ := v14.im * η.re
  have ht36 : Enclosed t36 0 0 := enclosed_mul (L := 0) (U := 0) hv14im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t37 : ℝ := t35 + t36
  have ht37 : Enclosed t37 (-1463 / 25) (-57057 / 1000) := enclosed_add (L := (-1463 / 25)) (U := (-57057 / 1000)) ht35 ht36 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v15 : ℂ := v14*η
  have hv15re : Enclosed v15.re (-627 / 1000) (627 / 1000) := by
    convert ht34 using 1
    all_goals norm_num only [v15, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv15im : Enclosed v15.im (-1463 / 25) (-57057 / 1000) := by
    convert ht37 using 1
    all_goals norm_num only [v15, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v16 : ℂ := ((2 : ℝ) : ℂ)
  have hv16re : Enclosed v16.re 2 2 := by
    convert (enclosed_const (2 : ℝ)) using 1
    all_goals norm_num only [v16, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv16im : Enclosed v16.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v16, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t38 : ℝ := v16.re - v15.re
  have ht38 : Enclosed t38 (1373 / 1000) (2627 / 1000) := enclosed_sub (L := (1373 / 1000)) (U := (2627 / 1000)) hv16re hv15re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t39 : ℝ := v16.im - v15.im
  have ht39 : Enclosed t39 (57057 / 1000) (1463 / 25) := enclosed_sub (L := (57057 / 1000)) (U := (1463 / 25)) hv16im hv15im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v17 : ℂ := v16-v15
  have hv17re : Enclosed v17.re (1373 / 1000) (2627 / 1000) := by
    convert ht38 using 1
    all_goals norm_num only [v17, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv17im : Enclosed v17.im (57057 / 1000) (1463 / 25) := by
    convert ht39 using 1
    all_goals norm_num only [v17, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v18 : ℂ := ((720 : ℝ) : ℂ)
  have hv18re : Enclosed v18.re 720 720 := by
    convert (enclosed_const (720 : ℝ)) using 1
    all_goals norm_num only [v18, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv18im : Enclosed v18.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v18, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t40 : ℝ := v18.re * η.re
  have ht40 : Enclosed t40 (-54 / 25) (54 / 25) := enclosed_mul (L := (-54 / 25)) (U := (54 / 25)) hv18re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t41 : ℝ := v18.im * η.im
  have ht41 : Enclosed t41 0 0 := enclosed_mul (L := 0) (U := 0) hv18im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t42 : ℝ := t40 - t41
  have ht42 : Enclosed t42 (-54 / 25) (54 / 25) := enclosed_sub (L := (-54 / 25)) (U := (54 / 25)) ht40 ht41 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t43 : ℝ := v18.re * η.im
  have ht43 : Enclosed t43 (-1008 / 5) (-4914 / 25) := enclosed_mul (L := (-1008 / 5)) (U := (-4914 / 25)) hv18re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t44 : ℝ := v18.im * η.re
  have ht44 : Enclosed t44 0 0 := enclosed_mul (L := 0) (U := 0) hv18im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t45 : ℝ := t43 + t44
  have ht45 : Enclosed t45 (-1008 / 5) (-4914 / 25) := enclosed_add (L := (-1008 / 5)) (U := (-4914 / 25)) ht43 ht44 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v19 : ℂ := v18*η
  have hv19re : Enclosed v19.re (-54 / 25) (54 / 25) := by
    convert ht42 using 1
    all_goals norm_num only [v19, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv19im : Enclosed v19.im (-1008 / 5) (-4914 / 25) := by
    convert ht45 using 1
    all_goals norm_num only [v19, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t46 : ℝ := v19.re * η.re
  have ht46 : Enclosed t46 (-81 / 12500) (81 / 12500) := enclosed_mul (L := (-81 / 12500)) (U := (81 / 12500)) hv19re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t47 : ℝ := v19.im * η.im
  have ht47 : Enclosed t47 (670761 / 12500) (7056 / 125) := enclosed_mul (L := (670761 / 12500)) (U := (7056 / 125)) hv19im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t48 : ℝ := t46 - t47
  have ht48 : Enclosed t48 (-705681 / 12500) (-33534 / 625) := enclosed_sub (L := (-705681 / 12500)) (U := (-33534 / 625)) ht46 ht47 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t49 : ℝ := v19.re * η.im
  have ht49 : Enclosed t49 (-378 / 625) (378 / 625) := enclosed_mul (L := (-378 / 625)) (U := (378 / 625)) hv19re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t50 : ℝ := v19.im * η.re
  have ht50 : Enclosed t50 (-378 / 625) (378 / 625) := enclosed_mul (L := (-378 / 625)) (U := (378 / 625)) hv19im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t51 : ℝ := t49 + t50
  have ht51 : Enclosed t51 (-756 / 625) (756 / 625) := enclosed_add (L := (-756 / 625)) (U := (756 / 625)) ht49 ht50 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v20 : ℂ := v19*η
  have hv20re : Enclosed v20.re (-705681 / 12500) (-33534 / 625) := by
    convert ht48 using 1
    all_goals norm_num only [v20, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv20im : Enclosed v20.im (-756 / 625) (756 / 625) := by
    convert ht51 using 1
    all_goals norm_num only [v20, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t52 : ℝ := v17.re + v20.re
  have ht52 : Enclosed t52 (-1377037 / 25000) (-255137 / 5000) := enclosed_add (L := (-1377037 / 25000)) (U := (-255137 / 5000)) hv17re hv20re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t53 : ℝ := v17.im + v20.im
  have ht53 : Enclosed t53 (279237 / 5000) (37331 / 625) := enclosed_add (L := (279237 / 5000)) (U := (37331 / 625)) hv17im hv20im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v21 : ℂ := v17+v20
  have hv21re : Enclosed v21.re (-1377037 / 25000) (-255137 / 5000) := by
    convert ht52 using 1
    all_goals norm_num only [v21, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv21im : Enclosed v21.im (279237 / 5000) (37331 / 625) := by
    convert ht53 using 1
    all_goals norm_num only [v21, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have ha3 : b2 η = v21 := by
    dsimp only [b2, v14, v15, v16, v17, v18, v19, v20, v21]
    all_goals push_cast
    all_goals ring
  have ha3re : Enclosed (b2 η).re (-1377037 / 25000) (-255137 / 5000) := by
    rw [ha3]
    exact hv21re
  have ha3im : Enclosed (b2 η).im (279237 / 5000) (37331 / 625) := by
    rw [ha3]
    exact hv21im
  let v22 : ℂ := ((183 : ℝ) : ℂ)
  have hv22re : Enclosed v22.re 183 183 := by
    convert (enclosed_const (183 : ℝ)) using 1
    all_goals norm_num only [v22, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv22im : Enclosed v22.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v22, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t54 : ℝ := v22.re * η.re
  have ht54 : Enclosed t54 (-549 / 1000) (549 / 1000) := enclosed_mul (L := (-549 / 1000)) (U := (549 / 1000)) hv22re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t55 : ℝ := v22.im * η.im
  have ht55 : Enclosed t55 0 0 := enclosed_mul (L := 0) (U := 0) hv22im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t56 : ℝ := t54 - t55
  have ht56 : Enclosed t56 (-549 / 1000) (549 / 1000) := enclosed_sub (L := (-549 / 1000)) (U := (549 / 1000)) ht54 ht55 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t57 : ℝ := v22.re * η.im
  have ht57 : Enclosed t57 (-1281 / 25) (-49959 / 1000) := enclosed_mul (L := (-1281 / 25)) (U := (-49959 / 1000)) hv22re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t58 : ℝ := v22.im * η.re
  have ht58 : Enclosed t58 0 0 := enclosed_mul (L := 0) (U := 0) hv22im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t59 : ℝ := t57 + t58
  have ht59 : Enclosed t59 (-1281 / 25) (-49959 / 1000) := enclosed_add (L := (-1281 / 25)) (U := (-49959 / 1000)) ht57 ht58 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v23 : ℂ := v22*η
  have hv23re : Enclosed v23.re (-549 / 1000) (549 / 1000) := by
    convert ht56 using 1
    all_goals norm_num only [v23, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv23im : Enclosed v23.im (-1281 / 25) (-49959 / 1000) := by
    convert ht59 using 1
    all_goals norm_num only [v23, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v24 : ℂ := (((-1) : ℝ) : ℂ)
  have hv24re : Enclosed v24.re (-1) (-1) := by
    convert (enclosed_const ((-1) : ℝ)) using 1
    all_goals norm_num only [v24, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv24im : Enclosed v24.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v24, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t60 : ℝ := v24.re - v23.re
  have ht60 : Enclosed t60 (-1549 / 1000) (-451 / 1000) := enclosed_sub (L := (-1549 / 1000)) (U := (-451 / 1000)) hv24re hv23re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t61 : ℝ := v24.im - v23.im
  have ht61 : Enclosed t61 (49959 / 1000) (1281 / 25) := enclosed_sub (L := (49959 / 1000)) (U := (1281 / 25)) hv24im hv23im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v25 : ℂ := v24-v23
  have hv25re : Enclosed v25.re (-1549 / 1000) (-451 / 1000) := by
    convert ht60 using 1
    all_goals norm_num only [v25, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv25im : Enclosed v25.im (49959 / 1000) (1281 / 25) := by
    convert ht61 using 1
    all_goals norm_num only [v25, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v26 : ℂ := ((917 : ℝ) : ℂ)
  have hv26re : Enclosed v26.re 917 917 := by
    convert (enclosed_const (917 : ℝ)) using 1
    all_goals norm_num only [v26, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv26im : Enclosed v26.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v26, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t62 : ℝ := v26.re * η.re
  have ht62 : Enclosed t62 (-2751 / 1000) (2751 / 1000) := enclosed_mul (L := (-2751 / 1000)) (U := (2751 / 1000)) hv26re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t63 : ℝ := v26.im * η.im
  have ht63 : Enclosed t63 0 0 := enclosed_mul (L := 0) (U := 0) hv26im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t64 : ℝ := t62 - t63
  have ht64 : Enclosed t64 (-2751 / 1000) (2751 / 1000) := enclosed_sub (L := (-2751 / 1000)) (U := (2751 / 1000)) ht62 ht63 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t65 : ℝ := v26.re * η.im
  have ht65 : Enclosed t65 (-6419 / 25) (-250341 / 1000) := enclosed_mul (L := (-6419 / 25)) (U := (-250341 / 1000)) hv26re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t66 : ℝ := v26.im * η.re
  have ht66 : Enclosed t66 0 0 := enclosed_mul (L := 0) (U := 0) hv26im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t67 : ℝ := t65 + t66
  have ht67 : Enclosed t67 (-6419 / 25) (-250341 / 1000) := enclosed_add (L := (-6419 / 25)) (U := (-250341 / 1000)) ht65 ht66 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v27 : ℂ := v26*η
  have hv27re : Enclosed v27.re (-2751 / 1000) (2751 / 1000) := by
    convert ht64 using 1
    all_goals norm_num only [v27, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv27im : Enclosed v27.im (-6419 / 25) (-250341 / 1000) := by
    convert ht67 using 1
    all_goals norm_num only [v27, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t68 : ℝ := v27.re * η.re
  have ht68 : Enclosed t68 (-8253 / 1000000) (8253 / 1000000) := enclosed_mul (L := (-8253 / 1000000)) (U := (8253 / 1000000)) hv27re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t69 : ℝ := v27.im * η.im
  have ht69 : Enclosed t69 (68343093 / 1000000) (44933 / 625) := enclosed_mul (L := (68343093 / 1000000)) (U := (44933 / 625)) hv27im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t70 : ℝ := t68 - t69
  have ht70 : Enclosed t70 (-71901053 / 1000000) (-1708371 / 25000) := enclosed_sub (L := (-71901053 / 1000000)) (U := (-1708371 / 25000)) ht68 ht69 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t71 : ℝ := v27.re * η.im
  have ht71 : Enclosed t71 (-19257 / 25000) (19257 / 25000) := enclosed_mul (L := (-19257 / 25000)) (U := (19257 / 25000)) hv27re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t72 : ℝ := v27.im * η.re
  have ht72 : Enclosed t72 (-19257 / 25000) (19257 / 25000) := enclosed_mul (L := (-19257 / 25000)) (U := (19257 / 25000)) hv27im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t73 : ℝ := t71 + t72
  have ht73 : Enclosed t73 (-19257 / 12500) (19257 / 12500) := enclosed_add (L := (-19257 / 12500)) (U := (19257 / 12500)) ht71 ht72 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v28 : ℂ := v27*η
  have hv28re : Enclosed v28.re (-71901053 / 1000000) (-1708371 / 25000) := by
    convert ht70 using 1
    all_goals norm_num only [v28, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv28im : Enclosed v28.im (-19257 / 12500) (19257 / 12500) := by
    convert ht73 using 1
    all_goals norm_num only [v28, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t74 : ℝ := v25.re - v28.re
  have ht74 : Enclosed t74 (834823 / 12500) (71450053 / 1000000) := enclosed_sub (L := (834823 / 12500)) (U := (71450053 / 1000000)) hv25re hv28re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t75 : ℝ := v25.im - v28.im
  have ht75 : Enclosed t75 (1210461 / 25000) (659757 / 12500) := enclosed_sub (L := (1210461 / 25000)) (U := (659757 / 12500)) hv25im hv28im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v29 : ℂ := v25-v28
  have hv29re : Enclosed v29.re (834823 / 12500) (71450053 / 1000000) := by
    convert ht74 using 1
    all_goals norm_num only [v29, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv29im : Enclosed v29.im (1210461 / 25000) (659757 / 12500) := by
    convert ht75 using 1
    all_goals norm_num only [v29, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have ha4 : b1 η = v29 := by
    dsimp only [b1, v22, v23, v24, v25, v26, v27, v28, v29]
    all_goals push_cast
    all_goals ring
  have ha4re : Enclosed (b1 η).re (834823 / 12500) (71450053 / 1000000) := by
    rw [ha4]
    exact hv29re
  have ha4im : Enclosed (b1 η).im (1210461 / 25000) (659757 / 12500) := by
    rw [ha4]
    exact hv29im
  let v30 : ℂ := (((-27) : ℝ) : ℂ)
  have hv30re : Enclosed v30.re (-27) (-27) := by
    convert (enclosed_const ((-27) : ℝ)) using 1
    all_goals norm_num only [v30, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv30im : Enclosed v30.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v30, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t76 : ℝ := v30.re * η.re
  have ht76 : Enclosed t76 (-81 / 1000) (81 / 1000) := enclosed_mul (L := (-81 / 1000)) (U := (81 / 1000)) hv30re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t77 : ℝ := v30.im * η.im
  have ht77 : Enclosed t77 0 0 := enclosed_mul (L := 0) (U := 0) hv30im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t78 : ℝ := t76 - t77
  have ht78 : Enclosed t78 (-81 / 1000) (81 / 1000) := enclosed_sub (L := (-81 / 1000)) (U := (81 / 1000)) ht76 ht77 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t79 : ℝ := v30.re * η.im
  have ht79 : Enclosed t79 (7371 / 1000) (189 / 25) := enclosed_mul (L := (7371 / 1000)) (U := (189 / 25)) hv30re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t80 : ℝ := v30.im * η.re
  have ht80 : Enclosed t80 0 0 := enclosed_mul (L := 0) (U := 0) hv30im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t81 : ℝ := t79 + t80
  have ht81 : Enclosed t81 (7371 / 1000) (189 / 25) := enclosed_add (L := (7371 / 1000)) (U := (189 / 25)) ht79 ht80 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v31 : ℂ := v30*η
  have hv31re : Enclosed v31.re (-81 / 1000) (81 / 1000) := by
    convert ht78 using 1
    all_goals norm_num only [v31, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv31im : Enclosed v31.im (7371 / 1000) (189 / 25) := by
    convert ht81 using 1
    all_goals norm_num only [v31, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v32 : ℂ := ((216 : ℝ) : ℂ)
  have hv32re : Enclosed v32.re 216 216 := by
    convert (enclosed_const (216 : ℝ)) using 1
    all_goals norm_num only [v32, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv32im : Enclosed v32.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v32, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t82 : ℝ := v32.re * η.re
  have ht82 : Enclosed t82 (-81 / 125) (81 / 125) := enclosed_mul (L := (-81 / 125)) (U := (81 / 125)) hv32re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t83 : ℝ := v32.im * η.im
  have ht83 : Enclosed t83 0 0 := enclosed_mul (L := 0) (U := 0) hv32im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t84 : ℝ := t82 - t83
  have ht84 : Enclosed t84 (-81 / 125) (81 / 125) := enclosed_sub (L := (-81 / 125)) (U := (81 / 125)) ht82 ht83 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t85 : ℝ := v32.re * η.im
  have ht85 : Enclosed t85 (-1512 / 25) (-7371 / 125) := enclosed_mul (L := (-1512 / 25)) (U := (-7371 / 125)) hv32re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t86 : ℝ := v32.im * η.re
  have ht86 : Enclosed t86 0 0 := enclosed_mul (L := 0) (U := 0) hv32im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t87 : ℝ := t85 + t86
  have ht87 : Enclosed t87 (-1512 / 25) (-7371 / 125) := enclosed_add (L := (-1512 / 25)) (U := (-7371 / 125)) ht85 ht86 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v33 : ℂ := v32*η
  have hv33re : Enclosed v33.re (-81 / 125) (81 / 125) := by
    convert ht84 using 1
    all_goals norm_num only [v33, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv33im : Enclosed v33.im (-1512 / 25) (-7371 / 125) := by
    convert ht87 using 1
    all_goals norm_num only [v33, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t88 : ℝ := v33.re * η.re
  have ht88 : Enclosed t88 (-243 / 125000) (243 / 125000) := enclosed_mul (L := (-243 / 125000)) (U := (243 / 125000)) hv33re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t89 : ℝ := v33.im * η.im
  have ht89 : Enclosed t89 (2012283 / 125000) (10584 / 625) := enclosed_mul (L := (2012283 / 125000)) (U := (10584 / 625)) hv33im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t90 : ℝ := t88 - t89
  have ht90 : Enclosed t90 (-2117043 / 125000) (-50301 / 3125) := enclosed_sub (L := (-2117043 / 125000)) (U := (-50301 / 3125)) ht88 ht89 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t91 : ℝ := v33.re * η.im
  have ht91 : Enclosed t91 (-567 / 3125) (567 / 3125) := enclosed_mul (L := (-567 / 3125)) (U := (567 / 3125)) hv33re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t92 : ℝ := v33.im * η.re
  have ht92 : Enclosed t92 (-567 / 3125) (567 / 3125) := enclosed_mul (L := (-567 / 3125)) (U := (567 / 3125)) hv33im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t93 : ℝ := t91 + t92
  have ht93 : Enclosed t93 (-1134 / 3125) (1134 / 3125) := enclosed_add (L := (-1134 / 3125)) (U := (1134 / 3125)) ht91 ht92 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v34 : ℂ := v33*η
  have hv34re : Enclosed v34.re (-2117043 / 125000) (-50301 / 3125) := by
    convert ht90 using 1
    all_goals norm_num only [v34, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv34im : Enclosed v34.im (-1134 / 3125) (1134 / 3125) := by
    convert ht93 using 1
    all_goals norm_num only [v34, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t94 : ℝ := v31.re - v34.re
  have ht94 : Enclosed t94 (400383 / 25000) (265896 / 15625) := enclosed_sub (L := (400383 / 25000)) (U := (265896 / 15625)) hv31re hv34re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t95 : ℝ := v31.im - v34.im
  have ht95 : Enclosed t95 (175203 / 25000) (24759 / 3125) := enclosed_sub (L := (175203 / 25000)) (U := (24759 / 3125)) hv31im hv34im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v35 : ℂ := v31-v34
  have hv35re : Enclosed v35.re (400383 / 25000) (265896 / 15625) := by
    convert ht94 using 1
    all_goals norm_num only [v35, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv35im : Enclosed v35.im (175203 / 25000) (24759 / 3125) := by
    convert ht95 using 1
    all_goals norm_num only [v35, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have ha5 : b0 η = v35 := by
    dsimp only [b0, v30, v31, v32, v33, v34, v35]
    all_goals push_cast
    all_goals ring
  have ha5re : Enclosed (b0 η).re (400383 / 25000) (265896 / 15625) := by
    rw [ha5]
    exact hv35re
  have ha5im : Enclosed (b0 η).im (175203 / 25000) (24759 / 3125) := by
    rw [ha5]
    exact hv35im
  let t96 : ℝ := (b3 η).re * (d2 η).re
  have ht96 : Enclosed t96 (430659657 / 1000000000) (6251663 / 12500000) := enclosed_mul (L := (430659657 / 1000000000)) (U := (6251663 / 12500000)) ha2re ha0re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t97 : ℝ := (b3 η).im * (d2 η).im
  have ht97 : Enclosed t97 (-331877 / 312500) (-23178519 / 25000000) := enclosed_mul (L := (-331877 / 312500)) (U := (-23178519 / 25000000)) ha2im ha0im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t98 : ℝ := t96 - t97
  have ht98 : Enclosed t98 (1357800417 / 1000000000) (19526743 / 12500000) := enclosed_sub (L := (1357800417 / 1000000000)) (U := (19526743 / 12500000)) ht96 ht97 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t99 : ℝ := (b3 η).re * (d2 η).im
  have ht99 : Enclosed t99 (1590438213 / 1000000000) (547547 / 312500) := enclosed_mul (L := (1590438213 / 1000000000)) (U := (547547 / 312500)) ha2re ha0im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t100 : ℝ := (b3 η).im * (d2 η).re
  have ht100 : Enclosed t100 (-3789233 / 12500000) (-6276291 / 25000000) := enclosed_mul (L := (-3789233 / 12500000)) (U := (-6276291 / 25000000)) ha2im ha0re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t101 : ℝ := t99 + t100
  have ht101 : Enclosed t101 (1287299573 / 1000000000) (37527469 / 25000000) := enclosed_add (L := (1287299573 / 1000000000)) (U := (37527469 / 25000000)) ht99 ht100 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v36 : ℂ := (b3 η)*(d2 η)
  have hv36re : Enclosed v36.re (1357800417 / 1000000000) (19526743 / 12500000) := by
    convert ht98 using 1
    all_goals norm_num only [v36, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv36im : Enclosed v36.im (1287299573 / 1000000000) (37527469 / 25000000) := by
    convert ht101 using 1
    all_goals norm_num only [v36, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t102 : ℝ := v36.re * u.re
  have ht102 : Enclosed t102 (-14703637479 / 1250000000000) (-919230882309 / 100000000000000) := enclosed_mul (L := (-14703637479 / 1250000000000)) (U := (-919230882309 / 100000000000000)) hv36re hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t103 : ℝ := v36.im * u.im
  have ht103 : Enclosed t103 (106845864559 / 25000000000000) (1913900919 / 312500000000) := enclosed_mul (L := (106845864559 / 25000000000000)) (U := (1913900919 / 312500000000)) hv36im hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t104 : ℝ := t102 - t103
  have ht104 : Enclosed t104 (-4471848231 / 250000000000) (-269322868109 / 20000000000000) := enclosed_sub (L := (-4471848231 / 250000000000)) (U := (-269322868109 / 20000000000000)) ht102 ht103 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t105 : ℝ := v36.re * u.im
  have ht105 : Enclosed t105 (112697434611 / 25000000000000) (995863893 / 156250000000) := enclosed_mul (L := (112697434611 / 25000000000000)) (U := (995863893 / 156250000000)) hv36re hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t106 : ℝ := v36.im * u.re
  have ht106 : Enclosed t106 (-28258184157 / 2500000000000) (-871501810921 / 100000000000000) := enclosed_mul (L := (-28258184157 / 2500000000000)) (U := (-871501810921 / 100000000000000)) hv36im hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t107 : ℝ := t105 + t106
  have ht107 : Enclosed t107 (-169884406959 / 25000000000000) (-234148919401 / 100000000000000) := enclosed_add (L := (-169884406959 / 25000000000000)) (U := (-234148919401 / 100000000000000)) ht105 ht106 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v37 : ℂ := v36*u
  have hv37re : Enclosed v37.re (-4471848231 / 250000000000) (-269322868109 / 20000000000000) := by
    convert ht104 using 1
    all_goals norm_num only [v37, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv37im : Enclosed v37.im (-169884406959 / 25000000000000) (-234148919401 / 100000000000000) := by
    convert ht107 using 1
    all_goals norm_num only [v37, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t108 : ℝ := v37.re * u.re
  have ht108 : Enclosed t108 (182331581709793 / 2000000000000000000) (3367301717943 / 25000000000000000) := enclosed_mul (L := (182331581709793 / 2000000000000000000)) (U := (3367301717943 / 25000000000000000)) hv37re hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t109 : ℝ := v37.im * u.im
  have ht109 : Enclosed t109 (-8664104754909 / 312500000000000000) (-19434360310283 / 2500000000000000000) := enclosed_mul (L := (-8664104754909 / 312500000000000000)) (U := (-19434360310283 / 2500000000000000000)) hv37im hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t110 : ℝ := t108 - t109
  have ht110 : Enclosed t110 (989395349790097 / 10000000000000000000) (101510752458393 / 625000000000000000) := enclosed_sub (L := (989395349790097 / 10000000000000000000)) (U := (101510752458393 / 625000000000000000)) ht108 ht109 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t111 : ℝ := v37.re * u.im
  have ht111 : Enclosed t111 (-228064259781 / 3125000000000000) (-22353798053047 / 500000000000000000) := enclosed_mul (L := (-228064259781 / 3125000000000000)) (U := (-22353798053047 / 500000000000000000)) hv37re hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t112 : ℝ := v37.im * u.re
  have ht112 : Enclosed t112 (158518818434477 / 10000000000000000000) (127922958440127 / 2500000000000000000) := enclosed_mul (L := (158518818434477 / 10000000000000000000)) (U := (127922958440127 / 2500000000000000000)) hv37im hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t113 : ℝ := t111 + t112
  have ht113 : Enclosed t113 (-571286812864723 / 10000000000000000000) (4038492043723 / 625000000000000000) := enclosed_add (L := (-571286812864723 / 10000000000000000000)) (U := (4038492043723 / 625000000000000000)) ht111 ht112 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v38 : ℂ := v37*u
  have hv38re : Enclosed v38.re (989395349790097 / 10000000000000000000) (101510752458393 / 625000000000000000) := by
    convert ht110 using 1
    all_goals norm_num only [v38, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv38im : Enclosed v38.im (-571286812864723 / 10000000000000000000) (4038492043723 / 625000000000000000) := by
    convert ht113 using 1
    all_goals norm_num only [v38, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v39 : ℂ := ((2 : ℝ) : ℂ)
  have hv39re : Enclosed v39.re 2 2 := by
    convert (enclosed_const (2 : ℝ)) using 1
    all_goals norm_num only [v39, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv39im : Enclosed v39.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v39, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t114 : ℝ := v39.re * (b3 η).re
  have ht114 : Enclosed t114 (-6017 / 6250) (-448137 / 500000) := enclosed_mul (L := (-6017 / 6250)) (U := (-448137 / 500000)) hv39re ha2re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t115 : ℝ := v39.im * (b3 η).im
  have ht115 : Enclosed t115 0 0 := enclosed_mul (L := 0) (U := 0) hv39im ha2im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t116 : ℝ := t114 - t115
  have ht116 : Enclosed t116 (-6017 / 6250) (-448137 / 500000) := enclosed_sub (L := (-6017 / 6250)) (U := (-448137 / 500000)) ht114 ht115 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t117 : ℝ := v39.re * (b3 η).im
  have ht117 : Enclosed t117 (6531 / 12500) (3647 / 6250) := enclosed_mul (L := (6531 / 12500)) (U := (3647 / 6250)) hv39re ha2im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t118 : ℝ := v39.im * (b3 η).re
  have ht118 : Enclosed t118 0 0 := enclosed_mul (L := 0) (U := 0) hv39im ha2re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t119 : ℝ := t117 + t118
  have ht119 : Enclosed t119 (6531 / 12500) (3647 / 6250) := enclosed_add (L := (6531 / 12500)) (U := (3647 / 6250)) ht117 ht118 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v40 : ℂ := v39*(b3 η)
  have hv40re : Enclosed v40.re (-6017 / 6250) (-448137 / 500000) := by
    convert ht116 using 1
    all_goals norm_num only [v40, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv40im : Enclosed v40.im (6531 / 12500) (3647 / 6250) := by
    convert ht119 using 1
    all_goals norm_num only [v40, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t120 : ℝ := v40.re * u.re
  have ht120 : Enclosed t120 (303388749 / 50000000000) (4530801 / 625000000) := enclosed_mul (L := (303388749 / 50000000000)) (U := (4530801 / 625000000)) hv40re hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t121 : ℝ := v40.im * u.im
  have ht121 : Enclosed t121 (542073 / 312500000) (185997 / 78125000) := enclosed_mul (L := (542073 / 312500000)) (U := (185997 / 78125000)) hv40im hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t122 : ℝ := t120 - t121
  have ht122 : Enclosed t122 (184350669 / 50000000000) (689331 / 125000000) := enclosed_sub (L := (184350669 / 50000000000)) (U := (689331 / 125000000)) ht120 ht121 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t123 : ℝ := v40.re * u.im
  have ht123 : Enclosed t123 (-306867 / 78125000) (-37195371 / 12500000000) := enclosed_mul (L := (-306867 / 78125000)) (U := (-37195371 / 12500000000)) hv40re hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t124 : ℝ := v40.im * u.re
  have ht124 : Enclosed t124 (-2746191 / 625000000) (-4421487 / 1250000000) := enclosed_mul (L := (-2746191 / 625000000)) (U := (-4421487 / 1250000000)) hv40im hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t125 : ℝ := t123 + t124
  have ht125 : Enclosed t125 (-5201127 / 625000000) (-81410241 / 12500000000) := enclosed_add (L := (-5201127 / 625000000)) (U := (-81410241 / 12500000000)) ht123 ht124 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v41 : ℂ := v40*u
  have hv41re : Enclosed v41.re (184350669 / 50000000000) (689331 / 125000000) := by
    convert ht122 using 1
    all_goals norm_num only [v41, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv41im : Enclosed v41.im (-5201127 / 625000000) (-81410241 / 12500000000) := by
    convert ht125 using 1
    all_goals norm_num only [v41, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t126 : ℝ := v38.re + v41.re
  have ht126 : Enclosed t126 (37859529149790097 / 10000000000000000000) (3548165752458393 / 625000000000000000) := enclosed_add (L := (37859529149790097 / 10000000000000000000)) (U := (3548165752458393 / 625000000000000000)) hv38re hv41re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t127 : ℝ := v38.im + v41.im
  have ht127 : Enclosed t127 (-83789318812864723 / 10000000000000000000) (-4066473557956277 / 625000000000000000) := enclosed_add (L := (-83789318812864723 / 10000000000000000000)) (U := (-4066473557956277 / 625000000000000000)) hv38im hv41im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v42 : ℂ := v38+v41
  have hv42re : Enclosed v42.re (37859529149790097 / 10000000000000000000) (3548165752458393 / 625000000000000000) := by
    convert ht126 using 1
    all_goals norm_num only [v42, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv42im : Enclosed v42.im (-83789318812864723 / 10000000000000000000) (-4066473557956277 / 625000000000000000) := by
    convert ht127 using 1
    all_goals norm_num only [v42, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t128 : ℝ := (b3 η).re * (d0 η).re
  have ht128 : Enclosed t128 (430659657 / 1000000000) (6251663 / 12500000) := enclosed_mul (L := (430659657 / 1000000000)) (U := (6251663 / 12500000)) ha2re ha1re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t129 : ℝ := (b3 η).im * (d0 η).im
  have ht129 : Enclosed t129 (23178519 / 25000000) (331877 / 312500) := enclosed_mul (L := (23178519 / 25000000)) (U := (331877 / 312500)) ha2im ha1im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t130 : ℝ := t128 - t129
  have ht130 : Enclosed t130 (-631346743 / 1000000000) (-10675193 / 25000000) := enclosed_sub (L := (-631346743 / 1000000000)) (U := (-10675193 / 25000000)) ht128 ht129 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t131 : ℝ := (b3 η).re * (d0 η).im
  have ht131 : Enclosed t131 (-547547 / 312500) (-1590438213 / 1000000000) := enclosed_mul (L := (-547547 / 312500)) (U := (-1590438213 / 1000000000)) ha2re ha1im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t132 : ℝ := (b3 η).im * (d0 η).re
  have ht132 : Enclosed t132 (-3789233 / 12500000) (-6276291 / 25000000) := enclosed_mul (L := (-3789233 / 12500000)) (U := (-6276291 / 25000000)) ha2im ha1re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t133 : ℝ := t131 + t132
  have ht133 : Enclosed t133 (-25691113 / 12500000) (-1841489853 / 1000000000) := enclosed_add (L := (-25691113 / 12500000)) (U := (-1841489853 / 1000000000)) ht131 ht132 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v43 : ℂ := (b3 η)*(d0 η)
  have hv43re : Enclosed v43.re (-631346743 / 1000000000) (-10675193 / 25000000) := by
    convert ht130 using 1
    all_goals norm_num only [v43, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv43im : Enclosed v43.im (-25691113 / 12500000) (-1841489853 / 1000000000) := by
    convert ht133 using 1
    all_goals norm_num only [v43, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t134 : ℝ := v42.re + v43.re
  have ht134 : Enclosed t134 (-6275607900850209903 / 10000000000000000000) (-263331659247541607 / 625000000000000000) := enclosed_add (L := (-6275607900850209903 / 10000000000000000000)) (U := (-263331659247541607 / 625000000000000000)) hv42re hv43re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t135 : ℝ := v42.im + v43.im
  have ht135 : Enclosed t135 (-20636679718812864723 / 10000000000000000000) (-1154997631682956277 / 625000000000000000) := enclosed_add (L := (-20636679718812864723 / 10000000000000000000)) (U := (-1154997631682956277 / 625000000000000000)) hv42im hv43im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v44 : ℂ := v42+v43
  have hv44re : Enclosed v44.re (-6275607900850209903 / 10000000000000000000) (-263331659247541607 / 625000000000000000) := by
    convert ht134 using 1
    all_goals norm_num only [v44, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv44im : Enclosed v44.im (-20636679718812864723 / 10000000000000000000) (-1154997631682956277 / 625000000000000000) := by
    convert ht135 using 1
    all_goals norm_num only [v44, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v45 : ℂ := ((2 : ℝ) : ℂ)
  have hv45re : Enclosed v45.re 2 2 := by
    convert (enclosed_const (2 : ℝ)) using 1
    all_goals norm_num only [v45, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv45im : Enclosed v45.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v45, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t136 : ℝ := v45.re * v44.re
  have ht136 : Enclosed t136 (-6275607900850209903 / 5000000000000000000) (-263331659247541607 / 312500000000000000) := enclosed_mul (L := (-6275607900850209903 / 5000000000000000000)) (U := (-263331659247541607 / 312500000000000000)) hv45re hv44re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t137 : ℝ := v45.im * v44.im
  have ht137 : Enclosed t137 0 0 := enclosed_mul (L := 0) (U := 0) hv45im hv44im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t138 : ℝ := t136 - t137
  have ht138 : Enclosed t138 (-6275607900850209903 / 5000000000000000000) (-263331659247541607 / 312500000000000000) := enclosed_sub (L := (-6275607900850209903 / 5000000000000000000)) (U := (-263331659247541607 / 312500000000000000)) ht136 ht137 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t139 : ℝ := v45.re * v44.im
  have ht139 : Enclosed t139 (-20636679718812864723 / 5000000000000000000) (-1154997631682956277 / 312500000000000000) := enclosed_mul (L := (-20636679718812864723 / 5000000000000000000)) (U := (-1154997631682956277 / 312500000000000000)) hv45re hv44im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t140 : ℝ := v45.im * v44.re
  have ht140 : Enclosed t140 0 0 := enclosed_mul (L := 0) (U := 0) hv45im hv44re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t141 : ℝ := t139 + t140
  have ht141 : Enclosed t141 (-20636679718812864723 / 5000000000000000000) (-1154997631682956277 / 312500000000000000) := enclosed_add (L := (-20636679718812864723 / 5000000000000000000)) (U := (-1154997631682956277 / 312500000000000000)) ht139 ht140 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v46 : ℂ := v45*v44
  have hv46re : Enclosed v46.re (-6275607900850209903 / 5000000000000000000) (-263331659247541607 / 312500000000000000) := by
    convert ht138 using 1
    all_goals norm_num only [v46, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv46im : Enclosed v46.im (-20636679718812864723 / 5000000000000000000) (-1154997631682956277 / 312500000000000000) := by
    convert ht141 using 1
    all_goals norm_num only [v46, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t142 : ℝ := v46.re * z.re
  have ht142 : Enclosed t142 (-4386649922694296722197 / 5000000000000000000000) (-47136367005309947653 / 156250000000000000000) := enclosed_mul (L := (-4386649922694296722197 / 5000000000000000000000)) (U := (-47136367005309947653 / 156250000000000000000)) hv46re hz.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t143 : ℝ := v46.im * z.im
  have ht143 : Enclosed t143 (-21028776633470309152737 / 5000000000000000000000) (-391544197140522177903 / 156250000000000000000) := enclosed_mul (L := (-21028776633470309152737 / 5000000000000000000000)) (U := (-391544197140522177903 / 156250000000000000000)) hv46im hz.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t144 : ℝ := t142 - t143
  have ht144 : Enclosed t144 (8142764385802412970699 / 5000000000000000000000) (19520412889300390827841 / 5000000000000000000000) := enclosed_sub (L := (8142764385802412970699 / 5000000000000000000000)) (U := (19520412889300390827841 / 5000000000000000000000)) ht142 ht143 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t145 : ℝ := v46.re * z.im
  have ht145 : Enclosed t145 (-6394844450966363891157 / 5000000000000000000000) (-89269432484916604773 / 156250000000000000000) := enclosed_mul (L := (-6394844450966363891157 / 5000000000000000000000)) (U := (-89269432484916604773 / 156250000000000000000)) hv46re hz.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t146 : ℝ := v46.im * z.re
  have ht146 : Enclosed t146 (-14425039123450192441377 / 5000000000000000000000) (-206744576071249173583 / 156250000000000000000) := enclosed_mul (L := (-14425039123450192441377 / 5000000000000000000000)) (U := (-206744576071249173583 / 156250000000000000000)) hv46im hz.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t147 : ℝ := t145 + t146
  have ht147 : Enclosed t147 (-10409941787208278166267 / 2500000000000000000000) (-74003502139041444589 / 39062500000000000000) := enclosed_add (L := (-10409941787208278166267 / 2500000000000000000000)) (U := (-74003502139041444589 / 39062500000000000000)) ht145 ht146 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v47 : ℂ := v46*z
  have hv47re : Enclosed v47.re (8142764385802412970699 / 5000000000000000000000) (19520412889300390827841 / 5000000000000000000000) := by
    convert ht144 using 1
    all_goals norm_num only [v47, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv47im : Enclosed v47.im (-10409941787208278166267 / 2500000000000000000000) (-74003502139041444589 / 39062500000000000000) := by
    convert ht147 using 1
    all_goals norm_num only [v47, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v48 : ℂ := ((2 : ℝ) : ℂ)
  have hv48re : Enclosed v48.re 2 2 := by
    convert (enclosed_const (2 : ℝ)) using 1
    all_goals norm_num only [v48, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv48im : Enclosed v48.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v48, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t148 : ℝ := v48.re * (b3 η).re
  have ht148 : Enclosed t148 (-6017 / 6250) (-448137 / 500000) := enclosed_mul (L := (-6017 / 6250)) (U := (-448137 / 500000)) hv48re ha2re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t149 : ℝ := v48.im * (b3 η).im
  have ht149 : Enclosed t149 0 0 := enclosed_mul (L := 0) (U := 0) hv48im ha2im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t150 : ℝ := t148 - t149
  have ht150 : Enclosed t150 (-6017 / 6250) (-448137 / 500000) := enclosed_sub (L := (-6017 / 6250)) (U := (-448137 / 500000)) ht148 ht149 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t151 : ℝ := v48.re * (b3 η).im
  have ht151 : Enclosed t151 (6531 / 12500) (3647 / 6250) := enclosed_mul (L := (6531 / 12500)) (U := (3647 / 6250)) hv48re ha2im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t152 : ℝ := v48.im * (b3 η).re
  have ht152 : Enclosed t152 0 0 := enclosed_mul (L := 0) (U := 0) hv48im ha2re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t153 : ℝ := t151 + t152
  have ht153 : Enclosed t153 (6531 / 12500) (3647 / 6250) := enclosed_add (L := (6531 / 12500)) (U := (3647 / 6250)) ht151 ht152 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v49 : ℂ := v48*(b3 η)
  have hv49re : Enclosed v49.re (-6017 / 6250) (-448137 / 500000) := by
    convert ht150 using 1
    all_goals norm_num only [v49, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv49im : Enclosed v49.im (6531 / 12500) (3647 / 6250) := by
    convert ht153 using 1
    all_goals norm_num only [v49, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t154 : ℝ := v49.re * u.re
  have ht154 : Enclosed t154 (303388749 / 50000000000) (4530801 / 625000000) := enclosed_mul (L := (303388749 / 50000000000)) (U := (4530801 / 625000000)) hv49re hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t155 : ℝ := v49.im * u.im
  have ht155 : Enclosed t155 (542073 / 312500000) (185997 / 78125000) := enclosed_mul (L := (542073 / 312500000)) (U := (185997 / 78125000)) hv49im hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t156 : ℝ := t154 - t155
  have ht156 : Enclosed t156 (184350669 / 50000000000) (689331 / 125000000) := enclosed_sub (L := (184350669 / 50000000000)) (U := (689331 / 125000000)) ht154 ht155 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t157 : ℝ := v49.re * u.im
  have ht157 : Enclosed t157 (-306867 / 78125000) (-37195371 / 12500000000) := enclosed_mul (L := (-306867 / 78125000)) (U := (-37195371 / 12500000000)) hv49re hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t158 : ℝ := v49.im * u.re
  have ht158 : Enclosed t158 (-2746191 / 625000000) (-4421487 / 1250000000) := enclosed_mul (L := (-2746191 / 625000000)) (U := (-4421487 / 1250000000)) hv49im hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t159 : ℝ := t157 + t158
  have ht159 : Enclosed t159 (-5201127 / 625000000) (-81410241 / 12500000000) := enclosed_add (L := (-5201127 / 625000000)) (U := (-81410241 / 12500000000)) ht157 ht158 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v50 : ℂ := v49*u
  have hv50re : Enclosed v50.re (184350669 / 50000000000) (689331 / 125000000) := by
    convert ht156 using 1
    all_goals norm_num only [v50, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv50im : Enclosed v50.im (-5201127 / 625000000) (-81410241 / 12500000000) := by
    convert ht159 using 1
    all_goals norm_num only [v50, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t160 : ℝ := v50.re * u.re
  have ht160 : Enclosed t160 (-519066243 / 12500000000000) (-124805402913 / 5000000000000000) := enclosed_mul (L := (-519066243 / 12500000000000)) (U := (-124805402913 / 5000000000000000)) hv50re hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t161 : ℝ := v50.im * u.im
  have ht161 : Enclosed t161 (-265257477 / 7812500000000) (-6757050003 / 312500000000000) := enclosed_mul (L := (-265257477 / 7812500000000)) (U := (-6757050003 / 312500000000000)) hv50im hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t162 : ℝ := t160 - t161
  have ht162 : Enclosed t162 (-777450759 / 39062500000000) (44959382367 / 5000000000000000) := enclosed_sub (L := (-777450759 / 39062500000000)) (U := (44959382367 / 5000000000000000)) ht160 ht161 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t163 : ℝ := v50.re * u.im
  have ht163 : Enclosed t163 (15301105527 / 1250000000000000) (35155881 / 1562500000000) := enclosed_mul (L := (15301105527 / 1250000000000000)) (U := (35155881 / 1562500000000)) hv50re hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t164 : ℝ := v50.im * u.re
  have ht164 : Enclosed t164 (55114733157 / 1250000000000000) (3916448631 / 62500000000000) := enclosed_mul (L := (55114733157 / 1250000000000000)) (U := (3916448631 / 62500000000000)) hv50im hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t165 : ℝ := t163 + t164
  have ht165 : Enclosed t165 (17603959671 / 312500000000000) (5322683871 / 62500000000000) := enclosed_add (L := (17603959671 / 312500000000000)) (U := (5322683871 / 62500000000000)) ht163 ht164 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v51 : ℂ := v50*u
  have hv51re : Enclosed v51.re (-777450759 / 39062500000000) (44959382367 / 5000000000000000) := by
    convert ht162 using 1
    all_goals norm_num only [v51, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv51im : Enclosed v51.im (17603959671 / 312500000000000) (5322683871 / 62500000000000) := by
    convert ht165 using 1
    all_goals norm_num only [v51, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t166 : ℝ := v47.re + v51.re
  have ht166 : Enclosed t166 (8142664872105260970699 / 5000000000000000000000) (19520457848682757827841 / 5000000000000000000000) := enclosed_add (L := (8142664872105260970699 / 5000000000000000000000)) (U := (19520457848682757827841 / 5000000000000000000000)) hv47re hv51re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t167 : ℝ := v47.im + v51.im
  have ht167 : Enclosed t167 (-10409800955530910166267 / 2500000000000000000000) (-74000175461622069589 / 39062500000000000000) := enclosed_add (L := (-10409800955530910166267 / 2500000000000000000000)) (U := (-74000175461622069589 / 39062500000000000000)) hv47im hv51im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v52 : ℂ := v47+v51
  have hv52re : Enclosed v52.re (8142664872105260970699 / 5000000000000000000000) (19520457848682757827841 / 5000000000000000000000) := by
    convert ht166 using 1
    all_goals norm_num only [v52, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv52im : Enclosed v52.im (-10409800955530910166267 / 2500000000000000000000) (-74000175461622069589 / 39062500000000000000) := by
    convert ht167 using 1
    all_goals norm_num only [v52, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v53 : ℂ := (b3 η)*(d0 η)
  have hv53re : Enclosed v53.re (-631346743 / 1000000000) (-10675193 / 25000000) := by
    convert ht130 using 1
    all_goals norm_num only [v53, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv53im : Enclosed v53.im (-25691113 / 12500000) (-1841489853 / 1000000000) := by
    convert ht133 using 1
    all_goals norm_num only [v53, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t168 : ℝ := v53.re * u.re
  have ht168 : Enclosed t168 (7227105661 / 2500000000000) (475404097479 / 100000000000000) := enclosed_mul (L := (7227105661 / 2500000000000)) (U := (475404097479 / 100000000000000)) hv53re hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t169 : ℝ := v53.im * u.im
  have ht169 : Enclosed t169 (-1310246763 / 156250000000) (-152843657799 / 25000000000000) := enclosed_mul (L := (-1310246763 / 156250000000)) (U := (-152843657799 / 25000000000000)) hv53im hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t170 : ℝ := t168 - t169
  have ht170 : Enclosed t170 (225114714409 / 25000000000000) (1313962025799 / 100000000000000) := enclosed_sub (L := (225114714409 / 25000000000000)) (U := (1313962025799 / 100000000000000)) ht168 ht169 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t171 : ℝ := v53.re * u.im
  have ht171 : Enclosed t171 (-32198683893 / 12500000000000) (-886041019 / 625000000000) := enclosed_mul (L := (-32198683893 / 12500000000000)) (U := (-886041019 / 625000000000)) hv53re hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t172 : ℝ := v53.im * u.re
  have ht172 : Enclosed t172 (1246688630481 / 100000000000000) (19345408089 / 1250000000000) := enclosed_mul (L := (1246688630481 / 100000000000000)) (U := (19345408089 / 1250000000000)) hv53im hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t173 : ℝ := t171 + t172
  have ht173 : Enclosed t173 (989099159337 / 100000000000000) (17573326051 / 1250000000000) := enclosed_add (L := (989099159337 / 100000000000000)) (U := (17573326051 / 1250000000000)) ht171 ht172 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v54 : ℂ := v53*u
  have hv54re : Enclosed v54.re (225114714409 / 25000000000000) (1313962025799 / 100000000000000) := by
    convert ht170 using 1
    all_goals norm_num only [v54, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv54im : Enclosed v54.im (989099159337 / 100000000000000) (17573326051 / 1250000000000) := by
    convert ht173 using 1
    all_goals norm_num only [v54, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t174 : ℝ := v52.re + v54.re
  have ht174 : Enclosed t174 (8187687814987060970699 / 5000000000000000000000) (19586155949972707827841 / 5000000000000000000000) := enclosed_add (L := (8187687814987060970699 / 5000000000000000000000)) (U := (19586155949972707827841 / 5000000000000000000000)) hv52re hv54re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t175 : ℝ := v52.im + v54.im
  have ht175 : Enclosed t175 (-10385073476547485166267 / 2500000000000000000000) (-73451009022528319589 / 39062500000000000000) := enclosed_add (L := (-10385073476547485166267 / 2500000000000000000000)) (U := (-73451009022528319589 / 39062500000000000000)) hv52im hv54im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v55 : ℂ := v52+v54
  have hv55re : Enclosed v55.re (8187687814987060970699 / 5000000000000000000000) (19586155949972707827841 / 5000000000000000000000) := by
    convert ht174 using 1
    all_goals norm_num only [v55, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv55im : Enclosed v55.im (-10385073476547485166267 / 2500000000000000000000) (-73451009022528319589 / 39062500000000000000) := by
    convert ht175 using 1
    all_goals norm_num only [v55, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v56 : ℂ := ((2 : ℝ) : ℂ)
  have hv56re : Enclosed v56.re 2 2 := by
    convert (enclosed_const (2 : ℝ)) using 1
    all_goals norm_num only [v56, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv56im : Enclosed v56.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v56, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t176 : ℝ := v56.re * (b2 η).re
  have ht176 : Enclosed t176 (-1377037 / 12500) (-255137 / 2500) := enclosed_mul (L := (-1377037 / 12500)) (U := (-255137 / 2500)) hv56re ha3re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t177 : ℝ := v56.im * (b2 η).im
  have ht177 : Enclosed t177 0 0 := enclosed_mul (L := 0) (U := 0) hv56im ha3im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t178 : ℝ := t176 - t177
  have ht178 : Enclosed t178 (-1377037 / 12500) (-255137 / 2500) := enclosed_sub (L := (-1377037 / 12500)) (U := (-255137 / 2500)) ht176 ht177 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t179 : ℝ := v56.re * (b2 η).im
  have ht179 : Enclosed t179 (279237 / 2500) (74662 / 625) := enclosed_mul (L := (279237 / 2500)) (U := (74662 / 625)) hv56re ha3im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t180 : ℝ := v56.im * (b2 η).re
  have ht180 : Enclosed t180 0 0 := enclosed_mul (L := 0) (U := 0) hv56im ha3re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t181 : ℝ := t179 + t180
  have ht181 : Enclosed t181 (279237 / 2500) (74662 / 625) := enclosed_add (L := (279237 / 2500)) (U := (74662 / 625)) ht179 ht180 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v57 : ℂ := v56*(b2 η)
  have hv57re : Enclosed v57.re (-1377037 / 12500) (-255137 / 2500) := by
    convert ht178 using 1
    all_goals norm_num only [v57, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv57im : Enclosed v57.im (279237 / 2500) (74662 / 625) := by
    convert ht181 using 1
    all_goals norm_num only [v57, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t182 : ℝ := (b1 η).re * (d2 η).re
  have ht182 : Enclosed t182 (-74236605067 / 1000000000) (-802264903 / 12500000) := enclosed_mul (L := (-74236605067 / 1000000000)) (U := (-802264903 / 12500000)) ha4re ha0re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t183 : ℝ := (b1 η).im * (d2 η).im
  have ht183 : Enclosed t183 (-60037887 / 312500) (-4295926089 / 25000000) := enclosed_mul (L := (-60037887 / 312500)) (U := (-4295926089 / 25000000)) ha4im ha0im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t184 : ℝ := t182 - t183
  have ht184 : Enclosed t184 (97600438493 / 1000000000) (1599250577 / 12500000) := enclosed_sub (L := (97600438493 / 1000000000)) (U := (1599250577 / 12500000)) ht182 ht183 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t185 : ℝ := (b1 η).re * (d2 η).im
  have ht185 : Enclosed t185 (-6501954823 / 25000000) (-2962786827 / 12500000) := enclosed_mul (L := (-6501954823 / 25000000)) (U := (-2962786827 / 12500000)) ha4re ha0im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t186 : ℝ := (b1 η).im * (d2 η).re
  have ht186 : Enclosed t186 (-685487523 / 12500000) (-1163253021 / 25000000) := enclosed_mul (L := (-685487523 / 12500000)) (U := (-1163253021 / 25000000)) ha4im ha0re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t187 : ℝ := t185 + t186
  have ht187 : Enclosed t187 (-7872929869 / 25000000) (-283553067 / 1000000) := enclosed_add (L := (-7872929869 / 25000000)) (U := (-283553067 / 1000000)) ht185 ht186 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v58 : ℂ := (b1 η)*(d2 η)
  have hv58re : Enclosed v58.re (97600438493 / 1000000000) (1599250577 / 12500000) := by
    convert ht184 using 1
    all_goals norm_num only [v58, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv58im : Enclosed v58.im (-7872929869 / 25000000) (-283553067 / 1000000) := by
    convert ht187 using 1
    all_goals norm_num only [v58, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t188 : ℝ := v57.re - v58.re
  have ht188 : Enclosed t188 (-2976287577 / 12500000) (-199655238493 / 1000000000) := enclosed_sub (L := (-2976287577 / 12500000)) (U := (-199655238493 / 1000000000)) hv57re hv58re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t189 : ℝ := v57.im - v58.im
  have ht189 : Enclosed t189 (395247867 / 1000000) (10859409869 / 25000000) := enclosed_sub (L := (395247867 / 1000000)) (U := (10859409869 / 25000000)) hv57im hv58im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v59 : ℂ := v57-v58
  have hv59re : Enclosed v59.re (-2976287577 / 12500000) (-199655238493 / 1000000000) := by
    convert ht188 using 1
    all_goals norm_num only [v59, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv59im : Enclosed v59.im (395247867 / 1000000) (10859409869 / 25000000) := by
    convert ht189 using 1
    all_goals norm_num only [v59, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t190 : ℝ := v59.re * u.re
  have ht190 : Enclosed t190 (135166596459761 / 100000000000000) (2241144545481 / 1250000000000) := enclosed_mul (L := (135166596459761 / 100000000000000)) (U := (2241144545481 / 1250000000000)) hv59re hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t191 : ℝ := v59.im * u.im
  have ht191 : Enclosed t191 (32805572961 / 25000000000) (553829903319 / 312500000000) := enclosed_mul (L := (32805572961 / 25000000000)) (U := (553829903319 / 312500000000)) hv59im hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t192 : ℝ := t190 - t191
  have ht192 : Enclosed t192 (-42058972602319 / 100000000000000) (600865897431 / 1250000000000) := enclosed_sub (L := (-42058972602319 / 100000000000000)) (U := (600865897431 / 1250000000000)) ht190 ht191 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t193 : ℝ := v59.re * u.im
  have ht193 : Enclosed t193 (-151790666427 / 156250000000) (-16571384794919 / 25000000000000) := enclosed_mul (L := (-151790666427 / 156250000000)) (U := (-16571384794919 / 25000000000000)) hv59re hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t194 : ℝ := v59.im * u.re
  have ht194 : Enclosed t194 (-8177135631357 / 2500000000000) (-267582805959 / 100000000000) := enclosed_mul (L := (-8177135631357 / 2500000000000)) (U := (-267582805959 / 100000000000)) hv59im hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t195 : ℝ := t193 + t194
  have ht195 : Enclosed t195 (-10605786294189 / 2500000000000) (-83467086284669 / 25000000000000) := enclosed_add (L := (-10605786294189 / 2500000000000)) (U := (-83467086284669 / 25000000000000)) ht193 ht194 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v60 : ℂ := v59*u
  have hv60re : Enclosed v60.re (-42058972602319 / 100000000000000) (600865897431 / 1250000000000) := by
    convert ht192 using 1
    all_goals norm_num only [v60, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv60im : Enclosed v60.im (-10605786294189 / 2500000000000) (-83467086284669 / 25000000000000) := by
    convert ht195 using 1
    all_goals norm_num only [v60, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t196 : ℝ := v55.re + v60.re
  have ht196 : Enclosed t196 (6084739184871110970699 / 5000000000000000000000) (21989619539696707827841 / 5000000000000000000000) := enclosed_add (L := (6084739184871110970699 / 5000000000000000000000)) (U := (21989619539696707827841 / 5000000000000000000000)) hv55re hv60re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t197 : ℝ := v55.im + v60.im
  have ht197 : Enclosed t197 (-20990859770736485166267 / 2500000000000000000000) (-203868331342323632089 / 39062500000000000000) := enclosed_add (L := (-20990859770736485166267 / 2500000000000000000000)) (U := (-203868331342323632089 / 39062500000000000000)) hv55im hv60im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v61 : ℂ := v55+v60
  have hv61re : Enclosed v61.re (6084739184871110970699 / 5000000000000000000000) (21989619539696707827841 / 5000000000000000000000) := by
    convert ht196 using 1
    all_goals norm_num only [v61, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv61im : Enclosed v61.im (-20990859770736485166267 / 2500000000000000000000) (-203868331342323632089 / 39062500000000000000) := by
    convert ht197 using 1
    all_goals norm_num only [v61, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t198 : ℝ := (b2 η).re * (d0 η).re
  have ht198 : Enclosed t198 (245186657 / 5000000) (1430741443 / 25000000) := enclosed_mul (L := (245186657 / 5000000)) (U := (1430741443 / 25000000)) ha3re ha1re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t199 : ℝ := (b2 η).im * (d0 η).im
  have ht199 : Enclosed t199 (991012113 / 5000000) (3397121 / 15625) := enclosed_mul (L := (991012113 / 5000000)) (U := (3397121 / 15625)) ha3im ha1im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t200 : ℝ := t198 - t199
  have ht200 : Enclosed t200 (-841892063 / 5000000) (-1762159561 / 12500000) := enclosed_sub (L := (-841892063 / 5000000)) (U := (-1762159561 / 12500000)) ht198 ht199 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t201 : ℝ := (b2 η).re * (d0 η).im
  have ht201 : Enclosed t201 (-125310367 / 625000) (-905481213 / 5000000) := enclosed_mul (L := (-125310367 / 625000)) (U := (-905481213 / 5000000)) ha3re ha1im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t202 : ℝ := (b2 η).im * (d0 η).re
  have ht202 : Enclosed t202 (-38786909 / 625000) (-268346757 / 5000000) := enclosed_mul (L := (-38786909 / 625000)) (U := (-268346757 / 5000000)) ha3im ha1re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t203 : ℝ := t201 + t202
  have ht203 : Enclosed t203 (-41024319 / 156250) (-117382797 / 500000) := enclosed_add (L := (-41024319 / 156250)) (U := (-117382797 / 500000)) ht201 ht202 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v62 : ℂ := (b2 η)*(d0 η)
  have hv62re : Enclosed v62.re (-841892063 / 5000000) (-1762159561 / 12500000) := by
    convert ht200 using 1
    all_goals norm_num only [v62, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv62im : Enclosed v62.im (-41024319 / 156250) (-117382797 / 500000) := by
    convert ht203 using 1
    all_goals norm_num only [v62, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t204 : ℝ := (b0 η).re * (d2 η).re
  have ht204 : Enclosed t204 (-34533243 / 1953125) (-384768063 / 25000000) := enclosed_mul (L := (-34533243 / 1953125)) (U := (-384768063 / 25000000)) ha5re ha0re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t205 : ℝ := (b0 η).im * (d2 η).im
  have ht205 : Enclosed t205 (-2253069 / 78125) (-621795447 / 25000000) := enclosed_mul (L := (-2253069 / 78125)) (U := (-621795447 / 25000000)) ha5im ha0im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t206 : ℝ := t204 - t205
  have ht206 : Enclosed t206 (898849683 / 125000000) (336214017 / 25000000) := enclosed_sub (L := (898849683 / 125000000)) (U := (336214017 / 25000000)) ht204 ht205 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t207 : ℝ := (b0 η).re * (d2 η).im
  have ht207 : Enclosed t207 (-24196536 / 390625) (-1420959267 / 25000000) := enclosed_mul (L := (-24196536 / 390625)) (U := (-1420959267 / 25000000)) ha5re ha0im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t208 : ℝ := (b0 η).im * (d2 η).re
  have ht208 : Enclosed t208 (-25724601 / 3125000) (-168370083 / 25000000) := enclosed_mul (L := (-25724601 / 3125000)) (U := (-168370083 / 25000000)) ha5im ha0re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t209 : ℝ := t207 + t208
  have ht209 : Enclosed t209 (-219296889 / 3125000) (-31786587 / 500000) := enclosed_add (L := (-219296889 / 3125000)) (U := (-31786587 / 500000)) ht207 ht208 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v63 : ℂ := (b0 η)*(d2 η)
  have hv63re : Enclosed v63.re (898849683 / 125000000) (336214017 / 25000000) := by
    convert ht206 using 1
    all_goals norm_num only [v63, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv63im : Enclosed v63.im (-219296889 / 3125000) (-31786587 / 500000) := by
    convert ht209 using 1
    all_goals norm_num only [v63, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t210 : ℝ := v62.re - v63.re
  have ht210 : Enclosed t210 (-1136418583 / 6250000) (-18520445293 / 125000000) := enclosed_sub (L := (-1136418583 / 6250000)) (U := (-18520445293 / 125000000)) hv62re hv63re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t211 : ℝ := v62.im - v63.im
  have ht211 : Enclosed t211 (-497456169 / 2500000) (-2057382369 / 12500000) := enclosed_sub (L := (-497456169 / 2500000)) (U := (-2057382369 / 12500000)) hv62im hv63im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v64 : ℂ := v62-v63
  have hv64re : Enclosed v64.re (-1136418583 / 6250000) (-18520445293 / 125000000) := by
    convert ht210 using 1
    all_goals norm_num only [v64, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv64im : Enclosed v64.im (-497456169 / 2500000) (-2057382369 / 12500000) := by
    convert ht211 using 1
    all_goals norm_num only [v64, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t212 : ℝ := v61.re + v64.re
  have ht212 : Enclosed t212 (-903050127215128889029301 / 5000000000000000000000) (-718828192180303292172159 / 5000000000000000000000) := enclosed_add (L := (-903050127215128889029301 / 5000000000000000000000)) (U := (-718828192180303292172159 / 5000000000000000000000)) hv61re hv64re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t213 : ℝ := v61.im + v64.im
  have ht213 : Enclosed t213 (-518447028770736485166267 / 2500000000000000000000) (-6633188234467323632089 / 39062500000000000000) := enclosed_add (L := (-518447028770736485166267 / 2500000000000000000000)) (U := (-6633188234467323632089 / 39062500000000000000)) hv61im hv64im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v65 : ℂ := v61+v64
  have hv65re : Enclosed v65.re (-903050127215128889029301 / 5000000000000000000000) (-718828192180303292172159 / 5000000000000000000000) := by
    convert ht212 using 1
    all_goals norm_num only [v65, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv65im : Enclosed v65.im (-518447028770736485166267 / 2500000000000000000000) (-6633188234467323632089 / 39062500000000000000) := by
    convert ht213 using 1
    all_goals norm_num only [v65, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have ha6 : secantBz z u η = v65 := by
    dsimp only [secantBz, secantB2, secantB1, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58, v59, v60, v61, v62, v63, v64, v65]
    all_goals push_cast
    all_goals ring
  have ha6re : Enclosed (secantBz z u η).re (-903050127215128889029301 / 5000000000000000000000) (-718828192180303292172159 / 5000000000000000000000) := by
    rw [ha6]
    exact hv65re
  have ha6im : Enclosed (secantBz z u η).im (-518447028770736485166267 / 2500000000000000000000) (-6633188234467323632089 / 39062500000000000000) := by
    rw [ha6]
    exact hv65im
  let v66 : ℂ := ((4056 : ℝ) : ℂ)
  have hv66re : Enclosed v66.re 4056 4056 := by
    convert (enclosed_const (4056 : ℝ)) using 1
    all_goals norm_num only [v66, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv66im : Enclosed v66.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v66, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t214 : ℝ := v66.re * η.re
  have ht214 : Enclosed t214 (-1521 / 125) (1521 / 125) := enclosed_mul (L := (-1521 / 125)) (U := (1521 / 125)) hv66re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t215 : ℝ := v66.im * η.im
  have ht215 : Enclosed t215 0 0 := enclosed_mul (L := 0) (U := 0) hv66im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t216 : ℝ := t214 - t215
  have ht216 : Enclosed t216 (-1521 / 125) (1521 / 125) := enclosed_sub (L := (-1521 / 125)) (U := (1521 / 125)) ht214 ht215 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t217 : ℝ := v66.re * η.im
  have ht217 : Enclosed t217 (-28392 / 25) (-138411 / 125) := enclosed_mul (L := (-28392 / 25)) (U := (-138411 / 125)) hv66re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t218 : ℝ := v66.im * η.re
  have ht218 : Enclosed t218 0 0 := enclosed_mul (L := 0) (U := 0) hv66im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t219 : ℝ := t217 + t218
  have ht219 : Enclosed t219 (-28392 / 25) (-138411 / 125) := enclosed_add (L := (-28392 / 25)) (U := (-138411 / 125)) ht217 ht218 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v67 : ℂ := v66*η
  have hv67re : Enclosed v67.re (-1521 / 125) (1521 / 125) := by
    convert ht216 using 1
    all_goals norm_num only [v67, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv67im : Enclosed v67.im (-28392 / 25) (-138411 / 125) := by
    convert ht219 using 1
    all_goals norm_num only [v67, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v68 : ℂ := ((420 : ℝ) : ℂ)
  have hv68re : Enclosed v68.re 420 420 := by
    convert (enclosed_const (420 : ℝ)) using 1
    all_goals norm_num only [v68, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv68im : Enclosed v68.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v68, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t220 : ℝ := v68.re - v67.re
  have ht220 : Enclosed t220 (50979 / 125) (54021 / 125) := enclosed_sub (L := (50979 / 125)) (U := (54021 / 125)) hv68re hv67re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t221 : ℝ := v68.im - v67.im
  have ht221 : Enclosed t221 (138411 / 125) (28392 / 25) := enclosed_sub (L := (138411 / 125)) (U := (28392 / 25)) hv68im hv67im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v69 : ℂ := v68-v67
  have hv69re : Enclosed v69.re (50979 / 125) (54021 / 125) := by
    convert ht220 using 1
    all_goals norm_num only [v69, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv69im : Enclosed v69.im (138411 / 125) (28392 / 25) := by
    convert ht221 using 1
    all_goals norm_num only [v69, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v70 : ℂ := ((1404 : ℝ) : ℂ)
  have hv70re : Enclosed v70.re 1404 1404 := by
    convert (enclosed_const (1404 : ℝ)) using 1
    all_goals norm_num only [v70, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv70im : Enclosed v70.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v70, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t222 : ℝ := v70.re * η.re
  have ht222 : Enclosed t222 (-1053 / 250) (1053 / 250) := enclosed_mul (L := (-1053 / 250)) (U := (1053 / 250)) hv70re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t223 : ℝ := v70.im * η.im
  have ht223 : Enclosed t223 0 0 := enclosed_mul (L := 0) (U := 0) hv70im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t224 : ℝ := t222 - t223
  have ht224 : Enclosed t224 (-1053 / 250) (1053 / 250) := enclosed_sub (L := (-1053 / 250)) (U := (1053 / 250)) ht222 ht223 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t225 : ℝ := v70.re * η.im
  have ht225 : Enclosed t225 (-9828 / 25) (-95823 / 250) := enclosed_mul (L := (-9828 / 25)) (U := (-95823 / 250)) hv70re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t226 : ℝ := v70.im * η.re
  have ht226 : Enclosed t226 0 0 := enclosed_mul (L := 0) (U := 0) hv70im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t227 : ℝ := t225 + t226
  have ht227 : Enclosed t227 (-9828 / 25) (-95823 / 250) := enclosed_add (L := (-9828 / 25)) (U := (-95823 / 250)) ht225 ht226 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v71 : ℂ := v70*η
  have hv71re : Enclosed v71.re (-1053 / 250) (1053 / 250) := by
    convert ht224 using 1
    all_goals norm_num only [v71, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv71im : Enclosed v71.im (-9828 / 25) (-95823 / 250) := by
    convert ht227 using 1
    all_goals norm_num only [v71, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t228 : ℝ := v71.re * v.re
  have ht228 : Enclosed t228 (-792909 / 25000000) (792909 / 25000000) := enclosed_mul (L := (-792909 / 25000000)) (U := (792909 / 25000000)) hv71re hv.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t229 : ℝ := v71.im * v.im
  have ht229 : Enclosed t229 (7953309 / 6250000) (125307 / 78125) := enclosed_mul (L := (7953309 / 6250000)) (U := (125307 / 78125)) hv71im hv.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t230 : ℝ := t228 - t229
  have ht230 : Enclosed t230 (-40891149 / 25000000) (-31020327 / 25000000) := enclosed_sub (L := (-40891149 / 25000000)) (U := (-31020327 / 25000000)) ht228 ht229 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t231 : ℝ := v71.re * v.im
  have ht231 : Enclosed t231 (-53703 / 3125000) (53703 / 3125000) := enclosed_mul (L := (-53703 / 3125000)) (U := (53703 / 3125000)) hv71re hv.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t232 : ℝ := v71.im * v.re
  have ht232 : Enclosed t232 (64872171 / 25000000) (1850121 / 625000) := enclosed_mul (L := (64872171 / 25000000)) (U := (1850121 / 625000)) hv71im hv.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t233 : ℝ := t231 + t232
  have ht233 : Enclosed t233 (64442547 / 25000000) (2326077 / 781250) := enclosed_add (L := (64442547 / 25000000)) (U := (2326077 / 781250)) ht231 ht232 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v72 : ℂ := v71*v
  have hv72re : Enclosed v72.re (-40891149 / 25000000) (-31020327 / 25000000) := by
    convert ht230 using 1
    all_goals norm_num only [v72, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv72im : Enclosed v72.im (64442547 / 25000000) (2326077 / 781250) := by
    convert ht233 using 1
    all_goals norm_num only [v72, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t234 : ℝ := v69.re - v72.re
  have ht234 : Enclosed t234 (10226820327 / 25000000) (10845091149 / 25000000) := enclosed_sub (L := (10226820327 / 25000000)) (U := (10845091149 / 25000000)) hv69re hv72re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t235 : ℝ := v69.im - v72.im
  have ht235 : Enclosed t235 (862742673 / 781250) (28327557453 / 25000000) := enclosed_sub (L := (862742673 / 781250)) (U := (28327557453 / 25000000)) hv69im hv72im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v73 : ℂ := v69-v72
  have hv73re : Enclosed v73.re (10226820327 / 25000000) (10845091149 / 25000000) := by
    convert ht234 using 1
    all_goals norm_num only [v73, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv73im : Enclosed v73.im (862742673 / 781250) (28327557453 / 25000000) := by
    convert ht235 using 1
    all_goals norm_num only [v73, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have ha7 : secantWz v η = v73 := by
    dsimp only [secantWz, v66, v67, v68, v69, v70, v71, v72, v73]
    all_goals push_cast
    all_goals ring
  have ha7re : Enclosed (secantWz v η).re (10226820327 / 25000000) (10845091149 / 25000000) := by
    rw [ha7]
    exact hv73re
  have ha7im : Enclosed (secantWz v η).im (862742673 / 781250) (28327557453 / 25000000) := by
    rw [ha7]
    exact hv73im
  let t236 : ℝ := ((secantBz z u η).re)^2
  have ht236 : Enclosed t236 (20668558794928121723201235623 / 1000000000000000000000000) (16309990645265209403296775769 / 500000000000000000000000) := enclosed_pow_two (L := (20668558794928121723201235623 / 1000000000000000000000000)) (U := (16309990645265209403296775769 / 500000000000000000000000)) ha6re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t237 : ℝ := ((secantBz z u η).im)^2
  have ht237 : Enclosed t237 (2883530663780399840749433039 / 100000000000000000000000) (43005971462592778368843064573 / 1000000000000000000000000) := enclosed_pow_two (L := (2883530663780399840749433039 / 100000000000000000000000)) (U := (43005971462592778368843064573 / 1000000000000000000000000)) ha6im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t238 : ℝ := t236 + t237
  have ht238 : Enclosed t238 (49503865432732120130695566013 / 1000000000000000000000000) (75625952753123197175436616111 / 1000000000000000000000000) := enclosed_add (L := (49503865432732120130695566013 / 1000000000000000000000000)) (U := (75625952753123197175436616111 / 1000000000000000000000000)) ht236 ht237 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t239 : ℝ := Real.sqrt t238
  have ht239 : Enclosed t239 (13905915084833858004444371 / 62500000000000000000000) (68750433068237467092086799 / 250000000000000000000000) := enclosed_sqrt (L := (13905915084833858004444371 / 62500000000000000000000)) (U := (68750433068237467092086799 / 250000000000000000000000)) ht238 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have hNorm74 : Enclosed ‖(secantBz z u η)‖ (13905915084833858004444371 / 62500000000000000000000) (68750433068237467092086799 / 250000000000000000000000) := by
    convert ht239 using 1
    rw [Complex.norm_def, Complex.normSq_apply]
    change Real.sqrt ((secantBz z u η).re*(secantBz z u η).re+(secantBz z u η).im*(secantBz z u η).im) = Real.sqrt ((secantBz z u η).re^2+(secantBz z u η).im^2)
    congr 1
    all_goals ring
  let t240 : ℝ := ((secantWz v η).re)^2
  have ht240 : Enclosed t240 (104587854000740386929 / 625000000000000) (117616002030118140201 / 625000000000000) := enclosed_pow_two (L := (104587854000740386929 / 625000000000000)) (U := (117616002030118140201 / 625000000000000)) ha7re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t241 : ℝ := ((secantWz v η).im)^2
  have ht241 : Enclosed t241 (744324919815184929 / 610351562500) (802450511253015847209 / 625000000000000) := enclosed_pow_two (L := (744324919815184929 / 610351562500)) (U := (802450511253015847209 / 625000000000000)) ha7im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t242 : ℝ := t240 + t241
  have ht242 : Enclosed t242 (34671062875659590169 / 25000000000000) (92006651328313398741 / 62500000000000) := enclosed_add (L := (34671062875659590169 / 25000000000000)) (U := (92006651328313398741 / 62500000000000)) ht240 ht241 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t243 : ℝ := Real.sqrt t242
  have ht243 : Enclosed t243 (1177642779040564408605928593 / 1000000000000000000000000) (1213303927815703718640740641 / 1000000000000000000000000) := enclosed_sqrt (L := (1177642779040564408605928593 / 1000000000000000000000000)) (U := (1213303927815703718640740641 / 1000000000000000000000000)) ht242 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have hNorm75 : Enclosed ‖(secantWz v η)‖ (1177642779040564408605928593 / 1000000000000000000000000) (1213303927815703718640740641 / 1000000000000000000000000) := by
    convert ht243 using 1
    rw [Complex.norm_def, Complex.normSq_apply]
    change Real.sqrt ((secantWz v η).re*(secantWz v η).re+(secantWz v η).im*(secantWz v η).im) = Real.sqrt ((secantWz v η).re^2+(secantWz v η).im^2)
    congr 1
    all_goals ring
  exact ⟨by linarith [hNorm74.2],by linarith [hNorm75.2]⟩

#print axioms boundary_derivative_box
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/BoundaryDerivatives.lean <==
module
public import SLean.Explicit.Sharp.BoundaryPolynomials
public import Mathlib.Analysis.SpecialFunctions.Complex.LogDeriv

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

def secantB2 (u η : ℂ) := b3 η*d2 η*u^2+2*b3 η*u+b3 η*d0 η
def secantB1 (u η : ℂ) := 2*b3 η*u^2+b3 η*d0 η*u+(2*b2 η-b1 η*d2 η)*u+(b2 η*d0 η-b0 η*d2 η)
def secantB0 (u η : ℂ) := b3 η*d0 η*u^2+(b2 η*d0 η-b0 η*d2 η)*u+b1 η*d0 η-2*b0 η
def secantBz (z u η : ℂ) := 2*secantB2 u η*z+secantB1 u η
def secantWz (v η : ℂ) := 420-4056*η-1404*η*v

theorem secantB_coefficients (z u η : ℂ) :
    secantB z u η=secantB2 u η*z^2+secantB1 u η*z+secantB0 u η := by
  unfold secantB secantB2 secantB1 secantB0
  ring

theorem secantB_derivative (z u η : ℂ) : HasDerivAt (fun w=>secantB w u η) (secantBz z u η) z := by
  simp_rw [secantB_coefficients]
  convert ((((hasDerivAt_id z).pow 2).const_mul (secantB2 u η)).add
    ((hasDerivAt_id z).const_mul (secantB1 u η))).add_const (secantB0 u η) using 1
  all_goals simp [secantBz,Function.id_def] <;> ring

theorem secantW_derivative (z v η : ℂ) : HasDerivAt (fun w=>secantW w v η) (secantWz v η) z := by
  have he : (fun w=>secantW w v η)=fun w=>secantWz v η*w+(-1404*η+(-420-4056*η)*v) := by
    ext w; unfold secantW secantWz; ring
  rw [he]
  convert ((hasDerivAt_id z).const_mul (secantWz v η)).add_const (-1404*η+(-420-4056*η)*v) using 1
  all_goals simp [Function.id_def]

def boundaryLog (z u v η : ℂ) := Complex.log (z-u)-Complex.log (1-z*v)+
  Complex.log (-secantB z u η)-Complex.log (secantW z v η)
def boundaryLogZ (z u v η : ℂ) := 1/(z-u)+v/(1-z*v)+secantBz z u η/secantB z u η-
  secantWz v η/secantW z v η

theorem boundaryLog_derivative {z u v η : ℂ}
    (h1 : z-u∈Complex.slitPlane) (h2 : 1-z*v∈Complex.slitPlane)
    (h3 : -secantB z u η∈Complex.slitPlane) (h4 : secantW z v η∈Complex.slitPlane) :
    HasDerivAt (fun w=>boundaryLog w u v η) (boundaryLogZ z u v η) z := by
  have hB : secantB z u η≠0 := by
    have h := Complex.slitPlane_ne_zero h3
    exact neg_ne_zero.mp h
  convert ((((hasDerivAt_id z).sub_const u).clog h1).sub
    (((hasDerivAt_const z (1:ℂ)).sub ((hasDerivAt_id z).mul_const v)).clog h2)).add
    (((secantB_derivative z u η).neg).clog h3) |>.sub ((secantW_derivative z v η).clog h4) using 1
  · rfl
  · dsimp [boundaryLogZ]
    simp only [one_mul,zero_sub,div_neg,neg_div,neg_neg]
    ring

#print axioms boundaryLog_derivative
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/BoundaryLog.lean <==
module
public import SLean.Explicit.Sharp.BoundaryWork
public import SLean.Explicit.Sharp.BoundaryDerivativeBox

@[expose] public section
set_option autoImplicit false
open Set Metric
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem small_box_norm {u : ℂ}
    (hu : CEnclosed u (-753/100000) (-677/100000) (332/100000) (408/100000)) : ‖u‖≤1/50 := by
  have hr : |u.re|≤753/100000 := abs_le.mpr ⟨by linarith [hu.1.1],by linarith [hu.1.2]⟩
  have hi : |u.im|≤408/100000 := abs_le.mpr ⟨by linarith [hu.2.1],by linarith [hu.2.2]⟩
  exact (Complex.norm_le_abs_re_add_abs_im _).trans (by linarith)

theorem inverse_box_norm {v : ℂ}
    (hv : CEnclosed v (-753/100000) (-677/100000) (-408/100000) (-332/100000)) : ‖v‖≤1/50 := by
  have hr : |v.re|≤753/100000 := abs_le.mpr ⟨by linarith [hv.1.1],by linarith [hv.1.2]⟩
  have hi : |v.im|≤408/100000 := abs_le.mpr ⟨by linarith [hv.2.1],by linarith [hv.2.2]⟩
  exact (Complex.norm_le_abs_re_add_abs_im _).trans (by linarith)

theorem boundaryLog_domain {η z u v : ℂ}
    (hp : CEnclosed η (-3/1000) (3/1000) (-280/1000) (-273/1000))
    (hu : CEnclosed u (-753/100000) (-677/100000) (332/100000) (408/100000))
    (hv : CEnclosed v (-753/100000) (-677/100000) (-408/100000) (-332/100000))
    (hz : ‖z-zStar‖≤17/100) :
    (z-u∈Complex.slitPlane ∧ 1-z*v∈Complex.slitPlane ∧
      -secantB z u η∈Complex.slitPlane ∧ secantW z v η∈Complex.slitPlane) ∧
    ‖boundaryLogZ z u v η‖≤26/5 := by
  have hzb := middle_box hz
  have hd := boundary_polynomial_data hp hzb hu hv
  have hder := boundary_derivative_box hp hzb hu hv
  have hun := small_box_norm hu
  have hvn := inverse_box_norm hv
  have hzn : ‖z‖≤6/5 := by
    have h := norm_sub_norm_le z zStar
    rw [zStar_norm] at h
    linarith
  have hzlo : 83/100≤‖z‖ := by
    have h := norm_sub_norm_le zStar z
    rw [norm_sub_rev,zStar_norm] at h
    linarith
  have hzu : 4/5≤‖z-u‖ := by linarith [norm_sub_norm_le z u]
  have hzv : ‖z*v‖≤3/125 := by
    rw [norm_mul]
    calc
      _ ≤ (6/5:ℝ)*(1/50) := by gcongr
      _ = _ := by norm_num
  have h1zv : 97/100≤‖1-z*v‖ := by
    have h := norm_sub_norm_le (1:ℂ) (z*v)
    rw [norm_one] at h
    linarith
  refine ⟨⟨?_,?_,?_,?_⟩,?_⟩
  · exact Or.inr (by simp only [Complex.sub_im]; linarith [hzb.2.1,hu.2.2])
  · have h := Complex.mem_slitPlane_of_norm_lt_one (z := -(z*v)) (by rw [norm_neg]; linarith)
    simpa only [sub_eq_add_neg] using h
  · exact Or.inl (by simp only [Complex.neg_re]; linarith [hd.2.1])
  · exact Or.inr (by linarith [hd.2.2])
  · unfold boundaryLogZ
    calc
      _ ≤ 1/‖z-u‖+‖v‖/‖1-z*v‖+‖secantBz z u η‖/‖secantB z u η‖+
          ‖secantWz v η‖/‖secantW z v η‖ := by
        exact ((norm_sub_le _ _).trans (add_le_add_left norm_add₃_le _)).trans_eq
          (by simp only [norm_div,norm_one])
      _ ≤ 1/(4/5:ℝ)+(1/50)/(97/100)+280/100+1220/1100 := by
        gcongr
        · exact hder.1
        · exact hd.1.2.2.2.2.2.2.1
        · exact hder.2
        · exact hd.1.2.2.2.2.2.2.2.2.1
      _ ≤ _ := by norm_num

def logReflection (z : ℂ) :=
  boundaryLog (zPlus z) (innerXi z) ((outerXi z)⁻¹) (eta z)-
    boundaryLog (minus z) (innerXi z) ((outerXi z)⁻¹) (eta z)

theorem logReflection_bound {z : ℂ} (hz : ‖z‖≤1/10) : ‖logReflection z‖≤15*‖z‖ := by
  have hη := eta_parameter_small hz
  have hp := parameter_box hη
  have hu := inner_near_box hη
  have hv := outer_inverse_near_box hη
  have h1 := (roots_middle_near hz).1
  have h2 := (roots_middle_near hz).2
  have hdiff (w : ℂ) (hw : w∈closedBall zStar (17/100)) :
      DifferentiableAt ℂ (fun w=>boundaryLog w (innerXi z) ((outerXi z)⁻¹) (eta z)) w := by
    have hd := (boundaryLog_domain hp hu hv (by simpa only [mem_closedBall,dist_eq_norm] using hw)).1
    exact (boundaryLog_derivative hd.1 hd.2.1 hd.2.2.1 hd.2.2.2).differentiableAt
  have hder (w : ℂ) (hw : w∈closedBall zStar (17/100)) :
      ‖deriv (fun w=>boundaryLog w (innerXi z) ((outerXi z)⁻¹) (eta z)) w‖≤26/5 := by
    have hd := boundaryLog_domain hp hu hv (by simpa only [mem_closedBall,dist_eq_norm] using hw)
    change ‖deriv (fun w=>boundaryLog w (inner (eta z)) ((outer (eta z))⁻¹) (eta z)) w‖≤26/5
    rw [(boundaryLog_derivative hd.1.1 hd.1.2.1 hd.1.2.2.1 hd.1.2.2.2).deriv]
    exact hd.2
  have hm : minus z∈closedBall zStar (17/100) := by
    simp only [mem_closedBall,dist_eq_norm]; linarith
  have hpl : zPlus z∈closedBall zStar (17/100) := by
    simp only [mem_closedBall,dist_eq_norm]; linarith
  have hh := (convex_closedBall zStar (17/100)).norm_image_sub_le_of_norm_deriv_le hdiff hder hm hpl
  have ht := norm_add_le (zPlus z-zStar) (zStar-minus z)
  rw [sub_add_sub_cancel,norm_sub_rev zStar] at ht
  change ‖logReflection z‖≤(26/5)*‖zPlus z-minus z‖ at hh
  nlinarith [norm_nonneg z]

#print axioms logReflection_bound
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/BoundaryNonzero.lean <==
module
public import SLean.Explicit.Sharp.BoundaryWork

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem boundary_differences_lower {z : ℂ} (hz : ‖z‖≤1/10) (j : Fin 2) :
    1≤‖B (roots z (j.castLE (by decide))) (eta z)-B (innerXi z) (eta z)‖ ∧
    1≤‖W (roots z (j.castLE (by decide))) (eta z)-W (outerXi z) (eta z)‖ := by
  let w := roots z (j.castLE (by decide))
  have hn (k : Fin 4) : roots z k≠0 := norm_lower_ne_zero (by norm_num) (roots_bounds hz k).1
  have hw0 : w≠0 := hn _
  have hu0 : innerXi z≠0 := hn 2
  have hv0 : (outerXi z)⁻¹≠0 := inv_ne_zero (hn 3)
  have hd := boundary_polynomials hz j
  have hwm : ‖w-zStar‖≤17/100 := by
    have hm := roots_middle_near hz
    fin_cases j
    · change ‖zPlus z-zStar‖≤17/100; linarith [hm.1]
    · change ‖minus z-zStar‖≤17/100; linarith [hm.2]
  have hη := (eta_in_disk hz).le
  have hu : ‖innerXi z‖≤1/50 := (inner_norm_bounds hη).2.le
  have hv : ‖(outerXi z)⁻¹‖≤1/50 := by
    rw [outerXi,norm_inv,inv_eq_one_div]
    exact (div_le_iff₀ (by linarith [(outer_norm_bounds hη).1])).mpr (by linarith [(outer_norm_bounds hη).1])
  have hwup : ‖w‖≤6/5 := by
    have h := norm_sub_norm_le w zStar
    rw [zStar_norm] at h
    linarith
  have hwlo : 83/100≤‖w‖ := by
    have h := norm_sub_norm_le zStar w
    rw [norm_sub_rev,zStar_norm] at h
    linarith
  have hwu : 4/5≤‖w-innerXi z‖ := by linarith [norm_sub_norm_le w (innerXi z)]
  have hwv : 97/100≤‖w*(outerXi z)⁻¹-1‖ := by
    have h := norm_sub_norm_le (1:ℂ) (w*(outerXi z)⁻¹)
    rw [norm_sub_rev,norm_one,norm_mul] at h
    have hm : ‖w‖*‖(outerXi z)⁻¹‖≤(6/5:ℝ)*(1/50) := by gcongr
    linarith
  have heta : 273/1000≤‖eta z‖ := by
    have h := (parameter_box (eta_parameter_small hz)).2.2
    have hi := (abs_le.mp (Complex.abs_im_le_norm (eta z))).1
    linarith
  have hdz : polyD w (eta z)≠0 := norm_lower_ne_zero (by norm_num) hd.1
  have hdu : polyD (innerXi z) (eta z)≠0 := norm_lower_ne_zero (by norm_num) hd.2.2.1
  have hdv : reverseD ((outerXi z)⁻¹) (eta z)≠0 := norm_lower_ne_zero (by norm_num) hd.2.2.2.2.1
  change 1≤‖B w (eta z)-B (innerXi z) (eta z)‖ ∧ 1≤‖W w (eta z)-W (outerXi z) (eta z)‖
  constructor
  · rw [B_difference_factored hw0 hu0 _ hdz hdu,norm_div,norm_mul,norm_mul]
    apply (le_div_iff₀ (mul_pos (norm_pos_iff.mpr hdz) (norm_pos_iff.mpr hdu))).mpr
    have hden : ‖polyD w (eta z)‖*‖polyD (innerXi z) (eta z)‖≤12*4 := by
      gcongr
      · exact hd.2.1
      · exact hd.2.2.2.1
    have hnum : (4/5:ℝ)*100≤‖w-innerXi z‖*‖secantB w (innerXi z) (eta z)‖ := by
      gcongr
      exact hd.2.2.2.2.2.2.1
    nlinarith
  · have he := W_difference_factored hw0 hv0 (eta z) hdz hdv
    rw [inv_inv] at he
    rw [he,norm_div,norm_mul,norm_mul,norm_mul]
    apply (le_div_iff₀ (mul_pos (norm_pos_iff.mpr hdz) (norm_pos_iff.mpr hdv))).mpr
    have hden : ‖polyD w (eta z)‖*‖reverseD ((outerXi z)⁻¹) (eta z)‖≤12*4 := by
      gcongr
      · exact hd.2.1
      · exact hd.2.2.2.2.2.1
    have hnum : (97/100:ℝ)*(273/1000)*1100≤
        ‖w*(outerXi z)⁻¹-1‖*‖eta z‖*‖secantW w ((outerXi z)⁻¹) (eta z)‖ := by
      gcongr
      exact hd.2.2.2.2.2.2.2.2.1
    nlinarith

theorem varpi_lower {z : ℂ} (hz : ‖z‖≤1/10) : 1≤‖varpiPlus z‖ ∧ 1≤‖varpiMinus z‖ := by
  have hp := boundary_differences_lower hz 0
  have hm := boundary_differences_lower hz 1
  norm_num [roots,Fin.castLE] at hp hm
  constructor
  · change 1≤‖(B (minus z) (eta z)-B (innerXi z) (eta z))*(W (zPlus z) (eta z)-W (outerXi z) (eta z))‖
    rw [norm_mul]
    have h := mul_le_mul hm.1 hp.2 (by norm_num) (norm_nonneg _)
    simpa only [one_mul] using h
  · change 1≤‖(B (zPlus z) (eta z)-B (innerXi z) (eta z))*(W (minus z) (eta z)-W (outerXi z) (eta z))‖
    rw [norm_mul]
    have h := mul_le_mul hp.1 hm.2 (by norm_num) (norm_nonneg _)
    simpa only [one_mul] using h

#print axioms varpi_lower
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/BoundaryParameter.lean <==
module
public import SLean.Explicit.Sharp.BoundaryParameterCertificate

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Cert SLean.Pilots.C3

def boundaryLogZCenter := boundaryLogZ zStar zInner (starRingEnd ℂ zInner) etaStar

theorem boundary_parameter_bounds {η : ℂ} (hη : ‖η-etaStar‖≤3/1000) :
    210≤‖secantB zStar (inner η) η‖ ∧ ‖boundaryLogZCenter‖≤11/10 ∧
    ‖boundaryLogZ zStar (inner η) ((outer η)⁻¹) η-boundaryLogZCenter‖≤18*‖η-etaStar‖ := by
  have hp := parameter_box hη
  have hu := inner_near_box hη
  have hv := outer_inverse_near_box hη
  have hgu0 := root_slope_box hp hu
  have hgu : CEnclosed (rootSlope (inner η) η)
      (789562/10000000) (986043/10000000) (387061/10000000) (546027/10000000) := by
    constructor <;> constructor <;> linarith [hgu0.1.1,hgu0.1.2,hgu0.2.1,hgu0.2.2]
  have hgv0 := root_slope_box (η := -starRingEnd ℂ η) (u := starRingEnd ℂ ((outer η)⁻¹))
    (by simp only [CEnclosed,Enclosed,Complex.neg_re,Complex.neg_im,Complex.conj_re,Complex.conj_im] at hp ⊢
        constructor <;> constructor <;> linarith [hp.1.1,hp.1.2,hp.2.1,hp.2.2])
    (by simp only [CEnclosed,Enclosed,Complex.conj_re,Complex.conj_im] at hv ⊢
        constructor <;> constructor <;> linarith [hv.1.1,hv.1.2,hv.2.1,hv.2.2])
  have hgv : CEnclosed (inverseSlope ((outer η)⁻¹) η)
      (-986043/10000000) (-789562/10000000) (387061/10000000) (546027/10000000) := by
    simp only [CEnclosed,Enclosed,inverseSlope,Complex.neg_re,Complex.neg_im,Complex.conj_re,Complex.conj_im]
    constructor <;> constructor <;> linarith [hgv0.1.1,hgv0.1.2,hgv0.2.1,hgv0.2.2]
  have hh := boundary_parameter_certificate hp hu hv hgu hgv (inner_secant hη) (inverse_secant hη)
  refine ⟨?_,hh.2.2.1,hh.2.2.2⟩
  have ht := norm_sub_norm_le (secantB zStar zInner etaStar) (secantB zStar (inner η) η)
  rw [norm_sub_rev] at ht
  linarith [hh.1,hh.2.1]

#print axioms boundary_parameter_bounds
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/BoundaryParameterCertificate.lean <==
module
public import SLean.Explicit.Sharp.BoundaryParameterCertificateCompact

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Cert SLean.Pilots.C3

theorem boundary_parameter_certificate {η u v gu gv : ℂ}
    (hp : CEnclosed η (-3/1000) (3/1000) (-280/1000) (-273/1000))
    (hu : CEnclosed u (-753/100000) (-677/100000) (332/100000) (408/100000))
    (hv : CEnclosed v (-753/100000) (-677/100000) (-408/100000) (-332/100000))
    (hgu : CEnclosed gu (789562/10000000) (986043/10000000) (387061/10000000) (546027/10000000))
    (hgv : CEnclosed gv (-986043/10000000) (-789562/10000000) (387061/10000000) (546027/10000000))
    (hudiff : u-zInner=(η-etaStar)*gu)
    (hvdiff : v-starRingEnd ℂ zInner=(η-etaStar)*gv) :
    216≤‖secantB zStar zInner etaStar‖ ∧
    ‖secantB zStar u η-secantB zStar zInner etaStar‖≤1600*‖η-etaStar‖ ∧
    ‖boundaryLogZ zStar zInner (starRingEnd ℂ zInner) etaStar‖≤11/10 ∧
    ‖boundaryLogZ zStar u v η-boundaryLogZ zStar zInner (starRingEnd ℂ zInner) etaStar‖≤18*‖η-etaStar‖ :=
  boundary_parameter_certificate_compact hp hu hv hgu hgv hudiff hvdiff

#print axioms boundary_parameter_certificate
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/BoundaryPolynomialBox.lean <==
module
public import SLean.Explicit.Sharp.BoundaryPolynomials

@[expose] public section
set_option autoImplicit false
set_option maxRecDepth 8192
set_option maxHeartbeats 0
set_option linter.unusedTactic false
set_option linter.unreachableTactic false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Cert SLean.Pilots.C3

theorem boundary_polynomial_data {η z u v : ℂ}
    (hp : CEnclosed η (-3/1000) (3/1000) (-280/1000) (-273/1000))
    (hz : CEnclosed z (358/1000) (699/1000) (678/1000) (1019/1000))
    (hu : CEnclosed u (-753/100000) (-677/100000) (332/100000) (408/100000))
    (hv : CEnclosed v (-753/100000) (-677/100000) (-408/100000) (-332/100000)) :
    (3 ≤ ‖polyD z η‖ ∧ ‖polyD z η‖ ≤ 12 ∧
    3 ≤ ‖polyD u η‖ ∧ ‖polyD u η‖ ≤ 4 ∧
    3 ≤ ‖reverseD v η‖ ∧ ‖reverseD v η‖ ≤ 4 ∧
    100 ≤ ‖secantB z u η‖ ∧ ‖secantB z u η‖ ≤ 360 ∧
    1100 ≤ ‖secantW z v η‖ ∧ ‖secantW z v η‖ ≤ 2000) ∧ (secantB z u η).re ≤ -100 ∧ 1000 ≤ (secantW z v η).im := by
  let v0 : ℂ := ((13 : ℝ) : ℂ)
  have hv0re : Enclosed v0.re 13 13 := by
    convert (enclosed_const (13 : ℝ)) using 1
    all_goals norm_num only [v0, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv0im : Enclosed v0.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v0, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t0 : ℝ := v0.re * η.re
  have ht0 : Enclosed t0 (-39 / 1000) (39 / 1000) := enclosed_mul (L := (-39 / 1000)) (U := (39 / 1000)) hv0re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t1 : ℝ := v0.im * η.im
  have ht1 : Enclosed t1 0 0 := enclosed_mul (L := 0) (U := 0) hv0im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t2 : ℝ := t0 - t1
  have ht2 : Enclosed t2 (-39 / 1000) (39 / 1000) := enclosed_sub (L := (-39 / 1000)) (U := (39 / 1000)) ht0 ht1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t3 : ℝ := v0.re * η.im
  have ht3 : Enclosed t3 (-91 / 25) (-3549 / 1000) := enclosed_mul (L := (-91 / 25)) (U := (-3549 / 1000)) hv0re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t4 : ℝ := v0.im * η.re
  have ht4 : Enclosed t4 0 0 := enclosed_mul (L := 0) (U := 0) hv0im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t5 : ℝ := t3 + t4
  have ht5 : Enclosed t5 (-91 / 25) (-3549 / 1000) := enclosed_add (L := (-91 / 25)) (U := (-3549 / 1000)) ht3 ht4 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v1 : ℂ := v0*η
  have hv1re : Enclosed v1.re (-39 / 1000) (39 / 1000) := by
    convert ht2 using 1
    all_goals norm_num only [v1, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv1im : Enclosed v1.im (-91 / 25) (-3549 / 1000) := by
    convert ht5 using 1
    all_goals norm_num only [v1, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v2 : ℂ := (((-1) : ℝ) : ℂ)
  have hv2re : Enclosed v2.re (-1) (-1) := by
    convert (enclosed_const ((-1) : ℝ)) using 1
    all_goals norm_num only [v2, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv2im : Enclosed v2.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v2, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t6 : ℝ := v2.re + v1.re
  have ht6 : Enclosed t6 (-1039 / 1000) (-961 / 1000) := enclosed_add (L := (-1039 / 1000)) (U := (-961 / 1000)) hv2re hv1re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t7 : ℝ := v2.im + v1.im
  have ht7 : Enclosed t7 (-91 / 25) (-3549 / 1000) := enclosed_add (L := (-91 / 25)) (U := (-3549 / 1000)) hv2im hv1im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v3 : ℂ := v2+v1
  have hv3re : Enclosed v3.re (-1039 / 1000) (-961 / 1000) := by
    convert ht6 using 1
    all_goals norm_num only [v3, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv3im : Enclosed v3.im (-91 / 25) (-3549 / 1000) := by
    convert ht7 using 1
    all_goals norm_num only [v3, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have ha0 : d2 η = v3 := by
    dsimp only [d2, v0, v1, v2, v3]
    all_goals push_cast
    all_goals ring
  have ha0re : Enclosed (d2 η).re (-1039 / 1000) (-961 / 1000) := by
    rw [ha0]
    exact hv3re
  have ha0im : Enclosed (d2 η).im (-91 / 25) (-3549 / 1000) := by
    rw [ha0]
    exact hv3im
  let v4 : ℂ := ((13 : ℝ) : ℂ)
  have hv4re : Enclosed v4.re 13 13 := by
    convert (enclosed_const (13 : ℝ)) using 1
    all_goals norm_num only [v4, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv4im : Enclosed v4.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v4, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t8 : ℝ := v4.re * η.re
  have ht8 : Enclosed t8 (-39 / 1000) (39 / 1000) := enclosed_mul (L := (-39 / 1000)) (U := (39 / 1000)) hv4re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t9 : ℝ := v4.im * η.im
  have ht9 : Enclosed t9 0 0 := enclosed_mul (L := 0) (U := 0) hv4im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t10 : ℝ := t8 - t9
  have ht10 : Enclosed t10 (-39 / 1000) (39 / 1000) := enclosed_sub (L := (-39 / 1000)) (U := (39 / 1000)) ht8 ht9 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t11 : ℝ := v4.re * η.im
  have ht11 : Enclosed t11 (-91 / 25) (-3549 / 1000) := enclosed_mul (L := (-91 / 25)) (U := (-3549 / 1000)) hv4re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t12 : ℝ := v4.im * η.re
  have ht12 : Enclosed t12 0 0 := enclosed_mul (L := 0) (U := 0) hv4im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t13 : ℝ := t11 + t12
  have ht13 : Enclosed t13 (-91 / 25) (-3549 / 1000) := enclosed_add (L := (-91 / 25)) (U := (-3549 / 1000)) ht11 ht12 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v5 : ℂ := v4*η
  have hv5re : Enclosed v5.re (-39 / 1000) (39 / 1000) := by
    convert ht10 using 1
    all_goals norm_num only [v5, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv5im : Enclosed v5.im (-91 / 25) (-3549 / 1000) := by
    convert ht13 using 1
    all_goals norm_num only [v5, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v6 : ℂ := (((-1) : ℝ) : ℂ)
  have hv6re : Enclosed v6.re (-1) (-1) := by
    convert (enclosed_const ((-1) : ℝ)) using 1
    all_goals norm_num only [v6, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv6im : Enclosed v6.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v6, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t14 : ℝ := v6.re - v5.re
  have ht14 : Enclosed t14 (-1039 / 1000) (-961 / 1000) := enclosed_sub (L := (-1039 / 1000)) (U := (-961 / 1000)) hv6re hv5re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t15 : ℝ := v6.im - v5.im
  have ht15 : Enclosed t15 (3549 / 1000) (91 / 25) := enclosed_sub (L := (3549 / 1000)) (U := (91 / 25)) hv6im hv5im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v7 : ℂ := v6-v5
  have hv7re : Enclosed v7.re (-1039 / 1000) (-961 / 1000) := by
    convert ht14 using 1
    all_goals norm_num only [v7, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv7im : Enclosed v7.im (3549 / 1000) (91 / 25) := by
    convert ht15 using 1
    all_goals norm_num only [v7, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have ha1 : d0 η = v7 := by
    dsimp only [d0, v4, v5, v6, v7]
    all_goals push_cast
    all_goals ring
  have ha1re : Enclosed (d0 η).re (-1039 / 1000) (-961 / 1000) := by
    rw [ha1]
    exact hv7re
  have ha1im : Enclosed (d0 η).im (3549 / 1000) (91 / 25) := by
    rw [ha1]
    exact hv7im
  let v8 : ℂ := (((-1) : ℝ) : ℂ)
  have hv8re : Enclosed v8.re (-1) (-1) := by
    convert (enclosed_const ((-1) : ℝ)) using 1
    all_goals norm_num only [v8, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv8im : Enclosed v8.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v8, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t16 : ℝ := v8.re - η.re
  have ht16 : Enclosed t16 (-1003 / 1000) (-997 / 1000) := enclosed_sub (L := (-1003 / 1000)) (U := (-997 / 1000)) hv8re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t17 : ℝ := v8.im - η.im
  have ht17 : Enclosed t17 (273 / 1000) (7 / 25) := enclosed_sub (L := (273 / 1000)) (U := (7 / 25)) hv8im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v9 : ℂ := v8-η
  have hv9re : Enclosed v9.re (-1003 / 1000) (-997 / 1000) := by
    convert ht16 using 1
    all_goals norm_num only [v9, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv9im : Enclosed v9.im (273 / 1000) (7 / 25) := by
    convert ht17 using 1
    all_goals norm_num only [v9, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v10 : ℂ := ((7 : ℝ) : ℂ)
  have hv10re : Enclosed v10.re 7 7 := by
    convert (enclosed_const (7 : ℝ)) using 1
    all_goals norm_num only [v10, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv10im : Enclosed v10.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v10, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t18 : ℝ := v10.re * η.re
  have ht18 : Enclosed t18 (-21 / 1000) (21 / 1000) := enclosed_mul (L := (-21 / 1000)) (U := (21 / 1000)) hv10re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t19 : ℝ := v10.im * η.im
  have ht19 : Enclosed t19 0 0 := enclosed_mul (L := 0) (U := 0) hv10im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t20 : ℝ := t18 - t19
  have ht20 : Enclosed t20 (-21 / 1000) (21 / 1000) := enclosed_sub (L := (-21 / 1000)) (U := (21 / 1000)) ht18 ht19 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t21 : ℝ := v10.re * η.im
  have ht21 : Enclosed t21 (-49 / 25) (-1911 / 1000) := enclosed_mul (L := (-49 / 25)) (U := (-1911 / 1000)) hv10re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t22 : ℝ := v10.im * η.re
  have ht22 : Enclosed t22 0 0 := enclosed_mul (L := 0) (U := 0) hv10im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t23 : ℝ := t21 + t22
  have ht23 : Enclosed t23 (-49 / 25) (-1911 / 1000) := enclosed_add (L := (-49 / 25)) (U := (-1911 / 1000)) ht21 ht22 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v11 : ℂ := v10*η
  have hv11re : Enclosed v11.re (-21 / 1000) (21 / 1000) := by
    convert ht20 using 1
    all_goals norm_num only [v11, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv11im : Enclosed v11.im (-49 / 25) (-1911 / 1000) := by
    convert ht23 using 1
    all_goals norm_num only [v11, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t24 : ℝ := v11.re * η.re
  have ht24 : Enclosed t24 (-63 / 1000000) (63 / 1000000) := enclosed_mul (L := (-63 / 1000000)) (U := (63 / 1000000)) hv11re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t25 : ℝ := v11.im * η.im
  have ht25 : Enclosed t25 (521703 / 1000000) (343 / 625) := enclosed_mul (L := (521703 / 1000000)) (U := (343 / 625)) hv11im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t26 : ℝ := t24 - t25
  have ht26 : Enclosed t26 (-548863 / 1000000) (-13041 / 25000) := enclosed_sub (L := (-548863 / 1000000)) (U := (-13041 / 25000)) ht24 ht25 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t27 : ℝ := v11.re * η.im
  have ht27 : Enclosed t27 (-147 / 25000) (147 / 25000) := enclosed_mul (L := (-147 / 25000)) (U := (147 / 25000)) hv11re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t28 : ℝ := v11.im * η.re
  have ht28 : Enclosed t28 (-147 / 25000) (147 / 25000) := enclosed_mul (L := (-147 / 25000)) (U := (147 / 25000)) hv11im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t29 : ℝ := t27 + t28
  have ht29 : Enclosed t29 (-147 / 12500) (147 / 12500) := enclosed_add (L := (-147 / 12500)) (U := (147 / 12500)) ht27 ht28 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v12 : ℂ := v11*η
  have hv12re : Enclosed v12.re (-548863 / 1000000) (-13041 / 25000) := by
    convert ht26 using 1
    all_goals norm_num only [v12, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv12im : Enclosed v12.im (-147 / 12500) (147 / 12500) := by
    convert ht29 using 1
    all_goals norm_num only [v12, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t30 : ℝ := v9.re - v12.re
  have ht30 : Enclosed t30 (-6017 / 12500) (-448137 / 1000000) := enclosed_sub (L := (-6017 / 12500)) (U := (-448137 / 1000000)) hv9re hv12re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t31 : ℝ := v9.im - v12.im
  have ht31 : Enclosed t31 (6531 / 25000) (3647 / 12500) := enclosed_sub (L := (6531 / 25000)) (U := (3647 / 12500)) hv9im hv12im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v13 : ℂ := v9-v12
  have hv13re : Enclosed v13.re (-6017 / 12500) (-448137 / 1000000) := by
    convert ht30 using 1
    all_goals norm_num only [v13, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv13im : Enclosed v13.im (6531 / 25000) (3647 / 12500) := by
    convert ht31 using 1
    all_goals norm_num only [v13, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have ha2 : b3 η = v13 := by
    dsimp only [b3, v8, v9, v10, v11, v12, v13]
    all_goals push_cast
    all_goals ring
  have ha2re : Enclosed (b3 η).re (-6017 / 12500) (-448137 / 1000000) := by
    rw [ha2]
    exact hv13re
  have ha2im : Enclosed (b3 η).im (6531 / 25000) (3647 / 12500) := by
    rw [ha2]
    exact hv13im
  let v14 : ℂ := ((209 : ℝ) : ℂ)
  have hv14re : Enclosed v14.re 209 209 := by
    convert (enclosed_const (209 : ℝ)) using 1
    all_goals norm_num only [v14, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv14im : Enclosed v14.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v14, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t32 : ℝ := v14.re * η.re
  have ht32 : Enclosed t32 (-627 / 1000) (627 / 1000) := enclosed_mul (L := (-627 / 1000)) (U := (627 / 1000)) hv14re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t33 : ℝ := v14.im * η.im
  have ht33 : Enclosed t33 0 0 := enclosed_mul (L := 0) (U := 0) hv14im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t34 : ℝ := t32 - t33
  have ht34 : Enclosed t34 (-627 / 1000) (627 / 1000) := enclosed_sub (L := (-627 / 1000)) (U := (627 / 1000)) ht32 ht33 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t35 : ℝ := v14.re * η.im
  have ht35 : Enclosed t35 (-1463 / 25) (-57057 / 1000) := enclosed_mul (L := (-1463 / 25)) (U := (-57057 / 1000)) hv14re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t36 : ℝ := v14.im * η.re
  have ht36 : Enclosed t36 0 0 := enclosed_mul (L := 0) (U := 0) hv14im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t37 : ℝ := t35 + t36
  have ht37 : Enclosed t37 (-1463 / 25) (-57057 / 1000) := enclosed_add (L := (-1463 / 25)) (U := (-57057 / 1000)) ht35 ht36 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v15 : ℂ := v14*η
  have hv15re : Enclosed v15.re (-627 / 1000) (627 / 1000) := by
    convert ht34 using 1
    all_goals norm_num only [v15, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv15im : Enclosed v15.im (-1463 / 25) (-57057 / 1000) := by
    convert ht37 using 1
    all_goals norm_num only [v15, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v16 : ℂ := ((2 : ℝ) : ℂ)
  have hv16re : Enclosed v16.re 2 2 := by
    convert (enclosed_const (2 : ℝ)) using 1
    all_goals norm_num only [v16, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv16im : Enclosed v16.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v16, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t38 : ℝ := v16.re - v15.re
  have ht38 : Enclosed t38 (1373 / 1000) (2627 / 1000) := enclosed_sub (L := (1373 / 1000)) (U := (2627 / 1000)) hv16re hv15re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t39 : ℝ := v16.im - v15.im
  have ht39 : Enclosed t39 (57057 / 1000) (1463 / 25) := enclosed_sub (L := (57057 / 1000)) (U := (1463 / 25)) hv16im hv15im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v17 : ℂ := v16-v15
  have hv17re : Enclosed v17.re (1373 / 1000) (2627 / 1000) := by
    convert ht38 using 1
    all_goals norm_num only [v17, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv17im : Enclosed v17.im (57057 / 1000) (1463 / 25) := by
    convert ht39 using 1
    all_goals norm_num only [v17, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v18 : ℂ := ((720 : ℝ) : ℂ)
  have hv18re : Enclosed v18.re 720 720 := by
    convert (enclosed_const (720 : ℝ)) using 1
    all_goals norm_num only [v18, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv18im : Enclosed v18.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v18, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t40 : ℝ := v18.re * η.re
  have ht40 : Enclosed t40 (-54 / 25) (54 / 25) := enclosed_mul (L := (-54 / 25)) (U := (54 / 25)) hv18re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t41 : ℝ := v18.im * η.im
  have ht41 : Enclosed t41 0 0 := enclosed_mul (L := 0) (U := 0) hv18im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t42 : ℝ := t40 - t41
  have ht42 : Enclosed t42 (-54 / 25) (54 / 25) := enclosed_sub (L := (-54 / 25)) (U := (54 / 25)) ht40 ht41 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t43 : ℝ := v18.re * η.im
  have ht43 : Enclosed t43 (-1008 / 5) (-4914 / 25) := enclosed_mul (L := (-1008 / 5)) (U := (-4914 / 25)) hv18re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t44 : ℝ := v18.im * η.re
  have ht44 : Enclosed t44 0 0 := enclosed_mul (L := 0) (U := 0) hv18im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t45 : ℝ := t43 + t44
  have ht45 : Enclosed t45 (-1008 / 5) (-4914 / 25) := enclosed_add (L := (-1008 / 5)) (U := (-4914 / 25)) ht43 ht44 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v19 : ℂ := v18*η
  have hv19re : Enclosed v19.re (-54 / 25) (54 / 25) := by
    convert ht42 using 1
    all_goals norm_num only [v19, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv19im : Enclosed v19.im (-1008 / 5) (-4914 / 25) := by
    convert ht45 using 1
    all_goals norm_num only [v19, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t46 : ℝ := v19.re * η.re
  have ht46 : Enclosed t46 (-81 / 12500) (81 / 12500) := enclosed_mul (L := (-81 / 12500)) (U := (81 / 12500)) hv19re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t47 : ℝ := v19.im * η.im
  have ht47 : Enclosed t47 (670761 / 12500) (7056 / 125) := enclosed_mul (L := (670761 / 12500)) (U := (7056 / 125)) hv19im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t48 : ℝ := t46 - t47
  have ht48 : Enclosed t48 (-705681 / 12500) (-33534 / 625) := enclosed_sub (L := (-705681 / 12500)) (U := (-33534 / 625)) ht46 ht47 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t49 : ℝ := v19.re * η.im
  have ht49 : Enclosed t49 (-378 / 625) (378 / 625) := enclosed_mul (L := (-378 / 625)) (U := (378 / 625)) hv19re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t50 : ℝ := v19.im * η.re
  have ht50 : Enclosed t50 (-378 / 625) (378 / 625) := enclosed_mul (L := (-378 / 625)) (U := (378 / 625)) hv19im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t51 : ℝ := t49 + t50
  have ht51 : Enclosed t51 (-756 / 625) (756 / 625) := enclosed_add (L := (-756 / 625)) (U := (756 / 625)) ht49 ht50 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v20 : ℂ := v19*η
  have hv20re : Enclosed v20.re (-705681 / 12500) (-33534 / 625) := by
    convert ht48 using 1
    all_goals norm_num only [v20, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv20im : Enclosed v20.im (-756 / 625) (756 / 625) := by
    convert ht51 using 1
    all_goals norm_num only [v20, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t52 : ℝ := v17.re + v20.re
  have ht52 : Enclosed t52 (-1377037 / 25000) (-255137 / 5000) := enclosed_add (L := (-1377037 / 25000)) (U := (-255137 / 5000)) hv17re hv20re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t53 : ℝ := v17.im + v20.im
  have ht53 : Enclosed t53 (279237 / 5000) (37331 / 625) := enclosed_add (L := (279237 / 5000)) (U := (37331 / 625)) hv17im hv20im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v21 : ℂ := v17+v20
  have hv21re : Enclosed v21.re (-1377037 / 25000) (-255137 / 5000) := by
    convert ht52 using 1
    all_goals norm_num only [v21, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv21im : Enclosed v21.im (279237 / 5000) (37331 / 625) := by
    convert ht53 using 1
    all_goals norm_num only [v21, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have ha3 : b2 η = v21 := by
    dsimp only [b2, v14, v15, v16, v17, v18, v19, v20, v21]
    all_goals push_cast
    all_goals ring
  have ha3re : Enclosed (b2 η).re (-1377037 / 25000) (-255137 / 5000) := by
    rw [ha3]
    exact hv21re
  have ha3im : Enclosed (b2 η).im (279237 / 5000) (37331 / 625) := by
    rw [ha3]
    exact hv21im
  let v22 : ℂ := ((183 : ℝ) : ℂ)
  have hv22re : Enclosed v22.re 183 183 := by
    convert (enclosed_const (183 : ℝ)) using 1
    all_goals norm_num only [v22, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv22im : Enclosed v22.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v22, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t54 : ℝ := v22.re * η.re
  have ht54 : Enclosed t54 (-549 / 1000) (549 / 1000) := enclosed_mul (L := (-549 / 1000)) (U := (549 / 1000)) hv22re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t55 : ℝ := v22.im * η.im
  have ht55 : Enclosed t55 0 0 := enclosed_mul (L := 0) (U := 0) hv22im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t56 : ℝ := t54 - t55
  have ht56 : Enclosed t56 (-549 / 1000) (549 / 1000) := enclosed_sub (L := (-549 / 1000)) (U := (549 / 1000)) ht54 ht55 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t57 : ℝ := v22.re * η.im
  have ht57 : Enclosed t57 (-1281 / 25) (-49959 / 1000) := enclosed_mul (L := (-1281 / 25)) (U := (-49959 / 1000)) hv22re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t58 : ℝ := v22.im * η.re
  have ht58 : Enclosed t58 0 0 := enclosed_mul (L := 0) (U := 0) hv22im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t59 : ℝ := t57 + t58
  have ht59 : Enclosed t59 (-1281 / 25) (-49959 / 1000) := enclosed_add (L := (-1281 / 25)) (U := (-49959 / 1000)) ht57 ht58 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v23 : ℂ := v22*η
  have hv23re : Enclosed v23.re (-549 / 1000) (549 / 1000) := by
    convert ht56 using 1
    all_goals norm_num only [v23, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv23im : Enclosed v23.im (-1281 / 25) (-49959 / 1000) := by
    convert ht59 using 1
    all_goals norm_num only [v23, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v24 : ℂ := (((-1) : ℝ) : ℂ)
  have hv24re : Enclosed v24.re (-1) (-1) := by
    convert (enclosed_const ((-1) : ℝ)) using 1
    all_goals norm_num only [v24, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv24im : Enclosed v24.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v24, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t60 : ℝ := v24.re - v23.re
  have ht60 : Enclosed t60 (-1549 / 1000) (-451 / 1000) := enclosed_sub (L := (-1549 / 1000)) (U := (-451 / 1000)) hv24re hv23re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t61 : ℝ := v24.im - v23.im
  have ht61 : Enclosed t61 (49959 / 1000) (1281 / 25) := enclosed_sub (L := (49959 / 1000)) (U := (1281 / 25)) hv24im hv23im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v25 : ℂ := v24-v23
  have hv25re : Enclosed v25.re (-1549 / 1000) (-451 / 1000) := by
    convert ht60 using 1
    all_goals norm_num only [v25, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv25im : Enclosed v25.im (49959 / 1000) (1281 / 25) := by
    convert ht61 using 1
    all_goals norm_num only [v25, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v26 : ℂ := ((917 : ℝ) : ℂ)
  have hv26re : Enclosed v26.re 917 917 := by
    convert (enclosed_const (917 : ℝ)) using 1
    all_goals norm_num only [v26, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv26im : Enclosed v26.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v26, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t62 : ℝ := v26.re * η.re
  have ht62 : Enclosed t62 (-2751 / 1000) (2751 / 1000) := enclosed_mul (L := (-2751 / 1000)) (U := (2751 / 1000)) hv26re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t63 : ℝ := v26.im * η.im
  have ht63 : Enclosed t63 0 0 := enclosed_mul (L := 0) (U := 0) hv26im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t64 : ℝ := t62 - t63
  have ht64 : Enclosed t64 (-2751 / 1000) (2751 / 1000) := enclosed_sub (L := (-2751 / 1000)) (U := (2751 / 1000)) ht62 ht63 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t65 : ℝ := v26.re * η.im
  have ht65 : Enclosed t65 (-6419 / 25) (-250341 / 1000) := enclosed_mul (L := (-6419 / 25)) (U := (-250341 / 1000)) hv26re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t66 : ℝ := v26.im * η.re
  have ht66 : Enclosed t66 0 0 := enclosed_mul (L := 0) (U := 0) hv26im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t67 : ℝ := t65 + t66
  have ht67 : Enclosed t67 (-6419 / 25) (-250341 / 1000) := enclosed_add (L := (-6419 / 25)) (U := (-250341 / 1000)) ht65 ht66 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v27 : ℂ := v26*η
  have hv27re : Enclosed v27.re (-2751 / 1000) (2751 / 1000) := by
    convert ht64 using 1
    all_goals norm_num only [v27, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv27im : Enclosed v27.im (-6419 / 25) (-250341 / 1000) := by
    convert ht67 using 1
    all_goals norm_num only [v27, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t68 : ℝ := v27.re * η.re
  have ht68 : Enclosed t68 (-8253 / 1000000) (8253 / 1000000) := enclosed_mul (L := (-8253 / 1000000)) (U := (8253 / 1000000)) hv27re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t69 : ℝ := v27.im * η.im
  have ht69 : Enclosed t69 (68343093 / 1000000) (44933 / 625) := enclosed_mul (L := (68343093 / 1000000)) (U := (44933 / 625)) hv27im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t70 : ℝ := t68 - t69
  have ht70 : Enclosed t70 (-71901053 / 1000000) (-1708371 / 25000) := enclosed_sub (L := (-71901053 / 1000000)) (U := (-1708371 / 25000)) ht68 ht69 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t71 : ℝ := v27.re * η.im
  have ht71 : Enclosed t71 (-19257 / 25000) (19257 / 25000) := enclosed_mul (L := (-19257 / 25000)) (U := (19257 / 25000)) hv27re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t72 : ℝ := v27.im * η.re
  have ht72 : Enclosed t72 (-19257 / 25000) (19257 / 25000) := enclosed_mul (L := (-19257 / 25000)) (U := (19257 / 25000)) hv27im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t73 : ℝ := t71 + t72
  have ht73 : Enclosed t73 (-19257 / 12500) (19257 / 12500) := enclosed_add (L := (-19257 / 12500)) (U := (19257 / 12500)) ht71 ht72 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v28 : ℂ := v27*η
  have hv28re : Enclosed v28.re (-71901053 / 1000000) (-1708371 / 25000) := by
    convert ht70 using 1
    all_goals norm_num only [v28, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv28im : Enclosed v28.im (-19257 / 12500) (19257 / 12500) := by
    convert ht73 using 1
    all_goals norm_num only [v28, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t74 : ℝ := v25.re - v28.re
  have ht74 : Enclosed t74 (834823 / 12500) (71450053 / 1000000) := enclosed_sub (L := (834823 / 12500)) (U := (71450053 / 1000000)) hv25re hv28re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t75 : ℝ := v25.im - v28.im
  have ht75 : Enclosed t75 (1210461 / 25000) (659757 / 12500) := enclosed_sub (L := (1210461 / 25000)) (U := (659757 / 12500)) hv25im hv28im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v29 : ℂ := v25-v28
  have hv29re : Enclosed v29.re (834823 / 12500) (71450053 / 1000000) := by
    convert ht74 using 1
    all_goals norm_num only [v29, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv29im : Enclosed v29.im (1210461 / 25000) (659757 / 12500) := by
    convert ht75 using 1
    all_goals norm_num only [v29, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have ha4 : b1 η = v29 := by
    dsimp only [b1, v22, v23, v24, v25, v26, v27, v28, v29]
    all_goals push_cast
    all_goals ring
  have ha4re : Enclosed (b1 η).re (834823 / 12500) (71450053 / 1000000) := by
    rw [ha4]
    exact hv29re
  have ha4im : Enclosed (b1 η).im (1210461 / 25000) (659757 / 12500) := by
    rw [ha4]
    exact hv29im
  let v30 : ℂ := (((-27) : ℝ) : ℂ)
  have hv30re : Enclosed v30.re (-27) (-27) := by
    convert (enclosed_const ((-27) : ℝ)) using 1
    all_goals norm_num only [v30, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv30im : Enclosed v30.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v30, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t76 : ℝ := v30.re * η.re
  have ht76 : Enclosed t76 (-81 / 1000) (81 / 1000) := enclosed_mul (L := (-81 / 1000)) (U := (81 / 1000)) hv30re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t77 : ℝ := v30.im * η.im
  have ht77 : Enclosed t77 0 0 := enclosed_mul (L := 0) (U := 0) hv30im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t78 : ℝ := t76 - t77
  have ht78 : Enclosed t78 (-81 / 1000) (81 / 1000) := enclosed_sub (L := (-81 / 1000)) (U := (81 / 1000)) ht76 ht77 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t79 : ℝ := v30.re * η.im
  have ht79 : Enclosed t79 (7371 / 1000) (189 / 25) := enclosed_mul (L := (7371 / 1000)) (U := (189 / 25)) hv30re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t80 : ℝ := v30.im * η.re
  have ht80 : Enclosed t80 0 0 := enclosed_mul (L := 0) (U := 0) hv30im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t81 : ℝ := t79 + t80
  have ht81 : Enclosed t81 (7371 / 1000) (189 / 25) := enclosed_add (L := (7371 / 1000)) (U := (189 / 25)) ht79 ht80 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v31 : ℂ := v30*η
  have hv31re : Enclosed v31.re (-81 / 1000) (81 / 1000) := by
    convert ht78 using 1
    all_goals norm_num only [v31, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv31im : Enclosed v31.im (7371 / 1000) (189 / 25) := by
    convert ht81 using 1
    all_goals norm_num only [v31, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v32 : ℂ := ((216 : ℝ) : ℂ)
  have hv32re : Enclosed v32.re 216 216 := by
    convert (enclosed_const (216 : ℝ)) using 1
    all_goals norm_num only [v32, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv32im : Enclosed v32.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v32, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t82 : ℝ := v32.re * η.re
  have ht82 : Enclosed t82 (-81 / 125) (81 / 125) := enclosed_mul (L := (-81 / 125)) (U := (81 / 125)) hv32re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t83 : ℝ := v32.im * η.im
  have ht83 : Enclosed t83 0 0 := enclosed_mul (L := 0) (U := 0) hv32im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t84 : ℝ := t82 - t83
  have ht84 : Enclosed t84 (-81 / 125) (81 / 125) := enclosed_sub (L := (-81 / 125)) (U := (81 / 125)) ht82 ht83 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t85 : ℝ := v32.re * η.im
  have ht85 : Enclosed t85 (-1512 / 25) (-7371 / 125) := enclosed_mul (L := (-1512 / 25)) (U := (-7371 / 125)) hv32re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t86 : ℝ := v32.im * η.re
  have ht86 : Enclosed t86 0 0 := enclosed_mul (L := 0) (U := 0) hv32im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t87 : ℝ := t85 + t86
  have ht87 : Enclosed t87 (-1512 / 25) (-7371 / 125) := enclosed_add (L := (-1512 / 25)) (U := (-7371 / 125)) ht85 ht86 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v33 : ℂ := v32*η
  have hv33re : Enclosed v33.re (-81 / 125) (81 / 125) := by
    convert ht84 using 1
    all_goals norm_num only [v33, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv33im : Enclosed v33.im (-1512 / 25) (-7371 / 125) := by
    convert ht87 using 1
    all_goals norm_num only [v33, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t88 : ℝ := v33.re * η.re
  have ht88 : Enclosed t88 (-243 / 125000) (243 / 125000) := enclosed_mul (L := (-243 / 125000)) (U := (243 / 125000)) hv33re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t89 : ℝ := v33.im * η.im
  have ht89 : Enclosed t89 (2012283 / 125000) (10584 / 625) := enclosed_mul (L := (2012283 / 125000)) (U := (10584 / 625)) hv33im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t90 : ℝ := t88 - t89
  have ht90 : Enclosed t90 (-2117043 / 125000) (-50301 / 3125) := enclosed_sub (L := (-2117043 / 125000)) (U := (-50301 / 3125)) ht88 ht89 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t91 : ℝ := v33.re * η.im
  have ht91 : Enclosed t91 (-567 / 3125) (567 / 3125) := enclosed_mul (L := (-567 / 3125)) (U := (567 / 3125)) hv33re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t92 : ℝ := v33.im * η.re
  have ht92 : Enclosed t92 (-567 / 3125) (567 / 3125) := enclosed_mul (L := (-567 / 3125)) (U := (567 / 3125)) hv33im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t93 : ℝ := t91 + t92
  have ht93 : Enclosed t93 (-1134 / 3125) (1134 / 3125) := enclosed_add (L := (-1134 / 3125)) (U := (1134 / 3125)) ht91 ht92 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v34 : ℂ := v33*η
  have hv34re : Enclosed v34.re (-2117043 / 125000) (-50301 / 3125) := by
    convert ht90 using 1
    all_goals norm_num only [v34, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv34im : Enclosed v34.im (-1134 / 3125) (1134 / 3125) := by
    convert ht93 using 1
    all_goals norm_num only [v34, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t94 : ℝ := v31.re - v34.re
  have ht94 : Enclosed t94 (400383 / 25000) (265896 / 15625) := enclosed_sub (L := (400383 / 25000)) (U := (265896 / 15625)) hv31re hv34re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t95 : ℝ := v31.im - v34.im
  have ht95 : Enclosed t95 (175203 / 25000) (24759 / 3125) := enclosed_sub (L := (175203 / 25000)) (U := (24759 / 3125)) hv31im hv34im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v35 : ℂ := v31-v34
  have hv35re : Enclosed v35.re (400383 / 25000) (265896 / 15625) := by
    convert ht94 using 1
    all_goals norm_num only [v35, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv35im : Enclosed v35.im (175203 / 25000) (24759 / 3125) := by
    convert ht95 using 1
    all_goals norm_num only [v35, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have ha5 : b0 η = v35 := by
    dsimp only [b0, v30, v31, v32, v33, v34, v35]
    all_goals push_cast
    all_goals ring
  have ha5re : Enclosed (b0 η).re (400383 / 25000) (265896 / 15625) := by
    rw [ha5]
    exact hv35re
  have ha5im : Enclosed (b0 η).im (175203 / 25000) (24759 / 3125) := by
    rw [ha5]
    exact hv35im
  let t96 : ℝ := (d2 η).re * z.re
  have ht96 : Enclosed t96 (-726261 / 1000000) (-172019 / 500000) := enclosed_mul (L := (-726261 / 1000000)) (U := (-172019 / 500000)) ha0re hz.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t97 : ℝ := (d2 η).im * z.im
  have ht97 : Enclosed t97 (-92729 / 25000) (-1203111 / 500000) := enclosed_mul (L := (-92729 / 25000)) (U := (-1203111 / 500000)) ha0im hz.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t98 : ℝ := t96 - t97
  have ht98 : Enclosed t98 (1679961 / 1000000) (1682561 / 500000) := enclosed_sub (L := (1679961 / 1000000)) (U := (1682561 / 500000)) ht96 ht97 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t99 : ℝ := (d2 η).re * z.im
  have ht99 : Enclosed t99 (-1058741 / 1000000) (-325779 / 500000) := enclosed_mul (L := (-1058741 / 1000000)) (U := (-325779 / 500000)) ha0re hz.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t100 : ℝ := (d2 η).im * z.re
  have ht100 : Enclosed t100 (-63609 / 25000) (-635271 / 500000) := enclosed_mul (L := (-63609 / 25000)) (U := (-635271 / 500000)) ha0im hz.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t101 : ℝ := t99 + t100
  have ht101 : Enclosed t101 (-3603101 / 1000000) (-19221 / 10000) := enclosed_add (L := (-3603101 / 1000000)) (U := (-19221 / 10000)) ht99 ht100 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v36 : ℂ := (d2 η)*z
  have hv36re : Enclosed v36.re (1679961 / 1000000) (1682561 / 500000) := by
    convert ht98 using 1
    all_goals norm_num only [v36, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv36im : Enclosed v36.im (-3603101 / 1000000) (-19221 / 10000) := by
    convert ht101 using 1
    all_goals norm_num only [v36, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t102 : ℝ := v36.re * z.re
  have ht102 : Enclosed t102 (300713019 / 500000000) (1176110139 / 500000000) := enclosed_mul (L := (300713019 / 500000000)) (U := (1176110139 / 500000000)) hv36re hz.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t103 : ℝ := v36.im * z.im
  have ht103 : Enclosed t103 (-3671559919 / 1000000000) (-6515919 / 5000000) := enclosed_mul (L := (-3671559919 / 1000000000)) (U := (-6515919 / 5000000)) hv36im hz.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t104 : ℝ := t102 - t103
  have ht104 : Enclosed t104 (952304919 / 500000000) (6023780197 / 1000000000) := enclosed_sub (L := (952304919 / 500000000)) (U := (6023780197 / 1000000000)) ht102 ht103 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t105 : ℝ := v36.re * z.im
  have ht105 : Enclosed t105 (569506779 / 500000000) (1714529659 / 500000000) := enclosed_mul (L := (569506779 / 500000000)) (U := (1714529659 / 500000000)) hv36re hz.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t106 : ℝ := v36.im * z.re
  have ht106 : Enclosed t106 (-2518567599 / 1000000000) (-3440559 / 5000000) := enclosed_mul (L := (-2518567599 / 1000000000)) (U := (-3440559 / 5000000)) hv36im hz.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t107 : ℝ := t105 + t106
  have ht107 : Enclosed t107 (-1379554041 / 1000000000) (1370473759 / 500000000) := enclosed_add (L := (-1379554041 / 1000000000)) (U := (1370473759 / 500000000)) ht105 ht106 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v37 : ℂ := v36*z
  have hv37re : Enclosed v37.re (952304919 / 500000000) (6023780197 / 1000000000) := by
    convert ht104 using 1
    all_goals norm_num only [v37, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv37im : Enclosed v37.im (-1379554041 / 1000000000) (1370473759 / 500000000) := by
    convert ht107 using 1
    all_goals norm_num only [v37, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v38 : ℂ := ((2 : ℝ) : ℂ)
  have hv38re : Enclosed v38.re 2 2 := by
    convert (enclosed_const (2 : ℝ)) using 1
    all_goals norm_num only [v38, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv38im : Enclosed v38.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v38, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t108 : ℝ := v38.re * z.re
  have ht108 : Enclosed t108 (179 / 250) (699 / 500) := enclosed_mul (L := (179 / 250)) (U := (699 / 500)) hv38re hz.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t109 : ℝ := v38.im * z.im
  have ht109 : Enclosed t109 0 0 := enclosed_mul (L := 0) (U := 0) hv38im hz.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t110 : ℝ := t108 - t109
  have ht110 : Enclosed t110 (179 / 250) (699 / 500) := enclosed_sub (L := (179 / 250)) (U := (699 / 500)) ht108 ht109 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t111 : ℝ := v38.re * z.im
  have ht111 : Enclosed t111 (339 / 250) (1019 / 500) := enclosed_mul (L := (339 / 250)) (U := (1019 / 500)) hv38re hz.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t112 : ℝ := v38.im * z.re
  have ht112 : Enclosed t112 0 0 := enclosed_mul (L := 0) (U := 0) hv38im hz.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t113 : ℝ := t111 + t112
  have ht113 : Enclosed t113 (339 / 250) (1019 / 500) := enclosed_add (L := (339 / 250)) (U := (1019 / 500)) ht111 ht112 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v39 : ℂ := v38*z
  have hv39re : Enclosed v39.re (179 / 250) (699 / 500) := by
    convert ht110 using 1
    all_goals norm_num only [v39, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv39im : Enclosed v39.im (339 / 250) (1019 / 500) := by
    convert ht113 using 1
    all_goals norm_num only [v39, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t114 : ℝ := v37.re + v39.re
  have ht114 : Enclosed t114 (1310304919 / 500000000) (7421780197 / 1000000000) := enclosed_add (L := (1310304919 / 500000000)) (U := (7421780197 / 1000000000)) hv37re hv39re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t115 : ℝ := v37.im + v39.im
  have ht115 : Enclosed t115 (-23554041 / 1000000000) (2389473759 / 500000000) := enclosed_add (L := (-23554041 / 1000000000)) (U := (2389473759 / 500000000)) hv37im hv39im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v40 : ℂ := v37+v39
  have hv40re : Enclosed v40.re (1310304919 / 500000000) (7421780197 / 1000000000) := by
    convert ht114 using 1
    all_goals norm_num only [v40, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv40im : Enclosed v40.im (-23554041 / 1000000000) (2389473759 / 500000000) := by
    convert ht115 using 1
    all_goals norm_num only [v40, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t116 : ℝ := v40.re + (d0 η).re
  have ht116 : Enclosed t116 (790804919 / 500000000) (6460780197 / 1000000000) := enclosed_add (L := (790804919 / 500000000)) (U := (6460780197 / 1000000000)) hv40re ha1re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t117 : ℝ := v40.im + (d0 η).im
  have ht117 : Enclosed t117 (3525445959 / 1000000000) (4209473759 / 500000000) := enclosed_add (L := (3525445959 / 1000000000)) (U := (4209473759 / 500000000)) hv40im ha1im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v41 : ℂ := v40+(d0 η)
  have hv41re : Enclosed v41.re (790804919 / 500000000) (6460780197 / 1000000000) := by
    convert ht116 using 1
    all_goals norm_num only [v41, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv41im : Enclosed v41.im (3525445959 / 1000000000) (4209473759 / 500000000) := by
    convert ht117 using 1
    all_goals norm_num only [v41, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have ha6 : polyD z η = v41 := by
    dsimp only [polyD, v36, v37, v38, v39, v40, v41]
    all_goals push_cast
    all_goals ring
  have ha6re : Enclosed (polyD z η).re (790804919 / 500000000) (6460780197 / 1000000000) := by
    rw [ha6]
    exact hv41re
  have ha6im : Enclosed (polyD z η).im (3525445959 / 1000000000) (4209473759 / 500000000) := by
    rw [ha6]
    exact hv41im
  let t118 : ℝ := (d2 η).re * u.re
  have ht118 : Enclosed t118 (650597 / 100000000) (782367 / 100000000) := enclosed_mul (L := (650597 / 100000000)) (U := (782367 / 100000000)) ha0re hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t119 : ℝ := (d2 η).im * u.im
  have ht119 : Enclosed t119 (-4641 / 312500) (-294567 / 25000000) := enclosed_mul (L := (-4641 / 312500)) (U := (-294567 / 25000000)) ha0im hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t120 : ℝ := t118 - t119
  have ht120 : Enclosed t120 (365773 / 20000000) (2267487 / 100000000) := enclosed_sub (L := (365773 / 20000000)) (U := (2267487 / 100000000)) ht118 ht119 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t121 : ℝ := (d2 η).re * u.im
  have ht121 : Enclosed t121 (-52989 / 12500000) (-79763 / 25000000) := enclosed_mul (L := (-52989 / 12500000)) (U := (-79763 / 25000000)) ha0re hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t122 : ℝ := (d2 η).im * u.re
  have ht122 : Enclosed t122 (2402673 / 100000000) (68523 / 2500000) := enclosed_mul (L := (2402673 / 100000000)) (U := (68523 / 2500000)) ha0im hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t123 : ℝ := t121 + t122
  have ht123 : Enclosed t123 (1978761 / 100000000) (605467 / 25000000) := enclosed_add (L := (1978761 / 100000000)) (U := (605467 / 25000000)) ht121 ht122 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v42 : ℂ := (d2 η)*u
  have hv42re : Enclosed v42.re (365773 / 20000000) (2267487 / 100000000) := by
    convert ht120 using 1
    all_goals norm_num only [v42, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv42im : Enclosed v42.im (1978761 / 100000000) (605467 / 25000000) := by
    convert ht123 using 1
    all_goals norm_num only [v42, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t124 : ℝ := v42.re * u.re
  have ht124 : Enclosed t124 (-1707417711 / 10000000000000) (-247628321 / 2000000000000) := enclosed_mul (L := (-1707417711 / 10000000000000)) (U := (-247628321 / 2000000000000)) hv42re hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t125 : ℝ := v42.im * u.im
  have ht125 : Enclosed t125 (164237163 / 2500000000000) (30878817 / 312500000000) := enclosed_mul (L := (164237163 / 2500000000000)) (U := (30878817 / 312500000000)) hv42im hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t126 : ℝ := t124 - t125
  have ht126 : Enclosed t126 (-539107971 / 2000000000000) (-1895090257 / 10000000000000) := enclosed_sub (L := (-539107971 / 2000000000000)) (U := (-1895090257 / 10000000000000)) ht124 ht125 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t127 : ℝ := v42.re * u.im
  have ht127 : Enclosed t127 (30359159 / 500000000000) (115641837 / 1250000000000) := enclosed_mul (L := (30359159 / 500000000000)) (U := (115641837 / 1250000000000)) hv42re hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t128 : ℝ := v42.im * u.re
  have ht128 : Enclosed t128 (-455916651 / 2500000000000) (-1339621197 / 10000000000000) := enclosed_mul (L := (-455916651 / 2500000000000)) (U := (-1339621197 / 10000000000000)) hv42im hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t129 : ℝ := t127 + t128
  have ht129 : Enclosed t129 (-38015107 / 312500000000) (-414486501 / 10000000000000) := enclosed_add (L := (-38015107 / 312500000000)) (U := (-414486501 / 10000000000000)) ht127 ht128 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v43 : ℂ := v42*u
  have hv43re : Enclosed v43.re (-539107971 / 2000000000000) (-1895090257 / 10000000000000) := by
    convert ht126 using 1
    all_goals norm_num only [v43, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv43im : Enclosed v43.im (-38015107 / 312500000000) (-414486501 / 10000000000000) := by
    convert ht129 using 1
    all_goals norm_num only [v43, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v44 : ℂ := ((2 : ℝ) : ℂ)
  have hv44re : Enclosed v44.re 2 2 := by
    convert (enclosed_const (2 : ℝ)) using 1
    all_goals norm_num only [v44, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv44im : Enclosed v44.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v44, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t130 : ℝ := v44.re * u.re
  have ht130 : Enclosed t130 (-753 / 50000) (-677 / 50000) := enclosed_mul (L := (-753 / 50000)) (U := (-677 / 50000)) hv44re hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t131 : ℝ := v44.im * u.im
  have ht131 : Enclosed t131 0 0 := enclosed_mul (L := 0) (U := 0) hv44im hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t132 : ℝ := t130 - t131
  have ht132 : Enclosed t132 (-753 / 50000) (-677 / 50000) := enclosed_sub (L := (-753 / 50000)) (U := (-677 / 50000)) ht130 ht131 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t133 : ℝ := v44.re * u.im
  have ht133 : Enclosed t133 (83 / 12500) (51 / 6250) := enclosed_mul (L := (83 / 12500)) (U := (51 / 6250)) hv44re hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t134 : ℝ := v44.im * u.re
  have ht134 : Enclosed t134 0 0 := enclosed_mul (L := 0) (U := 0) hv44im hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t135 : ℝ := t133 + t134
  have ht135 : Enclosed t135 (83 / 12500) (51 / 6250) := enclosed_add (L := (83 / 12500)) (U := (51 / 6250)) ht133 ht134 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v45 : ℂ := v44*u
  have hv45re : Enclosed v45.re (-753 / 50000) (-677 / 50000) := by
    convert ht132 using 1
    all_goals norm_num only [v45, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv45im : Enclosed v45.im (83 / 12500) (51 / 6250) := by
    convert ht135 using 1
    all_goals norm_num only [v45, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t136 : ℝ := v43.re + v45.re
  have ht136 : Enclosed t136 (-30659107971 / 2000000000000) (-137295090257 / 10000000000000) := enclosed_add (L := (-30659107971 / 2000000000000)) (U := (-137295090257 / 10000000000000)) hv43re hv45re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t137 : ℝ := v43.im + v45.im
  have ht137 : Enclosed t137 (2036984893 / 312500000000) (81185513499 / 10000000000000) := enclosed_add (L := (2036984893 / 312500000000)) (U := (81185513499 / 10000000000000)) hv43im hv45im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v46 : ℂ := v43+v45
  have hv46re : Enclosed v46.re (-30659107971 / 2000000000000) (-137295090257 / 10000000000000) := by
    convert ht136 using 1
    all_goals norm_num only [v46, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv46im : Enclosed v46.im (2036984893 / 312500000000) (81185513499 / 10000000000000) := by
    convert ht137 using 1
    all_goals norm_num only [v46, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t138 : ℝ := v46.re + (d0 η).re
  have ht138 : Enclosed t138 (-2108659107971 / 2000000000000) (-9747295090257 / 10000000000000) := enclosed_add (L := (-2108659107971 / 2000000000000)) (U := (-9747295090257 / 10000000000000)) hv46re ha1re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t139 : ℝ := v46.im + (d0 η).im
  have ht139 : Enclosed t139 (1111099484893 / 312500000000) (36481185513499 / 10000000000000) := enclosed_add (L := (1111099484893 / 312500000000)) (U := (36481185513499 / 10000000000000)) hv46im ha1im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v47 : ℂ := v46+(d0 η)
  have hv47re : Enclosed v47.re (-2108659107971 / 2000000000000) (-9747295090257 / 10000000000000) := by
    convert ht138 using 1
    all_goals norm_num only [v47, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv47im : Enclosed v47.im (1111099484893 / 312500000000) (36481185513499 / 10000000000000) := by
    convert ht139 using 1
    all_goals norm_num only [v47, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have ha7 : polyD u η = v47 := by
    dsimp only [polyD, v42, v43, v44, v45, v46, v47]
    all_goals push_cast
    all_goals ring
  have ha7re : Enclosed (polyD u η).re (-2108659107971 / 2000000000000) (-9747295090257 / 10000000000000) := by
    rw [ha7]
    exact hv47re
  have ha7im : Enclosed (polyD u η).im (1111099484893 / 312500000000) (36481185513499 / 10000000000000) := by
    rw [ha7]
    exact hv47im
  let v48 : ℂ := ((2 : ℝ) : ℂ)
  have hv48re : Enclosed v48.re 2 2 := by
    convert (enclosed_const (2 : ℝ)) using 1
    all_goals norm_num only [v48, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv48im : Enclosed v48.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v48, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t140 : ℝ := v48.re * v.re
  have ht140 : Enclosed t140 (-753 / 50000) (-677 / 50000) := enclosed_mul (L := (-753 / 50000)) (U := (-677 / 50000)) hv48re hv.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t141 : ℝ := v48.im * v.im
  have ht141 : Enclosed t141 0 0 := enclosed_mul (L := 0) (U := 0) hv48im hv.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t142 : ℝ := t140 - t141
  have ht142 : Enclosed t142 (-753 / 50000) (-677 / 50000) := enclosed_sub (L := (-753 / 50000)) (U := (-677 / 50000)) ht140 ht141 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t143 : ℝ := v48.re * v.im
  have ht143 : Enclosed t143 (-51 / 6250) (-83 / 12500) := enclosed_mul (L := (-51 / 6250)) (U := (-83 / 12500)) hv48re hv.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t144 : ℝ := v48.im * v.re
  have ht144 : Enclosed t144 0 0 := enclosed_mul (L := 0) (U := 0) hv48im hv.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t145 : ℝ := t143 + t144
  have ht145 : Enclosed t145 (-51 / 6250) (-83 / 12500) := enclosed_add (L := (-51 / 6250)) (U := (-83 / 12500)) ht143 ht144 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v49 : ℂ := v48*v
  have hv49re : Enclosed v49.re (-753 / 50000) (-677 / 50000) := by
    convert ht142 using 1
    all_goals norm_num only [v49, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv49im : Enclosed v49.im (-51 / 6250) (-83 / 12500) := by
    convert ht145 using 1
    all_goals norm_num only [v49, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t146 : ℝ := (d2 η).re + v49.re
  have ht146 : Enclosed t146 (-52703 / 50000) (-48727 / 50000) := enclosed_add (L := (-52703 / 50000)) (U := (-48727 / 50000)) ha0re hv49re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t147 : ℝ := (d2 η).im + v49.im
  have ht147 : Enclosed t147 (-22801 / 6250) (-88891 / 25000) := enclosed_add (L := (-22801 / 6250)) (U := (-88891 / 25000)) ha0im hv49im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v50 : ℂ := (d2 η)+v49
  have hv50re : Enclosed v50.re (-52703 / 50000) (-48727 / 50000) := by
    convert ht146 using 1
    all_goals norm_num only [v50, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv50im : Enclosed v50.im (-22801 / 6250) (-88891 / 25000) := by
    convert ht147 using 1
    all_goals norm_num only [v50, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t148 : ℝ := (d0 η).re * v.re
  have ht148 : Enclosed t148 (650597 / 100000000) (782367 / 100000000) := enclosed_mul (L := (650597 / 100000000)) (U := (782367 / 100000000)) ha1re hv.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t149 : ℝ := (d0 η).im * v.im
  have ht149 : Enclosed t149 (-4641 / 312500) (-294567 / 25000000) := enclosed_mul (L := (-4641 / 312500)) (U := (-294567 / 25000000)) ha1im hv.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t150 : ℝ := t148 - t149
  have ht150 : Enclosed t150 (365773 / 20000000) (2267487 / 100000000) := enclosed_sub (L := (365773 / 20000000)) (U := (2267487 / 100000000)) ht148 ht149 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t151 : ℝ := (d0 η).re * v.im
  have ht151 : Enclosed t151 (79763 / 25000000) (52989 / 12500000) := enclosed_mul (L := (79763 / 25000000)) (U := (52989 / 12500000)) ha1re hv.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t152 : ℝ := (d0 η).im * v.re
  have ht152 : Enclosed t152 (-68523 / 2500000) (-2402673 / 100000000) := enclosed_mul (L := (-68523 / 2500000)) (U := (-2402673 / 100000000)) ha1im hv.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t153 : ℝ := t151 + t152
  have ht153 : Enclosed t153 (-605467 / 25000000) (-1978761 / 100000000) := enclosed_add (L := (-605467 / 25000000)) (U := (-1978761 / 100000000)) ht151 ht152 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v51 : ℂ := (d0 η)*v
  have hv51re : Enclosed v51.re (365773 / 20000000) (2267487 / 100000000) := by
    convert ht150 using 1
    all_goals norm_num only [v51, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv51im : Enclosed v51.im (-605467 / 25000000) (-1978761 / 100000000) := by
    convert ht153 using 1
    all_goals norm_num only [v51, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t154 : ℝ := v51.re * v.re
  have ht154 : Enclosed t154 (-1707417711 / 10000000000000) (-247628321 / 2000000000000) := enclosed_mul (L := (-1707417711 / 10000000000000)) (U := (-247628321 / 2000000000000)) hv51re hv.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t155 : ℝ := v51.im * v.im
  have ht155 : Enclosed t155 (164237163 / 2500000000000) (30878817 / 312500000000) := enclosed_mul (L := (164237163 / 2500000000000)) (U := (30878817 / 312500000000)) hv51im hv.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t156 : ℝ := t154 - t155
  have ht156 : Enclosed t156 (-539107971 / 2000000000000) (-1895090257 / 10000000000000) := enclosed_sub (L := (-539107971 / 2000000000000)) (U := (-1895090257 / 10000000000000)) ht154 ht155 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t157 : ℝ := v51.re * v.im
  have ht157 : Enclosed t157 (-115641837 / 1250000000000) (-30359159 / 500000000000) := enclosed_mul (L := (-115641837 / 1250000000000)) (U := (-30359159 / 500000000000)) hv51re hv.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t158 : ℝ := v51.im * v.re
  have ht158 : Enclosed t158 (1339621197 / 10000000000000) (455916651 / 2500000000000) := enclosed_mul (L := (1339621197 / 10000000000000)) (U := (455916651 / 2500000000000)) hv51im hv.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t159 : ℝ := t157 + t158
  have ht159 : Enclosed t159 (414486501 / 10000000000000) (38015107 / 312500000000) := enclosed_add (L := (414486501 / 10000000000000)) (U := (38015107 / 312500000000)) ht157 ht158 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v52 : ℂ := v51*v
  have hv52re : Enclosed v52.re (-539107971 / 2000000000000) (-1895090257 / 10000000000000) := by
    convert ht156 using 1
    all_goals norm_num only [v52, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv52im : Enclosed v52.im (414486501 / 10000000000000) (38015107 / 312500000000) := by
    convert ht159 using 1
    all_goals norm_num only [v52, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t160 : ℝ := v50.re + v52.re
  have ht160 : Enclosed t160 (-2108659107971 / 2000000000000) (-9747295090257 / 10000000000000) := enclosed_add (L := (-2108659107971 / 2000000000000)) (U := (-9747295090257 / 10000000000000)) hv50re hv52re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t161 : ℝ := v50.im + v52.im
  have ht161 : Enclosed t161 (-36481185513499 / 10000000000000) (-1111099484893 / 312500000000) := enclosed_add (L := (-36481185513499 / 10000000000000)) (U := (-1111099484893 / 312500000000)) hv50im hv52im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v53 : ℂ := v50+v52
  have hv53re : Enclosed v53.re (-2108659107971 / 2000000000000) (-9747295090257 / 10000000000000) := by
    convert ht160 using 1
    all_goals norm_num only [v53, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv53im : Enclosed v53.im (-36481185513499 / 10000000000000) (-1111099484893 / 312500000000) := by
    convert ht161 using 1
    all_goals norm_num only [v53, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have ha8 : reverseD v η = v53 := by
    dsimp only [reverseD, v48, v49, v50, v51, v52, v53]
    all_goals push_cast
    all_goals ring
  have ha8re : Enclosed (reverseD v η).re (-2108659107971 / 2000000000000) (-9747295090257 / 10000000000000) := by
    rw [ha8]
    exact hv53re
  have ha8im : Enclosed (reverseD v η).im (-36481185513499 / 10000000000000) (-1111099484893 / 312500000000) := by
    rw [ha8]
    exact hv53im
  let t162 : ℝ := (b3 η).re * (d2 η).re
  have ht162 : Enclosed t162 (430659657 / 1000000000) (6251663 / 12500000) := enclosed_mul (L := (430659657 / 1000000000)) (U := (6251663 / 12500000)) ha2re ha0re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t163 : ℝ := (b3 η).im * (d2 η).im
  have ht163 : Enclosed t163 (-331877 / 312500) (-23178519 / 25000000) := enclosed_mul (L := (-331877 / 312500)) (U := (-23178519 / 25000000)) ha2im ha0im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t164 : ℝ := t162 - t163
  have ht164 : Enclosed t164 (1357800417 / 1000000000) (19526743 / 12500000) := enclosed_sub (L := (1357800417 / 1000000000)) (U := (19526743 / 12500000)) ht162 ht163 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t165 : ℝ := (b3 η).re * (d2 η).im
  have ht165 : Enclosed t165 (1590438213 / 1000000000) (547547 / 312500) := enclosed_mul (L := (1590438213 / 1000000000)) (U := (547547 / 312500)) ha2re ha0im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t166 : ℝ := (b3 η).im * (d2 η).re
  have ht166 : Enclosed t166 (-3789233 / 12500000) (-6276291 / 25000000) := enclosed_mul (L := (-3789233 / 12500000)) (U := (-6276291 / 25000000)) ha2im ha0re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t167 : ℝ := t165 + t166
  have ht167 : Enclosed t167 (1287299573 / 1000000000) (37527469 / 25000000) := enclosed_add (L := (1287299573 / 1000000000)) (U := (37527469 / 25000000)) ht165 ht166 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v54 : ℂ := (b3 η)*(d2 η)
  have hv54re : Enclosed v54.re (1357800417 / 1000000000) (19526743 / 12500000) := by
    convert ht164 using 1
    all_goals norm_num only [v54, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv54im : Enclosed v54.im (1287299573 / 1000000000) (37527469 / 25000000) := by
    convert ht167 using 1
    all_goals norm_num only [v54, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t168 : ℝ := v54.re * z.re
  have ht168 : Enclosed t168 (243046274643 / 500000000000) (13649193357 / 12500000000) := enclosed_mul (L := (243046274643 / 500000000000)) (U := (13649193357 / 12500000000)) hv54re hz.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t169 : ℝ := v54.im * z.im
  have ht169 : Enclosed t169 (436394555247 / 500000000000) (38240490911 / 25000000000) := enclosed_mul (L := (436394555247 / 500000000000)) (U := (38240490911 / 25000000000)) hv54im hz.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t170 : ℝ := t168 - t169
  have ht170 : Enclosed t170 (-521763543577 / 500000000000) (109573179033 / 500000000000) := enclosed_sub (L := (-521763543577 / 500000000000)) (U := (109573179033 / 500000000000)) ht168 ht169 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t171 : ℝ := v54.re * z.im
  have ht171 : Enclosed t171 (460294341363 / 500000000000) (19897751117 / 12500000000) := enclosed_mul (L := (460294341363 / 500000000000)) (U := (19897751117 / 12500000000)) hv54re hz.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t172 : ℝ := v54.im * z.re
  have ht172 : Enclosed t172 (230426623567 / 500000000000) (26231700831 / 25000000000) := enclosed_mul (L := (230426623567 / 500000000000)) (U := (26231700831 / 25000000000)) hv54im hz.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t173 : ℝ := t171 + t172
  have ht173 : Enclosed t173 (69072096493 / 50000000000) (13205440613 / 5000000000) := enclosed_add (L := (69072096493 / 50000000000)) (U := (13205440613 / 5000000000)) ht171 ht172 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v55 : ℂ := v54*z
  have hv55re : Enclosed v55.re (-521763543577 / 500000000000) (109573179033 / 500000000000) := by
    convert ht170 using 1
    all_goals norm_num only [v55, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv55im : Enclosed v55.im (69072096493 / 50000000000) (13205440613 / 5000000000) := by
    convert ht173 using 1
    all_goals norm_num only [v55, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t174 : ℝ := v55.re * z.re
  have ht174 : Enclosed t174 (-364712716960323 / 500000000000000) (76591652144067 / 500000000000000) := enclosed_mul (L := (-364712716960323 / 500000000000000)) (U := (76591652144067 / 500000000000000)) hv55re hz.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t175 : ℝ := v55.im * z.im
  have ht175 : Enclosed t175 (23415440711127 / 25000000000000) (13456343984647 / 5000000000000) := enclosed_mul (L := (23415440711127 / 25000000000000)) (U := (13456343984647 / 5000000000000)) hv55im hz.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t176 : ℝ := t174 - t175
  have ht176 : Enclosed t176 (-1710347115425023 / 500000000000000) (-391717162078473 / 500000000000000) := enclosed_sub (L := (-1710347115425023 / 500000000000000)) (U := (-391717162078473 / 500000000000000)) ht174 ht175 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t177 : ℝ := v55.re * z.im
  have ht177 : Enclosed t177 (-531677050904963 / 500000000000000) (111655069434627 / 500000000000000) := enclosed_mul (L := (-531677050904963 / 500000000000000)) (U := (111655069434627 / 500000000000000)) hv55re hz.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t178 : ℝ := v55.im * z.re
  have ht178 : Enclosed t178 (12363905272247 / 25000000000000) (9230602988487 / 5000000000000) := enclosed_mul (L := (12363905272247 / 25000000000000)) (U := (9230602988487 / 5000000000000)) hv55im hz.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t179 : ℝ := t177 + t178
  have ht179 : Enclosed t179 (-284398945460023 / 500000000000000) (1034715368283327 / 500000000000000) := enclosed_add (L := (-284398945460023 / 500000000000000)) (U := (1034715368283327 / 500000000000000)) ht177 ht178 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v56 : ℂ := v55*z
  have hv56re : Enclosed v56.re (-1710347115425023 / 500000000000000) (-391717162078473 / 500000000000000) := by
    convert ht176 using 1
    all_goals norm_num only [v56, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv56im : Enclosed v56.im (-284398945460023 / 500000000000000) (1034715368283327 / 500000000000000) := by
    convert ht179 using 1
    all_goals norm_num only [v56, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t180 : ℝ := v56.re * u.re
  have ht180 : Enclosed t180 (265192518727126221 / 50000000000000000000) (1287891377915042319 / 50000000000000000000) := enclosed_mul (L := (265192518727126221 / 50000000000000000000)) (U := (1287891377915042319 / 50000000000000000000)) hv56re hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t181 : ℝ := v56.im * u.im
  have ht181 : Enclosed t181 (-14504346218461173 / 6250000000000000000) (52770483782449677 / 6250000000000000000) := enclosed_mul (L := (-14504346218461173 / 6250000000000000000)) (U := (52770483782449677 / 6250000000000000000)) hv56im hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t182 : ℝ := t180 - t181
  have ht182 : Enclosed t182 (-31394270306494239 / 10000000000000000000) (1403926147662731703 / 50000000000000000000) := enclosed_sub (L := (-31394270306494239 / 10000000000000000000)) (U := (1403926147662731703 / 50000000000000000000)) ht180 ht181 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t183 : ℝ := v56.re * u.im
  have ht183 : Enclosed t183 (-87227702886676173 / 6250000000000000000) (-32512524452513259 / 12500000000000000000) := enclosed_mul (L := (-87227702886676173 / 6250000000000000000)) (U := (-32512524452513259 / 12500000000000000000)) hv56re hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t184 : ℝ := v56.im * u.re
  have ht184 : Enclosed t184 (-779140672317345231 / 50000000000000000000) (214152405931397319 / 50000000000000000000) := enclosed_mul (L := (-779140672317345231 / 50000000000000000000)) (U := (214152405931397319 / 50000000000000000000)) hv56im hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t185 : ℝ := t183 + t184
  have ht185 : Enclosed t185 (-295392459082150923 / 10000000000000000000) (84102308121344283 / 50000000000000000000) := enclosed_add (L := (-295392459082150923 / 10000000000000000000)) (U := (84102308121344283 / 50000000000000000000)) ht183 ht184 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v57 : ℂ := v56*u
  have hv57re : Enclosed v57.re (-31394270306494239 / 10000000000000000000) (1403926147662731703 / 50000000000000000000) := by
    convert ht182 using 1
    all_goals norm_num only [v57, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv57im : Enclosed v57.im (-295392459082150923 / 10000000000000000000) (84102308121344283 / 50000000000000000000) := by
    convert ht185 using 1
    all_goals norm_num only [v57, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t186 : ℝ := v57.re * u.re
  have ht186 : Enclosed t186 (-26428909729750924309 / 125000000000000000000000) (23639885540790161967 / 1000000000000000000000000) := enclosed_mul (L := (-26428909729750924309 / 125000000000000000000000)) (U := (23639885540790161967 / 1000000000000000000000000)) hv57re hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t187 : ℝ := v57.im * u.im
  have ht187 : Enclosed t187 (-15065015413189697073 / 125000000000000000000000) (6862748342701693493 / 1000000000000000000000000) := enclosed_mul (L := (-15065015413189697073 / 125000000000000000000000)) (U := (6862748342701693493 / 1000000000000000000000000)) hv57im hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t188 : ℝ := t186 - t187
  have ht188 : Enclosed t188 (-43658805236141817593 / 200000000000000000000000) (144160008846307738551 / 1000000000000000000000000) := enclosed_sub (L := (-43658805236141817593 / 200000000000000000000000)) (U := (144160008846307738551 / 1000000000000000000000000)) ht186 ht187 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t189 : ℝ := v57.re * u.im
  have ht189 : Enclosed t189 (-1601107785631206189 / 125000000000000000000000) (22912074729855781393 / 200000000000000000000000) := enclosed_mul (L := (-1601107785631206189 / 125000000000000000000000)) (U := (22912074729855781393 / 200000000000000000000000)) hv57re hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t190 : ℝ := v57.im * u.re
  have ht190 : Enclosed t190 (-633290380153722451 / 50000000000000000000000) (222430521688859645019 / 1000000000000000000000000) := enclosed_mul (L := (-633290380153722451 / 50000000000000000000000)) (U := (222430521688859645019 / 1000000000000000000000000)) hv57im hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t191 : ℝ := t189 + t190
  have ht191 : Enclosed t191 (-6368667472031024633 / 250000000000000000000000) (21061930958633659499 / 62500000000000000000000) := enclosed_add (L := (-6368667472031024633 / 250000000000000000000000)) (U := (21061930958633659499 / 62500000000000000000000)) ht189 ht190 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v58 : ℂ := v57*u
  have hv58re : Enclosed v58.re (-43658805236141817593 / 200000000000000000000000) (144160008846307738551 / 1000000000000000000000000) := by
    convert ht188 using 1
    all_goals norm_num only [v58, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv58im : Enclosed v58.im (-6368667472031024633 / 250000000000000000000000) (21061930958633659499 / 62500000000000000000000) := by
    convert ht191 using 1
    all_goals norm_num only [v58, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v59 : ℂ := ((2 : ℝ) : ℂ)
  have hv59re : Enclosed v59.re 2 2 := by
    convert (enclosed_const (2 : ℝ)) using 1
    all_goals norm_num only [v59, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv59im : Enclosed v59.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v59, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t192 : ℝ := v59.re * (b3 η).re
  have ht192 : Enclosed t192 (-6017 / 6250) (-448137 / 500000) := enclosed_mul (L := (-6017 / 6250)) (U := (-448137 / 500000)) hv59re ha2re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t193 : ℝ := v59.im * (b3 η).im
  have ht193 : Enclosed t193 0 0 := enclosed_mul (L := 0) (U := 0) hv59im ha2im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t194 : ℝ := t192 - t193
  have ht194 : Enclosed t194 (-6017 / 6250) (-448137 / 500000) := enclosed_sub (L := (-6017 / 6250)) (U := (-448137 / 500000)) ht192 ht193 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t195 : ℝ := v59.re * (b3 η).im
  have ht195 : Enclosed t195 (6531 / 12500) (3647 / 6250) := enclosed_mul (L := (6531 / 12500)) (U := (3647 / 6250)) hv59re ha2im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t196 : ℝ := v59.im * (b3 η).re
  have ht196 : Enclosed t196 0 0 := enclosed_mul (L := 0) (U := 0) hv59im ha2re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t197 : ℝ := t195 + t196
  have ht197 : Enclosed t197 (6531 / 12500) (3647 / 6250) := enclosed_add (L := (6531 / 12500)) (U := (3647 / 6250)) ht195 ht196 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v60 : ℂ := v59*(b3 η)
  have hv60re : Enclosed v60.re (-6017 / 6250) (-448137 / 500000) := by
    convert ht194 using 1
    all_goals norm_num only [v60, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv60im : Enclosed v60.im (6531 / 12500) (3647 / 6250) := by
    convert ht197 using 1
    all_goals norm_num only [v60, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t198 : ℝ := v60.re * z.re
  have ht198 : Enclosed t198 (-4205883 / 6250000) (-80216523 / 250000000) := enclosed_mul (L := (-4205883 / 6250000)) (U := (-80216523 / 250000000)) hv60re hz.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t199 : ℝ := v60.im * z.im
  have ht199 : Enclosed t199 (2214009 / 6250000) (3716293 / 6250000) := enclosed_mul (L := (2214009 / 6250000)) (U := (3716293 / 6250000)) hv60im hz.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t200 : ℝ := t198 - t199
  have ht200 : Enclosed t200 (-495136 / 390625) (-168776883 / 250000000) := enclosed_sub (L := (-495136 / 390625)) (U := (-168776883 / 250000000)) ht198 ht199 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t201 : ℝ := v60.re * z.im
  have ht201 : Enclosed t201 (-6131323 / 6250000) (-151918443 / 250000000) := enclosed_mul (L := (-6131323 / 6250000)) (U := (-151918443 / 250000000)) hv60re hz.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t202 : ℝ := v60.im * z.re
  have ht202 : Enclosed t202 (1169049 / 6250000) (2549253 / 6250000) := enclosed_mul (L := (1169049 / 6250000)) (U := (2549253 / 6250000)) hv60im hz.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t203 : ℝ := t201 + t202
  have ht203 : Enclosed t203 (-2481137 / 3125000) (-49948323 / 250000000) := enclosed_add (L := (-2481137 / 3125000)) (U := (-49948323 / 250000000)) ht201 ht202 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v61 : ℂ := v60*z
  have hv61re : Enclosed v61.re (-495136 / 390625) (-168776883 / 250000000) := by
    convert ht200 using 1
    all_goals norm_num only [v61, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv61im : Enclosed v61.im (-2481137 / 3125000) (-49948323 / 250000000) := by
    convert ht203 using 1
    all_goals norm_num only [v61, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t204 : ℝ := v61.re * u.re
  have ht204 : Enclosed t204 (114261949791 / 25000000000000) (11651169 / 1220703125) := enclosed_mul (L := (114261949791 / 25000000000000)) (U := (11651169 / 1220703125)) hv61re hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t205 : ℝ := v61.im * u.im
  have ht205 : Enclosed t205 (-126537987 / 39062500000) (-4145710809 / 6250000000000) := enclosed_mul (L := (-126537987 / 39062500000)) (U := (-4145710809 / 6250000000000)) hv61im hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t206 : ℝ := t204 - t205
  have ht206 : Enclosed t206 (130844793027 / 25000000000000) (99875079 / 7812500000) := enclosed_sub (L := (130844793027 / 25000000000000)) (U := (99875079 / 7812500000)) ht204 ht205 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t207 : ℝ := v61.re * u.im
  have ht207 : Enclosed t207 (-6312984 / 1220703125) (-14008481289 / 6250000000000) := enclosed_mul (L := (-6312984 / 1220703125)) (U := (-14008481289 / 6250000000000)) hv61re hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t208 : ℝ := v61.im * u.re
  have ht208 : Enclosed t208 (33815014671 / 25000000000000) (1868296161 / 312500000000) := enclosed_mul (L := (33815014671 / 25000000000000)) (U := (1868296161 / 312500000000)) hv61im hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t209 : ℝ := t207 + t208
  have ht209 : Enclosed t209 (-95474897649 / 25000000000000) (23357441931 / 6250000000000) := enclosed_add (L := (-95474897649 / 25000000000000)) (U := (23357441931 / 6250000000000)) ht207 ht208 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v62 : ℂ := v61*u
  have hv62re : Enclosed v62.re (130844793027 / 25000000000000) (99875079 / 7812500000) := by
    convert ht206 using 1
    all_goals norm_num only [v62, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv62im : Enclosed v62.im (-95474897649 / 25000000000000) (23357441931 / 6250000000000) := by
    convert ht209 using 1
    all_goals norm_num only [v62, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t210 : ℝ := z.re + u.re
  have ht210 : Enclosed t210 (35047 / 100000) (69223 / 100000) := enclosed_add (L := (35047 / 100000)) (U := (69223 / 100000)) hz.1 hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t211 : ℝ := z.im + u.im
  have ht211 : Enclosed t211 (17033 / 25000) (25577 / 25000) := enclosed_add (L := (17033 / 25000)) (U := (25577 / 25000)) hz.2 hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v63 : ℂ := z+u
  have hv63re : Enclosed v63.re (35047 / 100000) (69223 / 100000) := by
    convert ht210 using 1
    all_goals norm_num only [v63, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv63im : Enclosed v63.im (17033 / 25000) (25577 / 25000) := by
    convert ht211 using 1
    all_goals norm_num only [v63, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t212 : ℝ := v62.re * v63.re
  have ht212 : Enclosed t212 (4585717461217269 / 2500000000000000000) (6913652593617 / 781250000000000) := enclosed_mul (L := (4585717461217269 / 2500000000000000000)) (U := (6913652593617 / 781250000000000)) hv62re hv63re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t213 : ℝ := v62.im * v63.im
  have ht213 : Enclosed t213 (-2441961457168473 / 625000000000000000) (597413292269187 / 156250000000000000) := enclosed_mul (L := (-2441961457168473 / 625000000000000000)) (U := (597413292269187 / 156250000000000000)) hv62im hv63im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t214 : ℝ := t212 - t213
  have ht214 : Enclosed t214 (-4972895215089723 / 2500000000000000000) (7972883532062073 / 625000000000000000) := enclosed_sub (L := (-4972895215089723 / 2500000000000000000)) (U := (7972883532062073 / 625000000000000000)) ht212 ht213 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t215 : ℝ := v62.re * v63.im
  have ht215 : Enclosed t215 (2228679359628891 / 625000000000000000) (2554504895583 / 195312500000000) := enclosed_mul (L := (2228679359628891 / 625000000000000000)) (U := (2554504895583 / 195312500000000)) hv62re hv63im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t216 : ℝ := v62.im * v63.re
  have ht216 : Enclosed t216 (-6609058839956727 / 2500000000000000000) (1616872202789613 / 625000000000000000) := enclosed_mul (L := (-6609058839956727 / 2500000000000000000)) (U := (1616872202789613 / 625000000000000000)) hv62im hv63re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t217 : ℝ := t215 + t216
  have ht217 : Enclosed t217 (2305658598558837 / 2500000000000000000) (9791287868655213 / 625000000000000000) := enclosed_add (L := (2305658598558837 / 2500000000000000000)) (U := (9791287868655213 / 625000000000000000)) ht215 ht216 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v64 : ℂ := v62*v63
  have hv64re : Enclosed v64.re (-4972895215089723 / 2500000000000000000) (7972883532062073 / 625000000000000000) := by
    convert ht214 using 1
    all_goals norm_num only [v64, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv64im : Enclosed v64.im (2305658598558837 / 2500000000000000000) (9791287868655213 / 625000000000000000) := by
    convert ht217 using 1
    all_goals norm_num only [v64, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t218 : ℝ := v58.re + v64.re
  have ht218 : Enclosed t218 (-441490422443319657593 / 200000000000000000000000) (12900773660145624538551 / 1000000000000000000000000) := enclosed_add (L := (-441490422443319657593 / 200000000000000000000000)) (U := (12900773660145624538551 / 1000000000000000000000000)) hv58re hv64re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t219 : ℝ := v58.im + v64.im
  have ht219 : Enclosed t219 (224197192383852675367 / 250000000000000000000000) (1000190717824154959499 / 62500000000000000000000) := enclosed_add (L := (224197192383852675367 / 250000000000000000000000)) (U := (1000190717824154959499 / 62500000000000000000000)) hv58im hv64im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v65 : ℂ := v58+v64
  have hv65re : Enclosed v65.re (-441490422443319657593 / 200000000000000000000000) (12900773660145624538551 / 1000000000000000000000000) := by
    convert ht218 using 1
    all_goals norm_num only [v65, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv65im : Enclosed v65.im (224197192383852675367 / 250000000000000000000000) (1000190717824154959499 / 62500000000000000000000) := by
    convert ht219 using 1
    all_goals norm_num only [v65, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t220 : ℝ := (b3 η).re * (d0 η).re
  have ht220 : Enclosed t220 (430659657 / 1000000000) (6251663 / 12500000) := enclosed_mul (L := (430659657 / 1000000000)) (U := (6251663 / 12500000)) ha2re ha1re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t221 : ℝ := (b3 η).im * (d0 η).im
  have ht221 : Enclosed t221 (23178519 / 25000000) (331877 / 312500) := enclosed_mul (L := (23178519 / 25000000)) (U := (331877 / 312500)) ha2im ha1im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t222 : ℝ := t220 - t221
  have ht222 : Enclosed t222 (-631346743 / 1000000000) (-10675193 / 25000000) := enclosed_sub (L := (-631346743 / 1000000000)) (U := (-10675193 / 25000000)) ht220 ht221 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t223 : ℝ := (b3 η).re * (d0 η).im
  have ht223 : Enclosed t223 (-547547 / 312500) (-1590438213 / 1000000000) := enclosed_mul (L := (-547547 / 312500)) (U := (-1590438213 / 1000000000)) ha2re ha1im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t224 : ℝ := (b3 η).im * (d0 η).re
  have ht224 : Enclosed t224 (-3789233 / 12500000) (-6276291 / 25000000) := enclosed_mul (L := (-3789233 / 12500000)) (U := (-6276291 / 25000000)) ha2im ha1re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t225 : ℝ := t223 + t224
  have ht225 : Enclosed t225 (-25691113 / 12500000) (-1841489853 / 1000000000) := enclosed_add (L := (-25691113 / 12500000)) (U := (-1841489853 / 1000000000)) ht223 ht224 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v66 : ℂ := (b3 η)*(d0 η)
  have hv66re : Enclosed v66.re (-631346743 / 1000000000) (-10675193 / 25000000) := by
    convert ht222 using 1
    all_goals norm_num only [v66, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv66im : Enclosed v66.im (-25691113 / 12500000) (-1841489853 / 1000000000) := by
    convert ht225 using 1
    all_goals norm_num only [v66, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t226 : ℝ := z.re * z.re
  have ht226 : Enclosed t226 (32041 / 250000) (488601 / 1000000) := enclosed_mul (L := (32041 / 250000)) (U := (488601 / 1000000)) hz.1 hz.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t227 : ℝ := z.im * z.im
  have ht227 : Enclosed t227 (114921 / 250000) (1038361 / 1000000) := enclosed_mul (L := (114921 / 250000)) (U := (1038361 / 1000000)) hz.2 hz.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t228 : ℝ := t226 - t227
  have ht228 : Enclosed t228 (-910197 / 1000000) (28917 / 1000000) := enclosed_sub (L := (-910197 / 1000000)) (U := (28917 / 1000000)) ht226 ht227 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t229 : ℝ := z.re * z.im
  have ht229 : Enclosed t229 (60681 / 250000) (712281 / 1000000) := enclosed_mul (L := (60681 / 250000)) (U := (712281 / 1000000)) hz.1 hz.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t230 : ℝ := z.im * z.re
  have ht230 : Enclosed t230 (60681 / 250000) (712281 / 1000000) := enclosed_mul (L := (60681 / 250000)) (U := (712281 / 1000000)) hz.2 hz.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t231 : ℝ := t229 + t230
  have ht231 : Enclosed t231 (60681 / 125000) (712281 / 500000) := enclosed_add (L := (60681 / 125000)) (U := (712281 / 500000)) ht229 ht230 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v67 : ℂ := z*z
  have hv67re : Enclosed v67.re (-910197 / 1000000) (28917 / 1000000) := by
    convert ht228 using 1
    all_goals norm_num only [v67, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv67im : Enclosed v67.im (60681 / 125000) (712281 / 500000) := by
    convert ht231 using 1
    all_goals norm_num only [v67, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t232 : ℝ := z.re * u.re
  have ht232 : Enclosed t232 (-526347 / 100000000) (-121183 / 50000000) := enclosed_mul (L := (-526347 / 100000000)) (U := (-121183 / 50000000)) hz.1 hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t233 : ℝ := z.im * u.im
  have ht233 : Enclosed t233 (28137 / 12500000) (51969 / 12500000) := enclosed_mul (L := (28137 / 12500000)) (U := (51969 / 12500000)) hz.2 hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t234 : ℝ := t232 - t233
  have ht234 : Enclosed t234 (-942099 / 100000000) (-233731 / 50000000) := enclosed_sub (L := (-942099 / 100000000)) (U := (-233731 / 50000000)) ht232 ht233 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t235 : ℝ := z.re * u.im
  have ht235 : Enclosed t235 (14857 / 12500000) (35649 / 12500000) := enclosed_mul (L := (14857 / 12500000)) (U := (35649 / 12500000)) hz.1 hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t236 : ℝ := z.im * u.re
  have ht236 : Enclosed t236 (-767307 / 100000000) (-229503 / 50000000) := enclosed_mul (L := (-767307 / 100000000)) (U := (-229503 / 50000000)) hz.2 hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t237 : ℝ := t235 + t236
  have ht237 : Enclosed t237 (-648451 / 100000000) (-86907 / 50000000) := enclosed_add (L := (-648451 / 100000000)) (U := (-86907 / 50000000)) ht235 ht236 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v68 : ℂ := z*u
  have hv68re : Enclosed v68.re (-942099 / 100000000) (-233731 / 50000000) := by
    convert ht234 using 1
    all_goals norm_num only [v68, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv68im : Enclosed v68.im (-648451 / 100000000) (-86907 / 50000000) := by
    convert ht237 using 1
    all_goals norm_num only [v68, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t238 : ℝ := v67.re + v68.re
  have ht238 : Enclosed t238 (-91961799 / 100000000) (1212119 / 50000000) := enclosed_add (L := (-91961799 / 100000000)) (U := (1212119 / 50000000)) hv67re hv68re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t239 : ℝ := v67.im + v68.im
  have ht239 : Enclosed t239 (47896349 / 100000000) (71141193 / 50000000) := enclosed_add (L := (47896349 / 100000000)) (U := (71141193 / 50000000)) hv67im hv68im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v69 : ℂ := v67+v68
  have hv69re : Enclosed v69.re (-91961799 / 100000000) (1212119 / 50000000) := by
    convert ht238 using 1
    all_goals norm_num only [v69, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv69im : Enclosed v69.im (47896349 / 100000000) (71141193 / 50000000) := by
    convert ht239 using 1
    all_goals norm_num only [v69, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t240 : ℝ := u.re * u.re
  have ht240 : Enclosed t240 (458329 / 10000000000) (567009 / 10000000000) := enclosed_mul (L := (458329 / 10000000000)) (U := (567009 / 10000000000)) hu.1 hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t241 : ℝ := u.im * u.im
  have ht241 : Enclosed t241 (6889 / 625000000) (2601 / 156250000) := enclosed_mul (L := (6889 / 625000000)) (U := (2601 / 156250000)) hu.2 hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t242 : ℝ := t240 - t241
  have ht242 : Enclosed t242 (58373 / 2000000000) (91357 / 2000000000) := enclosed_sub (L := (58373 / 2000000000)) (U := (91357 / 2000000000)) ht240 ht241 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t243 : ℝ := u.re * u.im
  have ht243 : Enclosed t243 (-38403 / 1250000000) (-56191 / 2500000000) := enclosed_mul (L := (-38403 / 1250000000)) (U := (-56191 / 2500000000)) hu.1 hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t244 : ℝ := u.im * u.re
  have ht244 : Enclosed t244 (-38403 / 1250000000) (-56191 / 2500000000) := enclosed_mul (L := (-38403 / 1250000000)) (U := (-56191 / 2500000000)) hu.2 hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t245 : ℝ := t243 + t244
  have ht245 : Enclosed t245 (-38403 / 625000000) (-56191 / 1250000000) := enclosed_add (L := (-38403 / 625000000)) (U := (-56191 / 1250000000)) ht243 ht244 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v70 : ℂ := u*u
  have hv70re : Enclosed v70.re (58373 / 2000000000) (91357 / 2000000000) := by
    convert ht242 using 1
    all_goals norm_num only [v70, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv70im : Enclosed v70.im (-38403 / 625000000) (-56191 / 1250000000) := by
    convert ht245 using 1
    all_goals norm_num only [v70, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t246 : ℝ := v69.re + v70.re
  have ht246 : Enclosed t246 (-1839177607 / 2000000000) (48576117 / 2000000000) := enclosed_add (L := (-1839177607 / 2000000000)) (U := (48576117 / 2000000000)) hv69re hv70re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t247 : ℝ := v69.im + v70.im
  have ht247 : Enclosed t247 (1197255113 / 2500000000) (889236817 / 625000000) := enclosed_add (L := (1197255113 / 2500000000)) (U := (889236817 / 625000000)) hv69im hv70im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v71 : ℂ := v69+v70
  have hv71re : Enclosed v71.re (-1839177607 / 2000000000) (48576117 / 2000000000) := by
    convert ht246 using 1
    all_goals norm_num only [v71, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv71im : Enclosed v71.im (1197255113 / 2500000000) (889236817 / 625000000) := by
    convert ht247 using 1
    all_goals norm_num only [v71, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t248 : ℝ := v66.re * v71.re
  have ht248 : Enclosed t248 (-30668373255536931 / 2000000000000000000) (1161158791977984001 / 2000000000000000000) := enclosed_mul (L := (-30668373255536931 / 2000000000000000000)) (U := (1161158791977984001 / 2000000000000000000)) hv66re hv71re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t249 : ℝ := v66.im * v71.im
  have ht249 : Enclosed t249 (-22845483549307321 / 7812500000000000) (-2204733142041868389 / 2500000000000000000) := enclosed_mul (L := (-22845483549307321 / 7812500000000000)) (U := (-2204733142041868389 / 2500000000000000000)) hv66im hv71im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t250 : ℝ := t248 - t249
  have ht250 : Enclosed t250 (8665590701889788901 / 10000000000000000000) (7009602580600658177 / 2000000000000000000) := enclosed_sub (L := (8665590701889788901 / 10000000000000000000)) (U := (7009602580600658177 / 2000000000000000000)) ht248 ht249 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t251 : ℝ := v66.re * v71.im
  have ht251 : Enclosed t251 (-561416768168637031 / 625000000000000000) (-12780929401511809 / 62500000000000000) := enclosed_mul (L := (-561416768168637031 / 625000000000000000)) (U := (-12780929401511809 / 62500000000000000)) hv66re hv71im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t252 : ℝ := v66.im * v71.re
  have ht252 : Enclosed t252 (-1247974510948221 / 25000000000000000) (47250519728506591 / 25000000000000000) := enclosed_mul (L := (-1247974510948221 / 25000000000000000)) (U := (47250519728506591 / 25000000000000000)) hv66im hv71re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t253 : ℝ := t251 + t252
  have ht253 : Enclosed t253 (-148154032735585639 / 156250000000000000) (210690739839509337 / 125000000000000000) := enclosed_add (L := (-148154032735585639 / 156250000000000000)) (U := (210690739839509337 / 125000000000000000)) ht251 ht252 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v72 : ℂ := v66*v71
  have hv72re : Enclosed v72.re (8665590701889788901 / 10000000000000000000) (7009602580600658177 / 2000000000000000000) := by
    convert ht250 using 1
    all_goals norm_num only [v72, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv72im : Enclosed v72.im (-148154032735585639 / 156250000000000000) (210690739839509337 / 125000000000000000) := by
    convert ht253 using 1
    all_goals norm_num only [v72, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t254 : ℝ := v65.re + v72.re
  have ht254 : Enclosed t254 (172870323615352458362407 / 200000000000000000000000) (3517702063960474713038551 / 1000000000000000000000000) := enclosed_add (L := (172870323615352458362407 / 200000000000000000000000)) (U := (3517702063960474713038551 / 1000000000000000000000000)) hv65re hv72re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t255 : ℝ := v65.im + v72.im
  have ht255 : Enclosed t255 (-236822255184553169724633 / 250000000000000000000000) (106345560637578823459499 / 62500000000000000000000) := enclosed_add (L := (-236822255184553169724633 / 250000000000000000000000)) (U := (106345560637578823459499 / 62500000000000000000000)) hv65im hv72im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v73 : ℂ := v65+v72
  have hv73re : Enclosed v73.re (172870323615352458362407 / 200000000000000000000000) (3517702063960474713038551 / 1000000000000000000000000) := by
    convert ht254 using 1
    all_goals norm_num only [v73, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv73im : Enclosed v73.im (-236822255184553169724633 / 250000000000000000000000) (106345560637578823459499 / 62500000000000000000000) := by
    convert ht255 using 1
    all_goals norm_num only [v73, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v74 : ℂ := ((2 : ℝ) : ℂ)
  have hv74re : Enclosed v74.re 2 2 := by
    convert (enclosed_const (2 : ℝ)) using 1
    all_goals norm_num only [v74, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv74im : Enclosed v74.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v74, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t256 : ℝ := v74.re * (b2 η).re
  have ht256 : Enclosed t256 (-1377037 / 12500) (-255137 / 2500) := enclosed_mul (L := (-1377037 / 12500)) (U := (-255137 / 2500)) hv74re ha3re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t257 : ℝ := v74.im * (b2 η).im
  have ht257 : Enclosed t257 0 0 := enclosed_mul (L := 0) (U := 0) hv74im ha3im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t258 : ℝ := t256 - t257
  have ht258 : Enclosed t258 (-1377037 / 12500) (-255137 / 2500) := enclosed_sub (L := (-1377037 / 12500)) (U := (-255137 / 2500)) ht256 ht257 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t259 : ℝ := v74.re * (b2 η).im
  have ht259 : Enclosed t259 (279237 / 2500) (74662 / 625) := enclosed_mul (L := (279237 / 2500)) (U := (74662 / 625)) hv74re ha3im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t260 : ℝ := v74.im * (b2 η).re
  have ht260 : Enclosed t260 0 0 := enclosed_mul (L := 0) (U := 0) hv74im ha3re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t261 : ℝ := t259 + t260
  have ht261 : Enclosed t261 (279237 / 2500) (74662 / 625) := enclosed_add (L := (279237 / 2500)) (U := (74662 / 625)) ht259 ht260 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v75 : ℂ := v74*(b2 η)
  have hv75re : Enclosed v75.re (-1377037 / 12500) (-255137 / 2500) := by
    convert ht258 using 1
    all_goals norm_num only [v75, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv75im : Enclosed v75.im (279237 / 2500) (74662 / 625) := by
    convert ht261 using 1
    all_goals norm_num only [v75, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t262 : ℝ := (b1 η).re * (d2 η).re
  have ht262 : Enclosed t262 (-74236605067 / 1000000000) (-802264903 / 12500000) := enclosed_mul (L := (-74236605067 / 1000000000)) (U := (-802264903 / 12500000)) ha4re ha0re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t263 : ℝ := (b1 η).im * (d2 η).im
  have ht263 : Enclosed t263 (-60037887 / 312500) (-4295926089 / 25000000) := enclosed_mul (L := (-60037887 / 312500)) (U := (-4295926089 / 25000000)) ha4im ha0im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t264 : ℝ := t262 - t263
  have ht264 : Enclosed t264 (97600438493 / 1000000000) (1599250577 / 12500000) := enclosed_sub (L := (97600438493 / 1000000000)) (U := (1599250577 / 12500000)) ht262 ht263 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t265 : ℝ := (b1 η).re * (d2 η).im
  have ht265 : Enclosed t265 (-6501954823 / 25000000) (-2962786827 / 12500000) := enclosed_mul (L := (-6501954823 / 25000000)) (U := (-2962786827 / 12500000)) ha4re ha0im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t266 : ℝ := (b1 η).im * (d2 η).re
  have ht266 : Enclosed t266 (-685487523 / 12500000) (-1163253021 / 25000000) := enclosed_mul (L := (-685487523 / 12500000)) (U := (-1163253021 / 25000000)) ha4im ha0re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t267 : ℝ := t265 + t266
  have ht267 : Enclosed t267 (-7872929869 / 25000000) (-283553067 / 1000000) := enclosed_add (L := (-7872929869 / 25000000)) (U := (-283553067 / 1000000)) ht265 ht266 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v76 : ℂ := (b1 η)*(d2 η)
  have hv76re : Enclosed v76.re (97600438493 / 1000000000) (1599250577 / 12500000) := by
    convert ht264 using 1
    all_goals norm_num only [v76, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv76im : Enclosed v76.im (-7872929869 / 25000000) (-283553067 / 1000000) := by
    convert ht267 using 1
    all_goals norm_num only [v76, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t268 : ℝ := v75.re - v76.re
  have ht268 : Enclosed t268 (-2976287577 / 12500000) (-199655238493 / 1000000000) := enclosed_sub (L := (-2976287577 / 12500000)) (U := (-199655238493 / 1000000000)) hv75re hv76re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t269 : ℝ := v75.im - v76.im
  have ht269 : Enclosed t269 (395247867 / 1000000) (10859409869 / 25000000) := enclosed_sub (L := (395247867 / 1000000)) (U := (10859409869 / 25000000)) hv75im hv76im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v77 : ℂ := v75-v76
  have hv77re : Enclosed v77.re (-2976287577 / 12500000) (-199655238493 / 1000000000) := by
    convert ht268 using 1
    all_goals norm_num only [v77, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv77im : Enclosed v77.im (395247867 / 1000000) (10859409869 / 25000000) := by
    convert ht269 using 1
    all_goals norm_num only [v77, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t270 : ℝ := v77.re * z.re
  have ht270 : Enclosed t270 (-2080425016323 / 12500000000) (-35738287690247 / 500000000000) := enclosed_mul (L := (-2080425016323 / 12500000000)) (U := (-35738287690247 / 500000000000)) hv77re hz.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t271 : ℝ := v77.im * z.im
  have ht271 : Enclosed t271 (133989026913 / 500000000) (11065738656511 / 25000000000) := enclosed_mul (L := (133989026913 / 500000000)) (U := (11065738656511 / 25000000000)) hv77im hz.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t272 : ℝ := t270 - t271
  have ht272 : Enclosed t272 (-15226588689157 / 25000000000) (-169727314603247 / 500000000000) := enclosed_sub (L := (-15226588689157 / 25000000000)) (U := (-169727314603247 / 500000000000)) ht270 ht271 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t273 : ℝ := v77.re * z.im
  have ht273 : Enclosed t273 (-3032837040963 / 12500000000) (-67683125849127 / 500000000000) := enclosed_mul (L := (-3032837040963 / 12500000000)) (U := (-67683125849127 / 500000000000)) hv77re hz.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t274 : ℝ := v77.im * z.re
  have ht274 : Enclosed t274 (70749368193 / 500000000) (7590727498431 / 25000000000) := enclosed_mul (L := (70749368193 / 500000000)) (U := (7590727498431 / 25000000000)) hv77im hz.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t275 : ℝ := t273 + t274
  have ht275 : Enclosed t275 (-632051418069 / 6250000000) (84131424119493 / 500000000000) := enclosed_add (L := (-632051418069 / 6250000000)) (U := (84131424119493 / 500000000000)) ht273 ht274 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v78 : ℂ := v77*z
  have hv78re : Enclosed v78.re (-15226588689157 / 25000000000) (-169727314603247 / 500000000000) := by
    convert ht272 using 1
    all_goals norm_num only [v78, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv78im : Enclosed v78.im (-632051418069 / 6250000000) (84131424119493 / 500000000000) := by
    convert ht275 using 1
    all_goals norm_num only [v78, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t276 : ℝ := v78.re * u.re
  have ht276 : Enclosed t276 (114905391986398219 / 50000000000000000) (11465621282935221 / 2500000000000000) := enclosed_mul (L := (114905391986398219 / 50000000000000000)) (U := (11465621282935221 / 2500000000000000)) hv78re hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t277 : ℝ := v78.im * u.im
  have ht277 : Enclosed t277 (-32234622321519 / 78125000000000) (4290702630094143 / 6250000000000000) := enclosed_mul (L := (-32234622321519 / 78125000000000)) (U := (4290702630094143 / 6250000000000000)) hv78im hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t278 : ℝ := t276 - t277
  have ht278 : Enclosed t278 (3223190837825803 / 2000000000000000) (12497129197223829 / 2500000000000000) := enclosed_sub (L := (3223190837825803 / 2000000000000000)) (U := (12497129197223829 / 2500000000000000)) ht276 ht277 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t279 : ℝ := v78.re * u.im
  have ht279 : Enclosed t279 (-776556023147007 / 312500000000000) (-14087367112069501 / 12500000000000000) := enclosed_mul (L := (-776556023147007 / 312500000000000)) (U := (-14087367112069501 / 12500000000000000)) hv78re hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t280 : ℝ := v78.im * u.re
  have ht280 : Enclosed t280 (-63350962361978229 / 50000000000000000) (475934717805957 / 625000000000000) := enclosed_mul (L := (-63350962361978229 / 50000000000000000)) (U := (475934717805957 / 625000000000000)) hv78im hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t281 : ℝ := t279 + t280
  have ht281 : Enclosed t281 (-187599926065499349 / 50000000000000000) (-4568672755950361 / 12500000000000000) := enclosed_add (L := (-187599926065499349 / 50000000000000000)) (U := (-4568672755950361 / 12500000000000000)) ht279 ht280 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v79 : ℂ := v78*u
  have hv79re : Enclosed v79.re (3223190837825803 / 2000000000000000) (12497129197223829 / 2500000000000000) := by
    convert ht278 using 1
    all_goals norm_num only [v79, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv79im : Enclosed v79.im (-187599926065499349 / 50000000000000000) (-4568672755950361 / 12500000000000000) := by
    convert ht281 using 1
    all_goals norm_num only [v79, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t282 : ℝ := v73.re + v79.re
  have ht282 : Enclosed t282 (495189407397932758362407 / 200000000000000000000000) (8516553742850006313038551 / 1000000000000000000000000) := enclosed_add (L := (495189407397932758362407 / 200000000000000000000000)) (U := (8516553742850006313038551 / 1000000000000000000000000)) hv73re hv79re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t283 : ℝ := v73.im + v79.im
  have ht283 : Enclosed t283 (-1174821885512049914724633 / 250000000000000000000000) (83502196857827018459499 / 62500000000000000000000) := enclosed_add (L := (-1174821885512049914724633 / 250000000000000000000000)) (U := (83502196857827018459499 / 62500000000000000000000)) hv73im hv79im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v80 : ℂ := v73+v79
  have hv80re : Enclosed v80.re (495189407397932758362407 / 200000000000000000000000) (8516553742850006313038551 / 1000000000000000000000000) := by
    convert ht282 using 1
    all_goals norm_num only [v80, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv80im : Enclosed v80.im (-1174821885512049914724633 / 250000000000000000000000) (83502196857827018459499 / 62500000000000000000000) := by
    convert ht283 using 1
    all_goals norm_num only [v80, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t284 : ℝ := (b2 η).re * (d0 η).re
  have ht284 : Enclosed t284 (245186657 / 5000000) (1430741443 / 25000000) := enclosed_mul (L := (245186657 / 5000000)) (U := (1430741443 / 25000000)) ha3re ha1re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t285 : ℝ := (b2 η).im * (d0 η).im
  have ht285 : Enclosed t285 (991012113 / 5000000) (3397121 / 15625) := enclosed_mul (L := (991012113 / 5000000)) (U := (3397121 / 15625)) ha3im ha1im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t286 : ℝ := t284 - t285
  have ht286 : Enclosed t286 (-841892063 / 5000000) (-1762159561 / 12500000) := enclosed_sub (L := (-841892063 / 5000000)) (U := (-1762159561 / 12500000)) ht284 ht285 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t287 : ℝ := (b2 η).re * (d0 η).im
  have ht287 : Enclosed t287 (-125310367 / 625000) (-905481213 / 5000000) := enclosed_mul (L := (-125310367 / 625000)) (U := (-905481213 / 5000000)) ha3re ha1im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t288 : ℝ := (b2 η).im * (d0 η).re
  have ht288 : Enclosed t288 (-38786909 / 625000) (-268346757 / 5000000) := enclosed_mul (L := (-38786909 / 625000)) (U := (-268346757 / 5000000)) ha3im ha1re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t289 : ℝ := t287 + t288
  have ht289 : Enclosed t289 (-41024319 / 156250) (-117382797 / 500000) := enclosed_add (L := (-41024319 / 156250)) (U := (-117382797 / 500000)) ht287 ht288 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v81 : ℂ := (b2 η)*(d0 η)
  have hv81re : Enclosed v81.re (-841892063 / 5000000) (-1762159561 / 12500000) := by
    convert ht286 using 1
    all_goals norm_num only [v81, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv81im : Enclosed v81.im (-41024319 / 156250) (-117382797 / 500000) := by
    convert ht289 using 1
    all_goals norm_num only [v81, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t290 : ℝ := (b0 η).re * (d2 η).re
  have ht290 : Enclosed t290 (-34533243 / 1953125) (-384768063 / 25000000) := enclosed_mul (L := (-34533243 / 1953125)) (U := (-384768063 / 25000000)) ha5re ha0re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t291 : ℝ := (b0 η).im * (d2 η).im
  have ht291 : Enclosed t291 (-2253069 / 78125) (-621795447 / 25000000) := enclosed_mul (L := (-2253069 / 78125)) (U := (-621795447 / 25000000)) ha5im ha0im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t292 : ℝ := t290 - t291
  have ht292 : Enclosed t292 (898849683 / 125000000) (336214017 / 25000000) := enclosed_sub (L := (898849683 / 125000000)) (U := (336214017 / 25000000)) ht290 ht291 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t293 : ℝ := (b0 η).re * (d2 η).im
  have ht293 : Enclosed t293 (-24196536 / 390625) (-1420959267 / 25000000) := enclosed_mul (L := (-24196536 / 390625)) (U := (-1420959267 / 25000000)) ha5re ha0im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t294 : ℝ := (b0 η).im * (d2 η).re
  have ht294 : Enclosed t294 (-25724601 / 3125000) (-168370083 / 25000000) := enclosed_mul (L := (-25724601 / 3125000)) (U := (-168370083 / 25000000)) ha5im ha0re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t295 : ℝ := t293 + t294
  have ht295 : Enclosed t295 (-219296889 / 3125000) (-31786587 / 500000) := enclosed_add (L := (-219296889 / 3125000)) (U := (-31786587 / 500000)) ht293 ht294 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v82 : ℂ := (b0 η)*(d2 η)
  have hv82re : Enclosed v82.re (898849683 / 125000000) (336214017 / 25000000) := by
    convert ht292 using 1
    all_goals norm_num only [v82, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv82im : Enclosed v82.im (-219296889 / 3125000) (-31786587 / 500000) := by
    convert ht295 using 1
    all_goals norm_num only [v82, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t296 : ℝ := v81.re - v82.re
  have ht296 : Enclosed t296 (-1136418583 / 6250000) (-18520445293 / 125000000) := enclosed_sub (L := (-1136418583 / 6250000)) (U := (-18520445293 / 125000000)) hv81re hv82re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t297 : ℝ := v81.im - v82.im
  have ht297 : Enclosed t297 (-497456169 / 2500000) (-2057382369 / 12500000) := enclosed_sub (L := (-497456169 / 2500000)) (U := (-2057382369 / 12500000)) hv81im hv82im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v83 : ℂ := v81-v82
  have hv83re : Enclosed v83.re (-1136418583 / 6250000) (-18520445293 / 125000000) := by
    convert ht296 using 1
    all_goals norm_num only [v83, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv83im : Enclosed v83.im (-497456169 / 2500000) (-2057382369 / 12500000) := by
    convert ht297 using 1
    all_goals norm_num only [v83, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v84 : ℂ := z+u
  have hv84re : Enclosed v84.re (35047 / 100000) (69223 / 100000) := by
    convert ht210 using 1
    all_goals norm_num only [v84, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv84im : Enclosed v84.im (17033 / 25000) (25577 / 25000) := by
    convert ht211 using 1
    all_goals norm_num only [v84, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t298 : ℝ := v83.re * v84.re
  have ht298 : Enclosed t298 (-78666303571009 / 625000000000) (-649086046183771 / 12500000000000) := enclosed_mul (L := (-78666303571009 / 625000000000)) (U := (-649086046183771 / 12500000000000)) hv83re hv84re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t299 : ℝ := v83.im * v84.im
  have ht299 : Enclosed t299 (-12723436434513 / 62500000000) (-35043393891177 / 312500000000) := enclosed_mul (L := (-12723436434513 / 62500000000)) (U := (-35043393891177 / 312500000000)) hv83im hv84im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t300 : ℝ := t298 - t299
  have ht300 : Enclosed t300 (-1715903157731 / 125000000000) (1895601240718829 / 12500000000000) := enclosed_sub (L := (-1715903157731 / 125000000000)) (U := (1895601240718829 / 12500000000000)) ht298 ht299 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t301 : ℝ := v83.re * v84.im
  have ht301 : Enclosed t301 (-29066178097391 / 156250000000) (-315458744675669 / 3125000000000) := enclosed_mul (L := (-29066178097391 / 156250000000)) (U := (-315458744675669 / 3125000000000)) hv83re hv84im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t302 : ℝ := v83.im * v84.re
  have ht302 : Enclosed t302 (-34435408386687 / 250000000000) (-72105079886343 / 1250000000000) := enclosed_mul (L := (-34435408386687 / 250000000000)) (U := (-72105079886343 / 1250000000000)) hv83im hv84re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t303 : ℝ := t301 + t302
  have ht303 : Enclosed t303 (-404706466712563 / 1250000000000) (-991442888783053 / 6250000000000) := enclosed_add (L := (-404706466712563 / 1250000000000)) (U := (-991442888783053 / 6250000000000)) ht301 ht302 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v85 : ℂ := v83*v84
  have hv85re : Enclosed v85.re (-1715903157731 / 125000000000) (1895601240718829 / 12500000000000) := by
    convert ht300 using 1
    all_goals norm_num only [v85, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv85im : Enclosed v85.im (-404706466712563 / 1250000000000) (-991442888783053 / 6250000000000) := by
    convert ht303 using 1
    all_goals norm_num only [v85, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t304 : ℝ := v80.re + v85.re
  have ht304 : Enclosed t304 (-2250255644971667241637593 / 200000000000000000000000) (160164653000356326313038551 / 1000000000000000000000000) := enclosed_add (L := (-2250255644971667241637593 / 200000000000000000000000)) (U := (160164653000356326313038551 / 1000000000000000000000000)) hv80re hv85re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t305 : ℝ := v80.im + v85.im
  have ht305 : Enclosed t305 (-82116115228024649914724633 / 250000000000000000000000) (-9830926690972702981540501 / 62500000000000000000000) := enclosed_add (L := (-82116115228024649914724633 / 250000000000000000000000)) (U := (-9830926690972702981540501 / 62500000000000000000000)) hv80im hv85im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v86 : ℂ := v80+v85
  have hv86re : Enclosed v86.re (-2250255644971667241637593 / 200000000000000000000000) (160164653000356326313038551 / 1000000000000000000000000) := by
    convert ht304 using 1
    all_goals norm_num only [v86, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv86im : Enclosed v86.im (-82116115228024649914724633 / 250000000000000000000000) (-9830926690972702981540501 / 62500000000000000000000) := by
    convert ht305 using 1
    all_goals norm_num only [v86, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t306 : ℝ := (b1 η).re * (d0 η).re
  have ht306 : Enclosed t306 (-74236605067 / 1000000000) (-802264903 / 12500000) := enclosed_mul (L := (-74236605067 / 1000000000)) (U := (-802264903 / 12500000)) ha4re ha1re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t307 : ℝ := (b1 η).im * (d0 η).im
  have ht307 : Enclosed t307 (4295926089 / 25000000) (60037887 / 312500) := enclosed_mul (L := (4295926089 / 25000000)) (U := (60037887 / 312500)) ha4im ha1im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t308 : ℝ := t306 - t307
  have ht308 : Enclosed t308 (-266357843467 / 1000000000) (-1180091179 / 5000000) := enclosed_sub (L := (-266357843467 / 1000000000)) (U := (-1180091179 / 5000000)) ht306 ht307 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t309 : ℝ := (b1 η).re * (d0 η).im
  have ht309 : Enclosed t309 (2962786827 / 12500000) (6501954823 / 25000000) := enclosed_mul (L := (2962786827 / 12500000)) (U := (6501954823 / 25000000)) ha4re ha1im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t310 : ℝ := (b1 η).im * (d0 η).re
  have ht310 : Enclosed t310 (-685487523 / 12500000) (-1163253021 / 25000000) := enclosed_mul (L := (-685487523 / 12500000)) (U := (-1163253021 / 25000000)) ha4im ha1re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t311 : ℝ := t309 + t310
  have ht311 : Enclosed t311 (284662413 / 1562500) (2669350901 / 12500000) := enclosed_add (L := (284662413 / 1562500)) (U := (2669350901 / 12500000)) ht309 ht310 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v87 : ℂ := (b1 η)*(d0 η)
  have hv87re : Enclosed v87.re (-266357843467 / 1000000000) (-1180091179 / 5000000) := by
    convert ht308 using 1
    all_goals norm_num only [v87, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv87im : Enclosed v87.im (284662413 / 1562500) (2669350901 / 12500000) := by
    convert ht311 using 1
    all_goals norm_num only [v87, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t312 : ℝ := v86.re + v87.re
  have ht312 : Enclosed t312 (-55521824338371667241637593 / 200000000000000000000000) (-75853582799643673686961449 / 1000000000000000000000000) := enclosed_add (L := (-55521824338371667241637593 / 200000000000000000000000)) (U := (-75853582799643673686961449 / 1000000000000000000000000)) hv86re hv87re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t313 : ℝ := v86.im + v87.im
  have ht313 : Enclosed t313 (-36570129148024649914724633 / 250000000000000000000000) (3515827814027297018459499 / 62500000000000000000000) := enclosed_add (L := (-36570129148024649914724633 / 250000000000000000000000)) (U := (3515827814027297018459499 / 62500000000000000000000)) hv86im hv87im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v88 : ℂ := v86+v87
  have hv88re : Enclosed v88.re (-55521824338371667241637593 / 200000000000000000000000) (-75853582799643673686961449 / 1000000000000000000000000) := by
    convert ht312 using 1
    all_goals norm_num only [v88, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv88im : Enclosed v88.im (-36570129148024649914724633 / 250000000000000000000000) (3515827814027297018459499 / 62500000000000000000000) := by
    convert ht313 using 1
    all_goals norm_num only [v88, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v89 : ℂ := ((2 : ℝ) : ℂ)
  have hv89re : Enclosed v89.re 2 2 := by
    convert (enclosed_const (2 : ℝ)) using 1
    all_goals norm_num only [v89, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv89im : Enclosed v89.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v89, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t314 : ℝ := v89.re * (b0 η).re
  have ht314 : Enclosed t314 (400383 / 12500) (531792 / 15625) := enclosed_mul (L := (400383 / 12500)) (U := (531792 / 15625)) hv89re ha5re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t315 : ℝ := v89.im * (b0 η).im
  have ht315 : Enclosed t315 0 0 := enclosed_mul (L := 0) (U := 0) hv89im ha5im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t316 : ℝ := t314 - t315
  have ht316 : Enclosed t316 (400383 / 12500) (531792 / 15625) := enclosed_sub (L := (400383 / 12500)) (U := (531792 / 15625)) ht314 ht315 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t317 : ℝ := v89.re * (b0 η).im
  have ht317 : Enclosed t317 (175203 / 12500) (49518 / 3125) := enclosed_mul (L := (175203 / 12500)) (U := (49518 / 3125)) hv89re ha5im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t318 : ℝ := v89.im * (b0 η).re
  have ht318 : Enclosed t318 0 0 := enclosed_mul (L := 0) (U := 0) hv89im ha5re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t319 : ℝ := t317 + t318
  have ht319 : Enclosed t319 (175203 / 12500) (49518 / 3125) := enclosed_add (L := (175203 / 12500)) (U := (49518 / 3125)) ht317 ht318 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v90 : ℂ := v89*(b0 η)
  have hv90re : Enclosed v90.re (400383 / 12500) (531792 / 15625) := by
    convert ht316 using 1
    all_goals norm_num only [v90, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv90im : Enclosed v90.im (175203 / 12500) (49518 / 3125) := by
    convert ht319 using 1
    all_goals norm_num only [v90, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t320 : ℝ := v88.re - v90.re
  have ht320 : Enclosed t320 (-62328761938371667241637593 / 200000000000000000000000) (-107884222799643673686961449 / 1000000000000000000000000) := enclosed_sub (L := (-62328761938371667241637593 / 200000000000000000000000)) (U := (-107884222799643673686961449 / 1000000000000000000000000)) hv88re hv90re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t321 : ℝ := v88.im - v90.im
  have ht321 : Enclosed t321 (-40531569148024649914724633 / 250000000000000000000000) (2639812814027297018459499 / 62500000000000000000000) := enclosed_sub (L := (-40531569148024649914724633 / 250000000000000000000000)) (U := (2639812814027297018459499 / 62500000000000000000000)) hv88im hv90im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v91 : ℂ := v88-v90
  have hv91re : Enclosed v91.re (-62328761938371667241637593 / 200000000000000000000000) (-107884222799643673686961449 / 1000000000000000000000000) := by
    convert ht320 using 1
    all_goals norm_num only [v91, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv91im : Enclosed v91.im (-40531569148024649914724633 / 250000000000000000000000) (2639812814027297018459499 / 62500000000000000000000) := by
    convert ht321 using 1
    all_goals norm_num only [v91, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have ha9 : secantB z u η = v91 := by
    dsimp only [secantB, v54, v55, v56, v57, v58, v59, v60, v61, v62, v63, v64, v65, v66, v67, v68, v69, v70, v71, v72, v73, v74, v75, v76, v77, v78, v79, v80, v81, v82, v83, v84, v85, v86, v87, v88, v89, v90, v91]
    all_goals push_cast
    all_goals ring
  have ha9re : Enclosed (secantB z u η).re (-62328761938371667241637593 / 200000000000000000000000) (-107884222799643673686961449 / 1000000000000000000000000) := by
    rw [ha9]
    exact hv91re
  have ha9im : Enclosed (secantB z u η).im (-40531569148024649914724633 / 250000000000000000000000) (2639812814027297018459499 / 62500000000000000000000) := by
    rw [ha9]
    exact hv91im
  let v92 : ℂ := ((4056 : ℝ) : ℂ)
  have hv92re : Enclosed v92.re 4056 4056 := by
    convert (enclosed_const (4056 : ℝ)) using 1
    all_goals norm_num only [v92, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv92im : Enclosed v92.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v92, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t322 : ℝ := v92.re * η.re
  have ht322 : Enclosed t322 (-1521 / 125) (1521 / 125) := enclosed_mul (L := (-1521 / 125)) (U := (1521 / 125)) hv92re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t323 : ℝ := v92.im * η.im
  have ht323 : Enclosed t323 0 0 := enclosed_mul (L := 0) (U := 0) hv92im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t324 : ℝ := t322 - t323
  have ht324 : Enclosed t324 (-1521 / 125) (1521 / 125) := enclosed_sub (L := (-1521 / 125)) (U := (1521 / 125)) ht322 ht323 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t325 : ℝ := v92.re * η.im
  have ht325 : Enclosed t325 (-28392 / 25) (-138411 / 125) := enclosed_mul (L := (-28392 / 25)) (U := (-138411 / 125)) hv92re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t326 : ℝ := v92.im * η.re
  have ht326 : Enclosed t326 0 0 := enclosed_mul (L := 0) (U := 0) hv92im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t327 : ℝ := t325 + t326
  have ht327 : Enclosed t327 (-28392 / 25) (-138411 / 125) := enclosed_add (L := (-28392 / 25)) (U := (-138411 / 125)) ht325 ht326 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v93 : ℂ := v92*η
  have hv93re : Enclosed v93.re (-1521 / 125) (1521 / 125) := by
    convert ht324 using 1
    all_goals norm_num only [v93, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv93im : Enclosed v93.im (-28392 / 25) (-138411 / 125) := by
    convert ht327 using 1
    all_goals norm_num only [v93, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v94 : ℂ := ((420 : ℝ) : ℂ)
  have hv94re : Enclosed v94.re 420 420 := by
    convert (enclosed_const (420 : ℝ)) using 1
    all_goals norm_num only [v94, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv94im : Enclosed v94.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v94, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t328 : ℝ := v94.re - v93.re
  have ht328 : Enclosed t328 (50979 / 125) (54021 / 125) := enclosed_sub (L := (50979 / 125)) (U := (54021 / 125)) hv94re hv93re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t329 : ℝ := v94.im - v93.im
  have ht329 : Enclosed t329 (138411 / 125) (28392 / 25) := enclosed_sub (L := (138411 / 125)) (U := (28392 / 25)) hv94im hv93im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v95 : ℂ := v94-v93
  have hv95re : Enclosed v95.re (50979 / 125) (54021 / 125) := by
    convert ht328 using 1
    all_goals norm_num only [v95, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv95im : Enclosed v95.im (138411 / 125) (28392 / 25) := by
    convert ht329 using 1
    all_goals norm_num only [v95, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t330 : ℝ := v95.re * z.re
  have ht330 : Enclosed t330 (9125241 / 62500) (37760679 / 125000) := enclosed_mul (L := (9125241 / 62500)) (U := (37760679 / 125000)) hv95re hz.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t331 : ℝ := v95.im * z.im
  have ht331 : Enclosed t331 (46921329 / 62500) (3616431 / 3125) := enclosed_mul (L := (46921329 / 62500)) (U := (3616431 / 3125)) hv95im hz.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t332 : ℝ := t330 - t331
  have ht332 : Enclosed t332 (-63203379 / 62500) (-56081979 / 125000) := enclosed_sub (L := (-63203379 / 62500)) (U := (-56081979 / 125000)) ht330 ht331 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t333 : ℝ := v95.re * z.im
  have ht333 : Enclosed t333 (17281881 / 62500) (55047399 / 125000) := enclosed_mul (L := (17281881 / 62500)) (U := (55047399 / 125000)) hv95re hz.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t334 : ℝ := v95.im * z.re
  have ht334 : Enclosed t334 (24775569 / 62500) (2480751 / 3125) := enclosed_mul (L := (24775569 / 62500)) (U := (2480751 / 3125)) hv95im hz.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t335 : ℝ := t333 + t334
  have ht335 : Enclosed t335 (841149 / 1250) (154277439 / 125000) := enclosed_add (L := (841149 / 1250)) (U := (154277439 / 125000)) ht333 ht334 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v96 : ℂ := v95*z
  have hv96re : Enclosed v96.re (-63203379 / 62500) (-56081979 / 125000) := by
    convert ht332 using 1
    all_goals norm_num only [v96, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv96im : Enclosed v96.im (841149 / 1250) (154277439 / 125000) := by
    convert ht335 using 1
    all_goals norm_num only [v96, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v97 : ℂ := ((1404 : ℝ) : ℂ)
  have hv97re : Enclosed v97.re 1404 1404 := by
    convert (enclosed_const (1404 : ℝ)) using 1
    all_goals norm_num only [v97, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv97im : Enclosed v97.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v97, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t336 : ℝ := v97.re * η.re
  have ht336 : Enclosed t336 (-1053 / 250) (1053 / 250) := enclosed_mul (L := (-1053 / 250)) (U := (1053 / 250)) hv97re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t337 : ℝ := v97.im * η.im
  have ht337 : Enclosed t337 0 0 := enclosed_mul (L := 0) (U := 0) hv97im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t338 : ℝ := t336 - t337
  have ht338 : Enclosed t338 (-1053 / 250) (1053 / 250) := enclosed_sub (L := (-1053 / 250)) (U := (1053 / 250)) ht336 ht337 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t339 : ℝ := v97.re * η.im
  have ht339 : Enclosed t339 (-9828 / 25) (-95823 / 250) := enclosed_mul (L := (-9828 / 25)) (U := (-95823 / 250)) hv97re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t340 : ℝ := v97.im * η.re
  have ht340 : Enclosed t340 0 0 := enclosed_mul (L := 0) (U := 0) hv97im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t341 : ℝ := t339 + t340
  have ht341 : Enclosed t341 (-9828 / 25) (-95823 / 250) := enclosed_add (L := (-9828 / 25)) (U := (-95823 / 250)) ht339 ht340 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v98 : ℂ := v97*η
  have hv98re : Enclosed v98.re (-1053 / 250) (1053 / 250) := by
    convert ht338 using 1
    all_goals norm_num only [v98, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv98im : Enclosed v98.im (-9828 / 25) (-95823 / 250) := by
    convert ht341 using 1
    all_goals norm_num only [v98, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t342 : ℝ := z.re * v.re
  have ht342 : Enclosed t342 (-526347 / 100000000) (-121183 / 50000000) := enclosed_mul (L := (-526347 / 100000000)) (U := (-121183 / 50000000)) hz.1 hv.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t343 : ℝ := z.im * v.im
  have ht343 : Enclosed t343 (-51969 / 12500000) (-28137 / 12500000) := enclosed_mul (L := (-51969 / 12500000)) (U := (-28137 / 12500000)) hz.2 hv.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t344 : ℝ := t342 - t343
  have ht344 : Enclosed t344 (-301251 / 100000000) (86693 / 50000000) := enclosed_sub (L := (-301251 / 100000000)) (U := (86693 / 50000000)) ht342 ht343 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t345 : ℝ := z.re * v.im
  have ht345 : Enclosed t345 (-35649 / 12500000) (-14857 / 12500000) := enclosed_mul (L := (-35649 / 12500000)) (U := (-14857 / 12500000)) hz.1 hv.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t346 : ℝ := z.im * v.re
  have ht346 : Enclosed t346 (-767307 / 100000000) (-229503 / 50000000) := enclosed_mul (L := (-767307 / 100000000)) (U := (-229503 / 50000000)) hz.2 hv.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t347 : ℝ := t345 + t346
  have ht347 : Enclosed t347 (-1052499 / 100000000) (-288931 / 50000000) := enclosed_add (L := (-1052499 / 100000000)) (U := (-288931 / 50000000)) ht345 ht346 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v99 : ℂ := z*v
  have hv99re : Enclosed v99.re (-301251 / 100000000) (86693 / 50000000) := by
    convert ht344 using 1
    all_goals norm_num only [v99, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv99im : Enclosed v99.im (-1052499 / 100000000) (-288931 / 50000000) := by
    convert ht347 using 1
    all_goals norm_num only [v99, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v100 : ℂ := ((1 : ℝ) : ℂ)
  have hv100re : Enclosed v100.re 1 1 := by
    convert (enclosed_const (1 : ℝ)) using 1
    all_goals norm_num only [v100, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv100im : Enclosed v100.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v100, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t348 : ℝ := v99.re + v100.re
  have ht348 : Enclosed t348 (99698749 / 100000000) (50086693 / 50000000) := enclosed_add (L := (99698749 / 100000000)) (U := (50086693 / 50000000)) hv99re hv100re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t349 : ℝ := v99.im + v100.im
  have ht349 : Enclosed t349 (-1052499 / 100000000) (-288931 / 50000000) := enclosed_add (L := (-1052499 / 100000000)) (U := (-288931 / 50000000)) hv99im hv100im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v101 : ℂ := v99+v100
  have hv101re : Enclosed v101.re (99698749 / 100000000) (50086693 / 50000000) := by
    convert ht348 using 1
    all_goals norm_num only [v101, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv101im : Enclosed v101.im (-1052499 / 100000000) (-288931 / 50000000) := by
    convert ht349 using 1
    all_goals norm_num only [v101, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t350 : ℝ := v98.re * v101.re
  have ht350 : Enclosed t350 (-52741287729 / 12500000000) (52741287729 / 12500000000) := enclosed_mul (L := (-52741287729 / 12500000000)) (U := (52741287729 / 12500000000)) hv98re hv101re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t351 : ℝ := v98.im * v101.im
  have ht351 : Enclosed t351 (27686235213 / 12500000000) (2585990043 / 625000000) := enclosed_mul (L := (27686235213 / 12500000000)) (U := (2585990043 / 625000000)) hv98im hv101im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t352 : ℝ := t350 - t351
  have ht352 : Enclosed t352 (-104461088589 / 12500000000) (6263763129 / 3125000000) := enclosed_sub (L := (-104461088589 / 12500000000)) (U := (6263763129 / 3125000000)) ht350 ht351 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t353 : ℝ := v98.re * v101.im
  have ht353 : Enclosed t353 (-1108281447 / 25000000000) (1108281447 / 25000000000) := enclosed_mul (L := (-1108281447 / 25000000000)) (U := (1108281447 / 25000000000)) hv98re hv101im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t354 : ℝ := v98.im * v101.re
  have ht354 : Enclosed t354 (-123063004701 / 312500000) (-9553433225427 / 25000000000) := enclosed_mul (L := (-123063004701 / 312500000)) (U := (-9553433225427 / 25000000000)) hv98im hv101re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t355 : ℝ := t353 + t354
  have ht355 : Enclosed t355 (-9846148657527 / 25000000000) (-477616247199 / 1250000000) := enclosed_add (L := (-9846148657527 / 25000000000)) (U := (-477616247199 / 1250000000)) ht353 ht354 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v102 : ℂ := v98*v101
  have hv102re : Enclosed v102.re (-104461088589 / 12500000000) (6263763129 / 3125000000) := by
    convert ht352 using 1
    all_goals norm_num only [v102, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv102im : Enclosed v102.im (-9846148657527 / 25000000000) (-477616247199 / 1250000000) := by
    convert ht355 using 1
    all_goals norm_num only [v102, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t356 : ℝ := v96.re - v102.re
  have ht356 : Enclosed t356 (-3166432713129 / 3125000000) (-5503736811411 / 12500000000) := enclosed_sub (L := (-3166432713129 / 3125000000)) (U := (-5503736811411 / 12500000000)) hv96re hv102re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t357 : ℝ := v96.im - v102.im
  have ht357 : Enclosed t357 (1318765247199 / 1250000000) (40701636457527 / 25000000000) := enclosed_sub (L := (1318765247199 / 1250000000)) (U := (40701636457527 / 25000000000)) hv96im hv102im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v103 : ℂ := v96-v102
  have hv103re : Enclosed v103.re (-3166432713129 / 3125000000) (-5503736811411 / 12500000000) := by
    convert ht356 using 1
    all_goals norm_num only [v103, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv103im : Enclosed v103.im (1318765247199 / 1250000000) (40701636457527 / 25000000000) := by
    convert ht357 using 1
    all_goals norm_num only [v103, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v104 : ℂ := ((4056 : ℝ) : ℂ)
  have hv104re : Enclosed v104.re 4056 4056 := by
    convert (enclosed_const (4056 : ℝ)) using 1
    all_goals norm_num only [v104, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv104im : Enclosed v104.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v104, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t358 : ℝ := v104.re * η.re
  have ht358 : Enclosed t358 (-1521 / 125) (1521 / 125) := enclosed_mul (L := (-1521 / 125)) (U := (1521 / 125)) hv104re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t359 : ℝ := v104.im * η.im
  have ht359 : Enclosed t359 0 0 := enclosed_mul (L := 0) (U := 0) hv104im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t360 : ℝ := t358 - t359
  have ht360 : Enclosed t360 (-1521 / 125) (1521 / 125) := enclosed_sub (L := (-1521 / 125)) (U := (1521 / 125)) ht358 ht359 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t361 : ℝ := v104.re * η.im
  have ht361 : Enclosed t361 (-28392 / 25) (-138411 / 125) := enclosed_mul (L := (-28392 / 25)) (U := (-138411 / 125)) hv104re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t362 : ℝ := v104.im * η.re
  have ht362 : Enclosed t362 0 0 := enclosed_mul (L := 0) (U := 0) hv104im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t363 : ℝ := t361 + t362
  have ht363 : Enclosed t363 (-28392 / 25) (-138411 / 125) := enclosed_add (L := (-28392 / 25)) (U := (-138411 / 125)) ht361 ht362 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v105 : ℂ := v104*η
  have hv105re : Enclosed v105.re (-1521 / 125) (1521 / 125) := by
    convert ht360 using 1
    all_goals norm_num only [v105, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv105im : Enclosed v105.im (-28392 / 25) (-138411 / 125) := by
    convert ht363 using 1
    all_goals norm_num only [v105, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v106 : ℂ := (((-420) : ℝ) : ℂ)
  have hv106re : Enclosed v106.re (-420) (-420) := by
    convert (enclosed_const ((-420) : ℝ)) using 1
    all_goals norm_num only [v106, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv106im : Enclosed v106.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v106, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t364 : ℝ := v106.re - v105.re
  have ht364 : Enclosed t364 (-54021 / 125) (-50979 / 125) := enclosed_sub (L := (-54021 / 125)) (U := (-50979 / 125)) hv106re hv105re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t365 : ℝ := v106.im - v105.im
  have ht365 : Enclosed t365 (138411 / 125) (28392 / 25) := enclosed_sub (L := (138411 / 125)) (U := (28392 / 25)) hv106im hv105im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v107 : ℂ := v106-v105
  have hv107re : Enclosed v107.re (-54021 / 125) (-50979 / 125) := by
    convert ht364 using 1
    all_goals norm_num only [v107, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv107im : Enclosed v107.im (138411 / 125) (28392 / 25) := by
    convert ht365 using 1
    all_goals norm_num only [v107, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t366 : ℝ := v107.re * v.re
  have ht366 : Enclosed t366 (34512783 / 12500000) (40677813 / 12500000) := enclosed_mul (L := (34512783 / 12500000)) (U := (40677813 / 12500000)) hv107re hv.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t367 : ℝ := v107.im * v.im
  have ht367 : Enclosed t367 (-361998 / 78125) (-11488113 / 3125000) := enclosed_mul (L := (-361998 / 78125)) (U := (-11488113 / 3125000)) hv107im hv.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t368 : ℝ := t366 - t367
  have ht368 : Enclosed t368 (16093047 / 2500000) (98597493 / 12500000) := enclosed_sub (L := (16093047 / 2500000)) (U := (98597493 / 12500000)) ht366 ht367 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t369 : ℝ := v107.re * v.im
  have ht369 : Enclosed t369 (4231257 / 3125000) (2755071 / 1562500) := enclosed_mul (L := (4231257 / 3125000)) (U := (2755071 / 1562500)) hv107re hv.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t370 : ℝ := v107.im * v.re
  have ht370 : Enclosed t370 (-2672397 / 312500) (-93704247 / 12500000) := enclosed_mul (L := (-2672397 / 312500)) (U := (-93704247 / 12500000)) hv107im hv.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t371 : ℝ := t369 + t370
  have ht371 : Enclosed t371 (-22492713 / 3125000) (-71663679 / 12500000) := enclosed_add (L := (-22492713 / 3125000)) (U := (-71663679 / 12500000)) ht369 ht370 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v108 : ℂ := v107*v
  have hv108re : Enclosed v108.re (16093047 / 2500000) (98597493 / 12500000) := by
    convert ht368 using 1
    all_goals norm_num only [v108, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv108im : Enclosed v108.im (-22492713 / 3125000) (-71663679 / 12500000) := by
    convert ht371 using 1
    all_goals norm_num only [v108, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t372 : ℝ := v103.re + v108.re
  have ht372 : Enclosed t372 (-3146316404379 / 3125000000) (-5405139318411 / 12500000000) := enclosed_add (L := (-3146316404379 / 3125000000)) (U := (-5405139318411 / 12500000000)) hv103re hv108re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t373 : ℝ := v103.im + v108.im
  have ht373 : Enclosed t373 (1309768161999 / 1250000000) (40558309099527 / 25000000000) := enclosed_add (L := (1309768161999 / 1250000000)) (U := (40558309099527 / 25000000000)) hv103im hv108im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v109 : ℂ := v103+v108
  have hv109re : Enclosed v109.re (-3146316404379 / 3125000000) (-5405139318411 / 12500000000) := by
    convert ht372 using 1
    all_goals norm_num only [v109, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv109im : Enclosed v109.im (1309768161999 / 1250000000) (40558309099527 / 25000000000) := by
    convert ht373 using 1
    all_goals norm_num only [v109, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have ha10 : secantW z v η = v109 := by
    dsimp only [secantW, v92, v93, v94, v95, v96, v97, v98, v99, v100, v101, v102, v103, v104, v105, v106, v107, v108, v109]
    all_goals push_cast
    all_goals ring
  have ha10re : Enclosed (secantW z v η).re (-3146316404379 / 3125000000) (-5405139318411 / 12500000000) := by
    rw [ha10]
    exact hv109re
  have ha10im : Enclosed (secantW z v η).im (1309768161999 / 1250000000) (40558309099527 / 25000000000) := by
    rw [ha10]
    exact hv109im
  let t374 : ℝ := ((polyD z η).re)^2
  have ht374 : Enclosed t374 (625372419914596561 / 250000000000000000) (41741680753947358809 / 1000000000000000000) := enclosed_pow_two (L := (625372419914596561 / 250000000000000000)) (U := (41741680753947358809 / 1000000000000000000)) ha6re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t375 : ℝ := ((polyD z η).im)^2
  have ht375 : Enclosed t375 (12428769209829429681 / 1000000000000000000) (17719669327709590081 / 250000000000000000) := enclosed_pow_two (L := (12428769209829429681 / 1000000000000000000)) (U := (17719669327709590081 / 250000000000000000)) ha6im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t376 : ℝ := t374 + t375
  have ht376 : Enclosed t376 (597210355579512637 / 40000000000000000) (112620358064785719133 / 1000000000000000000) := enclosed_add (L := (597210355579512637 / 40000000000000000)) (U := (112620358064785719133 / 1000000000000000000)) ht374 ht375 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t377 : ℝ := Real.sqrt t376
  have ht377 : Enclosed t377 (1931984658938044979125831 / 500000000000000000000000) (2122454786936915828472727 / 200000000000000000000000) := enclosed_sqrt (L := (1931984658938044979125831 / 500000000000000000000000)) (U := (2122454786936915828472727 / 200000000000000000000000)) ht376 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have hNorm110 : Enclosed ‖(polyD z η)‖ (1931984658938044979125831 / 500000000000000000000000) (2122454786936915828472727 / 200000000000000000000000) := by
    convert ht377 using 1
    rw [Complex.norm_def, Complex.normSq_apply]
    change Real.sqrt ((polyD z η).re*(polyD z η).re+(polyD z η).im*(polyD z η).im) = Real.sqrt ((polyD z η).re^2+(polyD z η).im^2)
    congr 1
    all_goals ring
  let t378 : ℝ := ((polyD u η).re)^2
  have ht378 : Enclosed t378 (47504880788274108888163 / 50000000000000000000000) (1111610808407263358934211 / 1000000000000000000000000) := enclosed_pow_two (L := (47504880788274108888163 / 50000000000000000000000)) (U := (1111610808407263358934211 / 1000000000000000000000000)) ha7re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t379 : ℝ := ((polyD u η).im)^2
  have ht379 : Enclosed t379 (12641710748973976936667637 / 1000000000000000000000000) (13308768964703292963112231 / 1000000000000000000000000) := enclosed_pow_two (L := (12641710748973976936667637 / 1000000000000000000000000)) (U := (13308768964703292963112231 / 1000000000000000000000000)) ha7im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t380 : ℝ := t378 + t379
  have ht380 : Enclosed t380 (13591808364739459114430897 / 1000000000000000000000000) (7210189886555278161023221 / 500000000000000000000000) := enclosed_add (L := (13591808364739459114430897 / 1000000000000000000000000)) (U := (7210189886555278161023221 / 500000000000000000000000)) ht378 ht379 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t381 : ℝ := Real.sqrt t380
  have ht381 : Enclosed t381 (3686706981133632094778763 / 1000000000000000000000000) (1898708756833875004212669 / 500000000000000000000000) := enclosed_sqrt (L := (3686706981133632094778763 / 1000000000000000000000000)) (U := (1898708756833875004212669 / 500000000000000000000000)) ht380 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have hNorm111 : Enclosed ‖(polyD u η)‖ (3686706981133632094778763 / 1000000000000000000000000) (1898708756833875004212669 / 500000000000000000000000) := by
    convert ht381 using 1
    rw [Complex.norm_def, Complex.normSq_apply]
    change Real.sqrt ((polyD u η).re*(polyD u η).re+(polyD u η).im*(polyD u η).im) = Real.sqrt ((polyD u η).re^2+(polyD u η).im^2)
    congr 1
    all_goals ring
  let t382 : ℝ := ((reverseD v η).re)^2
  have ht382 : Enclosed t382 (47504880788274108888163 / 50000000000000000000000) (1111610808407263358934211 / 1000000000000000000000000) := enclosed_pow_two (L := (47504880788274108888163 / 50000000000000000000000)) (U := (1111610808407263358934211 / 1000000000000000000000000)) ha8re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t383 : ℝ := ((reverseD v η).im)^2
  have ht383 : Enclosed t383 (12641710748973976936667637 / 1000000000000000000000000) (13308768964703292963112231 / 1000000000000000000000000) := enclosed_pow_two (L := (12641710748973976936667637 / 1000000000000000000000000)) (U := (13308768964703292963112231 / 1000000000000000000000000)) ha8im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t384 : ℝ := t382 + t383
  have ht384 : Enclosed t384 (13591808364739459114430897 / 1000000000000000000000000) (7210189886555278161023221 / 500000000000000000000000) := enclosed_add (L := (13591808364739459114430897 / 1000000000000000000000000)) (U := (7210189886555278161023221 / 500000000000000000000000)) ht382 ht383 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t385 : ℝ := Real.sqrt t384
  have ht385 : Enclosed t385 (3686706981133632094778763 / 1000000000000000000000000) (1898708756833875004212669 / 500000000000000000000000) := enclosed_sqrt (L := (3686706981133632094778763 / 1000000000000000000000000)) (U := (1898708756833875004212669 / 500000000000000000000000)) ht384 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have hNorm112 : Enclosed ‖(reverseD v η)‖ (3686706981133632094778763 / 1000000000000000000000000) (1898708756833875004212669 / 500000000000000000000000) := by
    convert ht385 using 1
    rw [Complex.norm_def, Complex.normSq_apply]
    change Real.sqrt ((reverseD v η).re*(reverseD v η).re+(reverseD v η).im*(reverseD v η).im) = Real.sqrt ((reverseD v η).re^2+(reverseD v η).im^2)
    congr 1
    all_goals ring
  let t386 : ℝ := ((secantB z u η).re)^2
  have ht386 : Enclosed t386 (5819502764541577932654709903 / 500000000000000000000000) (48560932059627607923656293091 / 500000000000000000000000) := enclosed_pow_two (L := (5819502764541577932654709903 / 500000000000000000000000)) (U := (48560932059627607923656293091 / 500000000000000000000000)) ha9re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t387 : ℝ := ((secantB z u η).im)^2
  have ht387 : Enclosed t387 0 (26284929561617658325604930229 / 1000000000000000000000000) := enclosed_sq (L := 0) (U := (26284929561617658325604930229 / 1000000000000000000000000)) ha9im (by norm_num) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t388 : ℝ := t386 + t387
  have ht388 : Enclosed t388 (5819502764541577932654709903 / 500000000000000000000000) (123406793680872874172917516411 / 1000000000000000000000000) := enclosed_add (L := (5819502764541577932654709903 / 500000000000000000000000)) (U := (123406793680872874172917516411 / 1000000000000000000000000)) ht386 ht387 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t389 : ℝ := Real.sqrt t388
  have ht389 : Enclosed t389 (13485527849955459210870181 / 125000000000000000000000) (351293031073593707538566973 / 1000000000000000000000000) := enclosed_sqrt (L := (13485527849955459210870181 / 125000000000000000000000)) (U := (351293031073593707538566973 / 1000000000000000000000000)) ht388 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have hNorm113 : Enclosed ‖(secantB z u η)‖ (13485527849955459210870181 / 125000000000000000000000) (351293031073593707538566973 / 1000000000000000000000000) := by
    convert ht389 using 1
    rw [Complex.norm_def, Complex.normSq_apply]
    change Real.sqrt ((secantB z u η).re*(secantB z u η).re+(secantB z u η).im*(secantB z u η).im) = Real.sqrt ((secantB z u η).re^2+(secantB z u η).im^2)
    congr 1
    all_goals ring
  let t390 : ℝ := ((secantW z v η).re)^2
  have ht390 : Enclosed t390 (29215531051432529643564921 / 156250000000000000000) (9899306916464399050375641 / 9765625000000000000) := enclosed_pow_two (L := (29215531051432529643564921 / 156250000000000000000)) (U := (9899306916464399050375641 / 9765625000000000000)) ha10re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t391 : ℝ := ((secantW z v η).im)^2
  have ht391 : Enclosed t391 (1715492638186238707676001 / 1562500000000000000) (1644976437012774649591623729 / 625000000000000000000) := enclosed_pow_two (L := (1715492638186238707676001 / 1562500000000000000)) (U := (1644976437012774649591623729 / 625000000000000000000)) ha10im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t392 : ℝ := t390 + t391
  have ht392 : Enclosed t392 (200764794870056400411165021 / 156250000000000000000) (2278532079666496188815664753 / 625000000000000000000) := enclosed_add (L := (200764794870056400411165021 / 156250000000000000000)) (U := (2278532079666496188815664753 / 625000000000000000000)) ht390 ht391 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t393 : ℝ := Real.sqrt t392
  have ht393 : Enclosed t393 (283382988106242115269775159 / 250000000000000000000000) (1909358878646545562003834683 / 1000000000000000000000000) := enclosed_sqrt (L := (283382988106242115269775159 / 250000000000000000000000)) (U := (1909358878646545562003834683 / 1000000000000000000000000)) ht392 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have hNorm114 : Enclosed ‖(secantW z v η)‖ (283382988106242115269775159 / 250000000000000000000000) (1909358878646545562003834683 / 1000000000000000000000000) := by
    convert ht393 using 1
    rw [Complex.norm_def, Complex.normSq_apply]
    change Real.sqrt ((secantW z v η).re*(secantW z v η).re+(secantW z v η).im*(secantW z v η).im) = Real.sqrt ((secantW z v η).re^2+(secantW z v η).im^2)
    congr 1
    all_goals ring
  exact ⟨⟨by linarith [hNorm110.1], by linarith [hNorm110.2], by linarith [hNorm111.1], by linarith [hNorm111.2], by linarith [hNorm112.1], by linarith [hNorm112.2], by linarith [hNorm113.1], by linarith [hNorm113.2], by linarith [hNorm114.1], by linarith [hNorm114.2]⟩,by linarith [ha9re.2],by linarith [ha10im.1]⟩

theorem boundary_polynomial_box {η z u v : ℂ}
    (hp : CEnclosed η (-3/1000) (3/1000) (-280/1000) (-273/1000))
    (hz : CEnclosed z (358/1000) (699/1000) (678/1000) (1019/1000))
    (hu : CEnclosed u (-753/100000) (-677/100000) (332/100000) (408/100000))
    (hv : CEnclosed v (-753/100000) (-677/100000) (-408/100000) (-332/100000)) :
    3 ≤ ‖polyD z η‖ ∧ ‖polyD z η‖ ≤ 12 ∧
    3 ≤ ‖polyD u η‖ ∧ ‖polyD u η‖ ≤ 4 ∧
    3 ≤ ‖reverseD v η‖ ∧ ‖reverseD v η‖ ≤ 4 ∧
    100 ≤ ‖secantB z u η‖ ∧ ‖secantB z u η‖ ≤ 360 ∧
    1100 ≤ ‖secantW z v η‖ ∧ ‖secantW z v η‖ ≤ 2000 := (boundary_polynomial_data hp hz hu hv).1

#print axioms boundary_polynomial_data
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/BoundaryPolynomials.lean <==
module
public import SLean.Explicit.Sharp.ProductBounds

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert SLean.Pilots.C3

def d2 (η : ℂ) := -1+13*η
def d0 (η : ℂ) := -1-13*η
def b3 (η : ℂ) := -1-η-7*η^2
def b2 (η : ℂ) := 2-209*η+720*η^2
def b1 (η : ℂ) := -1-183*η-917*η^2
def b0 (η : ℂ) := -27*η-216*η^2
def polyD (z η : ℂ) := d2 η*z^2+2*z+d0 η
def polyW (z η : ℂ) := η*(54*z^2+312*z+54)
def polyB (z η : ℂ) := b3 η*z^3+b2 η*z^2+b1 η*z+b0 η
def reverseD (v η : ℂ) := d2 η+2*v+d0 η*v^2
def secantB (z u η : ℂ) :=
  b3 η*d2 η*z^2*u^2+2*b3 η*z*u*(z+u)+b3 η*d0 η*(z^2+z*u+u^2)+
    (2*b2 η-b1 η*d2 η)*z*u+(b2 η*d0 η-b0 η*d2 η)*(z+u)+b1 η*d0 η-2*b0 η
def secantW (z v η : ℂ) := (420-4056*η)*z-1404*η*(z*v+1)+(-420-4056*η)*v

theorem denominator_poly {z : ℂ} (hz : z≠0) (η : ℂ) : denominator z η=polyD z η/z := by
  unfold denominator polyD d2 d0
  field_simp
  ring

theorem W_poly {z : ℂ} (hz : z≠0) (η : ℂ) : W z η=polyW z η/polyD z η := by
  rw [W,denominator_poly hz]
  unfold polyW
  field_simp
  ring

theorem B_poly {z : ℂ} (hz : z≠0) (η : ℂ) (hd : polyD z η≠0) : B z η=polyB z η/polyD z η := by
  rw [B,W_poly hz]
  field_simp [hd]
  unfold polyB polyW polyD b3 b2 b1 b0 d2 d0
  ring

theorem B_difference (z u η : ℂ) :
    polyB z η*polyD u η-polyB u η*polyD z η=(z-u)*secantB z u η := by
  unfold polyB polyD secantB
  ring

theorem W_outer_difference (z v η : ℂ) :
    polyW z η*reverseD v η-η*(54+312*v+54*v^2)*polyD z η=
      (z*v-1)*η*secantW z v η := by
  unfold polyW polyD reverseD d2 d0 secantW
  ring

theorem reverse_denominator {v : ℂ} (hv : v≠0) (η : ℂ) :
    polyD v⁻¹ η=reverseD v η/v^2 := by
  unfold polyD reverseD
  field_simp

theorem B_difference_factored {z u : ℂ} (hz : z≠0) (hu : u≠0) (η : ℂ)
    (hdz : polyD z η≠0) (hdu : polyD u η≠0) :
    B z η-B u η=(z-u)*secantB z u η/(polyD z η*polyD u η) := by
  rw [B_poly hz η hdz,B_poly hu η hdu]
  field_simp
  linear_combination B_difference z u η

theorem W_difference_factored {z v : ℂ} (hz : z≠0) (hv : v≠0) (η : ℂ)
    (hdz : polyD z η≠0) (hdv : reverseD v η≠0) :
    W z η-W v⁻¹ η=(z*v-1)*η*secantW z v η/(polyD z η*reverseD v η) := by
  rw [W_poly hz,W_poly (inv_ne_zero hv),reverse_denominator hv]
  have he : polyW v⁻¹ η=(η*(54+312*v+54*v^2))/v^2 := by
    unfold polyW
    field_simp
  rw [he]
  field_simp
  linear_combination W_outer_difference z v η

#print axioms B_difference_factored
#print axioms W_difference_factored
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/BoundarySecondBox.lean <==
module
public import SLean.Explicit.Sharp.BoundaryDerivatives

@[expose] public section
set_option autoImplicit false
set_option maxRecDepth 8192
set_option maxHeartbeats 0
set_option linter.unusedTactic false
set_option linter.unreachableTactic false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Cert

theorem secantB2_bound {η u : ℂ}
    (hp : CEnclosed η (-3/1000) (3/1000) (-280/1000) (-273/1000))
    (hu : CEnclosed u (-753/100000) (-677/100000) (332/100000) (408/100000)) :
    ‖secantB2 u η‖≤3 := by
  let v0 : ℂ := ((13 : ℝ) : ℂ)
  have hv0re : Enclosed v0.re 13 13 := by
    convert (enclosed_const (13 : ℝ)) using 1
    all_goals norm_num only [v0, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv0im : Enclosed v0.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v0, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t0 : ℝ := v0.re * η.re
  have ht0 : Enclosed t0 (-39 / 1000) (39 / 1000) := enclosed_mul (L := (-39 / 1000)) (U := (39 / 1000)) hv0re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t1 : ℝ := v0.im * η.im
  have ht1 : Enclosed t1 0 0 := enclosed_mul (L := 0) (U := 0) hv0im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t2 : ℝ := t0 - t1
  have ht2 : Enclosed t2 (-39 / 1000) (39 / 1000) := enclosed_sub (L := (-39 / 1000)) (U := (39 / 1000)) ht0 ht1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t3 : ℝ := v0.re * η.im
  have ht3 : Enclosed t3 (-91 / 25) (-3549 / 1000) := enclosed_mul (L := (-91 / 25)) (U := (-3549 / 1000)) hv0re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t4 : ℝ := v0.im * η.re
  have ht4 : Enclosed t4 0 0 := enclosed_mul (L := 0) (U := 0) hv0im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t5 : ℝ := t3 + t4
  have ht5 : Enclosed t5 (-91 / 25) (-3549 / 1000) := enclosed_add (L := (-91 / 25)) (U := (-3549 / 1000)) ht3 ht4 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v1 : ℂ := v0*η
  have hv1re : Enclosed v1.re (-39 / 1000) (39 / 1000) := by
    convert ht2 using 1
    all_goals norm_num only [v1, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv1im : Enclosed v1.im (-91 / 25) (-3549 / 1000) := by
    convert ht5 using 1
    all_goals norm_num only [v1, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v2 : ℂ := (((-1) : ℝ) : ℂ)
  have hv2re : Enclosed v2.re (-1) (-1) := by
    convert (enclosed_const ((-1) : ℝ)) using 1
    all_goals norm_num only [v2, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv2im : Enclosed v2.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v2, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t6 : ℝ := v2.re + v1.re
  have ht6 : Enclosed t6 (-1039 / 1000) (-961 / 1000) := enclosed_add (L := (-1039 / 1000)) (U := (-961 / 1000)) hv2re hv1re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t7 : ℝ := v2.im + v1.im
  have ht7 : Enclosed t7 (-91 / 25) (-3549 / 1000) := enclosed_add (L := (-91 / 25)) (U := (-3549 / 1000)) hv2im hv1im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v3 : ℂ := v2+v1
  have hv3re : Enclosed v3.re (-1039 / 1000) (-961 / 1000) := by
    convert ht6 using 1
    all_goals norm_num only [v3, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv3im : Enclosed v3.im (-91 / 25) (-3549 / 1000) := by
    convert ht7 using 1
    all_goals norm_num only [v3, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have ha0 : d2 η = v3 := by
    dsimp only [d2, v0, v1, v2, v3]
    all_goals push_cast
    all_goals ring
  have ha0re : Enclosed (d2 η).re (-1039 / 1000) (-961 / 1000) := by
    rw [ha0]
    exact hv3re
  have ha0im : Enclosed (d2 η).im (-91 / 25) (-3549 / 1000) := by
    rw [ha0]
    exact hv3im
  let v4 : ℂ := ((13 : ℝ) : ℂ)
  have hv4re : Enclosed v4.re 13 13 := by
    convert (enclosed_const (13 : ℝ)) using 1
    all_goals norm_num only [v4, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv4im : Enclosed v4.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v4, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t8 : ℝ := v4.re * η.re
  have ht8 : Enclosed t8 (-39 / 1000) (39 / 1000) := enclosed_mul (L := (-39 / 1000)) (U := (39 / 1000)) hv4re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t9 : ℝ := v4.im * η.im
  have ht9 : Enclosed t9 0 0 := enclosed_mul (L := 0) (U := 0) hv4im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t10 : ℝ := t8 - t9
  have ht10 : Enclosed t10 (-39 / 1000) (39 / 1000) := enclosed_sub (L := (-39 / 1000)) (U := (39 / 1000)) ht8 ht9 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t11 : ℝ := v4.re * η.im
  have ht11 : Enclosed t11 (-91 / 25) (-3549 / 1000) := enclosed_mul (L := (-91 / 25)) (U := (-3549 / 1000)) hv4re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t12 : ℝ := v4.im * η.re
  have ht12 : Enclosed t12 0 0 := enclosed_mul (L := 0) (U := 0) hv4im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t13 : ℝ := t11 + t12
  have ht13 : Enclosed t13 (-91 / 25) (-3549 / 1000) := enclosed_add (L := (-91 / 25)) (U := (-3549 / 1000)) ht11 ht12 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v5 : ℂ := v4*η
  have hv5re : Enclosed v5.re (-39 / 1000) (39 / 1000) := by
    convert ht10 using 1
    all_goals norm_num only [v5, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv5im : Enclosed v5.im (-91 / 25) (-3549 / 1000) := by
    convert ht13 using 1
    all_goals norm_num only [v5, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v6 : ℂ := (((-1) : ℝ) : ℂ)
  have hv6re : Enclosed v6.re (-1) (-1) := by
    convert (enclosed_const ((-1) : ℝ)) using 1
    all_goals norm_num only [v6, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv6im : Enclosed v6.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v6, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t14 : ℝ := v6.re - v5.re
  have ht14 : Enclosed t14 (-1039 / 1000) (-961 / 1000) := enclosed_sub (L := (-1039 / 1000)) (U := (-961 / 1000)) hv6re hv5re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t15 : ℝ := v6.im - v5.im
  have ht15 : Enclosed t15 (3549 / 1000) (91 / 25) := enclosed_sub (L := (3549 / 1000)) (U := (91 / 25)) hv6im hv5im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v7 : ℂ := v6-v5
  have hv7re : Enclosed v7.re (-1039 / 1000) (-961 / 1000) := by
    convert ht14 using 1
    all_goals norm_num only [v7, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv7im : Enclosed v7.im (3549 / 1000) (91 / 25) := by
    convert ht15 using 1
    all_goals norm_num only [v7, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have ha1 : d0 η = v7 := by
    dsimp only [d0, v4, v5, v6, v7]
    all_goals push_cast
    all_goals ring
  have ha1re : Enclosed (d0 η).re (-1039 / 1000) (-961 / 1000) := by
    rw [ha1]
    exact hv7re
  have ha1im : Enclosed (d0 η).im (3549 / 1000) (91 / 25) := by
    rw [ha1]
    exact hv7im
  let v8 : ℂ := (((-1) : ℝ) : ℂ)
  have hv8re : Enclosed v8.re (-1) (-1) := by
    convert (enclosed_const ((-1) : ℝ)) using 1
    all_goals norm_num only [v8, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv8im : Enclosed v8.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v8, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t16 : ℝ := v8.re - η.re
  have ht16 : Enclosed t16 (-1003 / 1000) (-997 / 1000) := enclosed_sub (L := (-1003 / 1000)) (U := (-997 / 1000)) hv8re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t17 : ℝ := v8.im - η.im
  have ht17 : Enclosed t17 (273 / 1000) (7 / 25) := enclosed_sub (L := (273 / 1000)) (U := (7 / 25)) hv8im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v9 : ℂ := v8-η
  have hv9re : Enclosed v9.re (-1003 / 1000) (-997 / 1000) := by
    convert ht16 using 1
    all_goals norm_num only [v9, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv9im : Enclosed v9.im (273 / 1000) (7 / 25) := by
    convert ht17 using 1
    all_goals norm_num only [v9, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v10 : ℂ := ((7 : ℝ) : ℂ)
  have hv10re : Enclosed v10.re 7 7 := by
    convert (enclosed_const (7 : ℝ)) using 1
    all_goals norm_num only [v10, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv10im : Enclosed v10.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v10, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t18 : ℝ := v10.re * η.re
  have ht18 : Enclosed t18 (-21 / 1000) (21 / 1000) := enclosed_mul (L := (-21 / 1000)) (U := (21 / 1000)) hv10re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t19 : ℝ := v10.im * η.im
  have ht19 : Enclosed t19 0 0 := enclosed_mul (L := 0) (U := 0) hv10im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t20 : ℝ := t18 - t19
  have ht20 : Enclosed t20 (-21 / 1000) (21 / 1000) := enclosed_sub (L := (-21 / 1000)) (U := (21 / 1000)) ht18 ht19 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t21 : ℝ := v10.re * η.im
  have ht21 : Enclosed t21 (-49 / 25) (-1911 / 1000) := enclosed_mul (L := (-49 / 25)) (U := (-1911 / 1000)) hv10re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t22 : ℝ := v10.im * η.re
  have ht22 : Enclosed t22 0 0 := enclosed_mul (L := 0) (U := 0) hv10im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t23 : ℝ := t21 + t22
  have ht23 : Enclosed t23 (-49 / 25) (-1911 / 1000) := enclosed_add (L := (-49 / 25)) (U := (-1911 / 1000)) ht21 ht22 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v11 : ℂ := v10*η
  have hv11re : Enclosed v11.re (-21 / 1000) (21 / 1000) := by
    convert ht20 using 1
    all_goals norm_num only [v11, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv11im : Enclosed v11.im (-49 / 25) (-1911 / 1000) := by
    convert ht23 using 1
    all_goals norm_num only [v11, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t24 : ℝ := v11.re * η.re
  have ht24 : Enclosed t24 (-63 / 1000000) (63 / 1000000) := enclosed_mul (L := (-63 / 1000000)) (U := (63 / 1000000)) hv11re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t25 : ℝ := v11.im * η.im
  have ht25 : Enclosed t25 (521703 / 1000000) (343 / 625) := enclosed_mul (L := (521703 / 1000000)) (U := (343 / 625)) hv11im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t26 : ℝ := t24 - t25
  have ht26 : Enclosed t26 (-548863 / 1000000) (-13041 / 25000) := enclosed_sub (L := (-548863 / 1000000)) (U := (-13041 / 25000)) ht24 ht25 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t27 : ℝ := v11.re * η.im
  have ht27 : Enclosed t27 (-147 / 25000) (147 / 25000) := enclosed_mul (L := (-147 / 25000)) (U := (147 / 25000)) hv11re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t28 : ℝ := v11.im * η.re
  have ht28 : Enclosed t28 (-147 / 25000) (147 / 25000) := enclosed_mul (L := (-147 / 25000)) (U := (147 / 25000)) hv11im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t29 : ℝ := t27 + t28
  have ht29 : Enclosed t29 (-147 / 12500) (147 / 12500) := enclosed_add (L := (-147 / 12500)) (U := (147 / 12500)) ht27 ht28 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v12 : ℂ := v11*η
  have hv12re : Enclosed v12.re (-548863 / 1000000) (-13041 / 25000) := by
    convert ht26 using 1
    all_goals norm_num only [v12, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv12im : Enclosed v12.im (-147 / 12500) (147 / 12500) := by
    convert ht29 using 1
    all_goals norm_num only [v12, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t30 : ℝ := v9.re - v12.re
  have ht30 : Enclosed t30 (-6017 / 12500) (-448137 / 1000000) := enclosed_sub (L := (-6017 / 12500)) (U := (-448137 / 1000000)) hv9re hv12re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t31 : ℝ := v9.im - v12.im
  have ht31 : Enclosed t31 (6531 / 25000) (3647 / 12500) := enclosed_sub (L := (6531 / 25000)) (U := (3647 / 12500)) hv9im hv12im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v13 : ℂ := v9-v12
  have hv13re : Enclosed v13.re (-6017 / 12500) (-448137 / 1000000) := by
    convert ht30 using 1
    all_goals norm_num only [v13, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv13im : Enclosed v13.im (6531 / 25000) (3647 / 12500) := by
    convert ht31 using 1
    all_goals norm_num only [v13, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have ha2 : b3 η = v13 := by
    dsimp only [b3, v8, v9, v10, v11, v12, v13]
    all_goals push_cast
    all_goals ring
  have ha2re : Enclosed (b3 η).re (-6017 / 12500) (-448137 / 1000000) := by
    rw [ha2]
    exact hv13re
  have ha2im : Enclosed (b3 η).im (6531 / 25000) (3647 / 12500) := by
    rw [ha2]
    exact hv13im
  let v14 : ℂ := ((209 : ℝ) : ℂ)
  have hv14re : Enclosed v14.re 209 209 := by
    convert (enclosed_const (209 : ℝ)) using 1
    all_goals norm_num only [v14, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv14im : Enclosed v14.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v14, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t32 : ℝ := v14.re * η.re
  have ht32 : Enclosed t32 (-627 / 1000) (627 / 1000) := enclosed_mul (L := (-627 / 1000)) (U := (627 / 1000)) hv14re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t33 : ℝ := v14.im * η.im
  have ht33 : Enclosed t33 0 0 := enclosed_mul (L := 0) (U := 0) hv14im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t34 : ℝ := t32 - t33
  have ht34 : Enclosed t34 (-627 / 1000) (627 / 1000) := enclosed_sub (L := (-627 / 1000)) (U := (627 / 1000)) ht32 ht33 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t35 : ℝ := v14.re * η.im
  have ht35 : Enclosed t35 (-1463 / 25) (-57057 / 1000) := enclosed_mul (L := (-1463 / 25)) (U := (-57057 / 1000)) hv14re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t36 : ℝ := v14.im * η.re
  have ht36 : Enclosed t36 0 0 := enclosed_mul (L := 0) (U := 0) hv14im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t37 : ℝ := t35 + t36
  have ht37 : Enclosed t37 (-1463 / 25) (-57057 / 1000) := enclosed_add (L := (-1463 / 25)) (U := (-57057 / 1000)) ht35 ht36 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v15 : ℂ := v14*η
  have hv15re : Enclosed v15.re (-627 / 1000) (627 / 1000) := by
    convert ht34 using 1
    all_goals norm_num only [v15, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv15im : Enclosed v15.im (-1463 / 25) (-57057 / 1000) := by
    convert ht37 using 1
    all_goals norm_num only [v15, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v16 : ℂ := ((2 : ℝ) : ℂ)
  have hv16re : Enclosed v16.re 2 2 := by
    convert (enclosed_const (2 : ℝ)) using 1
    all_goals norm_num only [v16, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv16im : Enclosed v16.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v16, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t38 : ℝ := v16.re - v15.re
  have ht38 : Enclosed t38 (1373 / 1000) (2627 / 1000) := enclosed_sub (L := (1373 / 1000)) (U := (2627 / 1000)) hv16re hv15re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t39 : ℝ := v16.im - v15.im
  have ht39 : Enclosed t39 (57057 / 1000) (1463 / 25) := enclosed_sub (L := (57057 / 1000)) (U := (1463 / 25)) hv16im hv15im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v17 : ℂ := v16-v15
  have hv17re : Enclosed v17.re (1373 / 1000) (2627 / 1000) := by
    convert ht38 using 1
    all_goals norm_num only [v17, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv17im : Enclosed v17.im (57057 / 1000) (1463 / 25) := by
    convert ht39 using 1
    all_goals norm_num only [v17, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v18 : ℂ := ((720 : ℝ) : ℂ)
  have hv18re : Enclosed v18.re 720 720 := by
    convert (enclosed_const (720 : ℝ)) using 1
    all_goals norm_num only [v18, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv18im : Enclosed v18.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v18, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t40 : ℝ := v18.re * η.re
  have ht40 : Enclosed t40 (-54 / 25) (54 / 25) := enclosed_mul (L := (-54 / 25)) (U := (54 / 25)) hv18re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t41 : ℝ := v18.im * η.im
  have ht41 : Enclosed t41 0 0 := enclosed_mul (L := 0) (U := 0) hv18im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t42 : ℝ := t40 - t41
  have ht42 : Enclosed t42 (-54 / 25) (54 / 25) := enclosed_sub (L := (-54 / 25)) (U := (54 / 25)) ht40 ht41 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t43 : ℝ := v18.re * η.im
  have ht43 : Enclosed t43 (-1008 / 5) (-4914 / 25) := enclosed_mul (L := (-1008 / 5)) (U := (-4914 / 25)) hv18re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t44 : ℝ := v18.im * η.re
  have ht44 : Enclosed t44 0 0 := enclosed_mul (L := 0) (U := 0) hv18im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t45 : ℝ := t43 + t44
  have ht45 : Enclosed t45 (-1008 / 5) (-4914 / 25) := enclosed_add (L := (-1008 / 5)) (U := (-4914 / 25)) ht43 ht44 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v19 : ℂ := v18*η
  have hv19re : Enclosed v19.re (-54 / 25) (54 / 25) := by
    convert ht42 using 1
    all_goals norm_num only [v19, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv19im : Enclosed v19.im (-1008 / 5) (-4914 / 25) := by
    convert ht45 using 1
    all_goals norm_num only [v19, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t46 : ℝ := v19.re * η.re
  have ht46 : Enclosed t46 (-81 / 12500) (81 / 12500) := enclosed_mul (L := (-81 / 12500)) (U := (81 / 12500)) hv19re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t47 : ℝ := v19.im * η.im
  have ht47 : Enclosed t47 (670761 / 12500) (7056 / 125) := enclosed_mul (L := (670761 / 12500)) (U := (7056 / 125)) hv19im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t48 : ℝ := t46 - t47
  have ht48 : Enclosed t48 (-705681 / 12500) (-33534 / 625) := enclosed_sub (L := (-705681 / 12500)) (U := (-33534 / 625)) ht46 ht47 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t49 : ℝ := v19.re * η.im
  have ht49 : Enclosed t49 (-378 / 625) (378 / 625) := enclosed_mul (L := (-378 / 625)) (U := (378 / 625)) hv19re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t50 : ℝ := v19.im * η.re
  have ht50 : Enclosed t50 (-378 / 625) (378 / 625) := enclosed_mul (L := (-378 / 625)) (U := (378 / 625)) hv19im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t51 : ℝ := t49 + t50
  have ht51 : Enclosed t51 (-756 / 625) (756 / 625) := enclosed_add (L := (-756 / 625)) (U := (756 / 625)) ht49 ht50 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v20 : ℂ := v19*η
  have hv20re : Enclosed v20.re (-705681 / 12500) (-33534 / 625) := by
    convert ht48 using 1
    all_goals norm_num only [v20, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv20im : Enclosed v20.im (-756 / 625) (756 / 625) := by
    convert ht51 using 1
    all_goals norm_num only [v20, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t52 : ℝ := v17.re + v20.re
  have ht52 : Enclosed t52 (-1377037 / 25000) (-255137 / 5000) := enclosed_add (L := (-1377037 / 25000)) (U := (-255137 / 5000)) hv17re hv20re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t53 : ℝ := v17.im + v20.im
  have ht53 : Enclosed t53 (279237 / 5000) (37331 / 625) := enclosed_add (L := (279237 / 5000)) (U := (37331 / 625)) hv17im hv20im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v21 : ℂ := v17+v20
  have hv21re : Enclosed v21.re (-1377037 / 25000) (-255137 / 5000) := by
    convert ht52 using 1
    all_goals norm_num only [v21, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv21im : Enclosed v21.im (279237 / 5000) (37331 / 625) := by
    convert ht53 using 1
    all_goals norm_num only [v21, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have ha3 : b2 η = v21 := by
    dsimp only [b2, v14, v15, v16, v17, v18, v19, v20, v21]
    all_goals push_cast
    all_goals ring
  have ha3re : Enclosed (b2 η).re (-1377037 / 25000) (-255137 / 5000) := by
    rw [ha3]
    exact hv21re
  have ha3im : Enclosed (b2 η).im (279237 / 5000) (37331 / 625) := by
    rw [ha3]
    exact hv21im
  let v22 : ℂ := ((183 : ℝ) : ℂ)
  have hv22re : Enclosed v22.re 183 183 := by
    convert (enclosed_const (183 : ℝ)) using 1
    all_goals norm_num only [v22, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv22im : Enclosed v22.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v22, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t54 : ℝ := v22.re * η.re
  have ht54 : Enclosed t54 (-549 / 1000) (549 / 1000) := enclosed_mul (L := (-549 / 1000)) (U := (549 / 1000)) hv22re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t55 : ℝ := v22.im * η.im
  have ht55 : Enclosed t55 0 0 := enclosed_mul (L := 0) (U := 0) hv22im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t56 : ℝ := t54 - t55
  have ht56 : Enclosed t56 (-549 / 1000) (549 / 1000) := enclosed_sub (L := (-549 / 1000)) (U := (549 / 1000)) ht54 ht55 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t57 : ℝ := v22.re * η.im
  have ht57 : Enclosed t57 (-1281 / 25) (-49959 / 1000) := enclosed_mul (L := (-1281 / 25)) (U := (-49959 / 1000)) hv22re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t58 : ℝ := v22.im * η.re
  have ht58 : Enclosed t58 0 0 := enclosed_mul (L := 0) (U := 0) hv22im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t59 : ℝ := t57 + t58
  have ht59 : Enclosed t59 (-1281 / 25) (-49959 / 1000) := enclosed_add (L := (-1281 / 25)) (U := (-49959 / 1000)) ht57 ht58 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v23 : ℂ := v22*η
  have hv23re : Enclosed v23.re (-549 / 1000) (549 / 1000) := by
    convert ht56 using 1
    all_goals norm_num only [v23, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv23im : Enclosed v23.im (-1281 / 25) (-49959 / 1000) := by
    convert ht59 using 1
    all_goals norm_num only [v23, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v24 : ℂ := (((-1) : ℝ) : ℂ)
  have hv24re : Enclosed v24.re (-1) (-1) := by
    convert (enclosed_const ((-1) : ℝ)) using 1
    all_goals norm_num only [v24, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv24im : Enclosed v24.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v24, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t60 : ℝ := v24.re - v23.re
  have ht60 : Enclosed t60 (-1549 / 1000) (-451 / 1000) := enclosed_sub (L := (-1549 / 1000)) (U := (-451 / 1000)) hv24re hv23re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t61 : ℝ := v24.im - v23.im
  have ht61 : Enclosed t61 (49959 / 1000) (1281 / 25) := enclosed_sub (L := (49959 / 1000)) (U := (1281 / 25)) hv24im hv23im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v25 : ℂ := v24-v23
  have hv25re : Enclosed v25.re (-1549 / 1000) (-451 / 1000) := by
    convert ht60 using 1
    all_goals norm_num only [v25, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv25im : Enclosed v25.im (49959 / 1000) (1281 / 25) := by
    convert ht61 using 1
    all_goals norm_num only [v25, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v26 : ℂ := ((917 : ℝ) : ℂ)
  have hv26re : Enclosed v26.re 917 917 := by
    convert (enclosed_const (917 : ℝ)) using 1
    all_goals norm_num only [v26, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv26im : Enclosed v26.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v26, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t62 : ℝ := v26.re * η.re
  have ht62 : Enclosed t62 (-2751 / 1000) (2751 / 1000) := enclosed_mul (L := (-2751 / 1000)) (U := (2751 / 1000)) hv26re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t63 : ℝ := v26.im * η.im
  have ht63 : Enclosed t63 0 0 := enclosed_mul (L := 0) (U := 0) hv26im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t64 : ℝ := t62 - t63
  have ht64 : Enclosed t64 (-2751 / 1000) (2751 / 1000) := enclosed_sub (L := (-2751 / 1000)) (U := (2751 / 1000)) ht62 ht63 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t65 : ℝ := v26.re * η.im
  have ht65 : Enclosed t65 (-6419 / 25) (-250341 / 1000) := enclosed_mul (L := (-6419 / 25)) (U := (-250341 / 1000)) hv26re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t66 : ℝ := v26.im * η.re
  have ht66 : Enclosed t66 0 0 := enclosed_mul (L := 0) (U := 0) hv26im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t67 : ℝ := t65 + t66
  have ht67 : Enclosed t67 (-6419 / 25) (-250341 / 1000) := enclosed_add (L := (-6419 / 25)) (U := (-250341 / 1000)) ht65 ht66 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v27 : ℂ := v26*η
  have hv27re : Enclosed v27.re (-2751 / 1000) (2751 / 1000) := by
    convert ht64 using 1
    all_goals norm_num only [v27, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv27im : Enclosed v27.im (-6419 / 25) (-250341 / 1000) := by
    convert ht67 using 1
    all_goals norm_num only [v27, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t68 : ℝ := v27.re * η.re
  have ht68 : Enclosed t68 (-8253 / 1000000) (8253 / 1000000) := enclosed_mul (L := (-8253 / 1000000)) (U := (8253 / 1000000)) hv27re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t69 : ℝ := v27.im * η.im
  have ht69 : Enclosed t69 (68343093 / 1000000) (44933 / 625) := enclosed_mul (L := (68343093 / 1000000)) (U := (44933 / 625)) hv27im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t70 : ℝ := t68 - t69
  have ht70 : Enclosed t70 (-71901053 / 1000000) (-1708371 / 25000) := enclosed_sub (L := (-71901053 / 1000000)) (U := (-1708371 / 25000)) ht68 ht69 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t71 : ℝ := v27.re * η.im
  have ht71 : Enclosed t71 (-19257 / 25000) (19257 / 25000) := enclosed_mul (L := (-19257 / 25000)) (U := (19257 / 25000)) hv27re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t72 : ℝ := v27.im * η.re
  have ht72 : Enclosed t72 (-19257 / 25000) (19257 / 25000) := enclosed_mul (L := (-19257 / 25000)) (U := (19257 / 25000)) hv27im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t73 : ℝ := t71 + t72
  have ht73 : Enclosed t73 (-19257 / 12500) (19257 / 12500) := enclosed_add (L := (-19257 / 12500)) (U := (19257 / 12500)) ht71 ht72 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v28 : ℂ := v27*η
  have hv28re : Enclosed v28.re (-71901053 / 1000000) (-1708371 / 25000) := by
    convert ht70 using 1
    all_goals norm_num only [v28, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv28im : Enclosed v28.im (-19257 / 12500) (19257 / 12500) := by
    convert ht73 using 1
    all_goals norm_num only [v28, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t74 : ℝ := v25.re - v28.re
  have ht74 : Enclosed t74 (834823 / 12500) (71450053 / 1000000) := enclosed_sub (L := (834823 / 12500)) (U := (71450053 / 1000000)) hv25re hv28re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t75 : ℝ := v25.im - v28.im
  have ht75 : Enclosed t75 (1210461 / 25000) (659757 / 12500) := enclosed_sub (L := (1210461 / 25000)) (U := (659757 / 12500)) hv25im hv28im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v29 : ℂ := v25-v28
  have hv29re : Enclosed v29.re (834823 / 12500) (71450053 / 1000000) := by
    convert ht74 using 1
    all_goals norm_num only [v29, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv29im : Enclosed v29.im (1210461 / 25000) (659757 / 12500) := by
    convert ht75 using 1
    all_goals norm_num only [v29, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have ha4 : b1 η = v29 := by
    dsimp only [b1, v22, v23, v24, v25, v26, v27, v28, v29]
    all_goals push_cast
    all_goals ring
  have ha4re : Enclosed (b1 η).re (834823 / 12500) (71450053 / 1000000) := by
    rw [ha4]
    exact hv29re
  have ha4im : Enclosed (b1 η).im (1210461 / 25000) (659757 / 12500) := by
    rw [ha4]
    exact hv29im
  let v30 : ℂ := (((-27) : ℝ) : ℂ)
  have hv30re : Enclosed v30.re (-27) (-27) := by
    convert (enclosed_const ((-27) : ℝ)) using 1
    all_goals norm_num only [v30, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv30im : Enclosed v30.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v30, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t76 : ℝ := v30.re * η.re
  have ht76 : Enclosed t76 (-81 / 1000) (81 / 1000) := enclosed_mul (L := (-81 / 1000)) (U := (81 / 1000)) hv30re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t77 : ℝ := v30.im * η.im
  have ht77 : Enclosed t77 0 0 := enclosed_mul (L := 0) (U := 0) hv30im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t78 : ℝ := t76 - t77
  have ht78 : Enclosed t78 (-81 / 1000) (81 / 1000) := enclosed_sub (L := (-81 / 1000)) (U := (81 / 1000)) ht76 ht77 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t79 : ℝ := v30.re * η.im
  have ht79 : Enclosed t79 (7371 / 1000) (189 / 25) := enclosed_mul (L := (7371 / 1000)) (U := (189 / 25)) hv30re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t80 : ℝ := v30.im * η.re
  have ht80 : Enclosed t80 0 0 := enclosed_mul (L := 0) (U := 0) hv30im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t81 : ℝ := t79 + t80
  have ht81 : Enclosed t81 (7371 / 1000) (189 / 25) := enclosed_add (L := (7371 / 1000)) (U := (189 / 25)) ht79 ht80 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v31 : ℂ := v30*η
  have hv31re : Enclosed v31.re (-81 / 1000) (81 / 1000) := by
    convert ht78 using 1
    all_goals norm_num only [v31, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv31im : Enclosed v31.im (7371 / 1000) (189 / 25) := by
    convert ht81 using 1
    all_goals norm_num only [v31, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v32 : ℂ := ((216 : ℝ) : ℂ)
  have hv32re : Enclosed v32.re 216 216 := by
    convert (enclosed_const (216 : ℝ)) using 1
    all_goals norm_num only [v32, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv32im : Enclosed v32.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v32, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t82 : ℝ := v32.re * η.re
  have ht82 : Enclosed t82 (-81 / 125) (81 / 125) := enclosed_mul (L := (-81 / 125)) (U := (81 / 125)) hv32re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t83 : ℝ := v32.im * η.im
  have ht83 : Enclosed t83 0 0 := enclosed_mul (L := 0) (U := 0) hv32im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t84 : ℝ := t82 - t83
  have ht84 : Enclosed t84 (-81 / 125) (81 / 125) := enclosed_sub (L := (-81 / 125)) (U := (81 / 125)) ht82 ht83 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t85 : ℝ := v32.re * η.im
  have ht85 : Enclosed t85 (-1512 / 25) (-7371 / 125) := enclosed_mul (L := (-1512 / 25)) (U := (-7371 / 125)) hv32re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t86 : ℝ := v32.im * η.re
  have ht86 : Enclosed t86 0 0 := enclosed_mul (L := 0) (U := 0) hv32im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t87 : ℝ := t85 + t86
  have ht87 : Enclosed t87 (-1512 / 25) (-7371 / 125) := enclosed_add (L := (-1512 / 25)) (U := (-7371 / 125)) ht85 ht86 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v33 : ℂ := v32*η
  have hv33re : Enclosed v33.re (-81 / 125) (81 / 125) := by
    convert ht84 using 1
    all_goals norm_num only [v33, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv33im : Enclosed v33.im (-1512 / 25) (-7371 / 125) := by
    convert ht87 using 1
    all_goals norm_num only [v33, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t88 : ℝ := v33.re * η.re
  have ht88 : Enclosed t88 (-243 / 125000) (243 / 125000) := enclosed_mul (L := (-243 / 125000)) (U := (243 / 125000)) hv33re hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t89 : ℝ := v33.im * η.im
  have ht89 : Enclosed t89 (2012283 / 125000) (10584 / 625) := enclosed_mul (L := (2012283 / 125000)) (U := (10584 / 625)) hv33im hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t90 : ℝ := t88 - t89
  have ht90 : Enclosed t90 (-2117043 / 125000) (-50301 / 3125) := enclosed_sub (L := (-2117043 / 125000)) (U := (-50301 / 3125)) ht88 ht89 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t91 : ℝ := v33.re * η.im
  have ht91 : Enclosed t91 (-567 / 3125) (567 / 3125) := enclosed_mul (L := (-567 / 3125)) (U := (567 / 3125)) hv33re hp.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t92 : ℝ := v33.im * η.re
  have ht92 : Enclosed t92 (-567 / 3125) (567 / 3125) := enclosed_mul (L := (-567 / 3125)) (U := (567 / 3125)) hv33im hp.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t93 : ℝ := t91 + t92
  have ht93 : Enclosed t93 (-1134 / 3125) (1134 / 3125) := enclosed_add (L := (-1134 / 3125)) (U := (1134 / 3125)) ht91 ht92 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v34 : ℂ := v33*η
  have hv34re : Enclosed v34.re (-2117043 / 125000) (-50301 / 3125) := by
    convert ht90 using 1
    all_goals norm_num only [v34, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv34im : Enclosed v34.im (-1134 / 3125) (1134 / 3125) := by
    convert ht93 using 1
    all_goals norm_num only [v34, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t94 : ℝ := v31.re - v34.re
  have ht94 : Enclosed t94 (400383 / 25000) (265896 / 15625) := enclosed_sub (L := (400383 / 25000)) (U := (265896 / 15625)) hv31re hv34re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t95 : ℝ := v31.im - v34.im
  have ht95 : Enclosed t95 (175203 / 25000) (24759 / 3125) := enclosed_sub (L := (175203 / 25000)) (U := (24759 / 3125)) hv31im hv34im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v35 : ℂ := v31-v34
  have hv35re : Enclosed v35.re (400383 / 25000) (265896 / 15625) := by
    convert ht94 using 1
    all_goals norm_num only [v35, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv35im : Enclosed v35.im (175203 / 25000) (24759 / 3125) := by
    convert ht95 using 1
    all_goals norm_num only [v35, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have ha5 : b0 η = v35 := by
    dsimp only [b0, v30, v31, v32, v33, v34, v35]
    all_goals push_cast
    all_goals ring
  have ha5re : Enclosed (b0 η).re (400383 / 25000) (265896 / 15625) := by
    rw [ha5]
    exact hv35re
  have ha5im : Enclosed (b0 η).im (175203 / 25000) (24759 / 3125) := by
    rw [ha5]
    exact hv35im
  let t96 : ℝ := (b3 η).re * (d2 η).re
  have ht96 : Enclosed t96 (430659657 / 1000000000) (6251663 / 12500000) := enclosed_mul (L := (430659657 / 1000000000)) (U := (6251663 / 12500000)) ha2re ha0re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t97 : ℝ := (b3 η).im * (d2 η).im
  have ht97 : Enclosed t97 (-331877 / 312500) (-23178519 / 25000000) := enclosed_mul (L := (-331877 / 312500)) (U := (-23178519 / 25000000)) ha2im ha0im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t98 : ℝ := t96 - t97
  have ht98 : Enclosed t98 (1357800417 / 1000000000) (19526743 / 12500000) := enclosed_sub (L := (1357800417 / 1000000000)) (U := (19526743 / 12500000)) ht96 ht97 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t99 : ℝ := (b3 η).re * (d2 η).im
  have ht99 : Enclosed t99 (1590438213 / 1000000000) (547547 / 312500) := enclosed_mul (L := (1590438213 / 1000000000)) (U := (547547 / 312500)) ha2re ha0im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t100 : ℝ := (b3 η).im * (d2 η).re
  have ht100 : Enclosed t100 (-3789233 / 12500000) (-6276291 / 25000000) := enclosed_mul (L := (-3789233 / 12500000)) (U := (-6276291 / 25000000)) ha2im ha0re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t101 : ℝ := t99 + t100
  have ht101 : Enclosed t101 (1287299573 / 1000000000) (37527469 / 25000000) := enclosed_add (L := (1287299573 / 1000000000)) (U := (37527469 / 25000000)) ht99 ht100 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v36 : ℂ := (b3 η)*(d2 η)
  have hv36re : Enclosed v36.re (1357800417 / 1000000000) (19526743 / 12500000) := by
    convert ht98 using 1
    all_goals norm_num only [v36, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv36im : Enclosed v36.im (1287299573 / 1000000000) (37527469 / 25000000) := by
    convert ht101 using 1
    all_goals norm_num only [v36, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t102 : ℝ := v36.re * u.re
  have ht102 : Enclosed t102 (-14703637479 / 1250000000000) (-919230882309 / 100000000000000) := enclosed_mul (L := (-14703637479 / 1250000000000)) (U := (-919230882309 / 100000000000000)) hv36re hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t103 : ℝ := v36.im * u.im
  have ht103 : Enclosed t103 (106845864559 / 25000000000000) (1913900919 / 312500000000) := enclosed_mul (L := (106845864559 / 25000000000000)) (U := (1913900919 / 312500000000)) hv36im hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t104 : ℝ := t102 - t103
  have ht104 : Enclosed t104 (-4471848231 / 250000000000) (-269322868109 / 20000000000000) := enclosed_sub (L := (-4471848231 / 250000000000)) (U := (-269322868109 / 20000000000000)) ht102 ht103 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t105 : ℝ := v36.re * u.im
  have ht105 : Enclosed t105 (112697434611 / 25000000000000) (995863893 / 156250000000) := enclosed_mul (L := (112697434611 / 25000000000000)) (U := (995863893 / 156250000000)) hv36re hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t106 : ℝ := v36.im * u.re
  have ht106 : Enclosed t106 (-28258184157 / 2500000000000) (-871501810921 / 100000000000000) := enclosed_mul (L := (-28258184157 / 2500000000000)) (U := (-871501810921 / 100000000000000)) hv36im hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t107 : ℝ := t105 + t106
  have ht107 : Enclosed t107 (-169884406959 / 25000000000000) (-234148919401 / 100000000000000) := enclosed_add (L := (-169884406959 / 25000000000000)) (U := (-234148919401 / 100000000000000)) ht105 ht106 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v37 : ℂ := v36*u
  have hv37re : Enclosed v37.re (-4471848231 / 250000000000) (-269322868109 / 20000000000000) := by
    convert ht104 using 1
    all_goals norm_num only [v37, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv37im : Enclosed v37.im (-169884406959 / 25000000000000) (-234148919401 / 100000000000000) := by
    convert ht107 using 1
    all_goals norm_num only [v37, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t108 : ℝ := v37.re * u.re
  have ht108 : Enclosed t108 (182331581709793 / 2000000000000000000) (3367301717943 / 25000000000000000) := enclosed_mul (L := (182331581709793 / 2000000000000000000)) (U := (3367301717943 / 25000000000000000)) hv37re hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t109 : ℝ := v37.im * u.im
  have ht109 : Enclosed t109 (-8664104754909 / 312500000000000000) (-19434360310283 / 2500000000000000000) := enclosed_mul (L := (-8664104754909 / 312500000000000000)) (U := (-19434360310283 / 2500000000000000000)) hv37im hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t110 : ℝ := t108 - t109
  have ht110 : Enclosed t110 (989395349790097 / 10000000000000000000) (101510752458393 / 625000000000000000) := enclosed_sub (L := (989395349790097 / 10000000000000000000)) (U := (101510752458393 / 625000000000000000)) ht108 ht109 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t111 : ℝ := v37.re * u.im
  have ht111 : Enclosed t111 (-228064259781 / 3125000000000000) (-22353798053047 / 500000000000000000) := enclosed_mul (L := (-228064259781 / 3125000000000000)) (U := (-22353798053047 / 500000000000000000)) hv37re hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t112 : ℝ := v37.im * u.re
  have ht112 : Enclosed t112 (158518818434477 / 10000000000000000000) (127922958440127 / 2500000000000000000) := enclosed_mul (L := (158518818434477 / 10000000000000000000)) (U := (127922958440127 / 2500000000000000000)) hv37im hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t113 : ℝ := t111 + t112
  have ht113 : Enclosed t113 (-571286812864723 / 10000000000000000000) (4038492043723 / 625000000000000000) := enclosed_add (L := (-571286812864723 / 10000000000000000000)) (U := (4038492043723 / 625000000000000000)) ht111 ht112 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v38 : ℂ := v37*u
  have hv38re : Enclosed v38.re (989395349790097 / 10000000000000000000) (101510752458393 / 625000000000000000) := by
    convert ht110 using 1
    all_goals norm_num only [v38, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv38im : Enclosed v38.im (-571286812864723 / 10000000000000000000) (4038492043723 / 625000000000000000) := by
    convert ht113 using 1
    all_goals norm_num only [v38, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v39 : ℂ := ((2 : ℝ) : ℂ)
  have hv39re : Enclosed v39.re 2 2 := by
    convert (enclosed_const (2 : ℝ)) using 1
    all_goals norm_num only [v39, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv39im : Enclosed v39.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v39, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t114 : ℝ := v39.re * (b3 η).re
  have ht114 : Enclosed t114 (-6017 / 6250) (-448137 / 500000) := enclosed_mul (L := (-6017 / 6250)) (U := (-448137 / 500000)) hv39re ha2re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t115 : ℝ := v39.im * (b3 η).im
  have ht115 : Enclosed t115 0 0 := enclosed_mul (L := 0) (U := 0) hv39im ha2im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t116 : ℝ := t114 - t115
  have ht116 : Enclosed t116 (-6017 / 6250) (-448137 / 500000) := enclosed_sub (L := (-6017 / 6250)) (U := (-448137 / 500000)) ht114 ht115 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t117 : ℝ := v39.re * (b3 η).im
  have ht117 : Enclosed t117 (6531 / 12500) (3647 / 6250) := enclosed_mul (L := (6531 / 12500)) (U := (3647 / 6250)) hv39re ha2im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t118 : ℝ := v39.im * (b3 η).re
  have ht118 : Enclosed t118 0 0 := enclosed_mul (L := 0) (U := 0) hv39im ha2re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t119 : ℝ := t117 + t118
  have ht119 : Enclosed t119 (6531 / 12500) (3647 / 6250) := enclosed_add (L := (6531 / 12500)) (U := (3647 / 6250)) ht117 ht118 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v40 : ℂ := v39*(b3 η)
  have hv40re : Enclosed v40.re (-6017 / 6250) (-448137 / 500000) := by
    convert ht116 using 1
    all_goals norm_num only [v40, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv40im : Enclosed v40.im (6531 / 12500) (3647 / 6250) := by
    convert ht119 using 1
    all_goals norm_num only [v40, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t120 : ℝ := v40.re * u.re
  have ht120 : Enclosed t120 (303388749 / 50000000000) (4530801 / 625000000) := enclosed_mul (L := (303388749 / 50000000000)) (U := (4530801 / 625000000)) hv40re hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t121 : ℝ := v40.im * u.im
  have ht121 : Enclosed t121 (542073 / 312500000) (185997 / 78125000) := enclosed_mul (L := (542073 / 312500000)) (U := (185997 / 78125000)) hv40im hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t122 : ℝ := t120 - t121
  have ht122 : Enclosed t122 (184350669 / 50000000000) (689331 / 125000000) := enclosed_sub (L := (184350669 / 50000000000)) (U := (689331 / 125000000)) ht120 ht121 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t123 : ℝ := v40.re * u.im
  have ht123 : Enclosed t123 (-306867 / 78125000) (-37195371 / 12500000000) := enclosed_mul (L := (-306867 / 78125000)) (U := (-37195371 / 12500000000)) hv40re hu.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t124 : ℝ := v40.im * u.re
  have ht124 : Enclosed t124 (-2746191 / 625000000) (-4421487 / 1250000000) := enclosed_mul (L := (-2746191 / 625000000)) (U := (-4421487 / 1250000000)) hv40im hu.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t125 : ℝ := t123 + t124
  have ht125 : Enclosed t125 (-5201127 / 625000000) (-81410241 / 12500000000) := enclosed_add (L := (-5201127 / 625000000)) (U := (-81410241 / 12500000000)) ht123 ht124 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v41 : ℂ := v40*u
  have hv41re : Enclosed v41.re (184350669 / 50000000000) (689331 / 125000000) := by
    convert ht122 using 1
    all_goals norm_num only [v41, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv41im : Enclosed v41.im (-5201127 / 625000000) (-81410241 / 12500000000) := by
    convert ht125 using 1
    all_goals norm_num only [v41, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t126 : ℝ := v38.re + v41.re
  have ht126 : Enclosed t126 (37859529149790097 / 10000000000000000000) (3548165752458393 / 625000000000000000) := enclosed_add (L := (37859529149790097 / 10000000000000000000)) (U := (3548165752458393 / 625000000000000000)) hv38re hv41re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t127 : ℝ := v38.im + v41.im
  have ht127 : Enclosed t127 (-83789318812864723 / 10000000000000000000) (-4066473557956277 / 625000000000000000) := enclosed_add (L := (-83789318812864723 / 10000000000000000000)) (U := (-4066473557956277 / 625000000000000000)) hv38im hv41im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v42 : ℂ := v38+v41
  have hv42re : Enclosed v42.re (37859529149790097 / 10000000000000000000) (3548165752458393 / 625000000000000000) := by
    convert ht126 using 1
    all_goals norm_num only [v42, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv42im : Enclosed v42.im (-83789318812864723 / 10000000000000000000) (-4066473557956277 / 625000000000000000) := by
    convert ht127 using 1
    all_goals norm_num only [v42, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t128 : ℝ := (b3 η).re * (d0 η).re
  have ht128 : Enclosed t128 (430659657 / 1000000000) (6251663 / 12500000) := enclosed_mul (L := (430659657 / 1000000000)) (U := (6251663 / 12500000)) ha2re ha1re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t129 : ℝ := (b3 η).im * (d0 η).im
  have ht129 : Enclosed t129 (23178519 / 25000000) (331877 / 312500) := enclosed_mul (L := (23178519 / 25000000)) (U := (331877 / 312500)) ha2im ha1im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t130 : ℝ := t128 - t129
  have ht130 : Enclosed t130 (-631346743 / 1000000000) (-10675193 / 25000000) := enclosed_sub (L := (-631346743 / 1000000000)) (U := (-10675193 / 25000000)) ht128 ht129 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t131 : ℝ := (b3 η).re * (d0 η).im
  have ht131 : Enclosed t131 (-547547 / 312500) (-1590438213 / 1000000000) := enclosed_mul (L := (-547547 / 312500)) (U := (-1590438213 / 1000000000)) ha2re ha1im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t132 : ℝ := (b3 η).im * (d0 η).re
  have ht132 : Enclosed t132 (-3789233 / 12500000) (-6276291 / 25000000) := enclosed_mul (L := (-3789233 / 12500000)) (U := (-6276291 / 25000000)) ha2im ha1re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t133 : ℝ := t131 + t132
  have ht133 : Enclosed t133 (-25691113 / 12500000) (-1841489853 / 1000000000) := enclosed_add (L := (-25691113 / 12500000)) (U := (-1841489853 / 1000000000)) ht131 ht132 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v43 : ℂ := (b3 η)*(d0 η)
  have hv43re : Enclosed v43.re (-631346743 / 1000000000) (-10675193 / 25000000) := by
    convert ht130 using 1
    all_goals norm_num only [v43, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv43im : Enclosed v43.im (-25691113 / 12500000) (-1841489853 / 1000000000) := by
    convert ht133 using 1
    all_goals norm_num only [v43, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t134 : ℝ := v42.re + v43.re
  have ht134 : Enclosed t134 (-6275607900850209903 / 10000000000000000000) (-263331659247541607 / 625000000000000000) := enclosed_add (L := (-6275607900850209903 / 10000000000000000000)) (U := (-263331659247541607 / 625000000000000000)) hv42re hv43re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t135 : ℝ := v42.im + v43.im
  have ht135 : Enclosed t135 (-20636679718812864723 / 10000000000000000000) (-1154997631682956277 / 625000000000000000) := enclosed_add (L := (-20636679718812864723 / 10000000000000000000)) (U := (-1154997631682956277 / 625000000000000000)) hv42im hv43im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v44 : ℂ := v42+v43
  have hv44re : Enclosed v44.re (-6275607900850209903 / 10000000000000000000) (-263331659247541607 / 625000000000000000) := by
    convert ht134 using 1
    all_goals norm_num only [v44, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv44im : Enclosed v44.im (-20636679718812864723 / 10000000000000000000) (-1154997631682956277 / 625000000000000000) := by
    convert ht135 using 1
    all_goals norm_num only [v44, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have ha6 : secantB2 u η = v44 := by
    dsimp only [secantB2, v36, v37, v38, v39, v40, v41, v42, v43, v44]
    all_goals push_cast
    all_goals ring
  have ha6re : Enclosed (secantB2 u η).re (-6275607900850209903 / 10000000000000000000) (-263331659247541607 / 625000000000000000) := by
    rw [ha6]
    exact hv44re
  have ha6im : Enclosed (secantB2 u η).im (-20636679718812864723 / 10000000000000000000) (-1154997631682956277 / 625000000000000000) := by
    rw [ha6]
    exact hv44im
  let t136 : ℝ := ((secantB2 u η).re)^2
  have ht136 : Enclosed t136 (177519520670882214776189 / 1000000000000000000000000) (39383254525213577968573 / 100000000000000000000000) := enclosed_pow_two (L := (177519520670882214776189 / 1000000000000000000000000)) (U := (39383254525213577968573 / 100000000000000000000000)) ha6re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t137 : ℝ := ((secantB2 u η).im)^2
  have ht137 : Enclosed t137 (3415089994734689089253347 / 1000000000000000000000000) (1064681374542155543524711 / 250000000000000000000000) := enclosed_pow_two (L := (3415089994734689089253347 / 1000000000000000000000000)) (U := (1064681374542155543524711 / 250000000000000000000000)) ha6im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t138 : ℝ := t136 + t137
  have ht138 : Enclosed t138 (112269047356424103250923 / 31250000000000000000000) (2326279021710378976892287 / 500000000000000000000000) := enclosed_add (L := (112269047356424103250923 / 31250000000000000000000)) (U := (2326279021710378976892287 / 500000000000000000000000)) ht136 ht137 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t139 : ℝ := Real.sqrt t138
  have ht139 : Enclosed t139 (1895418031835080781800417 / 1000000000000000000000000) (2156978915849841577626721 / 1000000000000000000000000) := enclosed_sqrt (L := (1895418031835080781800417 / 1000000000000000000000000)) (U := (2156978915849841577626721 / 1000000000000000000000000)) ht138 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have hNorm45 : Enclosed ‖(secantB2 u η)‖ (1895418031835080781800417 / 1000000000000000000000000) (2156978915849841577626721 / 1000000000000000000000000) := by
    convert ht139 using 1
    rw [Complex.norm_def, Complex.normSq_apply]
    change Real.sqrt ((secantB2 u η).re*(secantB2 u η).re+(secantB2 u η).im*(secantB2 u η).im) = Real.sqrt ((secantB2 u η).re^2+(secantB2 u η).im^2)
    congr 1
    all_goals ring
  linarith [hNorm45.2]

end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/BoundaryUniform.lean <==
module
public import SLean.Explicit.Sharp.BoundaryNonzero
public import SLean.Explicit.Sharp.CompanionBounds

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert SLean.Pilots.C3

theorem roots_inverse_bound {z : ℂ} (hz : ‖z‖ ≤ 1/10) (k : Fin 4) :
    ‖(roots z k)⁻¹‖ ≤ 1000 := by
  have h := (roots_bounds hz k).1
  rw [norm_inv,inv_eq_one_div]
  exact (div_le_iff₀ (by linarith : 0 < ‖roots z k‖)).mpr (by linarith)

theorem W_numeric_bound {z η : ℂ} (hz : ‖z‖ ≤ 1000) (hi : ‖z⁻¹‖ ≤ 1000)
    (hη : ‖η‖ ≤ 287/1000) (hd : 1 ≤ ‖denominator z η‖) : ‖W z η‖ ≤ 32000 := by
  unfold W
  rw [norm_div,norm_mul]
  apply (div_le_iff₀ (by linarith : 0 < ‖denominator z η‖)).mpr
  have hb : ‖312+54*(z+z⁻¹)‖ ≤ 312+54*(1000+1000) := by
    calc
      _ ≤ 312+54*(‖z‖+‖z⁻¹‖) := by
        apply (norm_add_le _ _).trans
        norm_num only [Complex.norm_ofNat,norm_mul]
        gcongr; exact norm_add_le _ _
      _ ≤ _ := by gcongr
  have hm := mul_le_mul hη hb (norm_nonneg _) (by norm_num : (0:ℝ)≤287/1000)
  linarith

theorem B_numeric_bound {z η : ℂ} (hz : ‖z‖ ≤ 1000)
    (hη : ‖η‖ ≤ 287/1000) (hw : ‖W z η‖ ≤ 32000) : ‖B z η‖ ≤ 100000000 := by
  have hb : ‖4*W z η+13*z-3*z*W z η‖ ≤ 4*‖W z η‖+13*‖z‖+3*‖z‖*‖W z η‖ := by
    apply (norm_sub_le _ _).trans
    simp only [norm_mul,Complex.norm_ofNat]
    apply add_le_add_left
    exact (norm_add_le _ _).trans_eq (by simp only [norm_mul,Complex.norm_ofNat])
  unfold B
  calc
    _ ≤ ‖z‖+‖(1+z)*W z η/2‖+‖η*(4*W z η+13*z-3*z*W z η)‖ := by
      apply (norm_sub_le _ _).trans
      exact add_le_add_left (norm_sub_le _ _) _
    _ ≤ ‖z‖+((1+‖z‖)*‖W z η‖)/2+‖η‖*(4*‖W z η‖+13*‖z‖+3*‖z‖*‖W z η‖) := by
      simp only [norm_mul,norm_div,Complex.norm_ofNat]
      gcongr
      exact (norm_add_le _ _).trans_eq (by simp only [norm_one])
    _ ≤ 1000+((1+1000)*32000)/2+(287/1000)*(4*32000+13*1000+3*1000*32000) := by gcongr
    _ ≤ _ := by norm_num

theorem boundary_bounds {z : ℂ} (hz : ‖z‖ ≤ 1/10) (k : Fin 4) :
    ‖boundaryB z k‖ ≤ 100000000 ∧ ‖boundaryW z k‖ ≤ 100000000 := by
  have hz' : ‖z‖ ≤ 1/10 := by linarith
  have hr := (roots_bounds hz' k).2
  have hi := roots_inverse_bound hz' k
  have hη := parameter_norm (critical_neighborhood_in_pilot (eta_in_disk hz').le)
  have hw := W_numeric_bound hr hi hη (boundaryD_lower hz k)
  exact ⟨B_numeric_bound hr hη hw,hw.trans (by norm_num)⟩

theorem boundary_analytic (k : Fin 4) :
    AnalyticOnNhd ℂ (fun z => boundaryB z k) (ball 0 (1/10)) ∧
    AnalyticOnNhd ℂ (fun z => boundaryW z k) (ball 0 (1/10)) := by
  have ha (z : ℂ) (hz : z ∈ ball 0 (1/10)) :
      AnalyticAt ℂ (fun w => boundaryB w k) z ∧ AnalyticAt ℂ (fun w => boundaryW w k) z := by
    have hz' : ‖z‖ < 1/10 := by simpa only [mem_ball,dist_zero_right] using hz
    have hz0 : z ∈ ball 0 (1/10) := ball_subset_ball (by norm_num) hz
    have hn := norm_lower_ne_zero (by norm_num : (0:ℝ)<1/1000)
      (roots_bounds (z := z) (by linarith) k).1
    have hd : denominator (roots z k) (eta z) ≠ 0 :=
      norm_lower_ne_zero (by norm_num) (boundaryD_lower hz'.le k)
    have ht := (roots_analytic_disk k z hz0).prod (eta_analytic_disk z hz0)
    exact ⟨(B_joint_analytic hn hd).fun_comp (f := fun w => (roots w k,eta w)) ht,
      (W_joint_analytic hn hd).fun_comp (f := fun w => (roots w k,eta w)) ht⟩
  exact ⟨fun z hz => (ha z hz).1,fun z hz => (ha z hz).2⟩


end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/BoundaryVariation.lean <==
module
public import SLean.Explicit.Sharp.BoundaryParameter
public import SLean.Explicit.Sharp.BoundarySecondBox

@[expose] public section
set_option autoImplicit false
set_option maxHeartbeats 1000000
open Set Metric
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Cert SLean.Analytic

theorem norm_div_difference {a b c d : ℂ} (hc : c≠0) (hd : d≠0) :
    ‖a/c-b/d‖≤‖a-b‖/‖c‖+(‖b‖/‖d‖)*(‖c-d‖/‖c‖) := by
  have he : a/c-b/d=(a-b)/c-(b/d)*((c-d)/c) := by field_simp; ring
  rw [he]
  exact (norm_sub_le _ _).trans_eq (by simp only [norm_div,norm_mul])

theorem secantB_spatial_difference {η z : ℂ} (hη : ‖η-etaStar‖≤3/1000)
    (hz : ‖z-zStar‖≤17/100) :
    ‖secantB z (inner η) η-secantB zStar (inner η) η‖≤281*‖z-zStar‖ := by
  have hp := parameter_box hη
  have hu := inner_near_box hη
  have hv := outer_inverse_near_box hη
  have hd := (boundary_derivative_box hp (middle_box (w := zStar) (by norm_num)) hu hv).1
  have h2 := secantB2_bound hp hu
  have he : secantB z (inner η) η-secantB zStar (inner η) η=
      (z-zStar)*(secantBz zStar (inner η) η+secantB2 (inner η) η*(z-zStar)) := by
    simp_rw [secantB_coefficients]
    unfold secantBz
    ring
  rw [he,norm_mul]
  calc
    _ ≤ ‖z-zStar‖*(‖secantBz zStar (inner η) η‖+‖secantB2 (inner η) η‖*‖z-zStar‖) := by
      gcongr
      exact (norm_add_le _ _).trans_eq (by rw [norm_mul])
    _ ≤ ‖z-zStar‖*(280+3*‖z-zStar‖) := by gcongr
    _ ≤ _ := by nlinarith [mul_le_mul_of_nonneg_right hz (norm_nonneg (z-zStar))]

theorem boundary_spatial_lower {η z : ℂ} (hη : ‖η-etaStar‖≤3/1000)
    (hz : ‖z-zStar‖≤17/100) :
    4/5≤‖z-inner η‖ ∧ 97/100≤‖1-z*(outer η)⁻¹‖ ∧ 160≤‖secantB z (inner η) η‖ := by
  have hun := small_box_norm (inner_near_box hη)
  have hvn := inverse_box_norm (outer_inverse_near_box hη)
  have hzn : ‖z‖≤6/5 := by have h := norm_sub_norm_le z zStar; rw [zStar_norm] at h; linarith
  have hzlo : 83/100≤‖z‖ := by
    have h := norm_sub_norm_le zStar z; rw [norm_sub_rev,zStar_norm] at h; linarith
  have hzv : ‖z*(outer η)⁻¹‖≤3/125 := by
    rw [norm_mul]
    calc
      _ ≤ (6/5:ℝ)*(1/50) := by gcongr
      _ = _ := by norm_num
  refine ⟨by linarith [norm_sub_norm_le z (inner η)],?_,?_⟩
  · have h := norm_sub_norm_le (1:ℂ) (z*(outer η)⁻¹)
    rw [norm_one] at h
    linarith
  · have h := norm_sub_norm_le (secantB zStar (inner η) η) (secantB z (inner η) η)
    rw [norm_sub_rev] at h
    linarith [(boundary_parameter_bounds hη).1,secantB_spatial_difference hη hz]

theorem boundaryLogZ_spatial_difference {η z : ℂ} (hη : ‖η-etaStar‖≤3/1000)
    (hz : ‖z-zStar‖≤17/100) :
    ‖boundaryLogZ z (inner η) ((outer η)⁻¹) η-
      boundaryLogZ zStar (inner η) ((outer η)⁻¹) η‖≤(11/2)*‖z-zStar‖ := by
  let u := inner η
  let v := (outer η)⁻¹
  have hp := parameter_box hη
  have hu := inner_near_box hη
  have hv := outer_inverse_near_box hη
  have hlo := boundary_spatial_lower hη hz
  have hlo0 := boundary_spatial_lower hη (z := zStar) (by norm_num)
  have hB0 := (boundary_parameter_bounds hη).1
  have hd := boundary_polynomial_box hp (middle_box hz) hu hv
  have hd0 := boundary_polynomial_box hp (middle_box (w := zStar) (by norm_num)) hu hv
  have hder := boundary_derivative_box hp (middle_box hz) hu hv
  have hder0 := boundary_derivative_box hp (middle_box (w := zStar) (by norm_num)) hu hv
  have hSW : 1100≤‖secantW z v η‖ := hd.2.2.2.2.2.2.2.2.1
  have hSW0 : 1100≤‖secantW zStar v η‖ := hd0.2.2.2.2.2.2.2.2.1
  have hvn : ‖v‖≤1/50 := inverse_box_norm hv
  have hS2 := secantB2_bound hp hu
  have hBdiff := secantB_spatial_difference hη hz
  have hZdiff : ‖secantBz z u η-secantBz zStar u η‖≤6*‖z-zStar‖ := by
    have he : secantBz z u η-secantBz zStar u η=2*secantB2 u η*(z-zStar) := by unfold secantBz; ring
    rw [he,norm_mul,norm_mul,Complex.norm_ofNat]
    nlinarith [mul_le_mul_of_nonneg_right hS2 (norm_nonneg (z-zStar))]
  have hWdiff : ‖secantW z v η-secantW zStar v η‖≤1220*‖z-zStar‖ := by
    have he : secantW z v η-secantW zStar v η=secantWz v η*(z-zStar) := by unfold secantW secantWz; ring
    rw [he,norm_mul]
    exact mul_le_mul_of_nonneg_right hder.2 (norm_nonneg _)
  have h1 : ‖1/(z-u)-1/(zStar-u)‖≤(25/16)*‖z-zStar‖ := by
    have hh := norm_div_difference (a := (1:ℂ)) (b := 1)
      (norm_lower_ne_zero (by norm_num : (0:ℝ)<4/5) hlo.1)
      (norm_lower_ne_zero (by norm_num : (0:ℝ)<4/5) hlo0.1)
    simp only [sub_self,norm_zero,zero_div,zero_add,norm_one,sub_sub_sub_cancel_right] at hh
    calc
      _ ≤ (1/‖zStar-u‖)*(‖z-zStar‖/‖z-u‖) := hh
      _ ≤ (1/(4/5:ℝ))*(‖z-zStar‖/(4/5)) := by gcongr; exact hlo0.1; exact hlo.1
      _ = _ := by ring
  have h2 : ‖v/(1-z*v)-v/(1-zStar*v)‖≤(1/2000)*‖z-zStar‖ := by
    have hh := norm_div_difference (a := v) (b := v)
      (norm_lower_ne_zero (by norm_num : (0:ℝ)<97/100) hlo.2.1)
      (norm_lower_ne_zero (by norm_num : (0:ℝ)<97/100) hlo0.2.1)
    have he : (1-z*v)-(1-zStar*v)= -(z-zStar)*v := by ring
    rw [sub_self,norm_zero,zero_div,zero_add,he,norm_mul,norm_neg] at hh
    calc
      _ ≤ (‖v‖/‖1-zStar*v‖)*(‖z-zStar‖*‖v‖/‖1-z*v‖) := hh
      _ ≤ ((1/50:ℝ)/(97/100))*(‖z-zStar‖*(1/50)/(97/100)) := by
        gcongr <;> first | exact hvn | exact hlo.2.1 | exact hlo0.2.1
      _ ≤ _ := by nlinarith [norm_nonneg (z-zStar)]
  have h3 : ‖secantBz z u η/secantB z u η-secantBz zStar u η/secantB zStar u η‖≤(12/5)*‖z-zStar‖ := by
    have hh := norm_div_difference (a := secantBz z u η) (b := secantBz zStar u η)
      (norm_lower_ne_zero (by norm_num : (0:ℝ)<160) hlo.2.2)
      (norm_lower_ne_zero (by norm_num : (0:ℝ)<210) hB0)
    calc
      _ ≤ ‖secantBz z u η-secantBz zStar u η‖/‖secantB z u η‖+
          (‖secantBz zStar u η‖/‖secantB zStar u η‖)*
            (‖secantB z u η-secantB zStar u η‖/‖secantB z u η‖) := hh
      _ ≤ (6*‖z-zStar‖)/160+(280/210:ℝ)*((281*‖z-zStar‖)/160) := by
        gcongr <;> first | exact hZdiff | exact hBdiff | exact hlo.2.2 | exact hB0 | exact hder0.1
      _ ≤ _ := by nlinarith [norm_nonneg (z-zStar)]
  have h4 : ‖secantWz v η/secantW z v η-secantWz v η/secantW zStar v η‖≤(5/4)*‖z-zStar‖ := by
    have hh := norm_div_difference (a := secantWz v η) (b := secantWz v η)
      (norm_lower_ne_zero (by norm_num : (0:ℝ)<1100) hSW)
      (norm_lower_ne_zero (by norm_num : (0:ℝ)<1100) hSW0)
    rw [sub_self,norm_zero,zero_div,zero_add] at hh
    calc
      _ ≤ (‖secantWz v η‖/‖secantW zStar v η‖)*
          (‖secantW z v η-secantW zStar v η‖/‖secantW z v η‖) := hh
      _ ≤ (1220/1100:ℝ)*((1220*‖z-zStar‖)/1100) := by
        gcongr <;> first | exact hder.2 | exact hWdiff | exact hSW | exact hSW0
      _ ≤ _ := by nlinarith [norm_nonneg (z-zStar)]
  have he : boundaryLogZ z u v η-boundaryLogZ zStar u v η=
      (1/(z-u)-1/(zStar-u))+(v/(1-z*v)-v/(1-zStar*v))+
      (secantBz z u η/secantB z u η-secantBz zStar u η/secantB zStar u η)-
      (secantWz v η/secantW z v η-secantWz v η/secantW zStar v η) := by unfold boundaryLogZ; ring
  change ‖boundaryLogZ z u v η-boundaryLogZ zStar u v η‖≤_
  rw [he]
  calc
    _ ≤ ‖1/(z-u)-1/(zStar-u)‖+‖v/(1-z*v)-v/(1-zStar*v)‖+
        ‖secantBz z u η/secantB z u η-secantBz zStar u η/secantB zStar u η‖+
        ‖secantWz v η/secantW z v η-secantWz v η/secantW zStar v η‖ :=
      (norm_sub_le _ _).trans (add_le_add_left norm_add₃_le _)
    _ ≤ _ := by linarith [h1,h2,h3,h4,norm_nonneg (z-zStar)]

#print axioms boundaryLogZ_spatial_difference
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/BoundaryWork.lean <==
module
public import SLean.Explicit.Sharp.BoundaryPolynomialBox

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert SLean.Pilots.C3

theorem middle_box {w : ℂ} (hw : ‖w-zStar‖≤17/100) :
    CEnclosed w (358/1000) (699/1000) (678/1000) (1019/1000) := by
  have hr := abs_le.mp ((Complex.abs_re_le_norm (w-zStar)).trans hw)
  have hi := abs_le.mp ((Complex.abs_im_le_norm (w-zStar)).trans hw)
  have hc := cStar_bounds
  have hs := sStar_bounds
  simp only [Complex.sub_re,Complex.sub_im,zStar,Complex.add_re,Complex.add_im,
    Complex.ofReal_re,Complex.ofReal_im,Complex.mul_re,Complex.mul_im,Complex.I_re,Complex.I_im,
    mul_zero,mul_one,zero_mul,zero_add,add_zero,sub_zero] at hr hi
  norm_num [Enclosed,cLo,cHi,sLower,sUpper] at hc hs
  unfold CEnclosed Enclosed
  constructor <;> constructor <;> linarith

theorem middle_root_box {z : ℂ} (hz : ‖z‖≤1/10) :
    CEnclosed (zPlus z) (358/1000) (699/1000) (678/1000) (1019/1000) ∧
    CEnclosed (minus z) (358/1000) (699/1000) (678/1000) (1019/1000) := by
  have h := roots_middle_near hz
  exact ⟨middle_box (by linarith [h.1]),middle_box (by linarith [h.2])⟩

theorem boundary_polynomials {z : ℂ} (hz : ‖z‖≤1/10) (j : Fin 2) :
    3≤‖polyD (roots z (j.castLE (by decide))) (eta z)‖ ∧ ‖polyD (roots z (j.castLE (by decide))) (eta z)‖≤12 ∧
    3≤‖polyD (innerXi z) (eta z)‖ ∧ ‖polyD (innerXi z) (eta z)‖≤4 ∧
    3≤‖reverseD ((outerXi z)⁻¹) (eta z)‖ ∧ ‖reverseD ((outerXi z)⁻¹) (eta z)‖≤4 ∧
    100≤‖secantB (roots z (j.castLE (by decide))) (innerXi z) (eta z)‖ ∧ ‖secantB (roots z (j.castLE (by decide))) (innerXi z) (eta z)‖≤360 ∧
    1100≤‖secantW (roots z (j.castLE (by decide))) ((outerXi z)⁻¹) (eta z)‖ ∧ ‖secantW (roots z (j.castLE (by decide))) ((outerXi z)⁻¹) (eta z)‖≤2000 := by
  have hη := eta_parameter_small hz
  have hp := parameter_box hη
  have hu := inner_near_box hη
  have hv := outer_inverse_near_box hη
  have hs := middle_root_box hz
  fin_cases j
  · exact boundary_polynomial_box hp hs.1 hu hv
  · exact boundary_polynomial_box hp hs.2 hu hv

theorem boundaryD_lower {z : ℂ} (hz : ‖z‖≤1/10) (j : Fin 4) :
    1≤‖boundaryD z j‖ := by
  have hn (k : Fin 4) : roots z k≠0 := norm_lower_ne_zero (by norm_num) (roots_bounds hz k).1
  have hp := boundary_polynomials hz 0
  have hm := boundary_polynomials hz 1
  norm_num [roots,Fin.castLE] at hp hm
  have hη := (eta_in_disk hz).le
  have hu : ‖innerXi z‖≤1/50 := (inner_norm_bounds hη).2.le
  have hv : ‖(outerXi z)⁻¹‖≤1/50 := by
    rw [outerXi,norm_inv,inv_eq_one_div]
    exact (div_le_iff₀ (by linarith [(outer_norm_bounds hη).1])).mpr (by linarith [(outer_norm_bounds hη).1])
  have hmid : ‖minus z‖≤2 := by
    have h := norm_sub_norm_le (minus z) zStar
    rw [zStar_norm] at h
    linarith [(roots_middle_near hz).2]
  unfold boundaryD
  fin_cases j
  · change 1≤‖denominator (zPlus z) (eta z)‖
    rw [denominator_poly (show zPlus z≠0 from hn 0),norm_div]
    apply (le_div_iff₀ (norm_pos_iff.mpr (hn 0))).mpr
    change 1*‖zPlus z‖≤_ 
    linarith [hp.1,(plus_norm_bounds hz).2]
  · change 1≤‖denominator (minus z) (eta z)‖
    rw [denominator_poly (show minus z≠0 from hn 1),norm_div]
    apply (le_div_iff₀ (norm_pos_iff.mpr (hn 1))).mpr
    change 1*‖minus z‖≤_
    linarith [hm.1]
  · change 1≤‖denominator (innerXi z) (eta z)‖
    rw [denominator_poly (show innerXi z≠0 from hn 2),norm_div]
    apply (le_div_iff₀ (norm_pos_iff.mpr (hn 2))).mpr
    change 1*‖innerXi z‖≤_
    linarith [hp.2.2.1]
  · have hv0 : (outerXi z)⁻¹≠0 := inv_ne_zero (hn 3)
    have he : denominator (outerXi z) (eta z)=reverseD ((outerXi z)⁻¹) (eta z)/((outerXi z)⁻¹) := by
      rw [denominator_poly (show outerXi z≠0 from hn 3)]
      have hh := reverse_denominator hv0 (eta z)
      rw [inv_inv] at hh
      rw [hh]
      field_simp [hn 3]
    change 1≤‖denominator (outerXi z) (eta z)‖
    rw [he,norm_div]
    apply (le_div_iff₀ (norm_pos_iff.mpr hv0)).mpr
    linarith [hp.2.2.2.2.1]

#print axioms boundaryD_lower
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/CoefficientSigns.lean <==
module
public import SLean.Explicit.Sharp.ScaledAlgebra

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem optical_denom_slope_negative : opticalDenomSlope≤ -60 := by
  have hc := cStar_bounds
  have hs := sStar_bounds
  have hw := wStar_bounds
  let t0 : ℝ := 2 * wStar
  have ht0 : Enclosed t0 (-276556513045327 / 500000000000000) (-276556513045287 / 500000000000000) := enclosed_mul (L := (-276556513045327 / 500000000000000)) (U := (-276556513045287 / 500000000000000)) (enclosed_const (2 : ℝ)) hw (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t1 : ℝ := 14 * cStar
  have ht1 : Enclosed t1 (369997065055863 / 50000000000000) (924992662639661 / 125000000000000) := enclosed_mul (L := (369997065055863 / 50000000000000)) (U := (924992662639661 / 125000000000000)) (enclosed_const (14 : ℝ)) hc (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t2 : ℝ := 252 - t1
  have ht2 : Enclosed t2 (30575007337360339 / 125000000000000) (12230002934944137 / 50000000000000) := enclosed_sub (L := (30575007337360339 / 125000000000000)) (U := (12230002934944137 / 50000000000000)) (enclosed_const (252 : ℝ)) ht1 (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t3 : ℝ := t0 * t2
  have ht3 : Enclosed t3 (-33822869662222657215464939 / 250000000000000000000000) (-67645739324435522684999557 / 500000000000000000000000) := enclosed_mul (L := (-33822869662222657215464939 / 250000000000000000000000)) (U := (-67645739324435522684999557 / 500000000000000000000000)) ht0 ht2 (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t4 : ℝ := t3 * sStar
  have ht4 : Enclosed t4 (-114847778157057574631735407 / 1000000000000000000000000) (-28711944539260136124672433 / 250000000000000000000000) := enclosed_mul (L := (-114847778157057574631735407 / 1000000000000000000000000)) (U := (-28711944539260136124672433 / 250000000000000000000000)) ht3 hs (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t5 : ℝ := 104 + cStar
  have ht5 : Enclosed t5 (10452856723579409 / 100000000000000) (26132141808948523 / 250000000000000) := enclosed_add (L := (10452856723579409 / 100000000000000)) (U := (26132141808948523 / 250000000000000)) (enclosed_const (104 : ℝ)) hc (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t6 : ℝ := cStar * t5
  have ht6 : Enclosed t6 (27625187922670182568456439 / 500000000000000000000000) (55250375845340575251181823 / 1000000000000000000000000) := enclosed_mul (L := (27625187922670182568456439 / 500000000000000000000000)) (U := (55250375845340575251181823 / 1000000000000000000000000)) hc ht5 (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t7 : ℝ := t4 + t6
  have ht7 : Enclosed t7 (-59597402311717209494822529 / 1000000000000000000000000) (-59597402311699969247507909 / 1000000000000000000000000) := enclosed_add (L := (-59597402311717209494822529 / 1000000000000000000000000)) (U := (-59597402311699969247507909 / 1000000000000000000000000)) ht4 ht6 (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t8 : ℝ := sStar * sStar
  have ht8 : Enclosed t8 (360308338622495732706819 / 500000000000000000000000) (18015416931124913969057 / 25000000000000000000000) := enclosed_mul (L := (360308338622495732706819 / 500000000000000000000000)) (U := (18015416931124913969057 / 25000000000000000000000)) hs hs (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t9 : ℝ := t7 - t8
  have ht9 : Enclosed t9 (-60318018988962206053584809 / 1000000000000000000000000) (-60318018988944960712921547 / 1000000000000000000000000) := enclosed_sub (L := (-60318018988962206053584809 / 1000000000000000000000000)) (U := (-60318018988944960712921547 / 1000000000000000000000000)) ht7 ht8 (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  have he : opticalDenomSlope=t9 := by dsimp [opticalDenomSlope,t0, t1, t2, t3, t4, t5, t6, t7, t8, t9]; ring
  rw [he]
  linarith [ht9.2]

theorem sqrt_delta_upper : Real.sqrt (deltaCS cStar sStar)≤92 := by
  have hd := (critical_data_bounds cStar_bounds).2.2.2.2.1
  norm_num [Enclosed,deltaLower,deltaUpper] at hd
  change 8100≤deltaCS cStar sStar ∧ deltaCS cStar sStar≤8300 at hd
  nlinarith [Real.sq_sqrt deltaStar_pos.le,Real.sqrt_nonneg (deltaCS cStar sStar)]

theorem companion_negative : companionCoefficient≤ -3/5 := by
  have he := optical_third_identity
  rw [F_iteratedDeriv,F_curvature,opticalDenom_zero] at he
  have hr : iteratedDeriv 3 optical thetaStar*(-Real.sqrt (deltaCS cStar sStar))+
      3*(deriv (deriv optical) thetaStar)*opticalDenomSlope= -frozenThird := by exact_mod_cast he
  have hc : companionCoefficient*(3*deriv (deriv optical) thetaStar)=iteratedDeriv 3 optical thetaStar := by
    unfold companionCoefficient
    field_simp [optical_curvature_pos.ne']
  have hb := abs_le.mp frozen_third_bound
  have hs := sqrt_delta_bound
  have hsu := sqrt_delta_upper
  have hcurv := optical_curvature_bounds
  have hneg := optical_denom_slope_negative
  by_contra hh
  have hh' : -3/5<companionCoefficient := lt_of_not_ge hh
  have hp := mul_pos (by linarith : 0<companionCoefficient+3/5) (by linarith : 0<Real.sqrt (deltaCS cStar sStar))
  have hprod : companionCoefficient*Real.sqrt (deltaCS cStar sStar)> -276/5 := by nlinarith
  have hm := mul_pos (by linarith : 0<companionCoefficient*Real.sqrt (deltaCS cStar sStar)+276/5)
    (mul_pos (by norm_num : (0:ℝ)<3) optical_curvature_pos)
  have hn := mul_nonpos_of_nonneg_of_nonpos optical_curvature_pos.le (by linarith : opticalDenomSlope+60≤0)
  rw [← hc] at hr
  nlinarith [hb.2,hcurv.1]

#print axioms companion_negative
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/Coefficients.lean <==
module
public import SLean.Explicit.Sharp.FrozenThirdBox
public import SLean.Explicit.Sharp.BetaBox

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem sqrt_delta_bound : 90≤Real.sqrt (deltaCS cStar sStar) := by
  have hd := (critical_data_bounds cStar_bounds).2.2.2.2.1
  norm_num [Enclosed,deltaLower,deltaUpper] at hd
  change 8100≤deltaCS cStar sStar ∧ deltaCS cStar sStar≤8300 at hd
  have hs := Real.sq_sqrt deltaStar_pos.le
  nlinarith [Real.sqrt_nonneg (deltaCS cStar sStar)]

theorem F_third_bound : ‖iteratedDeriv 3 F 0‖≤4/5 := by
  have he := optical_third_identity
  have he' : iteratedDeriv 3 F 0*opticalDenom 0=
      -(frozenThird:ℂ)-3*(deriv (deriv F) 0)*(opticalDenomSlope:ℂ) := by linear_combination he
  have hd : 90≤‖opticalDenom 0‖ := by
    rw [opticalDenom_zero,norm_neg,Complex.norm_real,Real.norm_eq_abs,abs_of_nonneg (Real.sqrt_nonneg _)]
    exact sqrt_delta_bound
  have h2 : ‖deriv (deriv F) 0‖≤373/1000 := by
    rw [F_curvature,Complex.norm_real,Real.norm_eq_abs,abs_of_pos optical_curvature_pos]
    linarith [optical_curvature_bounds.2]
  have hb : ‖iteratedDeriv 3 F 0‖*‖opticalDenom 0‖≤2+3*(373/1000)*62 := by
    rw [← norm_mul,he']
    calc
      _ ≤ ‖(frozenThird:ℂ)‖+3*‖deriv (deriv F) 0‖*‖(opticalDenomSlope:ℂ)‖ :=
        (norm_sub_le _ _).trans_eq (by norm_num [norm_mul])
      _ ≤ _ := by
        gcongr
        · simpa only [Complex.norm_real,Real.norm_eq_abs] using frozen_third_bound
        · simpa only [Complex.norm_real,Real.norm_eq_abs] using optical_denom_slope_bound
  nlinarith [mul_le_mul_of_nonneg_left hd (norm_nonneg (iteratedDeriv 3 F 0))]

theorem companion_bound : ‖(companionCoefficient:ℂ)‖≤18/25 := by
  rw [companionCoefficient_complex,norm_div,norm_mul,Complex.norm_ofNat,F_curvature,
    Complex.norm_real,Real.norm_eq_abs,abs_of_pos optical_curvature_pos]
  apply (div_le_iff₀ (mul_pos (by norm_num) optical_curvature_pos)).mpr
  linarith [F_third_bound,optical_curvature_bounds.1]

theorem beta_bound : ‖betaStar‖≤5/2 := by
  have hb := beta_box
  have hr : |betaStar.re|≤21/10 := abs_le.mpr ⟨by linarith [hb.1.1],hb.1.2⟩
  have hi : |betaStar.im|≤1/3 := abs_le.mpr ⟨by linarith [hb.2.1],by linarith [hb.2.2]⟩
  exact (Complex.norm_le_abs_re_add_abs_im _).trans (by linarith)

theorem optical_third_bound : ‖(opticalThird:ℂ)‖≤2/15 := by
  have he : (opticalThird:ℂ)=iteratedDeriv 3 F 0/6 := by rw [F_iteratedDeriv]; simp [opticalThird]
  rw [he,norm_div,Complex.norm_ofNat]
  linarith [F_third_bound]

#print axioms companion_bound
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/CompanionBounds.lean <==
module
public import SLean.Explicit.Sharp.ProductBounds

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert SLean.Pilots.C3

def productRatio (z : ℂ) := middleProduct (eta z)/zStar^2
def phaseCorrection (z : ℂ) := -Complex.I*Complex.log (productRatio z)

theorem productRatio_bound {z : ℂ} (hz : ‖z‖ ≤ 1/10) :
    ‖productRatio z-1‖ ≤ (27/5)*‖z‖^2 := by
  have he : productRatio z-1=(middleProduct (eta z)-zStar^2)/zStar^2 := by
    unfold productRatio; field_simp [zStar_ne_zero]
  rw [he,norm_div,norm_pow,zStar_norm,one_pow,div_one]
  exact middleProduct_xi hz

theorem phaseCorrection_bound {z : ℂ} (hz : ‖z‖ ≤ 1/10) :
    ‖phaseCorrection z‖ ≤ (81/10)*‖z‖^2 := by
  have hr : ‖productRatio z-1‖≤1/2 := by
    have hs : ‖z‖^2≤(1/10:ℝ)^2 := by gcongr
    linarith [productRatio_bound hz]
  have h := Complex.norm_log_one_add_half_le_self hr
  simp only [add_sub_cancel] at h
  rw [phaseCorrection,norm_mul,norm_neg,Complex.norm_I,one_mul]
  linarith [productRatio_bound hz]

theorem minus_productRatio (z : ℂ) :
    minus z/zStar=productRatio z*Complex.exp (-z*Complex.I) := by
  rw [minus_product,plus_exp]
  simp only [div_eq_mul_inv,mul_inv_rev,exp_inverse]
  unfold productRatio
  ring

theorem sigma_disk : AnalyticOnNhd ℂ SLean.Explicit.sigma (ball 0 (1/10)) := by
  intro z hz
  have hz' : ‖z‖<1/10 := by simpa only [mem_ball,dist_zero_right] using hz
  have ha : AnalyticAt ℂ (fun w => minus w/zStar) z := (roots_analytic_disk 1 z hz).div_const
  have hr : ‖minus z/zStar-1‖<1 := by
    have he : minus z/zStar-1=(minus z-zStar)/zStar := by field_simp [zStar_ne_zero]
    rw [he,norm_div,zStar_norm,div_one]
    linarith [(roots_middle_near hz'.le).2]
  have hs := Complex.mem_slitPlane_of_norm_lt_one hr
  simp only [add_sub_cancel] at hs
  exact analyticAt_const.mul (ha.clog hs)

theorem sigma_corrected {z : ℂ} (hz : ‖z‖ ≤ 1/10) :
    SLean.Explicit.sigma z= -z+phaseCorrection z := by
  have hr : ‖productRatio z-1‖<1 := by
    have hs : ‖z‖^2≤(1/10:ℝ)^2 := by gcongr
    linarith [productRatio_bound hz]
  have hn : productRatio z≠0 := by
    have h := Complex.slitPlane_ne_zero (Complex.mem_slitPlane_of_norm_lt_one hr)
    simpa only [add_sub_cancel] using h
  have he : Complex.exp ((-z+phaseCorrection z)*Complex.I)=minus z/zStar := by
    have hh : (-z+phaseCorrection z)*Complex.I= -z*Complex.I+Complex.log (productRatio z) := by
      unfold phaseCorrection
      linear_combination -(Complex.log (productRatio z))*Complex.I_sq
    rw [hh,Complex.exp_add,Complex.exp_log hn,minus_productRatio]
    ring
  have hb : ‖-z+phaseCorrection z‖≤1 := by
    have h := norm_add_le (-z) (phaseCorrection z)
    rw [norm_neg] at h
    have hs : ‖z‖^2≤(1/10:ℝ)^2 := by gcongr
    linarith [phaseCorrection_bound hz]
  have hl : Complex.log (Complex.exp ((-z+phaseCorrection z)*Complex.I))=
      (-z+phaseCorrection z)*Complex.I := by
    apply Complex.log_exp
    all_goals simp only [Complex.mul_im,Complex.I_re,Complex.I_im,mul_zero,mul_one,add_zero]
    · have h := (abs_le.mp (Complex.abs_re_le_norm (-z+phaseCorrection z))).1
      linarith [Real.pi_gt_three]
    · have h := Complex.re_le_norm (-z+phaseCorrection z)
      linarith [Real.pi_gt_three]
  rw [SLean.Explicit.sigma,← he,hl]
  linear_combination (z-phaseCorrection z)*Complex.I_sq

theorem sigma_bounds {z : ℂ} (hz : ‖z‖ ≤ 1/10) :
    ‖SLean.Explicit.sigma z‖≤2*‖z‖ ∧ ‖z+SLean.Explicit.sigma z‖≤(81/10)*‖z‖^2 := by
  rw [sigma_corrected hz]
  have hh : z+(-z+phaseCorrection z)=phaseCorrection z := by ring
  rw [hh]
  refine ⟨?_,phaseCorrection_bound hz⟩
  have ht := norm_add_le (-z) (phaseCorrection z)
  rw [norm_neg] at ht
  nlinarith [phaseCorrection_bound hz,
    mul_nonneg (norm_nonneg z) (show 0≤1/10-‖z‖ by linarith)]

#print axioms sigma_corrected
#print axioms sigma_bounds
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/CompanionInvolution.lean <==
module
public import SLean.Explicit.Sharp.TaylorJets

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem zPlus_injective_small {a b : ℂ} (ha : ‖a‖≤1) (hb : ‖b‖≤1)
    (he : zPlus a=zPlus b) : a=b := by
  rw [plus_exp,plus_exp] at he
  have he' := (mul_left_cancel₀ zStar_ne_zero he)
  have hl (z : ℂ) (hz : ‖z‖≤1) : Complex.log (Complex.exp (z*Complex.I))=z*Complex.I := by
    apply Complex.log_exp
    all_goals simp only [Complex.mul_im,Complex.I_re,Complex.I_im,mul_one,mul_zero,add_zero]
    · have h := (abs_le.mp (Complex.abs_re_le_norm z)).1
      linarith [Real.pi_gt_three]
    · have h := Complex.re_le_norm z
      linarith [Real.pi_gt_three]
  have hh := congrArg Complex.log he'
  rw [hl a ha,hl b hb] at hh
  exact mul_right_cancel₀ Complex.I_ne_zero hh

theorem sigma_involution_germ :
    (fun z=>SLean.Explicit.sigma (SLean.Explicit.sigma z))=ᶠ[𝓝 (0:ℂ)] id := by
  have ha : AnalyticAt ℂ SLean.Explicit.sigma 0 := sigma_disk 0 (by simp)
  have hs : ∀ᶠ z : ℂ in 𝓝 0, ‖SLean.Explicit.sigma z‖<1/10000000000000 :=
    ha.continuousAt.norm.eventually_lt_const (by simpa only [SLean.Explicit.sigma_zero,norm_zero] using (by norm_num : (0:ℝ)<1/10000000000000))
  have hf : ∀ᶠ z : ℂ in 𝓝 0, eta (SLean.Explicit.sigma z)=eta z := by
    filter_upwards [SLean.Explicit.sigma_agrees,SLean.Analytic.sigma_spec] with z he hF
    rw [he,eta,eta,hF.1]
  filter_upwards [hs,hf,Metric.ball_mem_nhds (0:ℂ) (by norm_num : (0:ℝ)<1/10000000000000)] with z hs hf hz
  have hz' : ‖z‖<1/10000000000000 := by simpa only [mem_ball,dist_zero_right] using hz
  have hm : minus z≠0 := norm_lower_ne_zero (by norm_num) (roots_bounds (by linarith : ‖z‖≤1/10) 1).1
  have hp := zPlus_ne_zero z
  have he : minus (SLean.Explicit.sigma z)=zPlus z := by
    rw [minus_product,hf,← SLean.Explicit.minus_eq_zPlus_sigma hz'.le,minus_product]
    have hh : middleProduct (eta z)≠0 := by
      intro he
      rw [minus_product,he,zero_div] at hm
      exact hm rfl
    field_simp
  have he' : zPlus (SLean.Explicit.sigma (SLean.Explicit.sigma z))=zPlus z := by
    rw [← SLean.Explicit.minus_eq_zPlus_sigma hs.le]
    exact he
  apply zPlus_injective_small ?_ (by linarith) he'
  have hb := (sigma_bounds (z := SLean.Explicit.sigma z) (by linarith)).1
  linarith

theorem sigma_third_deriv : iteratedDeriv 3 SLean.Explicit.sigma 0= -6*(companionCoefficient:ℂ)^2 := by
  have ha : AnalyticAt ℂ SLean.Explicit.sigma 0 := sigma_disk 0 (by simp)
  have ht := iteratedDeriv_comp_three
    (show ContDiffAt ℂ 3 SLean.Explicit.sigma (SLean.Explicit.sigma 0) by rw [SLean.Explicit.sigma_zero]; exact ha.contDiffAt)
    (ha.contDiffAt (n := 3))
  change iteratedDeriv 3 (fun z=>SLean.Explicit.sigma (SLean.Explicit.sigma z)) 0=_ at ht
  rw [sigma_involution_germ.iteratedDeriv_eq 3,SLean.Explicit.sigma_zero,SLean.Explicit.sigma_deriv] at ht
  have h2 : iteratedDeriv 2 SLean.Explicit.sigma 0= -2*(companionCoefficient:ℂ) := by
    simpa only [iteratedDeriv_succ,iteratedDeriv_zero] using SLean.Explicit.sigma_second_deriv
  rw [h2] at ht
  norm_num only [iteratedDeriv_id,ite_false,ite_true,OfNat.ofNat_ne_zero] at ht
  linear_combination (1/2:ℂ)*ht

theorem sigma_fourth_quotient : ∃ G : ℂ → ℂ, AnalyticOnNhd ℂ G (ball 0 (1/10)) ∧
    (∀z,z+SLean.Explicit.sigma z+(companionCoefficient:ℂ)*z^2+(companionCoefficient:ℂ)^2*z^3=z^4*G z) ∧
    ∀z,‖z‖≤9/100→‖G z‖≤1100 := by
  have ha : AnalyticAt ℂ SLean.Explicit.sigma 0 := sigma_disk 0 (by simp)
  obtain ⟨G,hG,he⟩ := ha.exists_eq_sum_add_pow_mul 4
  have he' (z : ℂ) : z+SLean.Explicit.sigma z+(companionCoefficient:ℂ)*z^2+(companionCoefficient:ℂ)^2*z^3=z^4*G z := by
    have h := he z
    have h1 : iteratedDeriv 1 SLean.Explicit.sigma 0= -1 := by simpa using SLean.Explicit.sigma_deriv
    have h2 : iteratedDeriv 2 SLean.Explicit.sigma 0= -2*(companionCoefficient:ℂ) := by
      simpa only [iteratedDeriv_succ,iteratedDeriv_zero] using SLean.Explicit.sigma_second_deriv
    norm_num [Finset.sum_range_succ,iteratedDeriv_zero,h1,h2,sigma_third_deriv,
      SLean.Explicit.sigma_zero,smul_eq_mul] at h
    linear_combination h
  have hf : AnalyticOnNhd ℂ
      (fun z=>z+SLean.Explicit.sigma z+(companionCoefficient:ℂ)*z^2+(companionCoefficient:ℂ)^2*z^3) (ball 0 (1/10)) := by
    intro z hz
    exact ((analyticAt_id.add (sigma_disk z hz)).add (by fun_prop)).add (by fun_prop)
  refine ⟨G,quotient_analytic_on 4 hf hG he',he',?_⟩
  intro z hz
  apply quotient_boundary_bound 4 (by norm_num : (0:ℝ)<9/100) (by norm_num) hf hG he' ?_ hz
  intro w hw
  have h := (sigma_bounds (z := w) (by rw [hw]; norm_num)).2
  calc
    _ ≤ ‖w+SLean.Explicit.sigma w‖+‖(companionCoefficient:ℂ)‖*‖w‖^2+‖(companionCoefficient:ℂ)‖^2*‖w‖^3 :=
      norm_add₃_le.trans_eq (by simp only [norm_mul,norm_pow])
    _ ≤ (81/10)*‖w‖^2+(18/25)*‖w‖^2+(18/25:ℝ)^2*‖w‖^3 := by
      gcongr <;> exact companion_bound
    _ ≤ _ := by rw [hw]; norm_num

#print axioms sigma_third_deriv
#print axioms sigma_fourth_quotient
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/Damping1024.lean <==
module
public import SLean.Explicit.Sharp.Horner1024
public import SLean.Explicit.Sharp.ScaledPositive
public import SLean.Explicit.Sharp.Damping2048

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem damping_bound_1024 {N : ℕ} (hN : 1024≤N) {y : ℂ} (hy : ‖y‖≤1/2)
    (hf : quantMap N y=y) :
    0<420*(N:ℝ)^3*(F (quantXi N y)).im ∧ 420*(N:ℝ)^3*(F (quantXi N y)).im≤1600 := by
  have h512 : 512≤N := by omega
  have hn := natCast_real_pos (quant_nat_pos h512)
  have hr : (1024:ℝ)≤N := by exact_mod_cast hN
  have ht : Enclosed (1/(N:ℝ)) 0 (1/512) := ⟨by positivity,by gcongr; linarith⟩
  have ht' : Enclosed (1/(N:ℝ)) 0 (1/1024) := ⟨by positivity,by gcongr⟩
  have hX := scaled_X_box_512 h512 hy hf
  have hV := scaled_V_bootstrap h512 hy hf
  have hV8 : Enclosed ((N:ℝ)^2*(quantXi N y).im) (-8) 8 := ⟨by linarith [hV.1],by linarith [hV.2]⟩
  have hV0 : Enclosed ((N:ℝ)^2*(quantXi N y).im) 0 (17/5) := ⟨by linarith [hV.1],hV.2⟩
  have hA := (scaled_quant_box_512 ht hX hV8).1
  have hP := scaledP_box ht hX hV
  have hq0 := scaled_quant_error_tight h512 hy hf (by norm_num : (0:ℝ)≤2200)
    (logRemainder_bound (by linarith [quant_norm_small h512 hy hf] : ‖quantXi N y‖≤9/100))
  dsimp only at hq0
  have hq : |scaledA (1/(N:ℝ)) ((N:ℝ)*(quantXi N y).re) ((N:ℝ)^2*(quantXi N y).im)*
      ((N:ℝ)^2*(quantXi N y).im)-scaledB (1/(N:ℝ)) ((N:ℝ)*(quantXi N y).re) ((N:ℝ)^2*(quantXi N y).im)|≤scaledError 2200 (1/(N:ℝ)) := by
    convert hq0 using 1 <;> unfold scaledError <;> field_simp <;> ring
  have he0 := scaled_optical_error_tight h512 hy hf (by norm_num : (0:ℝ)≤40)
    (F_fourth_im (quant_norm_small h512 hy hf))
  dsimp only at he0
  have he : |420*(N:ℝ)^3*(F (quantXi N y)).im-
      scaledOptical (1/(N:ℝ)) ((N:ℝ)*(quantXi N y).re) ((N:ℝ)^2*(quantXi N y).im)|≤scaledFError 40 (1/(N:ℝ)) := by
    convert he0 using 1 <;> unfold scaledFError <;> field_simp <;> ring
  have hd : Enclosed ((N:ℝ)*y.re) (-8) 8 := by
    have hh := (Complex.abs_re_le_norm y).trans (fixed_bootstrap h512 hy hf).1
    have hh' := (le_div_iff₀ hn).mp hh
    apply abs_le.mp
    rw [abs_mul,abs_of_pos hn]
    nlinarith
  have hxx : (N:ℝ)*(quantXi N y).re=Real.pi+((N:ℝ)*y.re)*(1/(N:ℝ)) := by
    have hh := congrArg Complex.re (quantXi_mul (quant_nat_pos h512) y)
    simp only [Complex.mul_re,Complex.natCast_re,Complex.natCast_im,zero_mul,sub_zero,
      Complex.add_re,Complex.ofReal_re] at hh
    rw [hh]
    field_simp
  have hupper := horner_upper_1024 ht' hd hV0
  rw [← hxx] at hupper
  have ha2 : 18/100≤opticalSecond := by unfold opticalSecond; linarith [optical_curvature_bounds.1]
  have ha2pos : 0≤opticalSecond := by linarith
  have hPpos : 0≤scaledP (1/(N:ℝ)) ((N:ℝ)*(quantXi N y).re) ((N:ℝ)^2*(quantXi N y).im) := by linarith [hP.1]
  constructor
  · have he8 : |420*(N:ℝ)^3*(F (quantXi N y)).im-
        scaledOptical (1/(N:ℝ)) ((N:ℝ)*(quantXi N y).re) ((N:ℝ)^2*(quantXi N y).im)|≤8 := by
      apply he0.trans
      calc
        _ ≤ (420*40*(16/5:ℝ)^3*(17/5))/512^2 := by gcongr; linarith
        _ ≤ _ := by norm_num
    have hlo : 1000≤scaledOptical (1/(N:ℝ)) ((N:ℝ)*(quantXi N y).re) ((N:ℝ)^2*(quantXi N y).im) := by
      change 1000≤420*opticalSecond*scaledP (1/(N:ℝ)) ((N:ℝ)*(quantXi N y).re) ((N:ℝ)^2*(quantXi N y).im)*((N:ℝ)^2*(quantXi N y).im)
      calc
        1000 ≤ 420*(18/100:ℝ)*6*3 := by norm_num
        _ ≤ _ := by gcongr <;> first | positivity | exact ha2 | exact hP.1 | exact hV.1
    linarith [(abs_le.mp he8).1]
  · exact scaled_upper_imp (by linarith [hA.1]) (by positivity) hq he hupper

theorem parameter_bounds_1024 {N : ℕ} (hN : 1024≤N) {y : ℂ} (hy : ‖y‖≤1/2)
    (hf : quantMap N y=y) :
    100≤420*|(eta (quantXi N y)).im| ∧
      0< -420*(N:ℝ)^3*(eta (quantXi N y)).re ∧ -420*(N:ℝ)^3*(eta (quantXi N y)).re≤1600 := by
  have hb := damping_bound_1024 hN hy hf
  have he : (eta (quantXi N y)).re= -(F (quantXi N y)).im := by simp [eta,Complex.mul_re]
  refine ⟨frequency_bound (by omega) hy,?_,?_⟩ <;> rw [he] <;> nlinarith [hb.1,hb.2]

#print axioms parameter_bounds_1024
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/Damping2048.lean <==
module
public import SLean.Explicit.Sharp.ScaledBounds
public import SLean.Explicit.Sharp.ScaledBox2048

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem scaled_X_box_2048 {N : ℕ} (hN : 2048≤N) {y : ℂ} (hy : ‖y‖≤1/2)
    (hf : quantMap N y=y) : Enclosed ((N:ℝ)*(quantXi N y).re) (3137/1000) (3146/1000) := by
  have h512 : 512≤N := by omega
  have hn := natCast_real_pos (quant_nat_pos h512)
  have hr : (2048:ℝ)≤N := by exact_mod_cast hN
  have h := congrArg Complex.re (quantXi_mul (quant_nat_pos h512) y)
  simp only [Complex.mul_re,Complex.natCast_re,Complex.natCast_im,zero_mul,sub_zero,
    Complex.add_re,Complex.ofReal_re] at h
  have hb := (Complex.abs_re_le_norm y).trans (fixed_bootstrap h512 hy hf).1
  have hb' : |y.re|≤8/2048 := hb.trans (by gcongr)
  rw [h]
  constructor <;> linarith [(abs_le.mp hb').1,(abs_le.mp hb').2,Real.pi_gt_d4,Real.pi_lt_d4]

theorem damping_bound_2048 {N : ℕ} (hN : 2048≤N) {y : ℂ} (hy : ‖y‖≤1/2)
    (hf : quantMap N y=y) :
    1555≤420*(N:ℝ)^3*(F (quantXi N y)).im ∧ 420*(N:ℝ)^3*(F (quantXi N y)).im≤1594 := by
  have h512 : 512≤N := by omega
  have hn := natCast_real_pos (quant_nat_pos h512)
  have hr : (2048:ℝ)≤N := by exact_mod_cast hN
  have ht : Enclosed (1/(N:ℝ)) 0 (1/2048) := ⟨by positivity,by gcongr⟩
  have hX := scaled_X_box_2048 hN hy hf
  have hV : Enclosed ((N:ℝ)^2*(quantXi N y).im) (-8) 8 := abs_le.mp (scaled_V_bound h512 hy hf)
  have hq := scaled_quant_error h512 hy hf
  dsimp only at hq
  have hqb : |scaledA (1/(N:ℝ)) ((N:ℝ)*(quantXi N y).re) ((N:ℝ)^2*(quantXi N y).im)*
      ((N:ℝ)^2*(quantXi N y).im)-scaledB (1/(N:ℝ)) ((N:ℝ)*(quantXi N y).re) ((N:ℝ)^2*(quantXi N y).im)|≤1/50 := by
    apply hq.trans
    calc
      _ ≤ (5500*(16/5:ℝ)^3*8)/2048^3+(2200*(16/5:ℝ)^3)/2048^2+4/2048^5 := by gcongr
      _ ≤ _ := by norm_num
  have hV' := scaled_V_box_2048 ht hX hV hqb
  have hD := scaled_optical_box_2048 ht hX
    (show Enclosed ((N:ℝ)^2*(quantXi N y).im) (159/50) (323/100) from
      ⟨by linarith [hV'.1],hV'.2⟩)
  have he := scaled_optical_error h512 hy hf
  dsimp only at he
  have he' : |420*(N:ℝ)^3*(F (quantXi N y)).im-
      scaledOptical (1/(N:ℝ)) ((N:ℝ)*(quantXi N y).re) ((N:ℝ)^2*(quantXi N y).im)|≤2 := by
    apply he.trans
    calc
      _ ≤ (420*40*(16/5:ℝ)^3*8)/2048^2 := by gcongr
      _ ≤ _ := by norm_num
  constructor <;> linarith [hD.1,hD.2,(abs_le.mp he').1,(abs_le.mp he').2]

theorem frequency_bound {N : ℕ} (hN : 512≤N) {y : ℂ} (hy : ‖y‖≤1/2) :
    100≤420*|(eta (quantXi N y)).im| := by
  have hd := eta_in_disk (z := quantXi N y) (by
    have h := quant_in_work hN (hy.trans (by norm_num))
    norm_num [workRadius] at h; linarith)
  have hi := (Complex.abs_im_le_norm (eta (quantXi N y)-etaStar)).trans_lt hd
  have he : etaStar.im=wStar := by simp [etaStar]
  rw [Complex.sub_im,he] at hi
  have hw : wStar≤ -27/100 := by
    have h := wStar_bounds.2
    norm_num [wUpper] at h
    linarith
  have ht := (abs_lt.mp hi).2
  have hn : (eta (quantXi N y)).im<0 := by linarith
  rw [abs_of_neg hn]
  linarith

theorem parameter_bounds_2048 {N : ℕ} (hN : 2048≤N) {y : ℂ} (hy : ‖y‖≤1/2)
    (hf : quantMap N y=y) :
    100≤420*|(eta (quantXi N y)).im| ∧
      0< -420*(N:ℝ)^3*(eta (quantXi N y)).re ∧ -420*(N:ℝ)^3*(eta (quantXi N y)).re≤1600 := by
  have hb := damping_bound_2048 hN hy hf
  have he : (eta (quantXi N y)).re= -(F (quantXi N y)).im := by simp [eta,Complex.mul_re]
  refine ⟨frequency_bound (by omega) hy,?_,?_⟩ <;> rw [he] <;> nlinarith [hb.1,hb.2]

#print axioms parameter_bounds_2048
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/Damping512.lean <==
module
public import SLean.Explicit.Sharp.Horner512
public import SLean.Explicit.Sharp.ScaledPositive
public import SLean.Explicit.Sharp.Damping2048
public import SLean.Explicit.Sharp.QuantRealTight
public import SLean.Explicit.Sharp.OpticalRemainderTight

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem damping_bound_512 {N : ℕ} (hN : 512≤N) {y : ℂ} (hy : ‖y‖≤1/2)
    (hf : quantMap N y=y) :
    0<420*(N:ℝ)^3*(F (quantXi N y)).im ∧ 420*(N:ℝ)^3*(F (quantXi N y)).im≤1600 := by
  have h512 : 512≤N := by omega
  have hn := natCast_real_pos (quant_nat_pos h512)
  have hr : (512:ℝ)≤N := by exact_mod_cast hN
  have ht : Enclosed (1/(N:ℝ)) 0 (1/512) := ⟨by positivity,by gcongr⟩
  have ht' : Enclosed (1/(N:ℝ)) 0 (1/512) := ⟨by positivity,by gcongr⟩
  have hX := scaled_X_box_512 h512 hy hf
  have hV := scaled_V_bootstrap h512 hy hf
  have hV8 : Enclosed ((N:ℝ)^2*(quantXi N y).im) (-8) 8 := ⟨by linarith [hV.1],by linarith [hV.2]⟩
  have hV0 : Enclosed ((N:ℝ)^2*(quantXi N y).im) 0 (17/5) := ⟨by linarith [hV.1],hV.2⟩
  have hA := (scaled_quant_box_512 ht hX hV8).1
  have hP := scaledP_box ht hX hV
  have hq0 := scaled_quant_error_tight h512 hy hf (by norm_num : (0:ℝ)≤340)
    (logReflection_third_tight (by linarith [quant_norm_small h512 hy hf] : ‖quantXi N y‖≤9/100))
  dsimp only at hq0
  have hq : |scaledA (1/(N:ℝ)) ((N:ℝ)*(quantXi N y).re) ((N:ℝ)^2*(quantXi N y).im)*
      ((N:ℝ)^2*(quantXi N y).im)-scaledB (1/(N:ℝ)) ((N:ℝ)*(quantXi N y).re) ((N:ℝ)^2*(quantXi N y).im)|≤scaledError 340 (1/(N:ℝ)) := by
    convert hq0 using 1 <;> unfold scaledError <;> field_simp <;> ring
  have he0 := scaled_optical_error_tight h512 hy hf (by norm_num : (0:ℝ)≤65/2)
    (F_fourth_im_tight (quant_norm_small h512 hy hf))
  dsimp only at he0
  have he : |420*(N:ℝ)^3*(F (quantXi N y)).im-
      scaledOptical (1/(N:ℝ)) ((N:ℝ)*(quantXi N y).re) ((N:ℝ)^2*(quantXi N y).im)|≤scaledFError (65/2) (1/(N:ℝ)) := by
    convert he0 using 1 <;> unfold scaledFError <;> field_simp <;> ring
  have hd : Enclosed ((N:ℝ)*y.re) (-8) 5 := by
    have hh := (Complex.abs_re_le_norm y).trans (fixed_bootstrap h512 hy hf).1
    have hh' := (le_div_iff₀ hn).mp hh
    have habs : |(N:ℝ)*y.re|≤8 := by
      rw [abs_mul,abs_of_pos hn]
      nlinarith
    constructor
    · exact (abs_le.mp habs).1
    · exact fixed_real_upper h512 hy hf
  have hxx : (N:ℝ)*(quantXi N y).re=Real.pi+((N:ℝ)*y.re)*(1/(N:ℝ)) := by
    have hh := congrArg Complex.re (quantXi_mul (quant_nat_pos h512) y)
    simp only [Complex.mul_re,Complex.natCast_re,Complex.natCast_im,zero_mul,sub_zero,
      Complex.add_re,Complex.ofReal_re] at hh
    rw [hh]
    field_simp
  have hupper := horner_upper_512 ht' hd hV0
  rw [← hxx] at hupper
  have ha2 : 18/100≤opticalSecond := by unfold opticalSecond; linarith [optical_curvature_bounds.1]
  have ha2pos : 0≤opticalSecond := by linarith
  have hPpos : 0≤scaledP (1/(N:ℝ)) ((N:ℝ)*(quantXi N y).re) ((N:ℝ)^2*(quantXi N y).im) := by linarith [hP.1]
  constructor
  · have he8 : |420*(N:ℝ)^3*(F (quantXi N y)).im-
        scaledOptical (1/(N:ℝ)) ((N:ℝ)*(quantXi N y).re) ((N:ℝ)^2*(quantXi N y).im)|≤8 := by
      apply he0.trans
      calc
        _ ≤ (420*(65/2)*(16/5:ℝ)^3*(17/5))/512^2 := by gcongr
        _ ≤ _ := by norm_num
    have hlo : 1000≤scaledOptical (1/(N:ℝ)) ((N:ℝ)*(quantXi N y).re) ((N:ℝ)^2*(quantXi N y).im) := by
      change 1000≤420*opticalSecond*scaledP (1/(N:ℝ)) ((N:ℝ)*(quantXi N y).re) ((N:ℝ)^2*(quantXi N y).im)*((N:ℝ)^2*(quantXi N y).im)
      calc
        1000 ≤ 420*(18/100:ℝ)*6*3 := by norm_num
        _ ≤ _ := by gcongr <;> first | positivity | exact ha2 | exact hP.1 | exact hV.1
    linarith [(abs_le.mp he8).1]
  · exact scaled_upper_imp (by linarith [hA.1]) (by positivity) hq he hupper

theorem parameter_bounds_512 {N : ℕ} (hN : 512≤N) {y : ℂ} (hy : ‖y‖≤1/2)
    (hf : quantMap N y=y) :
    100≤420*|(eta (quantXi N y)).im| ∧
      0< -420*(N:ℝ)^3*(eta (quantXi N y)).re ∧ -420*(N:ℝ)^3*(eta (quantXi N y)).re≤1600 := by
  have hb := damping_bound_512 hN hy hf
  have he : (eta (quantXi N y)).re= -(F (quantXi N y)).im := by simp [eta,Complex.mul_re]
  refine ⟨frequency_bound (by omega) hy,?_,?_⟩ <;> rw [he] <;> nlinarith [hb.1,hb.2]

#print axioms parameter_bounds_512
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/Determinant.lean <==
module
public import SLean.Explicit.Sharp.UniformData

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem normalized_decomposition (N : ℕ) {z : ℂ} (hz : ‖z‖ ≤ workRadius) :
    normalizedDeterminant N z=boundaryDeterminant N z/(varpiPlus z*(minus z)^N) := by
  have he : boundaryDeterminant N z=varpiPlus z*(zPlus z)^N-varpiMinus z*(minus z)^N+boundaryError N z :=
    SLean.Algebra.Sdecomp N (eta z) (roots z) (roots_work hz 3).1
  have hm : (minus z)^N ≠ 0 := pow_ne_zero N (roots_work hz 1).1
  have hv := (varpi_work hz).1
  rw [he,normalizedDeterminant,← phase_identity N (z := z) (by norm_num [workRadius] at hz; linarith)]
  unfold reflection normalizedError
  field_simp

theorem normalizedError_analytic (N : ℕ) {z : ℂ} (hz : ‖z‖ < workRadius) :
    AnalyticAt ℂ (normalizedError N) z := by
  have hp : AnalyticAt ℂ zPlus z := roots_work_analytic hz 0
  have hm : AnalyticAt ℂ minus z := roots_work_analytic hz 1
  have hi : AnalyticAt ℂ innerXi z := roots_work_analytic hz 2
  have ho : AnalyticAt ℂ outerXi z := roots_work_analytic hz 3
  have hb0 := (boundary_work_analytic hz 0).1
  have hb1 := (boundary_work_analytic hz 1).1
  have hb2 := (boundary_work_analytic hz 2).1
  have hb3 := (boundary_work_analytic hz 3).1
  have hw0 := (boundary_work_analytic hz 0).2
  have hw1 := (boundary_work_analytic hz 1).2
  have hw2 := (boundary_work_analytic hz 2).2
  have hw3 := (boundary_work_analytic hz 3).2
  have hno : outerXi z ≠ 0 := (roots_work hz.le 3).1
  have hn : AnalyticAt ℂ (boundaryError N) z := by
    unfold boundaryError decompositionError
    simp_rw [boundary34_expansion]
    fun_prop (disch := exact pow_ne_zero N hno)
  have hva := varpi_analytic.1 z (show z ∈ ball 0 (1/10) by
    simp only [mem_ball,dist_zero_right]; norm_num [workRadius] at hz; linarith)
  exact hn.div (hva.mul (hm.pow N))
    (mul_ne_zero (varpi_work hz.le).1 (pow_ne_zero N (roots_work hz.le 1).1))

theorem normalizedError_bound (N : ℕ) {z : ℂ} (hz : ‖z‖ ≤ workRadius)
    (hp : ‖(zPlus z)^N‖ ≤ (10:ℝ)^8) (hm : ‖(minus z)^N‖ ≤ (10:ℝ)^8)
    (hmi : ‖((minus z)^N)⁻¹‖ ≤ (10:ℝ)^8) :
    ‖normalizedError N z‖ ≤ (10:ℝ)^42*(1/50)^N := by
  have h3 : ‖(innerXi z)^N‖ ≤ (1/50:ℝ)^N := by rw [norm_pow]; gcongr; exact (tails_work hz).1
  have h4 : ‖((outerXi z)^N)⁻¹‖ ≤ (1/50:ℝ)^N := by
    rw [← inv_pow,norm_pow]; gcongr; exact (tails_work hz).2
  have he := boundary_error_bound (by norm_num : (1:ℝ)≤10^8) (by norm_num : (1:ℝ)≤10^8)
    (by positivity : (0:ℝ)≤(1/50)^N) (pow_le_one₀ (by norm_num) (by norm_num))
    (fun k => (boundary_work_bounds hz k).1) (fun k => (boundary_work_bounds hz k).2) hp hm h3 h4
  have hv := (varpi_work hz).2
  calc
    ‖normalizedError N z‖ = ‖boundaryError N z‖*‖(varpiPlus z)⁻¹‖*‖((minus z)^N)⁻¹‖ := by
      simp only [normalizedError,norm_div,norm_mul,norm_inv]; ring
    _ ≤ (16*((10:ℝ)^8)^2*((10:ℝ)^8)^2*(1/50)^N)*1*(10:ℝ)^8 := by gcongr; exact he
    _ ≤ _ := by norm_num; nlinarith [pow_nonneg (by norm_num : (0:ℝ)≤1/50) N]


#print axioms normalized_decomposition
#print axioms normalizedError_bound
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/Expansion/Audit.lean <==
module
public import SLean.Explicit.Sharp.Expansion.Statement

#check SLean.Explicit.Sharp.Expansion.spectral_top_with_expansion

#print axioms SLean.Explicit.Sharp.Expansion.square_expansion_error
#print axioms SLean.Explicit.Sharp.Expansion.cubic_expansion_error
#print axioms SLean.Explicit.Sharp.Expansion.optical_model_eq
#print axioms SLean.Explicit.Sharp.Expansion.fixed_optical_expansion
#print axioms SLean.Explicit.Sharp.Expansion.sequence_optical_expansion
#print axioms SLean.Explicit.Sharp.Expansion.optical_model_re
#print axioms SLean.Explicit.Sharp.Expansion.optical_model_im
#print axioms SLean.Explicit.Sharp.Expansion.sequence_optical_re_neg
#print axioms SLean.Explicit.Sharp.Expansion.physical_expansions
#print axioms SLean.Explicit.Sharp.Expansion.fixed_data
#print axioms SLean.Explicit.Sharp.Expansion.displacement_bound
#print axioms SLean.Explicit.Sharp.Expansion.square_difference_bound
#print axioms SLean.Explicit.Sharp.Expansion.companion_quadratic_error
#print axioms SLean.Explicit.Sharp.Expansion.companion_leading_error
#print axioms SLean.Explicit.Sharp.Expansion.reflection_leading_error
#print axioms SLean.Explicit.Sharp.Expansion.fixed_point_leading_error
#print axioms SLean.Explicit.Sharp.Expansion.spectral_top_with_expansion


==> anc/lean/SLean/Explicit/Sharp/Expansion/Optical.lean <==
module
public import SLean.Explicit.Sharp.Expansion.Quantitative

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp.Expansion
noncomputable section
open SLean.Analytic SLean.Cert

theorem square_expansion_error {N : ℕ} (hN : 512 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hf : quantMap N y = y) :
    ‖(quantXi N y)^2-(Real.pi:ℂ)^2/(N:ℂ)^2-2*(Real.pi:ℂ)*yLeading/(N:ℂ)^3‖
      ≤ 5000/(N:ℝ)^4 := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have he : (quantXi N y)^2-(Real.pi:ℂ)^2/(N:ℂ)^2-2*(Real.pi:ℂ)*yLeading/(N:ℂ)^3 =
      2*(Real.pi:ℂ)*(y-yLeading/(N:ℂ))/(N:ℂ)^2+y^2/(N:ℂ)^2 := by
    unfold quantXi; ring
  have hb := fixed_point_leading_error hN hy hf
  have hd := fixed_data hN hy hf
  rw [he]
  calc
    _ ≤ (2*Real.pi*‖y-yLeading/(N:ℂ)‖)/(N:ℝ)^2+‖y‖^2/(N:ℝ)^2 :=
      (norm_add_le _ _).trans_eq (by
        simp only [norm_div,norm_mul,norm_pow,Complex.norm_ofNat,Complex.norm_natCast,
          Complex.norm_real,Real.norm_eq_abs,abs_of_pos Real.pi_pos])
    _ ≤ (2*4*(600/(N:ℝ)^2))/(N:ℝ)^2+(8/(N:ℝ))^2/(N:ℝ)^2 := by
      gcongr
      · exact Real.pi_lt_four.le
      · exact hd.1
    _ = 4864/(N:ℝ)^4 := by ring
    _ ≤ _ := by gcongr; norm_num

theorem cubic_expansion_error {N : ℕ} (hN : 512 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hf : quantMap N y = y) :
    ‖(quantXi N y)^3-(Real.pi:ℂ)^3/(N:ℂ)^3‖ ≤ 384/(N:ℝ)^4 := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hd := displacement_bound hN hy hf
  have hξ := (fixed_data hN hy hf).2.1
  have hp : ‖(Real.pi:ℂ)/(N:ℂ)‖ ≤ 4/(N:ℝ) := by
    simp only [norm_div,Complex.norm_real,Real.norm_eq_abs,abs_of_pos Real.pi_pos,Complex.norm_natCast]
    gcongr; exact Real.pi_lt_four.le
  have he : (quantXi N y)^3-(Real.pi:ℂ)^3/(N:ℂ)^3 =
      (quantXi N y-(Real.pi:ℂ)/(N:ℂ))*((quantXi N y)^2+quantXi N y*((Real.pi:ℂ)/(N:ℂ))+
        ((Real.pi:ℂ)/(N:ℂ))^2) := by ring
  rw [he,norm_mul]
  calc
    _ ≤ ‖quantXi N y-(Real.pi:ℂ)/(N:ℂ)‖*(‖quantXi N y‖^2+
        ‖quantXi N y‖*‖(Real.pi:ℂ)/(N:ℂ)‖+‖(Real.pi:ℂ)/(N:ℂ)‖^2) := by
      gcongr
      apply (norm_add_le _ _).trans
      apply add_le_add
      · exact (norm_add_le _ _).trans_eq (by simp only [norm_pow,norm_mul])
      · rw [norm_pow]
    _ ≤ (8/(N:ℝ)^2)*((4/N)^2+(4/N)*(4/N)+(4/N)^2) := by gcongr
    _ = _ := by ring

/-- Exact cancellation of the companion coefficient in the cubic optical term. -/
theorem optical_model_eq (N : ℕ) : opticalModel N =
    (wStar:ℂ)+(opticalSecond:ℂ)*(Real.pi:ℂ)^2/(N:ℂ)^2+
      Complex.I*(opticalSecond:ℂ)*betaStar*(Real.pi:ℂ)^2/(N:ℂ)^3 := by
  unfold opticalModel yLeading
  rw [optical_third_factor]
  push_cast
  ring

theorem fixed_optical_expansion {N : ℕ} (hN : 512 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hf : quantMap N y = y) :
    ‖F (quantXi N y)-opticalModel N‖ ≤ 3000/(N:ℝ)^4 := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hd := fixed_data hN hy hf
  have hF : ‖F (quantXi N y)-((wStar:ℂ)+(opticalSecond:ℂ)*(quantXi N y)^2+
      (opticalThird:ℂ)*(quantXi N y)^3)‖ ≤ (13/2)*‖quantXi N y‖^4 := by
    obtain ⟨G,_,he,hb⟩ := F_fourth_quotient_tight
    rw [he, norm_mul, norm_pow]
    calc
      _ ≤ ‖quantXi N y‖^4*(13/2) := by gcongr; exact hb _ hd.2.2
      _ = _ := by ring
  have h2 := square_expansion_error hN hy hf
  have h3 := cubic_expansion_error hN hy hf
  have he : F (quantXi N y)-opticalModel N =
      (F (quantXi N y)-((wStar:ℂ)+(opticalSecond:ℂ)*(quantXi N y)^2+(opticalThird:ℂ)*(quantXi N y)^3))+
      (opticalSecond:ℂ)*((quantXi N y)^2-(Real.pi:ℂ)^2/(N:ℂ)^2-2*(Real.pi:ℂ)*yLeading/(N:ℂ)^3)+
      (opticalThird:ℂ)*((quantXi N y)^3-(Real.pi:ℂ)^3/(N:ℂ)^3) := by unfold opticalModel; ring
  rw [he]
  calc
    _ ≤ ‖F (quantXi N y)-((wStar:ℂ)+(opticalSecond:ℂ)*(quantXi N y)^2+(opticalThird:ℂ)*(quantXi N y)^3)‖+
        ‖(opticalSecond:ℂ)‖*‖(quantXi N y)^2-(Real.pi:ℂ)^2/(N:ℂ)^2-2*(Real.pi:ℂ)*yLeading/(N:ℂ)^3‖+
        ‖(opticalThird:ℂ)‖*‖(quantXi N y)^3-(Real.pi:ℂ)^3/(N:ℂ)^3‖ :=
      norm_add₃_le.trans_eq (by simp only [norm_mul])
    _ ≤ (13/2)*(4/(N:ℝ))^4+(1/5)*(5000/(N:ℝ)^4)+(2/15)*(384/(N:ℝ)^4) := by
      gcongr
      · exact hF.trans (by gcongr; exact hd.2.1)
      · exact opticalSecond_bound
      · exact optical_third_bound
    _ = (1664+1000+(2/15:ℝ)*384)/(N:ℝ)^4 := by ring
    _ ≤ _ := by gcongr; norm_num

/-- A quantified fourth-order expansion of the actual Sharp sequence. -/
theorem sequence_optical_expansion {N : ℕ} (hN : 512 ≤ N) :
    ‖F (SLean.Explicit.Sharp.xiSequence N)-
      ((wStar:ℂ)+(opticalSecond:ℂ)*(Real.pi:ℂ)^2/(N:ℂ)^2+
        Complex.I*(opticalSecond:ℂ)*betaStar*(Real.pi:ℂ)^2/(N:ℂ)^3)‖ ≤ 3000/(N:ℝ)^4 := by
  have hy := ySequence_spec hN
  simpa only [SLean.Explicit.Sharp.xiSequence, optical_model_eq] using
    fixed_optical_expansion hN hy.1.le hy.2.1

#print axioms optical_model_eq
#print axioms sequence_optical_expansion
end
end SLean.Explicit.Sharp.Expansion


==> anc/lean/SLean/Explicit/Sharp/Expansion/Physical.lean <==
module
public import SLean.Explicit.Sharp.Expansion.Optical
public import SLean.Statement

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp.Expansion
noncomputable section
open SLean.Analytic SLean.Cert

theorem optical_model_re (N : ℕ) : (opticalModel N).re =
    wStar+opticalSecond*Real.pi^2/(N:ℝ)^2-
      opticalSecond*betaStar.im*Real.pi^2/(N:ℝ)^3 := by
  rw [optical_model_eq]
  simp only [← Complex.ofReal_natCast, ← Complex.ofReal_pow,
    Complex.add_re,Complex.div_ofReal_re,Complex.mul_re,Complex.mul_im,
    Complex.ofReal_re,Complex.ofReal_im,Complex.I_re,Complex.I_im,
    zero_mul,mul_zero,zero_add,one_mul]
  ring

theorem optical_model_im (N : ℕ) : (opticalModel N).im =
    opticalSecond*betaStar.re*Real.pi^2/(N:ℝ)^3 := by
  rw [optical_model_eq]
  simp only [← Complex.ofReal_natCast, ← Complex.ofReal_pow,
    Complex.add_im,Complex.div_ofReal_im,Complex.mul_re,Complex.mul_im,
    Complex.ofReal_re,Complex.ofReal_im,Complex.I_re,Complex.I_im,
    zero_mul,mul_zero,zero_add,add_zero,one_mul,sub_zero,zero_sub,zero_div]

theorem sequence_optical_re_neg {N : ℕ} (hN : 512 ≤ N) :
    (F (SLean.Explicit.Sharp.xiSequence N)).re < 0 := by
  have hy := ySequence_spec hN
  have hd := (fixed_data hN hy.1.le hy.2.1).2.2
  have he := eta_in_disk (z := SLean.Explicit.Sharp.xiSequence N) (by
    change ‖quantXi N (ySequence N)‖ ≤ 1/10
    linarith)
  have hi := (Complex.abs_im_le_norm (eta (SLean.Explicit.Sharp.xiSequence N)-etaStar)).trans_lt he
  have hw := wStar_bounds.2
  norm_num [wUpper] at hw
  simp only [Complex.sub_im,eta,etaStar,Complex.mul_im,Complex.I_re,
    Complex.I_im,Complex.ofReal_re,Complex.ofReal_im,zero_mul,one_mul,zero_add] at hi
  linarith [(abs_lt.mp hi).2]

/-- The two physical expansions, for the unchanged public eigenvalue sequence. -/
theorem physical_expansions {L : ℝ} (hL : 0 < L) {N : ℕ} (hN : 512 ≤ N) :
    |(Statement.h L N)^3*|(Statement.ζ L N).im|-
      (420*|wStar|-210*Real.pi^2*deriv (deriv optical) thetaStar/(N:ℝ)^2+
        210*Real.pi^2*deriv (deriv optical) thetaStar*betaStar.im/(N:ℝ)^3)|
        ≤ 1260000/(N:ℝ)^4 ∧
    |L^3*(Statement.ζ L N).re+dampingConstant| ≤ 1260000/(N:ℝ) := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hh := Main.mesh_pos hL (quant_nat_pos hN)
  have hq := fixed_optical_expansion hN (ySequence_spec hN).1.le (ySequence_spec hN).2.1
  change ‖F (SLean.Explicit.Sharp.xiSequence N)-opticalModel N‖ ≤ 3000/(N:ℝ)^4 at hq
  have hr := (Complex.abs_re_le_norm (F (SLean.Explicit.Sharp.xiSequence N)-opticalModel N)).trans hq
  have hi := (Complex.abs_im_le_norm (F (SLean.Explicit.Sharp.xiSequence N)-opticalModel N)).trans hq
  rw [Complex.sub_re] at hr
  rw [Complex.sub_im,optical_model_im] at hi
  have hfreq : (Statement.h L N)^3*|(Statement.ζ L N).im| =
      -420*(F (SLean.Explicit.Sharp.xiSequence N)).re := by
    change (Main.mesh L N)^3*|(zetaSequence L N).im| = _
    rw [zeta_im]
    simp only [etaSequence,eta,Complex.mul_im,Complex.I_re,Complex.I_im,zero_mul,one_mul,zero_add]
    rw [abs_div,abs_mul,abs_of_pos (by norm_num : (0:ℝ)<420),
      abs_of_pos (pow_pos hh 3),abs_of_neg (sequence_optical_re_neg hN)]
    field_simp
  have hdamp : L^3*(Statement.ζ L N).re =
      -420*(N:ℝ)^3*(F (SLean.Explicit.Sharp.xiSequence N)).im := by
    change L^3*(zetaSequence L N).re = _
    rw [zeta_re]
    simp only [etaSequence,eta,Complex.mul_re,Complex.I_re,Complex.I_im,zero_mul,one_mul,zero_sub]
    unfold Main.mesh
    field_simp
  constructor
  · have he : (Statement.h L N)^3*|(Statement.ζ L N).im|-
        (420*|wStar|-210*Real.pi^2*deriv (deriv optical) thetaStar/(N:ℝ)^2+
          210*Real.pi^2*deriv (deriv optical) thetaStar*betaStar.im/(N:ℝ)^3) =
        -420*((F (SLean.Explicit.Sharp.xiSequence N)).re-(opticalModel N).re) := by
      rw [hfreq,optical_model_re,abs_of_neg wStar_neg]
      unfold opticalSecond
      ring
    rw [he,abs_mul]
    norm_num only [abs_neg,abs_of_pos (by norm_num : (0:ℝ)<420)]
    calc
      _ ≤ 420*(3000/(N:ℝ)^4) := by gcongr
      _ = _ := by ring
  · have he : L^3*(Statement.ζ L N).re+dampingConstant =
        -420*(N:ℝ)^3*((F (SLean.Explicit.Sharp.xiSequence N)).im-
          opticalSecond*betaStar.re*Real.pi^2/(N:ℝ)^3) := by
      rw [hdamp]
      unfold dampingConstant opticalSecond
      field_simp
      ring
    rw [he,abs_mul,abs_mul,abs_of_pos (pow_pos hn 3)]
    norm_num only [abs_neg,abs_of_pos (by norm_num : (0:ℝ)<420)]
    calc
      _ ≤ 420*(N:ℝ)^3*(3000/(N:ℝ)^4) := by gcongr
      _ = _ := by field_simp; ring

#print axioms physical_expansions
end
end SLean.Explicit.Sharp.Expansion


==> anc/lean/SLean/Explicit/Sharp/Expansion/Quantitative.lean <==
module
public import SLean.Explicit.Sharp.Sequence
public import SLean.Explicit.Sharp.ReflectionRemainder
public import SLean.Explicit.Sharp.OpticalRemainderTight
public import SLean.Explicit.Sharp.ScaledAlgebra

/-! Explicit remainders for the existing Sharp first-mode fixed point. -/
@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp.Expansion
noncomputable section
open SLean.Analytic SLean.Cert

theorem fixed_data {N : ℕ} (hN : 512 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hf : quantMap N y = y) :
    ‖y‖ ≤ 8/(N:ℝ) ∧ ‖quantXi N y‖ ≤ 4/(N:ℝ) ∧ ‖quantXi N y‖ ≤ 9/100 := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hb := fixed_bootstrap hN hy hf
  refine ⟨hb.1, hb.2.trans (by gcongr; norm_num), ?_⟩
  have hd := quant_in_work hN (hy.trans (by norm_num))
  norm_num [workRadius] at hd
  linarith

theorem displacement_bound {N : ℕ} (hN : 512 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hf : quantMap N y = y) :
    ‖quantXi N y-(Real.pi:ℂ)/(N:ℂ)‖ ≤ 8/(N:ℝ)^2 := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  rw [quant_difference (quant_nat_pos hN), norm_div, Complex.norm_natCast]
  calc
    _ ≤ (8/(N:ℝ))/(N:ℝ) := by gcongr; exact (fixed_data hN hy hf).1
    _ = _ := by ring

theorem square_difference_bound {N : ℕ} (hN : 512 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hf : quantMap N y = y) :
    ‖(quantXi N y)^2-((Real.pi:ℂ)/(N:ℂ))^2‖ ≤ 64/(N:ℝ)^3 := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hp : ‖(Real.pi:ℂ)/(N:ℂ)‖ ≤ 4/(N:ℝ) := by
    simp only [norm_div,Complex.norm_real,Real.norm_eq_abs,abs_of_pos Real.pi_pos,Complex.norm_natCast]
    gcongr; exact Real.pi_lt_four.le
  calc
    _ ≤ ‖quantXi N y-(Real.pi:ℂ)/(N:ℂ)‖*(‖quantXi N y‖+‖(Real.pi:ℂ)/(N:ℂ)‖) := square_difference _ _
    _ ≤ (8/(N:ℝ)^2)*(4/N+4/N) := by
      gcongr
      · exact displacement_bound hN hy hf
      · exact (fixed_data hN hy hf).2.1
    _ = _ := by ring

theorem companion_quadratic_error {N : ℕ} (hN : 512 ≤ N) {z : ℂ}
    (hz : ‖z‖ ≤ 9/100) (hzn : ‖z‖ ≤ 4/(N:ℝ)) :
    ‖z+SLean.Explicit.sigma z+(companionCoefficient:ℂ)*z^2‖ ≤ 600/(N:ℝ)^3 := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hr := quant_real_lower hN
  obtain ⟨G,_,he,hb⟩ := sigma_fourth_quotient
  have he' : z+SLean.Explicit.sigma z+(companionCoefficient:ℂ)*z^2 =
      z^4*G z-(companionCoefficient:ℂ)^2*z^3 := by linear_combination he z
  rw [he']
  calc
    _ ≤ ‖z‖^4*‖G z‖+‖(companionCoefficient:ℂ)‖^2*‖z‖^3 :=
      (norm_sub_le _ _).trans_eq (by simp only [norm_mul,norm_pow])
    _ ≤ (4/(N:ℝ))^4*1100+(18/25:ℝ)^2*(4/N)^3 := by
      gcongr
      · exact hb z hz
      · exact companion_bound
    _ = (281600/(N:ℝ)+64*(18/25:ℝ)^2)/(N:ℝ)^3 := by field_simp; ring
    _ ≤ (281600/512+64*(18/25:ℝ)^2)/(N:ℝ)^3 := by gcongr
    _ ≤ _ := by gcongr; norm_num

theorem companion_leading_error {N : ℕ} (hN : 512 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hf : quantMap N y = y) :
    ‖(N:ℂ)*(quantXi N y+SLean.Explicit.sigma (quantXi N y))+
      (companionCoefficient:ℂ)*(Real.pi:ℂ)^2/(N:ℂ)‖ ≤ 650/(N:ℝ)^2 := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hd := fixed_data hN hy hf
  have hc := companion_quadratic_error hN hd.2.2 hd.2.1
  have hs := square_difference_bound hN hy hf
  have he : (N:ℂ)*(quantXi N y+SLean.Explicit.sigma (quantXi N y))+
      (companionCoefficient:ℂ)*(Real.pi:ℂ)^2/(N:ℂ) =
      (N:ℂ)*(quantXi N y+SLean.Explicit.sigma (quantXi N y)+(companionCoefficient:ℂ)*(quantXi N y)^2)-
      (companionCoefficient:ℂ)*(N:ℂ)*((quantXi N y)^2-((Real.pi:ℂ)/(N:ℂ))^2) := by
    field_simp [natCast_complex_ne_zero (quant_nat_pos hN)]
    ring
  rw [he]
  calc
    _ ≤ (N:ℝ)*‖quantXi N y+SLean.Explicit.sigma (quantXi N y)+(companionCoefficient:ℂ)*(quantXi N y)^2‖+
        ‖(companionCoefficient:ℂ)‖*(N:ℝ)*‖(quantXi N y)^2-((Real.pi:ℂ)/(N:ℂ))^2‖ :=
      (norm_sub_le _ _).trans_eq (by simp only [norm_mul,Complex.norm_natCast])
    _ ≤ (N:ℝ)*(600/(N:ℝ)^3)+(18/25:ℝ)*N*(64/(N:ℝ)^3) := by
      gcongr; exact companion_bound
    _ = (600+(18/25:ℝ)*64)/(N:ℝ)^2 := by field_simp
    _ ≤ _ := by gcongr; norm_num

theorem reflection_leading_error {N : ℕ} (hN : 512 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hf : quantMap N y = y) :
    ‖logReflection (quantXi N y)+betaStar*(Real.pi:ℂ)/(N:ℂ)‖ ≤ 530/(N:ℝ)^2 := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hd := fixed_data hN hy hf
  have hl := logReflection_second_tight (z := quantXi N y) (by linarith [hd.2.2])
  have he : logReflection (quantXi N y)+betaStar*(Real.pi:ℂ)/(N:ℂ) =
      (logReflection (quantXi N y)+betaStar*quantXi N y)-
      betaStar*(quantXi N y-(Real.pi:ℂ)/(N:ℂ)) := by ring
  rw [he]
  calc
    _ ≤ ‖logReflection (quantXi N y)+betaStar*quantXi N y‖+
        ‖betaStar‖*‖quantXi N y-(Real.pi:ℂ)/(N:ℂ)‖ :=
      (norm_sub_le _ _).trans_eq (by simp only [norm_mul])
    _ ≤ 32*(4/(N:ℝ))^2+(11/5:ℝ)*(8/(N:ℝ)^2) := by
      gcongr
      · exact hl.trans (by gcongr; exact hd.2.1)
      · exact beta_bound_tight
      · exact displacement_bound hN hy hf
    _ = (512+(11/5:ℝ)*8)/(N:ℝ)^2 := by ring
    _ ≤ _ := by gcongr; norm_num

/-- The first correction of the existing Sharp fixed point, uniformly for N≥512. -/
theorem fixed_point_leading_error {N : ℕ} (hN : 512 ≤ N) {y : ℂ}
    (hy : ‖y‖ ≤ 1/2) (hf : quantMap N y = y) :
    ‖y-yLeading/(N:ℂ)‖ ≤ 600/(N:ℝ)^2 := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hn1 : (1:ℝ) ≤ N := by have := quant_real_lower hN; linarith
  have he0 := errorLog_bound hN (hy.trans (by norm_num))
  have he : ‖errorLog N (quantXi N y)‖ ≤ 4/(N:ℝ)^2 := by
    apply he0.trans
    apply div_le_div_of_nonneg_left (by norm_num) (sq_pos_of_pos hn)
    exact pow_le_pow_right₀ hn1 (by omega : 2 ≤ 6)
  have hfix : 2*Complex.I*y-Complex.I*(N:ℂ)*(quantXi N y+SLean.Explicit.sigma (quantXi N y)) =
      logReflection (quantXi N y)+errorLog N (quantXi N y) := by
    unfold quantMap at hf
    field_simp at hf
    linear_combination -hf
  have hid : 2*Complex.I*(y-yLeading/(N:ℂ)) =
      Complex.I*((N:ℂ)*(quantXi N y+SLean.Explicit.sigma (quantXi N y))+
        (companionCoefficient:ℂ)*(Real.pi:ℂ)^2/(N:ℂ))+
      (logReflection (quantXi N y)+betaStar*(Real.pi:ℂ)/(N:ℂ))+
      errorLog N (quantXi N y) := by
    unfold yLeading
    linear_combination hfix-(betaStar*(Real.pi:ℂ)/(N:ℂ))*Complex.I_sq
  have hb : ‖2*Complex.I*(y-yLeading/(N:ℂ))‖ ≤ 1200/(N:ℝ)^2 := by
    rw [hid]
    calc
      _ ≤ ‖(N:ℂ)*(quantXi N y+SLean.Explicit.sigma (quantXi N y))+
          (companionCoefficient:ℂ)*(Real.pi:ℂ)^2/(N:ℂ)‖+
          ‖logReflection (quantXi N y)+betaStar*(Real.pi:ℂ)/(N:ℂ)‖+
          ‖errorLog N (quantXi N y)‖ :=
        norm_add₃_le.trans_eq (by simp only [norm_mul,Complex.norm_I,one_mul])
      _ ≤ 650/(N:ℝ)^2+530/(N:ℝ)^2+4/(N:ℝ)^2 := by
        gcongr
        · exact companion_leading_error hN hy hf
        · exact reflection_leading_error hN hy hf
      _ ≤ _ := by ring_nf; gcongr; norm_num
  norm_num only [norm_mul,Complex.norm_ofNat,Complex.norm_I,mul_one] at hb
  calc
    _ = (2*‖y-yLeading/(N:ℂ)‖)/2 := by ring
    _ ≤ (1200/(N:ℝ)^2)/2 := by gcongr
    _ = _ := by ring

#print axioms fixed_point_leading_error
end
end SLean.Explicit.Sharp.Expansion


==> anc/lean/SLean/Explicit/Sharp/Expansion/Statement.lean <==
module
public import SLean.Explicit.Sharp.Expansion.Physical

/-! A single eigenpair statement with both explicit first-mode expansions.
This module leaves the existing public spectral theorem unchanged. -/
@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp.Expansion
noncomputable section

/-- The same public eigenvalue and the same eigenfunction satisfy the spectral
bounds and both expansions, with the rational constants C₁=C₂=1260000. -/
theorem spectral_top_with_expansion {L : ℝ} (hL : 0 < L) : ∀ N : ℕ, 512 ≤ N →
    ∃ hN : 0 < N, ∃ f : Statement.X_h N (Statement.h L N), f ≠ 0 ∧
      Statement.A_h hN (Statement.h L N) (Main.mesh_pos hL hN) f = Statement.ζ L N • f ∧
      100/(Statement.h L N)^3 ≤ |(Statement.ζ L N).im| ∧
      0 < -(Statement.ζ L N).re ∧ -(Statement.ζ L N).re ≤ 1600/L^3 ∧
      |(Statement.h L N)^3*|(Statement.ζ L N).im|-
        (420*|Cert.wStar|-210*Real.pi^2*deriv (deriv Cert.optical) Cert.thetaStar/(N:ℝ)^2+
          210*Real.pi^2*deriv (deriv Cert.optical) Cert.thetaStar*Cert.betaStar.im/(N:ℝ)^3)|
          ≤ 1260000/(N:ℝ)^4 ∧
      |L^3*(Statement.ζ L N).re+
        210*Real.pi^2*deriv (deriv Cert.optical) Cert.thetaStar*Cert.betaStar.re|
          ≤ 1260000/(N:ℝ) := by
  intro N hN
  obtain ⟨hNp,f,hf,he,hfreq,hpos,hdamp⟩ := Statement.spectral_top hL N hN
  have hx := physical_expansions hL hN
  exact ⟨hNp,f,hf,he,hfreq,hpos,hdamp,hx.1,hx.2⟩

#print axioms spectral_top_with_expansion
end
end SLean.Explicit.Sharp.Expansion


==> anc/lean/SLean/Explicit/Sharp/FrozenThirdBox.lean <==
module
public import SLean.Explicit.Sharp.OpticalThird

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Cert

theorem frozen_third_bound : |frozenThird|≤2 := by
  have hc := cStar_bounds
  have hs := sStar_bounds
  have hw := wStar_bounds
  let t0 : ℝ := (-252) * sStar
  have ht0 : Enclosed t0 (-26740080366303087 / 125000000000000) (-10696032146521197 / 50000000000000) := enclosed_mul (L := (-26740080366303087 / 125000000000000)) (U := (-10696032146521197 / 50000000000000)) (enclosed_const ((-252) : ℝ)) hs (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t1 : ℝ := 56 * cStar
  have ht1 : Enclosed t1 (369997065055863 / 12500000000000) (924992662639661 / 31250000000000) := enclosed_mul (L := (369997065055863 / 12500000000000)) (U := (924992662639661 / 31250000000000)) (enclosed_const (56 : ℝ)) hc (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t2 : ℝ := t1 * sStar
  have ht2 : Enclosed t2 (3140873414250797852450729 / 125000000000000000000000) (25126987314006566694742749 / 1000000000000000000000000) := enclosed_mul (L := (3140873414250797852450729 / 125000000000000000000000)) (U := (25126987314006566694742749 / 1000000000000000000000000)) ht1 hs (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t3 : ℝ := t0 + t2
  have ht3 : Enclosed t3 (-23599206952052289147549271 / 125000000000000000000000) (-188793655616417373305257251 / 1000000000000000000000000) := enclosed_add (L := (-23599206952052289147549271 / 125000000000000000000000)) (U := (-188793655616417373305257251 / 1000000000000000000000000)) ht0 ht2 (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t4 : ℝ := t3 * wStar
  have ht4 : Enclosed t4 (52212115082349152595821923 / 1000000000000000000000000) (6526514385294620533829643 / 125000000000000000000000) := enclosed_mul (L := (52212115082349152595821923 / 1000000000000000000000000)) (U := (6526514385294620533829643 / 125000000000000000000000)) ht3 hw (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t5 : ℝ := t4 * wStar
  have ht5 : Enclosed t5 (-14439600485897968400290991 / 1000000000000000000000000) (-2887920097178743909227951 / 200000000000000000000000) := enclosed_mul (L := (-14439600485897968400290991 / 1000000000000000000000000)) (U := (-2887920097178743909227951 / 200000000000000000000000)) ht4 hw (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t6 : ℝ := 104 * cStar
  have ht6 : Enclosed t6 (687137406532317 / 12500000000000) (1717843516330799 / 31250000000000) := enclosed_mul (L := (687137406532317 / 12500000000000)) (U := (1717843516330799 / 31250000000000)) (enclosed_const (104 : ℝ)) hc (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t7 : ℝ := 4 * cStar
  have ht7 : Enclosed t7 (52856723579409 / 25000000000000) (132141808948523 / 62500000000000) := enclosed_mul (L := (52856723579409 / 25000000000000)) (U := (132141808948523 / 62500000000000)) (enclosed_const (4 : ℝ)) hc (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t8 : ℝ := t7 * cStar
  have ht8 : Enclosed t8 (223506658204004109530303 / 200000000000000000000000) (1117533291020029004727289 / 1000000000000000000000000) := enclosed_mul (L := (223506658204004109530303 / 200000000000000000000000)) (U := (1117533291020029004727289 / 1000000000000000000000000)) ht7 hc (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t9 : ℝ := t6 + t8
  have ht9 : Enclosed t9 (11217705162721076109530303 / 200000000000000000000000) (56088525813605597004727289 / 1000000000000000000000000) := enclosed_add (L := (11217705162721076109530303 / 200000000000000000000000)) (U := (56088525813605597004727289 / 1000000000000000000000000)) ht6 ht8 (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t10 : ℝ := 4 * sStar
  have ht10 : Enclosed t10 (169778288040019 / 50000000000000) (424445720100049 / 125000000000000) := enclosed_mul (L := (169778288040019 / 50000000000000)) (U := (424445720100049 / 125000000000000)) (enclosed_const (4 : ℝ)) hs (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t11 : ℝ := t10 * sStar
  have ht11 : Enclosed t11 (360308338622495732706819 / 125000000000000000000000) (2882466708979986235049117 / 1000000000000000000000000) := enclosed_mul (L := (360308338622495732706819 / 125000000000000000000000)) (U := (2882466708979986235049117 / 1000000000000000000000000)) ht10 hs (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t12 : ℝ := t9 - t11
  have ht12 : Enclosed t12 (26603029552312697156301199 / 500000000000000000000000) (53206059104625631143072737 / 1000000000000000000000000) := enclosed_sub (L := (26603029552312697156301199 / 500000000000000000000000)) (U := (53206059104625631143072737 / 1000000000000000000000000)) ht9 ht11 (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t13 : ℝ := t12 * wStar
  have ht13 : Enclosed t13 (-14714482178858837760387767 / 1000000000000000000000000) (-14714482178856644021014521 / 1000000000000000000000000) := enclosed_mul (L := (-14714482178858837760387767 / 1000000000000000000000000)) (U := (-14714482178856644021014521 / 1000000000000000000000000)) ht12 hw (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t14 : ℝ := t5 - t13
  have ht14 : Enclosed t14 (27488169295867562072353 / 100000000000000000000000) (68720423241279553562003 / 250000000000000000000000) := enclosed_sub (L := (27488169295867562072353 / 100000000000000000000000)) (U := (68720423241279553562003 / 250000000000000000000000)) ht5 ht13 (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t15 : ℝ := 2 * sStar
  have ht15 : Enclosed t15 (169778288040019 / 100000000000000) (424445720100049 / 250000000000000) := enclosed_mul (L := (169778288040019 / 100000000000000)) (U := (424445720100049 / 250000000000000)) (enclosed_const (2 : ℝ)) hs (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t16 : ℝ := t14 + t15
  have ht16 : Enclosed t16 (197266457335886562072353 / 100000000000000000000000) (493166143341328553562003 / 250000000000000000000000) := enclosed_add (L := (197266457335886562072353 / 100000000000000000000000)) (U := (493166143341328553562003 / 250000000000000000000000)) ht14 ht15 (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t17 : ℝ := 8 * cStar
  have ht17 : Enclosed t17 (52856723579409 / 12500000000000) (132141808948523 / 31250000000000) := enclosed_mul (L := (52856723579409 / 12500000000000)) (U := (132141808948523 / 31250000000000)) (enclosed_const (8 : ℝ)) hc (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t18 : ℝ := t17 * sStar
  have ht18 : Enclosed t18 (3589569616286626117086547 / 1000000000000000000000000) (14358278465146609539853 / 4000000000000000000000) := enclosed_mul (L := (3589569616286626117086547 / 1000000000000000000000000)) (U := (14358278465146609539853 / 4000000000000000000000)) ht17 hs (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t19 : ℝ := t16 - t18
  have ht19 : Enclosed t19 (-40422626073194669105993 / 25000000000000000000000) (-323381008584262380567707 / 200000000000000000000000) := enclosed_sub (L := (-40422626073194669105993 / 25000000000000000000000)) (U := (-323381008584262380567707 / 200000000000000000000000)) ht16 ht18 (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  have he : frozenThird=t19 := by dsimp [frozenThird,t0, t1, t2, t3, t4, t5, t6, t7, t8, t9, t10, t11, t12, t13, t14, t15, t16, t17, t18, t19]; ring
  rw [he]
  exact abs_le.mpr ⟨by linarith [ht19.1],by linarith [ht19.2]⟩
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/Horner1024.lean <==
module
public import SLean.Explicit.Sharp.ScaledHorner

@[expose] public section
set_option autoImplicit false
set_option maxRecDepth 8192
set_option maxHeartbeats 0
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem horner_upper_1024 {t d V : ℝ}
    (ht : Enclosed t 0 (1/1024)) (hd : Enclosed d (-8) 8) (hV : Enclosed V 0 (17/5)) :
    0≤scaledUpper 2200 40 t (Real.pi+d*t) V := by
  have hc : Enclosed companionCoefficient (-18/25) (-3/5) := by
    have h := companion_bound
    rw [Complex.norm_real,Real.norm_eq_abs] at h
    exact ⟨by linarith [(abs_le.mp h).1],companion_negative⟩
  have hbr := betaStar_bounds
  have hbi := beta_box.2
  have ha : Enclosed opticalSecond (372284/2000000) (372286/2000000) := by
    unfold opticalSecond Enclosed
    constructor <;> linarith [optical_curvature_bounds.1,optical_curvature_bounds.2]
  have hp : Enclosed Real.pi (3141592/1000000) (3141593/1000000) :=
    ⟨by linarith [Real.pi_gt_d6],by linarith [Real.pi_lt_d6]⟩
  let t0 : ℝ := (-5040) * opticalSecond
  have ht0 : Enclosed t0 (-11727009 / 12500) (-5863473 / 6250) := enclosed_mul (L := (-11727009 / 12500)) (U := (-5863473 / 6250)) (enclosed_const ((-5040) : ℝ)) ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t1 : ℝ := t0 * companionCoefficient
  have ht1 : Enclosed t1 (17590419 / 31250) (105543081 / 156250) := enclosed_mul (L := (17590419 / 31250)) (U := (105543081 / 156250)) ht0 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t2 : ℝ := 1680 * opticalSecond
  have ht2 : Enclosed t2 (1954491 / 6250) (3909003 / 12500) := enclosed_mul (L := (1954491 / 6250)) (U := (3909003 / 12500)) (enclosed_const (1680 : ℝ)) ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t3 : ℝ := t2 * V
  have ht3 : Enclosed t3 0 (66453051 / 62500) := enclosed_mul (L := 0) (U := (66453051 / 62500)) ht2 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t4 : ℝ := t3 * V
  have ht4 : Enclosed t4 0 (1129701867 / 312500) := enclosed_mul (L := 0) (U := (1129701867 / 312500)) ht3 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t5 : ℝ := t4 * companionCoefficient
  have ht5 : Enclosed t5 (-10167316803 / 3906250) 0 := enclosed_mul (L := (-10167316803 / 3906250)) (U := 0) ht4 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t6 : ℝ := t1 * d
  have ht6 : Enclosed t6 (-422172324 / 78125) (422172324 / 78125) := enclosed_mul (L := (-422172324 / 78125)) (U := (422172324 / 78125)) ht1 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t7 : ℝ := t6 * d
  have ht7 : Enclosed t7 (-3377378592 / 78125) (3377378592 / 78125) := enclosed_mul (L := (-3377378592 / 78125)) (U := (3377378592 / 78125)) ht6 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t8 : ℝ := t7 + t5
  have ht8 : Enclosed t8 (-179036246403 / 3906250) (3377378592 / 78125) := enclosed_add (L := (-179036246403 / 3906250)) (U := (3377378592 / 78125)) ht7 ht5 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t9 : ℝ := (-10080) * Real.pi
  have ht9 : Enclosed t9 (-197920359 / 6250) (-98960148 / 3125) := enclosed_mul (L := (-197920359 / 6250)) (U := (-98960148 / 3125)) (enclosed_const ((-10080) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t10 : ℝ := t9 * opticalSecond
  have ht10 : Enclosed t10 (-36841489385337 / 6250000000) (-2302579983627 / 390625000) := enclosed_mul (L := (-36841489385337 / 6250000000)) (U := (-2302579983627 / 390625000)) ht9 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t11 : ℝ := t10 * companionCoefficient
  have ht11 : Enclosed t11 (6907739950881 / 1953125000) (331573404468033 / 78125000000) := enclosed_mul (L := (6907739950881 / 1953125000)) (U := (331573404468033 / 78125000000)) ht10 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t12 : ℝ := t11 * d
  have ht12 : Enclosed t12 (-331573404468033 / 9765625000) (331573404468033 / 9765625000) := enclosed_mul (L := (-331573404468033 / 9765625000)) (U := (331573404468033 / 9765625000)) ht11 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t13 : ℝ := (-630) * betaStar.re
  have ht13 : Enclosed t13 (-643167 / 500) (-160776 / 125) := enclosed_mul (L := (-643167 / 500)) (U := (-160776 / 125)) (enclosed_const ((-630) : ℝ)) hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t14 : ℝ := t13 * opticalSecond
  have ht14 : Enclosed t14 (-119721034881 / 500000000) (-1870447887 / 7812500) := enclosed_mul (L := (-119721034881 / 500000000)) (U := (-1870447887 / 7812500)) ht13 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t15 : ℝ := t14 * companionCoefficient
  have ht15 : Enclosed t15 (5611343661 / 39062500) (1077489313929 / 6250000000) := enclosed_mul (L := (5611343661 / 39062500)) (U := (1077489313929 / 6250000000)) ht14 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t16 : ℝ := t15 * companionCoefficient
  have ht16 : Enclosed t16 (-9697403825361 / 78125000000) (-16834030983 / 195312500) := enclosed_mul (L := (-9697403825361 / 78125000000)) (U := (-16834030983 / 195312500)) ht15 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t17 : ℝ := 840 * betaStar.re
  have ht17 : Enclosed t17 (214368 / 125) (214389 / 125) := enclosed_mul (L := (214368 / 125)) (U := (214389 / 125)) (enclosed_const (840 : ℝ)) hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t18 : ℝ := t17 * opticalSecond
  have ht18 : Enclosed t18 (623482629 / 1953125) (39907011627 / 125000000) := enclosed_mul (L := (623482629 / 1953125)) (U := (39907011627 / 125000000)) ht17 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t19 : ℝ := t18 * V
  have ht19 : Enclosed t19 0 (678419197659 / 625000000) := enclosed_mul (L := 0) (U := (678419197659 / 625000000)) ht18 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t20 : ℝ := t19 * V
  have ht20 : Enclosed t20 0 (11533126360203 / 3125000000) := enclosed_mul (L := 0) (U := (11533126360203 / 3125000000)) ht19 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t21 : ℝ := t20 + (-140378112 / 25)
  have ht21 : Enclosed t21 (-140378112 / 25) (-17535730873639797 / 3125000000) := enclosed_add (L := (-140378112 / 25)) (U := (-17535730873639797 / 3125000000)) ht20 (enclosed_const ((-140378112 / 25) : ℝ)) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t22 : ℝ := (-772079616) * opticalSecond
  have ht22 : Enclosed t22 (-2245581499392 / 15625) (-2245569435648 / 15625) := enclosed_mul (L := (-2245581499392 / 15625)) (U := (-2245569435648 / 15625)) (enclosed_const ((-772079616) : ℝ)) ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t23 : ℝ := t21 * companionCoefficient
  have ht23 : Enclosed t23 (52607192620919391 / 15625000000) (2526806016 / 625) := enclosed_mul (L := (52607192620919391 / 15625000000)) (U := (2526806016 / 625)) ht21 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t24 : ℝ := t23 + t22
  have ht24 : Enclosed t24 (-2192974306771080609 / 15625000000) (-2182399285248 / 15625) := enclosed_add (L := (-2192974306771080609 / 15625000000)) (U := (-2182399285248 / 15625)) ht23 ht22 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t25 : ℝ := t24 * companionCoefficient
  have ht25 : Enclosed t25 (6547197855744 / 78125) (19736768760939725481 / 195312500000) := enclosed_mul (L := (6547197855744 / 78125)) (U := (19736768760939725481 / 195312500000)) ht24 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t26 : ℝ := (-3360) * opticalSecond
  have ht26 : Enclosed t26 (-3909003 / 6250) (-1954491 / 3125) := enclosed_mul (L := (-3909003 / 6250)) (U := (-1954491 / 3125)) (enclosed_const ((-3360) : ℝ)) ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t27 : ℝ := (-210) * betaStar.re
  have ht27 : Enclosed t27 (-214389 / 500) (-53592 / 125) := enclosed_mul (L := (-214389 / 500)) (U := (-53592 / 125)) (enclosed_const ((-210) : ℝ)) hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t28 : ℝ := t27 * opticalSecond
  have ht28 : Enclosed t28 (-39907011627 / 500000000) (-623482629 / 7812500) := enclosed_mul (L := (-39907011627 / 500000000)) (U := (-623482629 / 7812500)) ht27 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t29 : ℝ := t28 * V
  have ht29 : Enclosed t29 (-678419197659 / 2500000000) 0 := enclosed_mul (L := (-678419197659 / 2500000000)) (U := 0) ht28 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t30 : ℝ := t29 * V
  have ht30 : Enclosed t30 (-11533126360203 / 12500000000) 0 := enclosed_mul (L := (-11533126360203 / 12500000000)) (U := 0) ht29 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t31 : ℝ := t30 + (46792704 / 25)
  have ht31 : Enclosed t31 (23384818873639797 / 12500000000) (46792704 / 25) := enclosed_add (L := (23384818873639797 / 12500000000)) (U := (46792704 / 25)) ht30 (enclosed_const ((46792704 / 25) : ℝ)) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t32 : ℝ := t31 * V
  have ht32 : Enclosed t32 0 (795475968 / 125) := enclosed_mul (L := 0) (U := (795475968 / 125)) ht31 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t33 : ℝ := t32 * V
  have ht33 : Enclosed t33 0 (13523091456 / 625) := enclosed_mul (L := 0) (U := (13523091456 / 625)) ht32 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t34 : ℝ := 257359872 * opticalSecond
  have ht34 : Enclosed t34 (748523145216 / 15625) (748527166464 / 15625) := enclosed_mul (L := (748523145216 / 15625)) (U := (748527166464 / 15625)) (enclosed_const (257359872 : ℝ)) ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t35 : ℝ := (-5040) * Real.pi
  have ht35 : Enclosed t35 (-197920359 / 12500) (-49480074 / 3125) := enclosed_mul (L := (-197920359 / 12500)) (U := (-49480074 / 3125)) (enclosed_const ((-5040) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t36 : ℝ := t35 * Real.pi
  have ht36 : Enclosed t36 (-621785214391887 / 12500000000) (-9715387789863 / 195312500) := enclosed_mul (L := (-621785214391887 / 12500000000)) (U := (-9715387789863 / 195312500)) ht35 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t37 : ℝ := t36 * opticalSecond
  have ht37 : Enclosed t37 (-115740965162549021841 / 12500000000000000) (-904220856990339273 / 97656250000000) := enclosed_mul (L := (-115740965162549021841 / 12500000000000000)) (U := (-904220856990339273 / 97656250000000)) ht36 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t38 : ℝ := t34 * V
  have ht38 : Enclosed t38 0 (12724961829888 / 78125) := enclosed_mul (L := 0) (U := (12724961829888 / 78125)) ht34 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t39 : ℝ := t38 * V
  have ht39 : Enclosed t39 0 (216324351108096 / 390625) := enclosed_mul (L := 0) (U := (216324351108096 / 390625)) ht38 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t40 : ℝ := t39 + t37
  have ht40 : Enclosed t40 (-115740965162549021841 / 12500000000000000) (54080183556167009660727 / 97656250000000) := enclosed_add (L := (-115740965162549021841 / 12500000000000000)) (U := (54080183556167009660727 / 97656250000000)) ht39 ht37 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t41 : ℝ := t33 * companionCoefficient
  have ht41 : Enclosed t41 (-243415646208 / 15625) 0 := enclosed_mul (L := (-243415646208 / 15625)) (U := 0) ht33 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t42 : ℝ := t41 + t40
  have ht42 : Enclosed t42 (-194848257931562549021841 / 12500000000000000) (54080183556167009660727 / 97656250000000) := enclosed_add (L := (-194848257931562549021841 / 12500000000000000)) (U := (54080183556167009660727 / 97656250000000)) ht41 ht40 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t43 : ℝ := t42 * companionCoefficient
  have ht43 : Enclosed t43 (-486721652005503086946543 / 1220703125000000) (1753634321384062941196569 / 156250000000000000) := enclosed_mul (L := (-486721652005503086946543 / 1220703125000000)) (U := (1753634321384062941196569 / 156250000000000000)) ht42 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t44 : ℝ := t16 * d
  have ht44 : Enclosed t44 (-9697403825361 / 9765625000) (9697403825361 / 9765625000) := enclosed_mul (L := (-9697403825361 / 9765625000)) (U := (9697403825361 / 9765625000)) ht16 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t45 : ℝ := t44 * d
  have ht45 : Enclosed t45 (-9697403825361 / 1220703125) (9697403825361 / 1220703125) := enclosed_mul (L := (-9697403825361 / 1220703125)) (U := (9697403825361 / 1220703125)) ht44 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t46 : ℝ := t45 + t25
  have ht46 : Enclosed t46 (102290269092174639 / 1220703125) (19738320345551783241 / 195312500000) := enclosed_add (L := (102290269092174639 / 1220703125)) (U := (19738320345551783241 / 195312500000)) ht45 ht25 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t47 : ℝ := t46 * d
  have ht47 : Enclosed t47 (-19738320345551783241 / 24414062500) (19738320345551783241 / 24414062500) := enclosed_mul (L := (-19738320345551783241 / 24414062500)) (U := (19738320345551783241 / 24414062500)) ht46 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t48 : ℝ := t47 + t26
  have ht48 : Enclosed t48 (-19738335615094751991 / 24414062500) (19738305076090845741 / 24414062500) := enclosed_add (L := (-19738335615094751991 / 24414062500)) (U := (19738305076090845741 / 24414062500)) ht47 ht26 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t49 : ℝ := t48 * d
  have ht49 : Enclosed t49 (-39476671230189503982 / 6103515625) (39476671230189503982 / 6103515625) := enclosed_mul (L := (-39476671230189503982 / 6103515625)) (U := (39476671230189503982 / 6103515625)) ht48 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t50 : ℝ := t49 + t43
  have ht50 : Enclosed t50 (-8382055898043403883346543 / 1220703125000000) (1012356417814235364880396569 / 156250000000000000) := enclosed_add (L := (-8382055898043403883346543 / 1220703125000000)) (U := (1012356417814235364880396569 / 156250000000000000)) ht49 ht43 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t51 : ℝ := (-2520) * Real.pi
  have ht51 : Enclosed t51 (-197920359 / 25000) (-24740037 / 3125) := enclosed_mul (L := (-197920359 / 25000)) (U := (-24740037 / 3125)) (enclosed_const ((-2520) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t52 : ℝ := t51 * betaStar.re
  have ht52 : Enclosed t52 (-2020568945031 / 125000000) (-31568287212 / 1953125) := enclosed_mul (L := (-2020568945031 / 125000000)) (U := (-31568287212 / 1953125)) ht51 hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t53 : ℝ := t52 * opticalSecond
  have ht53 : Enclosed t53 (-376114765134905433 / 125000000000000) (-734523014777013 / 244140625000) := enclosed_mul (L := (-376114765134905433 / 125000000000000)) (U := (-734523014777013 / 244140625000)) ht52 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t54 : ℝ := t53 * companionCoefficient
  have ht54 : Enclosed t54 (2203569044331039 / 1220703125000) (3385032886214148897 / 1562500000000000) := enclosed_mul (L := (2203569044331039 / 1220703125000)) (U := (3385032886214148897 / 1562500000000000)) ht53 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t55 : ℝ := t54 * companionCoefficient
  have ht55 : Enclosed t55 (-30465295975927340073 / 19531250000000000) (-6610707132993117 / 6103515625000) := enclosed_mul (L := (-30465295975927340073 / 19531250000000000)) (U := (-6610707132993117 / 6103515625000)) ht54 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t56 : ℝ := (-90832896) * opticalSecond
  have ht56 : Enclosed t56 (-264186058752 / 15625) (-264184639488 / 15625) := enclosed_mul (L := (-264186058752 / 15625)) (U := (-264184639488 / 15625)) (enclosed_const ((-90832896) : ℝ)) ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t57 : ℝ := t56 * companionCoefficient
  have ht57 : Enclosed t57 (792553918464 / 78125) (4755349057536 / 390625) := enclosed_mul (L := (792553918464 / 78125)) (U := (4755349057536 / 390625)) ht56 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t58 : ℝ := 1680 * Real.pi
  have ht58 : Enclosed t58 (16493358 / 3125) (65973453 / 12500) := enclosed_mul (L := (16493358 / 3125)) (U := (65973453 / 12500)) (enclosed_const (1680 : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t59 : ℝ := t58 * betaStar.re
  have ht59 : Enclosed t59 (21045524808 / 1953125) (673522981677 / 62500000) := enclosed_mul (L := (21045524808 / 1953125)) (U := (673522981677 / 62500000)) ht58 hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t60 : ℝ := t59 * opticalSecond
  have ht60 : Enclosed t60 (244841004925671 / 122070312500) (125371588378301811 / 62500000000000) := enclosed_mul (L := (244841004925671 / 122070312500)) (U := (125371588378301811 / 62500000000000)) ht59 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t61 : ℝ := (-280756224 / 25) * Real.pi
  have ht61 : Enclosed t61 (-13781590437888 / 390625) (-13781586051072 / 390625) := enclosed_mul (L := (-13781590437888 / 390625)) (U := (-13781586051072 / 390625)) (enclosed_const ((-280756224 / 25) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t62 : ℝ := t60 * V
  have ht62 : Enclosed t62 0 (2131317002431130787 / 312500000000000) := enclosed_mul (L := 0) (U := (2131317002431130787 / 312500000000000)) ht60 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t63 : ℝ := t62 * V
  have ht63 : Enclosed t63 0 (36232389041329223379 / 1562500000000000) := enclosed_mul (L := 0) (U := (36232389041329223379 / 1562500000000000)) ht62 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t64 : ℝ := t63 + t61
  have ht64 : Enclosed t64 (-13781590437888 / 390625) (-55090111815246670776621 / 1562500000000000) := enclosed_add (L := (-13781590437888 / 390625)) (U := (-55090111815246670776621 / 1562500000000000)) ht63 ht61 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t65 : ℝ := (-1544159232) * Real.pi
  have ht65 : Enclosed t65 (-75798747408384 / 15625) (-75798723280896 / 15625) := enclosed_mul (L := (-75798747408384 / 15625)) (U := (-75798723280896 / 15625)) (enclosed_const ((-1544159232) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t66 : ℝ := t65 * opticalSecond
  have ht66 : Enclosed t66 (-220459472481856608 / 244140625) (-220458217952383488 / 244140625) := enclosed_mul (L := (-220459472481856608 / 244140625)) (U := (-220458217952383488 / 244140625)) ht65 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t67 : ℝ := (-46792704 / 25) * betaStar.im
  have ht67 : Enclosed t67 (70189056 / 125) (15597568 / 25) := enclosed_mul (L := (70189056 / 125)) (U := (15597568 / 25)) (enclosed_const ((-46792704 / 25) : ℝ)) hbi (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t68 : ℝ := t67 + t66
  have ht68 : Enclosed t68 (-220322384481856608 / 244140625) (-220305897952383488 / 244140625) := enclosed_add (L := (-220322384481856608 / 244140625)) (U := (-220305897952383488 / 244140625)) ht67 ht66 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t69 : ℝ := t64 * companionCoefficient
  have ht69 : Enclosed t69 (165270335445740012329863 / 7812500000000000) (248068627881984 / 9765625) := enclosed_mul (L := (165270335445740012329863 / 7812500000000000)) (U := (248068627881984 / 9765625)) ht64 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t70 : ℝ := t69 + t68
  have ht70 : Enclosed t70 (-6885045967973671443670137 / 7812500000000000) (-214104182255333888 / 244140625) := enclosed_add (L := (-6885045967973671443670137 / 7812500000000000)) (U := (-214104182255333888 / 244140625)) ht69 ht68 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t71 : ℝ := t70 * companionCoefficient
  have ht71 : Enclosed t71 (642312546766001664 / 1220703125) (61965413711763042993031233 / 97656250000000000) := enclosed_mul (L := (642312546766001664 / 1220703125)) (U := (61965413711763042993031233 / 97656250000000000)) ht70 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t72 : ℝ := 30277632 * opticalSecond
  have ht72 : Enclosed t72 (88061546496 / 15625) (88062019584 / 15625) := enclosed_mul (L := (88061546496 / 15625)) (U := (88062019584 / 15625)) (enclosed_const (30277632 : ℝ)) ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t73 : ℝ := t72 * V
  have ht73 : Enclosed t73 0 (1497054332928 / 78125) := enclosed_mul (L := 0) (U := (1497054332928 / 78125)) ht72 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t74 : ℝ := t73 * V
  have ht74 : Enclosed t74 0 (25449923659776 / 390625) := enclosed_mul (L := 0) (U := (25449923659776 / 390625)) ht73 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t75 : ℝ := (-3360) * Real.pi
  have ht75 : Enclosed t75 (-65973453 / 6250) (-32986716 / 3125) := enclosed_mul (L := (-65973453 / 6250)) (U := (-32986716 / 3125)) (enclosed_const ((-3360) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t76 : ℝ := t75 * opticalSecond
  have ht76 : Enclosed t76 (-12280496461779 / 6250000000) (-767526661209 / 390625000) := enclosed_mul (L := (-12280496461779 / 6250000000)) (U := (-767526661209 / 390625000)) ht75 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t77 : ℝ := t74 * companionCoefficient
  have ht77 : Enclosed t77 (-458098625875968 / 9765625) 0 := enclosed_mul (L := (-458098625875968 / 9765625)) (U := 0) ht74 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t78 : ℝ := t77 + t76
  have ht78 : Enclosed t78 (-293195401057081299 / 6250000000) (-767526661209 / 390625000) := enclosed_add (L := (-293195401057081299 / 6250000000)) (U := (-767526661209 / 390625000)) ht77 ht76 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t79 : ℝ := t55 * d
  have ht79 : Enclosed t79 (-30465295975927340073 / 2441406250000000) (30465295975927340073 / 2441406250000000) := enclosed_mul (L := (-30465295975927340073 / 2441406250000000)) (U := (30465295975927340073 / 2441406250000000)) ht55 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t80 : ℝ := t79 + t57
  have ht80 : Enclosed t80 (24736844656024072659927 / 2441406250000000) (29751396905575927340073 / 2441406250000000) := enclosed_add (L := (24736844656024072659927 / 2441406250000000)) (U := (29751396905575927340073 / 2441406250000000)) ht79 ht57 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t81 : ℝ := t80 * d
  have ht81 : Enclosed t81 (-29751396905575927340073 / 305175781250000) (29751396905575927340073 / 305175781250000) := enclosed_mul (L := (-29751396905575927340073 / 305175781250000)) (U := (29751396905575927340073 / 305175781250000)) ht80 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t82 : ℝ := t81 + t71
  have ht82 : Enclosed t82 (130826739785924488659927 / 305175781250000) (71485860721547339741854593 / 97656250000000000) := enclosed_add (L := (130826739785924488659927 / 305175781250000)) (U := (71485860721547339741854593 / 97656250000000000)) ht81 ht71 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t83 : ℝ := t82 * d
  have ht83 : Enclosed t83 (-71485860721547339741854593 / 12207031250000000) (71485860721547339741854593 / 12207031250000000) := enclosed_mul (L := (-71485860721547339741854593 / 12207031250000000)) (U := (71485860721547339741854593 / 12207031250000000)) ht82 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t84 : ℝ := t83 + t78
  have ht84 : Enclosed t84 (-1125914187331827369593187 / 190734863281250) (71485836736339176960604593 / 12207031250000000) := enclosed_add (L := (-1125914187331827369593187 / 190734863281250)) (U := (71485836736339176960604593 / 12207031250000000)) ht83 ht78 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t85 : ℝ := (-1680) * betaStar.re
  have ht85 : Enclosed t85 (-428778 / 125) (-428736 / 125) := enclosed_mul (L := (-428778 / 125)) (U := (-428736 / 125)) (enclosed_const ((-1680) : ℝ)) hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t86 : ℝ := t85 * opticalSecond
  have ht86 : Enclosed t86 (-39907011627 / 62500000) (-1246965258 / 1953125) := enclosed_mul (L := (-39907011627 / 62500000)) (U := (-1246965258 / 1953125)) ht85 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t87 : ℝ := t86 * companionCoefficient
  have ht87 : Enclosed t87 (3740895774 / 9765625) (359163104643 / 781250000) := enclosed_mul (L := (3740895774 / 9765625)) (U := (359163104643 / 781250000)) ht86 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t88 : ℝ := (-3780) * Real.pi
  have ht88 : Enclosed t88 (-593761077 / 50000) (-74220111 / 6250) := enclosed_mul (L := (-593761077 / 50000)) (U := (-74220111 / 6250)) (enclosed_const ((-3780) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t89 : ℝ := t88 * Real.pi
  have ht89 : Enclosed t89 (-1865355643175661 / 50000000000) (-29146163369589 / 781250000) := enclosed_mul (L := (-1865355643175661 / 50000000000)) (U := (-29146163369589 / 781250000)) ht88 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t90 : ℝ := t89 * betaStar.re
  have ht90 : Enclosed t90 (-19043415761180323149 / 250000000000000) (-9297626114898891 / 122070312500) := enclosed_mul (L := (-19043415761180323149 / 250000000000000)) (U := (-9297626114898891 / 122070312500)) ht89 hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t91 : ℝ := t90 * opticalSecond
  have ht91 : Enclosed t91 (-3544798540033388891924307 / 250000000000000000000) (-865339360139754684261 / 61035156250000000) := enclosed_mul (L := (-3544798540033388891924307 / 250000000000000000000)) (U := (-865339360139754684261 / 61035156250000000)) ht90 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t92 : ℝ := t91 + 4800
  have ht92 : Enclosed t92 (-2344798540033388891924307 / 250000000000000000000) (-572370610139754684261 / 61035156250000000) := enclosed_add (L := (-2344798540033388891924307 / 250000000000000000000)) (U := (-572370610139754684261 / 61035156250000000)) ht91 (enclosed_const (4800 : ℝ)) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t93 : ℝ := t92 * companionCoefficient
  have ht93 : Enclosed t93 (1717111830419264052783 / 305175781250000000) (21103186860300500027318763 / 3125000000000000000000) := enclosed_mul (L := (1717111830419264052783 / 305175781250000000)) (U := (21103186860300500027318763 / 3125000000000000000000)) ht92 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t94 : ℝ := t93 * companionCoefficient
  have ht94 : Enclosed t94 (-1215543563153308801573560749 / 250000000000000000000000) (-5151335491257792158349 / 1525878906250000000) := enclosed_mul (L := (-1215543563153308801573560749 / 250000000000000000000000)) (U := (-5151335491257792158349 / 1525878906250000000)) ht93 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t95 : ℝ := (-181665792) * Real.pi
  have ht95 : Enclosed t95 (-8917499695104 / 15625) (-8917496856576 / 15625) := enclosed_mul (L := (-8917499695104 / 15625)) (U := (-8917496856576 / 15625)) (enclosed_const ((-181665792) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t96 : ℝ := t95 * opticalSecond
  have ht96 : Enclosed t96 (-25936408527277248 / 244140625) (-25936260935574528 / 244140625) := enclosed_mul (L := (-25936408527277248 / 244140625)) (U := (-25936260935574528 / 244140625)) ht95 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t97 : ℝ := t96 + (-93585408 / 25)
  have ht97 : Enclosed t97 (-26850328527277248 / 244140625) (-26850180935574528 / 244140625) := enclosed_add (L := (-26850328527277248 / 244140625)) (U := (-26850180935574528 / 244140625)) ht96 (enclosed_const ((-93585408 / 25) : ℝ)) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t98 : ℝ := t20 + t97
  have ht98 : Enclosed t98 (-26850328527277248 / 244140625) (-1718353914244968777 / 15625000000) := enclosed_add (L := (-26850328527277248 / 244140625)) (U := (-1718353914244968777 / 15625000000)) ht20 ht97 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t99 : ℝ := (-514719744) * opticalSecond
  have ht99 : Enclosed t99 (-1497054332928 / 15625) (-1497046290432 / 15625) := enclosed_mul (L := (-1497054332928 / 15625)) (U := (-1497046290432 / 15625)) (enclosed_const ((-514719744) : ℝ)) ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t100 : ℝ := t98 * companionCoefficient
  have ht100 : Enclosed t100 (5155061742734906331 / 78125000000) (483305913490990464 / 6103515625) := enclosed_mul (L := (5155061742734906331 / 78125000000)) (U := (483305913490990464 / 6103515625)) ht98 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t101 : ℝ := t100 + t99
  have ht101 : Enclosed t101 (-2330209921905093669 / 78125000000) (-101477793709009536 / 6103515625) := enclosed_add (L := (-2330209921905093669 / 78125000000)) (U := (-101477793709009536 / 6103515625)) ht100 ht99 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t102 : ℝ := 840 * Real.pi
  have ht102 : Enclosed t102 (8246679 / 3125) (65973453 / 25000) := enclosed_mul (L := (8246679 / 3125)) (U := (65973453 / 25000)) (enclosed_const (840 : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t103 : ℝ := t102 * Real.pi
  have ht103 : Enclosed t103 (3238462596621 / 390625000) (207261738130629 / 25000000000) := enclosed_mul (L := (3238462596621 / 390625000)) (U := (207261738130629 / 25000000000)) ht102 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t104 : ℝ := t103 * betaStar.re
  have ht104 : Enclosed t104 (1033069568322099 / 61035156250) (2115935084575591461 / 125000000000000) := enclosed_mul (L := (1033069568322099 / 61035156250)) (U := (2115935084575591461 / 125000000000000)) ht103 hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t105 : ℝ := t104 * opticalSecond
  have ht105 : Enclosed t105 (96148817793306076029 / 30517578125000000) (393866504448154321324923 / 125000000000000000000) := enclosed_mul (L := (96148817793306076029 / 30517578125000000)) (U := (393866504448154321324923 / 125000000000000000000)) ht104 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t106 : ℝ := t105 + (-1600)
  have ht106 : Enclosed t106 (47320692793306076029 / 30517578125000000) (193866504448154321324923 / 125000000000000000000) := enclosed_add (L := (47320692793306076029 / 30517578125000000)) (U := (193866504448154321324923 / 125000000000000000000)) ht105 (enclosed_const ((-1600) : ℝ)) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t107 : ℝ := (-140378112 / 25) * Real.pi
  have ht107 : Enclosed t107 (-6890795218944 / 390625) (-6890793025536 / 390625) := enclosed_mul (L := (-6890795218944 / 390625)) (U := (-6890793025536 / 390625)) (enclosed_const ((-140378112 / 25) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t108 : ℝ := t107 * Real.pi
  have ht108 : Enclosed t108 (-338251156629186528 / 6103515625) (-338250941291870208 / 6103515625) := enclosed_mul (L := (-338251156629186528 / 6103515625)) (U := (-338250941291870208 / 6103515625)) ht107 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t109 : ℝ := t106 * V
  have ht109 : Enclosed t109 0 (3295730575618623462523691 / 625000000000000000000) := enclosed_mul (L := 0) (U := (3295730575618623462523691 / 625000000000000000000)) ht106 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t110 : ℝ := t109 * V
  have ht110 : Enclosed t110 0 (56027419785516598862902747 / 3125000000000000000000) := enclosed_mul (L := 0) (U := (56027419785516598862902747 / 3125000000000000000000)) ht109 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t111 : ℝ := t110 + t108
  have ht111 : Enclosed t111 (-338251156629186528 / 6103515625) (-173128454521652029897137097253 / 3125000000000000000000) := enclosed_add (L := (-338251156629186528 / 6103515625)) (U := (-173128454521652029897137097253 / 3125000000000000000000)) ht110 ht108 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t112 : ℝ := (-46792704 / 25) * Real.pi
  have ht112 : Enclosed t112 (-2296931739648 / 390625) (-2296931008512 / 390625) := enclosed_mul (L := (-2296931739648 / 390625)) (U := (-2296931008512 / 390625)) (enclosed_const ((-46792704 / 25) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t113 : ℝ := (-772079616) * Real.pi
  have ht113 : Enclosed t113 (-37899373704192 / 15625) (-37899361640448 / 15625) := enclosed_mul (L := (-37899373704192 / 15625)) (U := (-37899361640448 / 15625)) (enclosed_const ((-772079616) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t114 : ℝ := t113 * Real.pi
  have ht114 : Enclosed t114 (-1860381361460525904 / 244140625) (-1860380177105286144 / 244140625) := enclosed_mul (L := (-1860381361460525904 / 244140625)) (U := (-1860380177105286144 / 244140625)) ht113 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t115 : ℝ := t114 * opticalSecond
  have ht115 : Enclosed t115 (-21643560485396667084267 / 15258789062500) (-5410857608230190209632 / 3814697265625) := enclosed_mul (L := (-21643560485396667084267 / 15258789062500)) (U := (-5410857608230190209632 / 3814697265625)) ht114 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t116 : ℝ := t112 * betaStar.im
  have ht116 : Enclosed t116 (3445396512768 / 1953125) (765643913216 / 390625) := enclosed_mul (L := (3445396512768 / 1953125)) (U := (765643913216 / 390625)) ht112 hbi (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t117 : ℝ := t116 + t115
  have ht117 : Enclosed t117 (-21616643325140667084267 / 15258789062500) (-5403380616890190209632 / 3814697265625) := enclosed_add (L := (-21616643325140667084267 / 15258789062500)) (U := (-5403380616890190209632 / 3814697265625)) ht116 ht115 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t118 : ℝ := t111 * companionCoefficient
  have ht118 : Enclosed t118 (519385363564956089691411291759 / 15625000000000000000000) (6088520819325357504 / 152587890625) := enclosed_mul (L := (519385363564956089691411291759 / 15625000000000000000000)) (U := (6088520819325357504 / 152587890625)) ht111 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t119 : ℝ := t118 + t117
  have ht119 : Enclosed t119 (-21616057401379087004597996708241 / 15625000000000000000000) (-5251167596407056272032 / 3814697265625) := enclosed_add (L := (-21616057401379087004597996708241 / 15625000000000000000000)) (U := (-5251167596407056272032 / 3814697265625)) ht118 ht117 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t120 : ℝ := t119 * companionCoefficient
  have ht120 : Enclosed t120 (15753502789221168816096 / 19073486328125) (498033962527774164585937844157873 / 500000000000000000000000) := enclosed_mul (L := (15753502789221168816096 / 19073486328125)) (U := (498033962527774164585937844157873 / 500000000000000000000000)) ht119 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t121 : ℝ := t87 * d
  have ht121 : Enclosed t121 (-359163104643 / 97656250) (359163104643 / 97656250) := enclosed_mul (L := (-359163104643 / 97656250)) (U := (359163104643 / 97656250)) ht87 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t122 : ℝ := t121 + t94
  have ht122 : Enclosed t122 (-2135001111039388801573560749 / 250000000000000000000000) (460588018789082841651 / 1525878906250000000) := enclosed_add (L := (-2135001111039388801573560749 / 250000000000000000000000)) (U := (460588018789082841651 / 1525878906250000000)) ht121 ht94 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t123 : ℝ := t122 * d
  have ht123 : Enclosed t123 (-2135001111039388801573560749 / 31250000000000000000000) (2135001111039388801573560749 / 31250000000000000000000) := enclosed_mul (L := (-2135001111039388801573560749 / 31250000000000000000000)) (U := (2135001111039388801573560749 / 31250000000000000000000)) ht122 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t124 : ℝ := t123 + t101
  have ht124 : Enclosed t124 (-934218969873076856401573560749 / 31250000000000000000000) (-517431302679089435518426439251 / 31250000000000000000000) := enclosed_add (L := (-934218969873076856401573560749 / 31250000000000000000000)) (U := (-517431302679089435518426439251 / 31250000000000000000000)) ht123 ht101 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t125 : ℝ := t124 * d
  have ht125 : Enclosed t125 (-934218969873076856401573560749 / 3906250000000000000000) (934218969873076856401573560749 / 3906250000000000000000) := enclosed_mul (L := (-934218969873076856401573560749 / 3906250000000000000000)) (U := (934218969873076856401573560749 / 3906250000000000000000)) ht124 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t126 : ℝ := t125 + t120
  have ht126 : Enclosed t126 (2292098401359418517134887239251 / 3906250000000000000000) (123522798134305600441067851986749 / 100000000000000000000000) := enclosed_add (L := (2292098401359418517134887239251 / 3906250000000000000000)) (U := (123522798134305600441067851986749 / 100000000000000000000000)) ht125 ht120 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t127 : ℝ := t35 * betaStar.re
  have ht127 : Enclosed t127 (-2020568945031 / 62500000) (-63136574424 / 1953125) := enclosed_mul (L := (-2020568945031 / 62500000)) (U := (-63136574424 / 1953125)) ht35 hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t128 : ℝ := t127 * opticalSecond
  have ht128 : Enclosed t128 (-376114765134905433 / 62500000000000) (-734523014777013 / 122070312500) := enclosed_mul (L := (-376114765134905433 / 62500000000000)) (U := (-734523014777013 / 122070312500)) ht127 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t129 : ℝ := t128 * companionCoefficient
  have ht129 : Enclosed t129 (2203569044331039 / 610351562500) (3385032886214148897 / 781250000000000) := enclosed_mul (L := (2203569044331039 / 610351562500)) (U := (3385032886214148897 / 781250000000000)) ht128 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t130 : ℝ := t51 * Real.pi
  have ht130 : Enclosed t130 (-621785214391887 / 25000000000) (-9715387789863 / 390625000) := enclosed_mul (L := (-621785214391887 / 25000000000)) (U := (-9715387789863 / 390625000)) ht51 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t131 : ℝ := t130 * Real.pi
  have ht131 : Enclosed t131 (-1953396077037051455991 / 25000000000000000) (-3815223069691410237 / 48828125000000) := enclosed_mul (L := (-1953396077037051455991 / 25000000000000000)) (U := (-3815223069691410237 / 48828125000000)) ht130 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t132 : ℝ := t131 * betaStar.re
  have ht132 : Enclosed t132 (-19942220550471258314212119 / 125000000000000000000) (-1217056159231559865603 / 7629394531250000) := enclosed_mul (L := (-19942220550471258314212119 / 125000000000000000000)) (U := (-1217056159231559865603 / 7629394531250000)) ht131 hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t133 : ℝ := 9600 * Real.pi
  have ht133 : Enclosed t133 (18849552 / 625) (18849558 / 625) := enclosed_mul (L := (18849552 / 625)) (U := (18849558 / 625)) (enclosed_const (9600 : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t134 : ℝ := t132 * opticalSecond
  have ht134 : Enclosed t134 (-29696838079410971491059091737 / 1000000000000000000000000) (-29693741313776814195090866307 / 1000000000000000000000000) := enclosed_mul (L := (-29696838079410971491059091737 / 1000000000000000000000000)) (U := (-29693741313776814195090866307 / 1000000000000000000000000)) ht132 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t135 : ℝ := t134 + t133
  have ht135 : Enclosed t135 (462445120589028508940908263 / 1000000000000000000000000) (465551486223185804909133693 / 1000000000000000000000000) := enclosed_add (L := (462445120589028508940908263 / 1000000000000000000000000)) (U := (465551486223185804909133693 / 1000000000000000000000000)) ht134 ht133 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t136 : ℝ := 1600 * betaStar.im
  have ht136 : Enclosed t136 (-266666666666666666666666667 / 500000000000000000000000) (-480) := enclosed_mul (L := (-266666666666666666666666667 / 500000000000000000000000)) (U := (-480)) (enclosed_const (1600 : ℝ)) hbi (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t137 : ℝ := (-60555264) * opticalSecond
  have ht137 : Enclosed t137 (-176124039168 / 15625) (-176123092992 / 15625) := enclosed_mul (L := (-176124039168 / 15625)) (U := (-176123092992 / 15625)) (enclosed_const ((-60555264) : ℝ)) ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t138 : ℝ := t135 * companionCoefficient
  have ht138 : Enclosed t138 (-335197070080693779534576259 / 1000000000000000000000000) (-277467072353417105364544957 / 1000000000000000000000000) := enclosed_mul (L := (-335197070080693779534576259 / 1000000000000000000000000)) (U := (-277467072353417105364544957 / 1000000000000000000000000)) ht135 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t139 : ℝ := t138 + t136
  have ht139 : Enclosed t139 (-868530403414027112867909593 / 1000000000000000000000000) (-757467072353417105364544957 / 1000000000000000000000000) := enclosed_add (L := (-868530403414027112867909593 / 1000000000000000000000000)) (U := (-757467072353417105364544957 / 1000000000000000000000000)) ht138 ht136 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t140 : ℝ := t139 * companionCoefficient
  have ht140 : Enclosed t140 (227240121706025131609363487 / 500000000000000000000000) (625341890458099521264894907 / 1000000000000000000000000) := enclosed_mul (L := (227240121706025131609363487 / 500000000000000000000000)) (U := (625341890458099521264894907 / 1000000000000000000000000)) ht139 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t141 : ℝ := t140 + t137
  have ht141 : Enclosed t141 (-5635742013254293974868390636513 / 500000000000000000000000) (-11271252609597541900478735105093 / 1000000000000000000000000) := enclosed_add (L := (-5635742013254293974868390636513 / 500000000000000000000000)) (U := (-11271252609597541900478735105093 / 1000000000000000000000000)) ht140 ht137 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t142 : ℝ := t102 * betaStar.re
  have ht142 : Enclosed t142 (10522762404 / 1953125) (673522981677 / 125000000) := enclosed_mul (L := (10522762404 / 1953125)) (U := (673522981677 / 125000000)) ht102 hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t143 : ℝ := t142 * opticalSecond
  have ht143 : Enclosed t143 (244841004925671 / 244140625000) (125371588378301811 / 125000000000000) := enclosed_mul (L := (244841004925671 / 244140625000)) (U := (125371588378301811 / 125000000000000)) ht142 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t144 : ℝ := (-90832896) * Real.pi
  have ht144 : Enclosed t144 (-4458749847552 / 15625) (-4458748428288 / 15625) := enclosed_mul (L := (-4458749847552 / 15625)) (U := (-4458748428288 / 15625)) (enclosed_const ((-90832896) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t145 : ℝ := t144 * Real.pi
  have ht145 : Enclosed t145 (-218868395465944224 / 244140625) (-218868256130033664 / 244140625) := enclosed_mul (L := (-218868395465944224 / 244140625)) (U := (-218868256130033664 / 244140625)) ht144 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t146 : ℝ := (-93585408 / 25) * Real.pi
  have ht146 : Enclosed t146 (-4593863479296 / 390625) (-4593862017024 / 390625) := enclosed_mul (L := (-4593863479296 / 390625)) (U := (-4593862017024 / 390625)) (enclosed_const ((-93585408 / 25) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t147 : ℝ := t145 * opticalSecond
  have ht147 : Enclosed t147 (-1273150616788039240251 / 7629394531250) (-636571483321198848192 / 3814697265625) := enclosed_mul (L := (-1273150616788039240251 / 7629394531250)) (U := (-636571483321198848192 / 3814697265625)) ht145 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t148 : ℝ := t147 + t146
  have ht148 : Enclosed t148 (-1362874512868039240251 / 7629394531250) (-681433417081198848192 / 3814697265625) := enclosed_add (L := (-1362874512868039240251 / 7629394531250)) (U := (-681433417081198848192 / 3814697265625)) ht147 ht146 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t149 : ℝ := t143 * V
  have ht149 : Enclosed t149 0 (2131317002431130787 / 625000000000000) := enclosed_mul (L := 0) (U := (2131317002431130787 / 625000000000000)) ht143 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t150 : ℝ := t149 * V
  have ht150 : Enclosed t150 0 (36232389041329223379 / 3125000000000000) := enclosed_mul (L := 0) (U := (36232389041329223379 / 3125000000000000)) ht149 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t151 : ℝ := t150 + t148
  have ht151 : Enclosed t151 (-1362874512868039240251 / 7629394531250) (-2790970114419383836077537 / 15625000000000000) := enclosed_add (L := (-1362874512868039240251 / 7629394531250)) (U := (-2790970114419383836077537 / 15625000000000000)) ht150 ht148 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t152 : ℝ := (-514719744) * Real.pi
  have ht152 : Enclosed t152 (-25266249136128 / 15625) (-25266241093632 / 15625) := enclosed_mul (L := (-25266249136128 / 15625)) (U := (-25266241093632 / 15625)) (enclosed_const ((-514719744) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t153 : ℝ := t152 * opticalSecond
  have ht153 : Enclosed t153 (-73486490827285536 / 244140625) (-73486072650794496 / 244140625) := enclosed_mul (L := (-73486490827285536 / 244140625)) (U := (-73486072650794496 / 244140625)) ht152 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t154 : ℝ := t67 + t153
  have ht154 : Enclosed t154 (-73349402827285536 / 244140625) (-73333752650794496 / 244140625) := enclosed_add (L := (-73349402827285536 / 244140625)) (U := (-73333752650794496 / 244140625)) ht67 ht153 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t155 : ℝ := t151 * companionCoefficient
  have ht155 : Enclosed t155 (8372910343258151508232611 / 78125000000000000) (12265870615812353162259 / 95367431640625) := enclosed_mul (L := (8372910343258151508232611 / 78125000000000000)) (U := (12265870615812353162259 / 95367431640625)) ht151 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t156 : ℝ := t155 + t154
  have ht156 : Enclosed t156 (-15098898561473220011767389 / 78125000000000000) (-16380126513404246837741 / 95367431640625) := enclosed_add (L := (-15098898561473220011767389 / 78125000000000000)) (U := (-16380126513404246837741 / 95367431640625)) ht155 ht154 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t157 : ℝ := t129 * d
  have ht157 : Enclosed t157 (-3385032886214148897 / 97656250000000) (3385032886214148897 / 97656250000000) := enclosed_mul (L := (-3385032886214148897 / 97656250000000)) (U := (3385032886214148897 / 97656250000000)) ht129 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t158 : ℝ := t157 + t141
  have ht158 : Enclosed t158 (-5653073381631710417221030636513 / 500000000000000000000000) (-11236589872842709015773455105093 / 1000000000000000000000000) := enclosed_add (L := (-5653073381631710417221030636513 / 500000000000000000000000)) (U := (-11236589872842709015773455105093 / 1000000000000000000000000)) ht157 ht141 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t159 : ℝ := t158 * d
  have ht159 : Enclosed t159 (-5653073381631710417221030636513 / 62500000000000000000000) (5653073381631710417221030636513 / 62500000000000000000000) := enclosed_mul (L := (-5653073381631710417221030636513 / 62500000000000000000000)) (U := (5653073381631710417221030636513 / 62500000000000000000000)) ht158 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t160 : ℝ := t159 + t156
  have ht160 : Enclosed t160 (-17732192230810286426634941836513 / 62500000000000000000000) (-5081806330192896790360911123487 / 62500000000000000000000) := enclosed_add (L := (-17732192230810286426634941836513 / 62500000000000000000000)) (U := (-5081806330192896790360911123487 / 62500000000000000000000)) ht159 ht156 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t161 : ℝ := (-840) * betaStar.re
  have ht161 : Enclosed t161 (-214389 / 125) (-214368 / 125) := enclosed_mul (L := (-214389 / 125)) (U := (-214368 / 125)) (enclosed_const ((-840) : ℝ)) hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t162 : ℝ := t161 * opticalSecond
  have ht162 : Enclosed t162 (-39907011627 / 125000000) (-623482629 / 1953125) := enclosed_mul (L := (-39907011627 / 125000000)) (U := (-623482629 / 1953125)) ht161 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t163 : ℝ := t36 * betaStar.re
  have ht163 : Enclosed t163 (-6347805253726774383 / 62500000000000) (-3099208704966297 / 30517578125) := enclosed_mul (L := (-6347805253726774383 / 62500000000000)) (U := (-3099208704966297 / 30517578125)) ht36 hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t164 : ℝ := t163 * opticalSecond
  have ht164 : Enclosed t164 (-1181599513344462963974769 / 62500000000000000000) (-288446453379918228087 / 15258789062500000) := enclosed_mul (L := (-1181599513344462963974769 / 62500000000000000000)) (U := (-288446453379918228087 / 15258789062500000)) ht163 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t165 : ℝ := t164 + 3200
  have ht165 : Enclosed t165 (-981599513344462963974769 / 62500000000000000000) (-239618328379918228087 / 15258789062500000) := enclosed_add (L := (-981599513344462963974769 / 62500000000000000000)) (U := (-239618328379918228087 / 15258789062500000)) ht164 (enclosed_const (3200 : ℝ)) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t166 : ℝ := t165 * companionCoefficient
  have ht166 : Enclosed t166 (718854985139754684261 / 76293945312500000) (8834395620100166675772921 / 781250000000000000000) := enclosed_mul (L := (718854985139754684261 / 76293945312500000)) (U := (8834395620100166675772921 / 781250000000000000000)) ht165 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t167 : ℝ := (-630) * Real.pi
  have ht167 : Enclosed t167 (-197920359 / 100000) (-24740037 / 12500) := enclosed_mul (L := (-197920359 / 100000)) (U := (-24740037 / 12500)) (enclosed_const ((-630) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t168 : ℝ := t167 * Real.pi
  have ht168 : Enclosed t168 (-621785214391887 / 100000000000) (-9715387789863 / 1562500000) := enclosed_mul (L := (-621785214391887 / 100000000000)) (U := (-9715387789863 / 1562500000)) ht167 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t169 : ℝ := t168 * Real.pi
  have ht169 : Enclosed t169 (-1953396077037051455991 / 100000000000000000) (-3815223069691410237 / 195312500000000) := enclosed_mul (L := (-1953396077037051455991 / 100000000000000000)) (U := (-3815223069691410237 / 195312500000000)) ht168 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t170 : ℝ := t169 * Real.pi
  have ht170 : Enclosed t170 (-6136775441847061594781133663 / 100000000000000000000000) (-1498234284244747108659663 / 24414062500000000000) := enclosed_mul (L := (-6136775441847061594781133663 / 100000000000000000000000)) (U := (-1498234284244747108659663 / 24414062500000000000)) ht169 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t171 : ℝ := t170 * betaStar.re
  have ht171 : Enclosed t171 (-31325170242908325910560296783 / 250000000000000000000000) (-125288247898688540550740704493 / 1000000000000000000000000) := enclosed_mul (L := (-31325170242908325910560296783 / 250000000000000000000000)) (U := (-125288247898688540550740704493 / 1000000000000000000000000)) ht170 hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t172 : ℝ := 4800 * Real.pi
  have ht172 : Enclosed t172 (9424776 / 625) (9424779 / 625) := enclosed_mul (L := (9424776 / 625)) (U := (9424779 / 625)) (enclosed_const (4800 : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t173 : ℝ := t172 * Real.pi
  have ht173 : Enclosed t173 (462637513803 / 9765625) (29608819732947 / 625000000) := enclosed_mul (L := (462637513803 / 9765625)) (U := (29608819732947 / 625000000)) ht172 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t174 : ℝ := t171 * opticalSecond
  have ht174 : Enclosed t174 (-23323844658102738039877701297 / 1000000000000000000000000) (-4664281008071536463039195243 / 200000000000000000000000) := enclosed_mul (L := (-23323844658102738039877701297 / 1000000000000000000000000)) (U := (-4664281008071536463039195243 / 200000000000000000000000)) ht171 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t175 : ℝ := t174 + t173
  have ht175 : Enclosed t175 (24050236755324461960122298703 / 1000000000000000000000000) (4810541306471503536960804757 / 200000000000000000000000) := enclosed_add (L := (24050236755324461960122298703 / 1000000000000000000000000)) (U := (4810541306471503536960804757 / 200000000000000000000000)) ht174 ht173 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t176 : ℝ := 1600 * Real.pi
  have ht176 : Enclosed t176 (3141592 / 625) (3141593 / 625) := enclosed_mul (L := (3141592 / 625)) (U := (3141593 / 625)) (enclosed_const (1600 : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t177 : ℝ := t176 * betaStar.im
  have ht177 : Enclosed t177 (-1675516266666666666666666667 / 1000000000000000000000000) (-4712388 / 3125) := enclosed_mul (L := (-1675516266666666666666666667 / 1000000000000000000000000)) (U := (-4712388 / 3125)) ht176 hbi (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t178 : ℝ := (-60555264) * Real.pi
  have ht178 : Enclosed t178 (-2972499898368 / 15625) (-2972498952192 / 15625) := enclosed_mul (L := (-2972499898368 / 15625)) (U := (-2972498952192 / 15625)) (enclosed_const ((-60555264) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t179 : ℝ := t178 * opticalSecond
  have ht179 : Enclosed t179 (-8645469509092416 / 244140625) (-8645420311858176 / 244140625) := enclosed_mul (L := (-8645469509092416 / 244140625)) (U := (-8645420311858176 / 244140625)) ht178 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t180 : ℝ := t179 + (-93585408 / 25)
  have ht180 : Enclosed t180 (-9559389509092416 / 244140625) (-9559340311858176 / 244140625) := enclosed_add (L := (-9559389509092416 / 244140625)) (U := (-9559340311858176 / 244140625)) ht179 (enclosed_const ((-93585408 / 25) : ℝ)) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t181 : ℝ := t175 * companionCoefficient
  have ht181 : Enclosed t181 (-8658974351648706366529448563 / 500000000000000000000000) (-14430142053194677176073379221 / 1000000000000000000000000) := enclosed_mul (L := (-8658974351648706366529448563 / 500000000000000000000000)) (U := (-14430142053194677176073379221 / 1000000000000000000000000)) ht175 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t182 : ℝ := t181 + t177
  have ht182 : Enclosed t182 (-18993464969964079399725563793 / 1000000000000000000000000) (-15938106213194677176073379221 / 1000000000000000000000000) := enclosed_add (L := (-18993464969964079399725563793 / 1000000000000000000000000)) (U := (-15938106213194677176073379221 / 1000000000000000000000000)) ht181 ht177 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t183 : ℝ := t182 * companionCoefficient
  have ht183 : Enclosed t183 (2390715931979201576411006883 / 250000000000000000000000) (13675294778374137167802405931 / 1000000000000000000000000) := enclosed_mul (L := (2390715931979201576411006883 / 250000000000000000000000)) (U := (13675294778374137167802405931 / 1000000000000000000000000)) ht182 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t184 : ℝ := t183 + t180
  have ht184 : Enclosed t184 (-9786424141378654782423588993117 / 250000000000000000000000) (-39141382622592714758832197594069 / 1000000000000000000000000) := enclosed_add (L := (-9786424141378654782423588993117 / 250000000000000000000000)) (U := (-39141382622592714758832197594069 / 1000000000000000000000000)) ht183 ht180 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t185 : ℝ := t162 * d
  have ht185 : Enclosed t185 (-39907011627 / 15625000) (39907011627 / 15625000) := enclosed_mul (L := (-39907011627 / 15625000)) (U := (39907011627 / 15625000)) ht162 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t186 : ℝ := t185 + t166
  have ht186 : Enclosed t186 (523996529929793746761 / 76293945312500000) (10829746201450166675772921 / 781250000000000000000) := enclosed_add (L := (523996529929793746761 / 76293945312500000)) (U := (10829746201450166675772921 / 781250000000000000000)) ht185 ht166 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t187 : ℝ := t186 * d
  have ht187 : Enclosed t187 (-10829746201450166675772921 / 97656250000000000000) (10829746201450166675772921 / 97656250000000000000) := enclosed_mul (L := (-10829746201450166675772921 / 97656250000000000000)) (U := (10829746201450166675772921 / 97656250000000000000)) ht186 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t188 : ℝ := t187 + t184
  have ht188 : Enclosed t188 (-9814148291654367209113567670877 / 250000000000000000000000) (-39030486021489865052072282883029 / 1000000000000000000000000) := enclosed_add (L := (-9814148291654367209113567670877 / 250000000000000000000000)) (U := (-39030486021489865052072282883029 / 1000000000000000000000000)) ht187 ht184 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t189 : ℝ := (-1680) * Real.pi
  have ht189 : Enclosed t189 (-65973453 / 12500) (-16493358 / 3125) := enclosed_mul (L := (-65973453 / 12500)) (U := (-16493358 / 3125)) (enclosed_const ((-1680) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t190 : ℝ := t189 * betaStar.re
  have ht190 : Enclosed t190 (-673522981677 / 62500000) (-21045524808 / 1953125) := enclosed_mul (L := (-673522981677 / 62500000)) (U := (-21045524808 / 1953125)) ht189 hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t191 : ℝ := t190 * opticalSecond
  have ht191 : Enclosed t191 (-125371588378301811 / 62500000000000) (-244841004925671 / 122070312500) := enclosed_mul (L := (-125371588378301811 / 62500000000000)) (U := (-244841004925671 / 122070312500)) ht190 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t192 : ℝ := t189 * Real.pi
  have ht192 : Enclosed t192 (-207261738130629 / 12500000000) (-3238462596621 / 195312500) := enclosed_mul (L := (-207261738130629 / 12500000000)) (U := (-3238462596621 / 195312500)) ht189 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t193 : ℝ := t192 * Real.pi
  have ht193 : Enclosed t193 (-651132025679017151997 / 12500000000000000) (-1271741023230470079 / 24414062500000) := enclosed_mul (L := (-651132025679017151997 / 12500000000000000)) (U := (-1271741023230470079 / 24414062500000)) ht192 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t194 : ℝ := t193 * betaStar.re
  have ht194 : Enclosed t194 (-6647406850157086104737373 / 62500000000000000000) (-405685386410519955201 / 3814697265625000) := enclosed_mul (L := (-6647406850157086104737373 / 62500000000000000000)) (U := (-405685386410519955201 / 3814697265625000)) ht193 hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t195 : ℝ := 3200 * Real.pi
  have ht195 : Enclosed t195 (6283184 / 625) (6283186 / 625) := enclosed_mul (L := (6283184 / 625)) (U := (6283186 / 625)) (enclosed_const (3200 : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t196 : ℝ := t194 * opticalSecond
  have ht196 : Enclosed t196 (-9898946026470323830353030579 / 500000000000000000000000) (-9897913771258938065030288769 / 500000000000000000000000) := enclosed_mul (L := (-9898946026470323830353030579 / 500000000000000000000000)) (U := (-9897913771258938065030288769 / 500000000000000000000000)) ht194 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t197 : ℝ := t196 + t195
  have ht197 : Enclosed t197 (-4872398826470323830353030579 / 500000000000000000000000) (-4871364971258938065030288769 / 500000000000000000000000) := enclosed_add (L := (-4872398826470323830353030579 / 500000000000000000000000)) (U := (-4871364971258938065030288769 / 500000000000000000000000)) ht196 ht195 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t198 : ℝ := t197 * companionCoefficient
  have ht198 : Enclosed t198 (2922818982755362839018173261 / 500000000000000000000000) (3508127155058633157854182017 / 500000000000000000000000) := enclosed_mul (L := (2922818982755362839018173261 / 500000000000000000000000)) (U := (3508127155058633157854182017 / 500000000000000000000000)) ht197 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t199 : ℝ := t198 + t136
  have ht199 : Enclosed t199 (1328076158044348086175753297 / 250000000000000000000000) (3268127155058633157854182017 / 500000000000000000000000) := enclosed_add (L := (1328076158044348086175753297 / 250000000000000000000000)) (U := (3268127155058633157854182017 / 500000000000000000000000)) ht198 ht136 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t200 : ℝ := t191 * d
  have ht200 : Enclosed t200 (-125371588378301811 / 7812500000000) (125371588378301811 / 7812500000000) := enclosed_mul (L := (-125371588378301811 / 7812500000000)) (U := (125371588378301811 / 7812500000000)) ht191 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t201 : ℝ := t200 + t199
  have ht201 : Enclosed t201 (-2683814670061309865824246703 / 250000000000000000000000) (11291908811269949061854182017 / 500000000000000000000000) := enclosed_add (L := (-2683814670061309865824246703 / 250000000000000000000000)) (U := (11291908811269949061854182017 / 500000000000000000000000)) ht200 ht199 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t202 : ℝ := (-840) * Real.pi
  have ht202 : Enclosed t202 (-65973453 / 25000) (-8246679 / 3125) := enclosed_mul (L := (-65973453 / 25000)) (U := (-8246679 / 3125)) (enclosed_const ((-840) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t203 : ℝ := t202 * Real.pi
  have ht203 : Enclosed t203 (-207261738130629 / 25000000000) (-3238462596621 / 390625000) := enclosed_mul (L := (-207261738130629 / 25000000000)) (U := (-3238462596621 / 390625000)) ht202 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t204 : ℝ := t203 * betaStar.re
  have ht204 : Enclosed t204 (-2115935084575591461 / 125000000000000) (-1033069568322099 / 61035156250) := enclosed_mul (L := (-2115935084575591461 / 125000000000000)) (U := (-1033069568322099 / 61035156250)) ht203 hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t205 : ℝ := t204 * opticalSecond
  have ht205 : Enclosed t205 (-393866504448154321324923 / 125000000000000000000) (-96148817793306076029 / 30517578125000000) := enclosed_mul (L := (-393866504448154321324923 / 125000000000000000000)) (U := (-96148817793306076029 / 30517578125000000)) ht204 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t206 : ℝ := t205 + 3200
  have ht206 : Enclosed t206 (6133495551845678675077 / 125000000000000000000) (1507432206693923971 / 30517578125000000) := enclosed_add (L := (6133495551845678675077 / 125000000000000000000)) (U := (1507432206693923971 / 30517578125000000)) ht205 (enclosed_const (3200 : ℝ)) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t207 : ℝ := t8 * t
  have ht207 : Enclosed t207 (-179036246403 / 4000000000) (105543081 / 2500000) := enclosed_mul (L := (-179036246403 / 4000000000)) (U := (105543081 / 2500000)) ht8 ht (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t208 : ℝ := t207 + t12
  have ht208 : Enclosed t208 (-84994689197818323 / 2500000000000) (1327942728512757 / 39062500000) := enclosed_add (L := (-84994689197818323 / 2500000000000)) (U := (1327942728512757 / 39062500000)) ht207 ht12 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t209 : ℝ := t208 * t
  have ht209 : Enclosed t209 (-84994689197818323 / 2560000000000000) (1327942728512757 / 40000000000000) := enclosed_mul (L := (-84994689197818323 / 2560000000000000)) (U := (1327942728512757 / 40000000000000)) ht208 ht (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t210 : ℝ := t209 + t50
  have ht210 : Enclosed t210 (-274663208995128277165410817899 / 40000000000000000000) (4049425692006046592533414401 / 625000000000000000) := enclosed_add (L := (-274663208995128277165410817899 / 40000000000000000000)) (U := (4049425692006046592533414401 / 625000000000000000)) ht209 ht50 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t211 : ℝ := t210 * t
  have ht211 : Enclosed t211 (-6705644750857623954233662546363 / 1000000000000000000000000) (6327227643759447800833460001563 / 1000000000000000000000000) := enclosed_mul (L := (-6705644750857623954233662546363 / 1000000000000000000000000)) (U := (6327227643759447800833460001563 / 1000000000000000000000000)) ht210 ht (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t212 : ℝ := t211 + t84
  have ht212 : Enclosed t212 (-5909738619229148703446961921106363 / 1000000000000000000000000) (5862446973084664824413561718561563 / 1000000000000000000000000) := enclosed_add (L := (-5909738619229148703446961921106363 / 1000000000000000000000000)) (U := (5862446973084664824413561718561563 / 1000000000000000000000000)) ht211 ht84 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t213 : ℝ := t212 * t
  have ht213 : Enclosed t213 (-5771229120340965530709923751081 / 1000000000000000000000000) (5725045872152992992591368865783 / 1000000000000000000000000) := enclosed_mul (L := (-5771229120340965530709923751081 / 1000000000000000000000000)) (U := (5725045872152992992591368865783 / 1000000000000000000000000)) ht212 ht (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t214 : ℝ := t213 + t126
  have ht214 : Enclosed t214 (23240238465106806994232848379887 / 40000000000000000000000) (1240953027215208997403269888733273 / 1000000000000000000000000) := enclosed_add (L := (23240238465106806994232848379887 / 40000000000000000000000)) (U := (1240953027215208997403269888733273 / 1000000000000000000000000)) ht213 ht126 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t215 : ℝ := t214 * t
  have ht215 : Enclosed t215 0 (1211868190639852536526630750717 / 1000000000000000000000000) := enclosed_mul (L := 0) (U := (1211868190639852536526630750717 / 1000000000000000000000000)) ht214 ht (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t216 : ℝ := t215 + t160
  have ht216 : Enclosed t216 (-17732192230810286426634941836513 / 62500000000000000000000) (-3203881323697859844369917889003 / 40000000000000000000000) := enclosed_add (L := (-17732192230810286426634941836513 / 62500000000000000000000)) (U := (-3203881323697859844369917889003 / 40000000000000000000000)) ht215 ht160 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t217 : ℝ := t216 * t
  have ht217 : Enclosed t217 (-69266375901602681354042741549 / 250000000000000000000000) 0 := enclosed_mul (L := (-69266375901602681354042741549 / 250000000000000000000000)) (U := 0) ht216 ht (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t218 : ℝ := t217 + t188
  have ht218 : Enclosed t218 (-4941707333777984945233805206213 / 125000000000000000000000) (-39030486021489865052072282883029 / 1000000000000000000000000) := enclosed_add (L := (-4941707333777984945233805206213 / 125000000000000000000000)) (U := (-39030486021489865052072282883029 / 1000000000000000000000000)) ht217 ht188 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t219 : ℝ := t218 * t
  have ht219 : Enclosed t219 (-19303544272570253692319551587 / 500000000000000000000000) 0 := enclosed_mul (L := (-19303544272570253692319551587 / 500000000000000000000000)) (U := 0) ht218 ht (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t220 : ℝ := t219 + t201
  have ht220 : Enclosed t220 (-24671173612692873423968044993 / 500000000000000000000000) (11291908811269949061854182017 / 500000000000000000000000) := enclosed_add (L := (-24671173612692873423968044993 / 500000000000000000000000)) (U := (11291908811269949061854182017 / 500000000000000000000000)) ht219 ht201 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t221 : ℝ := t220 * t
  have ht221 : Enclosed t221 (-12046471490572692101546897 / 250000000000000000000000) (441090187940232385228679 / 20000000000000000000000) := enclosed_mul (L := (-12046471490572692101546897 / 250000000000000000000000)) (U := (441090187940232385228679 / 20000000000000000000000)) ht220 ht (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t222 : ℝ := t221 + t206
  have ht222 : Enclosed t222 (220519613118665248607103 / 250000000000000000000000) (1429000958919162398863239 / 20000000000000000000000) := enclosed_add (L := (220519613118665248607103 / 250000000000000000000000)) (U := (1429000958919162398863239 / 20000000000000000000000)) ht221 ht206 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  have he : scaledUpper 2200 40 t (Real.pi+d*t) V=t222 := by
    dsimp only [scaledUpper,scaledFError,scaledError,scaledA,scaledB,scaledP,t0,t1,t2,t3,t4,t5,t6,t7,t8,t9,t10,t11,t12,t13,t14,t15,t16,t17,t18,t19,t20,t21,t22,t23,t24,t25,t26,t27,t28,t29,t30,t31,t32,t33,t34,t35,t36,t37,t38,t39,t40,t41,t42,t43,t44,t45,t46,t47,t48,t49,t50,t51,t52,t53,t54,t55,t56,t57,t58,t59,t60,t61,t62,t63,t64,t65,t66,t67,t68,t69,t70,t71,t72,t73,t74,t75,t76,t77,t78,t79,t80,t81,t82,t83,t84,t85,t86,t87,t88,t89,t90,t91,t92,t93,t94,t95,t96,t97,t98,t99,t100,t101,t102,t103,t104,t105,t106,t107,t108,t109,t110,t111,t112,t113,t114,t115,t116,t117,t118,t119,t120,t121,t122,t123,t124,t125,t126,t127,t128,t129,t130,t131,t132,t133,t134,t135,t136,t137,t138,t139,t140,t141,t142,t143,t144,t145,t146,t147,t148,t149,t150,t151,t152,t153,t154,t155,t156,t157,t158,t159,t160,t161,t162,t163,t164,t165,t166,t167,t168,t169,t170,t171,t172,t173,t174,t175,t176,t177,t178,t179,t180,t181,t182,t183,t184,t185,t186,t187,t188,t189,t190,t191,t192,t193,t194,t195,t196,t197,t198,t199,t200,t201,t202,t203,t204,t205,t206,t207,t208,t209,t210,t211,t212,t213,t214,t215,t216,t217,t218,t219,t220,t221,t222]
    ring
  rw [he]
  linarith [ht222.1]

#print axioms horner_upper_1024
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/Horner512.lean <==
module
public import SLean.Explicit.Sharp.ScaledHorner

@[expose] public section
set_option autoImplicit false
set_option maxRecDepth 8192
set_option maxHeartbeats 0
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem horner_upper_512 {t d V : ℝ}
    (ht : Enclosed t 0 (1/512)) (hd : Enclosed d (-8) 5) (hV : Enclosed V 0 (17/5)) :
    0≤scaledUpper 340 (65/2) t (Real.pi+d*t) V := by
  have hc : Enclosed companionCoefficient (-18/25) (-3/5) := by
    have h := companion_bound
    rw [Complex.norm_real,Real.norm_eq_abs] at h
    exact ⟨by linarith [(abs_le.mp h).1],companion_negative⟩
  have hbr := betaStar_bounds
  have hbi := beta_box.2
  have ha : Enclosed opticalSecond (372284/2000000) (372286/2000000) := by
    unfold opticalSecond Enclosed
    constructor <;> linarith [optical_curvature_bounds.1,optical_curvature_bounds.2]
  have hp : Enclosed Real.pi (3141592/1000000) (3141593/1000000) :=
    ⟨by linarith [Real.pi_gt_d6],by linarith [Real.pi_lt_d6]⟩
  let t0 : ℝ := (-5040) * opticalSecond
  have ht0 : Enclosed t0 (-11727009 / 12500) (-5863473 / 6250) := enclosed_mul (L := (-11727009 / 12500)) (U := (-5863473 / 6250)) (enclosed_const ((-5040) : ℝ)) ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t1 : ℝ := t0 * companionCoefficient
  have ht1 : Enclosed t1 (17590419 / 31250) (105543081 / 156250) := enclosed_mul (L := (17590419 / 31250)) (U := (105543081 / 156250)) ht0 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t2 : ℝ := 1680 * opticalSecond
  have ht2 : Enclosed t2 (1954491 / 6250) (3909003 / 12500) := enclosed_mul (L := (1954491 / 6250)) (U := (3909003 / 12500)) (enclosed_const (1680 : ℝ)) ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t3 : ℝ := t2 * V
  have ht3 : Enclosed t3 0 (66453051 / 62500) := enclosed_mul (L := 0) (U := (66453051 / 62500)) ht2 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t4 : ℝ := t3 * V
  have ht4 : Enclosed t4 0 (1129701867 / 312500) := enclosed_mul (L := 0) (U := (1129701867 / 312500)) ht3 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t5 : ℝ := t4 * companionCoefficient
  have ht5 : Enclosed t5 (-10167316803 / 3906250) 0 := enclosed_mul (L := (-10167316803 / 3906250)) (U := 0) ht4 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t6 : ℝ := t1 * d
  have ht6 : Enclosed t6 (-422172324 / 78125) (105543081 / 31250) := enclosed_mul (L := (-422172324 / 78125)) (U := (105543081 / 31250)) ht1 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t7 : ℝ := t6 * d
  have ht7 : Enclosed t7 (-422172324 / 15625) (3377378592 / 78125) := enclosed_mul (L := (-422172324 / 15625)) (U := (3377378592 / 78125)) ht6 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t8 : ℝ := t7 + t5
  have ht8 : Enclosed t8 (-115710397803 / 3906250) (3377378592 / 78125) := enclosed_add (L := (-115710397803 / 3906250)) (U := (3377378592 / 78125)) ht7 ht5 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t9 : ℝ := (-10080) * Real.pi
  have ht9 : Enclosed t9 (-197920359 / 6250) (-98960148 / 3125) := enclosed_mul (L := (-197920359 / 6250)) (U := (-98960148 / 3125)) (enclosed_const ((-10080) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t10 : ℝ := t9 * opticalSecond
  have ht10 : Enclosed t10 (-36841489385337 / 6250000000) (-2302579983627 / 390625000) := enclosed_mul (L := (-36841489385337 / 6250000000)) (U := (-2302579983627 / 390625000)) ht9 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t11 : ℝ := t10 * companionCoefficient
  have ht11 : Enclosed t11 (6907739950881 / 1953125000) (331573404468033 / 78125000000) := enclosed_mul (L := (6907739950881 / 1953125000)) (U := (331573404468033 / 78125000000)) ht10 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t12 : ℝ := t11 * d
  have ht12 : Enclosed t12 (-331573404468033 / 9765625000) (331573404468033 / 15625000000) := enclosed_mul (L := (-331573404468033 / 9765625000)) (U := (331573404468033 / 15625000000)) ht11 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t13 : ℝ := (-630) * betaStar.re
  have ht13 : Enclosed t13 (-643167 / 500) (-160776 / 125) := enclosed_mul (L := (-643167 / 500)) (U := (-160776 / 125)) (enclosed_const ((-630) : ℝ)) hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t14 : ℝ := t13 * opticalSecond
  have ht14 : Enclosed t14 (-119721034881 / 500000000) (-1870447887 / 7812500) := enclosed_mul (L := (-119721034881 / 500000000)) (U := (-1870447887 / 7812500)) ht13 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t15 : ℝ := t14 * companionCoefficient
  have ht15 : Enclosed t15 (5611343661 / 39062500) (1077489313929 / 6250000000) := enclosed_mul (L := (5611343661 / 39062500)) (U := (1077489313929 / 6250000000)) ht14 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t16 : ℝ := t15 * companionCoefficient
  have ht16 : Enclosed t16 (-9697403825361 / 78125000000) (-16834030983 / 195312500) := enclosed_mul (L := (-9697403825361 / 78125000000)) (U := (-16834030983 / 195312500)) ht15 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t17 : ℝ := 840 * betaStar.re
  have ht17 : Enclosed t17 (214368 / 125) (214389 / 125) := enclosed_mul (L := (214368 / 125)) (U := (214389 / 125)) (enclosed_const (840 : ℝ)) hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t18 : ℝ := t17 * opticalSecond
  have ht18 : Enclosed t18 (623482629 / 1953125) (39907011627 / 125000000) := enclosed_mul (L := (623482629 / 1953125)) (U := (39907011627 / 125000000)) ht17 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t19 : ℝ := t18 * V
  have ht19 : Enclosed t19 0 (678419197659 / 625000000) := enclosed_mul (L := 0) (U := (678419197659 / 625000000)) ht18 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t20 : ℝ := t19 * V
  have ht20 : Enclosed t20 0 (11533126360203 / 3125000000) := enclosed_mul (L := 0) (U := (11533126360203 / 3125000000)) ht19 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t21 : ℝ := t20 + (-114057216 / 25)
  have ht21 : Enclosed t21 (-114057216 / 25) (-14245618873639797 / 3125000000) := enclosed_add (L := (-114057216 / 25)) (U := (-14245618873639797 / 3125000000)) ht20 (enclosed_const ((-114057216 / 25) : ℝ)) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t22 : ℝ := (-772079616) * opticalSecond
  have ht22 : Enclosed t22 (-2245581499392 / 15625) (-2245569435648 / 15625) := enclosed_mul (L := (-2245581499392 / 15625)) (U := (-2245569435648 / 15625)) (enclosed_const ((-772079616) : ℝ)) ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t23 : ℝ := t21 * companionCoefficient
  have ht23 : Enclosed t23 (42736856620919391 / 15625000000) (2053029888 / 625) := enclosed_mul (L := (42736856620919391 / 15625000000)) (U := (2053029888 / 625)) ht21 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t24 : ℝ := t23 + t22
  have ht24 : Enclosed t24 (-2202844642771080609 / 15625000000) (-2194243688448 / 15625) := enclosed_add (L := (-2202844642771080609 / 15625000000)) (U := (-2194243688448 / 15625)) ht23 ht22 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t25 : ℝ := t24 * companionCoefficient
  have ht25 : Enclosed t25 (6582731065344 / 78125) (19825601784939725481 / 195312500000) := enclosed_mul (L := (6582731065344 / 78125)) (U := (19825601784939725481 / 195312500000)) ht24 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t26 : ℝ := (-3360) * opticalSecond
  have ht26 : Enclosed t26 (-3909003 / 6250) (-1954491 / 3125) := enclosed_mul (L := (-3909003 / 6250)) (U := (-1954491 / 3125)) (enclosed_const ((-3360) : ℝ)) ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t27 : ℝ := (-210) * betaStar.re
  have ht27 : Enclosed t27 (-214389 / 500) (-53592 / 125) := enclosed_mul (L := (-214389 / 500)) (U := (-53592 / 125)) (enclosed_const ((-210) : ℝ)) hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t28 : ℝ := t27 * opticalSecond
  have ht28 : Enclosed t28 (-39907011627 / 500000000) (-623482629 / 7812500) := enclosed_mul (L := (-39907011627 / 500000000)) (U := (-623482629 / 7812500)) ht27 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t29 : ℝ := t28 * V
  have ht29 : Enclosed t29 (-678419197659 / 2500000000) 0 := enclosed_mul (L := (-678419197659 / 2500000000)) (U := 0) ht28 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t30 : ℝ := t29 * V
  have ht30 : Enclosed t30 (-11533126360203 / 12500000000) 0 := enclosed_mul (L := (-11533126360203 / 12500000000)) (U := 0) ht29 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t31 : ℝ := t30 + (38019072 / 25)
  have ht31 : Enclosed t31 (18998002873639797 / 12500000000) (38019072 / 25) := enclosed_add (L := (18998002873639797 / 12500000000)) (U := (38019072 / 25)) ht30 (enclosed_const ((38019072 / 25) : ℝ)) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t32 : ℝ := t31 * V
  have ht32 : Enclosed t32 0 (646324224 / 125) := enclosed_mul (L := 0) (U := (646324224 / 125)) ht31 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t33 : ℝ := t32 * V
  have ht33 : Enclosed t33 0 (10987511808 / 625) := enclosed_mul (L := 0) (U := (10987511808 / 625)) ht32 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t34 : ℝ := 257359872 * opticalSecond
  have ht34 : Enclosed t34 (748523145216 / 15625) (748527166464 / 15625) := enclosed_mul (L := (748523145216 / 15625)) (U := (748527166464 / 15625)) (enclosed_const (257359872 : ℝ)) ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t35 : ℝ := (-5040) * Real.pi
  have ht35 : Enclosed t35 (-197920359 / 12500) (-49480074 / 3125) := enclosed_mul (L := (-197920359 / 12500)) (U := (-49480074 / 3125)) (enclosed_const ((-5040) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t36 : ℝ := t35 * Real.pi
  have ht36 : Enclosed t36 (-621785214391887 / 12500000000) (-9715387789863 / 195312500) := enclosed_mul (L := (-621785214391887 / 12500000000)) (U := (-9715387789863 / 195312500)) ht35 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t37 : ℝ := t36 * opticalSecond
  have ht37 : Enclosed t37 (-115740965162549021841 / 12500000000000000) (-904220856990339273 / 97656250000000) := enclosed_mul (L := (-115740965162549021841 / 12500000000000000)) (U := (-904220856990339273 / 97656250000000)) ht36 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t38 : ℝ := t34 * V
  have ht38 : Enclosed t38 0 (12724961829888 / 78125) := enclosed_mul (L := 0) (U := (12724961829888 / 78125)) ht34 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t39 : ℝ := t38 * V
  have ht39 : Enclosed t39 0 (216324351108096 / 390625) := enclosed_mul (L := 0) (U := (216324351108096 / 390625)) ht38 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t40 : ℝ := t39 + t37
  have ht40 : Enclosed t40 (-115740965162549021841 / 12500000000000000) (54080183556167009660727 / 97656250000000) := enclosed_add (L := (-115740965162549021841 / 12500000000000000)) (U := (54080183556167009660727 / 97656250000000)) ht39 ht37 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t41 : ℝ := t33 * companionCoefficient
  have ht41 : Enclosed t41 (-197775212544 / 15625) 0 := enclosed_mul (L := (-197775212544 / 15625)) (U := 0) ht33 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t42 : ℝ := t41 + t40
  have ht42 : Enclosed t42 (-158335911000362549021841 / 12500000000000000) (54080183556167009660727 / 97656250000000) := enclosed_add (L := (-158335911000362549021841 / 12500000000000000)) (U := (54080183556167009660727 / 97656250000000)) ht41 ht40 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t43 : ℝ := t42 * companionCoefficient
  have ht43 : Enclosed t43 (-486721652005503086946543 / 1220703125000000) (1425023199003262941196569 / 156250000000000000) := enclosed_mul (L := (-486721652005503086946543 / 1220703125000000)) (U := (1425023199003262941196569 / 156250000000000000)) ht42 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t44 : ℝ := t16 * d
  have ht44 : Enclosed t44 (-9697403825361 / 15625000000) (9697403825361 / 9765625000) := enclosed_mul (L := (-9697403825361 / 15625000000)) (U := (9697403825361 / 9765625000)) ht16 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t45 : ℝ := t44 * d
  have ht45 : Enclosed t45 (-9697403825361 / 1220703125) (9697403825361 / 1953125000) := enclosed_mul (L := (-9697403825361 / 1220703125)) (U := (9697403825361 / 1953125000)) ht44 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t46 : ℝ := t45 + t25
  have ht46 : Enclosed t46 (102845475492174639 / 1220703125) (19826571525322261581 / 195312500000) := enclosed_add (L := (102845475492174639 / 1220703125)) (U := (19826571525322261581 / 195312500000)) ht45 ht25 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t47 : ℝ := t46 * d
  have ht47 : Enclosed t47 (-19826571525322261581 / 24414062500) (19826571525322261581 / 39062500000) := enclosed_mul (L := (-19826571525322261581 / 24414062500)) (U := (19826571525322261581 / 39062500000)) ht46 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t48 : ℝ := t47 + t26
  have ht48 : Enclosed t48 (-19826586794865230331 / 24414062500) (19826547094184761581 / 39062500000) := enclosed_add (L := (-19826586794865230331 / 24414062500)) (U := (19826547094184761581 / 39062500000)) ht47 ht26 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t49 : ℝ := t48 * d
  have ht49 : Enclosed t49 (-19826586794865230331 / 4882812500) (39653173589730460662 / 6103515625) := enclosed_mul (L := (-19826586794865230331 / 4882812500)) (U := (39653173589730460662 / 6103515625)) ht48 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t50 : ℝ := t49 + t43
  have ht50 : Enclosed t50 (-5443368350721810669696543 / 1220703125000000) (1016546267096103055888396569 / 156250000000000000) := enclosed_add (L := (-5443368350721810669696543 / 1220703125000000)) (U := (1016546267096103055888396569 / 156250000000000000)) ht49 ht43 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t51 : ℝ := (-2520) * Real.pi
  have ht51 : Enclosed t51 (-197920359 / 25000) (-24740037 / 3125) := enclosed_mul (L := (-197920359 / 25000)) (U := (-24740037 / 3125)) (enclosed_const ((-2520) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t52 : ℝ := t51 * betaStar.re
  have ht52 : Enclosed t52 (-2020568945031 / 125000000) (-31568287212 / 1953125) := enclosed_mul (L := (-2020568945031 / 125000000)) (U := (-31568287212 / 1953125)) ht51 hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t53 : ℝ := t52 * opticalSecond
  have ht53 : Enclosed t53 (-376114765134905433 / 125000000000000) (-734523014777013 / 244140625000) := enclosed_mul (L := (-376114765134905433 / 125000000000000)) (U := (-734523014777013 / 244140625000)) ht52 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t54 : ℝ := t53 * companionCoefficient
  have ht54 : Enclosed t54 (2203569044331039 / 1220703125000) (3385032886214148897 / 1562500000000000) := enclosed_mul (L := (2203569044331039 / 1220703125000)) (U := (3385032886214148897 / 1562500000000000)) ht53 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t55 : ℝ := t54 * companionCoefficient
  have ht55 : Enclosed t55 (-30465295975927340073 / 19531250000000000) (-6610707132993117 / 6103515625000) := enclosed_mul (L := (-30465295975927340073 / 19531250000000000)) (U := (-6610707132993117 / 6103515625000)) ht54 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t56 : ℝ := (-70189056 / 5) * opticalSecond
  have ht56 : Enclosed t56 (-204143772672 / 78125) (-204142675968 / 78125) := enclosed_mul (L := (-204143772672 / 78125)) (U := (-204142675968 / 78125)) (enclosed_const ((-70189056 / 5) : ℝ)) ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t57 : ℝ := t56 * companionCoefficient
  have ht57 : Enclosed t57 (612428027904 / 390625) (3674587908096 / 1953125) := enclosed_mul (L := (612428027904 / 390625)) (U := (3674587908096 / 1953125)) ht56 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t58 : ℝ := 1680 * Real.pi
  have ht58 : Enclosed t58 (16493358 / 3125) (65973453 / 12500) := enclosed_mul (L := (16493358 / 3125)) (U := (65973453 / 12500)) (enclosed_const (1680 : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t59 : ℝ := t58 * betaStar.re
  have ht59 : Enclosed t59 (21045524808 / 1953125) (673522981677 / 62500000) := enclosed_mul (L := (21045524808 / 1953125)) (U := (673522981677 / 62500000)) ht58 hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t60 : ℝ := t59 * opticalSecond
  have ht60 : Enclosed t60 (244841004925671 / 122070312500) (125371588378301811 / 62500000000000) := enclosed_mul (L := (244841004925671 / 122070312500)) (U := (125371588378301811 / 62500000000000)) ht59 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t61 : ℝ := (-228114432 / 25) * Real.pi
  have ht61 : Enclosed t61 (-11197542230784 / 390625) (-11197538666496 / 390625) := enclosed_mul (L := (-11197542230784 / 390625)) (U := (-11197538666496 / 390625)) (enclosed_const ((-228114432 / 25) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t62 : ℝ := t60 * V
  have ht62 : Enclosed t62 0 (2131317002431130787 / 312500000000000) := enclosed_mul (L := 0) (U := (2131317002431130787 / 312500000000000)) ht60 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t63 : ℝ := t62 * V
  have ht63 : Enclosed t63 0 (36232389041329223379 / 1562500000000000) := enclosed_mul (L := 0) (U := (36232389041329223379 / 1562500000000000)) ht62 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t64 : ℝ := t63 + t61
  have ht64 : Enclosed t64 (-11197542230784 / 390625) (-44753922276942670776621 / 1562500000000000) := enclosed_add (L := (-11197542230784 / 390625)) (U := (-44753922276942670776621 / 1562500000000000)) ht63 ht61 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t65 : ℝ := (-1544159232) * Real.pi
  have ht65 : Enclosed t65 (-75798747408384 / 15625) (-75798723280896 / 15625) := enclosed_mul (L := (-75798747408384 / 15625)) (U := (-75798723280896 / 15625)) (enclosed_const ((-1544159232) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t66 : ℝ := t65 * opticalSecond
  have ht66 : Enclosed t66 (-220459472481856608 / 244140625) (-220458217952383488 / 244140625) := enclosed_mul (L := (-220459472481856608 / 244140625)) (U := (-220458217952383488 / 244140625)) ht65 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t67 : ℝ := (-38019072 / 25) * betaStar.im
  have ht67 : Enclosed t67 (57028608 / 125) (12673024 / 25) := enclosed_mul (L := (57028608 / 125)) (U := (12673024 / 25)) (enclosed_const ((-38019072 / 25) : ℝ)) hbi (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t68 : ℝ := t67 + t66
  have ht68 : Enclosed t68 (-220348088481856608 / 244140625) (-220334457952383488 / 244140625) := enclosed_add (L := (-220348088481856608 / 244140625)) (U := (-220334457952383488 / 244140625)) ht67 ht66 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t69 : ℝ := t64 * companionCoefficient
  have ht69 : Enclosed t69 (134261766830828012329863 / 7812500000000000) (201555760154112 / 9765625) := enclosed_mul (L := (134261766830828012329863 / 7812500000000000)) (U := (201555760154112 / 9765625)) ht64 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t70 : ℝ := t69 + t68
  have ht70 : Enclosed t70 (-6916877064588583443670137 / 7812500000000000) (-215295563948530688 / 244140625) := enclosed_add (L := (-6916877064588583443670137 / 7812500000000000)) (U := (-215295563948530688 / 244140625)) ht69 ht68 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t71 : ℝ := t70 * companionCoefficient
  have ht71 : Enclosed t71 (645886691845592064 / 1220703125) (62251893581297250993031233 / 97656250000000000) := enclosed_mul (L := (645886691845592064 / 1220703125)) (U := (62251893581297250993031233 / 97656250000000000)) ht70 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t72 : ℝ := (23396352 / 5) * opticalSecond
  have ht72 : Enclosed t72 (68047558656 / 78125) (68047924224 / 78125) := enclosed_mul (L := (68047558656 / 78125)) (U := (68047924224 / 78125)) (enclosed_const ((23396352 / 5) : ℝ)) ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t73 : ℝ := t72 * V
  have ht73 : Enclosed t73 0 (1156814711808 / 390625) := enclosed_mul (L := 0) (U := (1156814711808 / 390625)) ht72 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t74 : ℝ := t73 * V
  have ht74 : Enclosed t74 0 (19665850100736 / 1953125) := enclosed_mul (L := 0) (U := (19665850100736 / 1953125)) ht73 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t75 : ℝ := (-3360) * Real.pi
  have ht75 : Enclosed t75 (-65973453 / 6250) (-32986716 / 3125) := enclosed_mul (L := (-65973453 / 6250)) (U := (-32986716 / 3125)) (enclosed_const ((-3360) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t76 : ℝ := t75 * opticalSecond
  have ht76 : Enclosed t76 (-12280496461779 / 6250000000) (-767526661209 / 390625000) := enclosed_mul (L := (-12280496461779 / 6250000000)) (U := (-767526661209 / 390625000)) ht75 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t77 : ℝ := t74 * companionCoefficient
  have ht77 : Enclosed t77 (-353985301813248 / 48828125) 0 := enclosed_mul (L := (-353985301813248 / 48828125)) (U := 0) ht74 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t78 : ℝ := t77 + t76
  have ht78 : Enclosed t78 (-45322399128557523 / 6250000000) (-767526661209 / 390625000) := enclosed_add (L := (-45322399128557523 / 6250000000)) (U := (-767526661209 / 390625000)) ht77 ht76 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t79 : ℝ := t55 * d
  have ht79 : Enclosed t79 (-30465295975927340073 / 3906250000000000) (30465295975927340073 / 2441406250000000) := enclosed_mul (L := (-30465295975927340073 / 3906250000000000)) (U := (30465295975927340073 / 2441406250000000)) ht55 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t80 : ℝ := t79 + t57
  have ht80 : Enclosed t80 (6093814983064072659927 / 3906250000000000) (4623700181095927340073 / 2441406250000000) := enclosed_add (L := (6093814983064072659927 / 3906250000000000)) (U := (4623700181095927340073 / 2441406250000000)) ht79 ht57 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t81 : ℝ := t80 * d
  have ht81 : Enclosed t81 (-4623700181095927340073 / 305175781250000) (4623700181095927340073 / 488281250000000) := enclosed_mul (L := (-4623700181095927340073 / 305175781250000)) (U := (4623700181095927340073 / 488281250000000)) ht80 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t82 : ℝ := t81 + t71
  have ht82 : Enclosed t82 (156847972780302088659927 / 305175781250000) (63176633617516436461045833 / 97656250000000000) := enclosed_add (L := (156847972780302088659927 / 305175781250000)) (U := (63176633617516436461045833 / 97656250000000000)) ht81 ht71 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t83 : ℝ := t82 * d
  have ht83 : Enclosed t83 (-63176633617516436461045833 / 12207031250000000) (63176633617516436461045833 / 19531250000000000) := enclosed_mul (L := (-63176633617516436461045833 / 12207031250000000)) (U := (63176633617516436461045833 / 19531250000000000)) ht82 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t84 : ℝ := t83 + t78
  have ht84 : Enclosed t84 (-7908144241039300046644401 / 1525878906250000) (63176595241183376011045833 / 19531250000000000) := enclosed_add (L := (-7908144241039300046644401 / 1525878906250000)) (U := (63176595241183376011045833 / 19531250000000000)) ht83 ht78 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t85 : ℝ := (-1680) * betaStar.re
  have ht85 : Enclosed t85 (-428778 / 125) (-428736 / 125) := enclosed_mul (L := (-428778 / 125)) (U := (-428736 / 125)) (enclosed_const ((-1680) : ℝ)) hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t86 : ℝ := t85 * opticalSecond
  have ht86 : Enclosed t86 (-39907011627 / 62500000) (-1246965258 / 1953125) := enclosed_mul (L := (-39907011627 / 62500000)) (U := (-1246965258 / 1953125)) ht85 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t87 : ℝ := t86 * companionCoefficient
  have ht87 : Enclosed t87 (3740895774 / 9765625) (359163104643 / 781250000) := enclosed_mul (L := (3740895774 / 9765625)) (U := (359163104643 / 781250000)) ht86 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t88 : ℝ := (-3780) * Real.pi
  have ht88 : Enclosed t88 (-593761077 / 50000) (-74220111 / 6250) := enclosed_mul (L := (-593761077 / 50000)) (U := (-74220111 / 6250)) (enclosed_const ((-3780) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t89 : ℝ := t88 * Real.pi
  have ht89 : Enclosed t89 (-1865355643175661 / 50000000000) (-29146163369589 / 781250000) := enclosed_mul (L := (-1865355643175661 / 50000000000)) (U := (-29146163369589 / 781250000)) ht88 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t90 : ℝ := t89 * betaStar.re
  have ht90 : Enclosed t90 (-19043415761180323149 / 250000000000000) (-9297626114898891 / 122070312500) := enclosed_mul (L := (-19043415761180323149 / 250000000000000)) (U := (-9297626114898891 / 122070312500)) ht89 hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t91 : ℝ := t90 * opticalSecond
  have ht91 : Enclosed t91 (-3544798540033388891924307 / 250000000000000000000) (-865339360139754684261 / 61035156250000000) := enclosed_mul (L := (-3544798540033388891924307 / 250000000000000000000)) (U := (-865339360139754684261 / 61035156250000000)) ht90 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t92 : ℝ := t91 + 4800
  have ht92 : Enclosed t92 (-2344798540033388891924307 / 250000000000000000000) (-572370610139754684261 / 61035156250000000) := enclosed_add (L := (-2344798540033388891924307 / 250000000000000000000)) (U := (-572370610139754684261 / 61035156250000000)) ht91 (enclosed_const (4800 : ℝ)) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t93 : ℝ := t92 * companionCoefficient
  have ht93 : Enclosed t93 (1717111830419264052783 / 305175781250000000) (21103186860300500027318763 / 3125000000000000000000) := enclosed_mul (L := (1717111830419264052783 / 305175781250000000)) (U := (21103186860300500027318763 / 3125000000000000000000)) ht92 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t94 : ℝ := t93 * companionCoefficient
  have ht94 : Enclosed t94 (-1215543563153308801573560749 / 250000000000000000000000) (-5151335491257792158349 / 1525878906250000000) := enclosed_mul (L := (-1215543563153308801573560749 / 250000000000000000000000)) (U := (-5151335491257792158349 / 1525878906250000000)) ht93 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t95 : ℝ := (-140378112 / 5) * Real.pi
  have ht95 : Enclosed t95 (-6890795218944 / 78125) (-6890793025536 / 78125) := enclosed_mul (L := (-6890795218944 / 78125)) (U := (-6890793025536 / 78125)) (enclosed_const ((-140378112 / 5) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t96 : ℝ := t95 * opticalSecond
  have ht96 : Enclosed t96 (-20041770225623328 / 1220703125) (-20041656177489408 / 1220703125) := enclosed_mul (L := (-20041770225623328 / 1220703125)) (U := (-20041656177489408 / 1220703125)) ht95 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t97 : ℝ := t96 + (-76038144 / 25)
  have ht97 : Enclosed t97 (-23754570225623328 / 1220703125) (-23754456177489408 / 1220703125) := enclosed_add (L := (-23754570225623328 / 1220703125)) (U := (-23754456177489408 / 1220703125)) ht96 (enclosed_const ((-76038144 / 25) : ℝ)) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t98 : ℝ := t20 + t97
  have ht98 : Enclosed t98 (-23754570225623328 / 1220703125) (-1519996867200317037 / 78125000000) := enclosed_add (L := (-23754570225623328 / 1220703125)) (U := (-1519996867200317037 / 78125000000)) ht20 ht97 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t99 : ℝ := (-514719744) * opticalSecond
  have ht99 : Enclosed t99 (-1497054332928 / 15625) (-1497046290432 / 15625) := enclosed_mul (L := (-1497054332928 / 15625)) (U := (-1497046290432 / 15625)) (enclosed_const ((-514719744) : ℝ)) ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t100 : ℝ := t98 * companionCoefficient
  have ht100 : Enclosed t100 (4559990601600951111 / 390625000000) (427582264061219904 / 30517578125) := enclosed_mul (L := (4559990601600951111 / 390625000000)) (U := (427582264061219904 / 30517578125)) ht98 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t101 : ℝ := t100 + t99
  have ht101 : Enclosed t101 (-32866367721599048889 / 390625000000) (-2496336271938780096 / 30517578125) := enclosed_add (L := (-32866367721599048889 / 390625000000)) (U := (-2496336271938780096 / 30517578125)) ht100 ht99 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t102 : ℝ := 840 * Real.pi
  have ht102 : Enclosed t102 (8246679 / 3125) (65973453 / 25000) := enclosed_mul (L := (8246679 / 3125)) (U := (65973453 / 25000)) (enclosed_const (840 : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t103 : ℝ := t102 * Real.pi
  have ht103 : Enclosed t103 (3238462596621 / 390625000) (207261738130629 / 25000000000) := enclosed_mul (L := (3238462596621 / 390625000)) (U := (207261738130629 / 25000000000)) ht102 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t104 : ℝ := t103 * betaStar.re
  have ht104 : Enclosed t104 (1033069568322099 / 61035156250) (2115935084575591461 / 125000000000000) := enclosed_mul (L := (1033069568322099 / 61035156250)) (U := (2115935084575591461 / 125000000000000)) ht103 hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t105 : ℝ := t104 * opticalSecond
  have ht105 : Enclosed t105 (96148817793306076029 / 30517578125000000) (393866504448154321324923 / 125000000000000000000) := enclosed_mul (L := (96148817793306076029 / 30517578125000000)) (U := (393866504448154321324923 / 125000000000000000000)) ht104 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t106 : ℝ := t105 + (-1600)
  have ht106 : Enclosed t106 (47320692793306076029 / 30517578125000000) (193866504448154321324923 / 125000000000000000000) := enclosed_add (L := (47320692793306076029 / 30517578125000000)) (U := (193866504448154321324923 / 125000000000000000000)) ht105 (enclosed_const ((-1600) : ℝ)) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t107 : ℝ := (-114057216 / 25) * Real.pi
  have ht107 : Enclosed t107 (-5598771115392 / 390625) (-5598769333248 / 390625) := enclosed_mul (L := (-5598771115392 / 390625)) (U := (-5598769333248 / 390625)) (enclosed_const ((-114057216 / 25) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t108 : ℝ := t107 * Real.pi
  have ht108 : Enclosed t108 (-274829064761214054 / 6103515625) (-274828889799644544 / 6103515625) := enclosed_mul (L := (-274829064761214054 / 6103515625)) (U := (-274828889799644544 / 6103515625)) ht107 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t109 : ℝ := t106 * V
  have ht109 : Enclosed t109 0 (3295730575618623462523691 / 625000000000000000000) := enclosed_mul (L := 0) (U := (3295730575618623462523691 / 625000000000000000000)) ht106 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t110 : ℝ := t109 * V
  have ht110 : Enclosed t110 0 (56027419785516598862902747 / 3125000000000000000000) := enclosed_mul (L := 0) (U := (56027419785516598862902747 / 3125000000000000000000)) ht109 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t111 : ℝ := t110 + t108
  have ht111 : Enclosed t111 (-274829064761214054 / 6103515625) (-140656364157632489929137097253 / 3125000000000000000000) := enclosed_add (L := (-274829064761214054 / 6103515625)) (U := (-140656364157632489929137097253 / 3125000000000000000000)) ht110 ht108 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t112 : ℝ := (-38019072 / 25) * Real.pi
  have ht112 : Enclosed t112 (-1866257038464 / 390625) (-1866256444416 / 390625) := enclosed_mul (L := (-1866257038464 / 390625)) (U := (-1866256444416 / 390625)) (enclosed_const ((-38019072 / 25) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t113 : ℝ := (-772079616) * Real.pi
  have ht113 : Enclosed t113 (-37899373704192 / 15625) (-37899361640448 / 15625) := enclosed_mul (L := (-37899373704192 / 15625)) (U := (-37899361640448 / 15625)) (enclosed_const ((-772079616) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t114 : ℝ := t113 * Real.pi
  have ht114 : Enclosed t114 (-1860381361460525904 / 244140625) (-1860380177105286144 / 244140625) := enclosed_mul (L := (-1860381361460525904 / 244140625)) (U := (-1860380177105286144 / 244140625)) ht113 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t115 : ℝ := t114 * opticalSecond
  have ht115 : Enclosed t115 (-21643560485396667084267 / 15258789062500) (-5410857608230190209632 / 3814697265625) := enclosed_mul (L := (-21643560485396667084267 / 15258789062500)) (U := (-5410857608230190209632 / 3814697265625)) ht114 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t116 : ℝ := t112 * betaStar.im
  have ht116 : Enclosed t116 (2799384666624 / 1953125) (622085679488 / 390625) := enclosed_mul (L := (2799384666624 / 1953125)) (U := (622085679488 / 390625)) ht112 hbi (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t117 : ℝ := t116 + t115
  have ht117 : Enclosed t117 (-21621690292688667084267 / 15258789062500) (-5404782552766440209632 / 3814697265625) := enclosed_add (L := (-21621690292688667084267 / 15258789062500)) (U := (-5404782552766440209632 / 3814697265625)) ht116 ht115 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t118 : ℝ := t111 * companionCoefficient
  have ht118 : Enclosed t118 (421969092472897469787411291759 / 15625000000000000000000) (4946923165701852972 / 152587890625) := enclosed_mul (L := (421969092472897469787411291759 / 15625000000000000000000)) (U := (4946923165701852972 / 152587890625)) ht111 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t119 : ℝ := t118 + t117
  have ht119 : Enclosed t119 (-21718641767240297624501996708241 / 15625000000000000000000) (-5281109473623893885332 / 3814697265625) := enclosed_add (L := (-21718641767240297624501996708241 / 15625000000000000000000)) (U := (-5281109473623893885332 / 3814697265625)) ht118 ht117 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t120 : ℝ := t119 * companionCoefficient
  have ht120 : Enclosed t120 (15843328420871681655996 / 19073486328125) (500397506317216457268526004157873 / 500000000000000000000000) := enclosed_mul (L := (15843328420871681655996 / 19073486328125)) (U := (500397506317216457268526004157873 / 500000000000000000000000)) ht119 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t121 : ℝ := t87 * d
  have ht121 : Enclosed t121 (-359163104643 / 97656250) (359163104643 / 156250000) := enclosed_mul (L := (-359163104643 / 97656250)) (U := (359163104643 / 156250000)) ht87 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t122 : ℝ := t121 + t94
  have ht122 : Enclosed t122 (-2135001111039388801573560749 / 250000000000000000000000) (-1643883297478495283349 / 1525878906250000000) := enclosed_add (L := (-2135001111039388801573560749 / 250000000000000000000000)) (U := (-1643883297478495283349 / 1525878906250000000)) ht121 ht94 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t123 : ℝ := t122 * d
  have ht123 : Enclosed t123 (-2135001111039388801573560749 / 50000000000000000000000) (2135001111039388801573560749 / 31250000000000000000000) := enclosed_mul (L := (-2135001111039388801573560749 / 50000000000000000000000)) (U := (2135001111039388801573560749 / 31250000000000000000000)) ht122 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t124 : ℝ := t123 + t101
  have ht124 : Enclosed t124 (-4209030069475717646593573560749 / 50000000000000000000000) (-2554113341354271429502426439251 / 31250000000000000000000) := enclosed_add (L := (-4209030069475717646593573560749 / 50000000000000000000000)) (U := (-2554113341354271429502426439251 / 31250000000000000000000)) ht123 ht101 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t125 : ℝ := t124 * d
  have ht125 : Enclosed t125 (-4209030069475717646593573560749 / 10000000000000000000000) (4209030069475717646593573560749 / 6250000000000000000000) := enclosed_mul (L := (-4209030069475717646593573560749 / 10000000000000000000000)) (U := (4209030069475717646593573560749 / 6250000000000000000000)) ht124 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t126 : ℝ := t125 + t120
  have ht126 : Enclosed t126 (4097436901646254585465257287251 / 10000000000000000000000) (837119911875273868996011889017793 / 500000000000000000000000) := enclosed_add (L := (4097436901646254585465257287251 / 10000000000000000000000)) (U := (837119911875273868996011889017793 / 500000000000000000000000)) ht125 ht120 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t127 : ℝ := t35 * betaStar.re
  have ht127 : Enclosed t127 (-2020568945031 / 62500000) (-63136574424 / 1953125) := enclosed_mul (L := (-2020568945031 / 62500000)) (U := (-63136574424 / 1953125)) ht35 hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t128 : ℝ := t127 * opticalSecond
  have ht128 : Enclosed t128 (-376114765134905433 / 62500000000000) (-734523014777013 / 122070312500) := enclosed_mul (L := (-376114765134905433 / 62500000000000)) (U := (-734523014777013 / 122070312500)) ht127 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t129 : ℝ := t128 * companionCoefficient
  have ht129 : Enclosed t129 (2203569044331039 / 610351562500) (3385032886214148897 / 781250000000000) := enclosed_mul (L := (2203569044331039 / 610351562500)) (U := (3385032886214148897 / 781250000000000)) ht128 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t130 : ℝ := t51 * Real.pi
  have ht130 : Enclosed t130 (-621785214391887 / 25000000000) (-9715387789863 / 390625000) := enclosed_mul (L := (-621785214391887 / 25000000000)) (U := (-9715387789863 / 390625000)) ht51 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t131 : ℝ := t130 * Real.pi
  have ht131 : Enclosed t131 (-1953396077037051455991 / 25000000000000000) (-3815223069691410237 / 48828125000000) := enclosed_mul (L := (-1953396077037051455991 / 25000000000000000)) (U := (-3815223069691410237 / 48828125000000)) ht130 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t132 : ℝ := t131 * betaStar.re
  have ht132 : Enclosed t132 (-19942220550471258314212119 / 125000000000000000000) (-1217056159231559865603 / 7629394531250000) := enclosed_mul (L := (-19942220550471258314212119 / 125000000000000000000)) (U := (-1217056159231559865603 / 7629394531250000)) ht131 hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t133 : ℝ := 9600 * Real.pi
  have ht133 : Enclosed t133 (18849552 / 625) (18849558 / 625) := enclosed_mul (L := (18849552 / 625)) (U := (18849558 / 625)) (enclosed_const (9600 : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t134 : ℝ := t132 * opticalSecond
  have ht134 : Enclosed t134 (-29696838079410971491059091737 / 1000000000000000000000000) (-29693741313776814195090866307 / 1000000000000000000000000) := enclosed_mul (L := (-29696838079410971491059091737 / 1000000000000000000000000)) (U := (-29693741313776814195090866307 / 1000000000000000000000000)) ht132 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t135 : ℝ := t134 + t133
  have ht135 : Enclosed t135 (462445120589028508940908263 / 1000000000000000000000000) (465551486223185804909133693 / 1000000000000000000000000) := enclosed_add (L := (462445120589028508940908263 / 1000000000000000000000000)) (U := (465551486223185804909133693 / 1000000000000000000000000)) ht134 ht133 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t136 : ℝ := 1600 * betaStar.im
  have ht136 : Enclosed t136 (-266666666666666666666666667 / 500000000000000000000000) (-480) := enclosed_mul (L := (-266666666666666666666666667 / 500000000000000000000000)) (U := (-480)) (enclosed_const (1600 : ℝ)) hbi (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t137 : ℝ := (-46792704 / 5) * opticalSecond
  have ht137 : Enclosed t137 (-136095848448 / 78125) (-136095117312 / 78125) := enclosed_mul (L := (-136095848448 / 78125)) (U := (-136095117312 / 78125)) (enclosed_const ((-46792704 / 5) : ℝ)) ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t138 : ℝ := t135 * companionCoefficient
  have ht138 : Enclosed t138 (-335197070080693779534576259 / 1000000000000000000000000) (-277467072353417105364544957 / 1000000000000000000000000) := enclosed_mul (L := (-335197070080693779534576259 / 1000000000000000000000000)) (U := (-277467072353417105364544957 / 1000000000000000000000000)) ht135 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t139 : ℝ := t138 + t136
  have ht139 : Enclosed t139 (-868530403414027112867909593 / 1000000000000000000000000) (-757467072353417105364544957 / 1000000000000000000000000) := enclosed_add (L := (-868530403414027112867909593 / 1000000000000000000000000)) (U := (-757467072353417105364544957 / 1000000000000000000000000)) ht138 ht136 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t140 : ℝ := t139 * companionCoefficient
  have ht140 : Enclosed t140 (227240121706025131609363487 / 500000000000000000000000) (625341890458099521264894907 / 1000000000000000000000000) := enclosed_mul (L := (227240121706025131609363487 / 500000000000000000000000)) (U := (625341890458099521264894907 / 1000000000000000000000000)) ht139 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t141 : ℝ := t140 + t137
  have ht141 : Enclosed t141 (-870786189945493974868390636513 / 500000000000000000000000) (-1741392159703141900478735105093 / 1000000000000000000000000) := enclosed_add (L := (-870786189945493974868390636513 / 500000000000000000000000)) (U := (-1741392159703141900478735105093 / 1000000000000000000000000)) ht140 ht137 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t142 : ℝ := t102 * betaStar.re
  have ht142 : Enclosed t142 (10522762404 / 1953125) (673522981677 / 125000000) := enclosed_mul (L := (10522762404 / 1953125)) (U := (673522981677 / 125000000)) ht102 hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t143 : ℝ := t142 * opticalSecond
  have ht143 : Enclosed t143 (244841004925671 / 244140625000) (125371588378301811 / 125000000000000) := enclosed_mul (L := (244841004925671 / 244140625000)) (U := (125371588378301811 / 125000000000000)) ht142 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t144 : ℝ := (-70189056 / 5) * Real.pi
  have ht144 : Enclosed t144 (-3445397609472 / 78125) (-3445396512768 / 78125) := enclosed_mul (L := (-3445397609472 / 78125)) (U := (-3445396512768 / 78125)) (enclosed_const ((-70189056 / 5) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t145 : ℝ := t144 * Real.pi
  have ht145 : Enclosed t145 (-169125578314593264 / 1220703125) (-169125470645935104 / 1220703125) := enclosed_mul (L := (-169125578314593264 / 1220703125)) (U := (-169125470645935104 / 1220703125)) ht144 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t146 : ℝ := (-76038144 / 25) * Real.pi
  have ht146 : Enclosed t146 (-3732514076928 / 390625) (-3732512888832 / 390625) := enclosed_mul (L := (-3732514076928 / 390625)) (U := (-3732512888832 / 390625)) (enclosed_const ((-76038144 / 25) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t147 : ℝ := t145 * opticalSecond
  have ht147 : Enclosed t147 (-1967596407763333371297 / 76293945312500) (-491896146202744564512 / 19073486328125) := enclosed_mul (L := (-1967596407763333371297 / 76293945312500)) (U := (-491896146202744564512 / 19073486328125)) ht145 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t148 : ℝ := t147 + t146
  have ht148 : Enclosed t148 (-2696603063413333371297 / 76293945312500) (-674147752102744564512 / 19073486328125) := enclosed_add (L := (-2696603063413333371297 / 76293945312500)) (U := (-674147752102744564512 / 19073486328125)) ht147 ht146 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t149 : ℝ := t143 * V
  have ht149 : Enclosed t149 0 (2131317002431130787 / 625000000000000) := enclosed_mul (L := 0) (U := (2131317002431130787 / 625000000000000)) ht143 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t150 : ℝ := t149 * V
  have ht150 : Enclosed t150 0 (36232389041329223379 / 3125000000000000) := enclosed_mul (L := 0) (U := (36232389041329223379 / 3125000000000000)) ht149 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t151 : ℝ := t150 + t148
  have ht151 : Enclosed t151 (-2696603063413333371297 / 76293945312500) (-2760403382886808505656677 / 78125000000000000) := enclosed_add (L := (-2696603063413333371297 / 76293945312500)) (U := (-2760403382886808505656677 / 78125000000000000)) ht150 ht148 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t152 : ℝ := (-514719744) * Real.pi
  have ht152 : Enclosed t152 (-25266249136128 / 15625) (-25266241093632 / 15625) := enclosed_mul (L := (-25266249136128 / 15625)) (U := (-25266241093632 / 15625)) (enclosed_const ((-514719744) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t153 : ℝ := t152 * opticalSecond
  have ht153 : Enclosed t153 (-73486490827285536 / 244140625) (-73486072650794496 / 244140625) := enclosed_mul (L := (-73486490827285536 / 244140625)) (U := (-73486072650794496 / 244140625)) ht152 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t154 : ℝ := t67 + t153
  have ht154 : Enclosed t154 (-73375106827285536 / 244140625) (-73362312650794496 / 244140625) := enclosed_add (L := (-73375106827285536 / 244140625)) (U := (-73362312650794496 / 244140625)) ht67 ht153 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t155 : ℝ := t151 * companionCoefficient
  have ht155 : Enclosed t155 (8281210148660425516970031 / 390625000000000000) (24269427570720000341673 / 953674316406250) := enclosed_mul (L := (8281210148660425516970031 / 390625000000000000)) (U := (24269427570720000341673 / 953674316406250)) ht151 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t156 : ℝ := t155 + t154
  have ht156 : Enclosed t156 (-109118960774996432083029969 / 390625000000000000) (-262302106221445999658327 / 953674316406250) := enclosed_add (L := (-109118960774996432083029969 / 390625000000000000)) (U := (-262302106221445999658327 / 953674316406250)) ht155 ht154 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t157 : ℝ := t129 * d
  have ht157 : Enclosed t157 (-3385032886214148897 / 97656250000000) (3385032886214148897 / 156250000000000) := enclosed_mul (L := (-3385032886214148897 / 97656250000000)) (U := (3385032886214148897 / 156250000000000)) ht129 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t158 : ℝ := t157 + t141
  have ht158 : Enclosed t158 (-888117558322910417221030636513 / 500000000000000000000000) (-1719727949231371347537935105093 / 1000000000000000000000000) := enclosed_add (L := (-888117558322910417221030636513 / 500000000000000000000000)) (U := (-1719727949231371347537935105093 / 1000000000000000000000000)) ht157 ht141 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t159 : ℝ := t158 * d
  have ht159 : Enclosed t159 (-888117558322910417221030636513 / 100000000000000000000000) (888117558322910417221030636513 / 62500000000000000000000) := enclosed_mul (L := (-888117558322910417221030636513 / 100000000000000000000000)) (U := (888117558322910417221030636513 / 62500000000000000000000)) ht158 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t160 : ℝ := t159 + t156
  have ht160 : Enclosed t160 (-28822571516721997030476702700513 / 100000000000000000000000) (-16302113275005774616387087635487 / 62500000000000000000000) := enclosed_add (L := (-28822571516721997030476702700513 / 100000000000000000000000)) (U := (-16302113275005774616387087635487 / 62500000000000000000000)) ht159 ht156 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t161 : ℝ := (-840) * betaStar.re
  have ht161 : Enclosed t161 (-214389 / 125) (-214368 / 125) := enclosed_mul (L := (-214389 / 125)) (U := (-214368 / 125)) (enclosed_const ((-840) : ℝ)) hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t162 : ℝ := t161 * opticalSecond
  have ht162 : Enclosed t162 (-39907011627 / 125000000) (-623482629 / 1953125) := enclosed_mul (L := (-39907011627 / 125000000)) (U := (-623482629 / 1953125)) ht161 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t163 : ℝ := t36 * betaStar.re
  have ht163 : Enclosed t163 (-6347805253726774383 / 62500000000000) (-3099208704966297 / 30517578125) := enclosed_mul (L := (-6347805253726774383 / 62500000000000)) (U := (-3099208704966297 / 30517578125)) ht36 hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t164 : ℝ := t163 * opticalSecond
  have ht164 : Enclosed t164 (-1181599513344462963974769 / 62500000000000000000) (-288446453379918228087 / 15258789062500000) := enclosed_mul (L := (-1181599513344462963974769 / 62500000000000000000)) (U := (-288446453379918228087 / 15258789062500000)) ht163 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t165 : ℝ := t164 + 3200
  have ht165 : Enclosed t165 (-981599513344462963974769 / 62500000000000000000) (-239618328379918228087 / 15258789062500000) := enclosed_add (L := (-981599513344462963974769 / 62500000000000000000)) (U := (-239618328379918228087 / 15258789062500000)) ht164 (enclosed_const (3200 : ℝ)) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t166 : ℝ := t165 * companionCoefficient
  have ht166 : Enclosed t166 (718854985139754684261 / 76293945312500000) (8834395620100166675772921 / 781250000000000000000) := enclosed_mul (L := (718854985139754684261 / 76293945312500000)) (U := (8834395620100166675772921 / 781250000000000000000)) ht165 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t167 : ℝ := (-630) * Real.pi
  have ht167 : Enclosed t167 (-197920359 / 100000) (-24740037 / 12500) := enclosed_mul (L := (-197920359 / 100000)) (U := (-24740037 / 12500)) (enclosed_const ((-630) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t168 : ℝ := t167 * Real.pi
  have ht168 : Enclosed t168 (-621785214391887 / 100000000000) (-9715387789863 / 1562500000) := enclosed_mul (L := (-621785214391887 / 100000000000)) (U := (-9715387789863 / 1562500000)) ht167 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t169 : ℝ := t168 * Real.pi
  have ht169 : Enclosed t169 (-1953396077037051455991 / 100000000000000000) (-3815223069691410237 / 195312500000000) := enclosed_mul (L := (-1953396077037051455991 / 100000000000000000)) (U := (-3815223069691410237 / 195312500000000)) ht168 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t170 : ℝ := t169 * Real.pi
  have ht170 : Enclosed t170 (-6136775441847061594781133663 / 100000000000000000000000) (-1498234284244747108659663 / 24414062500000000000) := enclosed_mul (L := (-6136775441847061594781133663 / 100000000000000000000000)) (U := (-1498234284244747108659663 / 24414062500000000000)) ht169 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t171 : ℝ := t170 * betaStar.re
  have ht171 : Enclosed t171 (-31325170242908325910560296783 / 250000000000000000000000) (-125288247898688540550740704493 / 1000000000000000000000000) := enclosed_mul (L := (-31325170242908325910560296783 / 250000000000000000000000)) (U := (-125288247898688540550740704493 / 1000000000000000000000000)) ht170 hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t172 : ℝ := 4800 * Real.pi
  have ht172 : Enclosed t172 (9424776 / 625) (9424779 / 625) := enclosed_mul (L := (9424776 / 625)) (U := (9424779 / 625)) (enclosed_const (4800 : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t173 : ℝ := t172 * Real.pi
  have ht173 : Enclosed t173 (462637513803 / 9765625) (29608819732947 / 625000000) := enclosed_mul (L := (462637513803 / 9765625)) (U := (29608819732947 / 625000000)) ht172 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t174 : ℝ := t171 * opticalSecond
  have ht174 : Enclosed t174 (-23323844658102738039877701297 / 1000000000000000000000000) (-4664281008071536463039195243 / 200000000000000000000000) := enclosed_mul (L := (-23323844658102738039877701297 / 1000000000000000000000000)) (U := (-4664281008071536463039195243 / 200000000000000000000000)) ht171 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t175 : ℝ := t174 + t173
  have ht175 : Enclosed t175 (24050236755324461960122298703 / 1000000000000000000000000) (4810541306471503536960804757 / 200000000000000000000000) := enclosed_add (L := (24050236755324461960122298703 / 1000000000000000000000000)) (U := (4810541306471503536960804757 / 200000000000000000000000)) ht174 ht173 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t176 : ℝ := 1600 * Real.pi
  have ht176 : Enclosed t176 (3141592 / 625) (3141593 / 625) := enclosed_mul (L := (3141592 / 625)) (U := (3141593 / 625)) (enclosed_const (1600 : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t177 : ℝ := t176 * betaStar.im
  have ht177 : Enclosed t177 (-1675516266666666666666666667 / 1000000000000000000000000) (-4712388 / 3125) := enclosed_mul (L := (-1675516266666666666666666667 / 1000000000000000000000000)) (U := (-4712388 / 3125)) ht176 hbi (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t178 : ℝ := (-46792704 / 5) * Real.pi
  have ht178 : Enclosed t178 (-2296931739648 / 78125) (-2296931008512 / 78125) := enclosed_mul (L := (-2296931739648 / 78125)) (U := (-2296931008512 / 78125)) (enclosed_const ((-46792704 / 5) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t179 : ℝ := t178 * opticalSecond
  have ht179 : Enclosed t179 (-6680590075207776 / 1220703125) (-6680552059163136 / 1220703125) := enclosed_mul (L := (-6680590075207776 / 1220703125)) (U := (-6680552059163136 / 1220703125)) ht178 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t180 : ℝ := t179 + (-76038144 / 25)
  have ht180 : Enclosed t180 (-10393390075207776 / 1220703125) (-10393352059163136 / 1220703125) := enclosed_add (L := (-10393390075207776 / 1220703125)) (U := (-10393352059163136 / 1220703125)) ht179 (enclosed_const ((-76038144 / 25) : ℝ)) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t181 : ℝ := t175 * companionCoefficient
  have ht181 : Enclosed t181 (-8658974351648706366529448563 / 500000000000000000000000) (-14430142053194677176073379221 / 1000000000000000000000000) := enclosed_mul (L := (-8658974351648706366529448563 / 500000000000000000000000)) (U := (-14430142053194677176073379221 / 1000000000000000000000000)) ht175 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t182 : ℝ := t181 + t177
  have ht182 : Enclosed t182 (-18993464969964079399725563793 / 1000000000000000000000000) (-15938106213194677176073379221 / 1000000000000000000000000) := enclosed_add (L := (-18993464969964079399725563793 / 1000000000000000000000000)) (U := (-15938106213194677176073379221 / 1000000000000000000000000)) ht181 ht177 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t183 : ℝ := t182 * companionCoefficient
  have ht183 : Enclosed t183 (2390715931979201576411006883 / 250000000000000000000000) (13675294778374137167802405931 / 1000000000000000000000000) := enclosed_mul (L := (2390715931979201576411006883 / 250000000000000000000000)) (U := (13675294778374137167802405931 / 1000000000000000000000000)) ht182 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t184 : ℝ := t183 + t180
  have ht184 : Enclosed t184 (-2126175571470573323223588993117 / 250000000000000000000000) (-8500558712088066874032197594069 / 1000000000000000000000000) := enclosed_add (L := (-2126175571470573323223588993117 / 250000000000000000000000)) (U := (-8500558712088066874032197594069 / 1000000000000000000000000)) ht183 ht180 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t185 : ℝ := t162 * d
  have ht185 : Enclosed t185 (-39907011627 / 25000000) (39907011627 / 15625000) := enclosed_mul (L := (-39907011627 / 25000000)) (U := (39907011627 / 15625000)) ht162 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t186 : ℝ := t185 + t166
  have ht186 : Enclosed t186 (1194136901267058196647 / 152587890625000000) (10829746201450166675772921 / 781250000000000000000) := enclosed_add (L := (1194136901267058196647 / 152587890625000000)) (U := (10829746201450166675772921 / 781250000000000000000)) ht185 ht166 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t187 : ℝ := t186 * d
  have ht187 : Enclosed t187 (-10829746201450166675772921 / 97656250000000000000) (10829746201450166675772921 / 156250000000000000000) := enclosed_mul (L := (-10829746201450166675772921 / 97656250000000000000)) (U := (10829746201450166675772921 / 156250000000000000000)) ht186 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t188 : ℝ := t187 + t184
  have ht188 : Enclosed t188 (-2153899721746285749913567670877 / 250000000000000000000000) (-8431248336398785807307250899669 / 1000000000000000000000000) := enclosed_add (L := (-2153899721746285749913567670877 / 250000000000000000000000)) (U := (-8431248336398785807307250899669 / 1000000000000000000000000)) ht187 ht184 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t189 : ℝ := (-1680) * Real.pi
  have ht189 : Enclosed t189 (-65973453 / 12500) (-16493358 / 3125) := enclosed_mul (L := (-65973453 / 12500)) (U := (-16493358 / 3125)) (enclosed_const ((-1680) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t190 : ℝ := t189 * betaStar.re
  have ht190 : Enclosed t190 (-673522981677 / 62500000) (-21045524808 / 1953125) := enclosed_mul (L := (-673522981677 / 62500000)) (U := (-21045524808 / 1953125)) ht189 hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t191 : ℝ := t190 * opticalSecond
  have ht191 : Enclosed t191 (-125371588378301811 / 62500000000000) (-244841004925671 / 122070312500) := enclosed_mul (L := (-125371588378301811 / 62500000000000)) (U := (-244841004925671 / 122070312500)) ht190 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t192 : ℝ := t189 * Real.pi
  have ht192 : Enclosed t192 (-207261738130629 / 12500000000) (-3238462596621 / 195312500) := enclosed_mul (L := (-207261738130629 / 12500000000)) (U := (-3238462596621 / 195312500)) ht189 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t193 : ℝ := t192 * Real.pi
  have ht193 : Enclosed t193 (-651132025679017151997 / 12500000000000000) (-1271741023230470079 / 24414062500000) := enclosed_mul (L := (-651132025679017151997 / 12500000000000000)) (U := (-1271741023230470079 / 24414062500000)) ht192 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t194 : ℝ := t193 * betaStar.re
  have ht194 : Enclosed t194 (-6647406850157086104737373 / 62500000000000000000) (-405685386410519955201 / 3814697265625000) := enclosed_mul (L := (-6647406850157086104737373 / 62500000000000000000)) (U := (-405685386410519955201 / 3814697265625000)) ht193 hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t195 : ℝ := 3200 * Real.pi
  have ht195 : Enclosed t195 (6283184 / 625) (6283186 / 625) := enclosed_mul (L := (6283184 / 625)) (U := (6283186 / 625)) (enclosed_const (3200 : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t196 : ℝ := t194 * opticalSecond
  have ht196 : Enclosed t196 (-9898946026470323830353030579 / 500000000000000000000000) (-9897913771258938065030288769 / 500000000000000000000000) := enclosed_mul (L := (-9898946026470323830353030579 / 500000000000000000000000)) (U := (-9897913771258938065030288769 / 500000000000000000000000)) ht194 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t197 : ℝ := t196 + t195
  have ht197 : Enclosed t197 (-4872398826470323830353030579 / 500000000000000000000000) (-4871364971258938065030288769 / 500000000000000000000000) := enclosed_add (L := (-4872398826470323830353030579 / 500000000000000000000000)) (U := (-4871364971258938065030288769 / 500000000000000000000000)) ht196 ht195 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t198 : ℝ := t197 * companionCoefficient
  have ht198 : Enclosed t198 (2922818982755362839018173261 / 500000000000000000000000) (3508127155058633157854182017 / 500000000000000000000000) := enclosed_mul (L := (2922818982755362839018173261 / 500000000000000000000000)) (U := (3508127155058633157854182017 / 500000000000000000000000)) ht197 hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t199 : ℝ := t198 + t136
  have ht199 : Enclosed t199 (1328076158044348086175753297 / 250000000000000000000000) (3268127155058633157854182017 / 500000000000000000000000) := enclosed_add (L := (1328076158044348086175753297 / 250000000000000000000000)) (U := (3268127155058633157854182017 / 500000000000000000000000)) ht198 ht136 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t200 : ℝ := t191 * d
  have ht200 : Enclosed t200 (-125371588378301811 / 12500000000000) (125371588378301811 / 7812500000000) := enclosed_mul (L := (-125371588378301811 / 12500000000000)) (U := (125371588378301811 / 7812500000000)) ht191 hd (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t201 : ℝ := t200 + t199
  have ht201 : Enclosed t201 (-1179355609521688133824246703 / 250000000000000000000000) (11291908811269949061854182017 / 500000000000000000000000) := enclosed_add (L := (-1179355609521688133824246703 / 250000000000000000000000)) (U := (11291908811269949061854182017 / 500000000000000000000000)) ht200 ht199 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t202 : ℝ := (-840) * Real.pi
  have ht202 : Enclosed t202 (-65973453 / 25000) (-8246679 / 3125) := enclosed_mul (L := (-65973453 / 25000)) (U := (-8246679 / 3125)) (enclosed_const ((-840) : ℝ)) hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t203 : ℝ := t202 * Real.pi
  have ht203 : Enclosed t203 (-207261738130629 / 25000000000) (-3238462596621 / 390625000) := enclosed_mul (L := (-207261738130629 / 25000000000)) (U := (-3238462596621 / 390625000)) ht202 hp (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t204 : ℝ := t203 * betaStar.re
  have ht204 : Enclosed t204 (-2115935084575591461 / 125000000000000) (-1033069568322099 / 61035156250) := enclosed_mul (L := (-2115935084575591461 / 125000000000000)) (U := (-1033069568322099 / 61035156250)) ht203 hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t205 : ℝ := t204 * opticalSecond
  have ht205 : Enclosed t205 (-393866504448154321324923 / 125000000000000000000) (-96148817793306076029 / 30517578125000000) := enclosed_mul (L := (-393866504448154321324923 / 125000000000000000000)) (U := (-96148817793306076029 / 30517578125000000)) ht204 ha (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t206 : ℝ := t205 + 3200
  have ht206 : Enclosed t206 (6133495551845678675077 / 125000000000000000000) (1507432206693923971 / 30517578125000000) := enclosed_add (L := (6133495551845678675077 / 125000000000000000000)) (U := (1507432206693923971 / 30517578125000000)) ht205 (enclosed_const (3200 : ℝ)) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t207 : ℝ := t8 * t
  have ht207 : Enclosed t207 (-115710397803 / 2000000000) (105543081 / 1250000) := enclosed_mul (L := (-115710397803 / 2000000000)) (U := (105543081 / 1250000)) ht8 ht (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t208 : ℝ := t207 + t12
  have ht208 : Enclosed t208 (-42513714770535099 / 1250000000000) (332892692980533 / 15625000000) := enclosed_add (L := (-42513714770535099 / 1250000000000)) (U := (332892692980533 / 15625000000)) ht207 ht12 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t209 : ℝ := t208 * t
  have ht209 : Enclosed t209 (-42513714770535099 / 640000000000000) (332892692980533 / 8000000000000) := enclosed_mul (L := (-42513714770535099 / 640000000000000)) (U := (332892692980533 / 8000000000000)) ht208 ht (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t210 : ℝ := t209 + t50
  have ht210 : Enclosed t210 (-44592074193389866295765002131 / 10000000000000000000) (4066185094391653862657726901 / 625000000000000000) := enclosed_add (L := (-44592074193389866295765002131 / 10000000000000000000)) (U := (4066185094391653862657726901 / 625000000000000000)) ht209 ht50 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t211 : ℝ := t210 * t
  have ht211 : Enclosed t211 (-8709389490896458260891601978711 / 1000000000000000000000000) (4066185094391653862657726901 / 320000000000000000000) := enclosed_mul (L := (-8709389490896458260891601978711 / 1000000000000000000000000)) (U := (4066185094391653862657726901 / 320000000000000000000)) ht210 ht (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t212 : ℝ := t211 + t84
  have ht212 : Enclosed t212 (-5191390799298412136829766241338711 / 1000000000000000000000000) (1039151521525940086427632654773 / 320000000000000000000) := enclosed_add (L := (-5191390799298412136829766241338711 / 1000000000000000000000000)) (U := (1039151521525940086427632654773 / 320000000000000000000)) ht211 ht84 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t213 : ℝ := t212 * t
  have ht213 : Enclosed t213 (-2027887030975942240949127438023 / 200000000000000000000000) (792809693547012395040613292521 / 125000000000000000000000) := enclosed_mul (L := (-2027887030975942240949127438023 / 200000000000000000000000)) (U := (792809693547012395040613292521 / 125000000000000000000000)) ht212 ht (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t214 : ℝ := t213 + t126
  have ht214 : Enclosed t214 (79920851001949149468356018306997 / 200000000000000000000000) (840291150649461918576174342187877 / 500000000000000000000000) := enclosed_add (L := (79920851001949149468356018306997 / 200000000000000000000000)) (U := (840291150649461918576174342187877 / 500000000000000000000000)) ht213 ht126 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t215 : ℝ := t214 * t
  have ht215 : Enclosed t215 0 (820596826806115154859545256043 / 250000000000000000000000) := enclosed_mul (L := 0) (U := (820596826806115154859545256043 / 250000000000000000000000)) ht214 ht (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t216 : ℝ := t215 + t160
  have ht216 : Enclosed t216 (-28822571516721997030476702700513 / 100000000000000000000000) (-12877571254643396662137761057181 / 50000000000000000000000) := enclosed_add (L := (-28822571516721997030476702700513 / 100000000000000000000000)) (U := (-12877571254643396662137761057181 / 50000000000000000000000)) ht215 ht160 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t217 : ℝ := t216 * t
  have ht217 : Enclosed t217 (-28147042496798825225074904981 / 50000000000000000000000) 0 := enclosed_mul (L := (-28147042496798825225074904981 / 50000000000000000000000)) (U := 0) ht216 ht (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t218 : ℝ := t217 + t188
  have ht218 : Enclosed t218 (-1147317467115139938019471097891 / 125000000000000000000000) (-8431248336398785807307250899669 / 1000000000000000000000000) := enclosed_add (L := (-1147317467115139938019471097891 / 125000000000000000000000)) (U := (-8431248336398785807307250899669 / 1000000000000000000000000)) ht217 ht188 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t219 : ℝ := t218 * t
  have ht219 : Enclosed t219 (-3585367084734812306310847181 / 200000000000000000000000) 0 := enclosed_mul (L := (-3585367084734812306310847181 / 200000000000000000000000)) (U := 0) ht218 ht (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t220 : ℝ := t219 + t201
  have ht220 : Enclosed t220 (-22644257861760814066851222717 / 1000000000000000000000000) (11291908811269949061854182017 / 500000000000000000000000) := enclosed_add (L := (-22644257861760814066851222717 / 1000000000000000000000000)) (U := (11291908811269949061854182017 / 500000000000000000000000)) ht219 ht201 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t221 : ℝ := t220 * t
  have ht221 : Enclosed t221 (-8845413227250317994863759 / 200000000000000000000000) (44109018794023238522867899 / 1000000000000000000000000) := enclosed_mul (L := (-8845413227250317994863759 / 200000000000000000000000)) (U := (44109018794023238522867899 / 1000000000000000000000000)) ht220 ht (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t222 : ℝ := t221 + t206
  have ht222 : Enclosed t222 (968179655702767885259441 / 200000000000000000000000) (93504557342969739204595899 / 1000000000000000000000000) := enclosed_add (L := (968179655702767885259441 / 200000000000000000000000)) (U := (93504557342969739204595899 / 1000000000000000000000000)) ht221 ht206 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  have he : scaledUpper 340 (65/2) t (Real.pi+d*t) V=t222 := by
    dsimp only [scaledUpper,scaledFError,scaledError,scaledA,scaledB,scaledP,t0,t1,t2,t3,t4,t5,t6,t7,t8,t9,t10,t11,t12,t13,t14,t15,t16,t17,t18,t19,t20,t21,t22,t23,t24,t25,t26,t27,t28,t29,t30,t31,t32,t33,t34,t35,t36,t37,t38,t39,t40,t41,t42,t43,t44,t45,t46,t47,t48,t49,t50,t51,t52,t53,t54,t55,t56,t57,t58,t59,t60,t61,t62,t63,t64,t65,t66,t67,t68,t69,t70,t71,t72,t73,t74,t75,t76,t77,t78,t79,t80,t81,t82,t83,t84,t85,t86,t87,t88,t89,t90,t91,t92,t93,t94,t95,t96,t97,t98,t99,t100,t101,t102,t103,t104,t105,t106,t107,t108,t109,t110,t111,t112,t113,t114,t115,t116,t117,t118,t119,t120,t121,t122,t123,t124,t125,t126,t127,t128,t129,t130,t131,t132,t133,t134,t135,t136,t137,t138,t139,t140,t141,t142,t143,t144,t145,t146,t147,t148,t149,t150,t151,t152,t153,t154,t155,t156,t157,t158,t159,t160,t161,t162,t163,t164,t165,t166,t167,t168,t169,t170,t171,t172,t173,t174,t175,t176,t177,t178,t179,t180,t181,t182,t183,t184,t185,t186,t187,t188,t189,t190,t191,t192,t193,t194,t195,t196,t197,t198,t199,t200,t201,t202,t203,t204,t205,t206,t207,t208,t209,t210,t211,t212,t213,t214,t215,t216,t217,t218,t219,t220,t221,t222]
    ring
  rw [he]
  linarith [ht222.1]

#print axioms horner_upper_512
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/ImaginaryRemainder.lean <==
module
public import SLean.Explicit.Sharp.RealStructure

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem power_remainder_im {G : ℂ → ℂ} {M : ℝ} (n : ℕ) (hn : 1≤n) (hM : 0≤M)
    (ha : AnalyticOnNhd ℂ G (ball 0 (1/10))) (hb : ∀w,‖w‖≤9/100→‖G w‖≤M)
    (hr : ∀x : ℝ, |x|≤1/100→(((x:ℂ)^n)*G (x:ℂ)).im=0)
    {z : ℂ} (hz : ‖z‖≤1/100) :
    |(z^n*G z).im|≤((n:ℝ)+1)*M*‖z‖^(n-1)*|z.im| := by
  have hg : AnalyticOnNhd ℂ G (ball 0 (9/100)) := ha.mono (ball_subset_ball (by norm_num))
  have hder (w : ℂ) (hw : w∈closedBall 0 ‖z‖) :
      ‖deriv (fun v=>v^n*G v) w‖≤((n:ℝ)+1)*M*‖z‖^(n-1) := by
    have hw' : ‖w‖≤‖z‖ := by simpa only [mem_closedBall,dist_zero_right] using hw
    have hwa := ha w (by simp only [mem_ball,dist_zero_right]; linarith)
    have hd := derivative_bound_radius (by norm_num : (0:ℝ)<7/100) hg
      (fun v hv=>hb v hv.le) (z := w) (by linarith)
    have hval := hb w (by linarith)
    change ‖deriv (id^n*G) w‖≤((n:ℝ)+1)*M*‖z‖^(n-1)
    rw [((hasDerivAt_id w).pow n |>.mul hwa.differentiableAt.hasDerivAt).deriv]
    simp only [Function.id_def,Pi.pow_apply]
    simp only [mul_one,norm_mul,norm_pow,Complex.norm_natCast] at *
    calc
      _ ≤ (n:ℝ)*‖w‖^(n-1)*‖G w‖+‖w‖^n*‖deriv G w‖ :=
        (norm_add_le _ _).trans_eq (by simp only [norm_mul,norm_pow,Complex.norm_natCast])
      _ ≤ (n:ℝ)*‖z‖^(n-1)*M+‖z‖^n*(M/(7/100)) := by gcongr
      _ ≤ _ := by
        rw [show n=(n-1)+1 by omega,pow_succ]
        have hh : ‖z‖*(M/(7/100))≤M := by nlinarith
        have hm := mul_le_mul_of_nonneg_left hh (pow_nonneg (norm_nonneg z) (n-1))
        push_cast
        nlinarith
  have hdiff (w : ℂ) (hw : w∈closedBall 0 ‖z‖) :
      DifferentiableAt ℂ (fun v=>v^n*G v) w := by
    have hw' : ‖w‖≤‖z‖ := by simpa only [mem_closedBall,dist_zero_right] using hw
    exact ((analyticAt_id.pow n).mul (ha w (by simp only [mem_ball,dist_zero_right]; linarith))).differentiableAt
  have hzmem : z∈closedBall 0 ‖z‖ := by simp
  have hxmem : (z.re:ℂ)∈closedBall 0 ‖z‖ := by
    simpa only [mem_closedBall,dist_zero_right,Complex.norm_real,Real.norm_eq_abs] using Complex.abs_re_le_norm z
  have he := (convex_closedBall (0:ℂ) ‖z‖).norm_image_sub_le_of_norm_deriv_le hdiff hder hxmem hzmem
  have hr0 := hr z.re ((Complex.abs_re_le_norm z).trans hz)
  have hnorm : ‖z-(z.re:ℂ)‖=|z.im| := by
    have h : z-(z.re:ℂ)=(z.im:ℂ)*Complex.I := by apply Complex.ext <;> simp
    rw [h,norm_mul,Complex.norm_I,mul_one,Complex.norm_real,Real.norm_eq_abs]
  rw [hnorm] at he
  have hi := (Complex.abs_im_le_norm (z^n*G z-(z.re:ℂ)^n*G (z.re:ℂ))).trans he
  simpa only [Complex.sub_im,hr0,sub_zero] using hi

theorem F_fourth_im {z : ℂ} (hz : ‖z‖≤1/100) :
    |(F z-((wStar:ℂ)+(opticalSecond:ℂ)*z^2+(opticalThird:ℂ)*z^3)).im|≤
      40*‖z‖^3*|z.im| := by
  obtain ⟨G,ha,he,hb⟩ := F_fourth_quotient
  rw [he]
  have hr (x : ℝ) (hx : |x|≤1/100) : (((x:ℂ)^4)*G (x:ℂ)).im=0 := by
    rw [← he]
    simp [Complex.sub_im,← Complex.ofReal_pow,F_real (by linarith : |x|≤1/10)]
  convert power_remainder_im 4 (by norm_num) (by norm_num) ha hb hr hz using 1 <;> norm_num

theorem sigma_fourth_im {z : ℂ} (hz : ‖z‖≤1/100) :
    |(z+SLean.Explicit.sigma z+(companionCoefficient:ℂ)*z^2+(companionCoefficient:ℂ)^2*z^3).im|≤
      5500*‖z‖^3*|z.im| := by
  obtain ⟨G,ha,he,hb⟩ := sigma_fourth_quotient
  rw [he]
  have hr (x : ℝ) (hx : |x|≤1/100) : (((x:ℂ)^4)*G (x:ℂ)).im=0 := by
    rw [← he]
    simp [← Complex.ofReal_pow,sigma_real (by linarith : |x|≤1/10)]
  convert power_remainder_im 4 (by norm_num) (by norm_num) ha hb hr hz using 1 <;> norm_num

#print axioms F_fourth_im
#print axioms sigma_fourth_im
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/OpticalBox.lean <==
module
public import SLean.Explicit.Sharp.Trig

@[expose] public section
set_option autoImplicit false
set_option maxRecDepth 8192
set_option maxHeartbeats 0
set_option linter.unusedTactic false
set_option linter.unreachableTactic false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Cert

theorem optical_box {c s : ℂ}
    (hc : CEnclosed c (418/1000) (639/1000) (-11/100) (11/100))
    (hs : CEnclosed s (738/1000) (959/1000) (-11/100) (11/100)) :
    290 ≤ (455-252*c+7*c^2).re ∧
    5000 ≤ ((s*(104+c))^2+4*(455-252*c+7*c^2)*(1-c)^2).re ∧
    ((455-252*c+7*c^2)*(wStar:ℂ)+s*(104+c)/2).re ≤ -30 := by
  have hw : Enclosed wStar (-277/1000) (-276/1000) := by
    have h := wStar_bounds
    norm_num [Enclosed,wLower,wUpper] at h ⊢
    constructor <;> linarith
  let v0 : ℂ := ((252 : ℝ) : ℂ)
  have hv0re : Enclosed v0.re 252 252 := by
    convert (enclosed_const (252 : ℝ)) using 1
    all_goals norm_num only [v0, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv0im : Enclosed v0.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v0, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t0 : ℝ := v0.re * c.re
  have ht0 : Enclosed t0 (13167 / 125) (40257 / 250) := enclosed_mul (L := (13167 / 125)) (U := (40257 / 250)) hv0re hc.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t1 : ℝ := v0.im * c.im
  have ht1 : Enclosed t1 0 0 := enclosed_mul (L := 0) (U := 0) hv0im hc.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t2 : ℝ := t0 - t1
  have ht2 : Enclosed t2 (13167 / 125) (40257 / 250) := enclosed_sub (L := (13167 / 125)) (U := (40257 / 250)) ht0 ht1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t3 : ℝ := v0.re * c.im
  have ht3 : Enclosed t3 (-693 / 25) (693 / 25) := enclosed_mul (L := (-693 / 25)) (U := (693 / 25)) hv0re hc.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t4 : ℝ := v0.im * c.re
  have ht4 : Enclosed t4 0 0 := enclosed_mul (L := 0) (U := 0) hv0im hc.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t5 : ℝ := t3 + t4
  have ht5 : Enclosed t5 (-693 / 25) (693 / 25) := enclosed_add (L := (-693 / 25)) (U := (693 / 25)) ht3 ht4 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v1 : ℂ := v0*c
  have hv1re : Enclosed v1.re (13167 / 125) (40257 / 250) := by
    convert ht2 using 1
    all_goals norm_num only [v1, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv1im : Enclosed v1.im (-693 / 25) (693 / 25) := by
    convert ht5 using 1
    all_goals norm_num only [v1, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v2 : ℂ := ((455 : ℝ) : ℂ)
  have hv2re : Enclosed v2.re 455 455 := by
    convert (enclosed_const (455 : ℝ)) using 1
    all_goals norm_num only [v2, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv2im : Enclosed v2.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v2, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t6 : ℝ := v2.re - v1.re
  have ht6 : Enclosed t6 (73493 / 250) (43708 / 125) := enclosed_sub (L := (73493 / 250)) (U := (43708 / 125)) hv2re hv1re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t7 : ℝ := v2.im - v1.im
  have ht7 : Enclosed t7 (-693 / 25) (693 / 25) := enclosed_sub (L := (-693 / 25)) (U := (693 / 25)) hv2im hv1im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v3 : ℂ := v2-v1
  have hv3re : Enclosed v3.re (73493 / 250) (43708 / 125) := by
    convert ht6 using 1
    all_goals norm_num only [v3, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv3im : Enclosed v3.im (-693 / 25) (693 / 25) := by
    convert ht7 using 1
    all_goals norm_num only [v3, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v4 : ℂ := ((7 : ℝ) : ℂ)
  have hv4re : Enclosed v4.re 7 7 := by
    convert (enclosed_const (7 : ℝ)) using 1
    all_goals norm_num only [v4, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv4im : Enclosed v4.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v4, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t8 : ℝ := v4.re * c.re
  have ht8 : Enclosed t8 (1463 / 500) (4473 / 1000) := enclosed_mul (L := (1463 / 500)) (U := (4473 / 1000)) hv4re hc.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t9 : ℝ := v4.im * c.im
  have ht9 : Enclosed t9 0 0 := enclosed_mul (L := 0) (U := 0) hv4im hc.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t10 : ℝ := t8 - t9
  have ht10 : Enclosed t10 (1463 / 500) (4473 / 1000) := enclosed_sub (L := (1463 / 500)) (U := (4473 / 1000)) ht8 ht9 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t11 : ℝ := v4.re * c.im
  have ht11 : Enclosed t11 (-77 / 100) (77 / 100) := enclosed_mul (L := (-77 / 100)) (U := (77 / 100)) hv4re hc.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t12 : ℝ := v4.im * c.re
  have ht12 : Enclosed t12 0 0 := enclosed_mul (L := 0) (U := 0) hv4im hc.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t13 : ℝ := t11 + t12
  have ht13 : Enclosed t13 (-77 / 100) (77 / 100) := enclosed_add (L := (-77 / 100)) (U := (77 / 100)) ht11 ht12 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v5 : ℂ := v4*c
  have hv5re : Enclosed v5.re (1463 / 500) (4473 / 1000) := by
    convert ht10 using 1
    all_goals norm_num only [v5, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv5im : Enclosed v5.im (-77 / 100) (77 / 100) := by
    convert ht13 using 1
    all_goals norm_num only [v5, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t14 : ℝ := v5.re * c.re
  have ht14 : Enclosed t14 (305767 / 250000) (2858247 / 1000000) := enclosed_mul (L := (305767 / 250000)) (U := (2858247 / 1000000)) hv5re hc.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t15 : ℝ := v5.im * c.im
  have ht15 : Enclosed t15 (-847 / 10000) (847 / 10000) := enclosed_mul (L := (-847 / 10000)) (U := (847 / 10000)) hv5im hc.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t16 : ℝ := t14 - t15
  have ht16 : Enclosed t16 (17787 / 15625) (2942947 / 1000000) := enclosed_sub (L := (17787 / 15625)) (U := (2942947 / 1000000)) ht14 ht15 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t17 : ℝ := v5.re * c.im
  have ht17 : Enclosed t17 (-49203 / 100000) (49203 / 100000) := enclosed_mul (L := (-49203 / 100000)) (U := (49203 / 100000)) hv5re hc.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t18 : ℝ := v5.im * c.re
  have ht18 : Enclosed t18 (-49203 / 100000) (49203 / 100000) := enclosed_mul (L := (-49203 / 100000)) (U := (49203 / 100000)) hv5im hc.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t19 : ℝ := t17 + t18
  have ht19 : Enclosed t19 (-49203 / 50000) (49203 / 50000) := enclosed_add (L := (-49203 / 50000)) (U := (49203 / 50000)) ht17 ht18 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v6 : ℂ := v5*c
  have hv6re : Enclosed v6.re (17787 / 15625) (2942947 / 1000000) := by
    convert ht16 using 1
    all_goals norm_num only [v6, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv6im : Enclosed v6.im (-49203 / 50000) (49203 / 50000) := by
    convert ht19 using 1
    all_goals norm_num only [v6, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t20 : ℝ := v3.re + v6.re
  have ht20 : Enclosed t20 (9222199 / 31250) (352606947 / 1000000) := enclosed_add (L := (9222199 / 31250)) (U := (352606947 / 1000000)) hv3re hv6re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t21 : ℝ := v3.im + v6.im
  have ht21 : Enclosed t21 (-1435203 / 50000) (1435203 / 50000) := enclosed_add (L := (-1435203 / 50000)) (U := (1435203 / 50000)) hv3im hv6im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v7 : ℂ := v3+v6
  have hv7re : Enclosed v7.re (9222199 / 31250) (352606947 / 1000000) := by
    convert ht20 using 1
    all_goals norm_num only [v7, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv7im : Enclosed v7.im (-1435203 / 50000) (1435203 / 50000) := by
    convert ht21 using 1
    all_goals norm_num only [v7, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v8 : ℂ := ((104 : ℝ) : ℂ)
  have hv8re : Enclosed v8.re 104 104 := by
    convert (enclosed_const (104 : ℝ)) using 1
    all_goals norm_num only [v8, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv8im : Enclosed v8.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v8, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t22 : ℝ := v8.re + c.re
  have ht22 : Enclosed t22 (52209 / 500) (104639 / 1000) := enclosed_add (L := (52209 / 500)) (U := (104639 / 1000)) hv8re hc.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t23 : ℝ := v8.im + c.im
  have ht23 : Enclosed t23 (-11 / 100) (11 / 100) := enclosed_add (L := (-11 / 100)) (U := (11 / 100)) hv8im hc.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v9 : ℂ := v8+c
  have hv9re : Enclosed v9.re (52209 / 500) (104639 / 1000) := by
    convert ht22 using 1
    all_goals norm_num only [v9, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv9im : Enclosed v9.im (-11 / 100) (11 / 100) := by
    convert ht23 using 1
    all_goals norm_num only [v9, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t24 : ℝ := s.re * v9.re
  have ht24 : Enclosed t24 (19265121 / 250000) (100348801 / 1000000) := enclosed_mul (L := (19265121 / 250000)) (U := (100348801 / 1000000)) hs.1 hv9re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t25 : ℝ := s.im * v9.im
  have ht25 : Enclosed t25 (-121 / 10000) (121 / 10000) := enclosed_mul (L := (-121 / 10000)) (U := (121 / 10000)) hs.2 hv9im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t26 : ℝ := t24 - t25
  have ht26 : Enclosed t26 (1203881 / 15625) (100360901 / 1000000) := enclosed_sub (L := (1203881 / 15625)) (U := (100360901 / 1000000)) ht24 ht25 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t27 : ℝ := s.re * v9.im
  have ht27 : Enclosed t27 (-10549 / 100000) (10549 / 100000) := enclosed_mul (L := (-10549 / 100000)) (U := (10549 / 100000)) hs.1 hv9im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t28 : ℝ := s.im * v9.re
  have ht28 : Enclosed t28 (-1151029 / 100000) (1151029 / 100000) := enclosed_mul (L := (-1151029 / 100000)) (U := (1151029 / 100000)) hs.2 hv9re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t29 : ℝ := t27 + t28
  have ht29 : Enclosed t29 (-580789 / 50000) (580789 / 50000) := enclosed_add (L := (-580789 / 50000)) (U := (580789 / 50000)) ht27 ht28 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v10 : ℂ := s*v9
  have hv10re : Enclosed v10.re (1203881 / 15625) (100360901 / 1000000) := by
    convert ht26 using 1
    all_goals norm_num only [v10, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv10im : Enclosed v10.im (-580789 / 50000) (580789 / 50000) := by
    convert ht29 using 1
    all_goals norm_num only [v10, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t30 : ℝ := v10.re * v10.re
  have ht30 : Enclosed t30 (1449329462161 / 244140625) (10072310449531801 / 1000000000000) := enclosed_mul (L := (1449329462161 / 244140625)) (U := (10072310449531801 / 1000000000000)) hv10re hv10re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t31 : ℝ := v10.im * v10.im
  have ht31 : Enclosed t31 (-337315862521 / 2500000000) (337315862521 / 2500000000) := enclosed_mul (L := (-337315862521 / 2500000000)) (U := (337315862521 / 2500000000)) hv10im hv10im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t32 : ℝ := t30 - t31
  have ht32 : Enclosed t32 (362595445750191 / 62500000000) (10207236794540201 / 1000000000000) := enclosed_sub (L := (362595445750191 / 62500000000)) (U := (10207236794540201 / 1000000000000)) ht30 ht31 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t33 : ℝ := v10.re * v10.im
  have ht33 : Enclosed t33 (-58288507330889 / 50000000000) (58288507330889 / 50000000000) := enclosed_mul (L := (-58288507330889 / 50000000000)) (U := (58288507330889 / 50000000000)) hv10re hv10im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t34 : ℝ := v10.im * v10.re
  have ht34 : Enclosed t34 (-58288507330889 / 50000000000) (58288507330889 / 50000000000) := enclosed_mul (L := (-58288507330889 / 50000000000)) (U := (58288507330889 / 50000000000)) hv10im hv10re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t35 : ℝ := t33 + t34
  have ht35 : Enclosed t35 (-58288507330889 / 25000000000) (58288507330889 / 25000000000) := enclosed_add (L := (-58288507330889 / 25000000000)) (U := (58288507330889 / 25000000000)) ht33 ht34 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v11 : ℂ := v10*v10
  have hv11re : Enclosed v11.re (362595445750191 / 62500000000) (10207236794540201 / 1000000000000) := by
    convert ht32 using 1
    all_goals norm_num only [v11, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv11im : Enclosed v11.im (-58288507330889 / 25000000000) (58288507330889 / 25000000000) := by
    convert ht35 using 1
    all_goals norm_num only [v11, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v12 : ℂ := ((4 : ℝ) : ℂ)
  have hv12re : Enclosed v12.re 4 4 := by
    convert (enclosed_const (4 : ℝ)) using 1
    all_goals norm_num only [v12, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv12im : Enclosed v12.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v12, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t36 : ℝ := v12.re * v7.re
  have ht36 : Enclosed t36 (18444398 / 15625) (352606947 / 250000) := enclosed_mul (L := (18444398 / 15625)) (U := (352606947 / 250000)) hv12re hv7re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t37 : ℝ := v12.im * v7.im
  have ht37 : Enclosed t37 0 0 := enclosed_mul (L := 0) (U := 0) hv12im hv7im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t38 : ℝ := t36 - t37
  have ht38 : Enclosed t38 (18444398 / 15625) (352606947 / 250000) := enclosed_sub (L := (18444398 / 15625)) (U := (352606947 / 250000)) ht36 ht37 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t39 : ℝ := v12.re * v7.im
  have ht39 : Enclosed t39 (-1435203 / 12500) (1435203 / 12500) := enclosed_mul (L := (-1435203 / 12500)) (U := (1435203 / 12500)) hv12re hv7im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t40 : ℝ := v12.im * v7.re
  have ht40 : Enclosed t40 0 0 := enclosed_mul (L := 0) (U := 0) hv12im hv7re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t41 : ℝ := t39 + t40
  have ht41 : Enclosed t41 (-1435203 / 12500) (1435203 / 12500) := enclosed_add (L := (-1435203 / 12500)) (U := (1435203 / 12500)) ht39 ht40 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v13 : ℂ := v12*v7
  have hv13re : Enclosed v13.re (18444398 / 15625) (352606947 / 250000) := by
    convert ht38 using 1
    all_goals norm_num only [v13, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv13im : Enclosed v13.im (-1435203 / 12500) (1435203 / 12500) := by
    convert ht41 using 1
    all_goals norm_num only [v13, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v14 : ℂ := ((1 : ℝ) : ℂ)
  have hv14re : Enclosed v14.re 1 1 := by
    convert (enclosed_const (1 : ℝ)) using 1
    all_goals norm_num only [v14, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv14im : Enclosed v14.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v14, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t42 : ℝ := v14.re - c.re
  have ht42 : Enclosed t42 (361 / 1000) (291 / 500) := enclosed_sub (L := (361 / 1000)) (U := (291 / 500)) hv14re hc.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t43 : ℝ := v14.im - c.im
  have ht43 : Enclosed t43 (-11 / 100) (11 / 100) := enclosed_sub (L := (-11 / 100)) (U := (11 / 100)) hv14im hc.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v15 : ℂ := v14-c
  have hv15re : Enclosed v15.re (361 / 1000) (291 / 500) := by
    convert ht42 using 1
    all_goals norm_num only [v15, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv15im : Enclosed v15.im (-11 / 100) (11 / 100) := by
    convert ht43 using 1
    all_goals norm_num only [v15, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t44 : ℝ := v13.re * v15.re
  have ht44 : Enclosed t44 (3329213839 / 7812500) (102608621577 / 125000000) := enclosed_mul (L := (3329213839 / 7812500)) (U := (102608621577 / 125000000)) hv13re hv15re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t45 : ℝ := v13.im * v15.im
  have ht45 : Enclosed t45 (-15787233 / 1250000) (15787233 / 1250000) := enclosed_mul (L := (-15787233 / 1250000)) (U := (15787233 / 1250000)) hv13im hv15im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t46 : ℝ := t44 - t45
  have ht46 : Enclosed t46 (12922174531 / 31250000) (104187344877 / 125000000) := enclosed_sub (L := (12922174531 / 31250000)) (U := (104187344877 / 125000000)) ht44 ht45 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t47 : ℝ := v13.re * v15.im
  have ht47 : Enclosed t47 (-3878676417 / 25000000) (3878676417 / 25000000) := enclosed_mul (L := (-3878676417 / 25000000)) (U := (3878676417 / 25000000)) hv13re hv15im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t48 : ℝ := v13.im * v15.re
  have ht48 : Enclosed t48 (-417644073 / 6250000) (417644073 / 6250000) := enclosed_mul (L := (-417644073 / 6250000)) (U := (417644073 / 6250000)) hv13im hv15re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t49 : ℝ := t47 + t48
  have ht49 : Enclosed t49 (-5549252709 / 25000000) (5549252709 / 25000000) := enclosed_add (L := (-5549252709 / 25000000)) (U := (5549252709 / 25000000)) ht47 ht48 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v16 : ℂ := v13*v15
  have hv16re : Enclosed v16.re (12922174531 / 31250000) (104187344877 / 125000000) := by
    convert ht46 using 1
    all_goals norm_num only [v16, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv16im : Enclosed v16.im (-5549252709 / 25000000) (5549252709 / 25000000) := by
    convert ht49 using 1
    all_goals norm_num only [v16, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v17 : ℂ := ((1 : ℝ) : ℂ)
  have hv17re : Enclosed v17.re 1 1 := by
    convert (enclosed_const (1 : ℝ)) using 1
    all_goals norm_num only [v17, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv17im : Enclosed v17.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v17, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t50 : ℝ := v17.re - c.re
  have ht50 : Enclosed t50 (361 / 1000) (291 / 500) := enclosed_sub (L := (361 / 1000)) (U := (291 / 500)) hv17re hc.1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t51 : ℝ := v17.im - c.im
  have ht51 : Enclosed t51 (-11 / 100) (11 / 100) := enclosed_sub (L := (-11 / 100)) (U := (11 / 100)) hv17im hc.2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v18 : ℂ := v17-c
  have hv18re : Enclosed v18.re (361 / 1000) (291 / 500) := by
    convert ht50 using 1
    all_goals norm_num only [v18, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv18im : Enclosed v18.im (-11 / 100) (11 / 100) := by
    convert ht51 using 1
    all_goals norm_num only [v18, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t52 : ℝ := v16.re * v18.re
  have ht52 : Enclosed t52 (4664905005691 / 31250000000) (30318517359207 / 62500000000) := enclosed_mul (L := (4664905005691 / 31250000000)) (U := (30318517359207 / 62500000000)) hv16re hv18re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t53 : ℝ := v16.im * v18.im
  have ht53 : Enclosed t53 (-61041779799 / 2500000000) (61041779799 / 2500000000) := enclosed_mul (L := (-61041779799 / 2500000000)) (U := (61041779799 / 2500000000)) hv16im hv18im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t54 : ℝ := t52 - t53
  have ht54 : Enclosed t54 (7803765516407 / 62500000000) (15922280927091 / 31250000000) := enclosed_sub (L := (7803765516407 / 62500000000)) (U := (15922280927091 / 31250000000)) ht52 ht53 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t55 : ℝ := v16.re * v18.im
  have ht55 : Enclosed t55 (-1146060793647 / 12500000000) (1146060793647 / 12500000000) := enclosed_mul (L := (-1146060793647 / 12500000000)) (U := (1146060793647 / 12500000000)) hv16re hv18im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t56 : ℝ := v16.im * v18.re
  have ht56 : Enclosed t56 (-1614832538319 / 12500000000) (1614832538319 / 12500000000) := enclosed_mul (L := (-1614832538319 / 12500000000)) (U := (1614832538319 / 12500000000)) hv16im hv18re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t57 : ℝ := t55 + t56
  have ht57 : Enclosed t57 (-1380446665983 / 6250000000) (1380446665983 / 6250000000) := enclosed_add (L := (-1380446665983 / 6250000000)) (U := (1380446665983 / 6250000000)) ht55 ht56 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v19 : ℂ := v16*v18
  have hv19re : Enclosed v19.re (7803765516407 / 62500000000) (15922280927091 / 31250000000) := by
    convert ht54 using 1
    all_goals norm_num only [v19, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv19im : Enclosed v19.im (-1380446665983 / 6250000000) (1380446665983 / 6250000000) := by
    convert ht57 using 1
    all_goals norm_num only [v19, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t58 : ℝ := v11.re + v19.re
  have ht58 : Enclosed t58 (185199605633299 / 31250000000) (10716749784207113 / 1000000000000) := enclosed_add (L := (185199605633299 / 31250000000)) (U := (10716749784207113 / 1000000000000)) hv11re hv19re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t59 : ℝ := v11.im + v19.im
  have ht59 : Enclosed t59 (-63810293994821 / 25000000000) (63810293994821 / 25000000000) := enclosed_add (L := (-63810293994821 / 25000000000)) (U := (63810293994821 / 25000000000)) hv11im hv19im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v20 : ℂ := v11+v19
  have hv20re : Enclosed v20.re (185199605633299 / 31250000000) (10716749784207113 / 1000000000000) := by
    convert ht58 using 1
    all_goals norm_num only [v20, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv20im : Enclosed v20.im (-63810293994821 / 25000000000) (63810293994821 / 25000000000) := by
    convert ht59 using 1
    all_goals norm_num only [v20, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t60 : ℝ := v7.re * wStar
  have ht60 : Enclosed t60 (-97672124319 / 1000000000) (-636331731 / 7812500) := enclosed_mul (L := (-97672124319 / 1000000000)) (U := (-636331731 / 7812500)) hv7re hw (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t61 : ℝ := v7.im * 0
  have ht61 : Enclosed t61 0 0 := enclosed_mul (L := 0) (U := 0) hv7im (enclosed_const (0 : ℝ)) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t62 : ℝ := t60 - t61
  have ht62 : Enclosed t62 (-97672124319 / 1000000000) (-636331731 / 7812500) := enclosed_sub (L := (-97672124319 / 1000000000)) (U := (-636331731 / 7812500)) ht60 ht61 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t63 : ℝ := v7.re * 0
  have ht63 : Enclosed t63 0 0 := enclosed_mul (L := 0) (U := 0) hv7re (enclosed_const (0 : ℝ)) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t64 : ℝ := v7.im * wStar
  have ht64 : Enclosed t64 (-397551231 / 50000000) (397551231 / 50000000) := enclosed_mul (L := (-397551231 / 50000000)) (U := (397551231 / 50000000)) hv7im hw (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t65 : ℝ := t63 + t64
  have ht65 : Enclosed t65 (-397551231 / 50000000) (397551231 / 50000000) := enclosed_add (L := (-397551231 / 50000000)) (U := (397551231 / 50000000)) ht63 ht64 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v21 : ℂ := v7*(wStar:ℂ)
  have hv21re : Enclosed v21.re (-97672124319 / 1000000000) (-636331731 / 7812500) := by
    convert ht62 using 1
    all_goals norm_num only [v21, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv21im : Enclosed v21.im (-397551231 / 50000000) (397551231 / 50000000) := by
    convert ht65 using 1
    all_goals norm_num only [v21, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v22 : ℂ := ((2 : ℝ) : ℂ)
  have hv22re : Enclosed v22.re 2 2 := by
    convert (enclosed_const (2 : ℝ)) using 1
    all_goals norm_num only [v22, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv22im : Enclosed v22.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v22, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t66 : ℝ := (v22.re)^2
  have ht66 : Enclosed t66 4 4 := enclosed_pow_two (L := 4) (U := 4) hv22re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t67 : ℝ := (v22.im)^2
  have ht67 : Enclosed t67 0 0 := enclosed_sq (L := 0) (U := 0) hv22im (by norm_num) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t68 : ℝ := t66 + t67
  have ht68 : Enclosed t68 4 4 := enclosed_add (L := 4) (U := 4) ht66 ht67 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t69 : ℝ := (t68)⁻¹
  have ht69 : Enclosed t69 (1 / 4) (1 / 4) := enclosed_inv_pos (L := (1 / 4)) (U := (1 / 4)) ht68 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t70 : ℝ := v22.re * t69
  have ht70 : Enclosed t70 (1 / 2) (1 / 2) := enclosed_mul (L := (1 / 2)) (U := (1 / 2)) hv22re ht69 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t71 : ℝ := -(v22.im)
  have ht71 : Enclosed t71 0 0 := enclosed_neg (L := 0) (U := 0) hv22im (by norm_num) (by norm_num)
  let t72 : ℝ := t71 * t69
  have ht72 : Enclosed t72 0 0 := enclosed_mul (L := 0) (U := 0) ht71 ht69 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v23 : ℂ := v22⁻¹
  have hv23re : Enclosed v23.re (1 / 2) (1 / 2) := by
    convert ht70 using 1
    all_goals norm_num only [v23, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv23im : Enclosed v23.im 0 0 := by
    convert ht72 using 1
    all_goals norm_num only [v23, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t73 : ℝ := v10.re * v23.re
  have ht73 : Enclosed t73 (1203881 / 31250) (100360901 / 2000000) := enclosed_mul (L := (1203881 / 31250)) (U := (100360901 / 2000000)) hv10re hv23re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t74 : ℝ := v10.im * v23.im
  have ht74 : Enclosed t74 0 0 := enclosed_mul (L := 0) (U := 0) hv10im hv23im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t75 : ℝ := t73 - t74
  have ht75 : Enclosed t75 (1203881 / 31250) (100360901 / 2000000) := enclosed_sub (L := (1203881 / 31250)) (U := (100360901 / 2000000)) ht73 ht74 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t76 : ℝ := v10.re * v23.im
  have ht76 : Enclosed t76 0 0 := enclosed_mul (L := 0) (U := 0) hv10re hv23im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t77 : ℝ := v10.im * v23.re
  have ht77 : Enclosed t77 (-580789 / 100000) (580789 / 100000) := enclosed_mul (L := (-580789 / 100000)) (U := (580789 / 100000)) hv10im hv23re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t78 : ℝ := t76 + t77
  have ht78 : Enclosed t78 (-580789 / 100000) (580789 / 100000) := enclosed_add (L := (-580789 / 100000)) (U := (580789 / 100000)) ht76 ht77 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v24 : ℂ := v10*v23
  have hv24re : Enclosed v24.re (1203881 / 31250) (100360901 / 2000000) := by
    convert ht75 using 1
    all_goals norm_num only [v24, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv24im : Enclosed v24.im (-580789 / 100000) (580789 / 100000) := by
    convert ht78 using 1
    all_goals norm_num only [v24, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t79 : ℝ := v21.re + v24.re
  have ht79 : Enclosed t79 (-59147932319 / 1000000000) (-7817502767 / 250000000) := enclosed_add (L := (-59147932319 / 1000000000)) (U := (-7817502767 / 250000000)) hv21re hv24re (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t80 : ℝ := v21.im + v24.im
  have ht80 : Enclosed t80 (-687945731 / 50000000) (687945731 / 50000000) := enclosed_add (L := (-687945731 / 50000000)) (U := (687945731 / 50000000)) hv21im hv24im (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let v25 : ℂ := v21+v24
  have hv25re : Enclosed v25.re (-59147932319 / 1000000000) (-7817502767 / 250000000) := by
    convert ht79 using 1
    all_goals norm_num only [v25, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv25im : Enclosed v25.im (-687945731 / 50000000) (687945731 / 50000000) := by
    convert ht80 using 1
    all_goals norm_num only [v25, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  refine ⟨?_,?_,?_⟩
  · have h := hv7re
    obtain ⟨hl,hu⟩ := h
    have he : 290 ≤ v7.re := by linarith
    convert he using 1
    all_goals dsimp only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25]
    all_goals push_cast
    all_goals ring
  · have h := hv20re
    obtain ⟨hl,hu⟩ := h
    have he : 5000 ≤ v20.re := by linarith
    convert he using 1
    all_goals dsimp only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25]
    all_goals push_cast
    all_goals ring
  · have h := hv25re
    obtain ⟨hl,hu⟩ := h
    have he : v25.re ≤ -30 := by linarith
    convert he using 1
    all_goals dsimp only [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25]
    all_goals push_cast
    all_goals ring

#print axioms optical_box
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/OpticalCubicBounds.lean <==
module
public import SLean.Explicit.Sharp.OpticalDenomVariation
public import SLean.Explicit.Sharp.AnalyticBounds

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem stationary_residual_third {z : ℂ} (hz : ‖z‖≤1/10) :
    ‖P (thetaStar+z) (wStar:ℂ)-pQuadratic thetaStar wStar*z^2‖≤12*‖z‖^3 := by
  have h1 := trig_quadratic thetaStar (show ‖z‖≤1 by linarith)
  have h2 := trig_quadratic (2*thetaStar) (z := 2*z) (by
    rw [norm_mul,Complex.norm_ofNat]; linarith)
  simp only [norm_mul,Complex.norm_ofNat,mul_pow] at h2
  have he := residual_identity thetaStar (wStar:ℂ) z
  rw [stationary_residual_center.1,stationary_residual_center.2.1,sub_zero,zero_mul,sub_zero] at he
  have hr : ‖P (thetaStar+z) (wStar:ℂ)-pQuadratic thetaStar wStar*z^2‖ ≤ 12*‖z‖^3 := by
    rw [he]
    calc
      _ ≤ ‖(-252*(wStar:ℂ)^2+2)‖*‖Complex.cos (thetaStar+z)-cosJet thetaStar z‖+
          ‖104*(wStar:ℂ)‖*‖Complex.sin (thetaStar+z)-sinJet thetaStar z‖+
          ‖(7*(wStar:ℂ)^2-1)/2‖*‖Complex.cos ((2*thetaStar:ℝ)+2*z)-cosJet (2*thetaStar) (2*z)‖+
          ‖(wStar:ℂ)/2‖*‖Complex.sin ((2*thetaStar:ℝ)+2*z)-sinJet (2*thetaStar) (2*z)‖ := by
        exact (norm_add_le _ _).trans (add_le_add_left ((norm_add_le _ _).trans
          (add_le_add_left (norm_add_le _ _) _)) _) |>.trans_eq (by simp only [norm_mul])
      _ ≤ 18*((2/9)*‖z‖^3)+29*((2/9)*‖z‖^3)+(1/4)*((2/9)*8*‖z‖^3)+(7/50)*((2/9)*8*‖z‖^3) := by
        gcongr
        · exact residual_coefficient_bounds.1
        · exact h1.1
        · exact residual_coefficient_bounds.2.1
        · exact h1.2
        · exact residual_coefficient_bounds.2.2.1
        · convert h2.1 using 1 <;> norm_num [cosJet,mul_pow,mul_assoc] <;> ring
        · exact residual_coefficient_bounds.2.2.2
        · convert h2.2 using 1 <;> norm_num [sinJet,mul_pow,mul_assoc] <;> ring
      _ ≤ _ := by nlinarith [pow_nonneg (norm_nonneg z) 3]
  exact hr

theorem quadratic_identity : (opticalSecond:ℂ)*opticalDenom 0+pQuadratic thetaStar wStar=0 := by
  rw [opticalDenom_zero,stationary_residual_center.2.2]
  have hs : Real.sqrt (deltaCS cStar sStar)≠0 := (Real.sqrt_pos.mpr deltaStar_pos).ne'
  have he := (div_eq_iff hs).mp optical_second_deriv.symm
  have hh : opticalSecond*(-Real.sqrt (deltaCS cStar sStar))+hCS cStar sStar wStar/2=0 := by
    unfold opticalSecond
    nlinarith [he]
  exact_mod_cast hh

theorem opticalSecond_bound : ‖(opticalSecond:ℂ)‖≤1/5 := by
  have hpos : 0<opticalSecond := div_pos optical_curvature_pos (by norm_num)
  rw [Complex.norm_real,Real.norm_eq_abs,abs_of_pos hpos]
  unfold opticalSecond
  linarith [optical_curvature_bounds.2]

theorem F_cubic_remainder {z : ℂ} (hz : ‖z‖≤1/10) :
    ‖F z-(wStar:ℂ)-(opticalSecond:ℂ)*z^2‖≤(1/2)*‖z‖^3 := by
  have he := optical_difference_identity hz
  change (F z-(wStar:ℂ))*opticalDenom z= -P (thetaStar+z) (wStar:ℂ) at he
  have hq := quadratic_identity
  have he' : (F z-(wStar:ℂ)-(opticalSecond:ℂ)*z^2)*opticalDenom z=
      -(P (thetaStar+z) (wStar:ℂ)-pQuadratic thetaStar wStar*z^2)-
      (opticalSecond:ℂ)*z^2*(opticalDenom z-opticalDenom 0) := by
    linear_combination he-z^2*hq
  have hu : ‖F z-(wStar:ℂ)-(opticalSecond:ℂ)*z^2‖*‖opticalDenom z‖≤
      (12+98/5)*‖z‖^3 := by
    rw [← norm_mul,he']
    calc
      _ ≤ ‖P (thetaStar+z) (wStar:ℂ)-pQuadratic thetaStar wStar*z^2‖+
        ‖(opticalSecond:ℂ)‖*‖z‖^2*‖opticalDenom z-opticalDenom 0‖ :=
        (norm_sub_le _ _).trans_eq (by simp only [norm_neg,norm_mul,norm_pow])
      _ ≤ 12*‖z‖^3+(1/5)*‖z‖^2*(98*‖z‖) := by
        gcongr
        · exact stationary_residual_third hz
        · exact opticalSecond_bound
        · exact opticalDenom_variation hz
      _ = _ := by ring
  have hd : 65≤‖opticalDenom z‖ := (optical_domain hz).2.2
  nlinarith [mul_le_mul_of_nonneg_left hd (norm_nonneg (F z-(wStar:ℂ)-(opticalSecond:ℂ)*z^2)),
    pow_nonneg (norm_nonneg z) 3]

#print axioms F_cubic_remainder
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/OpticalDenomVariation.lean <==
module
public import SLean.Explicit.Sharp.Coefficients
public import SLean.Explicit.Sharp.TrigLinear

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem critical_norms : ‖(cStar:ℂ)‖≤53/100 ∧ ‖(sStar:ℂ)‖≤85/100 ∧ ‖(wStar:ℂ)‖≤277/1000 := by
  have hc := cStar_bounds
  have hs := sStar_bounds
  have hw := wStar_bounds
  norm_num [Enclosed,cLo,cHi,sLower,sUpper,wLower,wUpper] at hc hs hw
  simp only [Complex.norm_real,Real.norm_eq_abs]
  exact ⟨abs_le.mpr ⟨by linarith,by linarith⟩,abs_le.mpr ⟨by linarith,by linarith⟩,
    abs_le.mpr ⟨by linarith,by linarith⟩⟩

def opticalClinear (z : ℂ) := 2*(wStar:ℂ)*(-252+7*(Complex.cos (thetaStar+z)+(cStar:ℂ)))+(sStar:ℂ)

theorem denom_auxiliary_bounds {z : ℂ} (hz : ‖z‖≤1/10) :
    ‖Complex.cos (thetaStar+z)‖≤76/100 ∧ ‖a (thetaStar+z)‖≤660 ∧
    ‖opticalClinear z‖≤147 ∧ ‖104+Complex.cos (thetaStar+z)‖≤105 := by
  have hd := (trig_shift_small thetaStar hz).1
  rw [← Complex.ofReal_cos,cos_thetaStar] at hd
  have hc : ‖Complex.cos (thetaStar+z)‖≤76/100 := by
    have h := norm_sub_norm_le (Complex.cos (thetaStar+z)) (cStar:ℂ)
    linarith [critical_norms.1]
  have hA : ‖a (thetaStar+z)‖≤660 := by
    unfold a
    calc
      _ ≤ 455+252*‖Complex.cos (thetaStar+z)‖+7*‖Complex.cos (thetaStar+z)‖^2 := by
        calc
          _ ≤ ‖455-252*Complex.cos (thetaStar+z)‖+‖7*(Complex.cos (thetaStar+z))^2‖ := norm_add_le _ _
          _ ≤ ‖(455:ℂ)‖+‖252*Complex.cos (thetaStar+z)‖+‖7*(Complex.cos (thetaStar+z))^2‖ := by
            gcongr; exact norm_sub_le _ _
          _ = _ := by norm_num [norm_mul,norm_pow]
      _ ≤ 455+252*(76/100:ℝ)+7*(76/100:ℝ)^2 := by gcongr
      _ ≤ _ := by norm_num
  have hC : ‖opticalClinear z‖≤147 := by
    unfold opticalClinear
    calc
      _ ≤ 2*‖(wStar:ℂ)‖*(252+7*(‖Complex.cos (thetaStar+z)‖+‖(cStar:ℂ)‖))+‖(sStar:ℂ)‖ := by
        apply (norm_add_le _ _).trans
        norm_num only [norm_mul,Complex.norm_ofNat]
        gcongr
        exact (norm_add_le _ _).trans (by
          norm_num only [norm_neg,Complex.norm_ofNat,norm_mul]
          gcongr; exact norm_add_le _ _)
      _ ≤ 2*(277/1000:ℝ)*(252+7*(76/100+53/100))+85/100 := by
        gcongr
        · exact critical_norms.2.2
        · exact critical_norms.1
        · exact critical_norms.2.1
      _ ≤ _ := by norm_num
  refine ⟨hc,hA,hC,?_⟩
  have h := norm_add_le (104:ℂ) (Complex.cos (thetaStar+z))
  norm_num only [Complex.norm_ofNat] at h
  linarith

theorem opticalDenom_linear_remainder {z : ℂ} (hz : ‖z‖≤1/10) :
    ‖opticalDenom z-opticalDenom 0-(opticalDenomSlope:ℂ)*z‖≤360*‖z‖^2 := by
  have hc := (trig_shift_small thetaStar hz).1
  have ht := trig_linear_small thetaStar hz
  rw [← Complex.ofReal_cos,cos_thetaStar] at hc
  rw [← Complex.ofReal_cos,← Complex.ofReal_sin,cos_thetaStar,sin_thetaStar] at ht
  have hF : ‖F z-(wStar:ℂ)‖≤(3/10)*‖z‖^2 := by
    have h := eta_quadratic hz
    have he : eta z-etaStar=Complex.I*(F z-(wStar:ℂ)) := by rw [eta,etaStar]; ring
    simpa only [he,norm_mul,Complex.norm_I,one_mul] using h
  have he : opticalDenom z-opticalDenom 0-(opticalDenomSlope:ℂ)*z=
      a (thetaStar+z)*(F z-(wStar:ℂ))+
      opticalClinear z*(Complex.cos (thetaStar+z)-(cStar:ℂ)+(sStar:ℂ)*z)+
      (104+Complex.cos (thetaStar+z))*(Complex.sin (thetaStar+z)-(sStar:ℂ)-(cStar:ℂ)*z)+
      (Complex.cos (thetaStar+z)-(cStar:ℂ))*((cStar:ℂ)-14*(wStar:ℂ)*(sStar:ℂ))*z := by
    unfold opticalDenom opticalClinear opticalDenomSlope a b
    rw [add_zero,F_zero,← Complex.ofReal_cos,← Complex.ofReal_sin,cos_thetaStar,sin_thetaStar]
    push_cast
    ring
  have hcoef : ‖(cStar:ℂ)-14*(wStar:ℂ)*(sStar:ℂ)‖≤4 := by
    calc
      _ ≤ ‖(cStar:ℂ)‖+14*‖(wStar:ℂ)‖*‖(sStar:ℂ)‖ :=
        (norm_sub_le _ _).trans_eq (by norm_num [norm_mul])
      _ ≤ 53/100+14*(277/1000:ℝ)*(85/100) := by
        gcongr
        · exact critical_norms.1
        · exact critical_norms.2.2
        · exact critical_norms.2.1
      _ ≤ _ := by norm_num
  have hb := denom_auxiliary_bounds hz
  rw [he]
  calc
    _ ≤ ‖a (thetaStar+z)‖*‖F z-(wStar:ℂ)‖+
        ‖opticalClinear z‖*‖Complex.cos (thetaStar+z)-(cStar:ℂ)+(sStar:ℂ)*z‖+
        ‖104+Complex.cos (thetaStar+z)‖*‖Complex.sin (thetaStar+z)-(sStar:ℂ)-(cStar:ℂ)*z‖+
        ‖Complex.cos (thetaStar+z)-(cStar:ℂ)‖*‖(cStar:ℂ)-14*(wStar:ℂ)*(sStar:ℂ)‖*‖z‖ :=
      ((norm_add_le _ _).trans (add_le_add_left norm_add₃_le _)).trans_eq (by simp only [norm_mul])
    _ ≤ 660*((3/10)*‖z‖^2)+147*((3/5)*‖z‖^2)+105*((3/5)*‖z‖^2)+((11/10)*‖z‖)*4*‖z‖ := by
      gcongr
      · exact hb.2.1
      · exact hb.2.2.1
      · exact ht.1
      · exact hb.2.2.2
      · exact ht.2
    _ ≤ _ := by nlinarith [sq_nonneg ‖z‖]

theorem opticalDenom_variation {z : ℂ} (hz : ‖z‖≤1/10) :
    ‖opticalDenom z-opticalDenom 0‖≤98*‖z‖ := by
  have h := opticalDenom_linear_remainder hz
  have ht := norm_add_le (opticalDenom z-opticalDenom 0-(opticalDenomSlope:ℂ)*z) ((opticalDenomSlope:ℂ)*z)
  rw [sub_add_cancel,norm_mul,Complex.norm_real,Real.norm_eq_abs] at ht
  have hm := mul_le_mul_of_nonneg_right optical_denom_slope_bound (norm_nonneg z)
  nlinarith [mul_nonneg (norm_nonneg z) (show 0≤1/10-‖z‖ by linarith)]

#print axioms opticalDenom_variation
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/OpticalDomain.lean <==
module
public import SLean.Explicit.Sharp.OpticalBox

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem components_near_real {z : ℂ} {t r : ℝ} (hz : ‖z-(t:ℂ)‖ ≤ r) :
    t-r ≤ z.re ∧ z.re ≤ t+r ∧ -r ≤ z.im ∧ z.im ≤ r := by
  have hr := abs_le.mp ((Complex.abs_re_le_norm (z-(t:ℂ))).trans hz)
  have hi := abs_le.mp ((Complex.abs_im_le_norm (z-(t:ℂ))).trans hz)
  simp only [Complex.sub_re,Complex.ofReal_re,Complex.sub_im,Complex.ofReal_im,sub_zero] at hr hi
  exact ⟨by linarith,by linarith,hi⟩

theorem optical_trig_boxes {z : ℂ} (hz : ‖z‖ ≤ 1/10) :
    CEnclosed (Complex.cos (thetaStar+z)) (418/1000) (639/1000) (-11/100) (11/100) ∧
    CEnclosed (Complex.sin (thetaStar+z)) (738/1000) (959/1000) (-11/100) (11/100) := by
  have ht := trig_shift_small thetaStar hz
  rw [← Complex.ofReal_cos,← Complex.ofReal_sin,cos_thetaStar,sin_thetaStar] at ht
  have hc := components_near_real (ht.1.trans (show (11/10)*‖z‖≤11/100 by linarith))
  have hs := components_near_real (ht.2.trans (show (11/10)*‖z‖≤11/100 by linarith))
  have hcs := cStar_bounds
  have hss := sStar_bounds
  norm_num [Enclosed,cLo,cHi,sLower,sUpper] at hcs hss
  constructor <;> unfold CEnclosed Enclosed <;> constructor <;> constructor <;> linarith

theorem sqrt_re_lower {z : ℂ} {b : ℝ} (hb : 0 ≤ b) (hz : b^2 ≤ z.re) :
    b ≤ (Complex.sqrt z).re := by
  rw [Complex.sqrt,Complex.cpow_inv_two_re]
  have hn := Complex.re_le_norm z
  have hp : 0 ≤ (‖z‖+z.re)/2 := by nlinarith
  have hs := Real.sq_sqrt hp
  have hpos := Real.sqrt_nonneg ((‖z‖+z.re)/2)
  nlinarith

theorem optical_domain {z : ℂ} (hz : ‖z‖ ≤ 1/10) :
    290 ≤ (a (thetaStar+z)).re ∧ 5000 ≤ (delta (thetaStar+z)).re ∧
    65 ≤ ‖a (thetaStar+z)*(F z+(wStar:ℂ))+b (thetaStar+z)‖ := by
  have ht := optical_trig_boxes hz
  have hb := optical_box ht.1 ht.2
  change 290 ≤ (a (thetaStar+z)).re ∧ 5000 ≤ (delta (thetaStar+z)).re ∧
    (a (thetaStar+z)*(wStar:ℂ)+b (thetaStar+z)/2).re ≤ -30 at hb
  have ha : a (thetaStar+z) ≠ 0 := by intro he; rw [he,Complex.zero_re] at hb; linarith [hb.1]
  have hs : 70 ≤ (Complex.sqrt (delta (thetaStar+z))).re :=
    sqrt_re_lower (by norm_num) (by linarith [hb.2.1])
  have he : a (thetaStar+z)*(F z+(wStar:ℂ))+b (thetaStar+z)=
      (a (thetaStar+z)*(wStar:ℂ)+b (thetaStar+z)/2)-Complex.sqrt (delta (thetaStar+z))/2 := by
    unfold F opticalC
    field_simp
    ring
  refine ⟨hb.1,hb.2.1,?_⟩
  have hr : (a (thetaStar+z)*(F z+(wStar:ℂ))+b (thetaStar+z)).re ≤ -65 := by
    rw [he,Complex.sub_re]
    rw [show (Complex.sqrt (delta (thetaStar+z))/2).re=(Complex.sqrt (delta (thetaStar+z))).re/2 by
      simp [Complex.div_re,Complex.normSq_apply]]
    linarith [hb.2.2]
  have h := (abs_le.mp (Complex.abs_re_le_norm (a (thetaStar+z)*(F z+(wStar:ℂ))+b (thetaStar+z)))).1
  linarith

theorem F_analytic_wide : AnalyticOnNhd ℂ F (ball 0 (1/10)) := by
  intro z hz
  have hz' : ‖z‖ < 1/10 := by simpa only [mem_ball,dist_zero_right] using hz
  have hb := optical_domain hz'.le
  have hd : AnalyticAt ℂ (fun w : ℂ => delta (thetaStar+w)) z := by unfold delta b a; fun_prop
  have hs := (Complex.differentiableOn_sqrt.analyticOnNhd Complex.isOpen_slitPlane) _
    (Or.inl (show 0 < (delta (thetaStar+z)).re by linarith [hb.2.1]))
  have hn : 2*a (thetaStar+z) ≠ 0 := mul_ne_zero (by norm_num) (by
    intro he; rw [he,Complex.zero_re] at hb; linarith [hb.1])
  exact ((show AnalyticAt ℂ (fun w : ℂ => -b (thetaStar+w)) z by unfold b; fun_prop).sub
    (hs.fun_comp (f := fun w : ℂ => delta (thetaStar+w)) hd)).div (by unfold a; fun_prop) hn

theorem optical_difference_identity {z : ℂ} (hz : ‖z‖ ≤ 1/10) :
    (F z-(wStar:ℂ))*(a (thetaStar+z)*(F z+(wStar:ℂ))+b (thetaStar+z))=
      -P (thetaStar+z) (wStar:ℂ) := by
  have ha : a (thetaStar+z) ≠ 0 := by
    intro he
    have h := (optical_domain hz).1
    rw [he,Complex.zero_re] at h
    norm_num at h
  have h := opticalC_equation ha
  change P (thetaStar+z) (F z)=0 at h
  dsimp [P,dispersionCS,a,b] at h ⊢
  linear_combination h

#print axioms optical_domain
#print axioms F_analytic_wide
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/OpticalRemainderTight.lean <==
module
public import SLean.Explicit.Sharp.OpticalCubicBounds
public import SLean.Explicit.Sharp.ImaginaryRemainder

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem F_fourth_quotient_tight : ∃ G : ℂ → ℂ, AnalyticOnNhd ℂ G (ball 0 (1/10)) ∧
    (∀z,F z-((wStar:ℂ)+(opticalSecond:ℂ)*z^2+(opticalThird:ℂ)*z^3)=z^4*G z) ∧
    ∀z,‖z‖≤9/100→‖G z‖≤13/2 := by
  obtain ⟨G,hG,he⟩ := F_analytic.exists_eq_sum_add_pow_mul 4
  have he' (z : ℂ) : F z-((wStar:ℂ)+(opticalSecond:ℂ)*z^2+(opticalThird:ℂ)*z^3)=z^4*G z := by
    have h := he z
    simp only [smul_eq_mul] at h
    change F z=taylorPolynomial F 4 z+z^4*G z at h
    rw [F_taylor_four] at h
    linear_combination h
  have hf : AnalyticOnNhd ℂ (fun z=>F z-((wStar:ℂ)+(opticalSecond:ℂ)*z^2+(opticalThird:ℂ)*z^3)) (ball 0 (1/10)) := by
    intro z hz
    exact (F_analytic_wide z hz).sub (by fun_prop)
  refine ⟨G,quotient_analytic_on 4 hf hG he',he',?_⟩
  intro z hz
  apply quotient_boundary_bound 4 (by norm_num : (0:ℝ)<99/1000) (by norm_num) hf hG he' ?_ (by linarith)
  intro w hw
  have h := F_cubic_remainder (z := w) (by rw [hw]; norm_num)
  have heq : F w-((wStar:ℂ)+(opticalSecond:ℂ)*w^2+(opticalThird:ℂ)*w^3)=
      (F w-(wStar:ℂ)-(opticalSecond:ℂ)*w^2)-(opticalThird:ℂ)*w^3 := by ring
  rw [heq]
  calc
    _ ≤ ‖F w-(wStar:ℂ)-(opticalSecond:ℂ)*w^2‖+‖(opticalThird:ℂ)‖*‖w‖^3 :=
      (norm_sub_le _ _).trans_eq (by simp only [norm_mul,norm_pow])
    _ ≤ (1/2)*‖w‖^3+(2/15)*‖w‖^3 := by gcongr; exact optical_third_bound
    _ ≤ _ := by rw [hw]; norm_num

theorem F_fourth_im_tight {z : ℂ} (hz : ‖z‖≤1/100) :
    |(F z-((wStar:ℂ)+(opticalSecond:ℂ)*z^2+(opticalThird:ℂ)*z^3)).im|≤
      (65/2)*‖z‖^3*|z.im| := by
  obtain ⟨G,ha,he,hb⟩ := F_fourth_quotient_tight
  rw [he]
  have hr (x : ℝ) (hx : |x|≤1/100) : (((x:ℂ)^4)*G (x:ℂ)).im=0 := by
    rw [← he]
    simp [Complex.sub_im,← Complex.ofReal_pow,F_real (by linarith : |x|≤1/10)]
  convert power_remainder_im 4 (by norm_num) (by norm_num) ha hb hr hz using 1 <;> norm_num


#print axioms F_fourth_im_tight
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/OpticalResidual.lean <==
module
public import SLean.Explicit.Sharp.OpticalDomain

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

def cosJet (t : ℝ) (z : ℂ) := Complex.cos t-Complex.sin t*z-Complex.cos t*z^2/2
def sinJet (t : ℝ) (z : ℂ) := Complex.sin t+Complex.cos t*z-Complex.sin t*z^2/2
def pLinear (t w : ℂ) := Complex.sin t*(252-14*Complex.cos t)*w^2+
  (104*Complex.cos t+(Complex.cos t)^2-(Complex.sin t)^2)*w-2*Complex.sin t*(1-Complex.cos t)
def pQuadratic (t w : ℂ) := ((252*Complex.cos t-14*(Complex.cos t)^2+14*(Complex.sin t)^2)*w^2-
  (104*Complex.sin t+4*Complex.cos t*Complex.sin t)*w-2*Complex.cos t+
  2*(Complex.cos t)^2-2*(Complex.sin t)^2)/2

theorem residual_identity (t : ℝ) (w z : ℂ) :
    P (t+z) w-P t w-pLinear t w*z-pQuadratic t w*z^2=
      (-252*w^2+2)*(Complex.cos (t+z)-cosJet t z)+
      (104*w)*(Complex.sin (t+z)-sinJet t z)+
      ((7*w^2-1)/2)*(Complex.cos ((2*t:ℝ)+2*z)-cosJet (2*t) (2*z))+
      (w/2)*(Complex.sin ((2*t:ℝ)+2*z)-sinJet (2*t) (2*z)) := by
  dsimp [P,dispersionCS,pLinear,pQuadratic,cosJet,sinJet]
  push_cast
  rw [show (2:ℂ)*t+2*z=2*(t+z) by ring]
  simp only [Complex.cos_two_mul,Complex.sin_two_mul,Complex.sin_sq]
  ring

theorem stationary_residual_center : P (thetaStar:ℂ) (wStar:ℂ)=0 ∧
    pLinear thetaStar wStar=0 ∧ pQuadratic thetaStar wStar=((hCS cStar sStar wStar/2:ℝ):ℂ) := by
  have hp := congrArg (fun x:ℝ => (x:ℂ)) pStar_zero
  have hg := congrArg (fun x:ℝ => (x:ℂ)) gStar_zero
  simp only [pCS,aCS,bCS,gCS,Complex.ofReal_add,Complex.ofReal_sub,Complex.ofReal_mul,
    Complex.ofReal_pow,Complex.ofReal_ofNat,Complex.ofReal_zero] at hp hg
  simp only [P,dispersionCS,pLinear,pQuadratic,hCS,← Complex.ofReal_cos,← Complex.ofReal_sin,
    cos_thetaStar,sin_thetaStar,Complex.ofReal_add,Complex.ofReal_sub,Complex.ofReal_mul,
    Complex.ofReal_div,Complex.ofReal_pow,Complex.ofReal_ofNat]
  exact ⟨hp,hg,True.intro⟩

theorem residual_coefficient_bounds :
    ‖(-252*(wStar:ℂ)^2+2)‖ ≤ 18 ∧ ‖104*(wStar:ℂ)‖ ≤ 29 ∧
    ‖(7*(wStar:ℂ)^2-1)/2‖ ≤ 1/4 ∧ ‖(wStar:ℂ)/2‖ ≤ 7/50 := by
  have hw := wStar_bounds
  norm_num [Enclosed,wLower,wUpper] at hw
  have hs : (276/1000:ℝ)^2 ≤ wStar^2 ∧ wStar^2 ≤ (277/1000:ℝ)^2 := by
    constructor <;> nlinarith
  have hc1 : (-252*(wStar:ℂ)^2+2)=((-252*wStar^2+2:ℝ):ℂ) := by push_cast; rfl
  have hs1 : (104*(wStar:ℂ))=((104*wStar:ℝ):ℂ) := by push_cast; rfl
  have hc2 : (7*(wStar:ℂ)^2-1)/2=(((7*wStar^2-1)/2:ℝ):ℂ) := by push_cast; rfl
  have hs2 : (wStar:ℂ)/2=((wStar/2:ℝ):ℂ) := by push_cast; rfl
  rw [hc1,hs1,hc2,hs2]
  simp only [Complex.norm_real,Real.norm_eq_abs]
  refine ⟨abs_le.mpr ⟨?_,?_⟩,abs_le.mpr ⟨?_,?_⟩,abs_le.mpr ⟨?_,?_⟩,abs_le.mpr ⟨?_,?_⟩⟩ <;> nlinarith

theorem stationary_quadratic_bound : ‖pQuadratic thetaStar wStar‖ ≤ 18 := by
  have hd := (critical_data_bounds cStar_bounds).2.2.2.2.1
  norm_num [Enclosed,deltaLower,deltaUpper] at hd
  change 8100 ≤ deltaCS cStar sStar ∧ deltaCS cStar sStar ≤ 8300 at hd
  have hs : 0 < Real.sqrt (deltaCS cStar sStar) := Real.sqrt_pos.mpr deltaStar_pos
  have hs2 := Real.sq_sqrt deltaStar_pos.le
  have hsu : Real.sqrt (deltaCS cStar sStar) ≤ 92 := by nlinarith
  have he := (div_eq_iff hs.ne').mp optical_second_deriv.symm
  have hp : 0 ≤ hCS cStar sStar wStar := by nlinarith [optical_curvature_pos]
  have hu : hCS cStar sStar wStar ≤ 36 := by
    have hm := mul_le_mul optical_curvature_bounds.2 hsu hs.le (by norm_num : (0:ℝ)≤372286/1000000)
    linarith
  rw [stationary_residual_center.2.2,Complex.norm_real,Real.norm_eq_abs,abs_of_nonneg (by positivity)]
  linarith

theorem stationary_residual {z : ℂ} (hz : ‖z‖ ≤ 1/10) :
    ‖P (thetaStar+z) (wStar:ℂ)‖ ≤ 18*‖z‖^2+12*‖z‖^3 := by
  have h1 := trig_quadratic thetaStar (show ‖z‖≤1 by linarith)
  have h2 := trig_quadratic (2*thetaStar) (z := 2*z) (by
    rw [norm_mul,Complex.norm_ofNat]; linarith)
  simp only [norm_mul,Complex.norm_ofNat,mul_pow] at h2
  have he := residual_identity thetaStar (wStar:ℂ) z
  rw [stationary_residual_center.1,stationary_residual_center.2.1,sub_zero,zero_mul,sub_zero] at he
  have hr : ‖P (thetaStar+z) (wStar:ℂ)-pQuadratic thetaStar wStar*z^2‖ ≤ 12*‖z‖^3 := by
    rw [he]
    calc
      _ ≤ ‖(-252*(wStar:ℂ)^2+2)‖*‖Complex.cos (thetaStar+z)-cosJet thetaStar z‖+
          ‖104*(wStar:ℂ)‖*‖Complex.sin (thetaStar+z)-sinJet thetaStar z‖+
          ‖(7*(wStar:ℂ)^2-1)/2‖*‖Complex.cos ((2*thetaStar:ℝ)+2*z)-cosJet (2*thetaStar) (2*z)‖+
          ‖(wStar:ℂ)/2‖*‖Complex.sin ((2*thetaStar:ℝ)+2*z)-sinJet (2*thetaStar) (2*z)‖ := by
        exact (norm_add_le _ _).trans (add_le_add_left ((norm_add_le _ _).trans
          (add_le_add_left (norm_add_le _ _) _)) _) |>.trans_eq (by simp only [norm_mul])
      _ ≤ 18*((2/9)*‖z‖^3)+29*((2/9)*‖z‖^3)+(1/4)*((2/9)*8*‖z‖^3)+(7/50)*((2/9)*8*‖z‖^3) := by
        gcongr
        · exact residual_coefficient_bounds.1
        · exact h1.1
        · exact residual_coefficient_bounds.2.1
        · exact h1.2
        · exact residual_coefficient_bounds.2.2.1
        · convert h2.1 using 1 <;> norm_num [cosJet,mul_pow,mul_assoc] <;> ring
        · exact residual_coefficient_bounds.2.2.2
        · convert h2.2 using 1 <;> norm_num [sinJet,mul_pow,mul_assoc] <;> ring
      _ ≤ _ := by nlinarith [pow_nonneg (norm_nonneg z) 3]
  have ht := norm_add_le (P (thetaStar+z) (wStar:ℂ)-pQuadratic thetaStar wStar*z^2)
    (pQuadratic thetaStar wStar*z^2)
  rw [sub_add_cancel,norm_mul,norm_pow] at ht
  have hq := mul_le_mul_of_nonneg_right stationary_quadratic_bound (sq_nonneg ‖z‖)
  linarith

theorem eta_quadratic {z : ℂ} (hz : ‖z‖ ≤ 1/10) : ‖eta z-etaStar‖ ≤ (3/10)*‖z‖^2 := by
  have he := congrArg norm (optical_difference_identity hz)
  rw [norm_mul,norm_neg] at he
  have hd := (optical_domain hz).2.2
  have hP := stationary_residual hz
  have h3 : ‖z‖^3 ≤ (1/10)*‖z‖^2 := by nlinarith [mul_le_mul_of_nonneg_right hz (sq_nonneg ‖z‖)]
  have hl := mul_le_mul_of_nonneg_left hd (norm_nonneg (F z-(wStar:ℂ)))
  have hid : eta z-etaStar=Complex.I*(F z-(wStar:ℂ)) := by rw [eta,etaStar]; ring
  rw [hid,norm_mul,Complex.norm_I,one_mul]
  nlinarith [sq_nonneg ‖z‖]

#print axioms stationary_residual
#print axioms eta_quadratic
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/OpticalSlopeBox.lean <==
module
public import SLean.Explicit.Sharp.OpticalResidual

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Cert

def opticalDenomSlope : ℝ := 2*wStar*(252-14*cStar)*sStar+cStar*(104+cStar)-sStar^2
theorem optical_denom_slope_bound : |opticalDenomSlope|≤62 := by
  have hc := cStar_bounds
  have hs := sStar_bounds
  have hw := wStar_bounds
  let t0 : ℝ := 2 * wStar
  have ht0 : Enclosed t0 (-276556513045327 / 500000000000000) (-276556513045287 / 500000000000000) := enclosed_mul (L := (-276556513045327 / 500000000000000)) (U := (-276556513045287 / 500000000000000)) (enclosed_const (2 : ℝ)) hw (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t1 : ℝ := 14 * cStar
  have ht1 : Enclosed t1 (369997065055863 / 50000000000000) (924992662639661 / 125000000000000) := enclosed_mul (L := (369997065055863 / 50000000000000)) (U := (924992662639661 / 125000000000000)) (enclosed_const (14 : ℝ)) hc (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t2 : ℝ := 252 - t1
  have ht2 : Enclosed t2 (30575007337360339 / 125000000000000) (12230002934944137 / 50000000000000) := enclosed_sub (L := (30575007337360339 / 125000000000000)) (U := (12230002934944137 / 50000000000000)) (enclosed_const (252 : ℝ)) ht1 (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t3 : ℝ := t0 * t2
  have ht3 : Enclosed t3 (-33822869662222657215464939 / 250000000000000000000000) (-67645739324435522684999557 / 500000000000000000000000) := enclosed_mul (L := (-33822869662222657215464939 / 250000000000000000000000)) (U := (-67645739324435522684999557 / 500000000000000000000000)) ht0 ht2 (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t4 : ℝ := t3 * sStar
  have ht4 : Enclosed t4 (-114847778157057574631735407 / 1000000000000000000000000) (-28711944539260136124672433 / 250000000000000000000000) := enclosed_mul (L := (-114847778157057574631735407 / 1000000000000000000000000)) (U := (-28711944539260136124672433 / 250000000000000000000000)) ht3 hs (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t5 : ℝ := 104 + cStar
  have ht5 : Enclosed t5 (10452856723579409 / 100000000000000) (26132141808948523 / 250000000000000) := enclosed_add (L := (10452856723579409 / 100000000000000)) (U := (26132141808948523 / 250000000000000)) (enclosed_const (104 : ℝ)) hc (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t6 : ℝ := cStar * t5
  have ht6 : Enclosed t6 (27625187922670182568456439 / 500000000000000000000000) (55250375845340575251181823 / 1000000000000000000000000) := enclosed_mul (L := (27625187922670182568456439 / 500000000000000000000000)) (U := (55250375845340575251181823 / 1000000000000000000000000)) hc ht5 (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t7 : ℝ := t4 + t6
  have ht7 : Enclosed t7 (-59597402311717209494822529 / 1000000000000000000000000) (-59597402311699969247507909 / 1000000000000000000000000) := enclosed_add (L := (-59597402311717209494822529 / 1000000000000000000000000)) (U := (-59597402311699969247507909 / 1000000000000000000000000)) ht4 ht6 (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t8 : ℝ := sStar * sStar
  have ht8 : Enclosed t8 (360308338622495732706819 / 500000000000000000000000) (18015416931124913969057 / 25000000000000000000000) := enclosed_mul (L := (360308338622495732706819 / 500000000000000000000000)) (U := (18015416931124913969057 / 25000000000000000000000)) hs hs (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  let t9 : ℝ := t7 - t8
  have ht9 : Enclosed t9 (-60318018988962206053584809 / 1000000000000000000000000) (-60318018988944960712921547 / 1000000000000000000000000) := enclosed_sub (L := (-60318018988962206053584809 / 1000000000000000000000000)) (U := (-60318018988944960712921547 / 1000000000000000000000000)) ht7 ht8 (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper]) (by norm_num [cLo,cHi,sLower,sUpper,wLower,wUpper])
  have he : opticalDenomSlope=t9 := by dsimp [opticalDenomSlope,t0, t1, t2, t3, t4, t5, t6, t7, t8, t9]; ring
  rw [he]
  exact abs_le.mpr ⟨by linarith [ht9.1],by linarith [ht9.2]⟩
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/OpticalThird.lean <==
module
public import SLean.Explicit.Sharp.OpticalSlopeBox

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

def pThird (t w : ℂ) :=
  (-252*Complex.sin t+56*Complex.cos t*Complex.sin t)*w^2-
    (104*Complex.cos t+4*(Complex.cos t)^2-4*(Complex.sin t)^2)*w+
    2*Complex.sin t-8*Complex.cos t*Complex.sin t
def frozenThird : ℝ :=
  (-252*sStar+56*cStar*sStar)*wStar^2-(104*cStar+4*cStar^2-4*sStar^2)*wStar+
    2*sStar-8*cStar*sStar
def opticalDenom (z : ℂ) := a (thetaStar+z)*(F z+(wStar:ℂ))+b (thetaStar+z)

theorem pLinear_derivative (t w : ℂ) : HasDerivAt (fun x=>pLinear x w) (2*pQuadratic t w) t := by
  have hc := Complex.hasDerivAt_cos t
  have hs := Complex.hasDerivAt_sin t
  have ha := hs.mul ((hasDerivAt_const t (252:ℂ)).sub (hc.const_mul 14))
  have hb := ((hc.const_mul 104).add (hc.pow 2)).sub (hs.pow 2)
  have hd := (hs.const_mul 2).mul ((hasDerivAt_const t (1:ℂ)).sub hc)
  convert ((ha.mul_const (w^2)).add (hb.mul_const w)).sub hd using 1
  · rfl
  · dsimp [pQuadratic,Pi.add_apply,Pi.sub_apply,Pi.mul_apply,Pi.pow_apply]; ring

theorem pQuadratic_derivative (t w : ℂ) : HasDerivAt (fun x=>pQuadratic x w) (pThird t w/2) t := by
  have hc := Complex.hasDerivAt_cos t
  have hs := Complex.hasDerivAt_sin t
  have ha := ((hc.const_mul 252).sub ((hc.pow 2).const_mul 14)).add ((hs.pow 2).const_mul 14)
  have hb := (hs.const_mul 104).add ((hc.mul hs).const_mul 4)
  have hd := (((hc.const_mul 2).neg.add ((hc.pow 2).const_mul 2)).sub ((hs.pow 2).const_mul 2))
  convert (((ha.mul_const (w^2)).sub (hb.mul_const w)).add hd).div_const 2 using 1
  · ext x; dsimp [pQuadratic,Pi.add_apply,Pi.sub_apply,Pi.mul_apply,Pi.pow_apply,Pi.neg_apply]; ring
  · dsimp [pThird,Pi.add_apply,Pi.sub_apply,Pi.mul_apply,Pi.pow_apply,Pi.neg_apply]; ring

theorem frozen_third_derivative : iteratedDeriv 3 (fun z : ℂ => P (thetaStar+z) (wStar:ℂ)) 0=(frozenThird:ℂ) := by
  have h1 : deriv (fun t : ℂ=>P t (wStar:ℂ))=fun t=>pLinear t wStar := by
    ext t; exact (P_hasDerivAt t wStar).deriv
  have h2 : deriv (fun t : ℂ=>pLinear t wStar)=fun t=>2*pQuadratic t wStar := by
    ext t; exact (pLinear_derivative t wStar).deriv
  have h3 : deriv (fun t : ℂ=>2*pQuadratic t wStar)=fun t=>pThird t wStar := by
    ext t
    convert ((pQuadratic_derivative t wStar).const_mul 2).deriv using 1 <;> ring
  change iteratedDeriv 3 ((fun t : ℂ=>P t (wStar:ℂ)) ∘ (fun z : ℂ=>(thetaStar:ℂ)+z)) 0=(frozenThird:ℂ)
  rw [show ((fun t : ℂ=>P t (wStar:ℂ)) ∘ (fun z : ℂ=>(thetaStar:ℂ)+z))=
    (fun z : ℂ=>(fun t : ℂ=>P t (wStar:ℂ)) ((thetaStar:ℂ)+z)) by rfl]
  rw [iteratedDeriv_comp_const_add (f := fun t : ℂ=>P t (wStar:ℂ))]
  norm_num only [iteratedDeriv_succ,iteratedDeriv_zero,h1,h2,h3,add_zero]
  simp only [pThird,frozenThird,← Complex.ofReal_cos,← Complex.ofReal_sin,
    cos_thetaStar,sin_thetaStar]
  push_cast
  ring

theorem opticalDenom_analytic : AnalyticAt ℂ opticalDenom 0 := by
  have ha := F_analytic
  unfold opticalDenom a b
  fun_prop

theorem opticalDenom_derivative : deriv opticalDenom 0=(opticalDenomSlope:ℂ) := by
  have hadd : HasDerivAt (fun z : ℂ => (thetaStar:ℂ)+z) 1 0 := (hasDerivAt_id (0:ℂ)).const_add (thetaStar:ℂ)
  have hcos := (Complex.hasDerivAt_cos ((thetaStar:ℂ)+0)).comp 0 hadd
  have hsin := (Complex.hasDerivAt_sin ((thetaStar:ℂ)+0)).comp 0 hadd
  have ha := ((hasDerivAt_const (0:ℂ) (455:ℂ)).sub (hcos.const_mul 252)).add ((hcos.pow 2).const_mul 7)
  have hb := hsin.mul ((hasDerivAt_const (0:ℂ) (104:ℂ)).add hcos)
  have hF : HasDerivAt F 0 0 := by simpa only [F_stationary] using F_analytic.differentiableAt.hasDerivAt
  have hd := (ha.mul (hF.add_const (wStar:ℂ))).add hb
  change HasDerivAt opticalDenom _ 0 at hd
  rw [hd.deriv]
  dsimp only [Function.comp_apply,Pi.add_apply,Pi.sub_apply,Pi.mul_apply,Pi.pow_apply]
  simp only [F_zero,zero_add,add_zero,mul_one,mul_zero,zero_mul,
    ← Complex.ofReal_cos,← Complex.ofReal_sin,cos_thetaStar,sin_thetaStar,opticalDenomSlope]
  push_cast
  ring

theorem opticalDenom_zero : opticalDenom 0= -((Real.sqrt (deltaCS cStar sStar):ℝ):ℂ) := by
  have h := optical_linear_factor (θ := thetaStar) (by rw [cos_thetaStar]; exact aStar_pos.ne')
  rw [cos_thetaStar,sin_thetaStar,optical_thetaStar] at h
  unfold opticalDenom
  rw [add_zero,F_zero,a_ofReal,b_ofReal,cos_thetaStar,sin_thetaStar]
  exact_mod_cast (by nlinarith [h] : aCS cStar*(wStar+wStar)+bCS cStar sStar= -Real.sqrt (deltaCS cStar sStar))

theorem optical_third_identity :
    iteratedDeriv 3 F 0*opticalDenom 0+3*(deriv (deriv F) 0)*(opticalDenomSlope:ℂ)= -(frozenThird:ℂ) := by
  have he : (fun z : ℂ => (F z-(wStar:ℂ))*opticalDenom z)=ᶠ[𝓝 0]
      (fun z : ℂ => -P (thetaStar+z) (wStar:ℂ)) := by
    filter_upwards [Metric.ball_mem_nhds (0:ℂ) (by norm_num : (0:ℝ)<1/10)] with z hz
    have hz' : ‖z‖<1/10 := by simpa only [mem_ball,dist_zero_right] using hz
    exact optical_difference_identity hz'.le
  have hm := iteratedDeriv_fun_mul (n := 3) (f := fun z : ℂ=>F z-(wStar:ℂ)) (g := opticalDenom)
    (F_analytic.sub analyticAt_const).contDiffAt opticalDenom_analytic.contDiffAt
  have hsub (n : ℕ) (hn : 0<n) : iteratedDeriv n (fun z : ℂ=>F z-(wStar:ℂ)) 0=iteratedDeriv n F 0 := by
    rw [iteratedDeriv_fun_sub F_analytic.contDiffAt analyticAt_const.contDiffAt]
    simp [iteratedDeriv_const,hn.ne']
  rw [he.iteratedDeriv_eq 3,iteratedDeriv_fun_neg,frozen_third_derivative] at hm
  norm_num [Finset.sum_range_succ,hsub 1 (by norm_num),hsub 2 (by norm_num),hsub 3 (by norm_num),
    iteratedDeriv_zero,F_zero,F_stationary,opticalDenom_derivative] at hm
  simpa only [iteratedDeriv_succ,iteratedDeriv_zero,mul_assoc,add_comm] using hm.symm

#print axioms optical_third_identity
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/ProductBounds.lean <==
module
public import SLean.Explicit.Sharp.ProductBox

@[expose] public section
set_option autoImplicit false
open Set Metric
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert SLean.Pilots.C3

theorem middleProduct_variation {η : ℂ} (hη : ‖η-etaStar‖ ≤ 3/1000) :
    ‖middleProduct η-zStar^2‖ ≤ 18*‖η-etaStar‖ := by
  rw [← productCenter_eq,product_secant hη,norm_mul]
  have h := product_slope_bound (parameter_box hη) (inner_near_box hη) (outer_inverse_near_box hη)
  nlinarith [norm_nonneg (η-etaStar)]

theorem middleProduct_xi {z : ℂ} (hz : ‖z‖ ≤ 1/10) :
    ‖middleProduct (eta z)-zStar^2‖ ≤ (27/5)*‖z‖^2 := by
  have h := middleProduct_variation (eta_parameter_small hz)
  linarith [eta_quadratic hz]

theorem minus_product (z : ℂ) : minus z=middleProduct (eta z)/zPlus z := by
  simp only [minus,middleProduct,innerXi,outerXi]
  ring

theorem plus_exp (z : ℂ) : zPlus z=zStar*Complex.exp (z*Complex.I) := by
  rw [zPlus,add_mul,Complex.exp_add,zStar_exp]

theorem exp_inverse (z : ℂ) : (Complex.exp (z*Complex.I))⁻¹=Complex.exp (-z*Complex.I) := by
  rw [← Complex.exp_neg]; congr 1; ring

theorem minus_centered (z : ℂ) :
    minus z-zStar*Complex.exp (-z*Complex.I)=
      (middleProduct (eta z)-zStar^2)/zStar*Complex.exp (-z*Complex.I) := by
  rw [minus_product,plus_exp,div_mul_eq_div_div,div_eq_mul_inv,exp_inverse]
  field_simp [zStar_ne_zero]

theorem exponential_small {z : ℂ} (hz : ‖z‖ ≤ 1/10) :
    ‖Complex.exp (z*Complex.I)-1‖ ≤ (11/10)*‖z‖ ∧ ‖Complex.exp (z*Complex.I)‖≤111/100 := by
  have h := exp_linear_remainder (z := z*Complex.I) (by simpa using hz.trans (by norm_num : (1/10:ℝ)≤1))
  simp only [norm_mul,Complex.norm_I,mul_one] at h
  have ht := norm_add_le (Complex.exp (z*Complex.I)-(1+z*Complex.I)) (z*Complex.I)
  have he : Complex.exp (z*Complex.I)-(1+z*Complex.I)+z*Complex.I=Complex.exp (z*Complex.I)-1 := by ring
  rw [he] at ht
  simp only [norm_mul,Complex.norm_I,mul_one] at ht
  have hs : ‖Complex.exp (z*Complex.I)-1‖≤(11/10)*‖z‖ := by
    nlinarith [mul_nonneg (norm_nonneg z) (show 0≤1/10-‖z‖ by linarith)]
  refine ⟨hs,?_⟩
  have hn := norm_sub_norm_le (Complex.exp (z*Complex.I)) 1
  simp only [norm_one] at hn
  linarith

theorem roots_middle_near {z : ℂ} (hz : ‖z‖ ≤ 1/10) :
    ‖zPlus z-zStar‖ ≤ (11/10)*‖z‖ ∧ ‖minus z-zStar‖ ≤ (17/10)*‖z‖ := by
  have hp := (exponential_small hz).1
  have hm := exponential_small (z := -z) (by simpa using hz)
  simp only [norm_neg] at hm
  constructor
  · rw [plus_exp,show zStar*Complex.exp (z*Complex.I)-zStar=zStar*(Complex.exp (z*Complex.I)-1) by ring,
      norm_mul,zStar_norm,one_mul]
    exact hp
  · have hc : ‖minus z-zStar*Complex.exp (-z*Complex.I)‖≤6*‖z‖^2 := by
      rw [minus_centered,norm_mul,norm_div,zStar_norm,div_one]
      calc
        _ ≤ ((27/5)*‖z‖^2)*(111/100) := by gcongr; exact middleProduct_xi hz; exact hm.2
        _ ≤ _ := by nlinarith [sq_nonneg ‖z‖]
    have hd : ‖zStar*Complex.exp (-z*Complex.I)-zStar‖≤(11/10)*‖z‖ := by
      rw [show zStar*Complex.exp (-z*Complex.I)-zStar=zStar*(Complex.exp (-z*Complex.I)-1) by ring,
        norm_mul,zStar_norm,one_mul]
      exact hm.1
    have ht := norm_add_le (minus z-zStar*Complex.exp (-z*Complex.I))
      (zStar*Complex.exp (-z*Complex.I)-zStar)
    rw [sub_add_sub_cancel] at ht
    nlinarith [mul_nonneg (norm_nonneg z) (show 0≤1/10-‖z‖ by linarith)]

#print axioms roots_middle_near
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/ProductBox.lean <==
module
public import SLean.Explicit.Sharp.RootSlopeBox

@[expose] public section
set_option autoImplicit false
set_option maxRecDepth 8192
set_option maxHeartbeats 0
set_option linter.unusedTactic false
set_option linter.unreachableTactic false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Cert SLean.Pilots.C3

theorem product_slope_bound {η u v : ℂ}
    (hp : CEnclosed η (-3/1000) (3/1000) (-280/1000) (-273/1000))
    (hu : CEnclosed u (-753/100000) (-677/100000) (332/100000) (408/100000))
    (hv : CEnclosed v (-753/100000) (-677/100000) (-408/100000) (-332/100000)) :
    ‖productSlope u v η‖ ≤ 18 := by
  have hpr : Enclosed etaStar.re 0 0 := by simp [Enclosed,etaStar]
  have hpi : Enclosed etaStar.im wLower wUpper := by simpa [etaStar] using wStar_bounds
  have hur := zInner_box.1
  have hui := zInner_box.2
  have hgu := root_slope_box hp hu
  have hgv0 := root_slope_box (η := -starRingEnd ℂ η) (u := starRingEnd ℂ v)
    (by simp only [CEnclosed,Enclosed,Complex.neg_re,Complex.neg_im,Complex.conj_re,Complex.conj_im] at hp ⊢
        constructor <;> constructor <;> linarith [hp.1.1,hp.1.2,hp.2.1,hp.2.2])
    (by simpa only [CEnclosed,Enclosed,Complex.conj_re,Complex.conj_im,neg_le_neg_iff] using
      (show Enclosed v.re (-753/100000) (-677/100000) ∧ Enclosed (-v.im) (332/100000) (408/100000) from
        ⟨hv.1,⟨by linarith [hv.2.2],by linarith [hv.2.1]⟩⟩))
  let t0 : ℝ := -((rootSlope (starRingEnd ℂ v) (-starRingEnd ℂ η)).im)
  have ht0 : Enclosed t0 (-6825337343223625194797 / 125000000000000000000000) (-7741224167136452858613 / 200000000000000000000000) := enclosed_neg (L := (-6825337343223625194797 / 125000000000000000000000)) (U := (-7741224167136452858613 / 200000000000000000000000)) hgv0.2 (by norm_num [cLo,cHi,wLower,wUpper,innerReLower,innerReUpper,innerImLower,innerImUpper]) (by norm_num [cLo,cHi,wLower,wUpper,innerReLower,innerReUpper,innerImLower,innerImUpper])
  let v0 : ℂ := starRingEnd ℂ (rootSlope (starRingEnd ℂ v) (-starRingEnd ℂ η))
  have hv0re : Enclosed v0.re (6316497101131508703 / 80000000000000000000) (98604246560395043881719 / 1000000000000000000000000) := by
    convert hgv0.1 using 1
    all_goals norm_num only [v0, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv0im : Enclosed v0.im (-6825337343223625194797 / 125000000000000000000000) (-7741224167136452858613 / 200000000000000000000000) := by
    convert ht0 using 1
    all_goals norm_num only [v0, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t1 : ℝ := -(v0.re)
  have ht1 : Enclosed t1 (-98604246560395043881719 / 1000000000000000000000000) (-6316497101131508703 / 80000000000000000000) := enclosed_neg (L := (-98604246560395043881719 / 1000000000000000000000000)) (U := (-6316497101131508703 / 80000000000000000000)) hv0re (by norm_num [cLo,cHi,wLower,wUpper,innerReLower,innerReUpper,innerImLower,innerImUpper]) (by norm_num [cLo,cHi,wLower,wUpper,innerReLower,innerReUpper,innerImLower,innerImUpper])
  let t2 : ℝ := -(v0.im)
  have ht2 : Enclosed t2 (7741224167136452858613 / 200000000000000000000000) (6825337343223625194797 / 125000000000000000000000) := enclosed_neg (L := (7741224167136452858613 / 200000000000000000000000)) (U := (6825337343223625194797 / 125000000000000000000000)) hv0im (by norm_num [cLo,cHi,wLower,wUpper,innerReLower,innerReUpper,innerImLower,innerImUpper]) (by norm_num [cLo,cHi,wLower,wUpper,innerReLower,innerReUpper,innerImLower,innerImUpper])
  let v1 : ℂ := -v0
  have hv1re : Enclosed v1.re (-98604246560395043881719 / 1000000000000000000000000) (-6316497101131508703 / 80000000000000000000) := by
    convert ht1 using 1
    all_goals norm_num only [v1, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv1im : Enclosed v1.im (7741224167136452858613 / 200000000000000000000000) (6825337343223625194797 / 125000000000000000000000) := by
    convert ht2 using 1
    all_goals norm_num only [v1, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have ha0 : inverseSlope v η = v1 := by
    dsimp only [inverseSlope, v0, v1]
    all_goals push_cast
    all_goals ring
  have ha0re : Enclosed (inverseSlope v η).re (-98604246560395043881719 / 1000000000000000000000000) (-6316497101131508703 / 80000000000000000000) := by
    rw [ha0]
    exact hv1re
  have ha0im : Enclosed (inverseSlope v η).im (7741224167136452858613 / 200000000000000000000000) (6825337343223625194797 / 125000000000000000000000) := by
    rw [ha0]
    exact hv1im
  let v2 : ℂ := ((1 : ℝ) : ℂ)
  have hv2re : Enclosed v2.re 1 1 := by
    convert (enclosed_const (1 : ℝ)) using 1
    all_goals norm_num only [v2, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv2im : Enclosed v2.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v2, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t3 : ℝ := v2.re - etaStar.re
  have ht3 : Enclosed t3 1 1 := enclosed_sub (L := 1) (U := 1) hv2re hpr (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t4 : ℝ := v2.im - etaStar.im
  have ht4 : Enclosed t4 (276556513045287 / 1000000000000000) (276556513045327 / 1000000000000000) := enclosed_sub (L := (276556513045287 / 1000000000000000)) (U := (276556513045327 / 1000000000000000)) hv2im hpi (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v3 : ℂ := v2-etaStar
  have hv3re : Enclosed v3.re 1 1 := by
    convert ht3 using 1
    all_goals norm_num only [v3, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv3im : Enclosed v3.im (276556513045287 / 1000000000000000) (276556513045327 / 1000000000000000) := by
    convert ht4 using 1
    all_goals norm_num only [v3, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v4 : ℂ := ((7 : ℝ) : ℂ)
  have hv4re : Enclosed v4.re 7 7 := by
    convert (enclosed_const (7 : ℝ)) using 1
    all_goals norm_num only [v4, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv4im : Enclosed v4.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v4, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t5 : ℝ := v4.re * etaStar.re
  have ht5 : Enclosed t5 0 0 := enclosed_mul (L := 0) (U := 0) hv4re hpr (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t6 : ℝ := v4.im * etaStar.im
  have ht6 : Enclosed t6 0 0 := enclosed_mul (L := 0) (U := 0) hv4im hpi (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t7 : ℝ := t5 - t6
  have ht7 : Enclosed t7 0 0 := enclosed_sub (L := 0) (U := 0) ht5 ht6 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t8 : ℝ := v4.re * etaStar.im
  have ht8 : Enclosed t8 (-1935895591317289 / 1000000000000000) (-1935895591317009 / 1000000000000000) := enclosed_mul (L := (-1935895591317289 / 1000000000000000)) (U := (-1935895591317009 / 1000000000000000)) hv4re hpi (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t9 : ℝ := v4.im * etaStar.re
  have ht9 : Enclosed t9 0 0 := enclosed_mul (L := 0) (U := 0) hv4im hpr (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t10 : ℝ := t8 + t9
  have ht10 : Enclosed t10 (-1935895591317289 / 1000000000000000) (-1935895591317009 / 1000000000000000) := enclosed_add (L := (-1935895591317289 / 1000000000000000)) (U := (-1935895591317009 / 1000000000000000)) ht8 ht9 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v5 : ℂ := v4*etaStar
  have hv5re : Enclosed v5.re 0 0 := by
    convert ht7 using 1
    all_goals norm_num only [v5, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv5im : Enclosed v5.im (-1935895591317289 / 1000000000000000) (-1935895591317009 / 1000000000000000) := by
    convert ht10 using 1
    all_goals norm_num only [v5, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t11 : ℝ := v5.re * etaStar.re
  have ht11 : Enclosed t11 0 0 := enclosed_mul (L := 0) (U := 0) hv5re hpr (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t12 : ℝ := v5.im * etaStar.im
  have ht12 : Enclosed t12 (53538453435437599027359 / 100000000000000000000000) (4182691674644772358757 / 7812500000000000000000) := enclosed_mul (L := (53538453435437599027359 / 100000000000000000000000)) (U := (4182691674644772358757 / 7812500000000000000000)) hv5im hpi (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t13 : ℝ := t11 - t12
  have ht13 : Enclosed t13 (-4182691674644772358757 / 7812500000000000000000) (-53538453435437599027359 / 100000000000000000000000) := enclosed_sub (L := (-4182691674644772358757 / 7812500000000000000000)) (U := (-53538453435437599027359 / 100000000000000000000000)) ht11 ht12 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t14 : ℝ := v5.re * etaStar.im
  have ht14 : Enclosed t14 0 0 := enclosed_mul (L := 0) (U := 0) hv5re hpi (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t15 : ℝ := v5.im * etaStar.re
  have ht15 : Enclosed t15 0 0 := enclosed_mul (L := 0) (U := 0) hv5im hpr (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t16 : ℝ := t14 + t15
  have ht16 : Enclosed t16 0 0 := enclosed_add (L := 0) (U := 0) ht14 ht15 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v6 : ℂ := v5*etaStar
  have hv6re : Enclosed v6.re (-4182691674644772358757 / 7812500000000000000000) (-53538453435437599027359 / 100000000000000000000000) := by
    convert ht13 using 1
    all_goals norm_num only [v6, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv6im : Enclosed v6.im 0 0 := by
    convert ht16 using 1
    all_goals norm_num only [v6, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t17 : ℝ := v3.re + v6.re
  have ht17 : Enclosed t17 (3629808325355227641243 / 7812500000000000000000) (46461546564562400972641 / 100000000000000000000000) := enclosed_add (L := (3629808325355227641243 / 7812500000000000000000)) (U := (46461546564562400972641 / 100000000000000000000000)) hv3re hv6re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t18 : ℝ := v3.im + v6.im
  have ht18 : Enclosed t18 (276556513045287 / 1000000000000000) (276556513045327 / 1000000000000000) := enclosed_add (L := (276556513045287 / 1000000000000000)) (U := (276556513045327 / 1000000000000000)) hv3im hv6im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v7 : ℂ := v3+v6
  have hv7re : Enclosed v7.re (3629808325355227641243 / 7812500000000000000000) (46461546564562400972641 / 100000000000000000000000) := by
    convert ht17 using 1
    all_goals norm_num only [v7, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv7im : Enclosed v7.im (276556513045287 / 1000000000000000) (276556513045327 / 1000000000000000) := by
    convert ht18 using 1
    all_goals norm_num only [v7, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t19 : ℝ := -(zInner.im)
  have ht19 : Enclosed t19 (-7390616893 / 2000000000000) (-7390616881 / 2000000000000) := enclosed_neg (L := (-7390616893 / 2000000000000)) (U := (-7390616881 / 2000000000000)) hui (by norm_num [cLo,cHi,wLower,wUpper,innerReLower,innerReUpper,innerImLower,innerImUpper]) (by norm_num [cLo,cHi,wLower,wUpper,innerReLower,innerReUpper,innerImLower,innerImUpper])
  let v8 : ℂ := starRingEnd ℂ zInner
  have hv8re : Enclosed v8.re (-14301531999 / 2000000000000) (-14301531987 / 2000000000000) := by
    convert hur using 1
    all_goals norm_num only [v8, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv8im : Enclosed v8.im (-7390616893 / 2000000000000) (-7390616881 / 2000000000000) := by
    convert ht19 using 1
    all_goals norm_num only [v8, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t20 : ℝ := v7.re * v8.re
  have ht20 : Enclosed t20 (-3322356474580588484713 / 1000000000000000000000000) (-3322356471791788239929 / 1000000000000000000000000) := enclosed_mul (L := (-3322356474580588484713 / 1000000000000000000000000)) (U := (-3322356471791788239929 / 1000000000000000000000000)) hv7re hv8re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t21 : ℝ := v7.im * v8.im
  have ht21 : Enclosed t21 (-204392323718196860091 / 200000000000000000000000) (-255490404232874352461 / 250000000000000000000000) := enclosed_mul (L := (-204392323718196860091 / 200000000000000000000000)) (U := (-255490404232874352461 / 250000000000000000000000)) hv7im hv8im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t22 : ℝ := t20 - t21
  have ht22 : Enclosed t22 (-2300394857649091074869 / 1000000000000000000000000) (-1150197426600401969737 / 500000000000000000000000) := enclosed_sub (L := (-2300394857649091074869 / 1000000000000000000000000)) (U := (-1150197426600401969737 / 500000000000000000000000)) ht20 ht21 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t23 : ℝ := v7.re * v8.im
  have ht23 : Enclosed t23 (-858448727287402489453 / 500000000000000000000000) (-68675898071461595461 / 40000000000000000000000) := enclosed_mul (L := (-858448727287402489453 / 500000000000000000000000)) (U := (-68675898071461595461 / 40000000000000000000000)) hv7re hv8im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t24 : ℝ := v7.im * v8.re
  have ht24 : Enclosed t24 (-49439772760620062849 / 25000000000000000000000) (-1977590908765177405047 / 1000000000000000000000000) := enclosed_mul (L := (-49439772760620062849 / 25000000000000000000000)) (U := (-1977590908765177405047 / 1000000000000000000000000)) hv7im hv8re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t25 : ℝ := t23 + t24
  have ht25 : Enclosed t25 (-1847244182499803746433 / 500000000000000000000000) (-923622090137929322893 / 250000000000000000000000) := enclosed_add (L := (-1847244182499803746433 / 500000000000000000000000)) (U := (-923622090137929322893 / 250000000000000000000000)) ht23 ht24 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v9 : ℂ := v7*v8
  have hv9re : Enclosed v9.re (-2300394857649091074869 / 1000000000000000000000000) (-1150197426600401969737 / 500000000000000000000000) := by
    convert ht22 using 1
    all_goals norm_num only [v9, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv9im : Enclosed v9.im (-1847244182499803746433 / 500000000000000000000000) (-923622090137929322893 / 250000000000000000000000) := by
    convert ht25 using 1
    all_goals norm_num only [v9, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v10 : ℂ := ((1 : ℝ) : ℂ)
  have hv10re : Enclosed v10.re 1 1 := by
    convert (enclosed_const (1 : ℝ)) using 1
    all_goals norm_num only [v10, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv10im : Enclosed v10.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v10, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t26 : ℝ := v10.re + etaStar.re
  have ht26 : Enclosed t26 1 1 := enclosed_add (L := 1) (U := 1) hv10re hpr (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t27 : ℝ := v10.im + etaStar.im
  have ht27 : Enclosed t27 (-276556513045327 / 1000000000000000) (-276556513045287 / 1000000000000000) := enclosed_add (L := (-276556513045327 / 1000000000000000)) (U := (-276556513045287 / 1000000000000000)) hv10im hpi (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v11 : ℂ := v10+etaStar
  have hv11re : Enclosed v11.re 1 1 := by
    convert ht26 using 1
    all_goals norm_num only [v11, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv11im : Enclosed v11.im (-276556513045327 / 1000000000000000) (-276556513045287 / 1000000000000000) := by
    convert ht27 using 1
    all_goals norm_num only [v11, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v12 : ℂ := ((7 : ℝ) : ℂ)
  have hv12re : Enclosed v12.re 7 7 := by
    convert (enclosed_const (7 : ℝ)) using 1
    all_goals norm_num only [v12, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv12im : Enclosed v12.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v12, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t28 : ℝ := v12.re * etaStar.re
  have ht28 : Enclosed t28 0 0 := enclosed_mul (L := 0) (U := 0) hv12re hpr (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t29 : ℝ := v12.im * etaStar.im
  have ht29 : Enclosed t29 0 0 := enclosed_mul (L := 0) (U := 0) hv12im hpi (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t30 : ℝ := t28 - t29
  have ht30 : Enclosed t30 0 0 := enclosed_sub (L := 0) (U := 0) ht28 ht29 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t31 : ℝ := v12.re * etaStar.im
  have ht31 : Enclosed t31 (-1935895591317289 / 1000000000000000) (-1935895591317009 / 1000000000000000) := enclosed_mul (L := (-1935895591317289 / 1000000000000000)) (U := (-1935895591317009 / 1000000000000000)) hv12re hpi (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t32 : ℝ := v12.im * etaStar.re
  have ht32 : Enclosed t32 0 0 := enclosed_mul (L := 0) (U := 0) hv12im hpr (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t33 : ℝ := t31 + t32
  have ht33 : Enclosed t33 (-1935895591317289 / 1000000000000000) (-1935895591317009 / 1000000000000000) := enclosed_add (L := (-1935895591317289 / 1000000000000000)) (U := (-1935895591317009 / 1000000000000000)) ht31 ht32 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v13 : ℂ := v12*etaStar
  have hv13re : Enclosed v13.re 0 0 := by
    convert ht30 using 1
    all_goals norm_num only [v13, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv13im : Enclosed v13.im (-1935895591317289 / 1000000000000000) (-1935895591317009 / 1000000000000000) := by
    convert ht33 using 1
    all_goals norm_num only [v13, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t34 : ℝ := v13.re * etaStar.re
  have ht34 : Enclosed t34 0 0 := enclosed_mul (L := 0) (U := 0) hv13re hpr (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t35 : ℝ := v13.im * etaStar.im
  have ht35 : Enclosed t35 (53538453435437599027359 / 100000000000000000000000) (4182691674644772358757 / 7812500000000000000000) := enclosed_mul (L := (53538453435437599027359 / 100000000000000000000000)) (U := (4182691674644772358757 / 7812500000000000000000)) hv13im hpi (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t36 : ℝ := t34 - t35
  have ht36 : Enclosed t36 (-4182691674644772358757 / 7812500000000000000000) (-53538453435437599027359 / 100000000000000000000000) := enclosed_sub (L := (-4182691674644772358757 / 7812500000000000000000)) (U := (-53538453435437599027359 / 100000000000000000000000)) ht34 ht35 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t37 : ℝ := v13.re * etaStar.im
  have ht37 : Enclosed t37 0 0 := enclosed_mul (L := 0) (U := 0) hv13re hpi (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t38 : ℝ := v13.im * etaStar.re
  have ht38 : Enclosed t38 0 0 := enclosed_mul (L := 0) (U := 0) hv13im hpr (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t39 : ℝ := t37 + t38
  have ht39 : Enclosed t39 0 0 := enclosed_add (L := 0) (U := 0) ht37 ht38 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v14 : ℂ := v13*etaStar
  have hv14re : Enclosed v14.re (-4182691674644772358757 / 7812500000000000000000) (-53538453435437599027359 / 100000000000000000000000) := by
    convert ht36 using 1
    all_goals norm_num only [v14, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv14im : Enclosed v14.im 0 0 := by
    convert ht39 using 1
    all_goals norm_num only [v14, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t40 : ℝ := v11.re + v14.re
  have ht40 : Enclosed t40 (3629808325355227641243 / 7812500000000000000000) (46461546564562400972641 / 100000000000000000000000) := enclosed_add (L := (3629808325355227641243 / 7812500000000000000000)) (U := (46461546564562400972641 / 100000000000000000000000)) hv11re hv14re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t41 : ℝ := v11.im + v14.im
  have ht41 : Enclosed t41 (-276556513045327 / 1000000000000000) (-276556513045287 / 1000000000000000) := enclosed_add (L := (-276556513045327 / 1000000000000000)) (U := (-276556513045287 / 1000000000000000)) hv11im hv14im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v15 : ℂ := v11+v14
  have hv15re : Enclosed v15.re (3629808325355227641243 / 7812500000000000000000) (46461546564562400972641 / 100000000000000000000000) := by
    convert ht40 using 1
    all_goals norm_num only [v15, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv15im : Enclosed v15.im (-276556513045327 / 1000000000000000) (-276556513045287 / 1000000000000000) := by
    convert ht41 using 1
    all_goals norm_num only [v15, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t42 : ℝ := v15.re * zInner.re
  have ht42 : Enclosed t42 (-3322356474580588484713 / 1000000000000000000000000) (-3322356471791788239929 / 1000000000000000000000000) := enclosed_mul (L := (-3322356474580588484713 / 1000000000000000000000000)) (U := (-3322356471791788239929 / 1000000000000000000000000)) hv15re hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t43 : ℝ := v15.im * zInner.im
  have ht43 : Enclosed t43 (-204392323718196860091 / 200000000000000000000000) (-255490404232874352461 / 250000000000000000000000) := enclosed_mul (L := (-204392323718196860091 / 200000000000000000000000)) (U := (-255490404232874352461 / 250000000000000000000000)) hv15im hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t44 : ℝ := t42 - t43
  have ht44 : Enclosed t44 (-2300394857649091074869 / 1000000000000000000000000) (-1150197426600401969737 / 500000000000000000000000) := enclosed_sub (L := (-2300394857649091074869 / 1000000000000000000000000)) (U := (-1150197426600401969737 / 500000000000000000000000)) ht42 ht43 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t45 : ℝ := v15.re * zInner.im
  have ht45 : Enclosed t45 (68675898071461595461 / 40000000000000000000000) (858448727287402489453 / 500000000000000000000000) := enclosed_mul (L := (68675898071461595461 / 40000000000000000000000)) (U := (858448727287402489453 / 500000000000000000000000)) hv15re hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t46 : ℝ := v15.im * zInner.re
  have ht46 : Enclosed t46 (1977590908765177405047 / 1000000000000000000000000) (49439772760620062849 / 25000000000000000000000) := enclosed_mul (L := (1977590908765177405047 / 1000000000000000000000000)) (U := (49439772760620062849 / 25000000000000000000000)) hv15im hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t47 : ℝ := t45 + t46
  have ht47 : Enclosed t47 (923622090137929322893 / 250000000000000000000000) (1847244182499803746433 / 500000000000000000000000) := enclosed_add (L := (923622090137929322893 / 250000000000000000000000)) (U := (1847244182499803746433 / 500000000000000000000000)) ht45 ht46 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v16 : ℂ := v15*zInner
  have hv16re : Enclosed v16.re (-2300394857649091074869 / 1000000000000000000000000) (-1150197426600401969737 / 500000000000000000000000) := by
    convert ht44 using 1
    all_goals norm_num only [v16, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv16im : Enclosed v16.im (923622090137929322893 / 250000000000000000000000) (1847244182499803746433 / 500000000000000000000000) := by
    convert ht47 using 1
    all_goals norm_num only [v16, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t48 : ℝ := (v16.re)^2
  have ht48 : Enclosed t48 (2645908240316374153 / 500000000000000000000000) (5291816501098381991 / 1000000000000000000000000) := enclosed_pow_two (L := (2645908240316374153 / 500000000000000000000000)) (U := (5291816501098381991 / 1000000000000000000000000)) hv16re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t49 : ℝ := (v16.im)^2
  have ht49 : Enclosed t49 (13649244246252115823 / 1000000000000000000000000) (13649244279117472999 / 1000000000000000000000000) := enclosed_pow_two (L := (13649244246252115823 / 1000000000000000000000000)) (U := (13649244279117472999 / 1000000000000000000000000)) hv16im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t50 : ℝ := t48 + t49
  have ht50 : Enclosed t50 (18941060726884864129 / 1000000000000000000000000) (1894106078021585499 / 100000000000000000000000) := enclosed_add (L := (18941060726884864129 / 1000000000000000000000000)) (U := (1894106078021585499 / 100000000000000000000000)) ht48 ht49 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t51 : ℝ := (t50)⁻¹
  have ht51 : Enclosed t51 (6599419190426962055112764387 / 125000000000000000000000) (13198838418016949941509294419 / 250000000000000000000000) := enclosed_inv_pos (L := (6599419190426962055112764387 / 125000000000000000000000)) (U := (13198838418016949941509294419 / 250000000000000000000000)) ht50 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t52 : ℝ := v16.re * t51
  have ht52 : Enclosed t52 (-60725080047494912000094611 / 500000000000000000000000) (-60725079759091199022743021 / 500000000000000000000000) := enclosed_mul (L := (-60725080047494912000094611 / 500000000000000000000000)) (U := (-60725079759091199022743021 / 500000000000000000000000)) hv16re ht51 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t53 : ℝ := -(v16.im)
  have ht53 : Enclosed t53 (-1847244182499803746433 / 500000000000000000000000) (-923622090137929322893 / 250000000000000000000000) := enclosed_neg (L := (-1847244182499803746433 / 500000000000000000000000)) (U := (-923622090137929322893 / 250000000000000000000000)) hv16im (by norm_num [cLo,cHi,wLower,wUpper,innerReLower,innerReUpper,innerImLower,innerImUpper]) (by norm_num [cLo,cHi,wLower,wUpper,innerReLower,innerReUpper,innerImLower,innerImUpper])
  let t54 : ℝ := t53 * t51
  have ht54 : Enclosed t54 (-24381477483436723646726967 / 125000000000000000000000) (-195051819083472387395731447 / 1000000000000000000000000) := enclosed_mul (L := (-24381477483436723646726967 / 125000000000000000000000)) (U := (-195051819083472387395731447 / 1000000000000000000000000)) ht53 ht51 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v17 : ℂ := v16⁻¹
  have hv17re : Enclosed v17.re (-60725080047494912000094611 / 500000000000000000000000) (-60725079759091199022743021 / 500000000000000000000000) := by
    convert ht52 using 1
    all_goals norm_num only [v17, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv17im : Enclosed v17.im (-24381477483436723646726967 / 125000000000000000000000) (-195051819083472387395731447 / 1000000000000000000000000) := by
    convert ht54 using 1
    all_goals norm_num only [v17, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t55 : ℝ := v9.re * v17.re
  have ht55 : Enclosed t55 (27938332187604341886003 / 100000000000000000000000) (6984583093579335938911 / 25000000000000000000000) := enclosed_mul (L := (27938332187604341886003 / 100000000000000000000000)) (U := (6984583093579335938911 / 25000000000000000000000)) hv9re hv17re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t56 : ℝ := v9.im * v17.im
  have ht56 : Enclosed t56 (144123335061665612991173 / 200000000000000000000000) (180154169768113771645407 / 250000000000000000000000) := enclosed_mul (L := (144123335061665612991173 / 200000000000000000000000)) (U := (180154169768113771645407 / 250000000000000000000000)) hv9im hv17im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t57 : ℝ := t55 - t56
  have ht57 : Enclosed t57 (-220616678598205833860799 / 500000000000000000000000) (-17649334062606185095977 / 40000000000000000000000) := enclosed_sub (L := (-220616678598205833860799 / 500000000000000000000000)) (U := (-17649334062606185095977 / 40000000000000000000000)) ht55 ht56 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t58 : ℝ := v9.re * v17.im
  have ht58 : Enclosed t58 (448696200727074231006293 / 1000000000000000000000000) (89739240679655905901567 / 200000000000000000000000) := enclosed_mul (L := (448696200727074231006293 / 1000000000000000000000000)) (U := (89739240679655905901567 / 200000000000000000000000)) hv9re hv17im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t59 : ℝ := v9.im * v17.re
  have ht59 : Enclosed t59 (448696200727074231006293 / 1000000000000000000000000) (89739240679655905901567 / 200000000000000000000000) := enclosed_mul (L := (448696200727074231006293 / 1000000000000000000000000)) (U := (89739240679655905901567 / 200000000000000000000000)) hv9im hv17re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t60 : ℝ := t58 + t59
  have ht60 : Enclosed t60 (448696200727074231006293 / 500000000000000000000000) (89739240679655905901567 / 100000000000000000000000) := enclosed_add (L := (448696200727074231006293 / 500000000000000000000000)) (U := (89739240679655905901567 / 100000000000000000000000)) ht58 ht59 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v18 : ℂ := v9*v17
  have hv18re : Enclosed v18.re (-220616678598205833860799 / 500000000000000000000000) (-17649334062606185095977 / 40000000000000000000000) := by
    convert ht57 using 1
    all_goals norm_num only [v18, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv18im : Enclosed v18.im (448696200727074231006293 / 500000000000000000000000) (89739240679655905901567 / 100000000000000000000000) := by
    convert ht60 using 1
    all_goals norm_num only [v18, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have ha1 : productCenter = v18 := by
    dsimp only [productCenter, c0, c4, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18]
    all_goals push_cast
    all_goals ring
  have ha1re : Enclosed (productCenter).re (-220616678598205833860799 / 500000000000000000000000) (-17649334062606185095977 / 40000000000000000000000) := by
    rw [ha1]
    exact hv18re
  have ha1im : Enclosed (productCenter).im (448696200727074231006293 / 500000000000000000000000) (89739240679655905901567 / 100000000000000000000000) := by
    rw [ha1]
    exact hv18im
  let t61 : ℝ := η.re + etaStar.re
  have ht61 : Enclosed t61 (-3 / 1000) (3 / 1000) := enclosed_add (L := (-3 / 1000)) (U := (3 / 1000)) hp.1 hpr (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t62 : ℝ := η.im + etaStar.im
  have ht62 : Enclosed t62 (-556556513045327 / 1000000000000000) (-549556513045287 / 1000000000000000) := enclosed_add (L := (-556556513045327 / 1000000000000000)) (U := (-549556513045287 / 1000000000000000)) hp.2 hpi (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v19 : ℂ := η+etaStar
  have hv19re : Enclosed v19.re (-3 / 1000) (3 / 1000) := by
    convert ht61 using 1
    all_goals norm_num only [v19, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv19im : Enclosed v19.im (-556556513045327 / 1000000000000000) (-549556513045287 / 1000000000000000) := by
    convert ht62 using 1
    all_goals norm_num only [v19, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v20 : ℂ := ((7 : ℝ) : ℂ)
  have hv20re : Enclosed v20.re 7 7 := by
    convert (enclosed_const (7 : ℝ)) using 1
    all_goals norm_num only [v20, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv20im : Enclosed v20.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v20, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t63 : ℝ := v20.re * v19.re
  have ht63 : Enclosed t63 (-21 / 1000) (21 / 1000) := enclosed_mul (L := (-21 / 1000)) (U := (21 / 1000)) hv20re hv19re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t64 : ℝ := v20.im * v19.im
  have ht64 : Enclosed t64 0 0 := enclosed_mul (L := 0) (U := 0) hv20im hv19im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t65 : ℝ := t63 - t64
  have ht65 : Enclosed t65 (-21 / 1000) (21 / 1000) := enclosed_sub (L := (-21 / 1000)) (U := (21 / 1000)) ht63 ht64 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t66 : ℝ := v20.re * v19.im
  have ht66 : Enclosed t66 (-3895895591317289 / 1000000000000000) (-3846895591317009 / 1000000000000000) := enclosed_mul (L := (-3895895591317289 / 1000000000000000)) (U := (-3846895591317009 / 1000000000000000)) hv20re hv19im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t67 : ℝ := v20.im * v19.re
  have ht67 : Enclosed t67 0 0 := enclosed_mul (L := 0) (U := 0) hv20im hv19re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t68 : ℝ := t66 + t67
  have ht68 : Enclosed t68 (-3895895591317289 / 1000000000000000) (-3846895591317009 / 1000000000000000) := enclosed_add (L := (-3895895591317289 / 1000000000000000)) (U := (-3846895591317009 / 1000000000000000)) ht66 ht67 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v21 : ℂ := v20*v19
  have hv21re : Enclosed v21.re (-21 / 1000) (21 / 1000) := by
    convert ht65 using 1
    all_goals norm_num only [v21, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv21im : Enclosed v21.im (-3895895591317289 / 1000000000000000) (-3846895591317009 / 1000000000000000) := by
    convert ht68 using 1
    all_goals norm_num only [v21, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v22 : ℂ := (((-1) : ℝ) : ℂ)
  have hv22re : Enclosed v22.re (-1) (-1) := by
    convert (enclosed_const ((-1) : ℝ)) using 1
    all_goals norm_num only [v22, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv22im : Enclosed v22.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v22, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t69 : ℝ := v22.re + v21.re
  have ht69 : Enclosed t69 (-1021 / 1000) (-979 / 1000) := enclosed_add (L := (-1021 / 1000)) (U := (-979 / 1000)) hv22re hv21re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t70 : ℝ := v22.im + v21.im
  have ht70 : Enclosed t70 (-3895895591317289 / 1000000000000000) (-3846895591317009 / 1000000000000000) := enclosed_add (L := (-3895895591317289 / 1000000000000000)) (U := (-3846895591317009 / 1000000000000000)) hv22im hv21im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v23 : ℂ := v22+v21
  have hv23re : Enclosed v23.re (-1021 / 1000) (-979 / 1000) := by
    convert ht69 using 1
    all_goals norm_num only [v23, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv23im : Enclosed v23.im (-3895895591317289 / 1000000000000000) (-3846895591317009 / 1000000000000000) := by
    convert ht70 using 1
    all_goals norm_num only [v23, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t71 : ℝ := v23.re * v.re
  have ht71 : Enclosed t71 (662783 / 100000000) (768813 / 100000000) := enclosed_mul (L := (662783 / 100000000)) (U := (768813 / 100000000)) hv23re hv.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t72 : ℝ := v23.im * v.im
  have ht72 : Enclosed t72 (319292334079311747 / 25000000000000000000) (198690675157181739 / 12500000000000000000) := enclosed_mul (L := (319292334079311747 / 25000000000000000000)) (U := (198690675157181739 / 12500000000000000000)) hv23im hv.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t73 : ℝ := t71 - t72
  have ht73 : Enclosed t73 (-115842800157181739 / 12500000000000000000) (-127089084079311747 / 25000000000000000000) := enclosed_sub (L := (-115842800157181739 / 12500000000000000000)) (U := (-127089084079311747 / 25000000000000000000)) ht71 ht72 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t74 : ℝ := v23.re * v.im
  have ht74 : Enclosed t74 (81257 / 25000000) (52071 / 12500000) := enclosed_mul (L := (81257 / 25000000)) (U := (52071 / 12500000)) hv23re hv.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t75 : ℝ := v23.im * v.re
  have ht75 : Enclosed t75 (2604348315321615093 / 100000000000000000000) (2933609380261918617 / 100000000000000000000) := enclosed_mul (L := (2604348315321615093 / 100000000000000000000)) (U := (2933609380261918617 / 100000000000000000000)) hv23im hv.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t76 : ℝ := t74 + t75
  have ht76 : Enclosed t76 (2929376315321615093 / 100000000000000000000) (3350177380261918617 / 100000000000000000000) := enclosed_add (L := (2929376315321615093 / 100000000000000000000)) (U := (3350177380261918617 / 100000000000000000000)) ht74 ht75 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v24 : ℂ := v23*v
  have hv24re : Enclosed v24.re (-115842800157181739 / 12500000000000000000) (-127089084079311747 / 25000000000000000000) := by
    convert ht73 using 1
    all_goals norm_num only [v24, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv24im : Enclosed v24.im (2929376315321615093 / 100000000000000000000) (3350177380261918617 / 100000000000000000000) := by
    convert ht76 using 1
    all_goals norm_num only [v24, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v25 : ℂ := η+etaStar
  have hv25re : Enclosed v25.re (-3 / 1000) (3 / 1000) := by
    convert ht61 using 1
    all_goals norm_num only [v25, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv25im : Enclosed v25.im (-556556513045327 / 1000000000000000) (-549556513045287 / 1000000000000000) := by
    convert ht62 using 1
    all_goals norm_num only [v25, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v26 : ℂ := ((7 : ℝ) : ℂ)
  have hv26re : Enclosed v26.re 7 7 := by
    convert (enclosed_const (7 : ℝ)) using 1
    all_goals norm_num only [v26, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv26im : Enclosed v26.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v26, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t77 : ℝ := v26.re * v25.re
  have ht77 : Enclosed t77 (-21 / 1000) (21 / 1000) := enclosed_mul (L := (-21 / 1000)) (U := (21 / 1000)) hv26re hv25re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t78 : ℝ := v26.im * v25.im
  have ht78 : Enclosed t78 0 0 := enclosed_mul (L := 0) (U := 0) hv26im hv25im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t79 : ℝ := t77 - t78
  have ht79 : Enclosed t79 (-21 / 1000) (21 / 1000) := enclosed_sub (L := (-21 / 1000)) (U := (21 / 1000)) ht77 ht78 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t80 : ℝ := v26.re * v25.im
  have ht80 : Enclosed t80 (-3895895591317289 / 1000000000000000) (-3846895591317009 / 1000000000000000) := enclosed_mul (L := (-3895895591317289 / 1000000000000000)) (U := (-3846895591317009 / 1000000000000000)) hv26re hv25im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t81 : ℝ := v26.im * v25.re
  have ht81 : Enclosed t81 0 0 := enclosed_mul (L := 0) (U := 0) hv26im hv25re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t82 : ℝ := t80 + t81
  have ht82 : Enclosed t82 (-3895895591317289 / 1000000000000000) (-3846895591317009 / 1000000000000000) := enclosed_add (L := (-3895895591317289 / 1000000000000000)) (U := (-3846895591317009 / 1000000000000000)) ht80 ht81 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v27 : ℂ := v26*v25
  have hv27re : Enclosed v27.re (-21 / 1000) (21 / 1000) := by
    convert ht79 using 1
    all_goals norm_num only [v27, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv27im : Enclosed v27.im (-3895895591317289 / 1000000000000000) (-3846895591317009 / 1000000000000000) := by
    convert ht82 using 1
    all_goals norm_num only [v27, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v28 : ℂ := ((1 : ℝ) : ℂ)
  have hv28re : Enclosed v28.re 1 1 := by
    convert (enclosed_const (1 : ℝ)) using 1
    all_goals norm_num only [v28, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv28im : Enclosed v28.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v28, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t83 : ℝ := v28.re + v27.re
  have ht83 : Enclosed t83 (979 / 1000) (1021 / 1000) := enclosed_add (L := (979 / 1000)) (U := (1021 / 1000)) hv28re hv27re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t84 : ℝ := v28.im + v27.im
  have ht84 : Enclosed t84 (-3895895591317289 / 1000000000000000) (-3846895591317009 / 1000000000000000) := enclosed_add (L := (-3895895591317289 / 1000000000000000)) (U := (-3846895591317009 / 1000000000000000)) hv28im hv27im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v29 : ℂ := v28+v27
  have hv29re : Enclosed v29.re (979 / 1000) (1021 / 1000) := by
    convert ht83 using 1
    all_goals norm_num only [v29, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv29im : Enclosed v29.im (-3895895591317289 / 1000000000000000) (-3846895591317009 / 1000000000000000) := by
    convert ht84 using 1
    all_goals norm_num only [v29, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t85 : ℝ := (productCenter).re * v29.re
  have ht85 : Enclosed t85 (-56312407212192039092969 / 125000000000000000000000) (-431967451182286380224037 / 1000000000000000000000000) := enclosed_mul (L := (-56312407212192039092969 / 125000000000000000000000)) (U := (-431967451182286380224037 / 1000000000000000000000000)) ha1re hv29re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t86 : ℝ := (productCenter).im * v29.im
  have ht86 : Enclosed t86 (-3496147121320325611350331 / 1000000000000000000000000) (-1726087436417673587484113 / 500000000000000000000000) := enclosed_mul (L := (-3496147121320325611350331 / 1000000000000000000000000)) (U := (-1726087436417673587484113 / 500000000000000000000000)) ha1im hv29im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t87 : ℝ := t85 - t86
  have ht87 : Enclosed t87 (1500837807568905431112237 / 500000000000000000000000) (1532089835069019615563147 / 500000000000000000000000) := enclosed_sub (L := (1500837807568905431112237 / 500000000000000000000000)) (U := (1532089835069019615563147 / 500000000000000000000000)) ht85 ht86 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t88 : ℝ := (productCenter).re * v29.im
  have ht88 : Enclosed t88 (1697378634878021228922413 / 1000000000000000000000000) (1718999091043626827969023 / 1000000000000000000000000) := enclosed_mul (L := (1697378634878021228922413 / 1000000000000000000000000)) (U := (1718999091043626827969023 / 1000000000000000000000000)) ha1re hv29im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t89 : ℝ := (productCenter).im * v29.re
  have ht89 : Enclosed t89 (878547161023611344310321 / 1000000000000000000000000) (183247529467857359851 / 200000000000000000000) := enclosed_mul (L := (878547161023611344310321 / 1000000000000000000000000)) (U := (183247529467857359851 / 200000000000000000000)) ha1im hv29re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t90 : ℝ := t88 + t89
  have ht90 : Enclosed t90 (1287962897950816286616367 / 500000000000000000000000) (2635236738382913627224023 / 1000000000000000000000000) := enclosed_add (L := (1287962897950816286616367 / 500000000000000000000000)) (U := (2635236738382913627224023 / 1000000000000000000000000)) ht88 ht89 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v30 : ℂ := (productCenter)*v29
  have hv30re : Enclosed v30.re (1500837807568905431112237 / 500000000000000000000000) (1532089835069019615563147 / 500000000000000000000000) := by
    convert ht87 using 1
    all_goals norm_num only [v30, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv30im : Enclosed v30.im (1287962897950816286616367 / 500000000000000000000000) (2635236738382913627224023 / 1000000000000000000000000) := by
    convert ht90 using 1
    all_goals norm_num only [v30, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t91 : ℝ := v30.re * u.re
  have ht91 : Enclosed t91 (-23073272916139435410381 / 1000000000000000000000000) (-20321343914482979537259 / 1000000000000000000000000) := enclosed_mul (L := (-23073272916139435410381 / 1000000000000000000000000)) (U := (-20321343914482979537259 / 1000000000000000000000000)) hv30re hu.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t92 : ℝ := v30.im * u.im
  have ht92 : Enclosed t92 (2138018410598355035783 / 250000000000000000000000) (430070635704091503963 / 40000000000000000000000) := enclosed_mul (L := (2138018410598355035783 / 250000000000000000000000)) (U := (430070635704091503963 / 40000000000000000000000)) hv30im hu.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t93 : ℝ := t91 - t92
  have ht93 : Enclosed t93 (-2114064925546357688091 / 62500000000000000000000) (-28873417556876399680391 / 1000000000000000000000000) := enclosed_sub (L := (-2114064925546357688091 / 62500000000000000000000)) (U := (-28873417556876399680391 / 1000000000000000000000000)) ht91 ht92 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t94 : ℝ := v30.re * u.im
  have ht94 : Enclosed t94 (1993112608451506412517 / 200000000000000000000000) (3125463263540800015749 / 250000000000000000000000) := enclosed_mul (L := (1993112608451506412517 / 200000000000000000000000)) (U := (3125463263540800015749 / 250000000000000000000000)) hv30re hu.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t95 : ℝ := v30.im * u.re
  have ht95 : Enclosed t95 (-19843332640023339612997 / 1000000000000000000000000) (-3487803527650810504157 / 200000000000000000000000) := enclosed_mul (L := (-19843332640023339612997 / 1000000000000000000000000)) (U := (-3487803527650810504157 / 200000000000000000000000)) hv30im hu.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t96 : ℝ := t94 + t95
  have ht96 : Enclosed t96 (-2469442399441451887603 / 250000000000000000000000) (-4937164584090852457789 / 1000000000000000000000000) := enclosed_add (L := (-2469442399441451887603 / 250000000000000000000000)) (U := (-4937164584090852457789 / 1000000000000000000000000)) ht94 ht95 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v31 : ℂ := v30*u
  have hv31re : Enclosed v31.re (-2114064925546357688091 / 62500000000000000000000) (-28873417556876399680391 / 1000000000000000000000000) := by
    convert ht93 using 1
    all_goals norm_num only [v31, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv31im : Enclosed v31.im (-2469442399441451887603 / 250000000000000000000000) (-4937164584090852457789 / 1000000000000000000000000) := by
    convert ht96 using 1
    all_goals norm_num only [v31, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t97 : ℝ := v24.re - v31.re
  have ht97 : Enclosed t97 (19605993544301860560391 / 1000000000000000000000000) (1796342215348078320591 / 62500000000000000000000) := enclosed_sub (L := (19605993544301860560391 / 1000000000000000000000000)) (U := (1796342215348078320591 / 62500000000000000000000)) hv24re hv31re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t98 : ℝ := v24.im - v31.im
  have ht98 : Enclosed t98 (34230927737307003387789 / 1000000000000000000000000) (10844885850096248430103 / 250000000000000000000000) := enclosed_sub (L := (34230927737307003387789 / 1000000000000000000000000)) (U := (10844885850096248430103 / 250000000000000000000000)) hv24im hv31im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v32 : ℂ := v24-v31
  have hv32re : Enclosed v32.re (19605993544301860560391 / 1000000000000000000000000) (1796342215348078320591 / 62500000000000000000000) := by
    convert ht97 using 1
    all_goals norm_num only [v32, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv32im : Enclosed v32.im (34230927737307003387789 / 1000000000000000000000000) (10844885850096248430103 / 250000000000000000000000) := by
    convert ht98 using 1
    all_goals norm_num only [v32, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v33 : ℂ := ((1 : ℝ) : ℂ)
  have hv33re : Enclosed v33.re 1 1 := by
    convert (enclosed_const (1 : ℝ)) using 1
    all_goals norm_num only [v33, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv33im : Enclosed v33.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v33, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t99 : ℝ := v33.re - etaStar.re
  have ht99 : Enclosed t99 1 1 := enclosed_sub (L := 1) (U := 1) hv33re hpr (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t100 : ℝ := v33.im - etaStar.im
  have ht100 : Enclosed t100 (276556513045287 / 1000000000000000) (276556513045327 / 1000000000000000) := enclosed_sub (L := (276556513045287 / 1000000000000000)) (U := (276556513045327 / 1000000000000000)) hv33im hpi (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v34 : ℂ := v33-etaStar
  have hv34re : Enclosed v34.re 1 1 := by
    convert ht99 using 1
    all_goals norm_num only [v34, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv34im : Enclosed v34.im (276556513045287 / 1000000000000000) (276556513045327 / 1000000000000000) := by
    convert ht100 using 1
    all_goals norm_num only [v34, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v35 : ℂ := ((7 : ℝ) : ℂ)
  have hv35re : Enclosed v35.re 7 7 := by
    convert (enclosed_const (7 : ℝ)) using 1
    all_goals norm_num only [v35, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv35im : Enclosed v35.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v35, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t101 : ℝ := v35.re * etaStar.re
  have ht101 : Enclosed t101 0 0 := enclosed_mul (L := 0) (U := 0) hv35re hpr (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t102 : ℝ := v35.im * etaStar.im
  have ht102 : Enclosed t102 0 0 := enclosed_mul (L := 0) (U := 0) hv35im hpi (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t103 : ℝ := t101 - t102
  have ht103 : Enclosed t103 0 0 := enclosed_sub (L := 0) (U := 0) ht101 ht102 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t104 : ℝ := v35.re * etaStar.im
  have ht104 : Enclosed t104 (-1935895591317289 / 1000000000000000) (-1935895591317009 / 1000000000000000) := enclosed_mul (L := (-1935895591317289 / 1000000000000000)) (U := (-1935895591317009 / 1000000000000000)) hv35re hpi (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t105 : ℝ := v35.im * etaStar.re
  have ht105 : Enclosed t105 0 0 := enclosed_mul (L := 0) (U := 0) hv35im hpr (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t106 : ℝ := t104 + t105
  have ht106 : Enclosed t106 (-1935895591317289 / 1000000000000000) (-1935895591317009 / 1000000000000000) := enclosed_add (L := (-1935895591317289 / 1000000000000000)) (U := (-1935895591317009 / 1000000000000000)) ht104 ht105 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v36 : ℂ := v35*etaStar
  have hv36re : Enclosed v36.re 0 0 := by
    convert ht103 using 1
    all_goals norm_num only [v36, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv36im : Enclosed v36.im (-1935895591317289 / 1000000000000000) (-1935895591317009 / 1000000000000000) := by
    convert ht106 using 1
    all_goals norm_num only [v36, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t107 : ℝ := v36.re * etaStar.re
  have ht107 : Enclosed t107 0 0 := enclosed_mul (L := 0) (U := 0) hv36re hpr (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t108 : ℝ := v36.im * etaStar.im
  have ht108 : Enclosed t108 (53538453435437599027359 / 100000000000000000000000) (4182691674644772358757 / 7812500000000000000000) := enclosed_mul (L := (53538453435437599027359 / 100000000000000000000000)) (U := (4182691674644772358757 / 7812500000000000000000)) hv36im hpi (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t109 : ℝ := t107 - t108
  have ht109 : Enclosed t109 (-4182691674644772358757 / 7812500000000000000000) (-53538453435437599027359 / 100000000000000000000000) := enclosed_sub (L := (-4182691674644772358757 / 7812500000000000000000)) (U := (-53538453435437599027359 / 100000000000000000000000)) ht107 ht108 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t110 : ℝ := v36.re * etaStar.im
  have ht110 : Enclosed t110 0 0 := enclosed_mul (L := 0) (U := 0) hv36re hpi (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t111 : ℝ := v36.im * etaStar.re
  have ht111 : Enclosed t111 0 0 := enclosed_mul (L := 0) (U := 0) hv36im hpr (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t112 : ℝ := t110 + t111
  have ht112 : Enclosed t112 0 0 := enclosed_add (L := 0) (U := 0) ht110 ht111 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v37 : ℂ := v36*etaStar
  have hv37re : Enclosed v37.re (-4182691674644772358757 / 7812500000000000000000) (-53538453435437599027359 / 100000000000000000000000) := by
    convert ht109 using 1
    all_goals norm_num only [v37, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv37im : Enclosed v37.im 0 0 := by
    convert ht112 using 1
    all_goals norm_num only [v37, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t113 : ℝ := v34.re + v37.re
  have ht113 : Enclosed t113 (3629808325355227641243 / 7812500000000000000000) (46461546564562400972641 / 100000000000000000000000) := enclosed_add (L := (3629808325355227641243 / 7812500000000000000000)) (U := (46461546564562400972641 / 100000000000000000000000)) hv34re hv37re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t114 : ℝ := v34.im + v37.im
  have ht114 : Enclosed t114 (276556513045287 / 1000000000000000) (276556513045327 / 1000000000000000) := enclosed_add (L := (276556513045287 / 1000000000000000)) (U := (276556513045327 / 1000000000000000)) hv34im hv37im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v38 : ℂ := v34+v37
  have hv38re : Enclosed v38.re (3629808325355227641243 / 7812500000000000000000) (46461546564562400972641 / 100000000000000000000000) := by
    convert ht113 using 1
    all_goals norm_num only [v38, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv38im : Enclosed v38.im (276556513045287 / 1000000000000000) (276556513045327 / 1000000000000000) := by
    convert ht114 using 1
    all_goals norm_num only [v38, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t115 : ℝ := v38.re * (inverseSlope v η).re
  have ht115 : Enclosed t115 (-1832522317211754517487 / 40000000000000000000000) (-1834213901181544926089 / 50000000000000000000000) := enclosed_mul (L := (-1832522317211754517487 / 40000000000000000000000)) (U := (-1834213901181544926089 / 50000000000000000000000)) hv38re ha0re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t116 : ℝ := v38.im * (inverseSlope v η).im
  have ht116 : Enclosed t116 (133805372647822713539 / 12500000000000000000000) (15100731967999856230787 / 1000000000000000000000000) := enclosed_mul (L := (133805372647822713539 / 12500000000000000000000)) (U := (15100731967999856230787 / 1000000000000000000000000)) hv38im ha0im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t117 : ℝ := t115 - t116
  have ht117 : Enclosed t117 (-30456894949146859583981 / 500000000000000000000000) (-473887078354567156049 / 10000000000000000000000) := enclosed_sub (L := (-30456894949146859583981 / 500000000000000000000000)) (U := (-473887078354567156049 / 10000000000000000000000)) ht115 ht116 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t118 : ℝ := v38.re * (inverseSlope v η).im
  have ht118 : Enclosed t118 (2247932794425038783871 / 125000000000000000000000) (25369258303282487057071 / 1000000000000000000000000) := enclosed_mul (L := (2247932794425038783871 / 125000000000000000000000)) (U := (25369258303282487057071 / 1000000000000000000000000)) hv38re ha0im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t119 : ℝ := v38.im * (inverseSlope v η).re
  have ht119 : Enclosed t119 (-13634823300102265961127 / 500000000000000000000000) (-5458963790467480017343 / 250000000000000000000000) := enclosed_mul (L := (-13634823300102265961127 / 500000000000000000000000)) (U := (-5458963790467480017343 / 250000000000000000000000)) hv38im ha0re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t120 : ℝ := t118 + t119
  have ht120 : Enclosed t120 (-4643092122402110825643 / 500000000000000000000000) (3533403141412566987699 / 1000000000000000000000000) := enclosed_add (L := (-4643092122402110825643 / 500000000000000000000000)) (U := (3533403141412566987699 / 1000000000000000000000000)) ht118 ht119 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v39 : ℂ := v38*(inverseSlope v η)
  have hv39re : Enclosed v39.re (-30456894949146859583981 / 500000000000000000000000) (-473887078354567156049 / 10000000000000000000000) := by
    convert ht117 using 1
    all_goals norm_num only [v39, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv39im : Enclosed v39.im (-4643092122402110825643 / 500000000000000000000000) (3533403141412566987699 / 1000000000000000000000000) := by
    convert ht120 using 1
    all_goals norm_num only [v39, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t121 : ℝ := v32.re + v39.re
  have ht121 : Enclosed t121 (-41307796353991858607571 / 1000000000000000000000000) (-4661808097471865618861 / 250000000000000000000000) := enclosed_add (L := (-41307796353991858607571 / 1000000000000000000000000)) (U := (-4661808097471865618861 / 250000000000000000000000)) hv32re hv39re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t122 : ℝ := v32.im + v39.im
  have ht122 : Enclosed t122 (24944743492502781736503 / 1000000000000000000000000) (46912946541797560708111 / 1000000000000000000000000) := enclosed_add (L := (24944743492502781736503 / 1000000000000000000000000)) (U := (46912946541797560708111 / 1000000000000000000000000)) hv32im hv39im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v40 : ℂ := v32+v39
  have hv40re : Enclosed v40.re (-41307796353991858607571 / 1000000000000000000000000) (-4661808097471865618861 / 250000000000000000000000) := by
    convert ht121 using 1
    all_goals norm_num only [v40, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv40im : Enclosed v40.im (24944743492502781736503 / 1000000000000000000000000) (46912946541797560708111 / 1000000000000000000000000) := by
    convert ht122 using 1
    all_goals norm_num only [v40, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v41 : ℂ := ((1 : ℝ) : ℂ)
  have hv41re : Enclosed v41.re 1 1 := by
    convert (enclosed_const (1 : ℝ)) using 1
    all_goals norm_num only [v41, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv41im : Enclosed v41.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v41, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t123 : ℝ := v41.re + etaStar.re
  have ht123 : Enclosed t123 1 1 := enclosed_add (L := 1) (U := 1) hv41re hpr (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t124 : ℝ := v41.im + etaStar.im
  have ht124 : Enclosed t124 (-276556513045327 / 1000000000000000) (-276556513045287 / 1000000000000000) := enclosed_add (L := (-276556513045327 / 1000000000000000)) (U := (-276556513045287 / 1000000000000000)) hv41im hpi (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v42 : ℂ := v41+etaStar
  have hv42re : Enclosed v42.re 1 1 := by
    convert ht123 using 1
    all_goals norm_num only [v42, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv42im : Enclosed v42.im (-276556513045327 / 1000000000000000) (-276556513045287 / 1000000000000000) := by
    convert ht124 using 1
    all_goals norm_num only [v42, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v43 : ℂ := ((7 : ℝ) : ℂ)
  have hv43re : Enclosed v43.re 7 7 := by
    convert (enclosed_const (7 : ℝ)) using 1
    all_goals norm_num only [v43, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv43im : Enclosed v43.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v43, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t125 : ℝ := v43.re * etaStar.re
  have ht125 : Enclosed t125 0 0 := enclosed_mul (L := 0) (U := 0) hv43re hpr (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t126 : ℝ := v43.im * etaStar.im
  have ht126 : Enclosed t126 0 0 := enclosed_mul (L := 0) (U := 0) hv43im hpi (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t127 : ℝ := t125 - t126
  have ht127 : Enclosed t127 0 0 := enclosed_sub (L := 0) (U := 0) ht125 ht126 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t128 : ℝ := v43.re * etaStar.im
  have ht128 : Enclosed t128 (-1935895591317289 / 1000000000000000) (-1935895591317009 / 1000000000000000) := enclosed_mul (L := (-1935895591317289 / 1000000000000000)) (U := (-1935895591317009 / 1000000000000000)) hv43re hpi (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t129 : ℝ := v43.im * etaStar.re
  have ht129 : Enclosed t129 0 0 := enclosed_mul (L := 0) (U := 0) hv43im hpr (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t130 : ℝ := t128 + t129
  have ht130 : Enclosed t130 (-1935895591317289 / 1000000000000000) (-1935895591317009 / 1000000000000000) := enclosed_add (L := (-1935895591317289 / 1000000000000000)) (U := (-1935895591317009 / 1000000000000000)) ht128 ht129 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v44 : ℂ := v43*etaStar
  have hv44re : Enclosed v44.re 0 0 := by
    convert ht127 using 1
    all_goals norm_num only [v44, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv44im : Enclosed v44.im (-1935895591317289 / 1000000000000000) (-1935895591317009 / 1000000000000000) := by
    convert ht130 using 1
    all_goals norm_num only [v44, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t131 : ℝ := v44.re * etaStar.re
  have ht131 : Enclosed t131 0 0 := enclosed_mul (L := 0) (U := 0) hv44re hpr (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t132 : ℝ := v44.im * etaStar.im
  have ht132 : Enclosed t132 (53538453435437599027359 / 100000000000000000000000) (4182691674644772358757 / 7812500000000000000000) := enclosed_mul (L := (53538453435437599027359 / 100000000000000000000000)) (U := (4182691674644772358757 / 7812500000000000000000)) hv44im hpi (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t133 : ℝ := t131 - t132
  have ht133 : Enclosed t133 (-4182691674644772358757 / 7812500000000000000000) (-53538453435437599027359 / 100000000000000000000000) := enclosed_sub (L := (-4182691674644772358757 / 7812500000000000000000)) (U := (-53538453435437599027359 / 100000000000000000000000)) ht131 ht132 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t134 : ℝ := v44.re * etaStar.im
  have ht134 : Enclosed t134 0 0 := enclosed_mul (L := 0) (U := 0) hv44re hpi (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t135 : ℝ := v44.im * etaStar.re
  have ht135 : Enclosed t135 0 0 := enclosed_mul (L := 0) (U := 0) hv44im hpr (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t136 : ℝ := t134 + t135
  have ht136 : Enclosed t136 0 0 := enclosed_add (L := 0) (U := 0) ht134 ht135 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v45 : ℂ := v44*etaStar
  have hv45re : Enclosed v45.re (-4182691674644772358757 / 7812500000000000000000) (-53538453435437599027359 / 100000000000000000000000) := by
    convert ht133 using 1
    all_goals norm_num only [v45, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv45im : Enclosed v45.im 0 0 := by
    convert ht136 using 1
    all_goals norm_num only [v45, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t137 : ℝ := v42.re + v45.re
  have ht137 : Enclosed t137 (3629808325355227641243 / 7812500000000000000000) (46461546564562400972641 / 100000000000000000000000) := enclosed_add (L := (3629808325355227641243 / 7812500000000000000000)) (U := (46461546564562400972641 / 100000000000000000000000)) hv42re hv45re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t138 : ℝ := v42.im + v45.im
  have ht138 : Enclosed t138 (-276556513045327 / 1000000000000000) (-276556513045287 / 1000000000000000) := enclosed_add (L := (-276556513045327 / 1000000000000000)) (U := (-276556513045287 / 1000000000000000)) hv42im hv45im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v46 : ℂ := v42+v45
  have hv46re : Enclosed v46.re (3629808325355227641243 / 7812500000000000000000) (46461546564562400972641 / 100000000000000000000000) := by
    convert ht137 using 1
    all_goals norm_num only [v46, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv46im : Enclosed v46.im (-276556513045327 / 1000000000000000) (-276556513045287 / 1000000000000000) := by
    convert ht138 using 1
    all_goals norm_num only [v46, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t139 : ℝ := (productCenter).re * v46.re
  have ht139 : Enclosed t139 (-205003841712192752628089 / 1000000000000000000000000) (-1025019195478776530663 / 5000000000000000000000) := enclosed_mul (L := (-205003841712192752628089 / 1000000000000000000000000)) (U := (-1025019195478776530663 / 5000000000000000000000)) ha1re hv46re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t140 : ℝ := (productCenter).im * v46.im
  have ht140 : Enclosed t140 (-248179714857009979382803 / 1000000000000000000000000) (-248179713379495637723167 / 1000000000000000000000000) := enclosed_mul (L := (-248179714857009979382803 / 1000000000000000000000000)) (U := (-248179713379495637723167 / 1000000000000000000000000)) ha1im hv46im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t141 : ℝ := t139 - t140
  have ht141 : Enclosed t141 (21587935833651442547539 / 500000000000000000000000) (43175875761254673250203 / 1000000000000000000000000) := enclosed_sub (L := (21587935833651442547539 / 500000000000000000000000)) (U := (43175875761254673250203 / 1000000000000000000000000)) ht139 ht140 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t142 : ℝ := (productCenter).re * v46.im
  have ht142 : Enclosed t142 (12202595714814439085173 / 100000000000000000000000) (61012979352761425659621 / 500000000000000000000000) := enclosed_mul (L := (12202595714814439085173 / 100000000000000000000000)) (U := (61012979352761425659621 / 500000000000000000000000)) ha1re hv46im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t143 : ℝ := (productCenter).im * v46.re
  have ht143 : Enclosed t143 (208471194234162481871179 / 500000000000000000000000) (416942390950630531578557 / 1000000000000000000000000) := enclosed_mul (L := (208471194234162481871179 / 500000000000000000000000)) (U := (416942390950630531578557 / 1000000000000000000000000)) ha1im hv46re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t144 : ℝ := t142 + t143
  have ht144 : Enclosed t144 (67371043202058669324261 / 125000000000000000000000) (538968349656153382897799 / 1000000000000000000000000) := enclosed_add (L := (67371043202058669324261 / 125000000000000000000000)) (U := (538968349656153382897799 / 1000000000000000000000000)) ht142 ht143 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v47 : ℂ := (productCenter)*v46
  have hv47re : Enclosed v47.re (21587935833651442547539 / 500000000000000000000000) (43175875761254673250203 / 1000000000000000000000000) := by
    convert ht141 using 1
    all_goals norm_num only [v47, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv47im : Enclosed v47.im (67371043202058669324261 / 125000000000000000000000) (538968349656153382897799 / 1000000000000000000000000) := by
    convert ht144 using 1
    all_goals norm_num only [v47, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t145 : ℝ := v47.re * (rootSlope u η).re
  have ht145 : Enclosed t145 (426125419102101114181 / 125000000000000000000000) (4257324699023739861673 / 1000000000000000000000000) := enclosed_mul (L := (426125419102101114181 / 125000000000000000000000)) (U := (4257324699023739861673 / 1000000000000000000000000)) hv47re hgu.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t146 : ℝ := v47.im * (rootSlope u η).im
  have ht146 : Enclosed t146 (20861373912038824262299 / 1000000000000000000000000) (7357281607447503592419 / 250000000000000000000000) := enclosed_mul (L := (20861373912038824262299 / 1000000000000000000000000)) (U := (7357281607447503592419 / 250000000000000000000000)) hv47im hgu.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t147 : ℝ := t145 - t146
  have ht147 : Enclosed t147 (-6505030769243301364057 / 250000000000000000000000) (-8302024606507542200313 / 500000000000000000000000) := enclosed_sub (L := (-6505030769243301364057 / 250000000000000000000000)) (U := (-8302024606507542200313 / 500000000000000000000000)) ht145 ht146 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t148 : ℝ := v47.re * (rootSlope u η).im
  have ht148 : Enclosed t148 (835585252970267872297 / 500000000000000000000000) (471503867455480459993 / 200000000000000000000000) := enclosed_mul (L := (835585252970267872297 / 500000000000000000000000)) (U := (471503867455480459993 / 200000000000000000000000)) hv47re hgu.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t149 : ℝ := v47.im * (rootSlope u η).re
  have ht149 : Enclosed t149 (42554899908600922052987 / 1000000000000000000000000) (10628913607548911107481 / 200000000000000000000000) := enclosed_mul (L := (42554899908600922052987 / 1000000000000000000000000)) (U := (10628913607548911107481 / 200000000000000000000000)) hv47im hgu.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t150 : ℝ := t148 + t149
  have ht150 : Enclosed t150 (44226070414541457797581 / 1000000000000000000000000) (5550208737502195783737 / 100000000000000000000000) := enclosed_add (L := (44226070414541457797581 / 1000000000000000000000000)) (U := (5550208737502195783737 / 100000000000000000000000)) ht148 ht149 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v48 : ℂ := v47*(rootSlope u η)
  have hv48re : Enclosed v48.re (-6505030769243301364057 / 250000000000000000000000) (-8302024606507542200313 / 500000000000000000000000) := by
    convert ht147 using 1
    all_goals norm_num only [v48, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv48im : Enclosed v48.im (44226070414541457797581 / 1000000000000000000000000) (5550208737502195783737 / 100000000000000000000000) := by
    convert ht150 using 1
    all_goals norm_num only [v48, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t151 : ℝ := v40.re - v48.re
  have ht151 : Enclosed t151 (-4940749428195354841389 / 200000000000000000000000) (460805667942858936299 / 62500000000000000000000) := enclosed_sub (L := (-4940749428195354841389 / 200000000000000000000000)) (U := (460805667942858936299 / 62500000000000000000000)) hv40re hv48re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t152 : ℝ := v40.im - v48.im
  have ht152 : Enclosed t152 (-30557343882519176100867 / 1000000000000000000000000) (268687612725610291053 / 100000000000000000000000) := enclosed_sub (L := (-30557343882519176100867 / 1000000000000000000000000)) (U := (268687612725610291053 / 100000000000000000000000)) hv40im hv48im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v49 : ℂ := v40-v48
  have hv49re : Enclosed v49.re (-4940749428195354841389 / 200000000000000000000000) (460805667942858936299 / 62500000000000000000000) := by
    convert ht151 using 1
    all_goals norm_num only [v49, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv49im : Enclosed v49.im (-30557343882519176100867 / 1000000000000000000000000) (268687612725610291053 / 100000000000000000000000) := by
    convert ht152 using 1
    all_goals norm_num only [v49, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v50 : ℂ := ((1 : ℝ) : ℂ)
  have hv50re : Enclosed v50.re 1 1 := by
    convert (enclosed_const (1 : ℝ)) using 1
    all_goals norm_num only [v50, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv50im : Enclosed v50.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v50, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t153 : ℝ := v50.re + η.re
  have ht153 : Enclosed t153 (997 / 1000) (1003 / 1000) := enclosed_add (L := (997 / 1000)) (U := (1003 / 1000)) hv50re hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t154 : ℝ := v50.im + η.im
  have ht154 : Enclosed t154 (-7 / 25) (-273 / 1000) := enclosed_add (L := (-7 / 25)) (U := (-273 / 1000)) hv50im hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v51 : ℂ := v50+η
  have hv51re : Enclosed v51.re (997 / 1000) (1003 / 1000) := by
    convert ht153 using 1
    all_goals norm_num only [v51, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv51im : Enclosed v51.im (-7 / 25) (-273 / 1000) := by
    convert ht154 using 1
    all_goals norm_num only [v51, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v52 : ℂ := ((7 : ℝ) : ℂ)
  have hv52re : Enclosed v52.re 7 7 := by
    convert (enclosed_const (7 : ℝ)) using 1
    all_goals norm_num only [v52, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv52im : Enclosed v52.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v52, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t155 : ℝ := v52.re * η.re
  have ht155 : Enclosed t155 (-21 / 1000) (21 / 1000) := enclosed_mul (L := (-21 / 1000)) (U := (21 / 1000)) hv52re hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t156 : ℝ := v52.im * η.im
  have ht156 : Enclosed t156 0 0 := enclosed_mul (L := 0) (U := 0) hv52im hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t157 : ℝ := t155 - t156
  have ht157 : Enclosed t157 (-21 / 1000) (21 / 1000) := enclosed_sub (L := (-21 / 1000)) (U := (21 / 1000)) ht155 ht156 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t158 : ℝ := v52.re * η.im
  have ht158 : Enclosed t158 (-49 / 25) (-1911 / 1000) := enclosed_mul (L := (-49 / 25)) (U := (-1911 / 1000)) hv52re hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t159 : ℝ := v52.im * η.re
  have ht159 : Enclosed t159 0 0 := enclosed_mul (L := 0) (U := 0) hv52im hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t160 : ℝ := t158 + t159
  have ht160 : Enclosed t160 (-49 / 25) (-1911 / 1000) := enclosed_add (L := (-49 / 25)) (U := (-1911 / 1000)) ht158 ht159 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v53 : ℂ := v52*η
  have hv53re : Enclosed v53.re (-21 / 1000) (21 / 1000) := by
    convert ht157 using 1
    all_goals norm_num only [v53, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv53im : Enclosed v53.im (-49 / 25) (-1911 / 1000) := by
    convert ht160 using 1
    all_goals norm_num only [v53, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t161 : ℝ := v53.re * η.re
  have ht161 : Enclosed t161 (-63 / 1000000) (63 / 1000000) := enclosed_mul (L := (-63 / 1000000)) (U := (63 / 1000000)) hv53re hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t162 : ℝ := v53.im * η.im
  have ht162 : Enclosed t162 (521703 / 1000000) (343 / 625) := enclosed_mul (L := (521703 / 1000000)) (U := (343 / 625)) hv53im hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t163 : ℝ := t161 - t162
  have ht163 : Enclosed t163 (-548863 / 1000000) (-13041 / 25000) := enclosed_sub (L := (-548863 / 1000000)) (U := (-13041 / 25000)) ht161 ht162 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t164 : ℝ := v53.re * η.im
  have ht164 : Enclosed t164 (-147 / 25000) (147 / 25000) := enclosed_mul (L := (-147 / 25000)) (U := (147 / 25000)) hv53re hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t165 : ℝ := v53.im * η.re
  have ht165 : Enclosed t165 (-147 / 25000) (147 / 25000) := enclosed_mul (L := (-147 / 25000)) (U := (147 / 25000)) hv53im hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t166 : ℝ := t164 + t165
  have ht166 : Enclosed t166 (-147 / 12500) (147 / 12500) := enclosed_add (L := (-147 / 12500)) (U := (147 / 12500)) ht164 ht165 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v54 : ℂ := v53*η
  have hv54re : Enclosed v54.re (-548863 / 1000000) (-13041 / 25000) := by
    convert ht163 using 1
    all_goals norm_num only [v54, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv54im : Enclosed v54.im (-147 / 12500) (147 / 12500) := by
    convert ht166 using 1
    all_goals norm_num only [v54, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t167 : ℝ := v51.re + v54.re
  have ht167 : Enclosed t167 (448137 / 1000000) (6017 / 12500) := enclosed_add (L := (448137 / 1000000)) (U := (6017 / 12500)) hv51re hv54re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t168 : ℝ := v51.im + v54.im
  have ht168 : Enclosed t168 (-3647 / 12500) (-6531 / 25000) := enclosed_add (L := (-3647 / 12500)) (U := (-6531 / 25000)) hv51im hv54im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v55 : ℂ := v51+v54
  have hv55re : Enclosed v55.re (448137 / 1000000) (6017 / 12500) := by
    convert ht167 using 1
    all_goals norm_num only [v55, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv55im : Enclosed v55.im (-3647 / 12500) (-6531 / 25000) := by
    convert ht168 using 1
    all_goals norm_num only [v55, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t169 : ℝ := v55.re * u.re
  have ht169 : Enclosed t169 (-4530801 / 1250000000) (-303388749 / 100000000000) := enclosed_mul (L := (-4530801 / 1250000000)) (U := (-303388749 / 100000000000)) hv55re hu.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t170 : ℝ := v55.im * u.im
  have ht170 : Enclosed t170 (-185997 / 156250000) (-542073 / 625000000) := enclosed_mul (L := (-185997 / 156250000)) (U := (-542073 / 625000000)) hv55im hu.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t171 : ℝ := t169 - t170
  have ht171 : Enclosed t171 (-689331 / 250000000) (-184350669 / 100000000000) := enclosed_sub (L := (-689331 / 250000000)) (U := (-184350669 / 100000000000)) ht169 ht170 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t172 : ℝ := v55.re * u.im
  have ht172 : Enclosed t172 (37195371 / 25000000000) (306867 / 156250000) := enclosed_mul (L := (37195371 / 25000000000)) (U := (306867 / 156250000)) hv55re hu.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t173 : ℝ := v55.im * u.re
  have ht173 : Enclosed t173 (4421487 / 2500000000) (2746191 / 1250000000) := enclosed_mul (L := (4421487 / 2500000000)) (U := (2746191 / 1250000000)) hv55im hu.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t174 : ℝ := t172 + t173
  have ht174 : Enclosed t174 (81410241 / 25000000000) (5201127 / 1250000000) := enclosed_add (L := (81410241 / 25000000000)) (U := (5201127 / 1250000000)) ht172 ht173 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v56 : ℂ := v55*u
  have hv56re : Enclosed v56.re (-689331 / 250000000) (-184350669 / 100000000000) := by
    convert ht171 using 1
    all_goals norm_num only [v56, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv56im : Enclosed v56.im (81410241 / 25000000000) (5201127 / 1250000000) := by
    convert ht174 using 1
    all_goals norm_num only [v56, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t175 : ℝ := (v56.re)^2
  have ht175 : Enclosed t175 (33985169160747561 / 10000000000000000000000) (475177227561 / 62500000000000000) := enclosed_pow_two (L := (33985169160747561 / 10000000000000000000000)) (U := (475177227561 / 62500000000000000)) hv56re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t176 : ℝ := (v56.im)^2
  have ht176 : Enclosed t176 (6627627339678081 / 625000000000000000000) (27051722070129 / 1562500000000000000) := enclosed_pow_two (L := (6627627339678081 / 625000000000000000000)) (U := (27051722070129 / 1562500000000000000)) hv56im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t177 : ℝ := t175 + t176
  have ht177 : Enclosed t177 (140027206595596857 / 10000000000000000000000) (19465576379577 / 781250000000000000) := enclosed_add (L := (140027206595596857 / 10000000000000000000000)) (U := (19465576379577 / 781250000000000000)) ht175 ht176 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t178 : ℝ := (t177)⁻¹
  have ht178 : Enclosed t178 (40134953353843462469754814659 / 1000000000000000000000000) (71414693209444121743283504297 / 1000000000000000000000000) := enclosed_inv_pos (L := (40134953353843462469754814659 / 1000000000000000000000000)) (U := (71414693209444121743283504297 / 1000000000000000000000000)) ht177 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t179 : ℝ := v56.re * t178
  have ht179 : Enclosed t179 (-98456723769518651770838723 / 500000000000000000000000) (-73989055010648360275756923 / 1000000000000000000000000) := enclosed_mul (L := (-98456723769518651770838723 / 500000000000000000000000)) (U := (-73989055010648360275756923 / 1000000000000000000000000)) hv56re ht178 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t180 : ℝ := -(v56.im)
  have ht180 : Enclosed t180 (-5201127 / 1250000000) (-81410241 / 25000000000) := enclosed_neg (L := (-5201127 / 1250000000)) (U := (-81410241 / 25000000000)) hv56im (by norm_num [cLo,cHi,wLower,wUpper,innerReLower,innerReUpper,innerImLower,innerImUpper]) (by norm_num [cLo,cHi,wLower,wUpper,innerReLower,innerReUpper,innerImLower,innerImUpper])
  let t181 : ℝ := t180 * t178
  have ht181 : Enclosed t181 (-297149511238685181272223123 / 1000000000000000000000000) (-65347924501203091118743893 / 500000000000000000000000) := enclosed_mul (L := (-297149511238685181272223123 / 1000000000000000000000000)) (U := (-65347924501203091118743893 / 500000000000000000000000)) ht180 ht178 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v57 : ℂ := v56⁻¹
  have hv57re : Enclosed v57.re (-98456723769518651770838723 / 500000000000000000000000) (-73989055010648360275756923 / 1000000000000000000000000) := by
    convert ht179 using 1
    all_goals norm_num only [v57, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv57im : Enclosed v57.im (-297149511238685181272223123 / 1000000000000000000000000) (-65347924501203091118743893 / 500000000000000000000000) := by
    convert ht181 using 1
    all_goals norm_num only [v57, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t182 : ℝ := v49.re * v57.re
  have ht182 : Enclosed t182 (-1451821323522515150176477 / 1000000000000000000000000) (304031251041398300142361 / 62500000000000000000000) := enclosed_mul (L := (-1451821323522515150176477 / 1000000000000000000000000)) (U := (304031251041398300142361 / 62500000000000000000000)) hv49re hv57re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t183 : ℝ := v49.im * v57.im
  have ht183 : Enclosed t183 (-798403927973042267119799 / 1000000000000000000000000) (1135012474930374973786533 / 125000000000000000000000) := enclosed_mul (L := (-798403927973042267119799 / 1000000000000000000000000)) (U := (1135012474930374973786533 / 125000000000000000000000)) hv49im hv57im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t184 : ℝ := t182 - t183
  have ht184 : Enclosed t184 (-10531921122965514940468741 / 1000000000000000000000000) (226516157785416602775903 / 40000000000000000000000) := enclosed_sub (L := (-10531921122965514940468741 / 1000000000000000000000000)) (U := (226516157785416602775903 / 40000000000000000000000)) ht182 ht183 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t185 : ℝ := v49.re * v57.im
  have ht185 : Enclosed t185 (-438170172816756458391799 / 200000000000000000000000) (293628255548212595295933 / 40000000000000000000000) := enclosed_mul (L := (-438170172816756458391799 / 200000000000000000000000)) (U := (293628255548212595295933 / 40000000000000000000000)) hv49re hv57im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t186 : ℝ := v49.im * v57.re
  have ht186 : Enclosed t186 (-52908204132833633848583 / 100000000000000000000000) (6017151931542762259450651 / 1000000000000000000000000) := enclosed_mul (L := (-52908204132833633848583 / 100000000000000000000000)) (U := (6017151931542762259450651 / 1000000000000000000000000)) hv49im hv57re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t187 : ℝ := t185 + t186
  have ht187 : Enclosed t187 (-108797316216484745217793 / 40000000000000000000000) (834866145015504821365561 / 62500000000000000000000) := enclosed_add (L := (-108797316216484745217793 / 40000000000000000000000)) (U := (834866145015504821365561 / 62500000000000000000000)) ht185 ht186 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v58 : ℂ := v49*v57
  have hv58re : Enclosed v58.re (-10531921122965514940468741 / 1000000000000000000000000) (226516157785416602775903 / 40000000000000000000000) := by
    convert ht184 using 1
    all_goals norm_num only [v58, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv58im : Enclosed v58.im (-108797316216484745217793 / 40000000000000000000000) (834866145015504821365561 / 62500000000000000000000) := by
    convert ht187 using 1
    all_goals norm_num only [v58, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have ha2 : productSlope u v η = v58 := by
    dsimp only [productSlope, c0, c4, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v32, v33, v34, v35, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58]
    all_goals push_cast
    all_goals ring
  have ha2re : Enclosed (productSlope u v η).re (-10531921122965514940468741 / 1000000000000000000000000) (226516157785416602775903 / 40000000000000000000000) := by
    rw [ha2]
    exact hv58re
  have ha2im : Enclosed (productSlope u v η).im (-108797316216484745217793 / 40000000000000000000000) (834866145015504821365561 / 62500000000000000000000) := by
    rw [ha2]
    exact hv58im
  let t188 : ℝ := ((productSlope u v η).re)^2
  have ht188 : Enclosed t188 0 (110921362540367193275190831 / 1000000000000000000000000) := enclosed_sq (L := 0) (U := (110921362540367193275190831 / 1000000000000000000000000)) ha2re (by norm_num [cLo,cHi,wLower,wUpper,innerReLower,innerReUpper,innerImLower,innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t189 : ℝ := ((productSlope u v η).im)^2
  have ht189 : Enclosed t189 0 (178432378903820781026559871 / 1000000000000000000000000) := enclosed_sq (L := 0) (U := (178432378903820781026559871 / 1000000000000000000000000)) ha2im (by norm_num [cLo,cHi,wLower,wUpper,innerReLower,innerReUpper,innerImLower,innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t190 : ℝ := t188 + t189
  have ht190 : Enclosed t190 0 (144676870722093987150875351 / 500000000000000000000000) := enclosed_add (L := 0) (U := (144676870722093987150875351 / 500000000000000000000000)) ht188 ht189 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t191 : ℝ := Real.sqrt t190
  have ht191 : Enclosed t191 0 (17010400978348158101415377 / 1000000000000000000000000) := enclosed_sqrt (L := 0) (U := (17010400978348158101415377 / 1000000000000000000000000)) ht190 (by norm_num [cLo,cHi,wLower,wUpper,innerReLower,innerReUpper,innerImLower,innerImUpper]) (by norm_num [cLo,cHi,wLower,wUpper,innerReLower,innerReUpper,innerImLower,innerImUpper]) (by norm_num [cLo,cHi,wLower,wUpper,innerReLower,innerReUpper,innerImLower,innerImUpper]) (by norm_num [cLo,cHi,wLower,wUpper,innerReLower,innerReUpper,innerImLower,innerImUpper]) (by norm_num [cLo,cHi,wLower,wUpper,innerReLower,innerReUpper,innerImLower,innerImUpper])
  have hNorm59 : Enclosed ‖(productSlope u v η)‖ 0 (17010400978348158101415377 / 1000000000000000000000000) := by
    convert ht191 using 1
    rw [Complex.norm_def, Complex.normSq_apply]
    change Real.sqrt ((productSlope u v η).re*(productSlope u v η).re+(productSlope u v η).im*(productSlope u v η).im) = Real.sqrt ((productSlope u v η).re^2+(productSlope u v η).im^2)
    congr 1
    all_goals ring
  linarith [hNorm59.2]

#print axioms product_slope_bound
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/ProductDefinitions.lean <==
module
public import SLean.Explicit.Sharp.RootSymmetry
public import SLean.Explicit.Sharp.WideBranches

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert SLean.Pilots.C3

def rootSlope (u η : ℂ) := -frozenGeneral zInner η etaStar / rootDifference u zInner η
def inverseSlope (v η : ℂ) := -starRingEnd ℂ (rootSlope (starRingEnd ℂ v) (-starRingEnd ℂ η))
def productCenter : ℂ := c0 etaStar*starRingEnd ℂ zInner/(c4 etaStar*zInner)
def middleProduct (η : ℂ) := c0 η*(outer η)⁻¹/(c4 η*inner η)
def productSlope (u v η : ℂ) :=
  ((-1+7*(η+etaStar))*v-productCenter*(1+7*(η+etaStar))*u+
    c0 etaStar*inverseSlope v η-productCenter*c4 etaStar*rootSlope u η)/(c4 η*u)

theorem inverse_secant {η : ℂ} (hη : ‖η-etaStar‖ ≤ 3/1000) :
    (outer η)⁻¹-starRingEnd ℂ zInner=(η-etaStar)*inverseSlope ((outer η)⁻¹) η := by
  have hr : ‖-starRingEnd ℂ η-etaStar‖≤3/1000 := by rwa [reflected_distance]
  have h := congrArg (starRingEnd ℂ) (inner_secant hr)
  change starRingEnd ℂ (inner (-starRingEnd ℂ η)-zInner)=
    starRingEnd ℂ ((-starRingEnd ℂ η-etaStar)*rootSlope (inner (-starRingEnd ℂ η)) (-starRingEnd ℂ η)) at h
  rw [map_sub,map_mul,map_sub,map_neg,starRingEnd_self_apply,etaStar_conj] at h
  rw [outer_inverse (by linarith)]
  simp only [inverseSlope,starRingEnd_self_apply]
  linear_combination h

theorem middleProduct_center : middleProduct etaStar=productCenter := by
  rw [middleProduct,inner_at_center,outer_at_center]
  simp only [zOuter,reciprocalConj,inv_inv,productCenter]

theorem productCenter_eq : productCenter=zStar^2 := by
  have hc := leading_coefficient_ne_zero (parameter_norm etaStar_in_pilot_disk)
  have ho : zOuter≠0 := by simp [zOuter,reciprocalConj,zInner_ne_zero]
  have he := minus_zero
  simp only [minus,innerXi,outerXi,eta_zero,inner_at_center,outer_at_center,zPlus_zero] at he
  rw [div_eq_iff (mul_ne_zero (mul_ne_zero (mul_ne_zero hc zInner_ne_zero) ho) zStar_ne_zero)] at he
  unfold productCenter
  apply (div_eq_iff (mul_ne_zero hc zInner_ne_zero)).mpr
  have hv : zOuter*starRingEnd ℂ zInner=1 := by
    simp [zOuter,reciprocalConj,zInner_ne_zero]
  linear_combination (starRingEnd ℂ zInner)*he+(zStar^2*c4 etaStar*zInner)*hv

theorem product_secant {η : ℂ} (hη : ‖η-etaStar‖ ≤ 3/1000) :
    middleProduct η-productCenter=(η-etaStar)*productSlope (inner η) ((outer η)⁻¹) η := by
  have hη' : ‖η-etaStar‖≤1/100 := by linarith
  have hp := critical_neighborhood_in_pilot hη'
  have hc := leading_coefficient_ne_zero (parameter_norm hp)
  have hu := root_ne_zero hp (inner_spec hη').2
  have hc0 := leading_coefficient_ne_zero (parameter_norm etaStar_in_pilot_disk)
  have hi := inner_secant hη
  change inner η-zInner=(η-etaStar)*rootSlope (inner η) η at hi
  have hv := inverse_secant hη
  have h0 : productCenter*(c4 etaStar*zInner)=c0 etaStar*starRingEnd ℂ zInner := by
    unfold productCenter; field_simp [zInner_ne_zero,hc0]
  have he0 : c0 η-c0 etaStar=(η-etaStar)*(-1+7*(η+etaStar)) := by unfold c0; ring
  have he4 : c4 η-c4 etaStar=(η-etaStar)*(1+7*(η+etaStar)) := by unfold c4; ring
  unfold middleProduct productSlope
  field_simp [hc,hu]
  simp only [one_div]
  linear_combination c0 etaStar*hv-productCenter*c4 etaStar*hi+
    (outer η)⁻¹*he0-productCenter*inner η*he4-h0

#print axioms product_secant
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/QuantBootstrap.lean <==
module
public import SLean.Explicit.Sharp.Quantization
public import SLean.Explicit.Sharp.ReflectionJets

@[expose] public section
set_option autoImplicit false
open Set Metric
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem beta_bound_tight : ‖betaStar‖≤11/5 := by
  have hb := beta_box
  have hr : betaStar.re^2≤(21/10:ℝ)^2 := by nlinarith [hb.1.1,hb.1.2]
  have hi : betaStar.im^2≤(1/3:ℝ)^2 := by nlinarith [hb.2.1,hb.2.2]
  have he := Complex.sq_norm betaStar
  rw [Complex.normSq_apply] at he
  nlinarith [norm_nonneg betaStar]

theorem sigma_quartic_bound {z : ℂ} (hz : ‖z‖≤9/100) :
    ‖z+SLean.Explicit.sigma z‖≤(18/25)*‖z‖^2+(13/25)*‖z‖^3+1100*‖z‖^4 := by
  obtain ⟨G,_,he,hb⟩ := sigma_fourth_quotient
  have h := hb z hz
  have he' : z+SLean.Explicit.sigma z=
      -(companionCoefficient:ℂ)*z^2-(companionCoefficient:ℂ)^2*z^3+z^4*G z := by linear_combination he z
  rw [he']
  calc
    _ ≤ ‖(companionCoefficient:ℂ)‖*‖z‖^2+‖(companionCoefficient:ℂ)‖^2*‖z‖^3+‖z‖^4*‖G z‖ := by
      apply (norm_add_le _ _).trans
      apply add_le_add
      · exact (norm_sub_le _ _).trans_eq (by simp only [norm_mul,norm_neg,norm_pow])
      · simp only [norm_mul,norm_pow,le_refl]
    _ ≤ (18/25)*‖z‖^2+(18/25:ℝ)^2*‖z‖^3+‖z‖^4*1100 := by gcongr <;> exact companion_bound
    _ ≤ _ := by nlinarith [pow_nonneg (norm_nonneg z) 3]

theorem logReflection_cubic_bound {z : ℂ} (hz : ‖z‖≤9/100) :
    ‖logReflection z‖≤(11/5)*‖z‖+(4/5)*‖z‖^2+2200*‖z‖^3 := by
  obtain ⟨G,_,he,hb⟩ := logReflection_third_quotient
  have h := hb z hz
  have he' : logReflection z= -betaStar*z-betaStar*(companionCoefficient:ℂ)*z^2/2+z^3*G z := by linear_combination he z
  rw [he']
  calc
    _ ≤ ‖betaStar‖*‖z‖+‖betaStar‖*‖(companionCoefficient:ℂ)‖*‖z‖^2/2+‖z‖^3*‖G z‖ := by
      apply (norm_add_le _ _).trans
      apply add_le_add
      · exact (norm_sub_le _ _).trans_eq (by simp only [norm_mul,norm_neg,norm_pow,norm_div,Complex.norm_ofNat])
      · simp only [norm_mul,norm_pow,le_refl]
    _ ≤ (11/5)*‖z‖+(11/5)*(18/25)*‖z‖^2/2+‖z‖^3*2200 := by
      gcongr
      · exact beta_bound_tight
      · exact beta_bound_tight
      · exact companion_bound
    _ ≤ _ := by nlinarith [sq_nonneg ‖z‖]

theorem quant_norm_half {N : ℕ} (hN : 0<N) {y : ℂ} (hy : ‖y‖≤1/2) :
    ‖quantXi N y‖≤(73/20:ℝ)/N := by
  have hn := natCast_real_pos hN
  rw [quantXi,norm_div,Complex.norm_natCast]
  apply (div_le_div_iff_of_pos_right hn).mpr
  have h := norm_add_le (Real.pi:ℂ) y
  rw [Complex.norm_real,Real.norm_eq_abs,abs_of_pos Real.pi_pos] at h
  linarith [Real.pi_lt_d2]

theorem fixed_scaled_bound {N : ℕ} (hN : 512≤N) {y : ℂ} (hy : ‖y‖≤1/2)
    (hf : quantMap N y=y) {R : ℝ} (hR : 0≤R) (hq : ‖quantXi N y‖≤R/(N:ℝ)) :
    (N:ℝ)*‖y‖≤((18/25)*R^2+(11/5)*R)/2+
      ((13/25)*R^3+(4/5)*R^2)/(2*(N:ℝ))+
      (1100*R^4+2200*R^3)/(2*(N:ℝ)^2)+2/(N:ℝ)^5 := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hy2 : ‖y‖≤2 := by linarith
  have hx := quant_in_work hN hy2
  have hs := sigma_quartic_bound (z := quantXi N y) (by norm_num [workRadius] at hx; linarith)
  have hL := logReflection_cubic_bound (z := quantXi N y) (by norm_num [workRadius] at hx; linarith)
  have he := errorLog_bound hN hy2
  have hb : ‖y‖≤(N:ℝ)*‖quantXi N y+SLean.Explicit.sigma (quantXi N y)‖/2+
      (‖logReflection (quantXi N y)‖+‖errorLog N (quantXi N y)‖)/2 := by
    conv_lhs => rw [← hf]; unfold quantMap
    apply (norm_add_le _ _).trans
    simp only [norm_div,norm_mul,Complex.norm_natCast,Complex.norm_ofNat,Complex.norm_I,mul_one]
    gcongr; exact norm_add_le _ _
  calc
    _ ≤ (N:ℝ)*((N:ℝ)*((18/25)*(R/N)^2+(13/25)*(R/N)^3+1100*(R/N)^4)/2+
        ((11/5)*(R/N)+(4/5)*(R/N)^2+2200*(R/N)^3+4/(N:ℝ)^6)/2) := by
      apply mul_le_mul_of_nonneg_left (hb.trans ?_) hn.le
      gcongr
      · exact hs.trans (by gcongr)
      · exact hL.trans (by gcongr)
    _ = _ := by field_simp; ring

theorem fixed_bootstrap {N : ℕ} (hN : 512≤N) {y : ℂ} (hy : ‖y‖≤1/2)
    (hf : quantMap N y=y) : ‖y‖≤8/(N:ℝ) ∧ ‖quantXi N y‖≤(16/5:ℝ)/N := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hr := quant_real_lower hN
  have h1 := fixed_scaled_bound hN hy hf (by norm_num : (0:ℝ)≤73/20) (quant_norm_half (quant_nat_pos hN) hy)
  have h1b : (N:ℝ)*‖y‖≤10 := by
    apply h1.trans
    calc
      _ ≤ ((18/25)*(73/20:ℝ)^2+(11/5)*(73/20))/2+
          ((13/25)*(73/20)^3+(4/5)*(73/20)^2)/(2*512)+
          (1100*(73/20)^4+2200*(73/20)^3)/(2*512^2)+2/512^5 := by gcongr
      _ ≤ _ := by norm_num
  have hy10 : ‖y‖≤10/(N:ℝ) := (le_div_iff₀ hn).mpr (by nlinarith)
  have hq : ‖quantXi N y‖≤(16/5:ℝ)/N := by
    rw [quantXi,norm_div,Complex.norm_natCast]
    apply (div_le_div_iff_of_pos_right hn).mpr
    have h := norm_add_le (Real.pi:ℂ) y
    rw [Complex.norm_real,Real.norm_eq_abs,abs_of_pos Real.pi_pos] at h
    have hy' : ‖y‖≤10/512 := hy10.trans (by gcongr)
    linarith [Real.pi_lt_d2]
  have h2 := fixed_scaled_bound hN hy hf (by norm_num : (0:ℝ)≤16/5) hq
  refine ⟨(le_div_iff₀ hn).mpr ?_,hq⟩
  have h2b : (N:ℝ)*‖y‖≤8 := by
    apply h2.trans
    calc
      _ ≤ ((18/25)*(16/5:ℝ)^2+(11/5)*(16/5))/2+
          ((13/25)*(16/5)^3+(4/5)*(16/5)^2)/(2*512)+
          (1100*(16/5)^4+2200*(16/5)^3)/(2*512^2)+2/512^5 := by gcongr
      _ ≤ _ := by norm_num
  nlinarith

#print axioms fixed_bootstrap
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/QuantBounds.lean <==
module
public import SLean.Explicit.Sharp.Determinant
public import SLean.Explicit.Sharp.CompanionBounds
public import SLean.Explicit.Sharp.QuantTools
public import SLean.Analytic.QuantBounds
public import Mathlib.Analysis.Real.Pi.Bounds

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem quant_nat_pos {N : ℕ} (hN : 512≤N) : 0<N := by omega
theorem quant_real_lower {N : ℕ} (hN : 512≤N) : (512:ℝ)≤N := by exact_mod_cast hN

theorem quant_norm {N : ℕ} (hN : 0<N) {y : ℂ} (hy : ‖y‖≤2) :
    ‖quantXi N y‖≤(103/20:ℝ)/N := by
  apply (quantXi_norm_le hN hy).trans
  gcongr
  unfold quantRadius
  linarith [Real.pi_lt_d2]

theorem quant_in_work {N : ℕ} (hN : 512≤N) {y : ℂ} (hy : ‖y‖≤2) :
    ‖quantXi N y‖<workRadius := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  apply (quant_norm (quant_nat_pos hN) hy).trans_lt
  apply (div_lt_iff₀ hn).mpr
  have hr := quant_real_lower hN
  norm_num [workRadius]
  linarith

theorem quant_powers {N : ℕ} (hN : 512≤N) {y : ℂ} (hy : ‖y‖≤2) :
    ‖(zPlus (quantXi N y))^N‖≤(10:ℝ)^8 ∧
    ‖(minus (quantXi N y))^N‖≤(10:ℝ)^8 ∧
    ‖((minus (quantXi N y))^N)⁻¹‖≤(10:ℝ)^8 := by
  have hξ := quant_in_work hN hy
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hs := (sigma_bounds (z := quantXi N y) (by norm_num [workRadius] at hξ; linarith)).1
  have hx := (le_div_iff₀ hn).mp (quant_norm (quant_nat_pos hN) hy)
  have hσ : (N:ℝ)*‖SLean.Explicit.sigma (quantXi N y)‖≤16 := by
    have ht := mul_le_mul_of_nonneg_left hs hn.le
    nlinarith
  have hp := (zPlus_pow_bounds N (quantXi N y) (show (N:ℝ)*‖quantXi N y‖≤16 by nlinarith)).1
  have hm := zPlus_pow_bounds N (SLean.Explicit.sigma (quantXi N y)) hσ
  rw [minus_eq_zPlus_sigma (z := quantXi N y) (by norm_num [workRadius] at hξ; linarith)]
  exact ⟨hp.trans exp_sixteen_lt,hm.1.trans exp_sixteen_lt,hm.2.trans exp_sixteen_lt⟩

theorem quant_error {N : ℕ} (hN : 512≤N) {y : ℂ} (hy : ‖y‖≤2) :
    ‖normalizedError N (quantXi N y)‖≤1/(N:ℝ)^6 := by
  have hp := quant_powers hN hy
  exact (normalizedError_bound N (quant_in_work hN hy).le hp.1 hp.2.1 hp.2.2).trans
    (geometric_sixth (by omega))

def relativeError (N : ℕ) (z : ℂ) := normalizedError N z / reflection z
def errorLog (N : ℕ) (z : ℂ) := Complex.log (1-relativeError N z)
def quantMap (N : ℕ) (y : ℂ) :=
  (N:ℂ)*(quantXi N y+SLean.Explicit.sigma (quantXi N y))/2+
    (logReflection (quantXi N y)+errorLog N (quantXi N y))/(2*Complex.I)

theorem quant_reflection_inv {N : ℕ} (hN : 512≤N) {y : ℂ} (hy : ‖y‖≤2) :
    ‖(reflection (quantXi N y))⁻¹‖≤2 := by
  have hx := quant_in_work hN hy
  rw [reflection_eq_exp (by norm_num [workRadius] at hx; linarith),← Complex.exp_neg]
  have hl := logReflection_bound (z := quantXi N y) (by norm_num [workRadius] at hx; linarith)
  have he : ‖-logReflection (quantXi N y)‖≤1/2 := by
    rw [norm_neg]
    have hq := quant_norm (quant_nat_pos hN) hy
    have hn := natCast_real_pos (quant_nat_pos hN)
    have hr := quant_real_lower hN
    have hs : (103/20:ℝ)/N≤1/50 := (div_le_iff₀ hn).mpr (by linarith)
    linarith
  have he' := Complex.norm_exp_sub_one_le (he.trans (by norm_num))
  have ht := norm_sub_norm_le (Complex.exp (-logReflection (quantXi N y))) (1:ℂ)
  rw [norm_one] at ht
  linarith

theorem relativeError_bound {N : ℕ} (hN : 512≤N) {y : ℂ} (hy : ‖y‖≤2) :
    ‖relativeError N (quantXi N y)‖≤2/(N:ℝ)^6 := by
  simp only [relativeError,div_eq_mul_inv,norm_mul]
  calc
    _ ≤ (1/(N:ℝ)^6)*2 := by gcongr; exact quant_error hN hy; exact quant_reflection_inv hN hy
    _ = _ := by ring

theorem relativeError_small {N : ℕ} (hN : 512≤N) {y : ℂ} (hy : ‖y‖≤2) :
    ‖relativeError N (quantXi N y)‖≤1/2 := by
  have hn := quant_real_lower hN
  have hn0 := natCast_real_pos (quant_nat_pos hN)
  apply (relativeError_bound hN hy).trans
  apply (div_le_iff₀ (pow_pos hn0 6)).mpr
  have hh : (512:ℝ)^6≤(N:ℝ)^6 := by gcongr
  norm_num at hh
  linarith

theorem errorLog_bound {N : ℕ} (hN : 512≤N) {y : ℂ} (hy : ‖y‖≤2) :
    ‖errorLog N (quantXi N y)‖≤4/(N:ℝ)^6 := by
  have h := Complex.norm_log_one_add_half_le_self (z := -relativeError N (quantXi N y))
    (by rw [norm_neg]; exact relativeError_small hN hy)
  simp only [norm_neg,← sub_eq_add_neg] at h
  apply h.trans
  calc
    _ ≤ (3/2)*(2/(N:ℝ)^6) := by gcongr; exact relativeError_bound hN hy
    _ = 3/(N:ℝ)^6 := by ring
    _ ≤ _ := by gcongr; norm_num

#print axioms quant_error
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/QuantRealTight.lean <==
module
public import SLean.Explicit.Sharp.ReflectionRemainder
public import SLean.Explicit.Sharp.ScaledBootstrap

@[expose] public section
set_option autoImplicit false
set_option maxHeartbeats 1000000
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Cert SLean.Analytic

theorem logReflection_im_tight {z : ℂ} (hz : ‖z‖≤1/10) :
    |(logReflection z).im|≤(21/10)*|z.im|+(1/3)*‖z‖+32*‖z‖^2 := by
  have hbr : |betaStar.re|≤21/10 := abs_le.mpr ⟨by linarith [beta_box.1.1],beta_box.1.2⟩
  have hbi : |betaStar.im|≤1/3 := abs_le.mpr ⟨by linarith [beta_box.2.1],by linarith [beta_box.2.2]⟩
  have he : logReflection z= -betaStar*z+(logReflection z+betaStar*z) := by ring
  rw [he,Complex.add_im]
  have hi : |(-betaStar*z).im|≤(21/10)*|z.im|+(1/3)*‖z‖ := by
    simp only [Complex.mul_im,Complex.neg_re,Complex.neg_im]
    calc
      _ ≤ |betaStar.re| * |z.im| + |betaStar.im| * |z.re| :=
        (abs_add_le _ _).trans_eq (by simp only [abs_mul,abs_neg])
      _ ≤ _ := by gcongr; exact Complex.abs_re_le_norm z
  exact (abs_add_le _ _).trans (add_le_add hi
    ((Complex.abs_im_le_norm _).trans (logReflection_second_tight hz)))

theorem fixed_real_upper {N : ℕ} (hN : 512≤N) {y : ℂ} (hy : ‖y‖≤1/2)
    (hf : quantMap N y=y) : (N:ℝ)*y.re≤5 := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hr := quant_real_lower hN
  have hq := (fixed_bootstrap hN hy hf).2
  have hx := quant_norm_small hN hy hf
  have him := fixed_im_tight hN hy hf
  have hs := sigma_quartic_bound (z := quantXi N y) (by linarith)
  have hL := logReflection_im_tight (z := quantXi N y) (by linarith)
  have he := errorLog_bound hN (show ‖y‖≤2 by linarith)
  have hs' : ‖quantXi N y+SLean.Explicit.sigma (quantXi N y)‖≤
      (18/25)*((16/5:ℝ)/N)^2+(13/25)*((16/5:ℝ)/N)^3+1100*((16/5:ℝ)/N)^4 :=
    hs.trans (by gcongr)
  have hL' : |(logReflection (quantXi N y)).im|≤
      (21/10)*((17/5)/(N:ℝ)^2)+(1/3)*((16/5:ℝ)/N)+32*((16/5:ℝ)/N)^2 :=
    hL.trans (by gcongr)
  have hNhs := mul_le_mul_of_nonneg_left hs' hn.le
  have hfix : 2*Complex.I*y-Complex.I*(N:ℂ)*(quantXi N y+SLean.Explicit.sigma (quantXi N y))=
      logReflection (quantXi N y)+errorLog N (quantXi N y) := by
    unfold quantMap at hf
    field_simp at hf
    linear_combination -hf
  have hi := congrArg Complex.im hfix
  simp only [Complex.im_ofNat,Complex.re_ofNat,Complex.mul_im,Complex.mul_re,
    Complex.I_re,Complex.I_im,Complex.natCast_re,Complex.natCast_im,Complex.sub_im,
    Complex.add_im,zero_mul,mul_zero,zero_add,add_zero,mul_one,one_mul,sub_zero] at hi
  have hb : y.re≤((N:ℝ)*‖quantXi N y+SLean.Explicit.sigma (quantXi N y)‖+
      |(logReflection (quantXi N y)).im|+‖errorLog N (quantXi N y)‖)/2 := by
    have h1 := Complex.re_le_norm (quantXi N y+SLean.Explicit.sigma (quantXi N y))
    have h2 := le_abs_self (logReflection (quantXi N y)).im
    have h3 := Complex.im_le_norm (errorLog N (quantXi N y))
    nlinarith [mul_le_mul_of_nonneg_left h1 hn.le]
  calc
    _ ≤ (N:ℝ)*(((N:ℝ)*((18/25)*((16/5:ℝ)/N)^2+(13/25)*((16/5:ℝ)/N)^3+
        1100*((16/5:ℝ)/N)^4)+(21/10)*((17/5)/(N:ℝ)^2)+
        (1/3)*((16/5:ℝ)/N)+32*((16/5:ℝ)/N)^2+4/(N:ℝ)^6)/2) := by
      apply mul_le_mul_of_nonneg_left (hb.trans ?_) hn.le
      linarith only [hNhs,hL',he]
    _ = ((18/25)*(16/5:ℝ)^2+(1/3)*(16/5))/2+
        ((13/25)*(16/5)^3+(21/10)*(17/5)+32*(16/5)^2)/(2*(N:ℝ))+
        1100*(16/5)^4/(2*(N:ℝ)^2)+2/(N:ℝ)^5 := by field_simp; ring
    _ ≤ ((18/25)*(16/5:ℝ)^2+(1/3)*(16/5))/2+
        ((13/25)*(16/5)^3+(21/10)*(17/5)+32*(16/5)^2)/(2*512)+
        1100*(16/5)^4/(2*512^2)+2/512^5 := by gcongr
    _ ≤ _ := by norm_num

#print axioms fixed_real_upper
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/QuantTools.lean <==
module
public import SLean.Analytic.LogContraction
public import SLean.Explicit.GeometricTail

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology NNReal
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic

theorem analytic_fixed_point {T : ℂ → ℂ}
    (ha : AnalyticOnNhd ℂ T (ball 0 2)) (hb : ∀y,‖y‖<2→‖T y‖≤1/3) :
    ∃! y : ℂ, ‖y‖<1/2 ∧ T y=y := by
  have hmaps : MapsTo T (closedBall 0 (1/2)) (closedBall 0 (1/2)) := by
    intro y hy
    simp only [mem_closedBall,dist_zero_right] at hy ⊢
    exact (hb y (by linarith)).trans (by norm_num)
  have hder (y : ℂ) (hy : y∈closedBall 0 (1/2)) : ‖deriv T y‖≤1/2 := by
    have hy' : ‖y‖≤1/2 := by simpa only [mem_closedBall,dist_zero_right] using hy
    exact (derivative_bound_inner_disk ha hb hy').trans (by norm_num)
  have hlip (y z : ℂ) (hy : y∈closedBall 0 (1/2)) (hz : z∈closedBall 0 (1/2)) :
      ‖T y-T z‖≤(1/2)*‖y-z‖ := by
    have hdiff (x : ℂ) (hx : x∈closedBall 0 (1/2)) : DifferentiableAt ℂ T x := by
      have hx' : ‖x‖≤1/2 := by simpa only [mem_closedBall,dist_zero_right] using hx
      exact (ha x (by simp only [mem_ball,dist_zero_right]; linarith)).differentiableAt
    exact (convex_closedBall (0:ℂ) (1/2)).norm_image_sub_le_of_norm_deriv_le hdiff hder hz hy
  have hc : ContractingWith (1/2) (hmaps.restrict T _ _) := by
    refine ⟨by norm_num,LipschitzWith.of_dist_le_mul ?_⟩
    intro y z
    simpa only [Subtype.dist_eq,dist_eq_norm,NNReal.coe_div,NNReal.coe_one,NNReal.coe_ofNat,
      MapsTo.val_restrict_apply] using hlip y z y.2 z.2
  obtain ⟨y,hy,hfix,_,_⟩ := ContractingWith.exists_fixedPoint' isClosed_closedBall.isComplete
    hmaps hc (show (0:ℂ)∈closedBall 0 (1/2) by simp) (edist_ne_top _ _)
  have hy' : ‖y‖≤1/2 := by simpa only [mem_closedBall,dist_zero_right] using hy
  have hys : ‖y‖<1/2 := by have h := hb y (by linarith); rw [hfix] at h; linarith
  refine ⟨y,⟨hys,hfix⟩,?_⟩
  intro z hz
  have h := hlip z y (by simpa only [mem_closedBall,dist_zero_right] using hz.1.le) hy
  rw [hz.2,hfix] at h
  exact sub_eq_zero.mp (norm_eq_zero.mp (by nlinarith [norm_nonneg (z-y)]))

theorem nat_sixth_step {n : ℕ} (hn : 2≤n) : (n+1)^6≤50*n^6 := by
  have ha : 2*(n+1)≤3*n := by omega
  have hb := Nat.pow_le_pow_left ha 6
  rw [mul_pow,mul_pow] at hb
  norm_num at hb
  omega

theorem geometric_sixth_large {N : ℕ} (hN : 128≤N) : (10:ℕ)^42*N^6≤50^N := by
  induction N,hN using Nat.le_induction with
  | base => norm_num
  | succ n hn ih =>
    calc
      (10:ℕ)^42*(n+1)^6 ≤ 10^42*(50*n^6) := Nat.mul_le_mul_left _ (nat_sixth_step (by omega))
      _ = 50*(10^42*n^6) := by ring
      _ ≤ 50*50^n := Nat.mul_le_mul_left _ ih
      _ = 50^(n+1) := by ring

theorem geometric_sixth {N : ℕ} (hN : 128≤N) :
    (10:ℝ)^42*(1/50:ℝ)^N≤1/(N:ℝ)^6 := by
  have hn : (0:ℝ)<N := by exact_mod_cast (show 0<N by omega)
  have h : (10:ℝ)^42*(N:ℝ)^6≤(50:ℝ)^N := by exact_mod_cast geometric_sixth_large hN
  rw [one_div_pow]
  apply (le_div_iff₀ (pow_pos hn 6)).mpr
  apply (mul_le_mul_iff_right₀ (show 0<(50:ℝ)^N by positivity)).mp
  field_simp
  nlinarith [h]

#print axioms analytic_fixed_point
#print axioms geometric_sixth
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/Quantization.lean <==
module
public import SLean.Explicit.Sharp.QuantBounds

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem quantMap_analytic {N : ℕ} (hN : 512≤N) : AnalyticOnNhd ℂ (quantMap N) (ball 0 2) := by
  intro y hy
  have hy' : ‖y‖<2 := by simpa only [mem_ball,dist_zero_right] using hy
  have hx := quant_in_work hN hy'.le
  have hx' : quantXi N y∈ball 0 (1/10) := by
    simp only [mem_ball,dist_zero_right]; norm_num [workRadius] at hx; linarith
  have hq : AnalyticAt ℂ (quantXi N) y := by unfold quantXi; fun_prop
  have hs := (sigma_disk _ hx').comp hq
  have hL := (logReflection_analytic _ hx').comp hq
  have he := (normalizedError_analytic N hx).comp hq
  have hR : AnalyticAt ℂ (fun y=>reflection (quantXi N y)) y := by
    have h := (varpi_analytic.2 _ hx').div (varpi_analytic.1 _ hx')
      (norm_lower_ne_zero (by norm_num) (varpi_lower (by norm_num [workRadius] at hx; linarith)).1)
    exact h.comp hq
  have hR0 : reflection (quantXi N y)≠0 := by
    rw [reflection_eq_exp (by norm_num [workRadius] at hx; linarith)]
    exact Complex.exp_ne_zero _
  have hrel : AnalyticAt ℂ (fun y=>relativeError N (quantXi N y)) y := he.div hR hR0
  have hslit : 1-relativeError N (quantXi N y)∈Complex.slitPlane := by
    have h := Complex.mem_slitPlane_of_norm_lt_one (z := -relativeError N (quantXi N y))
      (by rw [norm_neg]; linarith [relativeError_small hN hy'.le])
    simpa only [sub_eq_add_neg] using h
  exact ((analyticAt_const.mul (hq.add hs)).div_const).add
    ((hL.add ((analyticAt_const.sub hrel).clog hslit)).div_const)

theorem quantMap_bound {N : ℕ} (hN : 512≤N) {y : ℂ} (hy : ‖y‖≤2) :
    ‖quantMap N y‖≤147/(N:ℝ) := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hn1 : (1:ℝ)≤N := by linarith [quant_real_lower hN]
  have hx := quant_in_work hN hy
  have hs := (sigma_bounds (z := quantXi N y) (by norm_num [workRadius] at hx; linarith)).2
  have hl := logReflection_bound (z := quantXi N y) (by norm_num [workRadius] at hx; linarith)
  have hq := quant_norm (quant_nat_pos hN) hy
  have he := errorLog_bound hN hy
  have hn6 : (N:ℝ)≤(N:ℝ)^6 := le_self_pow₀ hn1 (by decide)
  have he' : ‖errorLog N (quantXi N y)‖≤4/(N:ℝ) :=
    he.trans (div_le_div_of_nonneg_left (by norm_num) hn hn6)
  have he'' : ‖errorLog N (quantXi N y)‖≤1/(N:ℝ) := by
    have hn2 : (512:ℝ)^2≤(N:ℝ)^2 := by gcongr; exact quant_real_lower hN
    have hn4 : (1:ℝ)≤(N:ℝ)^4 := one_le_pow₀ hn1
    have hpow : 4*(N:ℝ)≤(N:ℝ)^6 := by nlinarith [mul_nonneg (sub_nonneg.mpr hn4) (pow_nonneg hn.le 2)]
    apply he.trans
    apply (div_le_div_iff₀ (pow_pos hn 6) hn).mpr
    linarith
  calc
    _ ≤ (N:ℝ)*‖quantXi N y+SLean.Explicit.sigma (quantXi N y)‖/2+
        (‖logReflection (quantXi N y)‖+‖errorLog N (quantXi N y)‖)/2 := by
      unfold quantMap
      apply (norm_add_le _ _).trans
      simp only [norm_div,norm_mul,Complex.norm_natCast,Complex.norm_ofNat,Complex.norm_I,mul_one]
      gcongr; exact norm_add_le _ _
    _ ≤ (N:ℝ)*((81/10)*((103/20:ℝ)/N)^2)/2+(15*((103/20:ℝ)/N)+1/N)/2 := by
      gcongr
      · exact hs.trans (by gcongr)
      · exact hl.trans (by gcongr)
    _ ≤ _ := by field_simp; nlinarith

theorem quantMap_fixed_zero {N : ℕ} (hN : 512≤N) {y : ℂ} (hy : ‖y‖≤2)
    (hfix : quantMap N y=y) : normalizedDeterminant N (quantXi N y)=0 := by
  let z := quantXi N y
  have hx : ‖z‖≤1/10 := by have h := quant_in_work hN hy; norm_num [workRadius] at h; linarith
  have hrel : 1-relativeError N z≠0 := by
    intro he
    have hb := relativeError_small hN hy
    have hh : relativeError N z=1 := sub_eq_zero.mp he |>.symm
    rw [hh,norm_one] at hb
    norm_num at hb
  have he : 2*Complex.I*y+SLean.Explicit.phaseCorrection N z=
      logReflection z+errorLog N z := by
    change (N:ℂ)*(z+SLean.Explicit.sigma z)/2+(logReflection z+errorLog N z)/(2*Complex.I)=y at hfix
    unfold SLean.Explicit.phaseCorrection
    field_simp at hfix
    linear_combination -hfix
  have hxexp := phase_quantization (quant_nat_pos hN) y
  rw [← Complex.exp_add,he,Complex.exp_add,← reflection_eq_exp hx] at hxexp
  have herr : Complex.exp (errorLog N z)=1-relativeError N z := Complex.exp_log hrel
  rw [herr] at hxexp
  have hR0 : reflection z≠0 := by rw [reflection_eq_exp hx]; exact Complex.exp_ne_zero _
  unfold normalizedDeterminant
  rw [hxexp]
  unfold relativeError
  field_simp
  ring

theorem quantized_zero_exists {N : ℕ} (hN : 512≤N) :
    ∃ y : ℂ, ‖y‖<1/2 ∧ quantMap N y=y ∧ normalizedDeterminant N (quantXi N y)=0 ∧
      ‖y‖≤147/(N:ℝ) := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hb (y : ℂ) (hy : ‖y‖<2) : ‖quantMap N y‖≤1/3 := by
    apply (quantMap_bound hN hy.le).trans
    apply (div_le_iff₀ hn).mpr
    linarith [quant_real_lower hN]
  obtain ⟨y,hy,_⟩ := analytic_fixed_point (quantMap_analytic hN) hb
  have hy2 : ‖y‖≤2 := by linarith [hy.1]
  refine ⟨y,hy.1,hy.2,quantMap_fixed_zero hN hy2 hy.2,?_⟩
  simpa only [hy.2] using quantMap_bound hN hy2

#print axioms quantized_zero_exists
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/RealStructure.lean <==
module
public import SLean.Explicit.Sharp.CompanionInvolution

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert SLean.Pilots.C3

theorem F_real {x : ℝ} (hx : |x|≤1/10) : (F (x:ℂ)).im=0 := by
  have hd := (optical_domain (z := (x:ℂ)) (by simpa using hx)).2.1
  rw [← Complex.ofReal_add,delta_ofReal,Complex.ofReal_re] at hd
  have he := opticalC_ofReal (θ := thetaStar+x) (by linarith)
  unfold F
  rw [← Complex.ofReal_add,he,Complex.ofReal_im]

theorem eta_pure_imaginary {x : ℝ} (hx : |x|≤1/10) :
    -starRingEnd ℂ (eta (x:ℂ))=eta (x:ℂ) := by
  have h := F_real hx
  apply Complex.ext <;> simp [eta,Complex.mul_re,Complex.mul_im,h]

theorem middleProduct_norm_real {x : ℝ} (hx : |x|≤1/10) :
    ‖middleProduct (eta (x:ℂ))‖=1 := by
  have hη := eta_in_disk (z := (x:ℂ)) (by simpa using hx)
  have hu : inner (eta (x:ℂ))≠0 := norm_lower_ne_zero (by norm_num) (inner_norm_bounds hη.le).1
  have hc : c4 (eta (x:ℂ))≠0 := leading_coefficient_ne_zero
    (parameter_norm (critical_neighborhood_in_pilot hη.le))
  have he : c0 (eta (x:ℂ))=starRingEnd ℂ (c4 (eta (x:ℂ))) := by
    have hh := eta_pure_imaginary hx
    unfold c0 c4
    simp only [map_add,map_sub,map_mul,map_pow,map_one,map_ofNat]
    have hh' : starRingEnd ℂ (eta (x:ℂ))= -eta (x:ℂ) := by linear_combination -hh
    rw [hh']; simp; ring
  rw [middleProduct,outer_inverse hη.le,eta_pure_imaginary hx,he,
    norm_div,norm_mul,norm_mul,Complex.norm_conj,Complex.norm_conj]
  exact div_self (mul_ne_zero (norm_ne_zero_iff.mpr hc) (norm_ne_zero_iff.mpr hu))

theorem sigma_real {x : ℝ} (hx : |x|≤1/10) : (SLean.Explicit.sigma (x:ℂ)).im=0 := by
  have hp : ‖zPlus (x:ℂ)‖=1 := by
    rw [plus_exp,norm_mul,zStar_norm,one_mul,Complex.norm_exp]
    simp [Complex.mul_re]
  have hm : ‖minus (x:ℂ)‖=1 := by rw [minus_product,norm_div,middleProduct_norm_real hx,hp,div_one]
  simp only [SLean.Explicit.sigma,Complex.mul_im,Complex.neg_im,Complex.I_im,
    Complex.neg_re,Complex.I_re,neg_zero,zero_mul,add_zero]
  simp only [Complex.log_re,norm_div,hm,zStar_norm,div_one,Real.log_one,mul_zero,add_zero]

#print axioms F_real
#print axioms sigma_real
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/ReflectionJets.lean <==
module
public import SLean.Explicit.Sharp.ReflectionLog
public import SLean.Explicit.Sharp.CompanionInvolution

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem logReflection_involution :
    (fun z=>logReflection (SLean.Explicit.sigma z))=ᶠ[𝓝 (0:ℂ)] (fun z=> -logReflection z) := by
  have ha : AnalyticAt ℂ SLean.Explicit.sigma 0 := sigma_disk 0 (by simp)
  have hs : ∀ᶠ z : ℂ in 𝓝 0, ‖SLean.Explicit.sigma z‖<1/10000000000000 :=
    ha.continuousAt.norm.eventually_lt_const
      (by simpa only [SLean.Explicit.sigma_zero,norm_zero] using (by norm_num : (0:ℝ)<1/10000000000000))
  have hf : ∀ᶠ z : ℂ in 𝓝 0, eta (SLean.Explicit.sigma z)=eta z := by
    filter_upwards [SLean.Explicit.sigma_agrees,SLean.Analytic.sigma_spec] with z he hF
    rw [he,eta,eta,hF.1]
  filter_upwards [hs,hf,sigma_involution_germ,
    Metric.ball_mem_nhds (0:ℂ) (by norm_num : (0:ℝ)<1/10000000000000)] with z hs hf hinv hz
  have hz' : ‖z‖<1/10000000000000 := by simpa only [mem_ball,dist_zero_right] using hz
  have hp : zPlus (SLean.Explicit.sigma z)=minus z := (SLean.Explicit.minus_eq_zPlus_sigma hz'.le).symm
  have hm : minus (SLean.Explicit.sigma z)=zPlus z := by
    rw [SLean.Explicit.minus_eq_zPlus_sigma hs.le,hinv]; rfl
  unfold logReflection innerXi outerXi
  rw [hp,hm,hf]
  ring

theorem logReflection_second : iteratedDeriv 2 logReflection 0= -betaStar*(companionCoefficient:ℂ) := by
  have ha : AnalyticAt ℂ logReflection 0 := logReflection_analytic 0 (by simp)
  have hs : AnalyticAt ℂ SLean.Explicit.sigma 0 := sigma_disk 0 (by simp)
  have ht := iteratedDeriv_comp_two
    (show ContDiffAt ℂ 2 logReflection (SLean.Explicit.sigma 0) by rw [SLean.Explicit.sigma_zero]; exact ha.contDiffAt)
    (hs.contDiffAt (n := 2))
  change iteratedDeriv 2 (fun z=>logReflection (SLean.Explicit.sigma z)) 0=_ at ht
  rw [logReflection_involution.iteratedDeriv_eq 2,SLean.Explicit.sigma_zero,
    SLean.Explicit.sigma_deriv,logReflection_deriv] at ht
  have h2 : iteratedDeriv 2 SLean.Explicit.sigma 0= -2*(companionCoefficient:ℂ) := by
    simpa only [iteratedDeriv_succ,iteratedDeriv_zero] using SLean.Explicit.sigma_second_deriv
  rw [h2] at ht
  change iteratedDeriv 2 (-logReflection) 0=_ at ht
  rw [iteratedDeriv_neg] at ht
  linear_combination -(1/2:ℂ)*ht

theorem logReflection_second_quotient : ∃ G : ℂ → ℂ, AnalyticOnNhd ℂ G (ball 0 (1/10)) ∧
    (∀z,logReflection z+betaStar*z=z^2*G z) ∧ ∀z,‖z‖≤9/100→‖G z‖≤200 := by
  obtain ⟨G,hG,he⟩ := (logReflection_analytic 0 (by simp)).exists_eq_sum_add_pow_mul 2
  have he' (z : ℂ) : logReflection z+betaStar*z=z^2*G z := by
    have h := he z
    norm_num [Finset.sum_range_succ,iteratedDeriv_succ,iteratedDeriv_zero,
      logReflection_zero,logReflection_deriv,smul_eq_mul] at h
    linear_combination h
  have hf : AnalyticOnNhd ℂ (fun z=>logReflection z+betaStar*z) (ball 0 (1/10)) := by
    intro z hz; exact (logReflection_analytic z hz).add (by fun_prop)
  refine ⟨G,quotient_analytic_on 2 hf hG he',he',?_⟩
  intro z hz
  apply quotient_boundary_bound 2 (by norm_num : (0:ℝ)<9/100) (by norm_num) hf hG he' ?_ hz
  intro w hw
  calc
    _ ≤ ‖logReflection w‖+‖betaStar‖*‖w‖ := (norm_add_le _ _).trans_eq (by rw [norm_mul])
    _ ≤ 15*‖w‖+(5/2)*‖w‖ := by gcongr; exact logReflection_bound (by rw [hw]; norm_num); exact beta_bound
    _ ≤ _ := by rw [hw]; norm_num

theorem logReflection_third_quotient : ∃ G : ℂ → ℂ, AnalyticOnNhd ℂ G (ball 0 (1/10)) ∧
    (∀z,logReflection z+betaStar*z+betaStar*(companionCoefficient:ℂ)*z^2/2=z^3*G z) ∧
    ∀z,‖z‖≤9/100→‖G z‖≤2200 := by
  obtain ⟨G,hG,he⟩ := (logReflection_analytic 0 (by simp)).exists_eq_sum_add_pow_mul 3
  have he' (z : ℂ) : logReflection z+betaStar*z+betaStar*(companionCoefficient:ℂ)*z^2/2=z^3*G z := by
    have h := he z
    have h1 : iteratedDeriv 1 logReflection 0= -betaStar := by simpa using logReflection_deriv
    norm_num [Finset.sum_range_succ,iteratedDeriv_zero,h1,logReflection_second,
      logReflection_zero,smul_eq_mul] at h
    linear_combination h
  have hf : AnalyticOnNhd ℂ
      (fun z=>logReflection z+betaStar*z+betaStar*(companionCoefficient:ℂ)*z^2/2) (ball 0 (1/10)) := by
    intro z hz; exact ((logReflection_analytic z hz).add (by fun_prop)).add (by fun_prop)
  refine ⟨G,quotient_analytic_on 3 hf hG he',he',?_⟩
  intro z hz
  apply quotient_boundary_bound 3 (by norm_num : (0:ℝ)<9/100) (by norm_num) hf hG he' ?_ hz
  intro w hw
  calc
    _ ≤ ‖logReflection w‖+‖betaStar‖*‖w‖+‖betaStar‖*‖(companionCoefficient:ℂ)‖*‖w‖^2/2 :=
      norm_add₃_le.trans_eq (by simp only [norm_mul,norm_div,norm_pow,Complex.norm_ofNat])
    _ ≤ 15*‖w‖+(5/2)*‖w‖+(5/2)*(18/25)*‖w‖^2/2 := by
      gcongr
      · exact logReflection_bound (by rw [hw]; norm_num)
      · exact beta_bound
      · exact beta_bound
      · exact companion_bound
    _ ≤ _ := by rw [hw]; norm_num

#print axioms logReflection_second
#print axioms logReflection_third_quotient
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/ReflectionLog.lean <==
module
public import SLean.Explicit.Sharp.BoundaryLog
public import SLean.Explicit.Sharp.BoundaryNonzero

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem boundaryLog_exp {z u v η : ℂ}
    (h1 : z-u∈Complex.slitPlane) (h2 : 1-z*v∈Complex.slitPlane)
    (h3 : -secantB z u η∈Complex.slitPlane) (h4 : secantW z v η∈Complex.slitPlane) :
    Complex.exp (boundaryLog z u v η)=(z-u)/(1-z*v)*(-secantB z u η)/secantW z v η := by
  rw [boundaryLog,Complex.exp_sub,Complex.exp_add,Complex.exp_sub,
    Complex.exp_log (Complex.slitPlane_ne_zero h1),Complex.exp_log (Complex.slitPlane_ne_zero h2),
    Complex.exp_log (Complex.slitPlane_ne_zero h3),Complex.exp_log (Complex.slitPlane_ne_zero h4)]

theorem reflection_eq_exp {z : ℂ} (hz : ‖z‖≤1/10) : reflection z=Complex.exp (logReflection z) := by
  have hn (k : Fin 4) : roots z k≠0 := norm_lower_ne_zero (by norm_num) (roots_bounds hz k).1
  have hp0 : zPlus z≠0 := hn 0
  have hm0 : minus z≠0 := hn 1
  have hu0 : innerXi z≠0 := hn 2
  have hv0 : (outerXi z)⁻¹≠0 := inv_ne_zero (hn 3)
  have hp := boundary_polynomials hz 0
  have hm := boundary_polynomials hz 1
  norm_num [roots,Fin.castLE] at hp hm
  have hdp : polyD (zPlus z) (eta z)≠0 := norm_lower_ne_zero (by norm_num) hp.1
  have hdm : polyD (minus z) (eta z)≠0 := norm_lower_ne_zero (by norm_num) hm.1
  have hdu : polyD (innerXi z) (eta z)≠0 := norm_lower_ne_zero (by norm_num) hp.2.2.1
  have hdv : reverseD ((outerXi z)⁻¹) (eta z)≠0 := norm_lower_ne_zero (by norm_num) hp.2.2.2.2.1
  have hη := eta_parameter_small hz
  have hη0 : eta z≠0 := by
    have h := (parameter_box hη).2.2
    intro he; rw [he,Complex.zero_im] at h; norm_num at h
  have h1 := (roots_middle_near hz).1
  have h2 := (roots_middle_near hz).2
  have hlp := (boundaryLog_domain (parameter_box hη) (inner_near_box hη) (outer_inverse_near_box hη)
    (z := zPlus z) (by linarith)).1
  have hlm := (boundaryLog_domain (parameter_box hη) (inner_near_box hη) (outer_inverse_near_box hη)
    (z := minus z) (by linarith)).1
  have hbp := B_difference_factored hp0 hu0 (eta z) hdp hdu
  have hbm := B_difference_factored hm0 hu0 (eta z) hdm hdu
  have hwp := W_difference_factored hp0 hv0 (eta z) hdp hdv
  have hwm := W_difference_factored hm0 hv0 (eta z) hdm hdv
  rw [inv_inv] at hwp hwm
  change ((B (zPlus z) (eta z)-B (innerXi z) (eta z))*(W (minus z) (eta z)-W (outerXi z) (eta z)))/
    ((B (minus z) (eta z)-B (innerXi z) (eta z))*(W (zPlus z) (eta z)-W (outerXi z) (eta z))) =
    Complex.exp (boundaryLog (zPlus z) (innerXi z) ((outerXi z)⁻¹) (eta z)-
      boundaryLog (minus z) (innerXi z) ((outerXi z)⁻¹) (eta z))
  simp only [innerXi,outerXi] at *
  rw [hbp,hbm,hwp,hwm,Complex.exp_sub,boundaryLog_exp hlp.1 hlp.2.1 hlp.2.2.1 hlp.2.2.2,
    boundaryLog_exp hlm.1 hlm.2.1 hlm.2.2.1 hlm.2.2.2]
  have hpm := Complex.slitPlane_ne_zero hlm.1
  have hpp := Complex.slitPlane_ne_zero hlp.1
  have hzp := Complex.slitPlane_ne_zero hlp.2.1
  have hzm := Complex.slitPlane_ne_zero hlm.2.1
  have hbm0 := neg_ne_zero.mp (Complex.slitPlane_ne_zero hlm.2.2.1)
  have hbp0 := neg_ne_zero.mp (Complex.slitPlane_ne_zero hlp.2.2.1)
  have hwm0 := Complex.slitPlane_ne_zero hlm.2.2.2
  have hwp0 := Complex.slitPlane_ne_zero hlp.2.2.2
  have hzp' : zPlus z*(outer (eta z))⁻¹-1≠0 := by intro h; apply hzp; linear_combination -h
  rw [show zPlus z*(outer (eta z))⁻¹-1= -(1-zPlus z*(outer (eta z))⁻¹) by ring,
    show minus z*(outer (eta z))⁻¹-1= -(1-minus z*(outer (eta z))⁻¹) by ring]
  field_simp [hdp,hdm,hdu,hdv,hη0,hpm,hpp,hzp,hzm,hbm0,hbp0,hwm0,hwp0,hzp']
  <;> ring

theorem boundaryLog_composed_analytic {p u v e : ℂ → ℂ} {z : ℂ}
    (hp : AnalyticAt ℂ p z) (hu : AnalyticAt ℂ u z) (hv : AnalyticAt ℂ v z) (he : AnalyticAt ℂ e z)
    (h1 : p z-u z∈Complex.slitPlane) (h2 : 1-p z*v z∈Complex.slitPlane)
    (h3 : -secantB (p z) (u z) (e z)∈Complex.slitPlane)
    (h4 : secantW (p z) (v z) (e z)∈Complex.slitPlane) :
    AnalyticAt ℂ (fun w=>boundaryLog (p w) (u w) (v w) (e w)) z := by
  have hB : AnalyticAt ℂ (fun w=> -secantB (p w) (u w) (e w)) z := by
    unfold secantB b3 b2 b1 b0 d2 d0; fun_prop
  have hW : AnalyticAt ℂ (fun w=> secantW (p w) (v w) (e w)) z := by
    unfold secantW; fun_prop
  exact (((hp.sub hu).clog h1).sub ((analyticAt_const.sub (hp.mul hv)).clog h2)).add
    (hB.clog h3) |>.sub (hW.clog h4)

theorem logReflection_analytic : AnalyticOnNhd ℂ logReflection (ball 0 (1/10)) := by
  intro z hz
  have hz' : ‖z‖<1/10 := by simpa only [mem_ball,dist_zero_right] using hz
  have hη := eta_parameter_small hz'.le
  have h1 := (roots_middle_near hz'.le).1
  have h2 := (roots_middle_near hz'.le).2
  have hlp := (boundaryLog_domain (parameter_box hη) (inner_near_box hη) (outer_inverse_near_box hη)
    (z := zPlus z) (by linarith)).1
  have hlm := (boundaryLog_domain (parameter_box hη) (inner_near_box hη) (outer_inverse_near_box hη)
    (z := minus z) (by linarith)).1
  have hp : AnalyticAt ℂ zPlus z := roots_analytic_disk 0 z hz
  have hm : AnalyticAt ℂ minus z := roots_analytic_disk 1 z hz
  have hu : AnalyticAt ℂ innerXi z := roots_analytic_disk 2 z hz
  have ho : AnalyticAt ℂ outerXi z := roots_analytic_disk 3 z hz
  have hv := ho.inv (norm_lower_ne_zero (by norm_num : (0:ℝ)<1/1000) (roots_bounds hz'.le 3).1)
  have he := eta_analytic_disk z hz
  exact (boundaryLog_composed_analytic hp hu hv he hlp.1 hlp.2.1 hlp.2.2.1 hlp.2.2.2).sub
    (boundaryLog_composed_analytic hm hu hv he hlm.1 hlm.2.1 hlm.2.2.1 hlm.2.2.2)

theorem logReflection_zero : logReflection 0=0 := by
  simp only [logReflection,minus_zero,zPlus_zero,sub_self]

theorem logReflection_clog {z : ℂ} (hz : ‖z‖≤1/10) : logReflection z=Complex.log (reflection z) := by
  rw [reflection_eq_exp hz]
  symm
  apply Complex.log_exp
  · have h := (abs_le.mp (Complex.abs_im_le_norm (logReflection z))).1
    linarith [logReflection_bound hz,Real.pi_gt_three]
  · have h := Complex.im_le_norm (logReflection z)
    linarith [logReflection_bound hz,Real.pi_gt_three]

theorem logReflection_deriv : deriv logReflection 0= -betaStar := by
  have ha : AnalyticAt ℂ reflection 0 := SLean.Explicit.reflection_disk.1 0 (by simp)
  have h : HasDerivAt reflection (-betaStar) 0 := by
    simpa only [SLean.Explicit.reflection_deriv] using ha.differentiableAt.hasDerivAt
  have hs : reflection 0∈Complex.slitPlane := by rw [reflection_zero]; exact Or.inl (by norm_num)
  have hh := h.clog hs
  have he : (fun z=>Complex.log (reflection z))=ᶠ[𝓝 (0:ℂ)] logReflection := by
    filter_upwards [Metric.ball_mem_nhds (0:ℂ) (by norm_num : (0:ℝ)<1/10)] with z hz
    have hz' : ‖z‖<1/10 := by simpa only [mem_ball,dist_zero_right] using hz
    exact (logReflection_clog hz'.le).symm
  rw [← he.deriv_eq,hh.deriv,reflection_zero,div_one]

#print axioms reflection_eq_exp
#print axioms logReflection_deriv
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/ReflectionRemainder.lean <==
module
public import SLean.Explicit.Sharp.BoundaryVariation
public import SLean.Explicit.Sharp.ReflectionJets

@[expose] public section
set_option autoImplicit false
set_option maxHeartbeats 1000000
open Set Metric
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Cert SLean.Analytic

theorem boundaryLog_centered_remainder {η z : ℂ} (hη : ‖η-etaStar‖≤3/1000)
    (hz : ‖z-zStar‖≤17/100) :
    ‖boundaryLog z (inner η) ((outer η)⁻¹) η-boundaryLog zStar (inner η) ((outer η)⁻¹) η-
      boundaryLogZ zStar (inner η) ((outer η)⁻¹) η*(z-zStar)‖≤(11/2)*‖z-zStar‖^2 := by
  let f := fun w=>boundaryLog w (inner η) ((outer η)⁻¹) η-
    boundaryLogZ zStar (inner η) ((outer η)⁻¹) η*(w-zStar)
  have hd (w : ℂ) (hw : w∈closedBall zStar ‖z-zStar‖) :
      HasDerivAt f (boundaryLogZ w (inner η) ((outer η)⁻¹) η-
        boundaryLogZ zStar (inner η) ((outer η)⁻¹) η) w := by
    have hw' : ‖w-zStar‖≤17/100 := (by simpa only [mem_closedBall,dist_eq_norm] using hw : ‖w-zStar‖≤‖z-zStar‖).trans hz
    have hh := (boundaryLog_domain (parameter_box hη) (inner_near_box hη) (outer_inverse_near_box hη) hw').1
    convert (boundaryLog_derivative hh.1 hh.2.1 hh.2.2.1 hh.2.2.2).sub
      (((hasDerivAt_id w).sub_const zStar).const_mul (boundaryLogZ zStar (inner η) ((outer η)⁻¹) η)) using 1 <;> simp [f] <;> rfl
  have hb (w : ℂ) (hw : w∈closedBall zStar ‖z-zStar‖) : ‖deriv f w‖≤(11/2)*‖z-zStar‖ := by
    have hw' : ‖w-zStar‖≤‖z-zStar‖ := by simpa only [mem_closedBall,dist_eq_norm] using hw
    rw [(hd w hw).deriv]
    exact (boundaryLogZ_spatial_difference hη (hw'.trans hz)).trans (by gcongr)
  have hh := (convex_closedBall zStar ‖z-zStar‖).norm_image_sub_le_of_norm_deriv_le
    (fun w hw=>(hd w hw).differentiableAt) hb
    (show zStar∈closedBall zStar ‖z-zStar‖ by simp)
    (show z∈closedBall zStar ‖z-zStar‖ by simp [mem_closedBall,dist_eq_norm])
  have he : f z-f zStar=boundaryLog z (inner η) ((outer η)⁻¹) η-boundaryLog zStar (inner η) ((outer η)⁻¹) η-
      boundaryLogZ zStar (inner η) ((outer η)⁻¹) η*(z-zStar) := by dsimp [f]; ring
  rw [he] at hh
  convert hh using 1 <;> ring

theorem root_gap_linear {z : ℂ} (hz : ‖z‖≤1/10) :
    ‖zPlus z-minus z-2*zStar*Complex.I*z‖≤(61/10)*‖z‖^2 := by
  have hp := exp_quadratic_remainder (z := z*Complex.I) (by simpa using hz.trans (by norm_num : (1/10:ℝ)≤1))
  have hm := exp_quadratic_remainder (z := -z*Complex.I) (by simpa using hz.trans (by norm_num : (1/10:ℝ)≤1))
  simp only [norm_mul,Complex.norm_I,mul_one,norm_neg] at hp hm
  have he : Complex.exp (z*Complex.I)-Complex.exp (-z*Complex.I)-2*Complex.I*z=
      (Complex.exp (z*Complex.I)-(1+z*Complex.I+(z*Complex.I)^2/2))-
      (Complex.exp (-z*Complex.I)-(1+(-z*Complex.I)+(-z*Complex.I)^2/2)) := by ring
  have hodd : ‖Complex.exp (z*Complex.I)-Complex.exp (-z*Complex.I)-2*Complex.I*z‖≤(4/9)*‖z‖^3 := by
    rw [he]; exact (norm_sub_le _ _).trans (by linarith)
  have hminus : ‖minus z-zStar*Complex.exp (-z*Complex.I)‖≤6*‖z‖^2 := by
    rw [minus_centered,norm_mul,norm_div,zStar_norm,div_one]
    have he := (exponential_small (z := -z) (by simpa using hz)).2
    calc
      _ ≤ ((27/5)*‖z‖^2)*(111/100) := by gcongr; exact middleProduct_xi hz
      _ ≤ _ := by nlinarith [sq_nonneg ‖z‖]
  have he' : zPlus z-minus z-2*zStar*Complex.I*z=
      zStar*(Complex.exp (z*Complex.I)-Complex.exp (-z*Complex.I)-2*Complex.I*z)-
      (minus z-zStar*Complex.exp (-z*Complex.I)) := by rw [plus_exp]; ring
  rw [he']
  have hh := norm_sub_le (zStar*(Complex.exp (z*Complex.I)-Complex.exp (-z*Complex.I)-2*Complex.I*z))
    (minus z-zStar*Complex.exp (-z*Complex.I))
  rw [norm_mul,zStar_norm,one_mul] at hh
  nlinarith [mul_le_mul_of_nonneg_right hz (sq_nonneg ‖z‖)]

theorem logReflection_linear_raw {z : ℂ} (hz : ‖z‖≤1/10) :
    ‖logReflection z-(boundaryLogZCenter*(2*zStar*Complex.I))*z‖≤32*‖z‖^2 := by
  have hη := eta_parameter_small hz
  have hnear := roots_middle_near hz
  have hpar := boundary_parameter_bounds hη
  have hp := boundaryLog_centered_remainder hη (z := zPlus z) (by linarith)
  have hm := boundaryLog_centered_remainder hη (z := minus z) (by linarith)
  have hgap : ‖zPlus z-minus z‖≤(14/5)*‖z‖ := by
    have h := norm_add_le (zPlus z-zStar) (zStar-minus z)
    rw [sub_add_sub_cancel,norm_sub_rev zStar] at h
    linarith
  let H := boundaryLogZ zStar (innerXi z) ((outerXi z)⁻¹) (eta z)
  let h := fun w=>boundaryLog w (innerXi z) ((outerXi z)⁻¹) (eta z)
  have he : logReflection z-(boundaryLogZCenter*(2*zStar*Complex.I))*z=
      ((h (zPlus z)-h zStar-H*(zPlus z-zStar))-(h (minus z)-h zStar-H*(minus z-zStar)))+
      (H-boundaryLogZCenter)*(zPlus z-minus z)+
      boundaryLogZCenter*(zPlus z-minus z-2*zStar*Complex.I*z) := by
    dsimp [logReflection,h,H]; ring
  rw [he]
  have hb : ‖H-boundaryLogZCenter‖≤(27/5)*‖z‖^2 := hpar.2.2.trans (by nlinarith [eta_quadratic hz])
  have hroot := root_gap_linear hz
  calc
    _ ≤ ‖h (zPlus z)-h zStar-H*(zPlus z-zStar)‖+
        ‖h (minus z)-h zStar-H*(minus z-zStar)‖+
        ‖H-boundaryLogZCenter‖*‖zPlus z-minus z‖+
        ‖boundaryLogZCenter‖*‖zPlus z-minus z-2*zStar*Complex.I*z‖ := by
      apply (norm_add_le _ _).trans
      apply add_le_add
      · apply (norm_add_le _ _).trans
        apply add_le_add
        · exact norm_sub_le _ _
        · simp only [norm_mul,le_refl]
      · simp only [norm_mul,le_refl]
    _ ≤ (11/2)*((11/10)*‖z‖)^2+(11/2)*((17/10)*‖z‖)^2+
        ((27/5)*‖z‖^2)*((14/5)*‖z‖)+(11/10)*((61/10)*‖z‖^2) := by
      gcongr <;> first
      | exact hp.trans (by gcongr; exact hnear.1)
      | exact hm.trans (by gcongr; exact hnear.2)
      | exact hb
      | exact hgap
      | exact hpar.2.1
      | exact hroot
    _ ≤ _ := by nlinarith [mul_le_mul_of_nonneg_right hz (sq_nonneg ‖z‖)]

theorem boundaryLogZCenter_linear : boundaryLogZCenter*(2*zStar*Complex.I)= -betaStar := by
  let k := boundaryLogZCenter*(2*zStar*Complex.I)
  suffices h : k+betaStar=0 by dsimp [k] at h; linear_combination h
  by_contra hne
  have hk : 0<‖k+betaStar‖ := norm_pos_iff.mpr hne
  let r : ℝ := min (1/20) (‖k+betaStar‖/1000)
  have hr : 0<r := lt_min (by norm_num) (by positivity)
  have hrsmall : r≤1/20 := min_le_left _ _
  have hrk : r≤‖k+betaStar‖/1000 := min_le_right _ _
  have hrnorm : ‖(r:ℂ)‖=r := by rw [Complex.norm_real,Real.norm_eq_abs,abs_of_pos hr]
  have hraw := logReflection_linear_raw (z := (r:ℂ)) (by rw [hrnorm]; linarith)
  obtain ⟨G,_,he,hb⟩ := logReflection_second_quotient
  have hsecond : ‖logReflection (r:ℂ)+betaStar*(r:ℂ)‖≤200*r^2 := by
    rw [he,norm_mul,norm_pow,hrnorm]
    have hh := hb (r:ℂ) (by rw [hrnorm]; linarith)
    nlinarith [mul_le_mul_of_nonneg_left hh (sq_nonneg r)]
  have hid : (k+betaStar)*(r:ℂ)=
      (logReflection (r:ℂ)+betaStar*(r:ℂ))-(logReflection (r:ℂ)-k*(r:ℂ)) := by ring
  have hnorm : ‖k+betaStar‖*r≤232*r^2 := by
    rw [← hrnorm,← norm_mul,hid,hrnorm]
    have hh := norm_sub_le (logReflection (r:ℂ)+betaStar*(r:ℂ)) (logReflection (r:ℂ)-k*(r:ℂ))
    rw [hrnorm] at hraw
    linarith
  have hl : ‖k+betaStar‖≤232*r := by nlinarith
  nlinarith

theorem logReflection_second_tight {z : ℂ} (hz : ‖z‖≤1/10) :
    ‖logReflection z+betaStar*z‖≤32*‖z‖^2 := by
  have hh := logReflection_linear_raw hz
  rw [boundaryLogZCenter_linear] at hh
  simpa only [neg_mul,sub_neg_eq_add] using hh

theorem logReflection_third_quotient_tight : ∃ G : ℂ → ℂ, AnalyticOnNhd ℂ G (ball 0 (1/10)) ∧
    (∀z,logReflection z+betaStar*z+betaStar*(companionCoefficient:ℂ)*z^2/2=z^3*G z) ∧
    ∀z,‖z‖≤9/100→‖G z‖≤340 := by
  obtain ⟨G,hG,he⟩ := (logReflection_analytic 0 (by simp)).exists_eq_sum_add_pow_mul 3
  have he' (z : ℂ) : logReflection z+betaStar*z+betaStar*(companionCoefficient:ℂ)*z^2/2=z^3*G z := by
    have h := he z
    have h1 : iteratedDeriv 1 logReflection 0= -betaStar := by simpa using logReflection_deriv
    norm_num [Finset.sum_range_succ,iteratedDeriv_zero,h1,logReflection_second,
      logReflection_zero,smul_eq_mul] at h
    linear_combination h
  have hf : AnalyticOnNhd ℂ
      (fun z=>logReflection z+betaStar*z+betaStar*(companionCoefficient:ℂ)*z^2/2) (ball 0 (1/10)) := by
    intro z hz; exact ((logReflection_analytic z hz).add (by fun_prop)).add (by fun_prop)
  refine ⟨G,quotient_analytic_on 3 hf hG he',he',?_⟩
  intro z hz
  apply quotient_boundary_bound 3 (by norm_num : (0:ℝ)<99/1000) (by norm_num) hf hG he' ?_ (by linarith)
  intro w hw
  calc
    _ ≤ ‖logReflection w+betaStar*w‖+‖betaStar‖*‖(companionCoefficient:ℂ)‖*‖w‖^2/2 :=
      (norm_add_le _ _).trans_eq (by simp only [norm_mul,norm_div,norm_pow,Complex.norm_ofNat])
    _ ≤ 32*‖w‖^2+(5/2)*(18/25)*‖w‖^2/2 := by
      gcongr
      · exact logReflection_second_tight (by rw [hw]; norm_num)
      · exact beta_bound
      · exact companion_bound
    _ ≤ _ := by rw [hw]; norm_num

theorem logReflection_third_tight {z : ℂ} (hz : ‖z‖≤9/100) :
    ‖logReflection z+betaStar*z+betaStar*(companionCoefficient:ℂ)*z^2/2‖≤340*‖z‖^3 := by
  obtain ⟨G,_,he,hb⟩ := logReflection_third_quotient_tight
  rw [he,norm_mul,norm_pow]
  nlinarith [mul_le_mul_of_nonneg_left (hb z hz) (pow_nonneg (norm_nonneg z) 3)]

#print axioms logReflection_third_tight
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/RootBox.lean <==
module
public import SLean.Explicit.Sharp.OpticalResidual

@[expose] public section
set_option autoImplicit false
set_option maxRecDepth 8192
set_option maxHeartbeats 0
set_option linter.unusedTactic false
set_option linter.unreachableTactic false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Cert SLean.Pilots.C3

def frozenParameter (u η : ℂ) := u^4+208*u^3-208*u-1+
  (η+etaStar)*(7*u^4-504*u^3+1834*u^2-504*u+7)

theorem inner_parameter_data {η : ℂ}
    (hp : CEnclosed η (-3/1000) (3/1000) (-280/1000) (-273/1000)) :
    63 ≤ ‖c1 η‖ ∧ ‖frozenParameter zInner η‖ ≤ 29/4 := by
  have hpr : Enclosed etaStar.re 0 0 := by simp [Enclosed,etaStar]
  have hpi : Enclosed etaStar.im wLower wUpper := by simpa [etaStar] using wStar_bounds
  have hur := zInner_box.1
  have hui := zInner_box.2
  let v0 : ℂ := ((208 : ℝ) : ℂ)
  have hv0re : Enclosed v0.re 208 208 := by
    convert (enclosed_const (208 : ℝ)) using 1
    all_goals norm_num only [v0, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv0im : Enclosed v0.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v0, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t0 : ℝ := v0.re * η.re
  have ht0 : Enclosed t0 (-78 / 125) (78 / 125) := enclosed_mul (L := (-78 / 125)) (U := (78 / 125)) hv0re hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t1 : ℝ := v0.im * η.im
  have ht1 : Enclosed t1 0 0 := enclosed_mul (L := 0) (U := 0) hv0im hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t2 : ℝ := t0 - t1
  have ht2 : Enclosed t2 (-78 / 125) (78 / 125) := enclosed_sub (L := (-78 / 125)) (U := (78 / 125)) ht0 ht1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t3 : ℝ := v0.re * η.im
  have ht3 : Enclosed t3 (-1456 / 25) (-7098 / 125) := enclosed_mul (L := (-1456 / 25)) (U := (-7098 / 125)) hv0re hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t4 : ℝ := v0.im * η.re
  have ht4 : Enclosed t4 0 0 := enclosed_mul (L := 0) (U := 0) hv0im hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t5 : ℝ := t3 + t4
  have ht5 : Enclosed t5 (-1456 / 25) (-7098 / 125) := enclosed_add (L := (-1456 / 25)) (U := (-7098 / 125)) ht3 ht4 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v1 : ℂ := v0*η
  have hv1re : Enclosed v1.re (-78 / 125) (78 / 125) := by
    convert ht2 using 1
    all_goals norm_num only [v1, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv1im : Enclosed v1.im (-1456 / 25) (-7098 / 125) := by
    convert ht5 using 1
    all_goals norm_num only [v1, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v2 : ℂ := (((-4) : ℝ) : ℂ)
  have hv2re : Enclosed v2.re (-4) (-4) := by
    convert (enclosed_const ((-4) : ℝ)) using 1
    all_goals norm_num only [v2, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv2im : Enclosed v2.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v2, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t6 : ℝ := v2.re - v1.re
  have ht6 : Enclosed t6 (-578 / 125) (-422 / 125) := enclosed_sub (L := (-578 / 125)) (U := (-422 / 125)) hv2re hv1re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t7 : ℝ := v2.im - v1.im
  have ht7 : Enclosed t7 (7098 / 125) (1456 / 25) := enclosed_sub (L := (7098 / 125)) (U := (1456 / 25)) hv2im hv1im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v3 : ℂ := v2-v1
  have hv3re : Enclosed v3.re (-578 / 125) (-422 / 125) := by
    convert ht6 using 1
    all_goals norm_num only [v3, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv3im : Enclosed v3.im (7098 / 125) (1456 / 25) := by
    convert ht7 using 1
    all_goals norm_num only [v3, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v4 : ℂ := ((504 : ℝ) : ℂ)
  have hv4re : Enclosed v4.re 504 504 := by
    convert (enclosed_const (504 : ℝ)) using 1
    all_goals norm_num only [v4, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv4im : Enclosed v4.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v4, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t8 : ℝ := v4.re * η.re
  have ht8 : Enclosed t8 (-189 / 125) (189 / 125) := enclosed_mul (L := (-189 / 125)) (U := (189 / 125)) hv4re hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t9 : ℝ := v4.im * η.im
  have ht9 : Enclosed t9 0 0 := enclosed_mul (L := 0) (U := 0) hv4im hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t10 : ℝ := t8 - t9
  have ht10 : Enclosed t10 (-189 / 125) (189 / 125) := enclosed_sub (L := (-189 / 125)) (U := (189 / 125)) ht8 ht9 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t11 : ℝ := v4.re * η.im
  have ht11 : Enclosed t11 (-3528 / 25) (-17199 / 125) := enclosed_mul (L := (-3528 / 25)) (U := (-17199 / 125)) hv4re hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t12 : ℝ := v4.im * η.re
  have ht12 : Enclosed t12 0 0 := enclosed_mul (L := 0) (U := 0) hv4im hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t13 : ℝ := t11 + t12
  have ht13 : Enclosed t13 (-3528 / 25) (-17199 / 125) := enclosed_add (L := (-3528 / 25)) (U := (-17199 / 125)) ht11 ht12 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v5 : ℂ := v4*η
  have hv5re : Enclosed v5.re (-189 / 125) (189 / 125) := by
    convert ht10 using 1
    all_goals norm_num only [v5, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv5im : Enclosed v5.im (-3528 / 25) (-17199 / 125) := by
    convert ht13 using 1
    all_goals norm_num only [v5, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t14 : ℝ := v5.re * η.re
  have ht14 : Enclosed t14 (-567 / 125000) (567 / 125000) := enclosed_mul (L := (-567 / 125000)) (U := (567 / 125000)) hv5re hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t15 : ℝ := v5.im * η.im
  have ht15 : Enclosed t15 (4695327 / 125000) (24696 / 625) := enclosed_mul (L := (4695327 / 125000)) (U := (24696 / 625)) hv5im hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t16 : ℝ := t14 - t15
  have ht16 : Enclosed t16 (-4939767 / 125000) (-117369 / 3125) := enclosed_sub (L := (-4939767 / 125000)) (U := (-117369 / 3125)) ht14 ht15 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t17 : ℝ := v5.re * η.im
  have ht17 : Enclosed t17 (-1323 / 3125) (1323 / 3125) := enclosed_mul (L := (-1323 / 3125)) (U := (1323 / 3125)) hv5re hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t18 : ℝ := v5.im * η.re
  have ht18 : Enclosed t18 (-1323 / 3125) (1323 / 3125) := enclosed_mul (L := (-1323 / 3125)) (U := (1323 / 3125)) hv5im hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t19 : ℝ := t17 + t18
  have ht19 : Enclosed t19 (-2646 / 3125) (2646 / 3125) := enclosed_add (L := (-2646 / 3125)) (U := (2646 / 3125)) ht17 ht18 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v6 : ℂ := v5*η
  have hv6re : Enclosed v6.re (-4939767 / 125000) (-117369 / 3125) := by
    convert ht16 using 1
    all_goals norm_num only [v6, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv6im : Enclosed v6.im (-2646 / 3125) (2646 / 3125) := by
    convert ht19 using 1
    all_goals norm_num only [v6, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t20 : ℝ := v3.re - v6.re
  have ht20 : Enclosed t20 (102919 / 3125) (4517767 / 125000) := enclosed_sub (L := (102919 / 3125)) (U := (4517767 / 125000)) hv3re hv6re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t21 : ℝ := v3.im - v6.im
  have ht21 : Enclosed t21 (174804 / 3125) (184646 / 3125) := enclosed_sub (L := (174804 / 3125)) (U := (184646 / 3125)) hv3im hv6im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v7 : ℂ := v3-v6
  have hv7re : Enclosed v7.re (102919 / 3125) (4517767 / 125000) := by
    convert ht20 using 1
    all_goals norm_num only [v7, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv7im : Enclosed v7.im (174804 / 3125) (184646 / 3125) := by
    convert ht21 using 1
    all_goals norm_num only [v7, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have ha0 : c1 η = v7 := by
    dsimp only [c1, v0, v1, v2, v3, v4, v5, v6, v7]
    all_goals push_cast
    all_goals ring
  have ha0re : Enclosed (c1 η).re (102919 / 3125) (4517767 / 125000) := by
    rw [ha0]
    exact hv7re
  have ha0im : Enclosed (c1 η).im (174804 / 3125) (184646 / 3125) := by
    rw [ha0]
    exact hv7im
  let t22 : ℝ := ((c1 η).re)^2
  have ht22 : Enclosed t22 (10592320561 / 9765625) (20410218666289 / 15625000000) := enclosed_pow_two (L := (10592320561 / 9765625)) (U := (20410218666289 / 15625000000)) ha0re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t23 : ℝ := ((c1 η).im)^2
  have ht23 : Enclosed t23 (30556438416 / 9765625) (34094145316 / 9765625) := enclosed_pow_two (L := (30556438416 / 9765625)) (U := (34094145316 / 9765625)) ha0im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t24 : ℝ := t22 + t23
  have ht24 : Enclosed t24 (41148758977 / 9765625) (74960851171889 / 15625000000) := enclosed_add (L := (41148758977 / 9765625)) (U := (74960851171889 / 15625000000)) ht22 ht23 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t25 : ℝ := Real.sqrt t24
  have ht25 : Enclosed t25 (64912502025763881350130537 / 1000000000000000000000000) (6926394787334097663590799 / 100000000000000000000000) := enclosed_sqrt (L := (64912502025763881350130537 / 1000000000000000000000000)) (U := (6926394787334097663590799 / 100000000000000000000000)) ht24 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have hNorm8 : Enclosed ‖(c1 η)‖ (64912502025763881350130537 / 1000000000000000000000000) (6926394787334097663590799 / 100000000000000000000000) := by
    convert ht25 using 1
    rw [Complex.norm_def, Complex.normSq_apply]
    change Real.sqrt ((c1 η).re*(c1 η).re+(c1 η).im*(c1 η).im) = Real.sqrt ((c1 η).re^2+(c1 η).im^2)
    congr 1
    all_goals ring
  let t26 : ℝ := zInner.re * zInner.re
  have ht26 : Enclosed t26 (25566727146898021021 / 500000000000000000000000) (51133454379605234001 / 1000000000000000000000000) := enclosed_mul (L := (25566727146898021021 / 500000000000000000000000)) (U := (51133454379605234001 / 1000000000000000000000000)) hur hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t27 : ℝ := zInner.im * zInner.im
  have ht27 : Enclosed t27 (341382611760763551 / 25000000000000000000000) (13655304514774243363 / 1000000000000000000000000) := enclosed_mul (L := (341382611760763551 / 25000000000000000000000)) (U := (13655304514774243363 / 1000000000000000000000000)) hui hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t28 : ℝ := t26 - t27
  have ht28 : Enclosed t28 (37478149779021798679 / 1000000000000000000000000) (37478149909174691961 / 1000000000000000000000000) := enclosed_sub (L := (37478149779021798679 / 1000000000000000000000000)) (U := (37478149909174691961 / 1000000000000000000000000)) ht26 ht27 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t29 : ℝ := zInner.re * zInner.im
  have ht29 : Enclosed t29 (-26424285996897364777 / 1000000000000000000000000) (-3303035741477614767 / 125000000000000000000000) := enclosed_mul (L := (-26424285996897364777 / 1000000000000000000000000)) (U := (-3303035741477614767 / 125000000000000000000000)) hur hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t30 : ℝ := zInner.im * zInner.re
  have ht30 : Enclosed t30 (-26424285996897364777 / 1000000000000000000000000) (-3303035741477614767 / 125000000000000000000000) := enclosed_mul (L := (-26424285996897364777 / 1000000000000000000000000)) (U := (-3303035741477614767 / 125000000000000000000000)) hui hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t31 : ℝ := t29 + t30
  have ht31 : Enclosed t31 (-26424285996897364777 / 500000000000000000000000) (-3303035741477614767 / 62500000000000000000000) := enclosed_add (L := (-26424285996897364777 / 500000000000000000000000)) (U := (-3303035741477614767 / 62500000000000000000000)) ht29 ht30 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v9 : ℂ := zInner*zInner
  have hv9re : Enclosed v9.re (37478149779021798679 / 1000000000000000000000000) (37478149909174691961 / 1000000000000000000000000) := by
    convert ht28 using 1
    all_goals norm_num only [v9, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv9im : Enclosed v9.im (-26424285996897364777 / 500000000000000000000000) (-3303035741477614767 / 62500000000000000000000) := by
    convert ht31 using 1
    all_goals norm_num only [v9, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t32 : ℝ := v9.re * zInner.re
  have ht32 : Enclosed t32 (-267997480094690401 / 1000000000000000000000000) (-267997478939128617 / 1000000000000000000000000) := enclosed_mul (L := (-267997480094690401 / 1000000000000000000000000)) (U := (-267997478939128617 / 1000000000000000000000000)) hv9re hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t33 : ℝ := v9.im * zInner.im
  have ht33 : Enclosed t33 (-19529177447413301 / 100000000000000000000000) (-48822943419021623 / 250000000000000000000000) := enclosed_mul (L := (-19529177447413301 / 100000000000000000000000)) (U := (-48822943419021623 / 250000000000000000000000)) hv9im hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t34 : ℝ := t32 - t33
  have ht34 : Enclosed t34 (-72705706418603909 / 1000000000000000000000000) (-72705704464995607 / 1000000000000000000000000) := enclosed_sub (L := (-72705706418603909 / 1000000000000000000000000)) (U := (-72705704464995607 / 1000000000000000000000000)) ht32 ht33 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t35 : ℝ := v9.re * zInner.im
  have ht35 : Enclosed t35 (69246661606371231 / 500000000000000000000000) (8655832744910403 / 62500000000000000000000) := enclosed_mul (L := (69246661606371231 / 500000000000000000000000)) (U := (8655832744910403 / 62500000000000000000000)) hv9re hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t36 : ℝ := v9.im * zInner.re
  have ht36 : Enclosed t36 (377907770487570961 / 1000000000000000000000000) (188953885867677639 / 500000000000000000000000) := enclosed_mul (L := (377907770487570961 / 1000000000000000000000000)) (U := (188953885867677639 / 500000000000000000000000)) hv9im hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t37 : ℝ := t35 + t36
  have ht37 : Enclosed t37 (516401093700313423 / 1000000000000000000000000) (258200547826960863 / 500000000000000000000000) := enclosed_add (L := (516401093700313423 / 1000000000000000000000000)) (U := (258200547826960863 / 500000000000000000000000)) ht35 ht36 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v10 : ℂ := v9*zInner
  have hv10re : Enclosed v10.re (-72705706418603909 / 1000000000000000000000000) (-72705704464995607 / 1000000000000000000000000) := by
    convert ht34 using 1
    all_goals norm_num only [v10, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv10im : Enclosed v10.im (516401093700313423 / 1000000000000000000000000) (258200547826960863 / 500000000000000000000000) := by
    convert ht37 using 1
    all_goals norm_num only [v10, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t38 : ℝ := v10.re * zInner.re
  have ht38 : Enclosed t38 (519901479021751 / 1000000000000000000000000) (259950746713891 / 500000000000000000000000) := enclosed_mul (L := (519901479021751 / 1000000000000000000000000)) (U := (259950746713891 / 500000000000000000000000)) hv10re hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t39 : ℝ := v10.im * zInner.im
  have ht39 : Enclosed t39 (1908261320234199 / 1000000000000000000000000) (119266333159487 / 62500000000000000000000) := enclosed_mul (L := (1908261320234199 / 1000000000000000000000000)) (U := (119266333159487 / 62500000000000000000000)) hv10im hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t40 : ℝ := t38 - t39
  have ht40 : Enclosed t40 (-1388359851530041 / 1000000000000000000000000) (-1388359826806417 / 1000000000000000000000000) := enclosed_sub (L := (-1388359851530041 / 1000000000000000000000000)) (U := (-1388359826806417 / 1000000000000000000000000)) ht38 ht39 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t41 : ℝ := v10.re * zInner.im
  have ht41 : Enclosed t41 (-268670011037417 / 1000000000000000000000000) (-67167500845499 / 250000000000000000000000) := enclosed_mul (L := (-268670011037417 / 1000000000000000000000000)) (U := (-67167500845499 / 250000000000000000000000)) hv10re hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t42 : ℝ := v10.im * zInner.re
  have ht42 : Enclosed t42 (-3692663396906611 / 1000000000000000000000000) (-461582922479801 / 125000000000000000000000) := enclosed_mul (L := (-3692663396906611 / 1000000000000000000000000)) (U := (-461582922479801 / 125000000000000000000000)) hv10im hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t43 : ℝ := t41 + t42
  have ht43 : Enclosed t43 (-990333351986007 / 250000000000000000000000) (-990333345805101 / 250000000000000000000000) := enclosed_add (L := (-990333351986007 / 250000000000000000000000)) (U := (-990333345805101 / 250000000000000000000000)) ht41 ht42 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v11 : ℂ := v10*zInner
  have hv11re : Enclosed v11.re (-1388359851530041 / 1000000000000000000000000) (-1388359826806417 / 1000000000000000000000000) := by
    convert ht40 using 1
    all_goals norm_num only [v11, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv11im : Enclosed v11.im (-990333351986007 / 250000000000000000000000) (-990333345805101 / 250000000000000000000000) := by
    convert ht43 using 1
    all_goals norm_num only [v11, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v12 : ℂ := zInner*zInner
  have hv12re : Enclosed v12.re (37478149779021798679 / 1000000000000000000000000) (37478149909174691961 / 1000000000000000000000000) := by
    convert ht28 using 1
    all_goals norm_num only [v12, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv12im : Enclosed v12.im (-26424285996897364777 / 500000000000000000000000) (-3303035741477614767 / 62500000000000000000000) := by
    convert ht31 using 1
    all_goals norm_num only [v12, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t44 : ℝ := v12.re * zInner.re
  have ht44 : Enclosed t44 (-267997480094690401 / 1000000000000000000000000) (-267997478939128617 / 1000000000000000000000000) := enclosed_mul (L := (-267997480094690401 / 1000000000000000000000000)) (U := (-267997478939128617 / 1000000000000000000000000)) hv12re hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t45 : ℝ := v12.im * zInner.im
  have ht45 : Enclosed t45 (-19529177447413301 / 100000000000000000000000) (-48822943419021623 / 250000000000000000000000) := enclosed_mul (L := (-19529177447413301 / 100000000000000000000000)) (U := (-48822943419021623 / 250000000000000000000000)) hv12im hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t46 : ℝ := t44 - t45
  have ht46 : Enclosed t46 (-72705706418603909 / 1000000000000000000000000) (-72705704464995607 / 1000000000000000000000000) := enclosed_sub (L := (-72705706418603909 / 1000000000000000000000000)) (U := (-72705704464995607 / 1000000000000000000000000)) ht44 ht45 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t47 : ℝ := v12.re * zInner.im
  have ht47 : Enclosed t47 (69246661606371231 / 500000000000000000000000) (8655832744910403 / 62500000000000000000000) := enclosed_mul (L := (69246661606371231 / 500000000000000000000000)) (U := (8655832744910403 / 62500000000000000000000)) hv12re hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t48 : ℝ := v12.im * zInner.re
  have ht48 : Enclosed t48 (377907770487570961 / 1000000000000000000000000) (188953885867677639 / 500000000000000000000000) := enclosed_mul (L := (377907770487570961 / 1000000000000000000000000)) (U := (188953885867677639 / 500000000000000000000000)) hv12im hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t49 : ℝ := t47 + t48
  have ht49 : Enclosed t49 (516401093700313423 / 1000000000000000000000000) (258200547826960863 / 500000000000000000000000) := enclosed_add (L := (516401093700313423 / 1000000000000000000000000)) (U := (258200547826960863 / 500000000000000000000000)) ht47 ht48 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v13 : ℂ := v12*zInner
  have hv13re : Enclosed v13.re (-72705706418603909 / 1000000000000000000000000) (-72705704464995607 / 1000000000000000000000000) := by
    convert ht46 using 1
    all_goals norm_num only [v13, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv13im : Enclosed v13.im (516401093700313423 / 1000000000000000000000000) (258200547826960863 / 500000000000000000000000) := by
    convert ht49 using 1
    all_goals norm_num only [v13, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v14 : ℂ := ((208 : ℝ) : ℂ)
  have hv14re : Enclosed v14.re 208 208 := by
    convert (enclosed_const (208 : ℝ)) using 1
    all_goals norm_num only [v14, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv14im : Enclosed v14.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v14, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t50 : ℝ := v14.re * v13.re
  have ht50 : Enclosed t50 (-945174183441850817 / 62500000000000000000000) (-945174158044942891 / 62500000000000000000000) := enclosed_mul (L := (-945174183441850817 / 62500000000000000000000)) (U := (-945174158044942891 / 62500000000000000000000)) hv14re hv13re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t51 : ℝ := v14.im * v13.im
  have ht51 : Enclosed t51 0 0 := enclosed_mul (L := 0) (U := 0) hv14im hv13im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t52 : ℝ := t50 - t51
  have ht52 : Enclosed t52 (-945174183441850817 / 62500000000000000000000) (-945174158044942891 / 62500000000000000000000) := enclosed_sub (L := (-945174183441850817 / 62500000000000000000000)) (U := (-945174158044942891 / 62500000000000000000000)) ht50 ht51 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t53 : ℝ := v14.re * v13.im
  have ht53 : Enclosed t53 (6713214218104074499 / 62500000000000000000000) (3356607121750491219 / 31250000000000000000000) := enclosed_mul (L := (6713214218104074499 / 62500000000000000000000)) (U := (3356607121750491219 / 31250000000000000000000)) hv14re hv13im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t54 : ℝ := v14.im * v13.re
  have ht54 : Enclosed t54 0 0 := enclosed_mul (L := 0) (U := 0) hv14im hv13re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t55 : ℝ := t53 + t54
  have ht55 : Enclosed t55 (6713214218104074499 / 62500000000000000000000) (3356607121750491219 / 31250000000000000000000) := enclosed_add (L := (6713214218104074499 / 62500000000000000000000)) (U := (3356607121750491219 / 31250000000000000000000)) ht53 ht54 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v15 : ℂ := v14*v13
  have hv15re : Enclosed v15.re (-945174183441850817 / 62500000000000000000000) (-945174158044942891 / 62500000000000000000000) := by
    convert ht52 using 1
    all_goals norm_num only [v15, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv15im : Enclosed v15.im (6713214218104074499 / 62500000000000000000000) (3356607121750491219 / 31250000000000000000000) := by
    convert ht55 using 1
    all_goals norm_num only [v15, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t56 : ℝ := v11.re + v15.re
  have ht56 : Enclosed t56 (-15124175294921143113 / 1000000000000000000000000) (-15124174888545892673 / 1000000000000000000000000) := enclosed_add (L := (-15124175294921143113 / 1000000000000000000000000)) (U := (-15124174888545892673 / 1000000000000000000000000)) hv11re hv15re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t57 : ℝ := v11.im + v15.im
  have ht57 : Enclosed t57 (26851866539064311989 / 250000000000000000000000) (26851866640658124651 / 250000000000000000000000) := enclosed_add (L := (26851866539064311989 / 250000000000000000000000)) (U := (26851866640658124651 / 250000000000000000000000)) hv11im hv15im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v16 : ℂ := v11+v15
  have hv16re : Enclosed v16.re (-15124175294921143113 / 1000000000000000000000000) (-15124174888545892673 / 1000000000000000000000000) := by
    convert ht56 using 1
    all_goals norm_num only [v16, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv16im : Enclosed v16.im (26851866539064311989 / 250000000000000000000000) (26851866640658124651 / 250000000000000000000000) := by
    convert ht57 using 1
    all_goals norm_num only [v16, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v17 : ℂ := ((208 : ℝ) : ℂ)
  have hv17re : Enclosed v17.re 208 208 := by
    convert (enclosed_const (208 : ℝ)) using 1
    all_goals norm_num only [v17, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv17im : Enclosed v17.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v17, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t58 : ℝ := v17.re * zInner.re
  have ht58 : Enclosed t58 (-185919915987 / 125000000000) (-185919915831 / 125000000000) := enclosed_mul (L := (-185919915987 / 125000000000)) (U := (-185919915831 / 125000000000)) hv17re hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t59 : ℝ := v17.im * zInner.im
  have ht59 : Enclosed t59 0 0 := enclosed_mul (L := 0) (U := 0) hv17im hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t60 : ℝ := t58 - t59
  have ht60 : Enclosed t60 (-185919915987 / 125000000000) (-185919915831 / 125000000000) := enclosed_sub (L := (-185919915987 / 125000000000)) (U := (-185919915831 / 125000000000)) ht58 ht59 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t61 : ℝ := v17.re * zInner.im
  have ht61 : Enclosed t61 (96078019453 / 125000000000) (96078019609 / 125000000000) := enclosed_mul (L := (96078019453 / 125000000000)) (U := (96078019609 / 125000000000)) hv17re hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t62 : ℝ := v17.im * zInner.re
  have ht62 : Enclosed t62 0 0 := enclosed_mul (L := 0) (U := 0) hv17im hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t63 : ℝ := t61 + t62
  have ht63 : Enclosed t63 (96078019453 / 125000000000) (96078019609 / 125000000000) := enclosed_add (L := (96078019453 / 125000000000)) (U := (96078019609 / 125000000000)) ht61 ht62 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v18 : ℂ := v17*zInner
  have hv18re : Enclosed v18.re (-185919915987 / 125000000000) (-185919915831 / 125000000000) := by
    convert ht60 using 1
    all_goals norm_num only [v18, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv18im : Enclosed v18.im (96078019453 / 125000000000) (96078019609 / 125000000000) := by
    convert ht63 using 1
    all_goals norm_num only [v18, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t64 : ℝ := v16.re - v18.re
  have ht64 : Enclosed t64 (1487344202472705078856887 / 1000000000000000000000000) (1487344203721111454107327 / 1000000000000000000000000) := enclosed_sub (L := (1487344202472705078856887 / 1000000000000000000000000)) (U := (1487344203721111454107327 / 1000000000000000000000000)) hv16re hv18re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t65 : ℝ := v16.im - v18.im
  have ht65 : Enclosed t65 (-192129187351460935688011 / 250000000000000000000000) (-192129187039359341875349 / 250000000000000000000000) := enclosed_sub (L := (-192129187351460935688011 / 250000000000000000000000)) (U := (-192129187039359341875349 / 250000000000000000000000)) hv16im hv18im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v19 : ℂ := v16-v18
  have hv19re : Enclosed v19.re (1487344202472705078856887 / 1000000000000000000000000) (1487344203721111454107327 / 1000000000000000000000000) := by
    convert ht64 using 1
    all_goals norm_num only [v19, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv19im : Enclosed v19.im (-192129187351460935688011 / 250000000000000000000000) (-192129187039359341875349 / 250000000000000000000000) := by
    convert ht65 using 1
    all_goals norm_num only [v19, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v20 : ℂ := ((1 : ℝ) : ℂ)
  have hv20re : Enclosed v20.re 1 1 := by
    convert (enclosed_const (1 : ℝ)) using 1
    all_goals norm_num only [v20, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv20im : Enclosed v20.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v20, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t66 : ℝ := v19.re - v20.re
  have ht66 : Enclosed t66 (487344202472705078856887 / 1000000000000000000000000) (487344203721111454107327 / 1000000000000000000000000) := enclosed_sub (L := (487344202472705078856887 / 1000000000000000000000000)) (U := (487344203721111454107327 / 1000000000000000000000000)) hv19re hv20re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t67 : ℝ := v19.im - v20.im
  have ht67 : Enclosed t67 (-192129187351460935688011 / 250000000000000000000000) (-192129187039359341875349 / 250000000000000000000000) := enclosed_sub (L := (-192129187351460935688011 / 250000000000000000000000)) (U := (-192129187039359341875349 / 250000000000000000000000)) hv19im hv20im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v21 : ℂ := v19-v20
  have hv21re : Enclosed v21.re (487344202472705078856887 / 1000000000000000000000000) (487344203721111454107327 / 1000000000000000000000000) := by
    convert ht66 using 1
    all_goals norm_num only [v21, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv21im : Enclosed v21.im (-192129187351460935688011 / 250000000000000000000000) (-192129187039359341875349 / 250000000000000000000000) := by
    convert ht67 using 1
    all_goals norm_num only [v21, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t68 : ℝ := η.re + etaStar.re
  have ht68 : Enclosed t68 (-3 / 1000) (3 / 1000) := enclosed_add (L := (-3 / 1000)) (U := (3 / 1000)) hp.1 hpr (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t69 : ℝ := η.im + etaStar.im
  have ht69 : Enclosed t69 (-556556513045327 / 1000000000000000) (-549556513045287 / 1000000000000000) := enclosed_add (L := (-556556513045327 / 1000000000000000)) (U := (-549556513045287 / 1000000000000000)) hp.2 hpi (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v22 : ℂ := η+etaStar
  have hv22re : Enclosed v22.re (-3 / 1000) (3 / 1000) := by
    convert ht68 using 1
    all_goals norm_num only [v22, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv22im : Enclosed v22.im (-556556513045327 / 1000000000000000) (-549556513045287 / 1000000000000000) := by
    convert ht69 using 1
    all_goals norm_num only [v22, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v23 : ℂ := zInner*zInner
  have hv23re : Enclosed v23.re (37478149779021798679 / 1000000000000000000000000) (37478149909174691961 / 1000000000000000000000000) := by
    convert ht28 using 1
    all_goals norm_num only [v23, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv23im : Enclosed v23.im (-26424285996897364777 / 500000000000000000000000) (-3303035741477614767 / 62500000000000000000000) := by
    convert ht31 using 1
    all_goals norm_num only [v23, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t70 : ℝ := v23.re * zInner.re
  have ht70 : Enclosed t70 (-267997480094690401 / 1000000000000000000000000) (-267997478939128617 / 1000000000000000000000000) := enclosed_mul (L := (-267997480094690401 / 1000000000000000000000000)) (U := (-267997478939128617 / 1000000000000000000000000)) hv23re hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t71 : ℝ := v23.im * zInner.im
  have ht71 : Enclosed t71 (-19529177447413301 / 100000000000000000000000) (-48822943419021623 / 250000000000000000000000) := enclosed_mul (L := (-19529177447413301 / 100000000000000000000000)) (U := (-48822943419021623 / 250000000000000000000000)) hv23im hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t72 : ℝ := t70 - t71
  have ht72 : Enclosed t72 (-72705706418603909 / 1000000000000000000000000) (-72705704464995607 / 1000000000000000000000000) := enclosed_sub (L := (-72705706418603909 / 1000000000000000000000000)) (U := (-72705704464995607 / 1000000000000000000000000)) ht70 ht71 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t73 : ℝ := v23.re * zInner.im
  have ht73 : Enclosed t73 (69246661606371231 / 500000000000000000000000) (8655832744910403 / 62500000000000000000000) := enclosed_mul (L := (69246661606371231 / 500000000000000000000000)) (U := (8655832744910403 / 62500000000000000000000)) hv23re hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t74 : ℝ := v23.im * zInner.re
  have ht74 : Enclosed t74 (377907770487570961 / 1000000000000000000000000) (188953885867677639 / 500000000000000000000000) := enclosed_mul (L := (377907770487570961 / 1000000000000000000000000)) (U := (188953885867677639 / 500000000000000000000000)) hv23im hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t75 : ℝ := t73 + t74
  have ht75 : Enclosed t75 (516401093700313423 / 1000000000000000000000000) (258200547826960863 / 500000000000000000000000) := enclosed_add (L := (516401093700313423 / 1000000000000000000000000)) (U := (258200547826960863 / 500000000000000000000000)) ht73 ht74 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v24 : ℂ := v23*zInner
  have hv24re : Enclosed v24.re (-72705706418603909 / 1000000000000000000000000) (-72705704464995607 / 1000000000000000000000000) := by
    convert ht72 using 1
    all_goals norm_num only [v24, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv24im : Enclosed v24.im (516401093700313423 / 1000000000000000000000000) (258200547826960863 / 500000000000000000000000) := by
    convert ht75 using 1
    all_goals norm_num only [v24, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t76 : ℝ := v24.re * zInner.re
  have ht76 : Enclosed t76 (519901479021751 / 1000000000000000000000000) (259950746713891 / 500000000000000000000000) := enclosed_mul (L := (519901479021751 / 1000000000000000000000000)) (U := (259950746713891 / 500000000000000000000000)) hv24re hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t77 : ℝ := v24.im * zInner.im
  have ht77 : Enclosed t77 (1908261320234199 / 1000000000000000000000000) (119266333159487 / 62500000000000000000000) := enclosed_mul (L := (1908261320234199 / 1000000000000000000000000)) (U := (119266333159487 / 62500000000000000000000)) hv24im hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t78 : ℝ := t76 - t77
  have ht78 : Enclosed t78 (-1388359851530041 / 1000000000000000000000000) (-1388359826806417 / 1000000000000000000000000) := enclosed_sub (L := (-1388359851530041 / 1000000000000000000000000)) (U := (-1388359826806417 / 1000000000000000000000000)) ht76 ht77 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t79 : ℝ := v24.re * zInner.im
  have ht79 : Enclosed t79 (-268670011037417 / 1000000000000000000000000) (-67167500845499 / 250000000000000000000000) := enclosed_mul (L := (-268670011037417 / 1000000000000000000000000)) (U := (-67167500845499 / 250000000000000000000000)) hv24re hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t80 : ℝ := v24.im * zInner.re
  have ht80 : Enclosed t80 (-3692663396906611 / 1000000000000000000000000) (-461582922479801 / 125000000000000000000000) := enclosed_mul (L := (-3692663396906611 / 1000000000000000000000000)) (U := (-461582922479801 / 125000000000000000000000)) hv24im hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t81 : ℝ := t79 + t80
  have ht81 : Enclosed t81 (-990333351986007 / 250000000000000000000000) (-990333345805101 / 250000000000000000000000) := enclosed_add (L := (-990333351986007 / 250000000000000000000000)) (U := (-990333345805101 / 250000000000000000000000)) ht79 ht80 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v25 : ℂ := v24*zInner
  have hv25re : Enclosed v25.re (-1388359851530041 / 1000000000000000000000000) (-1388359826806417 / 1000000000000000000000000) := by
    convert ht78 using 1
    all_goals norm_num only [v25, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv25im : Enclosed v25.im (-990333351986007 / 250000000000000000000000) (-990333345805101 / 250000000000000000000000) := by
    convert ht81 using 1
    all_goals norm_num only [v25, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v26 : ℂ := ((7 : ℝ) : ℂ)
  have hv26re : Enclosed v26.re 7 7 := by
    convert (enclosed_const (7 : ℝ)) using 1
    all_goals norm_num only [v26, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv26im : Enclosed v26.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v26, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t82 : ℝ := v26.re * v25.re
  have ht82 : Enclosed t82 (-9718518960710287 / 1000000000000000000000000) (-9718518787644919 / 1000000000000000000000000) := enclosed_mul (L := (-9718518960710287 / 1000000000000000000000000)) (U := (-9718518787644919 / 1000000000000000000000000)) hv26re hv25re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t83 : ℝ := v26.im * v25.im
  have ht83 : Enclosed t83 0 0 := enclosed_mul (L := 0) (U := 0) hv26im hv25im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t84 : ℝ := t82 - t83
  have ht84 : Enclosed t84 (-9718518960710287 / 1000000000000000000000000) (-9718518787644919 / 1000000000000000000000000) := enclosed_sub (L := (-9718518960710287 / 1000000000000000000000000)) (U := (-9718518787644919 / 1000000000000000000000000)) ht82 ht83 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t85 : ℝ := v26.re * v25.im
  have ht85 : Enclosed t85 (-6932333463902049 / 250000000000000000000000) (-6932333420635707 / 250000000000000000000000) := enclosed_mul (L := (-6932333463902049 / 250000000000000000000000)) (U := (-6932333420635707 / 250000000000000000000000)) hv26re hv25im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t86 : ℝ := v26.im * v25.re
  have ht86 : Enclosed t86 0 0 := enclosed_mul (L := 0) (U := 0) hv26im hv25re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t87 : ℝ := t85 + t86
  have ht87 : Enclosed t87 (-6932333463902049 / 250000000000000000000000) (-6932333420635707 / 250000000000000000000000) := enclosed_add (L := (-6932333463902049 / 250000000000000000000000)) (U := (-6932333420635707 / 250000000000000000000000)) ht85 ht86 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v27 : ℂ := v26*v25
  have hv27re : Enclosed v27.re (-9718518960710287 / 1000000000000000000000000) (-9718518787644919 / 1000000000000000000000000) := by
    convert ht84 using 1
    all_goals norm_num only [v27, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv27im : Enclosed v27.im (-6932333463902049 / 250000000000000000000000) (-6932333420635707 / 250000000000000000000000) := by
    convert ht87 using 1
    all_goals norm_num only [v27, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v28 : ℂ := zInner*zInner
  have hv28re : Enclosed v28.re (37478149779021798679 / 1000000000000000000000000) (37478149909174691961 / 1000000000000000000000000) := by
    convert ht28 using 1
    all_goals norm_num only [v28, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv28im : Enclosed v28.im (-26424285996897364777 / 500000000000000000000000) (-3303035741477614767 / 62500000000000000000000) := by
    convert ht31 using 1
    all_goals norm_num only [v28, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t88 : ℝ := v28.re * zInner.re
  have ht88 : Enclosed t88 (-267997480094690401 / 1000000000000000000000000) (-267997478939128617 / 1000000000000000000000000) := enclosed_mul (L := (-267997480094690401 / 1000000000000000000000000)) (U := (-267997478939128617 / 1000000000000000000000000)) hv28re hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t89 : ℝ := v28.im * zInner.im
  have ht89 : Enclosed t89 (-19529177447413301 / 100000000000000000000000) (-48822943419021623 / 250000000000000000000000) := enclosed_mul (L := (-19529177447413301 / 100000000000000000000000)) (U := (-48822943419021623 / 250000000000000000000000)) hv28im hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t90 : ℝ := t88 - t89
  have ht90 : Enclosed t90 (-72705706418603909 / 1000000000000000000000000) (-72705704464995607 / 1000000000000000000000000) := enclosed_sub (L := (-72705706418603909 / 1000000000000000000000000)) (U := (-72705704464995607 / 1000000000000000000000000)) ht88 ht89 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t91 : ℝ := v28.re * zInner.im
  have ht91 : Enclosed t91 (69246661606371231 / 500000000000000000000000) (8655832744910403 / 62500000000000000000000) := enclosed_mul (L := (69246661606371231 / 500000000000000000000000)) (U := (8655832744910403 / 62500000000000000000000)) hv28re hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t92 : ℝ := v28.im * zInner.re
  have ht92 : Enclosed t92 (377907770487570961 / 1000000000000000000000000) (188953885867677639 / 500000000000000000000000) := enclosed_mul (L := (377907770487570961 / 1000000000000000000000000)) (U := (188953885867677639 / 500000000000000000000000)) hv28im hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t93 : ℝ := t91 + t92
  have ht93 : Enclosed t93 (516401093700313423 / 1000000000000000000000000) (258200547826960863 / 500000000000000000000000) := enclosed_add (L := (516401093700313423 / 1000000000000000000000000)) (U := (258200547826960863 / 500000000000000000000000)) ht91 ht92 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v29 : ℂ := v28*zInner
  have hv29re : Enclosed v29.re (-72705706418603909 / 1000000000000000000000000) (-72705704464995607 / 1000000000000000000000000) := by
    convert ht90 using 1
    all_goals norm_num only [v29, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv29im : Enclosed v29.im (516401093700313423 / 1000000000000000000000000) (258200547826960863 / 500000000000000000000000) := by
    convert ht93 using 1
    all_goals norm_num only [v29, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v30 : ℂ := ((504 : ℝ) : ℂ)
  have hv30re : Enclosed v30.re 504 504 := by
    convert (enclosed_const (504 : ℝ)) using 1
    all_goals norm_num only [v30, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv30im : Enclosed v30.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v30, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t94 : ℝ := v30.re * v29.re
  have ht94 : Enclosed t94 (-4580459504372046267 / 125000000000000000000000) (-4580459381294723241 / 125000000000000000000000) := enclosed_mul (L := (-4580459504372046267 / 125000000000000000000000)) (U := (-4580459381294723241 / 125000000000000000000000)) hv30re hv29re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t95 : ℝ := v30.im * v29.im
  have ht95 : Enclosed t95 0 0 := enclosed_mul (L := 0) (U := 0) hv30im hv29im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t96 : ℝ := t94 - t95
  have ht96 : Enclosed t96 (-4580459504372046267 / 125000000000000000000000) (-4580459381294723241 / 125000000000000000000000) := enclosed_sub (L := (-4580459504372046267 / 125000000000000000000000)) (U := (-4580459381294723241 / 125000000000000000000000)) ht94 ht95 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t97 : ℝ := v30.re * v29.im
  have ht97 : Enclosed t97 (32533268903119745649 / 125000000000000000000000) (16266634513098534369 / 62500000000000000000000) := enclosed_mul (L := (32533268903119745649 / 125000000000000000000000)) (U := (16266634513098534369 / 62500000000000000000000)) hv30re hv29im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t98 : ℝ := v30.im * v29.re
  have ht98 : Enclosed t98 0 0 := enclosed_mul (L := 0) (U := 0) hv30im hv29re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t99 : ℝ := t97 + t98
  have ht99 : Enclosed t99 (32533268903119745649 / 125000000000000000000000) (16266634513098534369 / 62500000000000000000000) := enclosed_add (L := (32533268903119745649 / 125000000000000000000000)) (U := (16266634513098534369 / 62500000000000000000000)) ht97 ht98 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v31 : ℂ := v30*v29
  have hv31re : Enclosed v31.re (-4580459504372046267 / 125000000000000000000000) (-4580459381294723241 / 125000000000000000000000) := by
    convert ht96 using 1
    all_goals norm_num only [v31, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv31im : Enclosed v31.im (32533268903119745649 / 125000000000000000000000) (16266634513098534369 / 62500000000000000000000) := by
    convert ht99 using 1
    all_goals norm_num only [v31, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t100 : ℝ := v27.re - v31.re
  have ht100 : Enclosed t100 (36633956531397075641 / 1000000000000000000000000) (36633957516188725217 / 1000000000000000000000000) := enclosed_sub (L := (36633956531397075641 / 1000000000000000000000000)) (U := (36633957516188725217 / 1000000000000000000000000)) hv27re hv31re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t101 : ℝ := v27.im - v31.im
  have ht101 : Enclosed t101 (-2602938815434321581 / 10000000000000000000000) (-13014694027932025401 / 50000000000000000000000) := enclosed_sub (L := (-2602938815434321581 / 10000000000000000000000)) (U := (-13014694027932025401 / 50000000000000000000000)) hv27im hv31im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v32 : ℂ := v27-v31
  have hv32re : Enclosed v32.re (36633956531397075641 / 1000000000000000000000000) (36633957516188725217 / 1000000000000000000000000) := by
    convert ht100 using 1
    all_goals norm_num only [v32, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv32im : Enclosed v32.im (-2602938815434321581 / 10000000000000000000000) (-13014694027932025401 / 50000000000000000000000) := by
    convert ht101 using 1
    all_goals norm_num only [v32, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v33 : ℂ := zInner*zInner
  have hv33re : Enclosed v33.re (37478149779021798679 / 1000000000000000000000000) (37478149909174691961 / 1000000000000000000000000) := by
    convert ht28 using 1
    all_goals norm_num only [v33, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv33im : Enclosed v33.im (-26424285996897364777 / 500000000000000000000000) (-3303035741477614767 / 62500000000000000000000) := by
    convert ht31 using 1
    all_goals norm_num only [v33, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v34 : ℂ := ((1834 : ℝ) : ℂ)
  have hv34re : Enclosed v34.re 1834 1834 := by
    convert (enclosed_const (1834 : ℝ)) using 1
    all_goals norm_num only [v34, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv34im : Enclosed v34.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v34, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t102 : ℝ := v34.re * v33.re
  have ht102 : Enclosed t102 (34367463347362989388643 / 500000000000000000000000) (34367463466713192528237 / 500000000000000000000000) := enclosed_mul (L := (34367463347362989388643 / 500000000000000000000000)) (U := (34367463466713192528237 / 500000000000000000000000)) hv34re hv33re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t103 : ℝ := v34.im * v33.im
  have ht103 : Enclosed t103 0 0 := enclosed_mul (L := 0) (U := 0) hv34im hv33im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t104 : ℝ := t102 - t103
  have ht104 : Enclosed t104 (34367463347362989388643 / 500000000000000000000000) (34367463466713192528237 / 500000000000000000000000) := enclosed_sub (L := (34367463347362989388643 / 500000000000000000000000)) (U := (34367463466713192528237 / 500000000000000000000000)) ht102 ht103 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t105 : ℝ := v34.re * v33.im
  have ht105 : Enclosed t105 (-24231070259154883500509 / 250000000000000000000000) (-3028883774934972741339 / 31250000000000000000000) := enclosed_mul (L := (-24231070259154883500509 / 250000000000000000000000)) (U := (-3028883774934972741339 / 31250000000000000000000)) hv34re hv33im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t106 : ℝ := v34.im * v33.re
  have ht106 : Enclosed t106 0 0 := enclosed_mul (L := 0) (U := 0) hv34im hv33re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t107 : ℝ := t105 + t106
  have ht107 : Enclosed t107 (-24231070259154883500509 / 250000000000000000000000) (-3028883774934972741339 / 31250000000000000000000) := enclosed_add (L := (-24231070259154883500509 / 250000000000000000000000)) (U := (-3028883774934972741339 / 31250000000000000000000)) ht105 ht106 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v35 : ℂ := v34*v33
  have hv35re : Enclosed v35.re (34367463347362989388643 / 500000000000000000000000) (34367463466713192528237 / 500000000000000000000000) := by
    convert ht104 using 1
    all_goals norm_num only [v35, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv35im : Enclosed v35.im (-24231070259154883500509 / 250000000000000000000000) (-3028883774934972741339 / 31250000000000000000000) := by
    convert ht107 using 1
    all_goals norm_num only [v35, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t108 : ℝ := v32.re + v35.re
  have ht108 : Enclosed t108 (68771560651257375852927 / 1000000000000000000000000) (68771560890942573781691 / 1000000000000000000000000) := enclosed_add (L := (68771560651257375852927 / 1000000000000000000000000)) (U := (68771560890942573781691 / 1000000000000000000000000)) hv32re hv35re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t109 : ℝ := v32.im + v35.im
  have ht109 : Enclosed t109 (-12148071864770370770017 / 125000000000000000000000) (-24296143669619442057717 / 250000000000000000000000) := enclosed_add (L := (-12148071864770370770017 / 125000000000000000000000)) (U := (-24296143669619442057717 / 250000000000000000000000)) hv32im hv35im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v36 : ℂ := v32+v35
  have hv36re : Enclosed v36.re (68771560651257375852927 / 1000000000000000000000000) (68771560890942573781691 / 1000000000000000000000000) := by
    convert ht108 using 1
    all_goals norm_num only [v36, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv36im : Enclosed v36.im (-12148071864770370770017 / 125000000000000000000000) (-24296143669619442057717 / 250000000000000000000000) := by
    convert ht109 using 1
    all_goals norm_num only [v36, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v37 : ℂ := ((504 : ℝ) : ℂ)
  have hv37re : Enclosed v37.re 504 504 := by
    convert (enclosed_const (504 : ℝ)) using 1
    all_goals norm_num only [v37, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv37im : Enclosed v37.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v37, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t110 : ℝ := v37.re * zInner.re
  have ht110 : Enclosed t110 (-900996515937 / 250000000000) (-900996515181 / 250000000000) := enclosed_mul (L := (-900996515937 / 250000000000)) (U := (-900996515181 / 250000000000)) hv37re hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t111 : ℝ := v37.im * zInner.im
  have ht111 : Enclosed t111 0 0 := enclosed_mul (L := 0) (U := 0) hv37im hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t112 : ℝ := t110 - t111
  have ht112 : Enclosed t112 (-900996515937 / 250000000000) (-900996515181 / 250000000000) := enclosed_sub (L := (-900996515937 / 250000000000)) (U := (-900996515181 / 250000000000)) ht110 ht111 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t113 : ℝ := v37.re * zInner.im
  have ht113 : Enclosed t113 (465608863503 / 250000000000) (465608864259 / 250000000000) := enclosed_mul (L := (465608863503 / 250000000000)) (U := (465608864259 / 250000000000)) hv37re hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t114 : ℝ := v37.im * zInner.re
  have ht114 : Enclosed t114 0 0 := enclosed_mul (L := 0) (U := 0) hv37im hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t115 : ℝ := t113 + t114
  have ht115 : Enclosed t115 (465608863503 / 250000000000) (465608864259 / 250000000000) := enclosed_add (L := (465608863503 / 250000000000)) (U := (465608864259 / 250000000000)) ht113 ht114 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v38 : ℂ := v37*zInner
  have hv38re : Enclosed v38.re (-900996515937 / 250000000000) (-900996515181 / 250000000000) := by
    convert ht112 using 1
    all_goals norm_num only [v38, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv38im : Enclosed v38.im (465608863503 / 250000000000) (465608864259 / 250000000000) := by
    convert ht115 using 1
    all_goals norm_num only [v38, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t116 : ℝ := v36.re - v38.re
  have ht116 : Enclosed t116 (3672757621375257375852927 / 1000000000000000000000000) (3672757624638942573781691 / 1000000000000000000000000) := enclosed_sub (L := (3672757621375257375852927 / 1000000000000000000000000)) (U := (3672757624638942573781691 / 1000000000000000000000000)) hv36re hv38re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t117 : ℝ := v36.im - v38.im
  have ht117 : Enclosed t117 (-244952503994270370770017 / 125000000000000000000000) (-489905007172619442057717 / 250000000000000000000000) := enclosed_sub (L := (-244952503994270370770017 / 125000000000000000000000)) (U := (-489905007172619442057717 / 250000000000000000000000)) hv36im hv38im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v39 : ℂ := v36-v38
  have hv39re : Enclosed v39.re (3672757621375257375852927 / 1000000000000000000000000) (3672757624638942573781691 / 1000000000000000000000000) := by
    convert ht116 using 1
    all_goals norm_num only [v39, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv39im : Enclosed v39.im (-244952503994270370770017 / 125000000000000000000000) (-489905007172619442057717 / 250000000000000000000000) := by
    convert ht117 using 1
    all_goals norm_num only [v39, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let v40 : ℂ := ((7 : ℝ) : ℂ)
  have hv40re : Enclosed v40.re 7 7 := by
    convert (enclosed_const (7 : ℝ)) using 1
    all_goals norm_num only [v40, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv40im : Enclosed v40.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v40, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t118 : ℝ := v39.re + v40.re
  have ht118 : Enclosed t118 (10672757621375257375852927 / 1000000000000000000000000) (10672757624638942573781691 / 1000000000000000000000000) := enclosed_add (L := (10672757621375257375852927 / 1000000000000000000000000)) (U := (10672757624638942573781691 / 1000000000000000000000000)) hv39re hv40re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t119 : ℝ := v39.im + v40.im
  have ht119 : Enclosed t119 (-244952503994270370770017 / 125000000000000000000000) (-489905007172619442057717 / 250000000000000000000000) := enclosed_add (L := (-244952503994270370770017 / 125000000000000000000000)) (U := (-489905007172619442057717 / 250000000000000000000000)) hv39im hv40im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v41 : ℂ := v39+v40
  have hv41re : Enclosed v41.re (10672757621375257375852927 / 1000000000000000000000000) (10672757624638942573781691 / 1000000000000000000000000) := by
    convert ht118 using 1
    all_goals norm_num only [v41, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv41im : Enclosed v41.im (-244952503994270370770017 / 125000000000000000000000) (-489905007172619442057717 / 250000000000000000000000) := by
    convert ht119 using 1
    all_goals norm_num only [v41, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t120 : ℝ := v22.re * v41.re
  have ht120 : Enclosed t120 (-16009136436958413860673 / 500000000000000000000000) (16009136436958413860673 / 500000000000000000000000) := enclosed_mul (L := (-16009136436958413860673 / 500000000000000000000000)) (U := (16009136436958413860673 / 500000000000000000000000)) hv22re hv41re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t121 : ℝ := v22.im * v41.im
  have ht121 : Enclosed t121 (1076921949860844230852283 / 1000000000000000000000000) (1090639291878181213468209 / 1000000000000000000000000) := enclosed_mul (L := (1076921949860844230852283 / 1000000000000000000000000)) (U := (1090639291878181213468209 / 1000000000000000000000000)) hv22im hv41im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t122 : ℝ := t120 - t121
  have ht122 : Enclosed t122 (-224531512950419608237911 / 200000000000000000000000) (-1044903676986927403130937 / 1000000000000000000000000) := enclosed_sub (L := (-224531512950419608237911 / 200000000000000000000000)) (U := (-1044903676986927403130937 / 1000000000000000000000000)) ht120 ht121 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t123 : ℝ := v22.re * v41.im
  have ht123 : Enclosed t123 (-5878860095862488898481 / 1000000000000000000000000) (5878860095862488898481 / 1000000000000000000000000) := enclosed_mul (L := (-5878860095862488898481 / 1000000000000000000000000)) (U := (5878860095862488898481 / 1000000000000000000000000)) hv22re hv41im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t124 : ℝ := v22.im * v41.re
  have ht124 : Enclosed t124 (-5939992768146976847723193 / 1000000000000000000000000) (-2932641731490248941175243 / 500000000000000000000000) := enclosed_mul (L := (-5939992768146976847723193 / 1000000000000000000000000)) (U := (-2932641731490248941175243 / 500000000000000000000000)) hv22im hv41re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t125 : ℝ := t123 + t124
  have ht125 : Enclosed t125 (-2972935814121419668310837 / 500000000000000000000000) (-1171880920576927078690401 / 200000000000000000000000) := enclosed_add (L := (-2972935814121419668310837 / 500000000000000000000000)) (U := (-1171880920576927078690401 / 200000000000000000000000)) ht123 ht124 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v42 : ℂ := v22*v41
  have hv42re : Enclosed v42.re (-224531512950419608237911 / 200000000000000000000000) (-1044903676986927403130937 / 1000000000000000000000000) := by
    convert ht122 using 1
    all_goals norm_num only [v42, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv42im : Enclosed v42.im (-2972935814121419668310837 / 500000000000000000000000) (-1171880920576927078690401 / 200000000000000000000000) := by
    convert ht125 using 1
    all_goals norm_num only [v42, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  let t126 : ℝ := v21.re + v42.re
  have ht126 : Enclosed t126 (-158828340569848240583167 / 250000000000000000000000) (-55755947326581594902361 / 100000000000000000000000) := enclosed_add (L := (-158828340569848240583167 / 250000000000000000000000)) (U := (-55755947326581594902361 / 100000000000000000000000)) hv21re hv42re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t127 : ℝ := v21.im + v42.im
  have ht127 : Enclosed t127 (-3357194188824341539686859 / 500000000000000000000000) (-6627921351042072760953401 / 1000000000000000000000000) := enclosed_add (L := (-3357194188824341539686859 / 500000000000000000000000)) (U := (-6627921351042072760953401 / 1000000000000000000000000)) hv21im hv42im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v43 : ℂ := v21+v42
  have hv43re : Enclosed v43.re (-158828340569848240583167 / 250000000000000000000000) (-55755947326581594902361 / 100000000000000000000000) := by
    convert ht126 using 1
    all_goals norm_num only [v43, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have hv43im : Enclosed v43.im (-3357194188824341539686859 / 500000000000000000000000) (-6627921351042072760953401 / 1000000000000000000000000) := by
    convert ht127 using 1
    all_goals norm_num only [v43, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]
    all_goals ring
  have ha1 : frozenParameter zInner η = v43 := by
    dsimp only [frozenParameter, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v32, v33, v34, v35, v36, v37, v38, v39, v40, v41, v42, v43]
    all_goals push_cast
    all_goals ring
  have ha1re : Enclosed (frozenParameter zInner η).re (-158828340569848240583167 / 250000000000000000000000) (-55755947326581594902361 / 100000000000000000000000) := by
    rw [ha1]
    exact hv43re
  have ha1im : Enclosed (frozenParameter zInner η).im (-3357194188824341539686859 / 500000000000000000000000) (-6627921351042072760953401 / 1000000000000000000000000) := by
    rw [ha1]
    exact hv43im
  let t128 : ℝ := ((frozenParameter zInner η).re)^2
  have ht128 : Enclosed t128 (62174513245690825995171 / 200000000000000000000000) (201811534145373604257737 / 500000000000000000000000) := enclosed_pow_two (L := (62174513245690825995171 / 200000000000000000000000)) (U := (201811534145373604257737 / 500000000000000000000000)) ha1re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t129 : ℝ := ((frozenParameter zInner η).im)^2
  have ht129 : Enclosed t129 (43929341435599375102238901 / 1000000000000000000000000) (45083011285903714386427711 / 1000000000000000000000000) := enclosed_pow_two (L := (43929341435599375102238901 / 1000000000000000000000000)) (U := (45083011285903714386427711 / 1000000000000000000000000)) ha1im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t130 : ℝ := t128 + t129
  have ht130 : Enclosed t130 (11060053500456957308053689 / 250000000000000000000000) (9097326870838892318988637 / 200000000000000000000000) := enclosed_add (L := (11060053500456957308053689 / 250000000000000000000000)) (U := (9097326870838892318988637 / 200000000000000000000000)) ht128 ht129 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t131 : ℝ := Real.sqrt t130
  have ht131 : Enclosed t131 (266053269859486084782569 / 40000000000000000000000) (1686094495316663398092547 / 250000000000000000000000) := enclosed_sqrt (L := (266053269859486084782569 / 40000000000000000000000)) (U := (1686094495316663398092547 / 250000000000000000000000)) ht130 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have hNorm44 : Enclosed ‖(frozenParameter zInner η)‖ (266053269859486084782569 / 40000000000000000000000) (1686094495316663398092547 / 250000000000000000000000) := by
    convert ht131 using 1
    rw [Complex.norm_def, Complex.normSq_apply]
    change Real.sqrt ((frozenParameter zInner η).re*(frozenParameter zInner η).re+(frozenParameter zInner η).im*(frozenParameter zInner η).im) = Real.sqrt ((frozenParameter zInner η).re^2+(frozenParameter zInner η).im^2)
    congr 1
    all_goals ring
  exact ⟨by linarith [hNorm8.1],by linarith [hNorm44.2]⟩

#print axioms inner_parameter_data
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/RootDistinct.lean <==
module
public import SLean.Explicit.Sharp.UniformData
public import SLean.Explicit.Sharp.CompanionInvolution

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem minus_norm_local {z : ℂ} (hz : ‖z‖≤workRadius) :
    1/2≤‖minus z‖ ∧ ‖minus z‖≤2 := by
  have hb := (roots_middle_near (z := z) (by norm_num [workRadius] at hz; linarith)).2
  have h1 := norm_sub_norm_le (minus z) zStar
  have h2 := norm_sub_norm_le zStar (minus z)
  rw [norm_sub_rev] at h2
  rw [zStar_norm] at h1 h2
  norm_num [workRadius] at hz
  constructor <;> linarith

theorem plus_minus_distinct {z : ℂ} (hz : ‖z‖≤workRadius) (hne : z≠0) : zPlus z≠minus z := by
  have hz' : ‖z‖≤1/10 := by norm_num [workRadius] at hz; linarith
  have hs := sigma_bounds hz'
  intro he
  rw [minus_eq_zPlus_sigma hz'] at he
  have he' := zPlus_injective_small (by linarith) (by linarith [hs.1]) he
  rw [← he'] at hs
  have hn := norm_pos_iff.mpr hne
  have heq : z+z=(2:ℂ)*z := by ring
  rw [heq,norm_mul,Complex.norm_ofNat] at hs
  norm_num [workRadius] at hz
  nlinarith

theorem roots_injective {z : ℂ} (hz : ‖z‖ ≤ workRadius) (hne : z ≠ 0) : Function.Injective (roots z) := by
  have hi := (inner_spec (eta_in_disk (z := z) (by norm_num [workRadius] at hz; linarith)).le).1
  have ho := (outer_spec (eta_in_disk (z := z) (by norm_num [workRadius] at hz; linarith)).le).1
  have hp := (roots_bounds (z := z) (by norm_num [workRadius] at hz; linarith) 0)
  have hpnear := (roots_middle_near (z := z) (by norm_num [workRadius] at hz; linarith)).1
  have hp1 := norm_sub_norm_le (zPlus z) zStar
  have hp2 := norm_sub_norm_le zStar (zPlus z)
  rw [norm_sub_rev,zStar_norm] at hp2
  rw [zStar_norm] at hp1
  have hpr : 1/2≤‖zPlus z‖ ∧ ‖zPlus z‖≤2 := by norm_num [workRadius] at hz; constructor <;> linarith
  have hm := minus_norm_local hz
  have hpm := plus_minus_distinct hz hne
  have hpi : zPlus z ≠ innerXi z := by intro he; have h := congrArg norm he; change ‖zPlus z‖=‖inner (eta z)‖ at h; linarith [hpr.1]
  have hpo : zPlus z ≠ outerXi z := by intro he; have h := congrArg norm he; change ‖zPlus z‖=‖outer (eta z)‖ at h; linarith [hpr.2]
  have hmi : minus z ≠ innerXi z := by intro he; have h := congrArg norm he; change ‖minus z‖=‖inner (eta z)‖ at h; linarith [hm.1]
  have hmo : minus z ≠ outerXi z := by intro he; have h := congrArg norm he; change ‖minus z‖=‖outer (eta z)‖ at h; linarith [hm.2]
  have hio : innerXi z ≠ outerXi z := by intro he; have h := congrArg norm he; change ‖inner (eta z)‖=‖outer (eta z)‖ at h; linarith
  intro i j he
  fin_cases i <;> fin_cases j <;> simp [roots] at he ⊢
  all_goals aesop

#print axioms roots_injective
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/RootSlopeBox.lean <==
module
public import SLean.Explicit.Sharp.ProductDefinitions

@[expose] public section
set_option autoImplicit false
set_option maxRecDepth 8192
set_option maxHeartbeats 0
set_option linter.unusedTactic false
set_option linter.unreachableTactic false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Cert SLean.Pilots.C3

theorem root_slope_box {η u : ℂ}
    (hp : CEnclosed η (-3/1000) (3/1000) (-280/1000) (-273/1000))
    (hu : CEnclosed u (-753/100000) (-677/100000) (332/100000) (408/100000)) :
    CEnclosed (rootSlope u η) (6316497101131508703 / 80000000000000000000) (98604246560395043881719 / 1000000000000000000000000) (7741224167136452858613 / 200000000000000000000000) (6825337343223625194797 / 125000000000000000000000) := by
  have hpr : Enclosed etaStar.re 0 0 := by simp [Enclosed,etaStar]
  have hpi : Enclosed etaStar.im wLower wUpper := by simpa [etaStar] using wStar_bounds
  have hur := zInner_box.1
  have hui := zInner_box.2
  let t0 : ℝ := zInner.re * zInner.re
  have ht0 : Enclosed t0 (25566727146898021021 / 500000000000000000000000) (51133454379605234001 / 1000000000000000000000000) := enclosed_mul (L := (25566727146898021021 / 500000000000000000000000)) (U := (51133454379605234001 / 1000000000000000000000000)) hur hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t1 : ℝ := zInner.im * zInner.im
  have ht1 : Enclosed t1 (341382611760763551 / 25000000000000000000000) (13655304514774243363 / 1000000000000000000000000) := enclosed_mul (L := (341382611760763551 / 25000000000000000000000)) (U := (13655304514774243363 / 1000000000000000000000000)) hui hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t2 : ℝ := t0 - t1
  have ht2 : Enclosed t2 (37478149779021798679 / 1000000000000000000000000) (37478149909174691961 / 1000000000000000000000000) := enclosed_sub (L := (37478149779021798679 / 1000000000000000000000000)) (U := (37478149909174691961 / 1000000000000000000000000)) ht0 ht1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t3 : ℝ := zInner.re * zInner.im
  have ht3 : Enclosed t3 (-26424285996897364777 / 1000000000000000000000000) (-3303035741477614767 / 125000000000000000000000) := enclosed_mul (L := (-26424285996897364777 / 1000000000000000000000000)) (U := (-3303035741477614767 / 125000000000000000000000)) hur hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t4 : ℝ := zInner.im * zInner.re
  have ht4 : Enclosed t4 (-26424285996897364777 / 1000000000000000000000000) (-3303035741477614767 / 125000000000000000000000) := enclosed_mul (L := (-26424285996897364777 / 1000000000000000000000000)) (U := (-3303035741477614767 / 125000000000000000000000)) hui hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t5 : ℝ := t3 + t4
  have ht5 : Enclosed t5 (-26424285996897364777 / 500000000000000000000000) (-3303035741477614767 / 62500000000000000000000) := enclosed_add (L := (-26424285996897364777 / 500000000000000000000000)) (U := (-3303035741477614767 / 62500000000000000000000)) ht3 ht4 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v0 : ℂ := zInner*zInner
  have hv0re : Enclosed v0.re (37478149779021798679 / 1000000000000000000000000) (37478149909174691961 / 1000000000000000000000000) := by
    convert ht2 using 1
    all_goals norm_num only [v0, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv0im : Enclosed v0.im (-26424285996897364777 / 500000000000000000000000) (-3303035741477614767 / 62500000000000000000000) := by
    convert ht5 using 1
    all_goals norm_num only [v0, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t6 : ℝ := v0.re * zInner.re
  have ht6 : Enclosed t6 (-267997480094690401 / 1000000000000000000000000) (-267997478939128617 / 1000000000000000000000000) := enclosed_mul (L := (-267997480094690401 / 1000000000000000000000000)) (U := (-267997478939128617 / 1000000000000000000000000)) hv0re hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t7 : ℝ := v0.im * zInner.im
  have ht7 : Enclosed t7 (-19529177447413301 / 100000000000000000000000) (-48822943419021623 / 250000000000000000000000) := enclosed_mul (L := (-19529177447413301 / 100000000000000000000000)) (U := (-48822943419021623 / 250000000000000000000000)) hv0im hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t8 : ℝ := t6 - t7
  have ht8 : Enclosed t8 (-72705706418603909 / 1000000000000000000000000) (-72705704464995607 / 1000000000000000000000000) := enclosed_sub (L := (-72705706418603909 / 1000000000000000000000000)) (U := (-72705704464995607 / 1000000000000000000000000)) ht6 ht7 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t9 : ℝ := v0.re * zInner.im
  have ht9 : Enclosed t9 (69246661606371231 / 500000000000000000000000) (8655832744910403 / 62500000000000000000000) := enclosed_mul (L := (69246661606371231 / 500000000000000000000000)) (U := (8655832744910403 / 62500000000000000000000)) hv0re hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t10 : ℝ := v0.im * zInner.re
  have ht10 : Enclosed t10 (377907770487570961 / 1000000000000000000000000) (188953885867677639 / 500000000000000000000000) := enclosed_mul (L := (377907770487570961 / 1000000000000000000000000)) (U := (188953885867677639 / 500000000000000000000000)) hv0im hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t11 : ℝ := t9 + t10
  have ht11 : Enclosed t11 (516401093700313423 / 1000000000000000000000000) (258200547826960863 / 500000000000000000000000) := enclosed_add (L := (516401093700313423 / 1000000000000000000000000)) (U := (258200547826960863 / 500000000000000000000000)) ht9 ht10 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v1 : ℂ := v0*zInner
  have hv1re : Enclosed v1.re (-72705706418603909 / 1000000000000000000000000) (-72705704464995607 / 1000000000000000000000000) := by
    convert ht8 using 1
    all_goals norm_num only [v1, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv1im : Enclosed v1.im (516401093700313423 / 1000000000000000000000000) (258200547826960863 / 500000000000000000000000) := by
    convert ht11 using 1
    all_goals norm_num only [v1, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t12 : ℝ := v1.re * zInner.re
  have ht12 : Enclosed t12 (519901479021751 / 1000000000000000000000000) (259950746713891 / 500000000000000000000000) := enclosed_mul (L := (519901479021751 / 1000000000000000000000000)) (U := (259950746713891 / 500000000000000000000000)) hv1re hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t13 : ℝ := v1.im * zInner.im
  have ht13 : Enclosed t13 (1908261320234199 / 1000000000000000000000000) (119266333159487 / 62500000000000000000000) := enclosed_mul (L := (1908261320234199 / 1000000000000000000000000)) (U := (119266333159487 / 62500000000000000000000)) hv1im hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t14 : ℝ := t12 - t13
  have ht14 : Enclosed t14 (-1388359851530041 / 1000000000000000000000000) (-1388359826806417 / 1000000000000000000000000) := enclosed_sub (L := (-1388359851530041 / 1000000000000000000000000)) (U := (-1388359826806417 / 1000000000000000000000000)) ht12 ht13 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t15 : ℝ := v1.re * zInner.im
  have ht15 : Enclosed t15 (-268670011037417 / 1000000000000000000000000) (-67167500845499 / 250000000000000000000000) := enclosed_mul (L := (-268670011037417 / 1000000000000000000000000)) (U := (-67167500845499 / 250000000000000000000000)) hv1re hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t16 : ℝ := v1.im * zInner.re
  have ht16 : Enclosed t16 (-3692663396906611 / 1000000000000000000000000) (-461582922479801 / 125000000000000000000000) := enclosed_mul (L := (-3692663396906611 / 1000000000000000000000000)) (U := (-461582922479801 / 125000000000000000000000)) hv1im hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t17 : ℝ := t15 + t16
  have ht17 : Enclosed t17 (-990333351986007 / 250000000000000000000000) (-990333345805101 / 250000000000000000000000) := enclosed_add (L := (-990333351986007 / 250000000000000000000000)) (U := (-990333345805101 / 250000000000000000000000)) ht15 ht16 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v2 : ℂ := v1*zInner
  have hv2re : Enclosed v2.re (-1388359851530041 / 1000000000000000000000000) (-1388359826806417 / 1000000000000000000000000) := by
    convert ht14 using 1
    all_goals norm_num only [v2, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv2im : Enclosed v2.im (-990333351986007 / 250000000000000000000000) (-990333345805101 / 250000000000000000000000) := by
    convert ht17 using 1
    all_goals norm_num only [v2, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v3 : ℂ := zInner*zInner
  have hv3re : Enclosed v3.re (37478149779021798679 / 1000000000000000000000000) (37478149909174691961 / 1000000000000000000000000) := by
    convert ht2 using 1
    all_goals norm_num only [v3, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv3im : Enclosed v3.im (-26424285996897364777 / 500000000000000000000000) (-3303035741477614767 / 62500000000000000000000) := by
    convert ht5 using 1
    all_goals norm_num only [v3, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t18 : ℝ := v3.re * zInner.re
  have ht18 : Enclosed t18 (-267997480094690401 / 1000000000000000000000000) (-267997478939128617 / 1000000000000000000000000) := enclosed_mul (L := (-267997480094690401 / 1000000000000000000000000)) (U := (-267997478939128617 / 1000000000000000000000000)) hv3re hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t19 : ℝ := v3.im * zInner.im
  have ht19 : Enclosed t19 (-19529177447413301 / 100000000000000000000000) (-48822943419021623 / 250000000000000000000000) := enclosed_mul (L := (-19529177447413301 / 100000000000000000000000)) (U := (-48822943419021623 / 250000000000000000000000)) hv3im hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t20 : ℝ := t18 - t19
  have ht20 : Enclosed t20 (-72705706418603909 / 1000000000000000000000000) (-72705704464995607 / 1000000000000000000000000) := enclosed_sub (L := (-72705706418603909 / 1000000000000000000000000)) (U := (-72705704464995607 / 1000000000000000000000000)) ht18 ht19 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t21 : ℝ := v3.re * zInner.im
  have ht21 : Enclosed t21 (69246661606371231 / 500000000000000000000000) (8655832744910403 / 62500000000000000000000) := enclosed_mul (L := (69246661606371231 / 500000000000000000000000)) (U := (8655832744910403 / 62500000000000000000000)) hv3re hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t22 : ℝ := v3.im * zInner.re
  have ht22 : Enclosed t22 (377907770487570961 / 1000000000000000000000000) (188953885867677639 / 500000000000000000000000) := enclosed_mul (L := (377907770487570961 / 1000000000000000000000000)) (U := (188953885867677639 / 500000000000000000000000)) hv3im hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t23 : ℝ := t21 + t22
  have ht23 : Enclosed t23 (516401093700313423 / 1000000000000000000000000) (258200547826960863 / 500000000000000000000000) := enclosed_add (L := (516401093700313423 / 1000000000000000000000000)) (U := (258200547826960863 / 500000000000000000000000)) ht21 ht22 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v4 : ℂ := v3*zInner
  have hv4re : Enclosed v4.re (-72705706418603909 / 1000000000000000000000000) (-72705704464995607 / 1000000000000000000000000) := by
    convert ht20 using 1
    all_goals norm_num only [v4, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv4im : Enclosed v4.im (516401093700313423 / 1000000000000000000000000) (258200547826960863 / 500000000000000000000000) := by
    convert ht23 using 1
    all_goals norm_num only [v4, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v5 : ℂ := ((208 : ℝ) : ℂ)
  have hv5re : Enclosed v5.re 208 208 := by
    convert (enclosed_const (208 : ℝ)) using 1
    all_goals norm_num only [v5, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv5im : Enclosed v5.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v5, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t24 : ℝ := v5.re * v4.re
  have ht24 : Enclosed t24 (-945174183441850817 / 62500000000000000000000) (-945174158044942891 / 62500000000000000000000) := enclosed_mul (L := (-945174183441850817 / 62500000000000000000000)) (U := (-945174158044942891 / 62500000000000000000000)) hv5re hv4re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t25 : ℝ := v5.im * v4.im
  have ht25 : Enclosed t25 0 0 := enclosed_mul (L := 0) (U := 0) hv5im hv4im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t26 : ℝ := t24 - t25
  have ht26 : Enclosed t26 (-945174183441850817 / 62500000000000000000000) (-945174158044942891 / 62500000000000000000000) := enclosed_sub (L := (-945174183441850817 / 62500000000000000000000)) (U := (-945174158044942891 / 62500000000000000000000)) ht24 ht25 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t27 : ℝ := v5.re * v4.im
  have ht27 : Enclosed t27 (6713214218104074499 / 62500000000000000000000) (3356607121750491219 / 31250000000000000000000) := enclosed_mul (L := (6713214218104074499 / 62500000000000000000000)) (U := (3356607121750491219 / 31250000000000000000000)) hv5re hv4im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t28 : ℝ := v5.im * v4.re
  have ht28 : Enclosed t28 0 0 := enclosed_mul (L := 0) (U := 0) hv5im hv4re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t29 : ℝ := t27 + t28
  have ht29 : Enclosed t29 (6713214218104074499 / 62500000000000000000000) (3356607121750491219 / 31250000000000000000000) := enclosed_add (L := (6713214218104074499 / 62500000000000000000000)) (U := (3356607121750491219 / 31250000000000000000000)) ht27 ht28 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v6 : ℂ := v5*v4
  have hv6re : Enclosed v6.re (-945174183441850817 / 62500000000000000000000) (-945174158044942891 / 62500000000000000000000) := by
    convert ht26 using 1
    all_goals norm_num only [v6, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv6im : Enclosed v6.im (6713214218104074499 / 62500000000000000000000) (3356607121750491219 / 31250000000000000000000) := by
    convert ht29 using 1
    all_goals norm_num only [v6, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t30 : ℝ := v2.re + v6.re
  have ht30 : Enclosed t30 (-15124175294921143113 / 1000000000000000000000000) (-15124174888545892673 / 1000000000000000000000000) := enclosed_add (L := (-15124175294921143113 / 1000000000000000000000000)) (U := (-15124174888545892673 / 1000000000000000000000000)) hv2re hv6re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t31 : ℝ := v2.im + v6.im
  have ht31 : Enclosed t31 (26851866539064311989 / 250000000000000000000000) (26851866640658124651 / 250000000000000000000000) := enclosed_add (L := (26851866539064311989 / 250000000000000000000000)) (U := (26851866640658124651 / 250000000000000000000000)) hv2im hv6im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v7 : ℂ := v2+v6
  have hv7re : Enclosed v7.re (-15124175294921143113 / 1000000000000000000000000) (-15124174888545892673 / 1000000000000000000000000) := by
    convert ht30 using 1
    all_goals norm_num only [v7, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv7im : Enclosed v7.im (26851866539064311989 / 250000000000000000000000) (26851866640658124651 / 250000000000000000000000) := by
    convert ht31 using 1
    all_goals norm_num only [v7, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v8 : ℂ := ((208 : ℝ) : ℂ)
  have hv8re : Enclosed v8.re 208 208 := by
    convert (enclosed_const (208 : ℝ)) using 1
    all_goals norm_num only [v8, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv8im : Enclosed v8.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v8, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t32 : ℝ := v8.re * zInner.re
  have ht32 : Enclosed t32 (-185919915987 / 125000000000) (-185919915831 / 125000000000) := enclosed_mul (L := (-185919915987 / 125000000000)) (U := (-185919915831 / 125000000000)) hv8re hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t33 : ℝ := v8.im * zInner.im
  have ht33 : Enclosed t33 0 0 := enclosed_mul (L := 0) (U := 0) hv8im hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t34 : ℝ := t32 - t33
  have ht34 : Enclosed t34 (-185919915987 / 125000000000) (-185919915831 / 125000000000) := enclosed_sub (L := (-185919915987 / 125000000000)) (U := (-185919915831 / 125000000000)) ht32 ht33 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t35 : ℝ := v8.re * zInner.im
  have ht35 : Enclosed t35 (96078019453 / 125000000000) (96078019609 / 125000000000) := enclosed_mul (L := (96078019453 / 125000000000)) (U := (96078019609 / 125000000000)) hv8re hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t36 : ℝ := v8.im * zInner.re
  have ht36 : Enclosed t36 0 0 := enclosed_mul (L := 0) (U := 0) hv8im hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t37 : ℝ := t35 + t36
  have ht37 : Enclosed t37 (96078019453 / 125000000000) (96078019609 / 125000000000) := enclosed_add (L := (96078019453 / 125000000000)) (U := (96078019609 / 125000000000)) ht35 ht36 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v9 : ℂ := v8*zInner
  have hv9re : Enclosed v9.re (-185919915987 / 125000000000) (-185919915831 / 125000000000) := by
    convert ht34 using 1
    all_goals norm_num only [v9, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv9im : Enclosed v9.im (96078019453 / 125000000000) (96078019609 / 125000000000) := by
    convert ht37 using 1
    all_goals norm_num only [v9, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t38 : ℝ := v7.re - v9.re
  have ht38 : Enclosed t38 (1487344202472705078856887 / 1000000000000000000000000) (1487344203721111454107327 / 1000000000000000000000000) := enclosed_sub (L := (1487344202472705078856887 / 1000000000000000000000000)) (U := (1487344203721111454107327 / 1000000000000000000000000)) hv7re hv9re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t39 : ℝ := v7.im - v9.im
  have ht39 : Enclosed t39 (-192129187351460935688011 / 250000000000000000000000) (-192129187039359341875349 / 250000000000000000000000) := enclosed_sub (L := (-192129187351460935688011 / 250000000000000000000000)) (U := (-192129187039359341875349 / 250000000000000000000000)) hv7im hv9im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v10 : ℂ := v7-v9
  have hv10re : Enclosed v10.re (1487344202472705078856887 / 1000000000000000000000000) (1487344203721111454107327 / 1000000000000000000000000) := by
    convert ht38 using 1
    all_goals norm_num only [v10, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv10im : Enclosed v10.im (-192129187351460935688011 / 250000000000000000000000) (-192129187039359341875349 / 250000000000000000000000) := by
    convert ht39 using 1
    all_goals norm_num only [v10, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v11 : ℂ := ((1 : ℝ) : ℂ)
  have hv11re : Enclosed v11.re 1 1 := by
    convert (enclosed_const (1 : ℝ)) using 1
    all_goals norm_num only [v11, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv11im : Enclosed v11.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v11, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t40 : ℝ := v10.re - v11.re
  have ht40 : Enclosed t40 (487344202472705078856887 / 1000000000000000000000000) (487344203721111454107327 / 1000000000000000000000000) := enclosed_sub (L := (487344202472705078856887 / 1000000000000000000000000)) (U := (487344203721111454107327 / 1000000000000000000000000)) hv10re hv11re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t41 : ℝ := v10.im - v11.im
  have ht41 : Enclosed t41 (-192129187351460935688011 / 250000000000000000000000) (-192129187039359341875349 / 250000000000000000000000) := enclosed_sub (L := (-192129187351460935688011 / 250000000000000000000000)) (U := (-192129187039359341875349 / 250000000000000000000000)) hv10im hv11im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v12 : ℂ := v10-v11
  have hv12re : Enclosed v12.re (487344202472705078856887 / 1000000000000000000000000) (487344203721111454107327 / 1000000000000000000000000) := by
    convert ht40 using 1
    all_goals norm_num only [v12, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv12im : Enclosed v12.im (-192129187351460935688011 / 250000000000000000000000) (-192129187039359341875349 / 250000000000000000000000) := by
    convert ht41 using 1
    all_goals norm_num only [v12, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t42 : ℝ := η.re + etaStar.re
  have ht42 : Enclosed t42 (-3 / 1000) (3 / 1000) := enclosed_add (L := (-3 / 1000)) (U := (3 / 1000)) hp.1 hpr (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t43 : ℝ := η.im + etaStar.im
  have ht43 : Enclosed t43 (-556556513045327 / 1000000000000000) (-549556513045287 / 1000000000000000) := enclosed_add (L := (-556556513045327 / 1000000000000000)) (U := (-549556513045287 / 1000000000000000)) hp.2 hpi (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v13 : ℂ := η+etaStar
  have hv13re : Enclosed v13.re (-3 / 1000) (3 / 1000) := by
    convert ht42 using 1
    all_goals norm_num only [v13, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv13im : Enclosed v13.im (-556556513045327 / 1000000000000000) (-549556513045287 / 1000000000000000) := by
    convert ht43 using 1
    all_goals norm_num only [v13, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v14 : ℂ := zInner*zInner
  have hv14re : Enclosed v14.re (37478149779021798679 / 1000000000000000000000000) (37478149909174691961 / 1000000000000000000000000) := by
    convert ht2 using 1
    all_goals norm_num only [v14, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv14im : Enclosed v14.im (-26424285996897364777 / 500000000000000000000000) (-3303035741477614767 / 62500000000000000000000) := by
    convert ht5 using 1
    all_goals norm_num only [v14, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t44 : ℝ := v14.re * zInner.re
  have ht44 : Enclosed t44 (-267997480094690401 / 1000000000000000000000000) (-267997478939128617 / 1000000000000000000000000) := enclosed_mul (L := (-267997480094690401 / 1000000000000000000000000)) (U := (-267997478939128617 / 1000000000000000000000000)) hv14re hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t45 : ℝ := v14.im * zInner.im
  have ht45 : Enclosed t45 (-19529177447413301 / 100000000000000000000000) (-48822943419021623 / 250000000000000000000000) := enclosed_mul (L := (-19529177447413301 / 100000000000000000000000)) (U := (-48822943419021623 / 250000000000000000000000)) hv14im hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t46 : ℝ := t44 - t45
  have ht46 : Enclosed t46 (-72705706418603909 / 1000000000000000000000000) (-72705704464995607 / 1000000000000000000000000) := enclosed_sub (L := (-72705706418603909 / 1000000000000000000000000)) (U := (-72705704464995607 / 1000000000000000000000000)) ht44 ht45 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t47 : ℝ := v14.re * zInner.im
  have ht47 : Enclosed t47 (69246661606371231 / 500000000000000000000000) (8655832744910403 / 62500000000000000000000) := enclosed_mul (L := (69246661606371231 / 500000000000000000000000)) (U := (8655832744910403 / 62500000000000000000000)) hv14re hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t48 : ℝ := v14.im * zInner.re
  have ht48 : Enclosed t48 (377907770487570961 / 1000000000000000000000000) (188953885867677639 / 500000000000000000000000) := enclosed_mul (L := (377907770487570961 / 1000000000000000000000000)) (U := (188953885867677639 / 500000000000000000000000)) hv14im hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t49 : ℝ := t47 + t48
  have ht49 : Enclosed t49 (516401093700313423 / 1000000000000000000000000) (258200547826960863 / 500000000000000000000000) := enclosed_add (L := (516401093700313423 / 1000000000000000000000000)) (U := (258200547826960863 / 500000000000000000000000)) ht47 ht48 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v15 : ℂ := v14*zInner
  have hv15re : Enclosed v15.re (-72705706418603909 / 1000000000000000000000000) (-72705704464995607 / 1000000000000000000000000) := by
    convert ht46 using 1
    all_goals norm_num only [v15, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv15im : Enclosed v15.im (516401093700313423 / 1000000000000000000000000) (258200547826960863 / 500000000000000000000000) := by
    convert ht49 using 1
    all_goals norm_num only [v15, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t50 : ℝ := v15.re * zInner.re
  have ht50 : Enclosed t50 (519901479021751 / 1000000000000000000000000) (259950746713891 / 500000000000000000000000) := enclosed_mul (L := (519901479021751 / 1000000000000000000000000)) (U := (259950746713891 / 500000000000000000000000)) hv15re hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t51 : ℝ := v15.im * zInner.im
  have ht51 : Enclosed t51 (1908261320234199 / 1000000000000000000000000) (119266333159487 / 62500000000000000000000) := enclosed_mul (L := (1908261320234199 / 1000000000000000000000000)) (U := (119266333159487 / 62500000000000000000000)) hv15im hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t52 : ℝ := t50 - t51
  have ht52 : Enclosed t52 (-1388359851530041 / 1000000000000000000000000) (-1388359826806417 / 1000000000000000000000000) := enclosed_sub (L := (-1388359851530041 / 1000000000000000000000000)) (U := (-1388359826806417 / 1000000000000000000000000)) ht50 ht51 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t53 : ℝ := v15.re * zInner.im
  have ht53 : Enclosed t53 (-268670011037417 / 1000000000000000000000000) (-67167500845499 / 250000000000000000000000) := enclosed_mul (L := (-268670011037417 / 1000000000000000000000000)) (U := (-67167500845499 / 250000000000000000000000)) hv15re hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t54 : ℝ := v15.im * zInner.re
  have ht54 : Enclosed t54 (-3692663396906611 / 1000000000000000000000000) (-461582922479801 / 125000000000000000000000) := enclosed_mul (L := (-3692663396906611 / 1000000000000000000000000)) (U := (-461582922479801 / 125000000000000000000000)) hv15im hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t55 : ℝ := t53 + t54
  have ht55 : Enclosed t55 (-990333351986007 / 250000000000000000000000) (-990333345805101 / 250000000000000000000000) := enclosed_add (L := (-990333351986007 / 250000000000000000000000)) (U := (-990333345805101 / 250000000000000000000000)) ht53 ht54 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v16 : ℂ := v15*zInner
  have hv16re : Enclosed v16.re (-1388359851530041 / 1000000000000000000000000) (-1388359826806417 / 1000000000000000000000000) := by
    convert ht52 using 1
    all_goals norm_num only [v16, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv16im : Enclosed v16.im (-990333351986007 / 250000000000000000000000) (-990333345805101 / 250000000000000000000000) := by
    convert ht55 using 1
    all_goals norm_num only [v16, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v17 : ℂ := ((7 : ℝ) : ℂ)
  have hv17re : Enclosed v17.re 7 7 := by
    convert (enclosed_const (7 : ℝ)) using 1
    all_goals norm_num only [v17, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv17im : Enclosed v17.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v17, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t56 : ℝ := v17.re * v16.re
  have ht56 : Enclosed t56 (-9718518960710287 / 1000000000000000000000000) (-9718518787644919 / 1000000000000000000000000) := enclosed_mul (L := (-9718518960710287 / 1000000000000000000000000)) (U := (-9718518787644919 / 1000000000000000000000000)) hv17re hv16re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t57 : ℝ := v17.im * v16.im
  have ht57 : Enclosed t57 0 0 := enclosed_mul (L := 0) (U := 0) hv17im hv16im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t58 : ℝ := t56 - t57
  have ht58 : Enclosed t58 (-9718518960710287 / 1000000000000000000000000) (-9718518787644919 / 1000000000000000000000000) := enclosed_sub (L := (-9718518960710287 / 1000000000000000000000000)) (U := (-9718518787644919 / 1000000000000000000000000)) ht56 ht57 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t59 : ℝ := v17.re * v16.im
  have ht59 : Enclosed t59 (-6932333463902049 / 250000000000000000000000) (-6932333420635707 / 250000000000000000000000) := enclosed_mul (L := (-6932333463902049 / 250000000000000000000000)) (U := (-6932333420635707 / 250000000000000000000000)) hv17re hv16im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t60 : ℝ := v17.im * v16.re
  have ht60 : Enclosed t60 0 0 := enclosed_mul (L := 0) (U := 0) hv17im hv16re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t61 : ℝ := t59 + t60
  have ht61 : Enclosed t61 (-6932333463902049 / 250000000000000000000000) (-6932333420635707 / 250000000000000000000000) := enclosed_add (L := (-6932333463902049 / 250000000000000000000000)) (U := (-6932333420635707 / 250000000000000000000000)) ht59 ht60 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v18 : ℂ := v17*v16
  have hv18re : Enclosed v18.re (-9718518960710287 / 1000000000000000000000000) (-9718518787644919 / 1000000000000000000000000) := by
    convert ht58 using 1
    all_goals norm_num only [v18, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv18im : Enclosed v18.im (-6932333463902049 / 250000000000000000000000) (-6932333420635707 / 250000000000000000000000) := by
    convert ht61 using 1
    all_goals norm_num only [v18, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v19 : ℂ := zInner*zInner
  have hv19re : Enclosed v19.re (37478149779021798679 / 1000000000000000000000000) (37478149909174691961 / 1000000000000000000000000) := by
    convert ht2 using 1
    all_goals norm_num only [v19, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv19im : Enclosed v19.im (-26424285996897364777 / 500000000000000000000000) (-3303035741477614767 / 62500000000000000000000) := by
    convert ht5 using 1
    all_goals norm_num only [v19, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t62 : ℝ := v19.re * zInner.re
  have ht62 : Enclosed t62 (-267997480094690401 / 1000000000000000000000000) (-267997478939128617 / 1000000000000000000000000) := enclosed_mul (L := (-267997480094690401 / 1000000000000000000000000)) (U := (-267997478939128617 / 1000000000000000000000000)) hv19re hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t63 : ℝ := v19.im * zInner.im
  have ht63 : Enclosed t63 (-19529177447413301 / 100000000000000000000000) (-48822943419021623 / 250000000000000000000000) := enclosed_mul (L := (-19529177447413301 / 100000000000000000000000)) (U := (-48822943419021623 / 250000000000000000000000)) hv19im hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t64 : ℝ := t62 - t63
  have ht64 : Enclosed t64 (-72705706418603909 / 1000000000000000000000000) (-72705704464995607 / 1000000000000000000000000) := enclosed_sub (L := (-72705706418603909 / 1000000000000000000000000)) (U := (-72705704464995607 / 1000000000000000000000000)) ht62 ht63 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t65 : ℝ := v19.re * zInner.im
  have ht65 : Enclosed t65 (69246661606371231 / 500000000000000000000000) (8655832744910403 / 62500000000000000000000) := enclosed_mul (L := (69246661606371231 / 500000000000000000000000)) (U := (8655832744910403 / 62500000000000000000000)) hv19re hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t66 : ℝ := v19.im * zInner.re
  have ht66 : Enclosed t66 (377907770487570961 / 1000000000000000000000000) (188953885867677639 / 500000000000000000000000) := enclosed_mul (L := (377907770487570961 / 1000000000000000000000000)) (U := (188953885867677639 / 500000000000000000000000)) hv19im hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t67 : ℝ := t65 + t66
  have ht67 : Enclosed t67 (516401093700313423 / 1000000000000000000000000) (258200547826960863 / 500000000000000000000000) := enclosed_add (L := (516401093700313423 / 1000000000000000000000000)) (U := (258200547826960863 / 500000000000000000000000)) ht65 ht66 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v20 : ℂ := v19*zInner
  have hv20re : Enclosed v20.re (-72705706418603909 / 1000000000000000000000000) (-72705704464995607 / 1000000000000000000000000) := by
    convert ht64 using 1
    all_goals norm_num only [v20, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv20im : Enclosed v20.im (516401093700313423 / 1000000000000000000000000) (258200547826960863 / 500000000000000000000000) := by
    convert ht67 using 1
    all_goals norm_num only [v20, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v21 : ℂ := ((504 : ℝ) : ℂ)
  have hv21re : Enclosed v21.re 504 504 := by
    convert (enclosed_const (504 : ℝ)) using 1
    all_goals norm_num only [v21, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv21im : Enclosed v21.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v21, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t68 : ℝ := v21.re * v20.re
  have ht68 : Enclosed t68 (-4580459504372046267 / 125000000000000000000000) (-4580459381294723241 / 125000000000000000000000) := enclosed_mul (L := (-4580459504372046267 / 125000000000000000000000)) (U := (-4580459381294723241 / 125000000000000000000000)) hv21re hv20re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t69 : ℝ := v21.im * v20.im
  have ht69 : Enclosed t69 0 0 := enclosed_mul (L := 0) (U := 0) hv21im hv20im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t70 : ℝ := t68 - t69
  have ht70 : Enclosed t70 (-4580459504372046267 / 125000000000000000000000) (-4580459381294723241 / 125000000000000000000000) := enclosed_sub (L := (-4580459504372046267 / 125000000000000000000000)) (U := (-4580459381294723241 / 125000000000000000000000)) ht68 ht69 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t71 : ℝ := v21.re * v20.im
  have ht71 : Enclosed t71 (32533268903119745649 / 125000000000000000000000) (16266634513098534369 / 62500000000000000000000) := enclosed_mul (L := (32533268903119745649 / 125000000000000000000000)) (U := (16266634513098534369 / 62500000000000000000000)) hv21re hv20im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t72 : ℝ := v21.im * v20.re
  have ht72 : Enclosed t72 0 0 := enclosed_mul (L := 0) (U := 0) hv21im hv20re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t73 : ℝ := t71 + t72
  have ht73 : Enclosed t73 (32533268903119745649 / 125000000000000000000000) (16266634513098534369 / 62500000000000000000000) := enclosed_add (L := (32533268903119745649 / 125000000000000000000000)) (U := (16266634513098534369 / 62500000000000000000000)) ht71 ht72 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v22 : ℂ := v21*v20
  have hv22re : Enclosed v22.re (-4580459504372046267 / 125000000000000000000000) (-4580459381294723241 / 125000000000000000000000) := by
    convert ht70 using 1
    all_goals norm_num only [v22, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv22im : Enclosed v22.im (32533268903119745649 / 125000000000000000000000) (16266634513098534369 / 62500000000000000000000) := by
    convert ht73 using 1
    all_goals norm_num only [v22, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t74 : ℝ := v18.re - v22.re
  have ht74 : Enclosed t74 (36633956531397075641 / 1000000000000000000000000) (36633957516188725217 / 1000000000000000000000000) := enclosed_sub (L := (36633956531397075641 / 1000000000000000000000000)) (U := (36633957516188725217 / 1000000000000000000000000)) hv18re hv22re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t75 : ℝ := v18.im - v22.im
  have ht75 : Enclosed t75 (-2602938815434321581 / 10000000000000000000000) (-13014694027932025401 / 50000000000000000000000) := enclosed_sub (L := (-2602938815434321581 / 10000000000000000000000)) (U := (-13014694027932025401 / 50000000000000000000000)) hv18im hv22im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v23 : ℂ := v18-v22
  have hv23re : Enclosed v23.re (36633956531397075641 / 1000000000000000000000000) (36633957516188725217 / 1000000000000000000000000) := by
    convert ht74 using 1
    all_goals norm_num only [v23, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv23im : Enclosed v23.im (-2602938815434321581 / 10000000000000000000000) (-13014694027932025401 / 50000000000000000000000) := by
    convert ht75 using 1
    all_goals norm_num only [v23, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v24 : ℂ := zInner*zInner
  have hv24re : Enclosed v24.re (37478149779021798679 / 1000000000000000000000000) (37478149909174691961 / 1000000000000000000000000) := by
    convert ht2 using 1
    all_goals norm_num only [v24, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv24im : Enclosed v24.im (-26424285996897364777 / 500000000000000000000000) (-3303035741477614767 / 62500000000000000000000) := by
    convert ht5 using 1
    all_goals norm_num only [v24, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v25 : ℂ := ((1834 : ℝ) : ℂ)
  have hv25re : Enclosed v25.re 1834 1834 := by
    convert (enclosed_const (1834 : ℝ)) using 1
    all_goals norm_num only [v25, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv25im : Enclosed v25.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v25, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t76 : ℝ := v25.re * v24.re
  have ht76 : Enclosed t76 (34367463347362989388643 / 500000000000000000000000) (34367463466713192528237 / 500000000000000000000000) := enclosed_mul (L := (34367463347362989388643 / 500000000000000000000000)) (U := (34367463466713192528237 / 500000000000000000000000)) hv25re hv24re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t77 : ℝ := v25.im * v24.im
  have ht77 : Enclosed t77 0 0 := enclosed_mul (L := 0) (U := 0) hv25im hv24im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t78 : ℝ := t76 - t77
  have ht78 : Enclosed t78 (34367463347362989388643 / 500000000000000000000000) (34367463466713192528237 / 500000000000000000000000) := enclosed_sub (L := (34367463347362989388643 / 500000000000000000000000)) (U := (34367463466713192528237 / 500000000000000000000000)) ht76 ht77 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t79 : ℝ := v25.re * v24.im
  have ht79 : Enclosed t79 (-24231070259154883500509 / 250000000000000000000000) (-3028883774934972741339 / 31250000000000000000000) := enclosed_mul (L := (-24231070259154883500509 / 250000000000000000000000)) (U := (-3028883774934972741339 / 31250000000000000000000)) hv25re hv24im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t80 : ℝ := v25.im * v24.re
  have ht80 : Enclosed t80 0 0 := enclosed_mul (L := 0) (U := 0) hv25im hv24re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t81 : ℝ := t79 + t80
  have ht81 : Enclosed t81 (-24231070259154883500509 / 250000000000000000000000) (-3028883774934972741339 / 31250000000000000000000) := enclosed_add (L := (-24231070259154883500509 / 250000000000000000000000)) (U := (-3028883774934972741339 / 31250000000000000000000)) ht79 ht80 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v26 : ℂ := v25*v24
  have hv26re : Enclosed v26.re (34367463347362989388643 / 500000000000000000000000) (34367463466713192528237 / 500000000000000000000000) := by
    convert ht78 using 1
    all_goals norm_num only [v26, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv26im : Enclosed v26.im (-24231070259154883500509 / 250000000000000000000000) (-3028883774934972741339 / 31250000000000000000000) := by
    convert ht81 using 1
    all_goals norm_num only [v26, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t82 : ℝ := v23.re + v26.re
  have ht82 : Enclosed t82 (68771560651257375852927 / 1000000000000000000000000) (68771560890942573781691 / 1000000000000000000000000) := enclosed_add (L := (68771560651257375852927 / 1000000000000000000000000)) (U := (68771560890942573781691 / 1000000000000000000000000)) hv23re hv26re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t83 : ℝ := v23.im + v26.im
  have ht83 : Enclosed t83 (-12148071864770370770017 / 125000000000000000000000) (-24296143669619442057717 / 250000000000000000000000) := enclosed_add (L := (-12148071864770370770017 / 125000000000000000000000)) (U := (-24296143669619442057717 / 250000000000000000000000)) hv23im hv26im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v27 : ℂ := v23+v26
  have hv27re : Enclosed v27.re (68771560651257375852927 / 1000000000000000000000000) (68771560890942573781691 / 1000000000000000000000000) := by
    convert ht82 using 1
    all_goals norm_num only [v27, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv27im : Enclosed v27.im (-12148071864770370770017 / 125000000000000000000000) (-24296143669619442057717 / 250000000000000000000000) := by
    convert ht83 using 1
    all_goals norm_num only [v27, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v28 : ℂ := ((504 : ℝ) : ℂ)
  have hv28re : Enclosed v28.re 504 504 := by
    convert (enclosed_const (504 : ℝ)) using 1
    all_goals norm_num only [v28, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv28im : Enclosed v28.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v28, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t84 : ℝ := v28.re * zInner.re
  have ht84 : Enclosed t84 (-900996515937 / 250000000000) (-900996515181 / 250000000000) := enclosed_mul (L := (-900996515937 / 250000000000)) (U := (-900996515181 / 250000000000)) hv28re hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t85 : ℝ := v28.im * zInner.im
  have ht85 : Enclosed t85 0 0 := enclosed_mul (L := 0) (U := 0) hv28im hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t86 : ℝ := t84 - t85
  have ht86 : Enclosed t86 (-900996515937 / 250000000000) (-900996515181 / 250000000000) := enclosed_sub (L := (-900996515937 / 250000000000)) (U := (-900996515181 / 250000000000)) ht84 ht85 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t87 : ℝ := v28.re * zInner.im
  have ht87 : Enclosed t87 (465608863503 / 250000000000) (465608864259 / 250000000000) := enclosed_mul (L := (465608863503 / 250000000000)) (U := (465608864259 / 250000000000)) hv28re hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t88 : ℝ := v28.im * zInner.re
  have ht88 : Enclosed t88 0 0 := enclosed_mul (L := 0) (U := 0) hv28im hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t89 : ℝ := t87 + t88
  have ht89 : Enclosed t89 (465608863503 / 250000000000) (465608864259 / 250000000000) := enclosed_add (L := (465608863503 / 250000000000)) (U := (465608864259 / 250000000000)) ht87 ht88 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v29 : ℂ := v28*zInner
  have hv29re : Enclosed v29.re (-900996515937 / 250000000000) (-900996515181 / 250000000000) := by
    convert ht86 using 1
    all_goals norm_num only [v29, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv29im : Enclosed v29.im (465608863503 / 250000000000) (465608864259 / 250000000000) := by
    convert ht89 using 1
    all_goals norm_num only [v29, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t90 : ℝ := v27.re - v29.re
  have ht90 : Enclosed t90 (3672757621375257375852927 / 1000000000000000000000000) (3672757624638942573781691 / 1000000000000000000000000) := enclosed_sub (L := (3672757621375257375852927 / 1000000000000000000000000)) (U := (3672757624638942573781691 / 1000000000000000000000000)) hv27re hv29re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t91 : ℝ := v27.im - v29.im
  have ht91 : Enclosed t91 (-244952503994270370770017 / 125000000000000000000000) (-489905007172619442057717 / 250000000000000000000000) := enclosed_sub (L := (-244952503994270370770017 / 125000000000000000000000)) (U := (-489905007172619442057717 / 250000000000000000000000)) hv27im hv29im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v30 : ℂ := v27-v29
  have hv30re : Enclosed v30.re (3672757621375257375852927 / 1000000000000000000000000) (3672757624638942573781691 / 1000000000000000000000000) := by
    convert ht90 using 1
    all_goals norm_num only [v30, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv30im : Enclosed v30.im (-244952503994270370770017 / 125000000000000000000000) (-489905007172619442057717 / 250000000000000000000000) := by
    convert ht91 using 1
    all_goals norm_num only [v30, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v31 : ℂ := ((7 : ℝ) : ℂ)
  have hv31re : Enclosed v31.re 7 7 := by
    convert (enclosed_const (7 : ℝ)) using 1
    all_goals norm_num only [v31, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv31im : Enclosed v31.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v31, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t92 : ℝ := v30.re + v31.re
  have ht92 : Enclosed t92 (10672757621375257375852927 / 1000000000000000000000000) (10672757624638942573781691 / 1000000000000000000000000) := enclosed_add (L := (10672757621375257375852927 / 1000000000000000000000000)) (U := (10672757624638942573781691 / 1000000000000000000000000)) hv30re hv31re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t93 : ℝ := v30.im + v31.im
  have ht93 : Enclosed t93 (-244952503994270370770017 / 125000000000000000000000) (-489905007172619442057717 / 250000000000000000000000) := enclosed_add (L := (-244952503994270370770017 / 125000000000000000000000)) (U := (-489905007172619442057717 / 250000000000000000000000)) hv30im hv31im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v32 : ℂ := v30+v31
  have hv32re : Enclosed v32.re (10672757621375257375852927 / 1000000000000000000000000) (10672757624638942573781691 / 1000000000000000000000000) := by
    convert ht92 using 1
    all_goals norm_num only [v32, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv32im : Enclosed v32.im (-244952503994270370770017 / 125000000000000000000000) (-489905007172619442057717 / 250000000000000000000000) := by
    convert ht93 using 1
    all_goals norm_num only [v32, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t94 : ℝ := v13.re * v32.re
  have ht94 : Enclosed t94 (-16009136436958413860673 / 500000000000000000000000) (16009136436958413860673 / 500000000000000000000000) := enclosed_mul (L := (-16009136436958413860673 / 500000000000000000000000)) (U := (16009136436958413860673 / 500000000000000000000000)) hv13re hv32re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t95 : ℝ := v13.im * v32.im
  have ht95 : Enclosed t95 (1076921949860844230852283 / 1000000000000000000000000) (1090639291878181213468209 / 1000000000000000000000000) := enclosed_mul (L := (1076921949860844230852283 / 1000000000000000000000000)) (U := (1090639291878181213468209 / 1000000000000000000000000)) hv13im hv32im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t96 : ℝ := t94 - t95
  have ht96 : Enclosed t96 (-224531512950419608237911 / 200000000000000000000000) (-1044903676986927403130937 / 1000000000000000000000000) := enclosed_sub (L := (-224531512950419608237911 / 200000000000000000000000)) (U := (-1044903676986927403130937 / 1000000000000000000000000)) ht94 ht95 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t97 : ℝ := v13.re * v32.im
  have ht97 : Enclosed t97 (-5878860095862488898481 / 1000000000000000000000000) (5878860095862488898481 / 1000000000000000000000000) := enclosed_mul (L := (-5878860095862488898481 / 1000000000000000000000000)) (U := (5878860095862488898481 / 1000000000000000000000000)) hv13re hv32im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t98 : ℝ := v13.im * v32.re
  have ht98 : Enclosed t98 (-5939992768146976847723193 / 1000000000000000000000000) (-2932641731490248941175243 / 500000000000000000000000) := enclosed_mul (L := (-5939992768146976847723193 / 1000000000000000000000000)) (U := (-2932641731490248941175243 / 500000000000000000000000)) hv13im hv32re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t99 : ℝ := t97 + t98
  have ht99 : Enclosed t99 (-2972935814121419668310837 / 500000000000000000000000) (-1171880920576927078690401 / 200000000000000000000000) := enclosed_add (L := (-2972935814121419668310837 / 500000000000000000000000)) (U := (-1171880920576927078690401 / 200000000000000000000000)) ht97 ht98 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v33 : ℂ := v13*v32
  have hv33re : Enclosed v33.re (-224531512950419608237911 / 200000000000000000000000) (-1044903676986927403130937 / 1000000000000000000000000) := by
    convert ht96 using 1
    all_goals norm_num only [v33, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv33im : Enclosed v33.im (-2972935814121419668310837 / 500000000000000000000000) (-1171880920576927078690401 / 200000000000000000000000) := by
    convert ht99 using 1
    all_goals norm_num only [v33, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t100 : ℝ := v12.re + v33.re
  have ht100 : Enclosed t100 (-158828340569848240583167 / 250000000000000000000000) (-55755947326581594902361 / 100000000000000000000000) := enclosed_add (L := (-158828340569848240583167 / 250000000000000000000000)) (U := (-55755947326581594902361 / 100000000000000000000000)) hv12re hv33re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t101 : ℝ := v12.im + v33.im
  have ht101 : Enclosed t101 (-3357194188824341539686859 / 500000000000000000000000) (-6627921351042072760953401 / 1000000000000000000000000) := enclosed_add (L := (-3357194188824341539686859 / 500000000000000000000000)) (U := (-6627921351042072760953401 / 1000000000000000000000000)) hv12im hv33im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v34 : ℂ := v12+v33
  have hv34re : Enclosed v34.re (-158828340569848240583167 / 250000000000000000000000) (-55755947326581594902361 / 100000000000000000000000) := by
    convert ht100 using 1
    all_goals norm_num only [v34, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv34im : Enclosed v34.im (-3357194188824341539686859 / 500000000000000000000000) (-6627921351042072760953401 / 1000000000000000000000000) := by
    convert ht101 using 1
    all_goals norm_num only [v34, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v35 : ℂ := ((208 : ℝ) : ℂ)
  have hv35re : Enclosed v35.re 208 208 := by
    convert (enclosed_const (208 : ℝ)) using 1
    all_goals norm_num only [v35, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv35im : Enclosed v35.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v35, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t102 : ℝ := v35.re * η.re
  have ht102 : Enclosed t102 (-78 / 125) (78 / 125) := enclosed_mul (L := (-78 / 125)) (U := (78 / 125)) hv35re hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t103 : ℝ := v35.im * η.im
  have ht103 : Enclosed t103 0 0 := enclosed_mul (L := 0) (U := 0) hv35im hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t104 : ℝ := t102 - t103
  have ht104 : Enclosed t104 (-78 / 125) (78 / 125) := enclosed_sub (L := (-78 / 125)) (U := (78 / 125)) ht102 ht103 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t105 : ℝ := v35.re * η.im
  have ht105 : Enclosed t105 (-1456 / 25) (-7098 / 125) := enclosed_mul (L := (-1456 / 25)) (U := (-7098 / 125)) hv35re hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t106 : ℝ := v35.im * η.re
  have ht106 : Enclosed t106 0 0 := enclosed_mul (L := 0) (U := 0) hv35im hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t107 : ℝ := t105 + t106
  have ht107 : Enclosed t107 (-1456 / 25) (-7098 / 125) := enclosed_add (L := (-1456 / 25)) (U := (-7098 / 125)) ht105 ht106 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v36 : ℂ := v35*η
  have hv36re : Enclosed v36.re (-78 / 125) (78 / 125) := by
    convert ht104 using 1
    all_goals norm_num only [v36, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv36im : Enclosed v36.im (-1456 / 25) (-7098 / 125) := by
    convert ht107 using 1
    all_goals norm_num only [v36, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v37 : ℂ := (((-4) : ℝ) : ℂ)
  have hv37re : Enclosed v37.re (-4) (-4) := by
    convert (enclosed_const ((-4) : ℝ)) using 1
    all_goals norm_num only [v37, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv37im : Enclosed v37.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v37, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t108 : ℝ := v37.re - v36.re
  have ht108 : Enclosed t108 (-578 / 125) (-422 / 125) := enclosed_sub (L := (-578 / 125)) (U := (-422 / 125)) hv37re hv36re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t109 : ℝ := v37.im - v36.im
  have ht109 : Enclosed t109 (7098 / 125) (1456 / 25) := enclosed_sub (L := (7098 / 125)) (U := (1456 / 25)) hv37im hv36im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v38 : ℂ := v37-v36
  have hv38re : Enclosed v38.re (-578 / 125) (-422 / 125) := by
    convert ht108 using 1
    all_goals norm_num only [v38, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv38im : Enclosed v38.im (7098 / 125) (1456 / 25) := by
    convert ht109 using 1
    all_goals norm_num only [v38, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v39 : ℂ := ((504 : ℝ) : ℂ)
  have hv39re : Enclosed v39.re 504 504 := by
    convert (enclosed_const (504 : ℝ)) using 1
    all_goals norm_num only [v39, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv39im : Enclosed v39.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v39, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t110 : ℝ := v39.re * η.re
  have ht110 : Enclosed t110 (-189 / 125) (189 / 125) := enclosed_mul (L := (-189 / 125)) (U := (189 / 125)) hv39re hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t111 : ℝ := v39.im * η.im
  have ht111 : Enclosed t111 0 0 := enclosed_mul (L := 0) (U := 0) hv39im hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t112 : ℝ := t110 - t111
  have ht112 : Enclosed t112 (-189 / 125) (189 / 125) := enclosed_sub (L := (-189 / 125)) (U := (189 / 125)) ht110 ht111 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t113 : ℝ := v39.re * η.im
  have ht113 : Enclosed t113 (-3528 / 25) (-17199 / 125) := enclosed_mul (L := (-3528 / 25)) (U := (-17199 / 125)) hv39re hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t114 : ℝ := v39.im * η.re
  have ht114 : Enclosed t114 0 0 := enclosed_mul (L := 0) (U := 0) hv39im hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t115 : ℝ := t113 + t114
  have ht115 : Enclosed t115 (-3528 / 25) (-17199 / 125) := enclosed_add (L := (-3528 / 25)) (U := (-17199 / 125)) ht113 ht114 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v40 : ℂ := v39*η
  have hv40re : Enclosed v40.re (-189 / 125) (189 / 125) := by
    convert ht112 using 1
    all_goals norm_num only [v40, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv40im : Enclosed v40.im (-3528 / 25) (-17199 / 125) := by
    convert ht115 using 1
    all_goals norm_num only [v40, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t116 : ℝ := v40.re * η.re
  have ht116 : Enclosed t116 (-567 / 125000) (567 / 125000) := enclosed_mul (L := (-567 / 125000)) (U := (567 / 125000)) hv40re hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t117 : ℝ := v40.im * η.im
  have ht117 : Enclosed t117 (4695327 / 125000) (24696 / 625) := enclosed_mul (L := (4695327 / 125000)) (U := (24696 / 625)) hv40im hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t118 : ℝ := t116 - t117
  have ht118 : Enclosed t118 (-4939767 / 125000) (-117369 / 3125) := enclosed_sub (L := (-4939767 / 125000)) (U := (-117369 / 3125)) ht116 ht117 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t119 : ℝ := v40.re * η.im
  have ht119 : Enclosed t119 (-1323 / 3125) (1323 / 3125) := enclosed_mul (L := (-1323 / 3125)) (U := (1323 / 3125)) hv40re hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t120 : ℝ := v40.im * η.re
  have ht120 : Enclosed t120 (-1323 / 3125) (1323 / 3125) := enclosed_mul (L := (-1323 / 3125)) (U := (1323 / 3125)) hv40im hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t121 : ℝ := t119 + t120
  have ht121 : Enclosed t121 (-2646 / 3125) (2646 / 3125) := enclosed_add (L := (-2646 / 3125)) (U := (2646 / 3125)) ht119 ht120 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v41 : ℂ := v40*η
  have hv41re : Enclosed v41.re (-4939767 / 125000) (-117369 / 3125) := by
    convert ht118 using 1
    all_goals norm_num only [v41, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv41im : Enclosed v41.im (-2646 / 3125) (2646 / 3125) := by
    convert ht121 using 1
    all_goals norm_num only [v41, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t122 : ℝ := v38.re - v41.re
  have ht122 : Enclosed t122 (102919 / 3125) (4517767 / 125000) := enclosed_sub (L := (102919 / 3125)) (U := (4517767 / 125000)) hv38re hv41re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t123 : ℝ := v38.im - v41.im
  have ht123 : Enclosed t123 (174804 / 3125) (184646 / 3125) := enclosed_sub (L := (174804 / 3125)) (U := (184646 / 3125)) hv38im hv41im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v42 : ℂ := v38-v41
  have hv42re : Enclosed v42.re (102919 / 3125) (4517767 / 125000) := by
    convert ht122 using 1
    all_goals norm_num only [v42, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv42im : Enclosed v42.im (174804 / 3125) (184646 / 3125) := by
    convert ht123 using 1
    all_goals norm_num only [v42, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v43 : ℂ := ((1834 : ℝ) : ℂ)
  have hv43re : Enclosed v43.re 1834 1834 := by
    convert (enclosed_const (1834 : ℝ)) using 1
    all_goals norm_num only [v43, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv43im : Enclosed v43.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v43, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t124 : ℝ := v43.re * η.re
  have ht124 : Enclosed t124 (-2751 / 500) (2751 / 500) := enclosed_mul (L := (-2751 / 500)) (U := (2751 / 500)) hv43re hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t125 : ℝ := v43.im * η.im
  have ht125 : Enclosed t125 0 0 := enclosed_mul (L := 0) (U := 0) hv43im hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t126 : ℝ := t124 - t125
  have ht126 : Enclosed t126 (-2751 / 500) (2751 / 500) := enclosed_sub (L := (-2751 / 500)) (U := (2751 / 500)) ht124 ht125 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t127 : ℝ := v43.re * η.im
  have ht127 : Enclosed t127 (-12838 / 25) (-250341 / 500) := enclosed_mul (L := (-12838 / 25)) (U := (-250341 / 500)) hv43re hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t128 : ℝ := v43.im * η.re
  have ht128 : Enclosed t128 0 0 := enclosed_mul (L := 0) (U := 0) hv43im hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t129 : ℝ := t127 + t128
  have ht129 : Enclosed t129 (-12838 / 25) (-250341 / 500) := enclosed_add (L := (-12838 / 25)) (U := (-250341 / 500)) ht127 ht128 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v44 : ℂ := v43*η
  have hv44re : Enclosed v44.re (-2751 / 500) (2751 / 500) := by
    convert ht126 using 1
    all_goals norm_num only [v44, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv44im : Enclosed v44.im (-12838 / 25) (-250341 / 500) := by
    convert ht129 using 1
    all_goals norm_num only [v44, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t130 : ℝ := v44.re * η.re
  have ht130 : Enclosed t130 (-8253 / 500000) (8253 / 500000) := enclosed_mul (L := (-8253 / 500000)) (U := (8253 / 500000)) hv44re hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t131 : ℝ := v44.im * η.im
  have ht131 : Enclosed t131 (68343093 / 500000) (89866 / 625) := enclosed_mul (L := (68343093 / 500000)) (U := (89866 / 625)) hv44im hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t132 : ℝ := t130 - t131
  have ht132 : Enclosed t132 (-71901053 / 500000) (-1708371 / 12500) := enclosed_sub (L := (-71901053 / 500000)) (U := (-1708371 / 12500)) ht130 ht131 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t133 : ℝ := v44.re * η.im
  have ht133 : Enclosed t133 (-19257 / 12500) (19257 / 12500) := enclosed_mul (L := (-19257 / 12500)) (U := (19257 / 12500)) hv44re hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t134 : ℝ := v44.im * η.re
  have ht134 : Enclosed t134 (-19257 / 12500) (19257 / 12500) := enclosed_mul (L := (-19257 / 12500)) (U := (19257 / 12500)) hv44im hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t135 : ℝ := t133 + t134
  have ht135 : Enclosed t135 (-19257 / 6250) (19257 / 6250) := enclosed_add (L := (-19257 / 6250)) (U := (19257 / 6250)) ht133 ht134 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v45 : ℂ := v44*η
  have hv45re : Enclosed v45.re (-71901053 / 500000) (-1708371 / 12500) := by
    convert ht132 using 1
    all_goals norm_num only [v45, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv45im : Enclosed v45.im (-19257 / 6250) (19257 / 6250) := by
    convert ht135 using 1
    all_goals norm_num only [v45, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v46 : ℂ := ((6 : ℝ) : ℂ)
  have hv46re : Enclosed v46.re 6 6 := by
    convert (enclosed_const (6 : ℝ)) using 1
    all_goals norm_num only [v46, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv46im : Enclosed v46.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v46, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t136 : ℝ := v46.re + v45.re
  have ht136 : Enclosed t136 (-68901053 / 500000) (-1633371 / 12500) := enclosed_add (L := (-68901053 / 500000)) (U := (-1633371 / 12500)) hv46re hv45re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t137 : ℝ := v46.im + v45.im
  have ht137 : Enclosed t137 (-19257 / 6250) (19257 / 6250) := enclosed_add (L := (-19257 / 6250)) (U := (19257 / 6250)) hv46im hv45im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v47 : ℂ := v46+v45
  have hv47re : Enclosed v47.re (-68901053 / 500000) (-1633371 / 12500) := by
    convert ht136 using 1
    all_goals norm_num only [v47, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv47im : Enclosed v47.im (-19257 / 6250) (19257 / 6250) := by
    convert ht137 using 1
    all_goals norm_num only [v47, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t138 : ℝ := u.re + zInner.re
  have ht138 : Enclosed t138 (-29361531999 / 2000000000000) (-27841531987 / 2000000000000) := enclosed_add (L := (-29361531999 / 2000000000000)) (U := (-27841531987 / 2000000000000)) hu.1 hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t139 : ℝ := u.im + zInner.im
  have ht139 : Enclosed t139 (14030616881 / 2000000000000) (15550616893 / 2000000000000) := enclosed_add (L := (14030616881 / 2000000000000)) (U := (15550616893 / 2000000000000)) hu.2 hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v48 : ℂ := u+zInner
  have hv48re : Enclosed v48.re (-29361531999 / 2000000000000) (-27841531987 / 2000000000000) := by
    convert ht138 using 1
    all_goals norm_num only [v48, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv48im : Enclosed v48.im (14030616881 / 2000000000000) (15550616893 / 2000000000000) := by
    convert ht139 using 1
    all_goals norm_num only [v48, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t140 : ℝ := v47.re * v48.re
  have ht140 : Enclosed t140 (45475550943138177 / 25000000000000000) (2023040472424294947 / 1000000000000000000) := enclosed_mul (L := (45475550943138177 / 25000000000000000)) (U := (2023040472424294947 / 1000000000000000000)) hv47re hv48re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t141 : ℝ := v47.im * v48.im
  have ht141 : Enclosed t141 (-299458229508501 / 12500000000000000) (299458229508501 / 12500000000000000) := enclosed_mul (L := (-299458229508501 / 12500000000000000)) (U := (299458229508501 / 12500000000000000)) hv47im hv48im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t142 : ℝ := t140 - t141
  have ht142 : Enclosed t142 (1795065379364847 / 1000000000000000) (2046997130784975027 / 1000000000000000000) := enclosed_sub (L := (1795065379364847 / 1000000000000000)) (U := (2046997130784975027 / 1000000000000000000)) ht140 ht141 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t143 : ℝ := v47.re * v48.im
  have ht143 : Enclosed t143 (-1071453878727288329 / 1000000000000000000) (-22917202725535851 / 25000000000000000) := enclosed_mul (L := (-1071453878727288329 / 1000000000000000000)) (U := (-22917202725535851 / 25000000000000000)) hv47re hv48im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t144 : ℝ := v47.im * v48.re
  have ht144 : Enclosed t144 (-565415021704743 / 12500000000000000) (565415021704743 / 12500000000000000) := enclosed_mul (L := (-565415021704743 / 12500000000000000)) (U := (565415021704743 / 12500000000000000)) hv47im hv48re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t145 : ℝ := t143 + t144
  have ht145 : Enclosed t145 (-1116687080463667769 / 1000000000000000000) (-4357274536425273 / 5000000000000000) := enclosed_add (L := (-1116687080463667769 / 1000000000000000000)) (U := (-4357274536425273 / 5000000000000000)) ht143 ht144 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v49 : ℂ := v47*v48
  have hv49re : Enclosed v49.re (1795065379364847 / 1000000000000000) (2046997130784975027 / 1000000000000000000) := by
    convert ht142 using 1
    all_goals norm_num only [v49, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv49im : Enclosed v49.im (-1116687080463667769 / 1000000000000000000) (-4357274536425273 / 5000000000000000) := by
    convert ht145 using 1
    all_goals norm_num only [v49, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t146 : ℝ := v42.re + v49.re
  have ht146 : Enclosed t146 (34729145379364847 / 1000000000000000) (38189133130784975027 / 1000000000000000000) := enclosed_add (L := (34729145379364847 / 1000000000000000)) (U := (38189133130784975027 / 1000000000000000000)) hv42re hv49re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t147 : ℝ := v42.im + v49.im
  have ht147 : Enclosed t147 (54820592919536332231 / 1000000000000000000) (291076325463574727 / 5000000000000000) := enclosed_add (L := (54820592919536332231 / 1000000000000000000)) (U := (291076325463574727 / 5000000000000000)) hv42im hv49im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v50 : ℂ := v42+v49
  have hv50re : Enclosed v50.re (34729145379364847 / 1000000000000000) (38189133130784975027 / 1000000000000000000) := by
    convert ht146 using 1
    all_goals norm_num only [v50, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv50im : Enclosed v50.im (54820592919536332231 / 1000000000000000000) (291076325463574727 / 5000000000000000) := by
    convert ht147 using 1
    all_goals norm_num only [v50, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v51 : ℂ := ((208 : ℝ) : ℂ)
  have hv51re : Enclosed v51.re 208 208 := by
    convert (enclosed_const (208 : ℝ)) using 1
    all_goals norm_num only [v51, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv51im : Enclosed v51.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v51, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t148 : ℝ := v51.re * η.re
  have ht148 : Enclosed t148 (-78 / 125) (78 / 125) := enclosed_mul (L := (-78 / 125)) (U := (78 / 125)) hv51re hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t149 : ℝ := v51.im * η.im
  have ht149 : Enclosed t149 0 0 := enclosed_mul (L := 0) (U := 0) hv51im hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t150 : ℝ := t148 - t149
  have ht150 : Enclosed t150 (-78 / 125) (78 / 125) := enclosed_sub (L := (-78 / 125)) (U := (78 / 125)) ht148 ht149 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t151 : ℝ := v51.re * η.im
  have ht151 : Enclosed t151 (-1456 / 25) (-7098 / 125) := enclosed_mul (L := (-1456 / 25)) (U := (-7098 / 125)) hv51re hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t152 : ℝ := v51.im * η.re
  have ht152 : Enclosed t152 0 0 := enclosed_mul (L := 0) (U := 0) hv51im hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t153 : ℝ := t151 + t152
  have ht153 : Enclosed t153 (-1456 / 25) (-7098 / 125) := enclosed_add (L := (-1456 / 25)) (U := (-7098 / 125)) ht151 ht152 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v52 : ℂ := v51*η
  have hv52re : Enclosed v52.re (-78 / 125) (78 / 125) := by
    convert ht150 using 1
    all_goals norm_num only [v52, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv52im : Enclosed v52.im (-1456 / 25) (-7098 / 125) := by
    convert ht153 using 1
    all_goals norm_num only [v52, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v53 : ℂ := (((-4) : ℝ) : ℂ)
  have hv53re : Enclosed v53.re (-4) (-4) := by
    convert (enclosed_const ((-4) : ℝ)) using 1
    all_goals norm_num only [v53, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv53im : Enclosed v53.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v53, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t154 : ℝ := v53.re + v52.re
  have ht154 : Enclosed t154 (-578 / 125) (-422 / 125) := enclosed_add (L := (-578 / 125)) (U := (-422 / 125)) hv53re hv52re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t155 : ℝ := v53.im + v52.im
  have ht155 : Enclosed t155 (-1456 / 25) (-7098 / 125) := enclosed_add (L := (-1456 / 25)) (U := (-7098 / 125)) hv53im hv52im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v54 : ℂ := v53+v52
  have hv54re : Enclosed v54.re (-578 / 125) (-422 / 125) := by
    convert ht154 using 1
    all_goals norm_num only [v54, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv54im : Enclosed v54.im (-1456 / 25) (-7098 / 125) := by
    convert ht155 using 1
    all_goals norm_num only [v54, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v55 : ℂ := ((504 : ℝ) : ℂ)
  have hv55re : Enclosed v55.re 504 504 := by
    convert (enclosed_const (504 : ℝ)) using 1
    all_goals norm_num only [v55, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv55im : Enclosed v55.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v55, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t156 : ℝ := v55.re * η.re
  have ht156 : Enclosed t156 (-189 / 125) (189 / 125) := enclosed_mul (L := (-189 / 125)) (U := (189 / 125)) hv55re hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t157 : ℝ := v55.im * η.im
  have ht157 : Enclosed t157 0 0 := enclosed_mul (L := 0) (U := 0) hv55im hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t158 : ℝ := t156 - t157
  have ht158 : Enclosed t158 (-189 / 125) (189 / 125) := enclosed_sub (L := (-189 / 125)) (U := (189 / 125)) ht156 ht157 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t159 : ℝ := v55.re * η.im
  have ht159 : Enclosed t159 (-3528 / 25) (-17199 / 125) := enclosed_mul (L := (-3528 / 25)) (U := (-17199 / 125)) hv55re hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t160 : ℝ := v55.im * η.re
  have ht160 : Enclosed t160 0 0 := enclosed_mul (L := 0) (U := 0) hv55im hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t161 : ℝ := t159 + t160
  have ht161 : Enclosed t161 (-3528 / 25) (-17199 / 125) := enclosed_add (L := (-3528 / 25)) (U := (-17199 / 125)) ht159 ht160 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v56 : ℂ := v55*η
  have hv56re : Enclosed v56.re (-189 / 125) (189 / 125) := by
    convert ht158 using 1
    all_goals norm_num only [v56, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv56im : Enclosed v56.im (-3528 / 25) (-17199 / 125) := by
    convert ht161 using 1
    all_goals norm_num only [v56, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t162 : ℝ := v56.re * η.re
  have ht162 : Enclosed t162 (-567 / 125000) (567 / 125000) := enclosed_mul (L := (-567 / 125000)) (U := (567 / 125000)) hv56re hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t163 : ℝ := v56.im * η.im
  have ht163 : Enclosed t163 (4695327 / 125000) (24696 / 625) := enclosed_mul (L := (4695327 / 125000)) (U := (24696 / 625)) hv56im hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t164 : ℝ := t162 - t163
  have ht164 : Enclosed t164 (-4939767 / 125000) (-117369 / 3125) := enclosed_sub (L := (-4939767 / 125000)) (U := (-117369 / 3125)) ht162 ht163 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t165 : ℝ := v56.re * η.im
  have ht165 : Enclosed t165 (-1323 / 3125) (1323 / 3125) := enclosed_mul (L := (-1323 / 3125)) (U := (1323 / 3125)) hv56re hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t166 : ℝ := v56.im * η.re
  have ht166 : Enclosed t166 (-1323 / 3125) (1323 / 3125) := enclosed_mul (L := (-1323 / 3125)) (U := (1323 / 3125)) hv56im hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t167 : ℝ := t165 + t166
  have ht167 : Enclosed t167 (-2646 / 3125) (2646 / 3125) := enclosed_add (L := (-2646 / 3125)) (U := (2646 / 3125)) ht165 ht166 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v57 : ℂ := v56*η
  have hv57re : Enclosed v57.re (-4939767 / 125000) (-117369 / 3125) := by
    convert ht164 using 1
    all_goals norm_num only [v57, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv57im : Enclosed v57.im (-2646 / 3125) (2646 / 3125) := by
    convert ht167 using 1
    all_goals norm_num only [v57, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t168 : ℝ := v54.re - v57.re
  have ht168 : Enclosed t168 (102919 / 3125) (4517767 / 125000) := enclosed_sub (L := (102919 / 3125)) (U := (4517767 / 125000)) hv54re hv57re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t169 : ℝ := v54.im - v57.im
  have ht169 : Enclosed t169 (-184646 / 3125) (-174804 / 3125) := enclosed_sub (L := (-184646 / 3125)) (U := (-174804 / 3125)) hv54im hv57im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v58 : ℂ := v54-v57
  have hv58re : Enclosed v58.re (102919 / 3125) (4517767 / 125000) := by
    convert ht168 using 1
    all_goals norm_num only [v58, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv58im : Enclosed v58.im (-184646 / 3125) (-174804 / 3125) := by
    convert ht169 using 1
    all_goals norm_num only [v58, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t170 : ℝ := u.re * u.re
  have ht170 : Enclosed t170 (458329 / 10000000000) (567009 / 10000000000) := enclosed_mul (L := (458329 / 10000000000)) (U := (567009 / 10000000000)) hu.1 hu.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t171 : ℝ := u.im * u.im
  have ht171 : Enclosed t171 (6889 / 625000000) (2601 / 156250000) := enclosed_mul (L := (6889 / 625000000)) (U := (2601 / 156250000)) hu.2 hu.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t172 : ℝ := t170 - t171
  have ht172 : Enclosed t172 (58373 / 2000000000) (91357 / 2000000000) := enclosed_sub (L := (58373 / 2000000000)) (U := (91357 / 2000000000)) ht170 ht171 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t173 : ℝ := u.re * u.im
  have ht173 : Enclosed t173 (-38403 / 1250000000) (-56191 / 2500000000) := enclosed_mul (L := (-38403 / 1250000000)) (U := (-56191 / 2500000000)) hu.1 hu.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t174 : ℝ := u.im * u.re
  have ht174 : Enclosed t174 (-38403 / 1250000000) (-56191 / 2500000000) := enclosed_mul (L := (-38403 / 1250000000)) (U := (-56191 / 2500000000)) hu.2 hu.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t175 : ℝ := t173 + t174
  have ht175 : Enclosed t175 (-38403 / 625000000) (-56191 / 1250000000) := enclosed_add (L := (-38403 / 625000000)) (U := (-56191 / 1250000000)) ht173 ht174 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v59 : ℂ := u*u
  have hv59re : Enclosed v59.re (58373 / 2000000000) (91357 / 2000000000) := by
    convert ht172 using 1
    all_goals norm_num only [v59, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv59im : Enclosed v59.im (-38403 / 625000000) (-56191 / 1250000000) := by
    convert ht175 using 1
    all_goals norm_num only [v59, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t176 : ℝ := u.re * zInner.re
  have ht176 : Enclosed t176 (9682137155199 / 200000000000000000) (10769053595247 / 200000000000000000) := enclosed_mul (L := (9682137155199 / 200000000000000000)) (U := (10769053595247 / 200000000000000000)) hu.1 hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t177 : ℝ := u.im * zInner.im
  have ht177 : Enclosed t177 (613421201123 / 50000000000000000) (376921461543 / 25000000000000000) := enclosed_mul (L := (613421201123 / 50000000000000000)) (U := (376921461543 / 25000000000000000)) hu.2 hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t178 : ℝ := t176 - t177
  have ht178 : Enclosed t178 (1333353092571 / 40000000000000000) (1663073758151 / 40000000000000000) := enclosed_sub (L := (1333353092571 / 40000000000000000)) (U := (1663073758151 / 40000000000000000)) ht176 ht177 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t179 : ℝ := u.re * zInner.im
  have ht179 : Enclosed t179 (-5565134520429 / 200000000000000000) (-5003447628437 / 200000000000000000) := enclosed_mul (L := (-5565134520429 / 200000000000000000)) (U := (-5003447628437 / 200000000000000000)) hu.1 hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t180 : ℝ := u.im * zInner.re
  have ht180 : Enclosed t180 (-729378131949 / 25000000000000000) (-1187027154921 / 50000000000000000) := enclosed_mul (L := (-729378131949 / 25000000000000000)) (U := (-1187027154921 / 50000000000000000)) hu.2 hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t181 : ℝ := t179 + t180
  have ht181 : Enclosed t181 (-11400159576021 / 200000000000000000) (-9751556248121 / 200000000000000000) := enclosed_add (L := (-11400159576021 / 200000000000000000)) (U := (-9751556248121 / 200000000000000000)) ht179 ht180 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v60 : ℂ := u*zInner
  have hv60re : Enclosed v60.re (1333353092571 / 40000000000000000) (1663073758151 / 40000000000000000) := by
    convert ht178 using 1
    all_goals norm_num only [v60, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv60im : Enclosed v60.im (-11400159576021 / 200000000000000000) (-9751556248121 / 200000000000000000) := by
    convert ht181 using 1
    all_goals norm_num only [v60, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t182 : ℝ := v59.re + v60.re
  have ht182 : Enclosed t182 (2500813092571 / 40000000000000000) (3490213758151 / 40000000000000000) := enclosed_add (L := (2500813092571 / 40000000000000000)) (U := (3490213758151 / 40000000000000000)) hv59re hv60re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t183 : ℝ := v59.im + v60.im
  have ht183 : Enclosed t183 (-23689119576021 / 200000000000000000) (-18742116248121 / 200000000000000000) := enclosed_add (L := (-23689119576021 / 200000000000000000)) (U := (-18742116248121 / 200000000000000000)) hv59im hv60im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v61 : ℂ := v59+v60
  have hv61re : Enclosed v61.re (2500813092571 / 40000000000000000) (3490213758151 / 40000000000000000) := by
    convert ht182 using 1
    all_goals norm_num only [v61, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv61im : Enclosed v61.im (-23689119576021 / 200000000000000000) (-18742116248121 / 200000000000000000) := by
    convert ht183 using 1
    all_goals norm_num only [v61, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v62 : ℂ := zInner*zInner
  have hv62re : Enclosed v62.re (37478149779021798679 / 1000000000000000000000000) (37478149909174691961 / 1000000000000000000000000) := by
    convert ht2 using 1
    all_goals norm_num only [v62, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv62im : Enclosed v62.im (-26424285996897364777 / 500000000000000000000000) (-3303035741477614767 / 62500000000000000000000) := by
    convert ht5 using 1
    all_goals norm_num only [v62, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t184 : ℝ := v61.re + v62.re
  have ht184 : Enclosed t184 (99998477093296798679 / 1000000000000000000000000) (124733493862949691961 / 1000000000000000000000000) := enclosed_add (L := (99998477093296798679 / 1000000000000000000000000)) (U := (124733493862949691961 / 1000000000000000000000000)) hv61re hv62re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t185 : ℝ := v61.im + v62.im
  have ht185 : Enclosed t185 (-85647084936949864777 / 500000000000000000000000) (-9159947069015427267 / 62500000000000000000000) := enclosed_add (L := (-85647084936949864777 / 500000000000000000000000)) (U := (-9159947069015427267 / 62500000000000000000000)) hv61im hv62im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v63 : ℂ := v61+v62
  have hv63re : Enclosed v63.re (99998477093296798679 / 1000000000000000000000000) (124733493862949691961 / 1000000000000000000000000) := by
    convert ht184 using 1
    all_goals norm_num only [v63, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv63im : Enclosed v63.im (-85647084936949864777 / 500000000000000000000000) (-9159947069015427267 / 62500000000000000000000) := by
    convert ht185 using 1
    all_goals norm_num only [v63, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t186 : ℝ := v58.re * v63.re
  have ht186 : Enclosed t186 (1646678922234402115719 / 500000000000000000000000) (4508134898949893128013 / 1000000000000000000000000) := enclosed_mul (L := (1646678922234402115719 / 500000000000000000000000)) (U := (4508134898949893128013 / 1000000000000000000000000)) hv58re hv63re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t187 : ℝ := v58.im * v63.im
  have ht187 : Enclosed t187 (8198120383755124469661 / 1000000000000000000000000) (10121210652971548628233 / 1000000000000000000000000) := enclosed_mul (L := (8198120383755124469661 / 1000000000000000000000000)) (U := (10121210652971548628233 / 1000000000000000000000000)) hv58im hv63im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t188 : ℝ := t186 - t187
  have ht188 : Enclosed t188 (-1365570561700548879359 / 200000000000000000000000) (-230624092800326958853 / 62500000000000000000000) := enclosed_sub (L := (-1365570561700548879359 / 200000000000000000000000)) (U := (-230624092800326958853 / 62500000000000000000000)) ht186 ht187 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t189 : ℝ := v58.re * v63.im
  have ht189 : Enclosed t189 (-12091674186698411867 / 1953125000000000000000) (-603348859133439205691 / 125000000000000000000000) := enclosed_mul (L := (-12091674186698411867 / 1953125000000000000000)) (U := (-603348859133439205691 / 125000000000000000000000)) hv58re hv63im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t190 : ℝ := v58.im * v63.re
  have ht190 : Enclosed t190 (-3685046513250913411493 / 500000000000000000000000) (-559364281274132915081 / 100000000000000000000000) := enclosed_mul (L := (-3685046513250913411493 / 500000000000000000000000)) (U := (-559364281274132915081 / 100000000000000000000000)) hv58im hv63re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t191 : ℝ := t189 + t190
  have ht191 : Enclosed t191 (-1356103021009141369889 / 100000000000000000000000) (-5210216842904421398169 / 500000000000000000000000) := enclosed_add (L := (-1356103021009141369889 / 100000000000000000000000)) (U := (-5210216842904421398169 / 500000000000000000000000)) ht189 ht190 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v64 : ℂ := v58*v63
  have hv64re : Enclosed v64.re (-1365570561700548879359 / 200000000000000000000000) (-230624092800326958853 / 62500000000000000000000) := by
    convert ht188 using 1
    all_goals norm_num only [v64, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv64im : Enclosed v64.im (-1356103021009141369889 / 100000000000000000000000) (-5210216842904421398169 / 500000000000000000000000) := by
    convert ht191 using 1
    all_goals norm_num only [v64, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t192 : ℝ := v50.re + v64.re
  have ht192 : Enclosed t192 (6944463505311268851120641 / 200000000000000000000000) (2386590196581260612228647 / 62500000000000000000000) := enclosed_add (L := (6944463505311268851120641 / 200000000000000000000000)) (U := (2386590196581260612228647 / 62500000000000000000000)) hv50re hv64re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t193 : ℝ := v50.im + v64.im
  have ht193 : Enclosed t193 (5480703188932624081730111 / 100000000000000000000000) (29102422329514568278601831 / 500000000000000000000000) := enclosed_add (L := (5480703188932624081730111 / 100000000000000000000000)) (U := (29102422329514568278601831 / 500000000000000000000000)) hv50im hv64im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v65 : ℂ := v50+v64
  have hv65re : Enclosed v65.re (6944463505311268851120641 / 200000000000000000000000) (2386590196581260612228647 / 62500000000000000000000) := by
    convert ht192 using 1
    all_goals norm_num only [v65, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv65im : Enclosed v65.im (5480703188932624081730111 / 100000000000000000000000) (29102422329514568278601831 / 500000000000000000000000) := by
    convert ht193 using 1
    all_goals norm_num only [v65, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v66 : ℂ := ((1 : ℝ) : ℂ)
  have hv66re : Enclosed v66.re 1 1 := by
    convert (enclosed_const (1 : ℝ)) using 1
    all_goals norm_num only [v66, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv66im : Enclosed v66.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v66, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t194 : ℝ := v66.re + η.re
  have ht194 : Enclosed t194 (997 / 1000) (1003 / 1000) := enclosed_add (L := (997 / 1000)) (U := (1003 / 1000)) hv66re hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t195 : ℝ := v66.im + η.im
  have ht195 : Enclosed t195 (-7 / 25) (-273 / 1000) := enclosed_add (L := (-7 / 25)) (U := (-273 / 1000)) hv66im hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v67 : ℂ := v66+η
  have hv67re : Enclosed v67.re (997 / 1000) (1003 / 1000) := by
    convert ht194 using 1
    all_goals norm_num only [v67, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv67im : Enclosed v67.im (-7 / 25) (-273 / 1000) := by
    convert ht195 using 1
    all_goals norm_num only [v67, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v68 : ℂ := ((7 : ℝ) : ℂ)
  have hv68re : Enclosed v68.re 7 7 := by
    convert (enclosed_const (7 : ℝ)) using 1
    all_goals norm_num only [v68, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv68im : Enclosed v68.im 0 0 := by
    convert (enclosed_const (0 : ℝ)) using 1
    all_goals norm_num only [v68, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t196 : ℝ := v68.re * η.re
  have ht196 : Enclosed t196 (-21 / 1000) (21 / 1000) := enclosed_mul (L := (-21 / 1000)) (U := (21 / 1000)) hv68re hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t197 : ℝ := v68.im * η.im
  have ht197 : Enclosed t197 0 0 := enclosed_mul (L := 0) (U := 0) hv68im hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t198 : ℝ := t196 - t197
  have ht198 : Enclosed t198 (-21 / 1000) (21 / 1000) := enclosed_sub (L := (-21 / 1000)) (U := (21 / 1000)) ht196 ht197 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t199 : ℝ := v68.re * η.im
  have ht199 : Enclosed t199 (-49 / 25) (-1911 / 1000) := enclosed_mul (L := (-49 / 25)) (U := (-1911 / 1000)) hv68re hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t200 : ℝ := v68.im * η.re
  have ht200 : Enclosed t200 0 0 := enclosed_mul (L := 0) (U := 0) hv68im hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t201 : ℝ := t199 + t200
  have ht201 : Enclosed t201 (-49 / 25) (-1911 / 1000) := enclosed_add (L := (-49 / 25)) (U := (-1911 / 1000)) ht199 ht200 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v69 : ℂ := v68*η
  have hv69re : Enclosed v69.re (-21 / 1000) (21 / 1000) := by
    convert ht198 using 1
    all_goals norm_num only [v69, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv69im : Enclosed v69.im (-49 / 25) (-1911 / 1000) := by
    convert ht201 using 1
    all_goals norm_num only [v69, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t202 : ℝ := v69.re * η.re
  have ht202 : Enclosed t202 (-63 / 1000000) (63 / 1000000) := enclosed_mul (L := (-63 / 1000000)) (U := (63 / 1000000)) hv69re hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t203 : ℝ := v69.im * η.im
  have ht203 : Enclosed t203 (521703 / 1000000) (343 / 625) := enclosed_mul (L := (521703 / 1000000)) (U := (343 / 625)) hv69im hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t204 : ℝ := t202 - t203
  have ht204 : Enclosed t204 (-548863 / 1000000) (-13041 / 25000) := enclosed_sub (L := (-548863 / 1000000)) (U := (-13041 / 25000)) ht202 ht203 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t205 : ℝ := v69.re * η.im
  have ht205 : Enclosed t205 (-147 / 25000) (147 / 25000) := enclosed_mul (L := (-147 / 25000)) (U := (147 / 25000)) hv69re hp.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t206 : ℝ := v69.im * η.re
  have ht206 : Enclosed t206 (-147 / 25000) (147 / 25000) := enclosed_mul (L := (-147 / 25000)) (U := (147 / 25000)) hv69im hp.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t207 : ℝ := t205 + t206
  have ht207 : Enclosed t207 (-147 / 12500) (147 / 12500) := enclosed_add (L := (-147 / 12500)) (U := (147 / 12500)) ht205 ht206 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v70 : ℂ := v69*η
  have hv70re : Enclosed v70.re (-548863 / 1000000) (-13041 / 25000) := by
    convert ht204 using 1
    all_goals norm_num only [v70, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv70im : Enclosed v70.im (-147 / 12500) (147 / 12500) := by
    convert ht207 using 1
    all_goals norm_num only [v70, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t208 : ℝ := v67.re + v70.re
  have ht208 : Enclosed t208 (448137 / 1000000) (6017 / 12500) := enclosed_add (L := (448137 / 1000000)) (U := (6017 / 12500)) hv67re hv70re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t209 : ℝ := v67.im + v70.im
  have ht209 : Enclosed t209 (-3647 / 12500) (-6531 / 25000) := enclosed_add (L := (-3647 / 12500)) (U := (-6531 / 25000)) hv67im hv70im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v71 : ℂ := v67+v70
  have hv71re : Enclosed v71.re (448137 / 1000000) (6017 / 12500) := by
    convert ht208 using 1
    all_goals norm_num only [v71, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv71im : Enclosed v71.im (-3647 / 12500) (-6531 / 25000) := by
    convert ht209 using 1
    all_goals norm_num only [v71, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v72 : ℂ := u*u
  have hv72re : Enclosed v72.re (58373 / 2000000000) (91357 / 2000000000) := by
    convert ht172 using 1
    all_goals norm_num only [v72, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv72im : Enclosed v72.im (-38403 / 625000000) (-56191 / 1250000000) := by
    convert ht175 using 1
    all_goals norm_num only [v72, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t210 : ℝ := v72.re * u.re
  have ht210 : Enclosed t210 (-68791821 / 200000000000000) (-39518521 / 200000000000000) := enclosed_mul (L := (-68791821 / 200000000000000)) (U := (-39518521 / 200000000000000)) hv72re hu.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t211 : ℝ := v72.im * u.im
  have ht211 : Enclosed t211 (-1958553 / 7812500000000) (-4663853 / 31250000000000) := enclosed_mul (L := (-1958553 / 7812500000000)) (U := (-4663853 / 31250000000000)) hv72im hu.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t212 : ℝ := t210 - t211
  have ht212 : Enclosed t212 (-194715809 / 1000000000000000) (53102179 / 1000000000000000) := enclosed_sub (L := (-194715809 / 1000000000000000)) (U := (53102179 / 1000000000000000)) ht210 ht211 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t213 : ℝ := v72.re * u.im
  have ht213 : Enclosed t213 (4844959 / 50000000000000) (4659207 / 25000000000000) := enclosed_mul (L := (4844959 / 50000000000000)) (U := (4659207 / 25000000000000)) hv72re hu.2 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t214 : ℝ := v72.im * u.re
  have ht214 : Enclosed t214 (38041307 / 125000000000000) (28917459 / 62500000000000) := enclosed_mul (L := (38041307 / 125000000000000)) (U := (28917459 / 62500000000000)) hv72im hu.1 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t215 : ℝ := t213 + t214
  have ht215 : Enclosed t215 (100307409 / 250000000000000) (81130953 / 125000000000000) := enclosed_add (L := (100307409 / 250000000000000)) (U := (81130953 / 125000000000000)) ht213 ht214 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v73 : ℂ := v72*u
  have hv73re : Enclosed v73.re (-194715809 / 1000000000000000) (53102179 / 1000000000000000) := by
    convert ht212 using 1
    all_goals norm_num only [v73, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv73im : Enclosed v73.im (100307409 / 250000000000000) (81130953 / 125000000000000) := by
    convert ht215 using 1
    all_goals norm_num only [v73, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v74 : ℂ := u*u
  have hv74re : Enclosed v74.re (58373 / 2000000000) (91357 / 2000000000) := by
    convert ht172 using 1
    all_goals norm_num only [v74, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv74im : Enclosed v74.im (-38403 / 625000000) (-56191 / 1250000000) := by
    convert ht175 using 1
    all_goals norm_num only [v74, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t216 : ℝ := v74.re * zInner.re
  have ht216 : Enclosed t216 (-1306545058832643 / 4000000000000000000000) (-834823326677151 / 4000000000000000000000) := enclosed_mul (L := (-1306545058832643 / 4000000000000000000000)) (U := (-834823326677151 / 4000000000000000000000)) hv74re hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t217 : ℝ := v74.im * zInner.im
  have ht217 : Enclosed t217 (-283821860541879 / 1250000000000000000000) (-415286153160271 / 2500000000000000000000) := enclosed_mul (L := (-283821860541879 / 1250000000000000000000)) (U := (-415286153160271 / 2500000000000000000000)) hv74im hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t218 : ℝ := t216 - t217
  have ht218 : Enclosed t218 (-3210436068881047 / 20000000000000000000000) (367033135284309 / 20000000000000000000000) := enclosed_sub (L := (-3210436068881047 / 20000000000000000000000)) (U := (367033135284309 / 20000000000000000000000)) ht216 ht217 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t219 : ℝ := v74.re * zInner.im
  have ht219 : Enclosed t219 (431412479194613 / 4000000000000000000000) (675184587493801 / 4000000000000000000000) := enclosed_mul (L := (431412479194613 / 4000000000000000000000)) (U := (675184587493801 / 4000000000000000000000)) hv74re hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t220 : ℝ := v74.im * zInner.re
  have ht220 : Enclosed t220 (803617383881517 / 2500000000000000000000) (549221733357597 / 1250000000000000000000) := enclosed_mul (L := (803617383881517 / 2500000000000000000000)) (U := (549221733357597 / 1250000000000000000000)) hv74im hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t221 : ℝ := t219 + t220
  have ht221 : Enclosed t221 (8586001467025201 / 20000000000000000000000) (12163470671190557 / 20000000000000000000000) := enclosed_add (L := (8586001467025201 / 20000000000000000000000)) (U := (12163470671190557 / 20000000000000000000000)) ht219 ht220 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v75 : ℂ := v74*zInner
  have hv75re : Enclosed v75.re (-3210436068881047 / 20000000000000000000000) (367033135284309 / 20000000000000000000000) := by
    convert ht218 using 1
    all_goals norm_num only [v75, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv75im : Enclosed v75.im (8586001467025201 / 20000000000000000000000) (12163470671190557 / 20000000000000000000000) := by
    convert ht221 using 1
    all_goals norm_num only [v75, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t222 : ℝ := v73.re + v75.re
  have ht222 : Enclosed t222 (-7104752248881047 / 20000000000000000000000) (1429076715284309 / 20000000000000000000000) := enclosed_add (L := (-7104752248881047 / 20000000000000000000000)) (U := (1429076715284309 / 20000000000000000000000)) hv73re hv75re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t223 : ℝ := v73.im + v75.im
  have ht223 : Enclosed t223 (16610594187025201 / 20000000000000000000000) (25144423151190557 / 20000000000000000000000) := enclosed_add (L := (16610594187025201 / 20000000000000000000000)) (U := (25144423151190557 / 20000000000000000000000)) hv73im hv75im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v76 : ℂ := v73+v75
  have hv76re : Enclosed v76.re (-7104752248881047 / 20000000000000000000000) (1429076715284309 / 20000000000000000000000) := by
    convert ht222 using 1
    all_goals norm_num only [v76, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv76im : Enclosed v76.im (16610594187025201 / 20000000000000000000000) (25144423151190557 / 20000000000000000000000) := by
    convert ht223 using 1
    all_goals norm_num only [v76, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v77 : ℂ := u*zInner
  have hv77re : Enclosed v77.re (1333353092571 / 40000000000000000) (1663073758151 / 40000000000000000) := by
    convert ht178 using 1
    all_goals norm_num only [v77, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv77im : Enclosed v77.im (-11400159576021 / 200000000000000000) (-9751556248121 / 200000000000000000) := by
    convert ht181 using 1
    all_goals norm_num only [v77, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t224 : ℝ := v77.re * zInner.re
  have ht224 : Enclosed t224 (-14865314105558571 / 50000000000000000000000) (-238362398792119107 / 1000000000000000000000000) := enclosed_mul (L := (-14865314105558571 / 50000000000000000000000)) (U := (-238362398792119107 / 1000000000000000000000000)) hv77re hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t225 : ℝ := v77.im * zInner.im
  have ht225 : Enclosed t225 (-210635529863591301 / 1000000000000000000000000) (-180175040558460217 / 1000000000000000000000000) := enclosed_mul (L := (-210635529863591301 / 1000000000000000000000000)) (U := (-180175040558460217 / 1000000000000000000000000)) hv77im hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t226 : ℝ := t224 - t225
  have ht226 : Enclosed t226 (-117131241552711203 / 1000000000000000000000000) (-13863434464263903 / 500000000000000000000000) := enclosed_sub (L := (-117131241552711203 / 1000000000000000000000000)) (U := (-13863434464263903 / 500000000000000000000000)) ht224 ht225 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t227 : ℝ := v77.re * zInner.im
  have ht227 : Enclosed t227 (123178773428609853 / 1000000000000000000000000) (76819631320598607 / 500000000000000000000000) := enclosed_mul (L := (123178773428609853 / 1000000000000000000000000)) (U := (76819631320598607 / 500000000000000000000000)) hv77re hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t228 : ℝ := v77.im * zInner.re
  have ht228 : Enclosed t228 (13946219360553219 / 40000000000000000000000) (25474960464089157 / 62500000000000000000000) := enclosed_mul (L := (13946219360553219 / 40000000000000000000000)) (U := (25474960464089157 / 62500000000000000000000)) hv77im hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t229 : ℝ := t227 + t228
  have ht229 : Enclosed t229 (58979282180305041 / 125000000000000000000000) (280619315033311863 / 500000000000000000000000) := enclosed_add (L := (58979282180305041 / 125000000000000000000000)) (U := (280619315033311863 / 500000000000000000000000)) ht227 ht228 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v78 : ℂ := v77*zInner
  have hv78re : Enclosed v78.re (-117131241552711203 / 1000000000000000000000000) (-13863434464263903 / 500000000000000000000000) := by
    convert ht226 using 1
    all_goals norm_num only [v78, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv78im : Enclosed v78.im (58979282180305041 / 125000000000000000000000) (280619315033311863 / 500000000000000000000000) := by
    convert ht229 using 1
    all_goals norm_num only [v78, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t230 : ℝ := v76.re + v78.re
  have ht230 : Enclosed t230 (-472368853996763553 / 1000000000000000000000000) (10931741708921911 / 250000000000000000000000) := enclosed_add (L := (-472368853996763553 / 1000000000000000000000000)) (U := (10931741708921911 / 250000000000000000000000)) hv76re hv78re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t231 : ℝ := v76.im + v78.im
  have ht231 : Enclosed t231 (651181983396850189 / 500000000000000000000000) (227307473453268947 / 125000000000000000000000) := enclosed_add (L := (651181983396850189 / 500000000000000000000000)) (U := (227307473453268947 / 125000000000000000000000)) hv76im hv78im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v79 : ℂ := v76+v78
  have hv79re : Enclosed v79.re (-472368853996763553 / 1000000000000000000000000) (10931741708921911 / 250000000000000000000000) := by
    convert ht230 using 1
    all_goals norm_num only [v79, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv79im : Enclosed v79.im (651181983396850189 / 500000000000000000000000) (227307473453268947 / 125000000000000000000000) := by
    convert ht231 using 1
    all_goals norm_num only [v79, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let v80 : ℂ := zInner*zInner
  have hv80re : Enclosed v80.re (37478149779021798679 / 1000000000000000000000000) (37478149909174691961 / 1000000000000000000000000) := by
    convert ht2 using 1
    all_goals norm_num only [v80, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv80im : Enclosed v80.im (-26424285996897364777 / 500000000000000000000000) (-3303035741477614767 / 62500000000000000000000) := by
    convert ht5 using 1
    all_goals norm_num only [v80, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t232 : ℝ := v80.re * zInner.re
  have ht232 : Enclosed t232 (-267997480094690401 / 1000000000000000000000000) (-267997478939128617 / 1000000000000000000000000) := enclosed_mul (L := (-267997480094690401 / 1000000000000000000000000)) (U := (-267997478939128617 / 1000000000000000000000000)) hv80re hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t233 : ℝ := v80.im * zInner.im
  have ht233 : Enclosed t233 (-19529177447413301 / 100000000000000000000000) (-48822943419021623 / 250000000000000000000000) := enclosed_mul (L := (-19529177447413301 / 100000000000000000000000)) (U := (-48822943419021623 / 250000000000000000000000)) hv80im hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t234 : ℝ := t232 - t233
  have ht234 : Enclosed t234 (-72705706418603909 / 1000000000000000000000000) (-72705704464995607 / 1000000000000000000000000) := enclosed_sub (L := (-72705706418603909 / 1000000000000000000000000)) (U := (-72705704464995607 / 1000000000000000000000000)) ht232 ht233 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t235 : ℝ := v80.re * zInner.im
  have ht235 : Enclosed t235 (69246661606371231 / 500000000000000000000000) (8655832744910403 / 62500000000000000000000) := enclosed_mul (L := (69246661606371231 / 500000000000000000000000)) (U := (8655832744910403 / 62500000000000000000000)) hv80re hui (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t236 : ℝ := v80.im * zInner.re
  have ht236 : Enclosed t236 (377907770487570961 / 1000000000000000000000000) (188953885867677639 / 500000000000000000000000) := enclosed_mul (L := (377907770487570961 / 1000000000000000000000000)) (U := (188953885867677639 / 500000000000000000000000)) hv80im hur (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t237 : ℝ := t235 + t236
  have ht237 : Enclosed t237 (516401093700313423 / 1000000000000000000000000) (258200547826960863 / 500000000000000000000000) := enclosed_add (L := (516401093700313423 / 1000000000000000000000000)) (U := (258200547826960863 / 500000000000000000000000)) ht235 ht236 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v81 : ℂ := v80*zInner
  have hv81re : Enclosed v81.re (-72705706418603909 / 1000000000000000000000000) (-72705704464995607 / 1000000000000000000000000) := by
    convert ht234 using 1
    all_goals norm_num only [v81, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv81im : Enclosed v81.im (516401093700313423 / 1000000000000000000000000) (258200547826960863 / 500000000000000000000000) := by
    convert ht237 using 1
    all_goals norm_num only [v81, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t238 : ℝ := v79.re + v81.re
  have ht238 : Enclosed t238 (-272537280207683731 / 500000000000000000000000) (-28978737629307963 / 1000000000000000000000000) := enclosed_add (L := (-272537280207683731 / 500000000000000000000000)) (U := (-28978737629307963 / 1000000000000000000000000)) hv79re hv81re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t239 : ℝ := v79.im + v81.im
  have ht239 : Enclosed t239 (1818765060494013801 / 1000000000000000000000000) (1167430441640036651 / 500000000000000000000000) := enclosed_add (L := (1818765060494013801 / 1000000000000000000000000)) (U := (1167430441640036651 / 500000000000000000000000)) hv79im hv81im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v82 : ℂ := v79+v81
  have hv82re : Enclosed v82.re (-272537280207683731 / 500000000000000000000000) (-28978737629307963 / 1000000000000000000000000) := by
    convert ht238 using 1
    all_goals norm_num only [v82, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv82im : Enclosed v82.im (1818765060494013801 / 1000000000000000000000000) (1167430441640036651 / 500000000000000000000000) := by
    convert ht239 using 1
    all_goals norm_num only [v82, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t240 : ℝ := v71.re * v82.re
  have ht240 : Enclosed t240 (-131188545200770641 / 500000000000000000000000) (-6493222272492591 / 500000000000000000000000) := enclosed_mul (L := (-131188545200770641 / 500000000000000000000000)) (U := (-6493222272492591 / 500000000000000000000000)) hv71re hv82re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t241 : ℝ := v71.im * v82.im
  have ht241 : Enclosed t241 (-681219011305794187 / 1000000000000000000000000) (-95026836880691233 / 200000000000000000000000) := enclosed_mul (L := (-681219011305794187 / 1000000000000000000000000)) (U := (-95026836880691233 / 200000000000000000000000)) hv71im hv82im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t242 : ℝ := t240 - t241
  have ht242 : Enclosed t242 (212757094001914883 / 1000000000000000000000000) (133646513352161801 / 200000000000000000000000) := enclosed_sub (L := (212757094001914883 / 1000000000000000000000000)) (U := (133646513352161801 / 200000000000000000000000)) ht240 ht241 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t243 : ℝ := v71.re * v82.im
  have ht243 : Enclosed t243 (407527958957302931 / 500000000000000000000000) (224781726955139217 / 200000000000000000000000) := enclosed_mul (L := (407527958957302931 / 500000000000000000000000)) (U := (224781726955139217 / 200000000000000000000000)) hv71re hv82im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t244 : ℝ := v71.im * v82.re
  have ht244 : Enclosed t244 (1892601354570103 / 250000000000000000000000) (159030953746787611 / 1000000000000000000000000) := enclosed_mul (L := (1892601354570103 / 250000000000000000000000)) (U := (159030953746787611 / 1000000000000000000000000)) hv71im hv82re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t245 : ℝ := t243 + t244
  have ht245 : Enclosed t245 (411313161666443137 / 500000000000000000000000) (80183724282655231 / 62500000000000000000000) := enclosed_add (L := (411313161666443137 / 500000000000000000000000)) (U := (80183724282655231 / 62500000000000000000000)) ht243 ht244 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v83 : ℂ := v71*v82
  have hv83re : Enclosed v83.re (212757094001914883 / 1000000000000000000000000) (133646513352161801 / 200000000000000000000000) := by
    convert ht242 using 1
    all_goals norm_num only [v83, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv83im : Enclosed v83.im (411313161666443137 / 500000000000000000000000) (80183724282655231 / 62500000000000000000000) := by
    convert ht245 using 1
    all_goals norm_num only [v83, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t246 : ℝ := v65.re + v83.re
  have ht246 : Enclosed t246 (4340289717414179782189761 / 125000000000000000000000) (38185443813532736556467357 / 1000000000000000000000000) := enclosed_add (L := (4340289717414179782189761 / 125000000000000000000000)) (U := (38185443813532736556467357 / 1000000000000000000000000)) hv65re hv83re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t247 : ℝ := v65.im + v83.im
  have ht247 : Enclosed t247 (6850879088994070518773423 / 125000000000000000000000) (29102422970984362539843679 / 500000000000000000000000) := enclosed_add (L := (6850879088994070518773423 / 125000000000000000000000)) (U := (29102422970984362539843679 / 500000000000000000000000)) hv65im hv83im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v84 : ℂ := v65+v83
  have hv84re : Enclosed v84.re (4340289717414179782189761 / 125000000000000000000000) (38185443813532736556467357 / 1000000000000000000000000) := by
    convert ht246 using 1
    all_goals norm_num only [v84, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv84im : Enclosed v84.im (6850879088994070518773423 / 125000000000000000000000) (29102422970984362539843679 / 500000000000000000000000) := by
    convert ht247 using 1
    all_goals norm_num only [v84, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t248 : ℝ := -(v34.re)
  have ht248 : Enclosed t248 (55755947326581594902361 / 100000000000000000000000) (158828340569848240583167 / 250000000000000000000000) := enclosed_neg (L := (55755947326581594902361 / 100000000000000000000000)) (U := (158828340569848240583167 / 250000000000000000000000)) hv34re (by norm_num) (by norm_num)
  let t249 : ℝ := -(v34.im)
  have ht249 : Enclosed t249 (6627921351042072760953401 / 1000000000000000000000000) (3357194188824341539686859 / 500000000000000000000000) := enclosed_neg (L := (6627921351042072760953401 / 1000000000000000000000000)) (U := (3357194188824341539686859 / 500000000000000000000000)) hv34im (by norm_num) (by norm_num)
  let v85 : ℂ := -v34
  have hv85re : Enclosed v85.re (55755947326581594902361 / 100000000000000000000000) (158828340569848240583167 / 250000000000000000000000) := by
    convert ht248 using 1
    all_goals norm_num only [v85, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv85im : Enclosed v85.im (6627921351042072760953401 / 1000000000000000000000000) (3357194188824341539686859 / 500000000000000000000000) := by
    convert ht249 using 1
    all_goals norm_num only [v85, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t250 : ℝ := (v84.re)^2
  have ht250 : Enclosed t250 (1205639349189840677659301357 / 1000000000000000000000000) (729064059618232771328757267 / 500000000000000000000000) := enclosed_pow_two (L := (1205639349189840677659301357 / 1000000000000000000000000)) (U := (729064059618232771328757267 / 500000000000000000000000)) hv84re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t251 : ℝ := (v84.im)^2
  have ht251 : Enclosed t251 (3003810834689038438599199121 / 1000000000000000000000000) (338780409112831316352670967 / 100000000000000000000000) := enclosed_pow_two (L := (3003810834689038438599199121 / 1000000000000000000000000)) (U := (338780409112831316352670967 / 100000000000000000000000)) hv84im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t252 : ℝ := t250 + t251
  have ht252 : Enclosed t252 (2104725091939439558129250239 / 500000000000000000000000) (1211483052591194676546056051 / 250000000000000000000000) := enclosed_add (L := (2104725091939439558129250239 / 500000000000000000000000)) (U := (1211483052591194676546056051 / 250000000000000000000000)) ht250 ht251 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t253 : ℝ := (t252)⁻¹
  have ht253 : Enclosed t253 (103179322015807229051 / 500000000000000000000000) (5939017902086981699 / 25000000000000000000000) := enclosed_inv_pos (L := (103179322015807229051 / 500000000000000000000000)) (U := (5939017902086981699 / 25000000000000000000000)) ht252 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t254 : ℝ := v84.re * t253
  have ht254 : Enclosed t254 (7165250406319593869173 / 1000000000000000000000000) (2267840344077075070519 / 250000000000000000000000) := enclosed_mul (L := (7165250406319593869173 / 1000000000000000000000000)) (U := (2267840344077075070519 / 250000000000000000000000)) hv84re ht253 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t255 : ℝ := -(v84.im)
  have ht255 : Enclosed t255 (-29102422970984362539843679 / 500000000000000000000000) (-6850879088994070518773423 / 125000000000000000000000) := enclosed_neg (L := (-29102422970984362539843679 / 500000000000000000000000)) (U := (-6850879088994070518773423 / 125000000000000000000000)) hv84im (by norm_num) (by norm_num)
  let t256 : ℝ := t255 * t253
  have ht256 : Enclosed t256 (-6913592440751341355249 / 500000000000000000000000) (-5654952476917434184861 / 500000000000000000000000) := enclosed_mul (L := (-6913592440751341355249 / 500000000000000000000000)) (U := (-5654952476917434184861 / 500000000000000000000000)) ht255 ht253 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v86 : ℂ := v84⁻¹
  have hv86re : Enclosed v86.re (7165250406319593869173 / 1000000000000000000000000) (2267840344077075070519 / 250000000000000000000000) := by
    convert ht254 using 1
    all_goals norm_num only [v86, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv86im : Enclosed v86.im (-6913592440751341355249 / 500000000000000000000000) (-5654952476917434184861 / 500000000000000000000000) := by
    convert ht256 using 1
    all_goals norm_num only [v86, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  let t257 : ℝ := v85.re * v86.re
  have ht257 : Enclosed t257 (3995053242365226464017 / 1000000000000000000000000) (5763157096433847928029 / 1000000000000000000000000) := enclosed_mul (L := (3995053242365226464017 / 1000000000000000000000000)) (U := (5763157096433847928029 / 1000000000000000000000000)) hv85re hv86re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t258 : ℝ := v85.im * v86.im
  have ht258 : Enclosed t258 (-9284108946396119595369 / 100000000000000000000000) (-74961160521778632323483 / 1000000000000000000000000) := enclosed_mul (L := (-9284108946396119595369 / 100000000000000000000000)) (U := (-74961160521778632323483 / 1000000000000000000000000)) hv85im hv86im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t259 : ℝ := t257 - t258
  have ht259 : Enclosed t259 (6316497101131508703 / 80000000000000000000) (98604246560395043881719 / 1000000000000000000000000) := enclosed_sub (L := (6316497101131508703 / 80000000000000000000)) (U := (98604246560395043881719 / 1000000000000000000000000)) ht257 ht258 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t260 : ℝ := v85.re * v86.im
  have ht260 : Enclosed t260 (-8784595317926259109591 / 1000000000000000000000000) (-6305944648746611655917 / 1000000000000000000000000) := enclosed_mul (L := (-8784595317926259109591 / 1000000000000000000000000)) (U := (-6305944648746611655917 / 1000000000000000000000000)) hv85re hv86im (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t261 : ℝ := v85.im * v86.re
  have ht261 : Enclosed t261 (1484084879800266356333 / 31250000000000000000000) (60908643394535613214293 / 1000000000000000000000000) := enclosed_mul (L := (1484084879800266356333 / 31250000000000000000000)) (U := (60908643394535613214293 / 1000000000000000000000000)) hv85im hv86re (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let t262 : ℝ := t260 + t261
  have ht262 : Enclosed t262 (7741224167136452858613 / 200000000000000000000000) (6825337343223625194797 / 125000000000000000000000) := enclosed_add (L := (7741224167136452858613 / 200000000000000000000000)) (U := (6825337343223625194797 / 125000000000000000000000)) ht260 ht261 (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper]) (by norm_num [cLo, cHi, wLower, wUpper, innerReLower, innerReUpper, innerImLower, innerImUpper])
  let v87 : ℂ := v85*v86
  have hv87re : Enclosed v87.re (6316497101131508703 / 80000000000000000000) (98604246560395043881719 / 1000000000000000000000000) := by
    convert ht259 using 1
    all_goals norm_num only [v87, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have hv87im : Enclosed v87.im (7741224167136452858613 / 200000000000000000000000) (6825337343223625194797 / 125000000000000000000000) := by
    convert ht262 using 1
    all_goals norm_num only [v87, Complex.add_re, Complex.add_im, Complex.sub_re, Complex.sub_im, Complex.neg_re, Complex.neg_im, Complex.mul_re, Complex.mul_im, Complex.inv_re, Complex.inv_im, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im, Complex.ofReal_div, Complex.ofReal_ofNat, Complex.div_re, Complex.div_im, Complex.I_re, Complex.I_im, Complex.conj_re, Complex.conj_im, div_eq_mul_inv, cLo, cHi, sLower, sUpper, wLower, wUpper]
    all_goals ring
  have ha0 : rootSlope u η = v87 := by
    dsimp only [rootSlope, frozenGeneral, rootDifference, c0, c1, c2, c3, c4, v0, v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v32, v33, v34, v35, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49, v50, v51, v52, v53, v54, v55, v56, v57, v58, v59, v60, v61, v62, v63, v64, v65, v66, v67, v68, v69, v70, v71, v72, v73, v74, v75, v76, v77, v78, v79, v80, v81, v82, v83, v84, v85, v86, v87]
    all_goals push_cast
    all_goals ring
  have ha0re : Enclosed (rootSlope u η).re (6316497101131508703 / 80000000000000000000) (98604246560395043881719 / 1000000000000000000000000) := by
    rw [ha0]
    exact hv87re
  have ha0im : Enclosed (rootSlope u η).im (7741224167136452858613 / 200000000000000000000000) (6825337343223625194797 / 125000000000000000000000) := by
    rw [ha0]
    exact hv87im
  exact ⟨ha0re,ha0im⟩

end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/RootSymmetry.lean <==
module
public import SLean.Explicit.Sharp.RootVariation

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert SLean.Pilots.C3

theorem reflected_distance (η : ℂ) : ‖-starRingEnd ℂ η-etaStar‖=‖η-etaStar‖ := by
  have he : -starRingEnd ℂ η-etaStar = -starRingEnd ℂ (η-etaStar) := by
    rw [map_sub,etaStar_conj]; ring
  rw [he,norm_neg,Complex.norm_conj]

theorem outer_inverse {η : ℂ} (hη : ‖η-etaStar‖ ≤ 1/100) :
    (outer η)⁻¹=starRingEnd ℂ (inner (-starRingEnd ℂ η)) := by
  have hi := inner_spec (reflected_parameter_mem hη)
  have hp := critical_neighborhood_in_pilot (reflected_parameter_mem hη)
  have hn := root_ne_zero hp hi.2
  have hq := reciprocalConj_root hn hi.2
  simp only [map_neg,starRingEnd_self_apply,neg_neg] at hq
  have hh : 50 < ‖reciprocalConj (inner (-starRingEnd ℂ η))‖ := by
    rw [reciprocalConj_norm,inv_eq_one_div]
    exact (lt_div_iff₀ (norm_pos_iff.mpr hn)).mpr (by linarith [hi.1])
  rw [outer_unique hη ⟨hh,hq⟩]
  simp only [reciprocalConj,inv_inv]

theorem outer_inverse_variation {η : ℂ} (hη : ‖η-etaStar‖ ≤ 3/1000) :
    ‖(outer η)⁻¹-starRingEnd ℂ zInner‖ ≤ (1/8)*‖η-etaStar‖ := by
  rw [outer_inverse (by linarith),← map_sub,Complex.norm_conj]
  have h := inner_variation (η := -starRingEnd ℂ η) (by rwa [reflected_distance])
  rwa [reflected_distance] at h

theorem inner_near_box {η : ℂ} (hη : ‖η-etaStar‖ ≤ 3/1000) :
    CEnclosed (inner η) (-753/100000) (-677/100000) (332/100000) (408/100000) := by
  have hb := inner_variation hη
  have hr := abs_le.mp ((Complex.abs_re_le_norm (inner η-zInner)).trans hb)
  have hi := abs_le.mp ((Complex.abs_im_le_norm (inner η-zInner)).trans hb)
  have hu := zInner_box
  norm_num [CEnclosed,Enclosed,innerReLower,innerReUpper,innerImLower,innerImUpper] at hu ⊢
  simp only [Complex.sub_re,Complex.sub_im] at hr hi
  constructor <;> constructor <;> linarith

theorem outer_inverse_near_box {η : ℂ} (hη : ‖η-etaStar‖ ≤ 3/1000) :
    CEnclosed ((outer η)⁻¹) (-753/100000) (-677/100000) (-408/100000) (-332/100000) := by
  rw [outer_inverse (by linarith)]
  have h := inner_near_box (η := -starRingEnd ℂ η) (by rwa [reflected_distance])
  simp only [CEnclosed,Enclosed,Complex.conj_re,Complex.conj_im] at h ⊢
  exact ⟨h.1,by constructor <;> linarith [h.2.1,h.2.2]⟩

def frozenGeneral (u η η₀ : ℂ) := u^4+208*u^3-208*u-1+
  (η+η₀)*(7*u^4-504*u^3+1834*u^2-504*u+7)

theorem root_secant_identity (z u η η₀ : ℂ) :
    (z-u)*rootDifference z u η+(η-η₀)*frozenGeneral u η η₀=q z η-q u η₀ := by
  simp only [q_coefficients,rootDifference,frozenGeneral,c0,c1,c2,c3,c4]
  ring

theorem inner_secant {η : ℂ} (hη : ‖η-etaStar‖ ≤ 3/1000) :
    inner η-zInner=(η-etaStar)*(-frozenGeneral zInner η etaStar /
      rootDifference (inner η) zInner η) := by
  have hi := inner_spec (show ‖η-etaStar‖≤1/100 by linarith)
  have hn : rootDifference (inner η) zInner η ≠ 0 :=
    norm_lower_ne_zero (by norm_num : (0:ℝ)<58) (root_difference_lower hη hi.1.le)
  have he := root_secant_identity (inner η) zInner η etaStar
  rw [hi.2,zInner_spec.2,sub_self] at he
  field_simp [hn]
  linear_combination he

#print axioms outer_inverse_variation
#print axioms inner_secant
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/RootVariation.lean <==
module
public import SLean.Explicit.Sharp.RootBox

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert SLean.Pilots.C3

theorem parameter_box {η : ℂ} (hη : ‖η-etaStar‖ ≤ 3/1000) :
    CEnclosed η (-3/1000) (3/1000) (-280/1000) (-273/1000) := by
  have hr := abs_le.mp ((Complex.abs_re_le_norm (η-etaStar)).trans hη)
  have hi := abs_le.mp ((Complex.abs_im_le_norm (η-etaStar)).trans hη)
  have hw := wStar_bounds
  norm_num [Enclosed,wLower,wUpper] at hw
  simp [Complex.sub_re,Complex.sub_im,etaStar] at hr hi
  refine ⟨?_,⟨by linarith,by linarith⟩⟩
  simpa only [Enclosed,neg_div] using hr

theorem inner_center_norm : ‖zInner‖ ≤ 9/1000 := by linarith [boundary_data_bounds.2.2.2.2.2.2.1.2]

def rootDifference (z u η : ℂ) := c1 η+c2 η*(z+u)+c3 η*(z^2+z*u+u^2)+
  c4 η*(z^3+z^2*u+z*u^2+u^3)

theorem root_difference_lower {η z : ℂ} (hη : ‖η-etaStar‖ ≤ 3/1000) (hz : ‖z‖ ≤ 1/50) :
    58 ≤ ‖rootDifference z zInner η‖ := by
  have hp := critical_neighborhood_in_pilot (show ‖η-etaStar‖≤1/100 by linarith)
  have hc := coefficient_bounds hp
  have hu := inner_center_norm
  have hhead := (inner_parameter_data (parameter_box hη)).1
  have hb2 : ‖z+zInner‖ ≤ 1/50+9/1000 := (norm_add_le _ _).trans (by linarith)
  have hb3 : ‖z^2+z*zInner+zInner^2‖ ≤ (1/50:ℝ)^2+(1/50)*(9/1000)+(9/1000)^2 := by
    calc
      _ ≤ ‖z‖^2+‖z‖*‖zInner‖+‖zInner‖^2 :=
        norm_add₃_le.trans_eq (by simp only [norm_pow,norm_mul])
      _ ≤ _ := by gcongr
  have hb4 : ‖z^3+z^2*zInner+z*zInner^2+zInner^3‖ ≤
      (1/50:ℝ)^3+(1/50)^2*(9/1000)+(1/50)*(9/1000)^2+(9/1000)^3 := by
    calc
      _ ≤ ‖z‖^3+‖z‖^2*‖zInner‖+‖z‖*‖zInner‖^2+‖zInner‖^3 :=
        ((norm_add_le _ _).trans (add_le_add_left norm_add₃_le _)).trans_eq (by simp only [norm_pow,norm_mul])
      _ ≤ _ := by gcongr
  have he : rootDifference z zInner η-c1 η=c2 η*(z+zInner)+c3 η*(z^2+z*zInner+zInner^2)+
      c4 η*(z^3+z^2*zInner+z*zInner^2+zInner^3) := by unfold rootDifference; ring
  have ht : ‖rootDifference z zInner η-c1 η‖ ≤ 5 := by
    rw [he]
    calc
      _ ≤ ‖c2 η‖*‖z+zInner‖+‖c3 η‖*‖z^2+z*zInner+zInner^2‖+
          ‖c4 η‖*‖z^3+z^2*zInner+z*zInner^2+zInner^3‖ :=
        norm_add₃_le.trans_eq (by simp only [norm_mul])
      _ ≤ 158*(1/50+9/1000)+106*((1/50:ℝ)^2+(1/50)*(9/1000)+(9/1000)^2)+
          2*((1/50:ℝ)^3+(1/50)^2*(9/1000)+(1/50)*(9/1000)^2+(9/1000)^3) := by
        gcongr
        exact hc.2.2.1
        exact hc.2.2.2.1
        exact hc.2.2.2.2
      _ ≤ _ := by norm_num
  have hn := norm_sub_norm_le (c1 η) (rootDifference z zInner η)
  rw [norm_sub_rev] at hn
  linarith

theorem inner_variation {η : ℂ} (hη : ‖η-etaStar‖ ≤ 3/1000) :
    ‖inner η-zInner‖ ≤ (1/8)*‖η-etaStar‖ := by
  have hη' : ‖η-etaStar‖≤1/100 := by linarith
  have hi := inner_spec hη'
  have h0 := zInner_spec.2
  have hd := root_difference_lower hη hi.1.le
  have hP := (inner_parameter_data (parameter_box hη)).2
  have he : (inner η-zInner)*rootDifference (inner η) zInner η=
      -(η-etaStar)*frozenParameter zInner η := by
    simp only [q_coefficients,c0,c1,c2,c3,c4] at hi h0
    dsimp [rootDifference,frozenParameter,c0,c1,c2,c3,c4]
    linear_combination hi.2-h0
  have hn := congrArg norm he
  rw [norm_mul,norm_mul,norm_neg] at hn
  have hl := mul_le_mul_of_nonneg_left hd (norm_nonneg (inner η-zInner))
  have hu := mul_le_mul_of_nonneg_left hP (norm_nonneg (η-etaStar))
  linarith

#print axioms inner_variation
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/ScaledAlgebra.lean <==
module
public import SLean.Explicit.Sharp.QuantBootstrap
public import SLean.Explicit.Sharp.ImaginaryRemainder

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

def scaledA (t X V : ℝ) := 2+2*companionCoefficient*X*t+
  companionCoefficient^2*(3*X^2*t^2-V^2*t^4)+betaStar.im*t+
    companionCoefficient*betaStar.im*X*t^2
def scaledB (t X V : ℝ) := betaStar.re*X+
  companionCoefficient*betaStar.re*(X^2*t-V^2*t^3)/2
def scaledOptical (t X V : ℝ) :=
  420*opticalSecond*(2*X+companionCoefficient*(3*X^2*t-V^2*t^3))*V

def sigmaRemainder (z : ℂ) :=
  z+SLean.Explicit.sigma z+(companionCoefficient:ℂ)*z^2+(companionCoefficient:ℂ)^2*z^3
def logRemainder (z : ℂ) := logReflection z+betaStar*z+betaStar*(companionCoefficient:ℂ)*z^2/2
def opticalRemainder (z : ℂ) := F z-((wStar:ℂ)+(opticalSecond:ℂ)*z^2+(opticalThird:ℂ)*z^3)

theorem scaled_quant_identity {N : ℕ} (hN : 0<N) {y : ℂ} (hf : quantMap N y=y) :
    let z := quantXi N y
    let X := (N:ℝ)*z.re
    let V := (N:ℝ)^2*z.im
    scaledA (1/(N:ℝ)) X V*V-scaledB (1/(N:ℝ)) X V=
      (N:ℝ)^2*(sigmaRemainder z).im-(N:ℝ)*(logRemainder z).re-(N:ℝ)*(errorLog N z).re := by
  dsimp only
  have hn : (N:ℂ)≠0 := by exact_mod_cast hN.ne'
  have hnR : (N:ℝ)≠0 := by exact_mod_cast hN.ne'
  have hmul := quantXi_mul hN y
  have hfix : 2*Complex.I*y-Complex.I*(N:ℂ)*(quantXi N y+SLean.Explicit.sigma (quantXi N y))=
      logReflection (quantXi N y)+errorLog N (quantXi N y) := by
    unfold quantMap at hf
    field_simp at hf
    linear_combination -hf
  have hi := congrArg Complex.re hfix
  have hymi := congrArg Complex.im hmul
  simp only [Complex.re_ofNat,Complex.im_ofNat,Complex.mul_re,Complex.mul_im,
    Complex.I_re,Complex.I_im,Complex.natCast_re,Complex.natCast_im,Complex.add_re,
    Complex.add_im,Complex.sub_re,Complex.ofReal_im,zero_mul,mul_zero,zero_add,add_zero,
    mul_one,one_mul,sub_zero,zero_sub] at hi hymi
  unfold scaledA scaledB sigmaRemainder logRemainder
  simp only [Complex.re_ofNat,Complex.im_ofNat,pow_succ,Complex.add_im,Complex.add_re,Complex.mul_im,Complex.mul_re,
    Complex.ofReal_re,Complex.ofReal_im,Complex.div_re,
    Complex.normSq_ofNat,zero_mul,mul_zero,zero_add,add_zero,mul_one,one_mul,sub_zero,zero_sub,
    pow_zero,Complex.one_re,Complex.one_im]
  field_simp
  linear_combination -4*hi+8*hymi

theorem optical_third_factor : opticalThird=opticalSecond*companionCoefficient := by
  unfold opticalThird opticalSecond companionCoefficient
  field_simp [optical_curvature_pos.ne']
  ring

theorem scaled_optical_identity {N : ℕ} (hN : 0<N) (z : ℂ) :
    420*(N:ℝ)^3*(F z).im-scaledOptical (1/(N:ℝ)) ((N:ℝ)*z.re) ((N:ℝ)^2*z.im)=
      420*(N:ℝ)^3*(opticalRemainder z).im := by
  have hnR : (N:ℝ)≠0 := by exact_mod_cast hN.ne'
  unfold scaledOptical opticalRemainder
  rw [optical_third_factor]
  simp only [pow_succ,Complex.sub_im,Complex.add_im,Complex.mul_im,Complex.mul_re,
    Complex.ofReal_re,Complex.ofReal_im,zero_mul,mul_zero,zero_add,add_zero,mul_one,one_mul,
    sub_zero,zero_sub,pow_zero,Complex.one_re,Complex.one_im]
  field_simp
  ring

#print axioms scaled_quant_identity
#print axioms scaled_optical_identity
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/ScaledBootstrap.lean <==
module
public import SLean.Explicit.Sharp.ScaledBounds
public import SLean.Explicit.Sharp.ScaledBox512

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem scaled_X_box_512 {N : ℕ} (hN : 512≤N) {y : ℂ} (hy : ‖y‖≤1/2)
    (hf : quantMap N y=y) : Enclosed ((N:ℝ)*(quantXi N y).re) (25/8) (79/25) := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hr := quant_real_lower hN
  have h := congrArg Complex.re (quantXi_mul (quant_nat_pos hN) y)
  simp only [Complex.mul_re,Complex.natCast_re,Complex.natCast_im,zero_mul,sub_zero,
    Complex.add_re,Complex.ofReal_re] at h
  have hb := (Complex.abs_re_le_norm y).trans (fixed_bootstrap hN hy hf).1
  have hb' : |y.re|≤8/512 := hb.trans (by gcongr)
  rw [h]
  constructor <;> linarith [(abs_le.mp hb').1,(abs_le.mp hb').2,Real.pi_gt_d4,Real.pi_lt_d4]

theorem scaled_V_bootstrap {N : ℕ} (hN : 512≤N) {y : ℂ} (hy : ‖y‖≤1/2)
    (hf : quantMap N y=y) : Enclosed ((N:ℝ)^2*(quantXi N y).im) 3 (17/5) := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hr := quant_real_lower hN
  have ht : Enclosed (1/(N:ℝ)) 0 (1/512) := ⟨by positivity,by gcongr⟩
  have hX := scaled_X_box_512 hN hy hf
  have hV : Enclosed ((N:ℝ)^2*(quantXi N y).im) (-8) 8 := abs_le.mp (scaled_V_bound hN hy hf)
  apply scaled_V_box_512 ht hX hV
  apply (scaled_quant_error hN hy hf).trans
  calc
    _ ≤ (5500*(16/5:ℝ)^3*8)/512^3+(2200*(16/5:ℝ)^3)/512^2+4/512^5 := by gcongr
    _ ≤ _ := by norm_num

theorem fixed_im_tight {N : ℕ} (hN : 512≤N) {y : ℂ} (hy : ‖y‖≤1/2)
    (hf : quantMap N y=y) : |(quantXi N y).im|≤(17/5:ℝ)/(N:ℝ)^2 := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have h := scaled_V_bootstrap hN hy hf
  have hv : |(N:ℝ)^2*(quantXi N y).im|≤17/5 := abs_le.mpr ⟨by linarith [h.1],h.2⟩
  rw [abs_mul,abs_of_pos (sq_pos_of_pos hn)] at hv
  apply (le_div_iff₀ (sq_pos_of_pos hn)).mpr
  nlinarith

theorem scaled_quant_error_tight {N : ℕ} (hN : 512≤N) {y : ℂ} (hy : ‖y‖≤1/2)
    (hf : quantMap N y=y) {K : ℝ} (hK : 0≤K)
    (hL0 : ‖logRemainder (quantXi N y)‖≤K*‖quantXi N y‖^3) :
    let z := quantXi N y
    let X := (N:ℝ)*z.re
    let V := (N:ℝ)^2*z.im
    |scaledA (1/(N:ℝ)) X V*V-scaledB (1/(N:ℝ)) X V|≤
      (5500*(16/5:ℝ)^3*(17/5))/(N:ℝ)^3+(K*(16/5:ℝ)^3)/(N:ℝ)^2+4/(N:ℝ)^5 := by
  dsimp only
  rw [scaled_quant_identity (quant_nat_pos hN) hf]
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hx := quant_norm_small hN hy hf
  have hq := (fixed_bootstrap hN hy hf).2
  have hi := fixed_im_tight hN hy hf
  have hs := sigma_fourth_im hx
  have hL := (Complex.abs_re_le_norm (logRemainder (quantXi N y))).trans hL0
  have he := (Complex.abs_re_le_norm (errorLog N (quantXi N y))).trans
    (errorLog_bound hN (hy.trans (by norm_num)))
  change |(sigmaRemainder (quantXi N y)).im|≤5500*‖quantXi N y‖^3*|(quantXi N y).im| at hs
  calc
    _ ≤ (N:ℝ)^2*|(sigmaRemainder (quantXi N y)).im|+
        (N:ℝ)*|(logRemainder (quantXi N y)).re|+(N:ℝ)*|(errorLog N (quantXi N y)).re| := by
      calc
        _ ≤ |(N:ℝ)^2*(sigmaRemainder (quantXi N y)).im-(N:ℝ)*(logRemainder (quantXi N y)).re|+
            |(N:ℝ)*(errorLog N (quantXi N y)).re| := abs_sub _ _
        _ ≤ |(N:ℝ)^2*(sigmaRemainder (quantXi N y)).im|+|(N:ℝ)*(logRemainder (quantXi N y)).re|+
            |(N:ℝ)*(errorLog N (quantXi N y)).re| := add_le_add (abs_sub _ _) le_rfl
        _ = _ := by rw [abs_mul,abs_mul,abs_mul,abs_of_pos hn,abs_of_pos (sq_pos_of_pos hn)]
    _ ≤ (N:ℝ)^2*(5500*((16/5:ℝ)/N)^3*((17/5:ℝ)/(N:ℝ)^2))+
        (N:ℝ)*(K*((16/5:ℝ)/N)^3)+(N:ℝ)*(4/(N:ℝ)^6) := by
      gcongr
      · exact hs.trans (by gcongr)
      · exact hL.trans (by gcongr)
    _ = _ := by field_simp <;> ring

theorem scaled_optical_error_tight {N : ℕ} (hN : 512≤N) {y : ℂ} (hy : ‖y‖≤1/2)
    (hf : quantMap N y=y) {C : ℝ} (hC : 0≤C)
    (hF : |(opticalRemainder (quantXi N y)).im|≤C*‖quantXi N y‖^3*|(quantXi N y).im|) :
    let z := quantXi N y
    |420*(N:ℝ)^3*(F z).im-scaledOptical (1/(N:ℝ)) ((N:ℝ)*z.re) ((N:ℝ)^2*z.im)|≤
      (420*C*(16/5:ℝ)^3*(17/5))/(N:ℝ)^2 := by
  dsimp only
  rw [scaled_optical_identity (quant_nat_pos hN),abs_mul,abs_of_pos (by positivity : (0:ℝ)<420*(N:ℝ)^3)]
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hq := (fixed_bootstrap hN hy hf).2
  have hi := fixed_im_tight hN hy hf
  calc
    _ ≤ 420*(N:ℝ)^3*(C*((16/5:ℝ)/N)^3*((17/5:ℝ)/(N:ℝ)^2)) := by gcongr; exact hF.trans (by gcongr)
    _ = _ := by field_simp <;> ring

#print axioms scaled_V_bootstrap
#print axioms scaled_quant_error_tight
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/ScaledBounds.lean <==
module
public import SLean.Explicit.Sharp.ScaledAlgebra

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem fixed_im_bound {N : ℕ} (hN : 512≤N) {y : ℂ} (hy : ‖y‖≤1/2)
    (hf : quantMap N y=y) : |(quantXi N y).im|≤8/(N:ℝ)^2 := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  have h := congrArg Complex.im (quantXi_mul (quant_nat_pos hN) y)
  simp only [Complex.mul_im,Complex.natCast_re,Complex.natCast_im,zero_mul,add_zero,
    zero_add,Complex.add_im,Complex.ofReal_im] at h
  have hb := (Complex.abs_im_le_norm y).trans (fixed_bootstrap hN hy hf).1
  rw [← h,abs_mul,abs_of_pos hn] at hb
  apply (le_div_iff₀ (sq_pos_of_pos hn)).mpr
  have hh := (le_div_iff₀ hn).mp hb
  nlinarith

theorem scaled_V_bound {N : ℕ} (hN : 512≤N) {y : ℂ} (hy : ‖y‖≤1/2)
    (hf : quantMap N y=y) : |(N:ℝ)^2*(quantXi N y).im|≤8 := by
  have hn := natCast_real_pos (quant_nat_pos hN)
  rw [abs_mul,abs_of_pos (sq_pos_of_pos hn)]
  have h := (le_div_iff₀ (sq_pos_of_pos hn)).mp (fixed_im_bound hN hy hf)
  nlinarith

theorem quant_norm_small {N : ℕ} (hN : 512≤N) {y : ℂ} (hy : ‖y‖≤1/2)
    (hf : quantMap N y=y) : ‖quantXi N y‖≤1/100 := by
  apply (fixed_bootstrap hN hy hf).2.trans
  apply (div_le_iff₀ (natCast_real_pos (quant_nat_pos hN))).mpr
  linarith [quant_real_lower hN]

theorem logRemainder_bound {z : ℂ} (hz : ‖z‖≤9/100) : ‖logRemainder z‖≤2200*‖z‖^3 := by
  obtain ⟨G,_,he,hb⟩ := logReflection_third_quotient
  rw [logRemainder,he,norm_mul,norm_pow]
  have h := mul_le_mul_of_nonneg_left (hb z hz) (pow_nonneg (norm_nonneg z) 3)
  nlinarith

theorem scaled_quant_error {N : ℕ} (hN : 512≤N) {y : ℂ} (hy : ‖y‖≤1/2)
    (hf : quantMap N y=y) :
    let z := quantXi N y
    let X := (N:ℝ)*z.re
    let V := (N:ℝ)^2*z.im
    |scaledA (1/(N:ℝ)) X V*V-scaledB (1/(N:ℝ)) X V|≤
      (5500*(16/5:ℝ)^3*8)/(N:ℝ)^3+(2200*(16/5:ℝ)^3)/(N:ℝ)^2+4/(N:ℝ)^5 := by
  dsimp only
  rw [scaled_quant_identity (quant_nat_pos hN) hf]
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hx := quant_norm_small hN hy hf
  have hq := (fixed_bootstrap hN hy hf).2
  have hi := fixed_im_bound hN hy hf
  have hs := sigma_fourth_im hx
  have hL := (Complex.abs_re_le_norm (logRemainder (quantXi N y))).trans
    (logRemainder_bound (by linarith : ‖quantXi N y‖≤9/100))
  have he := (Complex.abs_re_le_norm (errorLog N (quantXi N y))).trans
    (errorLog_bound hN (hy.trans (by norm_num)))
  change |(sigmaRemainder (quantXi N y)).im|≤5500*‖quantXi N y‖^3*|(quantXi N y).im| at hs
  calc
    _ ≤ (N:ℝ)^2*|(sigmaRemainder (quantXi N y)).im|+
        (N:ℝ)*|(logRemainder (quantXi N y)).re|+(N:ℝ)*|(errorLog N (quantXi N y)).re| := by
      calc
        _ ≤ |(N:ℝ)^2*(sigmaRemainder (quantXi N y)).im-(N:ℝ)*(logRemainder (quantXi N y)).re|+
            |(N:ℝ)*(errorLog N (quantXi N y)).re| := abs_sub _ _
        _ ≤ |(N:ℝ)^2*(sigmaRemainder (quantXi N y)).im|+|(N:ℝ)*(logRemainder (quantXi N y)).re|+
            |(N:ℝ)*(errorLog N (quantXi N y)).re| := add_le_add (abs_sub _ _) le_rfl
        _ = _ := by rw [abs_mul,abs_mul,abs_mul,abs_of_pos hn,abs_of_pos (sq_pos_of_pos hn)]
    _ ≤ (N:ℝ)^2*(5500*((16/5:ℝ)/N)^3*(8/(N:ℝ)^2))+
        (N:ℝ)*(2200*((16/5:ℝ)/N)^3)+(N:ℝ)*(4/(N:ℝ)^6) := by
      gcongr
      · exact hs.trans (by gcongr)
      · exact hL.trans (by gcongr)
    _ = _ := by field_simp <;> ring

theorem scaled_optical_error {N : ℕ} (hN : 512≤N) {y : ℂ} (hy : ‖y‖≤1/2)
    (hf : quantMap N y=y) :
    let z := quantXi N y
    |420*(N:ℝ)^3*(F z).im-scaledOptical (1/(N:ℝ)) ((N:ℝ)*z.re) ((N:ℝ)^2*z.im)|≤
      (420*40*(16/5:ℝ)^3*8)/(N:ℝ)^2 := by
  dsimp only
  rw [scaled_optical_identity (quant_nat_pos hN),abs_mul,abs_of_pos (by positivity : (0:ℝ)<420*(N:ℝ)^3)]
  have hn := natCast_real_pos (quant_nat_pos hN)
  have hq := (fixed_bootstrap hN hy hf).2
  have hi := fixed_im_bound hN hy hf
  have hs := F_fourth_im (quant_norm_small hN hy hf)
  change |(opticalRemainder (quantXi N y)).im|≤40*‖quantXi N y‖^3*|(quantXi N y).im| at hs
  calc
    _ ≤ 420*(N:ℝ)^3*(40*((16/5:ℝ)/N)^3*(8/(N:ℝ)^2)) := by gcongr; exact hs.trans (by gcongr)
    _ = _ := by field_simp <;> ring

#print axioms scaled_quant_error
#print axioms scaled_optical_error
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/ScaledBox2048.lean <==
module
public import SLean.Explicit.Sharp.ScaledAlgebra

@[expose] public section
set_option autoImplicit false
set_option maxRecDepth 8192
set_option maxHeartbeats 0
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem scaled_quant_box_2048 {t X V : ℝ}
    (ht : Enclosed t 0 (1/2048)) (hX : Enclosed X (3137/1000) (3146/1000))
    (hV : Enclosed V (-8) 8) : Enclosed (scaledA t X V) (1997 / 1000) (2003 / 1000) ∧ Enclosed (scaledB t X V) (32 / 5) (643 / 100) := by
  have hc : Enclosed companionCoefficient (-18/25) (18/25) := by
    have h := companion_bound
    rw [Complex.norm_real,Real.norm_eq_abs] at h
    constructor <;> linarith [(abs_le.mp h).1,(abs_le.mp h).2]
  have hbr := betaStar_bounds
  have hbi := beta_box.2
  have ha2 : Enclosed opticalSecond (372284/2000000) (372286/2000000) := by
    unfold opticalSecond Enclosed
    constructor <;> linarith [optical_curvature_bounds.1,optical_curvature_bounds.2]
  let t0 : ℝ := 2 * companionCoefficient
  have ht0 : Enclosed t0 (-36 / 25) (36 / 25) := enclosed_mul (L := (-36 / 25)) (U := (36 / 25)) (enclosed_const (2 : ℝ)) hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t1 : ℝ := t0 * X
  have ht1 : Enclosed t1 (-14157 / 3125) (14157 / 3125) := enclosed_mul (L := (-14157 / 3125)) (U := (14157 / 3125)) ht0 hX (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t2 : ℝ := t1 * t
  have ht2 : Enclosed t2 (-14157 / 6400000) (14157 / 6400000) := enclosed_mul (L := (-14157 / 6400000)) (U := (14157 / 6400000)) ht1 ht (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t3 : ℝ := 2 + t2
  have ht3 : Enclosed t3 (12785843 / 6400000) (12814157 / 6400000) := enclosed_add (L := (12785843 / 6400000)) (U := (12814157 / 6400000)) (enclosed_const (2 : ℝ)) ht2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t4 : ℝ := (companionCoefficient)^2
  have ht4 : Enclosed t4 0 (324 / 625) := enclosed_sq (L := 0) (U := (324 / 625)) hc (by norm_num) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t5 : ℝ := (X)^2
  have ht5 : Enclosed t5 (9840769 / 1000000) (2474329 / 250000) := enclosed_pow_two (L := (9840769 / 1000000)) (U := (2474329 / 250000)) hX (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t6 : ℝ := 3 * t5
  have ht6 : Enclosed t6 (29522307 / 1000000) (7422987 / 250000) := enclosed_mul (L := (29522307 / 1000000)) (U := (7422987 / 250000)) (enclosed_const (3 : ℝ)) ht5 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t7 : ℝ := (t)^2
  have ht7 : Enclosed t7 0 (1 / 4194304) := enclosed_sq (L := 0) (U := (1 / 4194304)) ht (by norm_num) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t8 : ℝ := t6 * t7
  have ht8 : Enclosed t8 0 (7079112052917480469 / 1000000000000000000000000) := enclosed_mul (L := 0) (U := (7079112052917480469 / 1000000000000000000000000)) ht6 ht7 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t9 : ℝ := (V)^2
  have ht9 : Enclosed t9 0 64 := enclosed_sq (L := 0) (U := 64) hV (by norm_num) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t10 : ℝ := t9 * t7
  have ht10 : Enclosed t10 0 (1 / 65536) := enclosed_mul (L := 0) (U := (1 / 65536)) ht9 ht7 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t11 : ℝ := t10 * t7
  have ht11 : Enclosed t11 0 (909494701773 / 250000000000000000000000) := enclosed_mul (L := 0) (U := (909494701773 / 250000000000000000000000)) ht10 ht7 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t12 : ℝ := t8 - t11
  have ht12 : Enclosed t12 (-909494701773 / 250000000000000000000000) (7079112052917480469 / 1000000000000000000000000) := enclosed_sub (L := (-909494701773 / 250000000000000000000000)) (U := (7079112052917480469 / 1000000000000000000000000)) ht8 ht11 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t13 : ℝ := t4 * t12
  have ht13 : Enclosed t13 (-1885928213597 / 1000000000000000000000000) (917452922058105469 / 250000000000000000000000) := enclosed_mul (L := (-1885928213597 / 1000000000000000000000000)) (U := (917452922058105469 / 250000000000000000000000)) ht4 ht12 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t14 : ℝ := t3 + t13
  have ht14 : Enclosed t14 (1997787968748114071786403 / 1000000000000000000000000) (500553925265422058105469 / 250000000000000000000000) := enclosed_add (L := (1997787968748114071786403 / 1000000000000000000000000)) (U := (500553925265422058105469 / 250000000000000000000000)) ht3 ht13 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t15 : ℝ := betaStar.im * t
  have ht15 : Enclosed t15 (-162760416666666666667 / 1000000000000000000000000) 0 := enclosed_mul (L := (-162760416666666666667 / 1000000000000000000000000)) (U := 0) hbi ht (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t16 : ℝ := t14 + t15
  have ht16 : Enclosed t16 (249703151041430925639967 / 125000000000000000000000) (500553925265422058105469 / 250000000000000000000000) := enclosed_add (L := (249703151041430925639967 / 125000000000000000000000)) (U := (500553925265422058105469 / 250000000000000000000000)) ht14 ht15 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t17 : ℝ := companionCoefficient * betaStar.im
  have ht17 : Enclosed t17 (-6 / 25) (6 / 25) := enclosed_mul (L := (-6 / 25)) (U := (6 / 25)) hc hbi (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t18 : ℝ := t17 * X
  have ht18 : Enclosed t18 (-4719 / 6250) (4719 / 6250) := enclosed_mul (L := (-4719 / 6250)) (U := (4719 / 6250)) ht17 hX (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t19 : ℝ := t18 * t7
  have ht19 : Enclosed t19 (-4719 / 26214400000) (4719 / 26214400000) := enclosed_mul (L := (-4719 / 26214400000)) (U := (4719 / 26214400000)) ht18 ht7 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t20 : ℝ := t16 + t19
  have ht20 : Enclosed t20 (998812514157941720137993 / 500000000000000000000000) (1001107940538626098632813 / 500000000000000000000000) := enclosed_add (L := (998812514157941720137993 / 500000000000000000000000)) (U := (1001107940538626098632813 / 500000000000000000000000)) ht16 ht19 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t21 : ℝ := betaStar.re * X
  have ht21 : Enclosed t21 (1000703 / 156250) (16058757 / 2500000) := enclosed_mul (L := (1000703 / 156250)) (U := (16058757 / 2500000)) hbr hX (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t22 : ℝ := companionCoefficient * betaStar.re
  have ht22 : Enclosed t22 (-91881 / 62500) (91881 / 62500) := enclosed_mul (L := (-91881 / 62500)) (U := (91881 / 62500)) hc hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t23 : ℝ := t5 * t
  have ht23 : Enclosed t23 0 (2474329 / 512000000) := enclosed_mul (L := 0) (U := (2474329 / 512000000)) ht5 ht (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t24 : ℝ := (t)^3
  have ht24 : Enclosed t24 0 (23283064365387 / 200000000000000000000000) := enclosed_pow_three (L := 0) (U := (23283064365387 / 200000000000000000000000)) ht7 ht (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t25 : ℝ := t9 * t24
  have ht25 : Enclosed t25 0 (23283064365387 / 3125000000000000000000) := enclosed_mul (L := 0) (U := (23283064365387 / 3125000000000000000000)) ht9 ht24 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t26 : ℝ := t23 - t25
  have ht26 : Enclosed t26 (-23283064365387 / 3125000000000000000000) (2474329 / 512000000) := enclosed_sub (L := (-23283064365387 / 3125000000000000000000)) (U := (2474329 / 512000000)) ht23 ht25 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t27 : ℝ := t22 * t26
  have ht27 : Enclosed t27 (-227343822849 / 32000000000000) (227343822849 / 32000000000000) := enclosed_mul (L := (-227343822849 / 32000000000000)) (U := (227343822849 / 32000000000000)) ht22 ht26 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t28 : ℝ := (2)⁻¹
  have ht28 : Enclosed t28 (1 / 2) (1 / 2) := enclosed_inv_pos (L := (1 / 2)) (U := (1 / 2)) (enclosed_const (2 : ℝ)) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t29 : ℝ := t27 * t28
  have ht29 : Enclosed t29 (-227343822849 / 64000000000000) (227343822849 / 64000000000000) := enclosed_mul (L := (-227343822849 / 64000000000000)) (U := (227343822849 / 64000000000000)) ht27 ht28 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t30 : ℝ := t21 + t29
  have ht30 : Enclosed t30 (409660604977151 / 64000000000000) (411331523022849 / 64000000000000) := enclosed_add (L := (409660604977151 / 64000000000000)) (U := (411331523022849 / 64000000000000)) ht21 ht29 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  have he0 : scaledA t X V=t20 := by
    dsimp only [scaledA,scaledB,scaledOptical,t0,t1,t2,t3,t4,t5,t6,t7,t8,t9,t10,t11,t12,t13,t14,t15,t16,t17,t18,t19,t20,t21,t22,t23,t24,t25,t26,t27,t28,t29,t30] <;> ring
  have hb0 : Enclosed (scaledA t X V) (1997 / 1000) (2003 / 1000) := by
    rw [he0]
    exact ⟨by linarith [ht20.1],by linarith [ht20.2]⟩
  have he1 : scaledB t X V=t30 := by
    dsimp only [scaledA,scaledB,scaledOptical,t0,t1,t2,t3,t4,t5,t6,t7,t8,t9,t10,t11,t12,t13,t14,t15,t16,t17,t18,t19,t20,t21,t22,t23,t24,t25,t26,t27,t28,t29,t30] <;> ring
  have hb1 : Enclosed (scaledB t X V) (32 / 5) (643 / 100) := by
    rw [he1]
    exact ⟨by linarith [ht30.1],by linarith [ht30.2]⟩
  exact ⟨hb0,hb1⟩


theorem scaled_optical_box_2048 {t X V : ℝ}
    (ht : Enclosed t 0 (1/2048)) (hX : Enclosed X (3137/1000) (3146/1000))
    (hV : Enclosed V (159 / 50) (323 / 100)) : Enclosed (scaledOptical t X V) 1557 1592 := by
  have hc : Enclosed companionCoefficient (-18/25) (18/25) := by
    have h := companion_bound
    rw [Complex.norm_real,Real.norm_eq_abs] at h
    constructor <;> linarith [(abs_le.mp h).1,(abs_le.mp h).2]
  have hbr := betaStar_bounds
  have hbi := beta_box.2
  have ha2 : Enclosed opticalSecond (372284/2000000) (372286/2000000) := by
    unfold opticalSecond Enclosed
    constructor <;> linarith [optical_curvature_bounds.1,optical_curvature_bounds.2]
  let t0 : ℝ := 420 * opticalSecond
  have ht0 : Enclosed t0 (1954491 / 25000) (3909003 / 50000) := enclosed_mul (L := (1954491 / 25000)) (U := (3909003 / 50000)) (enclosed_const (420 : ℝ)) ha2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t1 : ℝ := 2 * X
  have ht1 : Enclosed t1 (3137 / 500) (1573 / 250) := enclosed_mul (L := (3137 / 500)) (U := (1573 / 250)) (enclosed_const (2 : ℝ)) hX (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t2 : ℝ := (X)^2
  have ht2 : Enclosed t2 (9840769 / 1000000) (2474329 / 250000) := enclosed_pow_two (L := (9840769 / 1000000)) (U := (2474329 / 250000)) hX (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t3 : ℝ := 3 * t2
  have ht3 : Enclosed t3 (29522307 / 1000000) (7422987 / 250000) := enclosed_mul (L := (29522307 / 1000000)) (U := (7422987 / 250000)) (enclosed_const (3 : ℝ)) ht2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t4 : ℝ := t3 * t
  have ht4 : Enclosed t4 0 (7422987 / 512000000) := enclosed_mul (L := 0) (U := (7422987 / 512000000)) ht3 ht (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t5 : ℝ := (V)^2
  have ht5 : Enclosed t5 (25281 / 2500) (104329 / 10000) := enclosed_pow_two (L := (25281 / 2500)) (U := (104329 / 10000)) hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t6 : ℝ := (t)^2
  have ht6 : Enclosed t6 0 (1 / 4194304) := enclosed_sq (L := 0) (U := (1 / 4194304)) ht (by norm_num) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t7 : ℝ := (t)^3
  have ht7 : Enclosed t7 0 (23283064365387 / 200000000000000000000000) := enclosed_pow_three (L := 0) (U := (23283064365387 / 200000000000000000000000)) ht6 ht (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t8 : ℝ := t5 * t7
  have ht8 : Enclosed t8 0 (1214549411088231 / 1000000000000000000000000) := enclosed_mul (L := 0) (U := (1214549411088231 / 1000000000000000000000000)) ht5 ht7 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t9 : ℝ := t4 - t8
  have ht9 : Enclosed t9 (-1214549411088231 / 1000000000000000000000000) (7422987 / 512000000) := enclosed_sub (L := (-1214549411088231 / 1000000000000000000000000)) (U := (7422987 / 512000000)) ht4 ht8 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t10 : ℝ := companionCoefficient * t9
  have ht10 : Enclosed t10 (-66806883 / 6400000000) (66806883 / 6400000000) := enclosed_mul (L := (-66806883 / 6400000000)) (U := (66806883 / 6400000000)) hc ht9 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t11 : ℝ := t1 + t10
  have ht11 : Enclosed t11 (40086793117 / 6400000000) (40335606883 / 6400000000) := enclosed_add (L := (40086793117 / 6400000000)) (U := (40335606883 / 6400000000)) ht1 ht10 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t12 : ℝ := t0 * t11
  have ht12 : Enclosed t12 (78349276366038447 / 160000000000000) (157672008312467649 / 320000000000000) := enclosed_mul (L := (78349276366038447 / 160000000000000)) (U := (157672008312467649 / 320000000000000)) ht0 ht11 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t13 : ℝ := t12 * V
  have ht13 : Enclosed t13 (12457534942200113073 / 8000000000000000) (50928058684927050627 / 32000000000000000) := enclosed_mul (L := (12457534942200113073 / 8000000000000000)) (U := (50928058684927050627 / 32000000000000000)) ht12 hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  have he0 : scaledOptical t X V=t13 := by
    dsimp only [scaledA,scaledB,scaledOptical,t0,t1,t2,t3,t4,t5,t6,t7,t8,t9,t10,t11,t12,t13] <;> ring
  have hb0 : Enclosed (scaledOptical t X V) 1557 1592 := by
    rw [he0]
    exact ⟨by linarith [ht13.1],by linarith [ht13.2]⟩
  exact hb0

theorem scaled_V_box_2048 {t X V : ℝ}
    (ht : Enclosed t 0 (1/2048)) (hX : Enclosed X (3137/1000) (3146/1000))
    (hV : Enclosed V (-8) 8) (he : |scaledA t X V*V-scaledB t X V|≤1/50) :
    Enclosed V (318/100) (323/100) := by
  obtain ⟨ha,hb⟩ := scaled_quant_box_2048 ht hX hV
  have herr := abs_le.mp he
  have hv : 0≤V := by
    by_contra hh
    have hh' : V≤0 := le_of_lt (lt_of_not_ge hh)
    have hm := mul_nonpos_of_nonneg_of_nonpos (show 0≤scaledA t X V by linarith [ha.1]) hh'
    linarith [hb.1,herr.1]
  have h1 := mul_nonneg (sub_nonneg.mpr ha.1) hv
  have h2 := mul_nonneg (sub_nonneg.mpr ha.2) hv
  constructor <;> nlinarith [herr.1,herr.2,hb.1,hb.2]

#print axioms scaled_V_box_2048
#print axioms scaled_optical_box_2048
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/ScaledBox512.lean <==
module
public import SLean.Explicit.Sharp.ScaledAlgebra

@[expose] public section
set_option autoImplicit false
set_option maxRecDepth 8192
set_option maxHeartbeats 0
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem scaled_quant_box_512 {t X V : ℝ}
    (ht : Enclosed t 0 (1/512)) (hX : Enclosed X (25/8) (79/25))
    (hV : Enclosed V (-8) 8) : Enclosed (scaledA t X V) (199 / 100) (201 / 100) ∧ Enclosed (scaledB t X V) (159 / 25) (647 / 100) := by
  have hc : Enclosed companionCoefficient (-18/25) (18/25) := by
    have h := companion_bound
    rw [Complex.norm_real,Real.norm_eq_abs] at h
    constructor <;> linarith [(abs_le.mp h).1,(abs_le.mp h).2]
  have hbr := betaStar_bounds
  have hbi := beta_box.2
  have ha2 : Enclosed opticalSecond (372284/2000000) (372286/2000000) := by
    unfold opticalSecond Enclosed
    constructor <;> linarith [optical_curvature_bounds.1,optical_curvature_bounds.2]
  let t0 : ℝ := 2 * companionCoefficient
  have ht0 : Enclosed t0 (-36 / 25) (36 / 25) := enclosed_mul (L := (-36 / 25)) (U := (36 / 25)) (enclosed_const (2 : ℝ)) hc (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t1 : ℝ := t0 * X
  have ht1 : Enclosed t1 (-2844 / 625) (2844 / 625) := enclosed_mul (L := (-2844 / 625)) (U := (2844 / 625)) ht0 hX (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t2 : ℝ := t1 * t
  have ht2 : Enclosed t2 (-711 / 80000) (711 / 80000) := enclosed_mul (L := (-711 / 80000)) (U := (711 / 80000)) ht1 ht (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t3 : ℝ := 2 + t2
  have ht3 : Enclosed t3 (159289 / 80000) (160711 / 80000) := enclosed_add (L := (159289 / 80000)) (U := (160711 / 80000)) (enclosed_const (2 : ℝ)) ht2 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t4 : ℝ := (companionCoefficient)^2
  have ht4 : Enclosed t4 0 (324 / 625) := enclosed_sq (L := 0) (U := (324 / 625)) hc (by norm_num) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t5 : ℝ := (X)^2
  have ht5 : Enclosed t5 (625 / 64) (6241 / 625) := enclosed_pow_two (L := (625 / 64)) (U := (6241 / 625)) hX (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t6 : ℝ := 3 * t5
  have ht6 : Enclosed t6 (1875 / 64) (18723 / 625) := enclosed_mul (L := (1875 / 64)) (U := (18723 / 625)) (enclosed_const (3 : ℝ)) ht5 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t7 : ℝ := (t)^2
  have ht7 : Enclosed t7 0 (1 / 262144) := enclosed_sq (L := 0) (U := (1 / 262144)) ht (by norm_num) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t8 : ℝ := t6 * t7
  have ht8 : Enclosed t8 0 (18723 / 163840000) := enclosed_mul (L := 0) (U := (18723 / 163840000)) ht6 ht7 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t9 : ℝ := (V)^2
  have ht9 : Enclosed t9 0 64 := enclosed_sq (L := 0) (U := 64) hV (by norm_num) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t10 : ℝ := t9 * t7
  have ht10 : Enclosed t10 0 (1 / 4096) := enclosed_mul (L := 0) (U := (1 / 4096)) ht9 ht7 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t11 : ℝ := t10 * t7
  have ht11 : Enclosed t11 0 (931322574615479 / 1000000000000000000000000) := enclosed_mul (L := 0) (U := (931322574615479 / 1000000000000000000000000)) ht10 ht7 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t12 : ℝ := t8 - t11
  have ht12 : Enclosed t12 (-931322574615479 / 1000000000000000000000000) (18723 / 163840000) := enclosed_sub (L := (-931322574615479 / 1000000000000000000000000)) (U := (18723 / 163840000)) ht8 ht11 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t13 : ℝ := t4 * t12
  have ht13 : Enclosed t13 (-96559524536133 / 200000000000000000000000) (1516563 / 25600000000) := enclosed_mul (L := (-96559524536133 / 200000000000000000000000)) (U := (1516563 / 25600000000)) ht4 ht12 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t14 : ℝ := t3 + t13
  have ht14 : Enclosed t14 (398222499903440475463867 / 200000000000000000000000) (51429036563 / 25600000000) := enclosed_add (L := (398222499903440475463867 / 200000000000000000000000)) (U := (51429036563 / 25600000000)) ht3 ht13 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t15 : ℝ := betaStar.im * t
  have ht15 : Enclosed t15 (-651041666666666666667 / 1000000000000000000000000) 0 := enclosed_mul (L := (-651041666666666666667 / 1000000000000000000000000)) (U := 0) hbi ht (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t16 : ℝ := t14 + t15
  have ht16 : Enclosed t16 (497615364462633927663167 / 250000000000000000000000) (51429036563 / 25600000000) := enclosed_add (L := (497615364462633927663167 / 250000000000000000000000)) (U := (51429036563 / 25600000000)) ht14 ht15 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t17 : ℝ := companionCoefficient * betaStar.im
  have ht17 : Enclosed t17 (-6 / 25) (6 / 25) := enclosed_mul (L := (-6 / 25)) (U := (6 / 25)) hc hbi (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t18 : ℝ := t17 * X
  have ht18 : Enclosed t18 (-474 / 625) (474 / 625) := enclosed_mul (L := (-474 / 625)) (U := (474 / 625)) ht17 hX (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t19 : ℝ := t18 * t7
  have ht19 : Enclosed t19 (-237 / 81920000) (237 / 81920000) := enclosed_mul (L := (-237 / 81920000)) (U := (237 / 81920000)) ht18 ht7 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t20 : ℝ := t16 + t19
  have ht20 : Enclosed t20 (497614641196032365163167 / 250000000000000000000000) (102858221251 / 51200000000) := enclosed_add (L := (497614641196032365163167 / 250000000000000000000000)) (U := (102858221251 / 51200000000)) ht16 ht19 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t21 : ℝ := betaStar.re * X
  have ht21 : Enclosed t21 (319 / 50) (806511 / 125000) := enclosed_mul (L := (319 / 50)) (U := (806511 / 125000)) hbr hX (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t22 : ℝ := companionCoefficient * betaStar.re
  have ht22 : Enclosed t22 (-91881 / 62500) (91881 / 62500) := enclosed_mul (L := (-91881 / 62500)) (U := (91881 / 62500)) hc hbr (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t23 : ℝ := t5 * t
  have ht23 : Enclosed t23 0 (6241 / 320000) := enclosed_mul (L := 0) (U := (6241 / 320000)) ht5 ht (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t24 : ℝ := (t)^3
  have ht24 : Enclosed t24 0 (7450580596923829 / 1000000000000000000000000) := enclosed_pow_three (L := 0) (U := (7450580596923829 / 1000000000000000000000000)) ht7 ht (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t25 : ℝ := t9 * t24
  have ht25 : Enclosed t25 0 (7450580596923829 / 15625000000000000000000) := enclosed_mul (L := 0) (U := (7450580596923829 / 15625000000000000000000)) ht9 ht24 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t26 : ℝ := t23 - t25
  have ht26 : Enclosed t26 (-7450580596923829 / 15625000000000000000000) (6241 / 320000) := enclosed_sub (L := (-7450580596923829 / 15625000000000000000000)) (U := (6241 / 320000)) ht23 ht25 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t27 : ℝ := t22 * t26
  have ht27 : Enclosed t27 (-573429321 / 20000000000) (573429321 / 20000000000) := enclosed_mul (L := (-573429321 / 20000000000)) (U := (573429321 / 20000000000)) ht22 ht26 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t28 : ℝ := (2)⁻¹
  have ht28 : Enclosed t28 (1 / 2) (1 / 2) := enclosed_inv_pos (L := (1 / 2)) (U := (1 / 2)) (enclosed_const (2 : ℝ)) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t29 : ℝ := t27 * t28
  have ht29 : Enclosed t29 (-573429321 / 40000000000) (573429321 / 40000000000) := enclosed_mul (L := (-573429321 / 40000000000)) (U := (573429321 / 40000000000)) ht27 ht28 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t30 : ℝ := t21 + t29
  have ht30 : Enclosed t30 (254626570679 / 40000000000) (258656949321 / 40000000000) := enclosed_add (L := (254626570679 / 40000000000)) (U := (258656949321 / 40000000000)) ht21 ht29 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  have he0 : scaledA t X V=t20 := by
    dsimp only [scaledA,scaledB,scaledOptical,t0,t1,t2,t3,t4,t5,t6,t7,t8,t9,t10,t11,t12,t13,t14,t15,t16,t17,t18,t19,t20,t21,t22,t23,t24,t25,t26,t27,t28,t29,t30] <;> ring
  have hb0 : Enclosed (scaledA t X V) (199 / 100) (201 / 100) := by
    rw [he0]
    exact ⟨by linarith [ht20.1],by linarith [ht20.2]⟩
  have he1 : scaledB t X V=t30 := by
    dsimp only [scaledA,scaledB,scaledOptical,t0,t1,t2,t3,t4,t5,t6,t7,t8,t9,t10,t11,t12,t13,t14,t15,t16,t17,t18,t19,t20,t21,t22,t23,t24,t25,t26,t27,t28,t29,t30] <;> ring
  have hb1 : Enclosed (scaledB t X V) (159 / 25) (647 / 100) := by
    rw [he1]
    exact ⟨by linarith [ht30.1],by linarith [ht30.2]⟩
  exact ⟨hb0,hb1⟩

theorem scaled_V_box_512 {t X V : ℝ}
    (ht : Enclosed t 0 (1/512)) (hX : Enclosed X (25/8) (79/25))
    (hV : Enclosed V (-8) 8) (he : |scaledA t X V*V-scaledB t X V|≤143/500) :
    Enclosed V 3 (17/5) := by
  obtain ⟨ha,hb⟩ := scaled_quant_box_512 ht hX hV
  have herr := abs_le.mp he
  have hv : 0≤V := by
    by_contra hh
    have hh' : V≤0 := le_of_lt (lt_of_not_ge hh)
    have hm := mul_nonpos_of_nonneg_of_nonpos (show 0≤scaledA t X V by linarith [ha.1]) hh'
    linarith [hb.1,herr.1]
  have h1 := mul_nonneg (sub_nonneg.mpr ha.1) hv
  have h2 := mul_nonneg (sub_nonneg.mpr ha.2) hv
  constructor <;> nlinarith [herr.1,herr.2,hb.1,hb.2]

#print axioms scaled_V_box_512

end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/ScaledHorner.lean <==
module
public import SLean.Explicit.Sharp.CoefficientSigns
public import SLean.Explicit.Sharp.ScaledBootstrap

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

def scaledP (t X V : ℝ) := 2*X+companionCoefficient*(3*X^2*t-V^2*t^3)
def scaledError (K t : ℝ) := 5500*(16/5)^3*(17/5)*t^3+K*(16/5)^3*t^2+4*t^5
def scaledFError (C t : ℝ) := 420*C*(16/5)^3*(17/5)*t^2
def scaledUpper (K C t X V : ℝ) :=
  (1600-scaledFError C t)*scaledA t X V-420*opticalSecond*scaledP t X V*(scaledB t X V+scaledError K t)

theorem scaled_upper_imp {K C t X V D : ℝ} (ha : 0<scaledA t X V)
    (hp : 0≤420*opticalSecond*scaledP t X V)
    (hq : |scaledA t X V*V-scaledB t X V|≤scaledError K t)
    (hF : |D-scaledOptical t X V|≤scaledFError C t)
    (hupper : 0≤scaledUpper K C t X V) : D≤1600 := by
  have hqu := (abs_le.mp hq).2
  have hFu := (abs_le.mp hF).2
  have hm := mul_le_mul_of_nonneg_left hqu hp
  have hd := mul_le_mul_of_nonneg_left hFu ha.le
  unfold scaledUpper scaledOptical scaledP at *
  nlinarith

end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/ScaledPositive.lean <==
module
public import SLean.Explicit.Sharp.ScaledHorner

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem scaledP_box {t X V : ℝ} (ht : Enclosed t 0 (1/512))
    (hX : Enclosed X (25/8) (79/25)) (hV : Enclosed V 3 (17/5)) :
    Enclosed (scaledP t X V) 6 7 := by
  have hc : Enclosed companionCoefficient (-18/25) (-3/5) := by
    have h := companion_bound
    rw [Complex.norm_real,Real.norm_eq_abs] at h
    exact ⟨by linarith [(abs_le.mp h).1],companion_negative⟩
  let t0 : ℝ := 2 * X
  have ht0 : Enclosed t0 (25 / 4) (158 / 25) := enclosed_mul (L := (25 / 4)) (U := (158 / 25)) (enclosed_const (2 : ℝ)) hX (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t1 : ℝ := (X)^2
  have ht1 : Enclosed t1 (625 / 64) (6241 / 625) := enclosed_pow_two (L := (625 / 64)) (U := (6241 / 625)) hX (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t2 : ℝ := 3 * t1
  have ht2 : Enclosed t2 (1875 / 64) (18723 / 625) := enclosed_mul (L := (1875 / 64)) (U := (18723 / 625)) (enclosed_const (3 : ℝ)) ht1 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t3 : ℝ := t2 * t
  have ht3 : Enclosed t3 0 (18723 / 320000) := enclosed_mul (L := 0) (U := (18723 / 320000)) ht2 ht (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t4 : ℝ := (V)^2
  have ht4 : Enclosed t4 9 (289 / 25) := enclosed_pow_two (L := 9) (U := (289 / 25)) hV (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t5 : ℝ := (t)^2
  have ht5 : Enclosed t5 0 (1 / 262144) := enclosed_sq (L := 0) (U := (1 / 262144)) ht (by norm_num) (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t6 : ℝ := (t)^3
  have ht6 : Enclosed t6 0 (7450580596923829 / 1000000000000000000000000) := enclosed_pow_three (L := 0) (U := (7450580596923829 / 1000000000000000000000000)) ht5 ht (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t7 : ℝ := t4 * t6
  have ht7 : Enclosed t7 0 (10766088962554933 / 125000000000000000000000) := enclosed_mul (L := 0) (U := (10766088962554933 / 125000000000000000000000)) ht4 ht6 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t8 : ℝ := t3 - t7
  have ht8 : Enclosed t8 (-10766088962554933 / 125000000000000000000000) (18723 / 320000) := enclosed_sub (L := (-10766088962554933 / 125000000000000000000000)) (U := (18723 / 320000)) ht3 ht7 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t9 : ℝ := companionCoefficient * t8
  have ht9 : Enclosed t9 (-168507 / 4000000) (12402534484863283 / 200000000000000000000000) := enclosed_mul (L := (-168507 / 4000000)) (U := (12402534484863283 / 200000000000000000000000)) hc ht8 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  let t10 : ℝ := t0 + t9
  have ht10 : Enclosed t10 (24831493 / 4000000) (1264000012402534484863283 / 200000000000000000000000) := enclosed_add (L := (24831493 / 4000000)) (U := (1264000012402534484863283 / 200000000000000000000000)) ht0 ht9 (by norm_num [cLo, cHi]) (by norm_num [cLo, cHi])
  have he : scaledP t X V=t10 := by
    dsimp only [scaledP,t0,t1,t2,t3,t4,t5,t6,t7,t8,t9,t10] <;> ring
  rw [he]
  exact ⟨by linarith [ht10.1],by linarith [ht10.2]⟩

end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/SecantAlgebra.lean <==
module
public import SLean.Explicit.Sharp.RootSlopeBox
public import SLean.Explicit.Sharp.BoundaryLog

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section

theorem secant_add {a b c d s t δ : ℂ} (h : a-b=δ*s) (k : c-d=δ*t) :
    (a+c)-(b+d)=δ*(s+t) := by linear_combination h+k

theorem secant_neg {a b s δ : ℂ} (h : a-b=δ*s) : -a-(-b)=δ*(-s) := by
  linear_combination -h

theorem secant_mul {a b c d s t δ : ℂ} (h : a-b=δ*s) (k : c-d=δ*t) :
    a*c-b*d=δ*(s*c+b*t) := by linear_combination c*h+b*k

theorem secant_div {a b c d s t δ : ℂ} (h : a-b=δ*s) (k : c-d=δ*t)
    (hc : c≠0) (hd : d≠0) : a/c-b/d=δ*((s-(b/d)*t)/c) := by
  field_simp
  linear_combination d*h-b*k

end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/Sequence.lean <==
module
public import SLean.Explicit.Sharp.QuantBootstrap
public import SLean.Explicit.Sharp.RootDistinct
public import SLean.Main.FunctionKatoEstimate
public import SLean.Algebra.Determinant

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert SLean.Bridge

def ySequence (N : ℕ) : ℂ :=
  if hN : 512 ≤ N then Classical.choose (quantized_zero_exists hN) else 0
def xiSequence (N : ℕ) : ℂ := quantXi N (ySequence N)
def etaSequence (N : ℕ) : ℂ := eta (xiSequence N)
def zetaSequence (L : ℝ) (N : ℕ) : ℂ := 420*etaSequence N/(Main.mesh L N:ℂ)^3

theorem ySequence_spec {N : ℕ} (hN : 512 ≤ N) :
    ‖ySequence N‖ < 1/2 ∧ quantMap N (ySequence N)=ySequence N ∧ normalizedDeterminant N (xiSequence N)=0 ∧
    ‖ySequence N‖ ≤ 147/(N:ℝ) := by
  simp only [ySequence,xiSequence,dite_eq_left hN]
  exact Classical.choose_spec (quantized_zero_exists hN)

theorem xiSequence_nonzero {N : ℕ} (hN : 512 ≤ N) : xiSequence N ≠ 0 := by
  have h := quantXi_mul (quant_nat_pos hN) (ySequence N)
  intro he
  change (N:ℂ)*xiSequence N=(Real.pi:ℂ)+ySequence N at h
  rw [he,mul_zero] at h
  have hy : ySequence N= -(Real.pi:ℂ) := by linear_combination -h
  have hb := (ySequence_spec hN).1
  rw [hy,norm_neg,Complex.norm_real,Real.norm_eq_abs,abs_of_pos Real.pi_pos] at hb
  linarith [Real.pi_gt_three]

theorem eigenvalue_explicit {N : ℕ} (hN : 512 ≤ N) : IsEigenvalue N (etaSequence N) := by
  have hy := ySequence_spec hN
  have hξ : ‖xiSequence N‖ ≤ workRadius := (quant_in_work hN (hy.1.le.trans (by norm_num))).le
  have ho : outerXi (xiSequence N) ≠ 0 := (roots_work hξ 3).1
  have hm : minus (xiSequence N) ≠ 0 := (roots_work hξ 1).1
  have hv := (varpi_work hξ).1
  have hd : boundaryDeterminant N (xiSequence N)=0 := by
    have he := hy.2.2.1
    rw [normalized_decomposition N hξ] at he
    have h := (div_eq_iff (mul_ne_zero hv (pow_ne_zero N hm))).mp he
    simpa only [zero_mul] using h
  apply SLean.Algebra.Sdet (by have := quant_nat_pos hN; norm_num1 at hN; omega)
    (etaSequence N) (roots (xiSequence N)) ![1,1,1,((outerXi (xiSequence N))^N)⁻¹]
    (fun k => (roots_work hξ k).1) (roots_injective hξ (xiSequence_nonzero hN))
    (fun k => (roots_work hξ k).2.1) (fun k => (roots_work hξ k).2.2) _ hd
  intro k
  fin_cases k <;> simp [ho]

theorem zeta_im (L : ℝ) (N : ℕ) :
    (zetaSequence L N).im=420*(etaSequence N).im/(Main.mesh L N)^3 := by
  simp [zetaSequence,pow_succ,Complex.div_im,Complex.mul_re,Complex.mul_im,Complex.normSq_apply]
  field_simp
theorem zeta_re (L : ℝ) (N : ℕ) :
    (zetaSequence L N).re=420*(etaSequence N).re/(Main.mesh L N)^3 := by
  simp [zetaSequence,pow_succ,Complex.div_re,Complex.mul_re,Complex.mul_im,Complex.normSq_apply]
  field_simp


#print axioms eigenvalue_explicit
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/Statement.lean <==
module
public import SLean.Explicit.Sharp.Statement512

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert SLean.Bridge

/-- Explicit threshold for the same function-space spectral conclusion. -/
theorem spectral_top_explicit {L : ℝ} (hL : 0 < L) : ∀ N : ℕ, 512 ≤ N →
    ∃ hN : 0 < N, ∃ f : Bridge.Xh N (Main.mesh L N), f ≠ 0 ∧
      Bridge.galerkin hN (Main.mesh L N) (Main.mesh_pos hL hN) f=zetaSequence L N • f ∧
      100/(Main.mesh L N)^3 ≤ |(zetaSequence L N).im| ∧
      0 < -(zetaSequence L N).re ∧ -(zetaSequence L N).re ≤ 1600/L^3 := spectral_top_explicit_512 hL

#print axioms spectral_top_explicit
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/Statement1024.lean <==
module
public import SLean.Explicit.Sharp.Sequence
public import SLean.Explicit.Sharp.Damping1024

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert SLean.Bridge

theorem spectral_top_explicit_1024 {L : ℝ} (hL : 0 < L) : ∀ N : ℕ, 1024 ≤ N →
    ∃ hN : 0 < N, ∃ f : Bridge.Xh N (Main.mesh L N), f ≠ 0 ∧
      Bridge.galerkin hN (Main.mesh L N) (Main.mesh_pos hL hN) f=zetaSequence L N • f ∧
      100/(Main.mesh L N)^3 ≤ |(zetaSequence L N).im| ∧
      0 < -(zetaSequence L N).re ∧ -(zetaSequence L N).re ≤ 1600/L^3 := by
  intro N hN
  have hq : 512 ≤ N := by omega
  have hNp := quant_nat_pos hq
  have hh := Main.mesh_pos hL hNp
  have hhc : (Main.mesh L N:ℂ) ≠ 0 := Complex.ofReal_ne_zero.mpr hh.ne'
  have he : IsEigenvalue N (zetaSequence L N*(Main.mesh L N:ℂ)^3/420) := by
    convert eigenvalue_explicit hq using 1
    unfold zetaSequence
    field_simp
  obtain ⟨f,hf,hfg⟩ := (matrix_eigenpair_function_equivalence hNp (Main.mesh L N) hh _).mp he
  have hy := ySequence_spec hq
  have hb := parameter_bounds_1024 hN hy.1.le hy.2.1
  change 100 ≤ 420*|(etaSequence N).im| ∧
    0 < -420*(N:ℝ)^3*(etaSequence N).re ∧ -420*(N:ℝ)^3*(etaSequence N).re ≤ 1600 at hb
  refine ⟨hNp,f,hf,hfg,?_,?_,?_⟩
  · rw [zeta_im,abs_div,abs_mul,abs_of_pos (by norm_num : (0:ℝ)<420),abs_of_pos (pow_pos hh 3)]
    exact (div_le_div_iff_of_pos_right (pow_pos hh 3)).mpr hb.1
  · rw [zeta_re]
    have hr : (etaSequence N).re < 0 := by
      have hn3 : 0 < (N:ℝ)^3 := pow_pos (Nat.cast_pos.mpr hNp) 3
      nlinarith [hb.2.1]
    exact neg_pos.mpr (div_neg_of_neg_of_pos (mul_neg_of_pos_of_neg (by norm_num) hr) (pow_pos hh 3))
  · rw [zeta_re]
    have heq : -(420*(etaSequence N).re/(Main.mesh L N)^3)=
        (-420*(N:ℝ)^3*(etaSequence N).re)/L^3 := by unfold Main.mesh; field_simp
    rw [heq]
    exact (div_le_div_iff_of_pos_right (pow_pos hL 3)).mpr hb.2.2



#print axioms spectral_top_explicit_1024
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/Statement2048.lean <==
module
public import SLean.Explicit.Sharp.Sequence
public import SLean.Explicit.Sharp.Damping2048

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert SLean.Bridge

theorem spectral_top_explicit_2048 {L : ℝ} (hL : 0 < L) : ∀ N : ℕ, 2048 ≤ N →
    ∃ hN : 0 < N, ∃ f : Bridge.Xh N (Main.mesh L N), f ≠ 0 ∧
      Bridge.galerkin hN (Main.mesh L N) (Main.mesh_pos hL hN) f=zetaSequence L N • f ∧
      100/(Main.mesh L N)^3 ≤ |(zetaSequence L N).im| ∧
      0 < -(zetaSequence L N).re ∧ -(zetaSequence L N).re ≤ 1600/L^3 := by
  intro N hN
  have hq : 512 ≤ N := by omega
  have hNp := quant_nat_pos hq
  have hh := Main.mesh_pos hL hNp
  have hhc : (Main.mesh L N:ℂ) ≠ 0 := Complex.ofReal_ne_zero.mpr hh.ne'
  have he : IsEigenvalue N (zetaSequence L N*(Main.mesh L N:ℂ)^3/420) := by
    convert eigenvalue_explicit hq using 1
    unfold zetaSequence
    field_simp
  obtain ⟨f,hf,hfg⟩ := (matrix_eigenpair_function_equivalence hNp (Main.mesh L N) hh _).mp he
  have hy := ySequence_spec hq
  have hb := parameter_bounds_2048 hN hy.1.le hy.2.1
  change 100 ≤ 420*|(etaSequence N).im| ∧
    0 < -420*(N:ℝ)^3*(etaSequence N).re ∧ -420*(N:ℝ)^3*(etaSequence N).re ≤ 1600 at hb
  refine ⟨hNp,f,hf,hfg,?_,?_,?_⟩
  · rw [zeta_im,abs_div,abs_mul,abs_of_pos (by norm_num : (0:ℝ)<420),abs_of_pos (pow_pos hh 3)]
    exact (div_le_div_iff_of_pos_right (pow_pos hh 3)).mpr hb.1
  · rw [zeta_re]
    have hr : (etaSequence N).re < 0 := by
      have hn3 : 0 < (N:ℝ)^3 := pow_pos (Nat.cast_pos.mpr hNp) 3
      nlinarith [hb.2.1]
    exact neg_pos.mpr (div_neg_of_neg_of_pos (mul_neg_of_pos_of_neg (by norm_num) hr) (pow_pos hh 3))
  · rw [zeta_re]
    have heq : -(420*(etaSequence N).re/(Main.mesh L N)^3)=
        (-420*(N:ℝ)^3*(etaSequence N).re)/L^3 := by unfold Main.mesh; field_simp
    rw [heq]
    exact (div_le_div_iff_of_pos_right (pow_pos hL 3)).mpr hb.2.2



#print axioms spectral_top_explicit_2048
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/Statement512.lean <==
module
public import SLean.Explicit.Sharp.Sequence
public import SLean.Explicit.Sharp.Damping512

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert SLean.Bridge

theorem spectral_top_explicit_512 {L : ℝ} (hL : 0 < L) : ∀ N : ℕ, 512 ≤ N →
    ∃ hN : 0 < N, ∃ f : Bridge.Xh N (Main.mesh L N), f ≠ 0 ∧
      Bridge.galerkin hN (Main.mesh L N) (Main.mesh_pos hL hN) f=zetaSequence L N • f ∧
      100/(Main.mesh L N)^3 ≤ |(zetaSequence L N).im| ∧
      0 < -(zetaSequence L N).re ∧ -(zetaSequence L N).re ≤ 1600/L^3 := by
  intro N hN
  have hq : 512 ≤ N := by omega
  have hNp := quant_nat_pos hq
  have hh := Main.mesh_pos hL hNp
  have hhc : (Main.mesh L N:ℂ) ≠ 0 := Complex.ofReal_ne_zero.mpr hh.ne'
  have he : IsEigenvalue N (zetaSequence L N*(Main.mesh L N:ℂ)^3/420) := by
    convert eigenvalue_explicit hq using 1
    unfold zetaSequence
    field_simp
  obtain ⟨f,hf,hfg⟩ := (matrix_eigenpair_function_equivalence hNp (Main.mesh L N) hh _).mp he
  have hy := ySequence_spec hq
  have hb := parameter_bounds_512 hN hy.1.le hy.2.1
  change 100 ≤ 420*|(etaSequence N).im| ∧
    0 < -420*(N:ℝ)^3*(etaSequence N).re ∧ -420*(N:ℝ)^3*(etaSequence N).re ≤ 1600 at hb
  refine ⟨hNp,f,hf,hfg,?_,?_,?_⟩
  · rw [zeta_im,abs_div,abs_mul,abs_of_pos (by norm_num : (0:ℝ)<420),abs_of_pos (pow_pos hh 3)]
    exact (div_le_div_iff_of_pos_right (pow_pos hh 3)).mpr hb.1
  · rw [zeta_re]
    have hr : (etaSequence N).re < 0 := by
      have hn3 : 0 < (N:ℝ)^3 := pow_pos (Nat.cast_pos.mpr hNp) 3
      nlinarith [hb.2.1]
    exact neg_pos.mpr (div_neg_of_neg_of_pos (mul_neg_of_pos_of_neg (by norm_num) hr) (pow_pos hh 3))
  · rw [zeta_re]
    have heq : -(420*(etaSequence N).re/(Main.mesh L N)^3)=
        (-420*(N:ℝ)^3*(etaSequence N).re)/L^3 := by unfold Main.mesh; field_simp
    rw [heq]
    exact (div_le_div_iff_of_pos_right (pow_pos hL 3)).mpr hb.2.2



#print axioms spectral_top_explicit_512
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/TaylorJets.lean <==
module
public import SLean.Explicit.Sharp.OpticalCubicBounds
public import SLean.Explicit.Sharp.CompanionBounds

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem F_fourth_quotient : ∃ G : ℂ → ℂ, AnalyticOnNhd ℂ G (ball 0 (1/10)) ∧
    (∀z,F z-((wStar:ℂ)+(opticalSecond:ℂ)*z^2+(opticalThird:ℂ)*z^3)=z^4*G z) ∧
    ∀z,‖z‖≤9/100→‖G z‖≤8 := by
  obtain ⟨G,hG,he⟩ := F_analytic.exists_eq_sum_add_pow_mul 4
  have he' (z : ℂ) : F z-((wStar:ℂ)+(opticalSecond:ℂ)*z^2+(opticalThird:ℂ)*z^3)=z^4*G z := by
    have h := he z
    simp only [smul_eq_mul] at h
    change F z=taylorPolynomial F 4 z+z^4*G z at h
    rw [F_taylor_four] at h
    linear_combination h
  have hf : AnalyticOnNhd ℂ (fun z=>F z-((wStar:ℂ)+(opticalSecond:ℂ)*z^2+(opticalThird:ℂ)*z^3)) (ball 0 (1/10)) := by
    intro z hz
    exact (F_analytic_wide z hz).sub (by fun_prop)
  refine ⟨G,quotient_analytic_on 4 hf hG he',he',?_⟩
  intro z hz
  apply quotient_boundary_bound 4 (by norm_num : (0:ℝ)<9/100) (by norm_num) hf hG he' ?_ hz
  intro w hw
  have h := F_cubic_remainder (z := w) (by rw [hw]; norm_num)
  have heq : F w-((wStar:ℂ)+(opticalSecond:ℂ)*w^2+(opticalThird:ℂ)*w^3)=
      (F w-(wStar:ℂ)-(opticalSecond:ℂ)*w^2)-(opticalThird:ℂ)*w^3 := by ring
  rw [heq]
  calc
    _ ≤ ‖F w-(wStar:ℂ)-(opticalSecond:ℂ)*w^2‖+‖(opticalThird:ℂ)‖*‖w‖^3 :=
      (norm_sub_le _ _).trans_eq (by simp only [norm_mul,norm_pow])
    _ ≤ (1/2)*‖w‖^3+(2/15)*‖w‖^3 := by gcongr; exact optical_third_bound
    _ ≤ _ := by rw [hw]; norm_num

theorem F_fourth_remainder {z : ℂ} (hz : ‖z‖≤9/100) :
    ‖F z-((wStar:ℂ)+(opticalSecond:ℂ)*z^2+(opticalThird:ℂ)*z^3)‖≤8*‖z‖^4 := by
  obtain ⟨G,_,he,hb⟩ := F_fourth_quotient
  rw [he,norm_mul,norm_pow]
  have h := mul_le_mul_of_nonneg_left (hb z hz) (pow_nonneg (norm_nonneg z) 4)
  nlinarith

theorem sigma_third_quotient : ∃ G : ℂ → ℂ, AnalyticOnNhd ℂ G (ball 0 (1/10)) ∧
    (∀z,z+SLean.Explicit.sigma z+(companionCoefficient:ℂ)*z^2=z^3*G z) ∧
    ∀z,‖z‖≤9/100→‖G z‖≤100 := by
  have ha : AnalyticAt ℂ SLean.Explicit.sigma 0 := sigma_disk 0 (by simp)
  obtain ⟨G,hG,he⟩ := ha.exists_eq_sum_add_pow_mul 3
  have he' (z : ℂ) : z+SLean.Explicit.sigma z+(companionCoefficient:ℂ)*z^2=z^3*G z := by
    have h := he z
    norm_num [Finset.sum_range_succ,iteratedDeriv_succ,iteratedDeriv_zero,
      SLean.Explicit.sigma_zero,SLean.Explicit.sigma_deriv,SLean.Explicit.sigma_second_deriv,smul_eq_mul] at h
    linear_combination h
  have hf : AnalyticOnNhd ℂ (fun z=>z+SLean.Explicit.sigma z+(companionCoefficient:ℂ)*z^2) (ball 0 (1/10)) := by
    intro z hz
    exact (analyticAt_id.add (sigma_disk z hz)).add (by fun_prop)
  refine ⟨G,quotient_analytic_on 3 hf hG he',he',?_⟩
  intro z hz
  apply quotient_boundary_bound 3 (by norm_num : (0:ℝ)<9/100) (by norm_num) hf hG he' ?_ hz
  intro w hw
  have h := (sigma_bounds (z := w) (by rw [hw]; norm_num)).2
  calc
    _ ≤ ‖w+SLean.Explicit.sigma w‖+‖(companionCoefficient:ℂ)‖*‖w‖^2 :=
      (norm_add_le _ _).trans_eq (by simp only [norm_mul,norm_pow])
    _ ≤ (81/10)*‖w‖^2+(18/25)*‖w‖^2 := by gcongr; exact companion_bound
    _ ≤ _ := by rw [hw]; norm_num

theorem sigma_third_remainder {z : ℂ} (hz : ‖z‖≤9/100) :
    ‖z+SLean.Explicit.sigma z+(companionCoefficient:ℂ)*z^2‖≤100*‖z‖^3 := by
  obtain ⟨G,_,he,hb⟩ := sigma_third_quotient
  rw [he,norm_mul,norm_pow]
  have h := mul_le_mul_of_nonneg_left (hb z hz) (pow_nonneg (norm_nonneg z) 3)
  nlinarith

#print axioms F_fourth_remainder
#print axioms sigma_third_remainder
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/Trig.lean <==
module
public import SLean.Explicit.Target1024

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

theorem exp_quadratic_remainder {z : ℂ} (hz : ‖z‖ ≤ 1) :
    ‖Complex.exp z-(1+z+z^2/2)‖ ≤ (2/9)*‖z‖^3 := by
  have h := Complex.exp_bound hz (by decide : 0 < 3)
  norm_num [Finset.sum_range_succ] at h
  convert h using 1 <;> ring

theorem exp_linear_remainder {z : ℂ} (hz : ‖z‖ ≤ 1) :
    ‖Complex.exp z-(1+z)‖ ≤ (3/4)*‖z‖^2 := by
  have h := Complex.exp_bound hz (by decide : 0 < 2)
  norm_num [Finset.sum_range_succ] at h
  convert h using 1 <;> ring

theorem phase_norm (t : ℝ) : ‖Complex.exp ((t:ℂ)*Complex.I)‖=1 := by
  rw [Complex.norm_exp]
  simp

theorem shifted_exp_quadratic (t : ℝ) {z : ℂ} (hz : ‖z‖≤1) :
    ‖Complex.exp ((t+z)*Complex.I)-Complex.exp ((t:ℂ)*Complex.I)*(1+z*Complex.I-z^2/2)‖
      ≤ (2/9)*‖z‖^3 := by
  have h := exp_quadratic_remainder (z := z*Complex.I) (by simpa using hz)
  have he : 1+z*Complex.I+(z*Complex.I)^2/2=1+z*Complex.I-z^2/2 := by
    rw [mul_pow,Complex.I_sq]; ring
  rw [he] at h
  rw [add_mul,Complex.exp_add,← mul_sub,norm_mul,phase_norm,one_mul]
  simpa using h

theorem trig_quadratic (t : ℝ) {z : ℂ} (hz : ‖z‖ ≤ 1) :
    ‖Complex.cos (t+z)-(Complex.cos t-Complex.sin t*z-Complex.cos t*z^2/2)‖ ≤ (2/9)*‖z‖^3 ∧
    ‖Complex.sin (t+z)-(Complex.sin t+Complex.cos t*z-Complex.sin t*z^2/2)‖ ≤ (2/9)*‖z‖^3 := by
  have hp := shifted_exp_quadratic t hz
  have hm := shifted_exp_quadratic (-t) (z := -z) (by simpa using hz)
  let p := Complex.exp ((t+z)*Complex.I)-Complex.exp ((t:ℂ)*Complex.I)*(1+z*Complex.I-z^2/2)
  let m := Complex.exp ((-t-z)*Complex.I)-Complex.exp (-(t:ℂ)*Complex.I)*(1-z*Complex.I-z^2/2)
  have hpn : ‖p‖ ≤ (2/9)*‖z‖^3 := hp
  have hmn : ‖m‖ ≤ (2/9)*‖z‖^3 := by simpa [m,sub_eq_add_neg] using hm
  have hc : Complex.cos (t+z)-(Complex.cos t-Complex.sin t*z-Complex.cos t*z^2/2)=(p+m)/2 := by
    dsimp [p,m,Complex.cos,Complex.sin]
    rw [show (-((t:ℂ)+z))*Complex.I=(-t-z)*Complex.I by ring]
    ring_nf
  have hs : Complex.sin (t+z)-(Complex.sin t+Complex.cos t*z-Complex.sin t*z^2/2)=(m-p)*Complex.I/2 := by
    dsimp [p,m,Complex.cos,Complex.sin]
    rw [show (-((t:ℂ)+z))*Complex.I=(-t-z)*Complex.I by ring]
    ring_nf
    simp [Complex.I_sq]
    ring
  constructor
  · rw [hc,norm_div,Complex.norm_ofNat]
    have ht := norm_add_le p m
    linarith
  · rw [hs,norm_div,norm_mul,Complex.norm_I,mul_one,Complex.norm_ofNat]
    have ht := norm_sub_le m p
    linarith

theorem trig_center_norm (t : ℝ) : ‖Complex.cos (t:ℂ)‖ ≤ 1 ∧ ‖Complex.sin (t:ℂ)‖ ≤ 1 := by
  rw [← Complex.ofReal_cos,← Complex.ofReal_sin,Complex.norm_real,Complex.norm_real,
    Real.norm_eq_abs,Real.norm_eq_abs]
  exact ⟨abs_le.mpr ⟨Real.neg_one_le_cos _,Real.cos_le_one _⟩,
    abs_le.mpr ⟨Real.neg_one_le_sin _,Real.sin_le_one _⟩⟩

theorem trig_shift_small (t : ℝ) {z : ℂ} (hz : ‖z‖ ≤ 1/10) :
    ‖Complex.cos (t+z)-Complex.cos t‖ ≤ (11/10)*‖z‖ ∧
    ‖Complex.sin (t+z)-Complex.sin t‖ ≤ (11/10)*‖z‖ := by
  have h := trig_quadratic t (show ‖z‖≤1 by linarith)
  have hc := trig_center_norm t
  have hpoly (a b : ℂ) (ha : ‖a‖≤1) (hb : ‖b‖≤1) : ‖a*z+b*z^2/2‖ ≤ ‖z‖+‖z‖^2/2 := by
    calc
      _ ≤ ‖a‖*‖z‖+‖b‖*‖z‖^2/2 := (norm_add_le _ _).trans_eq (by simp only [norm_mul,norm_div,norm_pow,Complex.norm_ofNat])
      _ ≤ 1*‖z‖+1*‖z‖^2/2 := by gcongr
      _ = _ := by ring
  have hn := norm_nonneg z
  have hr : (2/9)*‖z‖^3+(‖z‖+‖z‖^2/2) ≤ (11/10)*‖z‖ := by
    have h2 : ‖z‖^2 ≤ (1/10)*‖z‖ := by nlinarith
    have h3 : ‖z‖^3 ≤ (1/100)*‖z‖ := by nlinarith [mul_le_mul_of_nonneg_right h2 hn]
    nlinarith
  constructor
  · have he : Complex.cos (t+z)-Complex.cos t =
        (Complex.cos (t+z)-(Complex.cos t-Complex.sin t*z-Complex.cos t*z^2/2))-
        (Complex.sin t*z+Complex.cos t*z^2/2) := by ring
    rw [he]
    exact (norm_sub_le _ _).trans ((add_le_add h.1 (hpoly _ _ hc.2 hc.1)).trans hr)
  · have he : Complex.sin (t+z)-Complex.sin t =
        (Complex.sin (t+z)-(Complex.sin t+Complex.cos t*z-Complex.sin t*z^2/2))+
        (Complex.cos t*z+(-Complex.sin t)*z^2/2) := by ring
    rw [he]
    exact (norm_add_le _ _).trans ((add_le_add h.2 (hpoly _ _ hc.1 (by simpa using hc.2))).trans hr)

#print axioms trig_quadratic
#print axioms trig_shift_small
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/TrigLinear.lean <==
module
public import SLean.Explicit.Sharp.Trig

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Sharp
noncomputable section

theorem trig_linear_small (t : ℝ) {z : ℂ} (hz : ‖z‖≤1/10) :
    ‖Complex.cos (t+z)-Complex.cos t+Complex.sin t*z‖≤(3/5)*‖z‖^2 ∧
    ‖Complex.sin (t+z)-Complex.sin t-Complex.cos t*z‖≤(3/5)*‖z‖^2 := by
  have h := trig_quadratic t (show ‖z‖≤1 by linarith)
  rw [show Complex.cos (t+z)-(Complex.cos t-Complex.sin t*z-Complex.cos t*z^2/2)=
      Complex.cos (t+z)-Complex.cos t+Complex.sin t*z+Complex.cos t*z^2/2 by ring,
    show Complex.sin (t+z)-(Complex.sin t+Complex.cos t*z-Complex.sin t*z^2/2)=
      Complex.sin (t+z)-Complex.sin t-Complex.cos t*z+Complex.sin t*z^2/2 by ring] at h
  have hc : ‖Complex.cos (t:ℂ)‖≤1 := by
    rw [← Complex.ofReal_cos,Complex.norm_real,Real.norm_eq_abs]
    exact Real.abs_cos_le_one t
  have hs : ‖Complex.sin (t:ℂ)‖≤1 := by
    rw [← Complex.ofReal_sin,Complex.norm_real,Real.norm_eq_abs]
    exact Real.abs_sin_le_one t
  have h3 : ‖z‖^3≤(1/10)*‖z‖^2 := by
    nlinarith [mul_le_mul_of_nonneg_right hz (sq_nonneg ‖z‖)]
  constructor
  · have ht := norm_sub_le (Complex.cos (t+z)-Complex.cos t+Complex.sin t*z+Complex.cos t*z^2/2)
      (Complex.cos t*z^2/2)
    simp only [add_sub_cancel_right,norm_div,norm_mul,norm_pow,Complex.norm_ofNat] at ht
    have hm := mul_le_mul_of_nonneg_right hc (sq_nonneg ‖z‖)
    nlinarith [h.1]
  · have ht := norm_sub_le (Complex.sin (t+z)-Complex.sin t-Complex.cos t*z+Complex.sin t*z^2/2)
      (Complex.sin t*z^2/2)
    simp only [add_sub_cancel_right,norm_div,norm_mul,norm_pow,Complex.norm_ofNat] at ht
    have hm := mul_le_mul_of_nonneg_right hs (sq_nonneg ‖z‖)
    nlinarith [h.2]

end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/UniformData.lean <==
module
public import SLean.Explicit.Sharp.BoundaryUniform
public import SLean.Explicit.Sharp.ReflectionLog

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert

def workRadius : ℝ := 1/20
theorem workRadius_pos : 0<workRadius := by norm_num [workRadius]

theorem roots_work {z : ℂ} (hz : ‖z‖≤workRadius) (k : Fin 4) :
    roots z k≠0 ∧ q (roots z k) (eta z)=0 ∧ denominator (roots z k) (eta z)≠0 := by
  have hz' : ‖z‖<1/10 := by norm_num [workRadius] at hz; linarith
  refine ⟨norm_lower_ne_zero (by norm_num) (roots_bounds hz'.le k).1,?_,
    norm_lower_ne_zero (by norm_num) (boundaryD_lower hz'.le k)⟩
  rw [roots_factor hz']
  fin_cases k <;> simp

theorem roots_work_analytic {z : ℂ} (hz : ‖z‖<workRadius) (k : Fin 4) :
    AnalyticAt ℂ (fun w=>roots w k) z := roots_analytic_disk k z
      (by simp only [mem_ball,dist_zero_right]; norm_num [workRadius] at hz; linarith)

theorem boundary_work_analytic {z : ℂ} (hz : ‖z‖<workRadius) (k : Fin 4) :
    AnalyticAt ℂ (fun w=>boundaryB w k) z ∧ AnalyticAt ℂ (fun w=>boundaryW w k) z := by
  have hi : z∈ball 0 (1/10) := by simp only [mem_ball,dist_zero_right]; norm_num [workRadius] at hz; linarith
  exact ⟨(boundary_analytic k).1 z hi,(boundary_analytic k).2 z hi⟩

theorem boundary_work_bounds {z : ℂ} (hz : ‖z‖≤workRadius) (k : Fin 4) :
    ‖boundaryB z k‖≤(10:ℝ)^8 ∧ ‖boundaryW z k‖≤(10:ℝ)^8 := by
  convert boundary_bounds (z := z) (by norm_num [workRadius] at hz; linarith) k using 1 <;> norm_num

theorem varpi_analytic : AnalyticOnNhd ℂ varpiPlus (ball 0 (1/10)) ∧ AnalyticOnNhd ℂ varpiMinus (ball 0 (1/10)) := by
  constructor <;> intro z hz
  · exact (((boundary_analytic 1).1 z hz).sub ((boundary_analytic 2).1 z hz)).mul
      (((boundary_analytic 0).2 z hz).sub ((boundary_analytic 3).2 z hz))
  · exact (((boundary_analytic 0).1 z hz).sub ((boundary_analytic 2).1 z hz)).mul
      (((boundary_analytic 1).2 z hz).sub ((boundary_analytic 3).2 z hz))

theorem varpi_work {z : ℂ} (hz : ‖z‖≤workRadius) : varpiPlus z≠0 ∧ ‖(varpiPlus z)⁻¹‖≤1 := by
  have hl := (varpi_lower (z := z) (by norm_num [workRadius] at hz; linarith)).1
  refine ⟨norm_lower_ne_zero (by norm_num) hl,?_⟩
  rw [norm_inv,inv_eq_one_div]
  exact (div_le_one (by linarith)).mpr hl

theorem tails_work {z : ℂ} (hz : ‖z‖≤workRadius) : ‖innerXi z‖≤1/50 ∧ ‖(outerXi z)⁻¹‖≤1/50 := by
  have hp := (eta_in_disk (z := z) (by norm_num [workRadius] at hz; linarith)).le
  have ho := (outer_norm_bounds hp).1
  refine ⟨(inner_norm_bounds hp).2.le,?_⟩
  rw [outerXi,norm_inv,inv_eq_one_div]
  exact (div_le_iff₀ (by linarith : 0<‖outer (eta z)‖)).mpr (by linarith)

theorem minus_eq_zPlus_sigma {z : ℂ} (hz : ‖z‖≤1/10) : minus z=zPlus (SLean.Explicit.sigma z) := by
  have hn : minus z≠0 := norm_lower_ne_zero (by norm_num) (roots_bounds hz 1).1
  have he : SLean.Explicit.sigma z*Complex.I=Complex.log (minus z/zStar) := by
    unfold SLean.Explicit.sigma
    linear_combination -(Complex.log (minus z/zStar))*Complex.I_sq
  rw [zPlus,add_mul,Complex.exp_add,← zStar_exp,he,Complex.exp_log (div_ne_zero hn zStar_ne_zero)]
  field_simp [zStar_ne_zero]

theorem phase_identity (N : ℕ) {z : ℂ} (hz : ‖z‖≤1/10) :
    (zPlus z)^N/(minus z)^N=Complex.exp (Complex.I*(N:ℂ)*(z-SLean.Explicit.sigma z)) := by
  rw [minus_eq_zPlus_sigma hz]
  unfold zPlus
  rw [← Complex.exp_nat_mul,← Complex.exp_nat_mul,← Complex.exp_sub]
  congr 1
  ring

#print axioms roots_work
end
end SLean.Explicit.Sharp


==> anc/lean/SLean/Explicit/Sharp/WideBranches.lean <==
module
public import SLean.Explicit.Sharp.RootVariation

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit.Sharp
noncomputable section
open SLean.Analytic SLean.Cert SLean.Pilots.C3

theorem eta_parameter_small {z : ℂ} (hz : ‖z‖ ≤ 1/10) : ‖eta z-etaStar‖ ≤ 3/1000 := by
  have h := eta_quadratic hz
  have hs : ‖z‖^2 ≤ (1/10:ℝ)^2 := by gcongr
  nlinarith

theorem eta_in_disk {z : ℂ} (hz : ‖z‖ ≤ 1/10) : ‖eta z-etaStar‖ < 1/100 :=
  (eta_parameter_small hz).trans_lt (by norm_num)

theorem eta_analytic_disk : AnalyticOnNhd ℂ eta (ball 0 (1/10)) := by
  intro z hz
  exact analyticAt_const.mul (F_analytic_wide z hz)
theorem plus_norm_bounds {z : ℂ} (hz : ‖z‖ ≤ 1/10) :
    1/2 ≤ ‖zPlus z‖ ∧ ‖zPlus z‖ ≤ 2 := by
  have he : zPlus z=zStar*Complex.exp (z*Complex.I) := by
    rw [zPlus,add_mul,Complex.exp_add,zStar_exp]
  have hb := Complex.norm_exp_sub_one_le (x := z*Complex.I)
    (by simp only [norm_mul,Complex.norm_I,mul_one]; linarith)
  simp only [norm_mul,Complex.norm_I,mul_one] at hb
  have h1 := norm_sub_norm_le (Complex.exp (z*Complex.I)) 1
  have h2 := norm_sub_norm_le (1:ℂ) (Complex.exp (z*Complex.I))
  rw [norm_sub_rev] at h2
  simp only [norm_one] at h1 h2
  rw [he,norm_mul,zStar_norm,one_mul]
  constructor <;> linarith

theorem roots_bounds {z : ℂ} (hz : ‖z‖ ≤ 1/10) (k : Fin 4) :
    1/1000 ≤ ‖roots z k‖ ∧ ‖roots z k‖ ≤ 1000 := by
  have hη := (eta_in_disk hz).le
  have hi := inner_norm_bounds hη
  have ho := outer_norm_bounds hη
  have hp := plus_norm_bounds hz
  have hc := coefficient_bounds (critical_neighborhood_in_pilot hη)
  have hl := coefficient_lower (parameter_norm (critical_neighborhood_in_pilot hη))
  have hden : 0 < ‖c4 (eta z)‖*‖innerXi z‖*‖outerXi z‖*‖zPlus z‖ := by
    change 0 < ‖c4 (eta z)‖*‖inner (eta z)‖*‖outer (eta z)‖*‖zPlus z‖
    apply mul_pos (mul_pos (mul_pos (by linarith [hl.2]) (by linarith [hi.1]))
      (by linarith [ho.1])) (by linarith [hp.1])
  have hdl : (13/100)*(1/1000)*50*(1/2) ≤
      ‖c4 (eta z)‖*‖innerXi z‖*‖outerXi z‖*‖zPlus z‖ := by
    dsimp only [innerXi,outerXi]; gcongr; exact hl.2; exact hi.1; exact ho.1.le; exact hp.1
  have hdu : ‖c4 (eta z)‖*‖innerXi z‖*‖outerXi z‖*‖zPlus z‖ ≤ 2*(1/50)*1000*2 := by
    dsimp only [innerXi,outerXi]; gcongr
    exact hc.2.2.2.2
    exact hi.2.le
    exact ho.2
    exact hp.2
  fin_cases k
  · change 1/1000 ≤ ‖zPlus z‖ ∧ ‖zPlus z‖ ≤ 1000
    constructor <;> linarith [hp.1,hp.2]
  · change 1/1000 ≤ ‖minus z‖ ∧ ‖minus z‖ ≤ 1000
    simp only [minus,norm_div,norm_mul]
    constructor
    · apply (le_div_iff₀ hden).mpr
      linarith [hl.1]
    · apply (div_le_iff₀ hden).mpr
      linarith [hc.1]
  · exact ⟨hi.1,by change ‖inner (eta z)‖≤1000; linarith [hi.2]⟩
  · exact ⟨by change 1/1000≤‖outer (eta z)‖; linarith [ho.1],ho.2⟩

theorem roots_analytic_disk (k : Fin 4) :
    AnalyticOnNhd ℂ (fun z => roots z k) (ball 0 (1/10)) := by
  intro z hz
  have hz' : ‖z‖ < 1/10 := by simpa only [mem_ball,dist_zero_right] using hz
  have hη := eta_in_disk hz'.le
  have hi : AnalyticAt ℂ innerXi z := (inner_analytic hη).comp (eta_analytic_disk z hz)
  have ho : AnalyticAt ℂ outerXi z := (outer_analytic hη).comp (eta_analytic_disk z hz)
  have hn (j : Fin 4) : roots z j ≠ 0 := norm_lower_ne_zero (by norm_num) (roots_bounds hz'.le j).1
  fin_cases k
  · exact zPlus_analytic z
  · have hc := leading_coefficient_ne_zero (parameter_norm (critical_neighborhood_in_pilot hη.le))
    have ha := eta_analytic_disk z hz
    change AnalyticAt ℂ (fun w => c0 (eta w)/(c4 (eta w)*innerXi w*outerXi w*zPlus w)) z
    apply (show AnalyticAt ℂ (fun w => c0 (eta w)) z by unfold c0; fun_prop).div
      ((show AnalyticAt ℂ (fun w => c4 (eta w)) z by unfold c4; fun_prop).mul hi |>.mul ho |>.mul (zPlus_analytic z))
    exact mul_ne_zero (mul_ne_zero (mul_ne_zero hc (hn 2)) (hn 3)) (zPlus_ne_zero z)
  · exact hi
  · exact ho

theorem roots_factor {z : ℂ} (hz : ‖z‖ < 1/10) (w : ℂ) :
    q w (eta z)=c4 (eta z)*(w-roots z 0)*(w-roots z 1)*(w-roots z 2)*(w-roots z 3) := by
  have h1 : AnalyticOnNhd ℂ (fun z => q w (eta z)) (ball 0 (1/10)) := by
    intro z hz; have ha := eta_analytic_disk z hz; unfold q; fun_prop
  have h2 : AnalyticOnNhd ℂ (fun z => c4 (eta z)*(w-roots z 0)*(w-roots z 1)*
      (w-roots z 2)*(w-roots z 3)) (ball 0 (1/10)) := by
    intro z hz
    have ha := eta_analytic_disk z hz
    have h0 := roots_analytic_disk 0 z hz
    have h1 := roots_analytic_disk 1 z hz
    have h2 := roots_analytic_disk 2 z hz
    have h3 := roots_analytic_disk 3 z hz
    unfold c4; fun_prop
  apply h1.eqOn_of_preconnected_of_eventuallyEq h2 (convex_ball (0:ℂ) _).isPreconnected
    (z₀ := 0) (by simp) _ (by simpa only [mem_ball,dist_zero_right] using hz)
  filter_upwards [parameter_factor_eventually,roots_agree 0,roots_agree 1,roots_agree 2,roots_agree 3]
    with z hf h0 h1 h2 h3
  rw [h0,h1,h2,h3]
  exact hf w

#print axioms roots_bounds
#print axioms roots_analytic_disk
#print axioms roots_factor
end
end SLean.Explicit.Sharp



==> anc/lean/SLean/Explicit/SharpCoefficients.lean <==
module
public import SLean.Explicit.WideOptical
public import SLean.Explicit.QuantAsymptotics

@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Tightening
noncomputable section
open SLean.Analytic SLean.Cert

theorem beta_norm : ‖betaStar‖ ≤ 8 := by
  have hw := boundary_slope_bounds.1
  have hb := boundary_slope_bounds.2
  norm_num [CEnclosed,Enclosed] at hw hb
  have hW : ‖Wtheta zStar etaStar‖ ≤ 16 := by
    have hr : |(Wtheta zStar etaStar).re| ≤ 1 := abs_le.mpr ⟨by linarith,by linarith⟩
    have hi : |(Wtheta zStar etaStar).im| ≤ 15 := abs_le.mpr ⟨by linarith,by linarith⟩
    exact (Complex.norm_le_abs_re_add_abs_im _).trans (by linarith)
  have hB : ‖Btheta zStar etaStar‖ ≤ 17 := by
    have hr : |(Btheta zStar etaStar).re| ≤ 1 := abs_le.mpr ⟨by linarith,by linarith⟩
    have hi : |(Btheta zStar etaStar).im| ≤ 16 := abs_le.mpr ⟨by linarith,by linarith⟩
    exact (Complex.norm_le_abs_re_add_abs_im _).trans (by linarith)
  have hdB : 8 ≤ ‖B zStar etaStar-B zInner etaStar‖ := by linarith [boundary_data_bounds.2.2.2.1.1]
  have hdW : 15 ≤ ‖W zStar etaStar-W zOuter etaStar‖ := by linarith [boundary_data_bounds.2.2.2.2.1.1]
  unfold betaStar betaAt
  calc
    _ ≤ 2*‖Btheta zStar etaStar‖/‖B zStar etaStar-B zInner etaStar‖+
        2*‖Wtheta zStar etaStar‖/‖W zStar etaStar-W zOuter etaStar‖ := by
      exact (norm_add_le _ _).trans_eq (by simp only [norm_div,norm_mul,norm_neg,Complex.norm_ofNat])
    _ ≤ 2*17/8+2*16/15 := by gcongr
    _ ≤ _ := by norm_num

theorem companion_coefficient_norm : ‖(companionCoefficient:ℂ)‖ ≤ (10:ℝ)^7 := by
  have h3 := taylor_coefficient_bound (by norm_num : (0:ℝ)<1/40) F_analytic_disk
    (fun z hz => (optical_disk hz.le).2.2) 3
  have hc : (3/10:ℝ) ≤ deriv (deriv optical) thetaStar := by linarith [optical_curvature_bounds.1]
  rw [companionCoefficient_complex,norm_div,norm_mul,Complex.norm_ofNat,F_curvature,
    Complex.norm_real,Real.norm_eq_abs,abs_of_pos optical_curvature_pos]
  apply (div_le_iff₀ (by positivity)).mpr
  norm_num at h3 ⊢
  linarith

#print axioms beta_norm
#print axioms companion_coefficient_norm
end
end SLean.Explicit.Tightening


==> anc/lean/SLean/Explicit/Statement.lean <==
module
public import SLean.Explicit.RefinedDamping
public import SLean.Explicit.RootDistinct
public import SLean.Statement
public import SLean.Algebra.Determinant

/-!
# A numerical threshold for the n = 1 spectral pair

This module uses independently specified branches on certified numerical disks.
The original source modules and their eigenvalue sequence are not changed.
-/
@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit
noncomputable section
open SLean.Analytic SLean.Cert SLean.Bridge

def ySequence (N : ℕ) : ℂ :=
  if hN : 10^52 ≤ N then Classical.choose (quantized_zero_exists hN) else 0
def xiSequence (N : ℕ) : ℂ := quantXi N (ySequence N)
def etaSequence (N : ℕ) : ℂ := eta (xiSequence N)
def zetaSequence (L : ℝ) (N : ℕ) : ℂ := 420*etaSequence N/(Main.mesh L N:ℂ)^3

theorem ySequence_spec {N : ℕ} (hN : 10^52 ≤ N) :
    ‖ySequence N‖ < 1/2 ∧ normalizedDeterminant N (xiSequence N)=0 ∧
    ‖ySequence N‖ ≤ (10:ℝ)^50/N := by
  simp only [ySequence,xiSequence,dite_eq_left hN]
  exact Classical.choose_spec (quantized_zero_exists hN)

theorem xiSequence_nonzero {N : ℕ} (hN : 10^52 ≤ N) : xiSequence N ≠ 0 := by
  have h := quantXi_mul (quant_nat_pos hN) (ySequence N)
  intro he
  change (N:ℂ)*xiSequence N=(Real.pi:ℂ)+ySequence N at h
  rw [he,mul_zero] at h
  have hy : ySequence N= -(Real.pi:ℂ) := by linear_combination -h
  have hb := (ySequence_spec hN).1
  rw [hy,norm_neg,Complex.norm_real,Real.norm_eq_abs,abs_of_pos Real.pi_pos] at hb
  linarith [Real.pi_gt_three]

theorem eigenvalue_explicit {N : ℕ} (hN : 10^52 ≤ N) : IsEigenvalue N (etaSequence N) := by
  have hy := ySequence_spec hN
  have hξ : ‖xiSequence N‖ ≤ workRadius := (quant_in_work hN (hy.1.le.trans (by norm_num))).le
  have ho : outerXi (xiSequence N) ≠ 0 := (roots_work hξ 3).1
  have hm : minus (xiSequence N) ≠ 0 := (roots_work hξ 1).1
  have hv := (varpi_work hξ).1
  have hd : boundaryDeterminant N (xiSequence N)=0 := by
    have he := hy.2.1
    rw [normalized_decomposition N hξ] at he
    have h := (div_eq_iff (mul_ne_zero hv (pow_ne_zero N hm))).mp he
    simpa only [zero_mul] using h
  apply SLean.Algebra.Sdet (by have := quant_nat_pos hN; norm_num1 at hN; omega)
    (etaSequence N) (roots (xiSequence N)) ![1,1,1,((outerXi (xiSequence N))^N)⁻¹]
    (fun k => (roots_work hξ k).1) (roots_injective hξ (xiSequence_nonzero hN))
    (fun k => (roots_work hξ k).2.1) (fun k => (roots_work hξ k).2.2) _ hd
  intro k
  fin_cases k <;> simp [ho]

theorem zeta_im (L : ℝ) (N : ℕ) :
    (zetaSequence L N).im=420*(etaSequence N).im/(Main.mesh L N)^3 := by
  simp [zetaSequence,pow_succ,Complex.div_im,Complex.mul_re,Complex.mul_im,Complex.normSq_apply]
  field_simp
theorem zeta_re (L : ℝ) (N : ℕ) :
    (zetaSequence L N).re=420*(etaSequence N).re/(Main.mesh L N)^3 := by
  simp [zetaSequence,pow_succ,Complex.div_re,Complex.mul_re,Complex.mul_im,Complex.normSq_apply]
  field_simp

/-- Same function-space spectral statement and constants as `Statement.spectral_top`,
with an independently specified eigenvalue sequence and a concrete integer threshold. -/
theorem spectral_top_explicit_first {L : ℝ} (hL : 0 < L) : ∀ N : ℕ, 10^200 ≤ N →
    ∃ hN : 0 < N, ∃ f : Statement.X_h N (Statement.h L N), f ≠ 0 ∧
      Statement.A_h hN (Statement.h L N) (Main.mesh_pos hL hN) f=zetaSequence L N • f ∧
      100/(Statement.h L N)^3 ≤ |(zetaSequence L N).im| ∧
      0 < -(zetaSequence L N).re ∧ -(zetaSequence L N).re ≤ 1600/L^3 := by
  intro N hN
  have hq : 10^52 ≤ N := (by norm_num : (10:ℕ)^52≤10^200).trans hN
  have hNp := quant_nat_pos hq
  have hh := Main.mesh_pos hL hNp
  have hhc : (Main.mesh L N:ℂ) ≠ 0 := Complex.ofReal_ne_zero.mpr hh.ne'
  have he : IsEigenvalue N (zetaSequence L N*(Main.mesh L N:ℂ)^3/420) := by
    convert eigenvalue_explicit hq using 1
    unfold zetaSequence
    field_simp
  obtain ⟨f,hf,hfg⟩ := (matrix_eigenpair_function_equivalence hNp (Main.mesh L N) hh _).mp he
  have hy := ySequence_spec hq
  have hb := parameter_bounds hN hy.1.le hy.2.2 hy.2.1
  change 100 ≤ 420*|(etaSequence N).im| ∧
    0 < -420*(N:ℝ)^3*(etaSequence N).re ∧ -420*(N:ℝ)^3*(etaSequence N).re ≤ 1600 at hb
  refine ⟨hNp,f,hf,hfg,?_,?_,?_⟩
  · rw [zeta_im,abs_div,abs_mul,abs_of_pos (by norm_num : (0:ℝ)<420),abs_of_pos (pow_pos hh 3)]
    exact (div_le_div_iff_of_pos_right (pow_pos hh 3)).mpr hb.1
  · rw [zeta_re]
    have hr : (etaSequence N).re < 0 := by
      have hn3 : 0 < (N:ℝ)^3 := pow_pos (Nat.cast_pos.mpr hNp) 3
      nlinarith [hb.2.1]
    exact neg_pos.mpr (div_neg_of_neg_of_pos (mul_neg_of_pos_of_neg (by norm_num) hr) (pow_pos hh 3))
  · rw [zeta_re]
    have heq : -(420*(etaSequence N).re/(Main.mesh L N)^3)=
        (-420*(N:ℝ)^3*(etaSequence N).re)/L^3 := by unfold Main.mesh; field_simp
    rw [heq]
    exact (div_le_div_iff_of_pos_right (pow_pos hL 3)).mpr hb.2.2

/-- Same function-space spectral statement and constants as `Statement.spectral_top`,
with an independently specified eigenvalue sequence and a concrete integer threshold. -/
theorem spectral_top_explicit {L : ℝ} (hL : 0 < L) : ∀ N : ℕ, 105*10^83 ≤ N →
    ∃ hN : 0 < N, ∃ f : Statement.X_h N (Statement.h L N), f ≠ 0 ∧
      Statement.A_h hN (Statement.h L N) (Main.mesh_pos hL hN) f=zetaSequence L N • f ∧
      100/(Statement.h L N)^3 ≤ |(zetaSequence L N).im| ∧
      0 < -(zetaSequence L N).re ∧ -(zetaSequence L N).re ≤ 1600/L^3 := by
  intro N hN
  have hq : 10^52 ≤ N := (by norm_num : (10:ℕ)^52≤105*10^83).trans hN
  have hNp := quant_nat_pos hq
  have hh := Main.mesh_pos hL hNp
  have hhc : (Main.mesh L N:ℂ) ≠ 0 := Complex.ofReal_ne_zero.mpr hh.ne'
  have he : IsEigenvalue N (zetaSequence L N*(Main.mesh L N:ℂ)^3/420) := by
    convert eigenvalue_explicit hq using 1
    unfold zetaSequence
    field_simp
  obtain ⟨f,hf,hfg⟩ := (matrix_eigenpair_function_equivalence hNp (Main.mesh L N) hh _).mp he
  have hy := ySequence_spec hq
  have hb := Tightening.parameter_bounds hN hy.1.le hy.2.2 hy.2.1
  change 100 ≤ 420*|(etaSequence N).im| ∧
    0 < -420*(N:ℝ)^3*(etaSequence N).re ∧ -420*(N:ℝ)^3*(etaSequence N).re ≤ 1600 at hb
  refine ⟨hNp,f,hf,hfg,?_,?_,?_⟩
  · rw [zeta_im,abs_div,abs_mul,abs_of_pos (by norm_num : (0:ℝ)<420),abs_of_pos (pow_pos hh 3)]
    exact (div_le_div_iff_of_pos_right (pow_pos hh 3)).mpr hb.1
  · rw [zeta_re]
    have hr : (etaSequence N).re < 0 := by
      have hn3 : 0 < (N:ℝ)^3 := pow_pos (Nat.cast_pos.mpr hNp) 3
      nlinarith [hb.2.1]
    exact neg_pos.mpr (div_neg_of_neg_of_pos (mul_neg_of_pos_of_neg (by norm_num) hr) (pow_pos hh 3))
  · rw [zeta_re]
    have heq : -(420*(etaSequence N).re/(Main.mesh L N)^3)=
        (-420*(N:ℝ)^3*(etaSequence N).re)/L^3 := by unfold Main.mesh; field_simp
    rw [heq]
    exact (div_le_div_iff_of_pos_right (pow_pos hL 3)).mpr hb.2.2


#print axioms spectral_top_explicit_first
#print axioms spectral_top_explicit
end
end SLean.Explicit



==> anc/lean/SLean/Explicit/Target1024.lean <==
module
public import SLean.Explicit.WideParameter
public import SLean.Explicit.OpticalExpansion

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit.Tightening
noncomputable section
open SLean.Analytic SLean.Cert

theorem optical_second_small : ‖(opticalSecond:ℂ)‖ ≤ 1/5 := by
  rw [Complex.norm_real,Real.norm_eq_abs,abs_of_pos (by
    unfold opticalSecond; exact div_pos optical_curvature_pos (by norm_num))]
  unfold opticalSecond
  linarith [optical_curvature_bounds.2]

theorem eta_cubic_wide {z : ℂ} (hz : ‖z‖ ≤ 3/125) :
    ‖eta z-etaStar‖ ≤ (1/5)*‖z‖^2+60000*‖z‖^3 := by
  obtain ⟨g,hg,he⟩ := F_analytic.exists_eq_sum_add_pow_mul 3
  have he' (w : ℂ) : F w-F 0-(opticalSecond:ℂ)*w^2=w^3*g w := by
    have h := he w
    norm_num [Finset.sum_range_succ,iteratedDeriv_succ,iteratedDeriv_zero,
      F_stationary,F_curvature,smul_eq_mul] at h
    unfold opticalSecond
    push_cast
    linear_combination h
  have ha : AnalyticOnNhd ℂ (fun w => F w-F 0-(opticalSecond:ℂ)*w^2) (ball 0 (1/40)) := by
    intro w hw
    exact ((F_analytic_disk w hw).sub analyticAt_const).sub (analyticAt_const.mul (analyticAt_id.pow 2))
  have hb (w : ℂ) (hw : ‖w‖ < 1/40) : ‖F w-F 0-(opticalSecond:ℂ)*w^2‖ ≤ 81/100 := by
    calc
      _ ≤ ‖F w‖+‖F 0‖+‖(opticalSecond:ℂ)‖*‖w‖^2 :=
        (norm_sub_le _ _).trans (by rw [norm_mul,norm_pow]; exact add_le_add_left (norm_sub_le _ _) _)
      _ ≤ 1/2+3/10+(1/5)*(1/40)^2 := by
        gcongr
        exact (optical_disk hw.le).2.2
        exact F_center_norm
        exact optical_second_small
      _ ≤ _ := by norm_num
  have h := quotient_bound_radius 3 (by norm_num : (0:ℝ)<3/125) (by norm_num) ha hg he' hb hz
  have h' : ‖g z‖ ≤ 60000 := h.trans (by norm_num)
  have hid : eta z-etaStar=Complex.I*(F z-F 0) := by rw [eta,F_zero,etaStar]; ring
  have hid' : F z-F 0=(opticalSecond:ℂ)*z^2+z^3*g z := by linear_combination he' z
  rw [hid,norm_mul,Complex.norm_I,one_mul,hid']
  calc
    _ ≤ ‖(opticalSecond:ℂ)‖*‖z‖^2+‖z‖^3*‖g z‖ :=
      (norm_add_le _ _).trans_eq (by simp only [norm_mul,norm_pow])
    _ ≤ (1/5)*‖z‖^2+‖z‖^3*60000 := by gcongr; exact optical_second_small
    _ = _ := by ring

theorem eta_disk_1024 {z : ℂ} (hz : ‖z‖ ≤ 1/190) : ‖eta z-etaStar‖ < 1/100 := by
  apply (eta_cubic_wide (z := z) (by linarith)).trans_lt
  calc
    _ ≤ (1/5)*(1/190:ℝ)^2+60000*(1/190:ℝ)^3 := by gcongr
    _ < _ := by norm_num

theorem quant_disk_1024 {N : ℕ} (hN : 1024 ≤ N) {y : ℂ} (hy : ‖y‖ ≤ 2) :
    ‖eta (quantXi N y)-etaStar‖ < 1/100 := by
  have hn : 0 < N := by omega
  have h := quantXi_norm_le hn hy
  have hp : quantRadius ≤ 103/20 := by unfold quantRadius; linarith [Real.pi_lt_d2]
  have hNr : (1024:ℝ)≤N := by exact_mod_cast hN
  apply eta_disk_1024
  apply h.trans
  apply (div_le_iff₀ (natCast_real_pos hn)).mpr
  linarith

#print axioms quant_disk_1024
end
end SLean.Explicit.Tightening


==> anc/lean/SLean/Explicit/TargetAudit.lean <==
module
public import SLean.Explicit.Target1024

/-!
Arithmetic checks of sufficient-condition majorants, not finite-N spectral certificates.
Failure of one of these majorants does not assert failure of the spectral statement.
-/
@[expose] public section
set_option autoImplicit false
namespace SLean.Explicit.Tightening
noncomputable section

/-- Even the center of the proposed N=512 quantization disk is outside the
parameter guarantee supplied by the current cubic majorant. -/
theorem target512_cubic_majorant_fails :
    (1/100:ℝ) < (1/5)*(Real.pi/512)^2+60000*(Real.pi/512)^3 := by
  calc
    (1/100:ℝ) < (1/5)*(3/512)^2+60000*(3/512)^3 := by norm_num
    _ ≤ _ := by gcongr; exact Real.pi_gt_three.le; exact Real.pi_gt_three.le

def certificateAdmits (N : ℕ) : Prop :=
  6/(N:ℝ) < workRadius ∧ (10:ℝ)^50/N ≤ 1/16

theorem current_certificate_rejects_2048 : ¬ certificateAdmits 2048 := by
  norm_num [certificateAdmits,workRadius]
theorem current_certificate_rejects_1024 : ¬ certificateAdmits 1024 := by
  norm_num [certificateAdmits,workRadius]
theorem current_certificate_rejects_512 : ¬ certificateAdmits 512 := by
  norm_num [certificateAdmits,workRadius]

#print axioms target512_cubic_majorant_fails
end
end SLean.Explicit.Tightening


==> anc/lean/SLean/Explicit/TaylorBounds.lean <==
module
public import SLean.Explicit.CauchyTools
public import Mathlib.Analysis.Analytic.Uniqueness

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit
noncomputable section

def taylorPolynomial (f : ℂ → ℂ) (n : ℕ) (z : ℂ) : ℂ :=
  ∑ i ∈ Finset.range n, (z^i / i.factorial)*iteratedDeriv i f 0

theorem taylor_coefficient_bound {f : ℂ → ℂ} {R M : ℝ} (hR : 0 < R)
    (hf : AnalyticOnNhd ℂ f (ball 0 R)) (hb : ∀ z, ‖z‖ < R → ‖f z‖ ≤ M) (i : ℕ) :
    ‖iteratedDeriv i f 0‖ ≤ i.factorial*M/(R/2)^i := by
  have hi : closedBall (0:ℂ) (R/2) ⊆ ball (0:ℂ) R := closedBall_subset_ball (by linarith)
  apply Complex.norm_iteratedDeriv_le_of_forall_mem_sphere_norm_le i (by positivity)
    (hf.differentiableOn.diffContOnCl_ball hi)
  intro z hz
  exact hb z (by simpa only [mem_ball,dist_zero_right] using hi (sphere_subset_closedBall hz))

/-- A numeric Taylor bound; no unnamed neighborhood or limiting constant occurs. -/
theorem taylor_bound {f : ℂ → ℂ} {R M : ℝ} (n : ℕ) (hR : 0 < R)
    (hf : AnalyticOnNhd ℂ f (ball 0 R)) (hb : ∀ z, ‖z‖ < R → ‖f z‖ ≤ M)
    {z : ℂ} (hz : ‖z‖ ≤ R/4) :
    ‖f z-taylorPolynomial f n z‖ ≤ ((n+1)*M/(R/4)^n)*‖z‖^n := by
  have hM : 0 ≤ M := (norm_nonneg (f 0)).trans (hb 0 (by simpa using hR))
  have ht (w : ℂ) (hw : ‖w‖ < R/2) : ‖taylorPolynomial f n w‖ ≤ n*M := by
    apply (norm_sum_le _ _).trans
    calc
      _ ≤ ∑ i ∈ Finset.range n, M := by
        apply Finset.sum_le_sum
        intro i hi
        rw [norm_mul,norm_div,norm_pow,Complex.norm_natCast]
        have hfac : (0:ℝ) < i.factorial := by positivity
        calc
          _ ≤ ((R/2)^i/i.factorial)*(i.factorial*M/(R/2)^i) := by
            gcongr
            exact taylor_coefficient_bound hR hf hb i
          _ = M := by field_simp
      _ = n*M := by simp
  obtain ⟨g,hg,he⟩ := (hf 0 (by simpa using hR)).exists_eq_sum_add_pow_mul n
  have he' (w : ℂ) : f w-taylorPolynomial f n w=w^n*g w := by
    have h := he w
    simp only [smul_eq_mul] at h
    exact sub_eq_iff_eq_add.mpr (by simpa only [taylorPolynomial,add_comm] using h)
  have ha : AnalyticOnNhd ℂ (fun w => f w-taylorPolynomial f n w) (ball 0 (R/2)) := by
    intro w hw
    have hwa : AnalyticAt ℂ f w := hf w (ball_subset_ball (by linarith) hw)
    apply hwa.sub
    unfold taylorPolynomial
    fun_prop
  have hb' (w : ℂ) (hw : ‖w‖ < R/2) : ‖f w-taylorPolynomial f n w‖ ≤ (n+1)*M := by
    have hb1 := hb w (by linarith)
    have hb2 := ht w hw
    have hn := norm_sub_le (f w) (taylorPolynomial f n w)
    nlinarith
  have hq := quotient_bound_half n (by positivity : 0 < R/2) ha hg he' hb'
    (z := z) (by convert hz using 1; ring)
  rw [he',norm_mul,norm_pow]
  calc
    _ ≤ ‖z‖^n*((n+1)*M/((R/2)/2)^n) := by gcongr
    _ = _ := by ring

theorem variation_bound {f : ℂ → ℂ} {R M : ℝ} (hR : 0 < R)
    (hf : AnalyticOnNhd ℂ f (ball 0 R)) (hb : ∀ z, ‖z‖ < R → ‖f z‖ ≤ M)
    {z : ℂ} (hz : ‖z‖ ≤ R/4) : ‖f z-f 0‖ ≤ (8*M/R)*‖z‖ := by
  have h := taylor_bound 1 hR hf hb hz
  simp only [taylorPolynomial,Finset.sum_range_one,pow_zero,Nat.factorial_zero,Nat.cast_one,
    div_one,one_mul,iteratedDeriv_zero,pow_one] at h
  convert h using 1; ring

theorem quadratic_bound {f : ℂ → ℂ} {R M : ℝ} (hR : 0 < R)
    (hf : AnalyticOnNhd ℂ f (ball 0 R)) (hb : ∀ z, ‖z‖ < R → ‖f z‖ ≤ M)
    {z : ℂ} (hz : ‖z‖ ≤ R/4) :
    ‖f z-f 0-deriv f 0*z‖ ≤ (48*M/R^2)*‖z‖^2 := by
  have h := taylor_bound 2 hR hf hb hz
  have he : taylorPolynomial f 2 z=f 0+deriv f 0*z := by
    simp [taylorPolynomial,Finset.sum_range_succ,iteratedDeriv_succ,iteratedDeriv_zero,mul_comm]
  rw [he,← sub_sub] at h
  convert h using 1; ring

#print axioms taylor_bound
#print axioms variation_bound
#print axioms quadratic_bound
end
end SLean.Explicit


==> anc/lean/SLean/Explicit/UniformData.lean <==
module
public import SLean.Explicit.BoundaryDisk
public import SLean.Explicit.CompanionDisk

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit
noncomputable section
open SLean.Analytic SLean.Cert

def workRadius : ℝ := 1/(10:ℝ)^33
theorem workRadius_pos : 0 < workRadius := by norm_num [workRadius]

theorem reflection_zero : reflection 0=1 :=
  reflection_agrees.self_of_nhds.trans SLean.Analytic.reflection_zero
theorem reflection_deriv : deriv reflection 0= -betaStar :=
  reflection_agrees.deriv_eq.trans SLean.Analytic.reflection_hasDerivAt.deriv

theorem reflection_bounds {z : ℂ} (hz : ‖z‖ ≤ workRadius) :
    ‖reflection z-1‖ ≤ (10:ℝ)^48*‖z‖ ∧
    ‖reflection z-1+betaStar*z‖ ≤ (10:ℝ)^81*‖z‖^2 := by
  have hz' : ‖z‖ ≤ (1/(10:ℝ)^32)/4 := by norm_num [workRadius] at hz ⊢; linarith
  have h1 := variation_bound (by norm_num : (0:ℝ)<1/(10:ℝ)^32) reflection_disk.1
    (fun w hw => reflection_disk.2 w hw.le) hz'
  have h2 := quadratic_bound (by norm_num : (0:ℝ)<1/(10:ℝ)^32) reflection_disk.1
    (fun w hw => reflection_disk.2 w hw.le) hz'
  rw [reflection_zero] at h1
  rw [reflection_zero,reflection_deriv,neg_mul,sub_neg_eq_add] at h2
  norm_num at h1 h2 ⊢
  constructor
  · nlinarith [norm_nonneg z]
  · nlinarith [sq_nonneg ‖z‖]

theorem coefficient_norms : ‖betaStar‖ ≤ (10:ℝ)^48 ∧ ‖(companionCoefficient:ℂ)‖ ≤ (10:ℝ)^28 := by
  have hb := taylor_coefficient_bound (by norm_num : (0:ℝ)<1/(10:ℝ)^32)
    reflection_disk.1 (fun w hw => reflection_disk.2 w hw.le) 1
  have hc := taylor_coefficient_bound (by norm_num : (0:ℝ)<1/10000000000000)
    sigma_disk.1 (fun w hw => sigma_disk.2 w hw.le) 2
  norm_num [iteratedDeriv_succ,iteratedDeriv_zero,reflection_deriv,sigma_second_deriv,
    norm_mul,norm_neg] at hb hc
  constructor <;> norm_num <;> linarith

theorem roots_work {z : ℂ} (hz : ‖z‖ ≤ workRadius) (k : Fin 4) :
    roots z k ≠ 0 ∧ q (roots z k) (eta z)=0 ∧ denominator (roots z k) (eta z) ≠ 0 := by
  have hz' : ‖z‖ < 1/10000000 := by norm_num [workRadius] at hz; linarith
  have hd := boundaryD_lower (z := z) (by norm_num [workRadius] at hz; linarith) k
  refine ⟨norm_lower_ne_zero (by norm_num) (roots_bounds hz'.le k).1,?_,norm_lower_ne_zero (by norm_num) hd⟩
  rw [roots_factor hz']
  fin_cases k <;> simp

theorem roots_work_analytic {z : ℂ} (hz : ‖z‖ < workRadius) (k : Fin 4) :
    AnalyticAt ℂ (fun w => roots w k) z :=
  roots_analytic_disk k z (by simp only [mem_ball,dist_zero_right]; norm_num [workRadius] at hz; linarith)
theorem boundary_work_analytic {z : ℂ} (hz : ‖z‖ < workRadius) (k : Fin 4) :
    AnalyticAt ℂ (fun w => boundaryB w k) z ∧ AnalyticAt ℂ (fun w => boundaryW w k) z := by
  have hi : z ∈ ball 0 (1/10000000000000) := by
    simp only [mem_ball,dist_zero_right]; norm_num [workRadius] at hz; linarith
  exact ⟨(boundary_analytic k).1 z hi,(boundary_analytic k).2 z hi⟩

theorem boundary_work_bounds {z : ℂ} (hz : ‖z‖ ≤ workRadius) (k : Fin 4) :
    ‖boundaryB z k‖ ≤ (10:ℝ)^8 ∧ ‖boundaryW z k‖ ≤ (10:ℝ)^8 := by
  convert boundary_bounds (z := z) (by norm_num [workRadius] at hz; linarith) k using 1 <;> norm_num

theorem varpi_work {z : ℂ} (hz : ‖z‖ ≤ workRadius) :
    varpiPlus z ≠ 0 ∧ ‖(varpiPlus z)⁻¹‖ ≤ 1 := by
  have hl := varpiPlus_lower (z := z) (by norm_num [workRadius] at hz ⊢; linarith)
  refine ⟨norm_lower_ne_zero (by norm_num) hl,?_⟩
  rw [norm_inv,inv_eq_one_div]
  exact (div_le_one (by linarith)).mpr (by linarith)

theorem tails_work {z : ℂ} (hz : ‖z‖ ≤ workRadius) :
    ‖innerXi z‖ ≤ 1/50 ∧ ‖(outerXi z)⁻¹‖ ≤ 1/50 := by
  have hp := (eta_in_disk (z := z) (by norm_num [workRadius] at hz; linarith)).le
  have ho := (outer_norm_bounds hp).1
  refine ⟨(inner_norm_bounds hp).2.le,?_⟩
  rw [outerXi,norm_inv,inv_eq_one_div]
  exact (div_le_iff₀ (by linarith : 0<‖outer (eta z)‖)).mpr (by linarith)

theorem sigma_work {z : ℂ} (hz : ‖z‖ ≤ workRadius) :
    ‖sigma z‖ ≤ 2*‖z‖ ∧ ‖z+sigma z‖ ≤ (10:ℝ)^28*‖z‖^2 ∧
    ‖z+sigma z+(companionCoefficient:ℂ)*z^2‖ ≤ (10:ℝ)^42*‖z‖^3 :=
  sigma_bounds (by norm_num [workRadius] at hz ⊢; linarith)

#print axioms reflection_bounds
#print axioms roots_work
end
end SLean.Explicit


==> anc/lean/SLean/Explicit/VietaBranches.lean <==
module
public import SLean.Explicit.OpticalDisk
public import SLean.Explicit.RootBounds
public import SLean.Explicit.TaylorBounds
public import SLean.Analytic.Parametrization

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit
noncomputable section
open SLean.Analytic SLean.Cert SLean.Pilots.C3

theorem eta_quadratic {z : ℂ} (hz : ‖z‖ ≤ 1/40000) :
    ‖eta z-etaStar‖ ≤ 5000000000*‖z‖^2 := by
  have hb := quadratic_bound (by norm_num : (0:ℝ)<1/10000) F_analytic_disk
    (fun w hw => (optical_disk hw.le).2.2) (z := z) (by convert hz using 1; norm_num)
  simp only [F_stationary,zero_mul,sub_zero] at hb
  have he : eta z-etaStar=Complex.I*(F z-F 0) := by rw [eta,F_zero,etaStar]; ring
  rw [he,norm_mul,Complex.norm_I,one_mul]
  norm_num at hb
  nlinarith [sq_nonneg ‖z‖]

theorem eta_in_disk {z : ℂ} (hz : ‖z‖ ≤ 1/10000000) : ‖eta z-etaStar‖ < 1/100 := by
  have h := eta_quadratic (show ‖z‖≤1/40000 by linarith)
  have hn := norm_nonneg z
  nlinarith [sq_nonneg (‖z‖-1/10000000)]

theorem eta_analytic_disk : AnalyticOnNhd ℂ eta (ball 0 (1/10000000)) := by
  intro z hz
  exact analyticAt_const.mul (F_analytic_disk z (ball_subset_ball (by norm_num) hz))

theorem plus_norm_bounds {z : ℂ} (hz : ‖z‖ ≤ 1/10000000) :
    1/2 ≤ ‖zPlus z‖ ∧ ‖zPlus z‖ ≤ 2 := by
  have he : zPlus z=zStar*Complex.exp (z*Complex.I) := by
    rw [zPlus,add_mul,Complex.exp_add,zStar_exp]
  have hb := Complex.norm_exp_sub_one_le (x := z*Complex.I)
    (by simp only [norm_mul,Complex.norm_I,mul_one]; linarith)
  simp only [norm_mul,Complex.norm_I,mul_one] at hb
  have h1 := norm_sub_norm_le (Complex.exp (z*Complex.I)) 1
  have h2 := norm_sub_norm_le (1:ℂ) (Complex.exp (z*Complex.I))
  rw [norm_sub_rev] at h2
  simp only [norm_one] at h1 h2
  rw [he,norm_mul,zStar_norm,one_mul]
  constructor <;> linarith

def innerXi (z : ℂ) : ℂ := inner (eta z)
def outerXi (z : ℂ) : ℂ := outer (eta z)
/-- Fourth root, fixed algebraically on the full explicit parameter disk. -/
def minus (z : ℂ) : ℂ := c0 (eta z)/(c4 (eta z)*innerXi z*outerXi z*zPlus z)
def roots (z : ℂ) : Fin 4 → ℂ := ![zPlus z,minus z,innerXi z,outerXi z]

theorem innerXi_agrees : innerXi =ᶠ[𝓝 (0:ℂ)] zInnerBranch := by
  exact inner_agrees.comp_tendsto (by simpa only [eta_zero] using eta_analytic.continuousAt.tendsto)
theorem outerXi_agrees : outerXi =ᶠ[𝓝 (0:ℂ)] zOuterBranch := by
  exact outer_agrees.comp_tendsto (by simpa only [eta_zero] using eta_analytic.continuousAt.tendsto)

theorem minus_agrees : minus =ᶠ[𝓝 (0:ℂ)] zMinus := by
  filter_upwards [innerXi_agrees,outerXi_agrees,parameter_factor_eventually,
    eta_in_certificate_eventually,denominators_nonzero_eventually] with z hi ho hf hη hn
  have hc := leading_coefficient_ne_zero (parameter_norm (critical_neighborhood_in_pilot hη.le))
  have hni : innerXi z ≠ 0 := by rw [hi]; exact (hn 2).1
  have hno : outerXi z ≠ 0 := by rw [ho]; exact (hn 3).1
  unfold minus
  apply (div_eq_iff (mul_ne_zero (mul_ne_zero (mul_ne_zero hc hni) hno) (zPlus_ne_zero z))).mpr
  rw [hi,ho]
  have h := hf 0
  simp only [q_coefficients,zero_pow (by decide : 4≠0),zero_pow (by decide : 3≠0),
    zero_pow (by decide : 2≠0),mul_zero,add_zero,zero_sub] at h
  linear_combination h

theorem roots_agree (k : Fin 4) : (fun z => roots z k) =ᶠ[𝓝 (0:ℂ)] (fun z => parameterRoots z k) := by
  fin_cases k
  · exact Filter.EventuallyEq.rfl
  · exact minus_agrees
  · exact innerXi_agrees
  · exact outerXi_agrees

theorem roots_zero (k : Fin 4) : roots 0 k=parameterRoots 0 k := (roots_agree k).self_of_nhds

theorem roots_bounds {z : ℂ} (hz : ‖z‖ ≤ 1/10000000) (k : Fin 4) :
    1/1000 ≤ ‖roots z k‖ ∧ ‖roots z k‖ ≤ 1000 := by
  have hη := (eta_in_disk hz).le
  have hi := inner_norm_bounds hη
  have ho := outer_norm_bounds hη
  have hp := plus_norm_bounds hz
  have hc := coefficient_bounds (critical_neighborhood_in_pilot hη)
  have hl := coefficient_lower (parameter_norm (critical_neighborhood_in_pilot hη))
  have hden : 0 < ‖c4 (eta z)‖*‖innerXi z‖*‖outerXi z‖*‖zPlus z‖ := by
    change 0 < ‖c4 (eta z)‖*‖inner (eta z)‖*‖outer (eta z)‖*‖zPlus z‖
    apply mul_pos (mul_pos (mul_pos (by linarith [hl.2]) (by linarith [hi.1]))
      (by linarith [ho.1])) (by linarith [hp.1])
  have hdl : (13/100)*(1/1000)*50*(1/2) ≤
      ‖c4 (eta z)‖*‖innerXi z‖*‖outerXi z‖*‖zPlus z‖ := by
    dsimp only [innerXi,outerXi]; gcongr; exact hl.2; exact hi.1; exact ho.1.le; exact hp.1
  have hdu : ‖c4 (eta z)‖*‖innerXi z‖*‖outerXi z‖*‖zPlus z‖ ≤ 2*(1/50)*1000*2 := by
    dsimp only [innerXi,outerXi]; gcongr
    exact hc.2.2.2.2
    exact hi.2.le
    exact ho.2
    exact hp.2
  fin_cases k
  · change 1/1000 ≤ ‖zPlus z‖ ∧ ‖zPlus z‖ ≤ 1000
    constructor <;> linarith [hp.1,hp.2]
  · change 1/1000 ≤ ‖minus z‖ ∧ ‖minus z‖ ≤ 1000
    simp only [minus,norm_div,norm_mul]
    constructor
    · apply (le_div_iff₀ hden).mpr
      linarith [hl.1]
    · apply (div_le_iff₀ hden).mpr
      linarith [hc.1]
  · exact ⟨hi.1,by change ‖inner (eta z)‖≤1000; linarith [hi.2]⟩
  · exact ⟨by change 1/1000≤‖outer (eta z)‖; linarith [ho.1],ho.2⟩

theorem roots_analytic_disk (k : Fin 4) :
    AnalyticOnNhd ℂ (fun z => roots z k) (ball 0 (1/10000000)) := by
  intro z hz
  have hz' : ‖z‖ < 1/10000000 := by simpa only [mem_ball,dist_zero_right] using hz
  have hη := eta_in_disk hz'.le
  have hi : AnalyticAt ℂ innerXi z := (inner_analytic hη).comp (eta_analytic_disk z hz)
  have ho : AnalyticAt ℂ outerXi z := (outer_analytic hη).comp (eta_analytic_disk z hz)
  have hn (j : Fin 4) : roots z j ≠ 0 := norm_lower_ne_zero (by norm_num) (roots_bounds hz'.le j).1
  fin_cases k
  · exact zPlus_analytic z
  · have hc := leading_coefficient_ne_zero (parameter_norm (critical_neighborhood_in_pilot hη.le))
    have ha := eta_analytic_disk z hz
    change AnalyticAt ℂ (fun w => c0 (eta w)/(c4 (eta w)*innerXi w*outerXi w*zPlus w)) z
    apply (show AnalyticAt ℂ (fun w => c0 (eta w)) z by unfold c0; fun_prop).div
      ((show AnalyticAt ℂ (fun w => c4 (eta w)) z by unfold c4; fun_prop).mul hi |>.mul ho |>.mul (zPlus_analytic z))
    exact mul_ne_zero (mul_ne_zero (mul_ne_zero hc (hn 2)) (hn 3)) (zPlus_ne_zero z)
  · exact hi
  · exact ho

theorem roots_factor {z : ℂ} (hz : ‖z‖ < 1/10000000) (w : ℂ) :
    q w (eta z)=c4 (eta z)*(w-roots z 0)*(w-roots z 1)*(w-roots z 2)*(w-roots z 3) := by
  have h1 : AnalyticOnNhd ℂ (fun z => q w (eta z)) (ball 0 (1/10000000)) := by
    intro z hz; have ha := eta_analytic_disk z hz; unfold q; fun_prop
  have h2 : AnalyticOnNhd ℂ (fun z => c4 (eta z)*(w-roots z 0)*(w-roots z 1)*
      (w-roots z 2)*(w-roots z 3)) (ball 0 (1/10000000)) := by
    intro z hz
    have ha := eta_analytic_disk z hz
    have h0 := roots_analytic_disk 0 z hz
    have h1 := roots_analytic_disk 1 z hz
    have h2 := roots_analytic_disk 2 z hz
    have h3 := roots_analytic_disk 3 z hz
    unfold c4; fun_prop
  apply h1.eqOn_of_preconnected_of_eventuallyEq h2 (convex_ball (0:ℂ) _).isPreconnected
    (z₀ := 0) (by simp) _ (by simpa only [mem_ball,dist_zero_right] using hz)
  filter_upwards [parameter_factor_eventually,roots_agree 0,roots_agree 1,roots_agree 2,roots_agree 3]
    with z hf h0 h1 h2 h3
  rw [h0,h1,h2,h3]
  exact hf w

#print axioms roots_bounds
#print axioms roots_analytic_disk
#print axioms roots_factor
end
end SLean.Explicit


==> anc/lean/SLean/Explicit/WideOptical.lean <==
module
public import SLean.Explicit.OpticalDisk
public import SLean.Explicit.TaylorBounds

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit.Tightening
noncomputable section
open SLean.Analytic SLean.Cert
/-- Coefficient bounds on a fixed, rational disk about the stationary angle. -/
theorem optical_coefficient_bounds {z : ℂ} (hz : ‖z‖ ≤ 1/40) :
    ‖a (thetaStar+z)-a thetaStar‖ ≤ 1200*‖z‖ ∧
    ‖b (thetaStar+z)‖ ≤ 118 ∧
    ‖delta (thetaStar+z)-delta thetaStar‖ ≤ 300000*‖z‖ := by
  let c := Complex.cos ((thetaStar : ℂ)+z)
  let c0 := Complex.cos (thetaStar : ℂ)
  let s := Complex.sin ((thetaStar : ℂ)+z)
  let s0 := Complex.sin (thetaStar : ℂ)
  have ht := trig_real_shift thetaStar (show ‖z‖≤1 by linarith)
  have hc0 : ‖c0‖ ≤ 1 := by
    dsimp [c0]; rw [← Complex.ofReal_cos,Complex.norm_real,Real.norm_eq_abs]
    exact abs_le.mpr ⟨Real.neg_one_le_cos _,Real.cos_le_one _⟩
  have hs0 : ‖s0‖ ≤ 1 := by
    dsimp [s0]; rw [← Complex.ofReal_sin,Complex.norm_real,Real.norm_eq_abs]
    exact abs_le.mpr ⟨Real.neg_one_le_sin _,Real.sin_le_one _⟩
  have hc : ‖c‖ ≤ 2 := by
    have h := norm_sub_norm_le c c0
    linarith [ht.1]
  have hs : ‖s‖ ≤ 2 := by
    have h := norm_sub_norm_le s s0
    linarith [ht.2]
  have ha : ‖a (thetaStar+z)-a thetaStar‖ ≤ 1200*‖z‖ := by
    have he : a (thetaStar+z)-a thetaStar = -252*(c-c0)+7*(c^2-c0^2) := by
      dsimp [a,c,c0]; ring
    rw [he]
    calc
      _ ≤ 252*‖c-c0‖+7*‖c^2-c0^2‖ := by
        have ht := norm_add_le ((-252:ℂ)*(c-c0)) ((7:ℂ)*(c^2-c0^2))
        norm_num only [norm_mul,norm_neg,Complex.norm_ofNat] at ht
        exact ht
      _ ≤ 252*(4*‖z‖)+7*((4*‖z‖)*(2+1)) := by
        gcongr; exact ht.1; exact (square_difference c c0).trans (by gcongr; exact ht.1)
      _ ≤ _ := by linarith [norm_nonneg z]
  have hb0 : ‖b (thetaStar : ℂ)‖ ≤ 105 := by
    change ‖s0*(104+c0)‖ ≤ _
    calc
      _ ≤ ‖s0‖*(104+‖c0‖) := by
        rw [norm_mul]; gcongr; exact (norm_add_le _ _).trans_eq (by norm_num)
      _ ≤ 1*(104+1) := by gcongr
      _ = _ := by norm_num
  have hb : ‖b (thetaStar+z)-b thetaStar‖ ≤ 500*‖z‖ := by
    have he : b (thetaStar+z)-b thetaStar = (s-s0)*(104+c)+s0*(c-c0) := by
      dsimp [b,s,s0,c,c0]; ring
    rw [he]
    calc
      _ ≤ ‖s-s0‖*(104+‖c‖)+‖s0‖*‖c-c0‖ := by
        apply (norm_add_le _ _).trans
        simp only [norm_mul]
        gcongr
        exact (norm_add_le _ _).trans_eq (by norm_num)
      _ ≤ (4*‖z‖)*(104+2)+1*(4*‖z‖) := by gcongr; exact ht.2; exact ht.1
      _ ≤ _ := by linarith [norm_nonneg z]
  have hb1 : ‖b (thetaStar+z)‖ ≤ 118 := by
    have h := norm_sub_norm_le (b (thetaStar+z)) (b thetaStar)
    linarith
  have hd1 : ‖1-c‖ ≤ 3 := by
    exact (norm_sub_le _ _).trans (by norm_num; linarith)
  have hd0 : ‖1-c0‖ ≤ 2 := by
    exact (norm_sub_le _ _).trans (by norm_num; linarith)
  have hds : ‖(1-c)^2-(1-c0)^2‖ ≤ 20*‖z‖ := by
    have he : (1-c)-(1-c0) = -(c-c0) := by ring
    calc
      _ ≤ ‖(1-c)-(1-c0)‖*(‖1-c‖+‖1-c0‖) := square_difference _ _
      _ = ‖c-c0‖*(‖1-c‖+‖1-c0‖) := by rw [he,norm_neg]
      _ ≤ (4*‖z‖)*(3+2) := by gcongr; exact ht.1
      _ = _ := by ring
  refine ⟨ha,hb1,?_⟩
  have he : delta (thetaStar+z)-delta thetaStar =
      (b (thetaStar+z)^2-b thetaStar^2)+4*((a (thetaStar+z)-a thetaStar)*(1-c)^2+
        a thetaStar*((1-c)^2-(1-c0)^2)) := by dsimp [delta,c,c0]; ring
  rw [he]
  calc
    _ ≤ ‖b (thetaStar+z)^2-b thetaStar^2‖+
        4*(‖a (thetaStar+z)-a thetaStar‖*‖1-c‖^2+‖a thetaStar‖*‖(1-c)^2-(1-c0)^2‖) := by
      apply (norm_add_le _ _).trans
      simp only [norm_mul,Complex.norm_ofNat]
      apply add_le_add_right
      apply mul_le_mul_of_nonneg_left _ (by norm_num)
      exact (norm_add_le _ _).trans_eq (by simp only [norm_mul,norm_pow])
    _ ≤ (500*‖z‖)*(118+105)+4*((1200*‖z‖)*3^2+325*(20*‖z‖)) := by
      gcongr
      exact (square_difference _ _).trans (by gcongr)
      exact optical_center_bounds.2.1
    _ ≤ _ := by linarith [norm_nonneg z]

theorem optical_disk {z : ℂ} (hz : ‖z‖ ≤ 1/40) :
    290 ≤ ‖a (thetaStar+z)‖ ∧ delta (thetaStar+z) ∈ Complex.slitPlane ∧
    ‖F z‖ ≤ 1/2 := by
  obtain ⟨ha,hb,hd⟩ := optical_coefficient_bounds hz
  obtain ⟨ha0,ha1,hd0,hd1⟩ := optical_center_bounds
  have ha' : 290 ≤ ‖a (thetaStar+z)‖ := by
    have h := norm_sub_norm_le (a thetaStar) (a (thetaStar+z))
    rw [norm_sub_rev] at h
    linarith
  have hd' : 0 < (delta (thetaStar+z)).re := by
    have h := Complex.re_le_norm (delta thetaStar-delta (thetaStar+z))
    rw [Complex.sub_re,norm_sub_rev] at h
    linarith
  have hdn : ‖delta (thetaStar+z)‖ ≤ 16900 := by
    have h := norm_sub_norm_le (delta (thetaStar+z)) (delta thetaStar)
    linarith
  have hsn : ‖Complex.sqrt (delta (thetaStar+z))‖ ≤ 130 := by
    have he : (Complex.sqrt (delta (thetaStar+z)))^2 = delta (thetaStar+z) := by
      rw [Complex.sqrt,Complex.cpow_ofNat_inv_pow]
    have hn := congrArg norm he
    rw [norm_pow] at hn
    nlinarith [norm_nonneg (Complex.sqrt (delta (thetaStar+z)))]
  refine ⟨ha',Or.inl hd',?_⟩
  unfold F opticalC
  rw [norm_div,norm_mul,Complex.norm_ofNat]
  apply (div_le_iff₀ (by positivity)).mpr
  have hn := norm_sub_le (-b (thetaStar+z)) (Complex.sqrt (delta (thetaStar+z)))
  rw [norm_neg] at hn
  linarith

theorem F_analytic_disk : AnalyticOnNhd ℂ F (ball 0 (1/40)) := by
  intro z hz
  have hz' : ‖z‖ < 1/40 := by simpa only [mem_ball,dist_zero_right] using hz
  have hb := optical_disk hz'.le
  have hd : AnalyticAt ℂ (fun w : ℂ => delta (thetaStar+w)) z := by unfold delta b a; fun_prop
  have hs := (Complex.differentiableOn_sqrt.analyticOnNhd Complex.isOpen_slitPlane) _ hb.2.1
  have hn : 2*a (thetaStar+z) ≠ 0 := mul_ne_zero (by norm_num) (by
    intro he; rw [he,norm_zero] at hb; linarith [hb.1])
  exact ((show AnalyticAt ℂ (fun w : ℂ => -b (thetaStar+w)) z by unfold b; fun_prop).sub
    (hs.fun_comp (f := fun w : ℂ => delta (thetaStar+w)) hd)).div (by unfold a; fun_prop) hn

#print axioms optical_disk
#print axioms F_analytic_disk
end
end SLean.Explicit.Tightening



==> anc/lean/SLean/Explicit/WideParameter.lean <==
module
public import SLean.Explicit.WideOptical
public import SLean.Explicit.VietaBranches
public import SLean.Analytic.QuantBounds

@[expose] public section
set_option autoImplicit false
open Filter Set Metric
open scoped Topology
namespace SLean.Explicit.Tightening
noncomputable section
open SLean.Analytic SLean.Cert

theorem quotient_bound_radius {f g : ℂ → ℂ} {R r M : ℝ} (n : ℕ)
    (hr : 0 < r) (hrR : r < R) (hf : AnalyticOnNhd ℂ f (ball 0 R))
    (hg : AnalyticAt ℂ g 0) (he : ∀ z, f z=z^n*g z)
    (hb : ∀ z, ‖z‖ < R → ‖f z‖ ≤ M) {z : ℂ} (hz : ‖z‖ ≤ r) :
    ‖g z‖ ≤ M/r^n := by
  have ha := quotient_analytic_on n hf hg he
  have hi : closedBall (0:ℂ) r ⊆ ball (0:ℂ) R := closedBall_subset_ball hrR
  apply Complex.norm_le_of_forall_mem_frontier_norm_le isBounded_ball
    (ha.differentiableOn.diffContOnCl_ball hi)
  · intro w hw
    have hn : ‖w‖=r := by simpa only [mem_sphere,dist_zero_right] using frontier_ball_subset_sphere hw
    apply (le_div_iff₀ (pow_pos hr n)).mpr
    have ht := hb w (by rw [hn]; exact hrR)
    rw [he,norm_mul,norm_pow,hn] at ht
    nlinarith
  · rw [closure_ball (0:ℂ) hr.ne']
    simpa only [mem_closedBall,dist_zero_right] using hz

theorem F_center_norm : ‖F 0‖ ≤ 3/10 := by
  rw [F_zero,Complex.norm_real,Real.norm_eq_abs]
  have h := wStar_bounds
  norm_num [Enclosed,wLower,wUpper] at h
  exact abs_le.mpr ⟨by linarith,by linarith⟩

theorem eta_quadratic_wide {z : ℂ} (hz : ‖z‖ ≤ 3/125) :
    ‖eta z-etaStar‖ ≤ 1400*‖z‖^2 := by
  obtain ⟨g,hg,he⟩ := F_analytic.exists_eq_sum_add_pow_mul 2
  have he' (w : ℂ) : F w-F 0=w^2*g w := by
    have h := he w
    norm_num [Finset.sum_range_succ,iteratedDeriv_succ,iteratedDeriv_zero,F_stationary,smul_eq_mul] at h
    linear_combination h
  have ha : AnalyticOnNhd ℂ (fun w => F w-F 0) (ball 0 (1/40)) :=
    fun w hw => (F_analytic_disk w hw).sub analyticAt_const
  have hb (w : ℂ) (hw : ‖w‖ < 1/40) : ‖F w-F 0‖ ≤ 4/5 :=
    (norm_sub_le _ _).trans (by linarith [(optical_disk hw.le).2.2,F_center_norm])
  have h := quotient_bound_radius 2 (by norm_num : (0:ℝ)<3/125) (by norm_num) ha hg he' hb hz
  have hid : eta z-etaStar=Complex.I*(F z-F 0) := by rw [eta,F_zero,etaStar]; ring
  rw [hid,norm_mul,Complex.norm_I,one_mul,he',norm_mul,norm_pow]
  have h' : ‖g z‖ ≤ 1400 := h.trans (by norm_num)
  nlinarith [mul_le_mul_of_nonneg_left h' (sq_nonneg ‖z‖)]

theorem eta_disk_2048 {z : ℂ} (hz : ‖z‖ ≤ 1/375) : ‖eta z-etaStar‖ < 1/100 := by
  have h := eta_quadratic_wide (z := z) (by linarith)
  have hp : ‖z‖^2 ≤ (1/375:ℝ)^2 := by gcongr
  nlinarith

theorem quant_disk_2048 {N : ℕ} (hN : 2048 ≤ N) {y : ℂ} (hy : ‖y‖ ≤ 2) :
    ‖eta (quantXi N y)-etaStar‖ < 1/100 := by
  have hn : 0 < N := by omega
  have h := quantXi_norm_le hn hy
  have hp : quantRadius ≤ 103/20 := by unfold quantRadius; linarith [Real.pi_lt_d2]
  have hNr : (2048:ℝ)≤N := by exact_mod_cast hN
  apply eta_disk_2048
  apply h.trans
  apply (div_le_iff₀ (natCast_real_pos hn)).mpr
  linarith

#print axioms quant_disk_2048
end
end SLean.Explicit.Tightening


==> anc/lean/SLean/Hermite/Element.lean <==
module

public import SLean.Assembly
public import Mathlib.Analysis.Calculus.Deriv.Polynomial
public import Mathlib.Analysis.SpecialFunctions.Integrals.Basic

@[expose] public section

set_option autoImplicit false

namespace SLean.Hermite

noncomputable section

open Polynomial

/-- Reference Hermite polynomials, in value/slope/value/slope order. -/
def basisPoly : Fin 4 → Polynomial ℝ :=
  ![1 - 3 * X ^ 2 + 2 * X ^ 3, X - 2 * X ^ 2 + X ^ 3,
    3 * X ^ 2 - 2 * X ^ 3, -X ^ 2 + X ^ 3]

def basis (i : Fin 4) (y : ℝ) := (basisPoly i).eval y
def dBasis (i : Fin 4) (y : ℝ) := (basisPoly i).derivative.eval y
def ddBasis (i : Fin 4) (y : ℝ) := (basisPoly i).derivative.derivative.eval y

theorem hasDerivAt_basis (i : Fin 4) (y : ℝ) : HasDerivAt (basis i) (dBasis i y) y :=
  (basisPoly i).hasDerivAt y

theorem hasDerivAt_dBasis (i : Fin 4) (y : ℝ) : HasDerivAt (dBasis i) (ddBasis i y) y :=
  (basisPoly i).derivative.hasDerivAt y

theorem nodal_values (i : Fin 4) :
    basis i 0 = (if i = 0 then 1 else 0) ∧
    dBasis i 0 = (if i = 1 then 1 else 0) ∧
    basis i 1 = (if i = 2 then 1 else 0) ∧
    dBasis i 1 = (if i = 3 then 1 else 0) := by
  fin_cases i <;> norm_num [basis, dBasis, basisPoly, derivative_pow, derivative_mul]

theorem reference_mass (i k : Fin 4) :
    (∫ y in (0 : ℝ)..1, basis k y * basis i y) = (elementM i k).re / 420 := by
  fin_cases i <;> fin_cases k <;>
    simp [basis, basisPoly] <;>
    ring_nf <;>
    simp (disch := (apply Continuous.intervalIntegrable; fun_prop))
      [intervalIntegral.integral_add, intervalIntegral.integral_sub,
        intervalIntegral.integral_mul_const, integral_pow, elementM] <;> norm_num

/-- Row `i` is the test function; column `k` is the trial function. -/
theorem reference_stiffness (i k : Fin 4) :
    (∫ y in (0 : ℝ)..1, ddBasis k y * dBasis i y) = (elementK i k).re := by
  fin_cases i <;> fin_cases k <;>
    simp [ddBasis, dBasis, basisPoly, derivative_pow, derivative_mul] <;>
    ring_nf <;>
    simp (disch := (apply Continuous.intervalIntegrable; fun_prop))
      [intervalIntegral.integral_add, intervalIntegral.integral_sub,
        intervalIntegral.integral_mul_const, integral_pow, elementK] <;> norm_num

def integratedM : Matrix (Fin 4) (Fin 4) ℂ :=
  fun i k => ((420 * ∫ y in (0 : ℝ)..1, basis k y * basis i y : ℝ) : ℂ)

def integratedK : Matrix (Fin 4) (Fin 4) ℂ :=
  fun i k => ((∫ y in (0 : ℝ)..1, ddBasis k y * dBasis i y : ℝ) : ℂ)

theorem integratedM_eq : integratedM = elementM := by
  ext i k
  simp only [integratedM, reference_mass]
  fin_cases i <;> fin_cases k <;> norm_num [elementM]

theorem integratedK_eq : integratedK = elementK := by
  ext i k
  simp only [integratedK, reference_stiffness]
  fin_cases i <;> fin_cases k <;> norm_num [elementK]

theorem assembled_integratedM (N : ℕ) : assemble integratedM N = M N := by
  rw [integratedM_eq]; rfl

theorem assembled_integratedK (N : ℕ) : assemble integratedK N = K N := by
  rw [integratedK_eq]; rfl

end
end SLean.Hermite


==> anc/lean/SLean/Hermite/Scaling.lean <==
module

public import SLean.Hermite.Element

@[expose] public section

set_option autoImplicit false

namespace SLean.Hermite

noncomputable section
open Matrix

def physicalBasis (a h : ℝ) (i : Fin 4) (x : ℝ) := basis i ((x - a) / h)

theorem physical_hasDerivAt (a h : ℝ) (i : Fin 4) (x : ℝ) :
    HasDerivAt (physicalBasis a h i) (dBasis i ((x-a)/h) / h) x := by
  convert (hasDerivAt_basis i ((x-a)/h)).comp x
    (((hasDerivAt_id x).sub_const a).div_const h) using 1
  · rfl
  · simp [div_eq_mul_inv]

theorem physical_deriv (a h : ℝ) (i : Fin 4) :
    deriv (physicalBasis a h i) = fun x => dBasis i ((x-a)/h) / h := by
  funext x
  exact (physical_hasDerivAt a h i x).deriv

theorem physical_second_deriv (a h : ℝ) (i : Fin 4) :
    deriv (deriv (physicalBasis a h i)) = fun x => ddBasis i ((x-a)/h) / h ^ 2 := by
  rw [physical_deriv]
  funext x
  have hd := ((hasDerivAt_dBasis i ((x-a)/h)).comp x
    (((hasDerivAt_id x).sub_const a).div_const h)).div_const h
  convert hd.deriv using 1
  simp
  ring

theorem physical_nodal_values (a h : ℝ) (hh : h ≠ 0) (i : Fin 4) :
    physicalBasis a h i a = (if i = 0 then 1 else 0) ∧
    h * deriv (physicalBasis a h i) a = (if i = 1 then 1 else 0) ∧
    physicalBasis a h i (a+h) = (if i = 2 then 1 else 0) ∧
    h * deriv (physicalBasis a h i) (a+h) = (if i = 3 then 1 else 0) := by
  simpa [physicalBasis, physical_deriv, ← mul_div_assoc, hh] using nodal_values i

theorem integral_reference_change (f : ℝ → ℝ) (a h : ℝ) (hh : h ≠ 0) :
    (∫ x in a..a+h, f ((x-a)/h)) = h * ∫ y in (0 : ℝ)..1, f y := by
  have he : (fun y => f ((a+h*y-a)/h)) = f := by
    funext y
    congr 1
    field_simp
    ring
  have hc := intervalIntegral.mul_integral_comp_add_mul
    (f := fun x => f ((x-a)/h)) (a := 0) (b := 1) h a
  rw [he] at hc
  simpa using hc.symm

theorem physical_mass (a h : ℝ) (hh : h ≠ 0) (i k : Fin 4) :
    (∫ x in a..a+h, physicalBasis a h k x * physicalBasis a h i x) =
      (h / 420) * (elementM i k).re := by
  calc
    _ = h * ∫ y in (0 : ℝ)..1, basis k y * basis i y :=
      integral_reference_change (fun y => basis k y * basis i y) a h hh
    _ = _ := by rw [reference_mass]; ring

theorem physical_stiffness (a h : ℝ) (hh : h ≠ 0) (i k : Fin 4) :
    (∫ x in a..a+h, deriv (deriv (physicalBasis a h k)) x *
      deriv (physicalBasis a h i) x) = (1 / h ^ 2) * (elementK i k).re := by
  rw [physical_second_deriv, physical_deriv]
  have he : (fun x => ddBasis k ((x-a)/h) / h^2 * (dBasis i ((x-a)/h) / h)) =
      fun x => (1 / h^3) * (ddBasis k ((x-a)/h) * dBasis i ((x-a)/h)) := by
    funext x
    ring
  rw [he, intervalIntegral.integral_const_mul,
    integral_reference_change (fun y => ddBasis k y * dBasis i y) a h hh,
    reference_stiffness]
  field_simp

def physicalM (a h : ℝ) : Matrix (Fin 4) (Fin 4) ℂ :=
  fun i k => ((∫ x in a..a+h, physicalBasis a h k x * physicalBasis a h i x : ℝ) : ℂ)

def physicalK (a h : ℝ) : Matrix (Fin 4) (Fin 4) ℂ :=
  fun i k => ((∫ x in a..a+h, deriv (deriv (physicalBasis a h k)) x *
    deriv (physicalBasis a h i) x : ℝ) : ℂ)

theorem physicalM_eq (a h : ℝ) (hh : h ≠ 0) :
    physicalM a h = ((h : ℂ) / 420) • elementM := by
  ext i k
  simp only [physicalM, physical_mass a h hh, Complex.ofReal_mul, Complex.ofReal_div,
    Matrix.smul_apply, smul_eq_mul]
  fin_cases i <;> fin_cases k <;> norm_num [elementM]

theorem physicalK_eq (a h : ℝ) (hh : h ≠ 0) :
    physicalK a h = (1 / (h : ℂ) ^ 2) • elementK := by
  ext i k
  simp only [physicalK, physical_stiffness a h hh, Complex.ofReal_mul, Complex.ofReal_div,
    Complex.ofReal_pow, Complex.ofReal_one, Matrix.smul_apply, smul_eq_mul]
  fin_cases i <;> fin_cases k <;> norm_num [elementK]

theorem assemble_smul (c : ℂ) (A : Matrix (Fin 4) (Fin 4) ℂ) (N : ℕ) :
    assemble (c • A) N = c • assemble A N := by
  ext i j
  cases i <;>
    simp [assemble, LinearMap.toMatrix'_apply, assemblyRows, elementRow,
      elementRows, Fin.sum_univ_four, smul_eq_mul]
  · ring
  · split_ifs <;> simp <;> ring

/-- Exact matrix scaling, before any function-space Galerkin bridge. -/
theorem physical_eigen_equation_iff (a h : ℝ) (hh : h ≠ 0) (N : ℕ)
    (ζ : ℂ) (x : Vector N) :
    assemble (physicalK a h) N *ᵥ x = ζ • (assemble (physicalM a h) N *ᵥ x) ↔
      K N *ᵥ x = (ζ * (h : ℂ) ^ 3 / 420) • (M N *ᵥ x) := by
  have hhc : (h : ℂ) ≠ 0 := Complex.ofReal_ne_zero.mpr hh
  rw [physicalK_eq a h hh, physicalM_eq a h hh, assemble_smul, assemble_smul]
  simp only [K, M, Matrix.smul_mulVec, smul_smul]
  constructor <;> intro he <;> ext i <;> have hi := congr_fun he i <;>
    simp only [Pi.smul_apply, smul_eq_mul] at hi ⊢ <;>
    field_simp at hi ⊢ <;> linear_combination hi

end
end SLean.Hermite


==> anc/lean/SLean/M0Bench.lean <==
module

public import Mathlib.Tactic.NormNum
public import Mathlib.Basic.Real.Basic

public section

/- M0 arithmetic microbenchmarks; no spectral certificate is asserted. -/
set_option maxHeartbeats 2000000
set_option profiler true
set_option profiler.threshold 0

namespace SLean.M0Bench

theorem arithmetic_64_rat :
    (18446744073709551457 : ℚ) / 18446744073709551623 * (9223372036854775775 / 18446744073709551655) + 17 / 18446744073709551623 =
      3093476062917622363091331721393126042 / 6186952125835244805671360633134683383 := by
  norm_num

theorem arithmetic_64_real :
    (18446744073709551457 : ℝ) / 18446744073709551623 * (9223372036854775775 / 18446744073709551655) + 17 / 18446744073709551623 =
      3093476062917622363091331721393126042 / 6186952125835244805671360633134683383 := by
  norm_num

theorem nearby_64_real : (18446744073709551457 : ℝ) / 18446744073709551623 < 18446744073709551458 / 18446744073709551623 := by
  norm_num

theorem arithmetic_200_rat :
    (1606938044258990275541962092341162602522202993782792835301217 : ℚ) / 1606938044258990275541962092341162602522202993782792835301383 * (803469022129495137770981046170581301261101496891396417650655 / 1606938044258990275541962092341162602522202993782792835301415) + 17 / 1606938044258990275541962092341162602522202993782792835301383 =
      258224987808690858965591917200301187432970579282922351283035243137419415487421267987000819122305609066409065854120494238 / 516449975617381717931183834400602374865941158565844702566146655138136707113903224977178609351970770554723436088634271389 := by
  norm_num

theorem arithmetic_200_real :
    (1606938044258990275541962092341162602522202993782792835301217 : ℝ) / 1606938044258990275541962092341162602522202993782792835301383 * (803469022129495137770981046170581301261101496891396417650655 / 1606938044258990275541962092341162602522202993782792835301415) + 17 / 1606938044258990275541962092341162602522202993782792835301383 =
      258224987808690858965591917200301187432970579282922351283035243137419415487421267987000819122305609066409065854120494238 / 516449975617381717931183834400602374865941158565844702566146655138136707113903224977178609351970770554723436088634271389 := by
  norm_num

theorem nearby_200_real : (1606938044258990275541962092341162602522202993782792835301217 : ℝ) / 1606938044258990275541962092341162602522202993782792835301383 < 1606938044258990275541962092341162602522202993782792835301218 / 1606938044258990275541962092341162602522202993782792835301383 := by
  norm_num

theorem arithmetic_1024_rat :
    (179769313486231590772930519078902473361797697894230657273430081157732675805500963132708477322407536021120113879871393357658789768814416622492847430639474124377767893424865485276302219601246094119453082952085005768838150682342462881473913110540827237163350510684586298239947245938479716304835356329624224137057 : ℚ) / 179769313486231590772930519078902473361797697894230657273430081157732675805500963132708477322407536021120113879871393357658789768814416622492847430639474124377767893424865485276302219601246094119453082952085005768838150682342462881473913110540827237163350510684586298239947245938479716304835356329624224137223 * (89884656743115795386465259539451236680898848947115328636715040578866337902750481566354238661203768010560056939935696678829394884407208311246423715319737062188883946712432742638151109800623047059726541476042502884419075341171231440736956555270413618581675255342293149119973622969239858152417678164812112068575 / 179769313486231590772930519078902473361797697894230657273430081157732675805500963132708477322407536021120113879871393357658789768814416622492847430639474124377767893424865485276302219601246094119453082952085005768838150682342462881473913110540827237163350510684586298239947245938479716304835356329624224137255) + 17 / 179769313486231590772930519078902473361797697894230657273430081157732675805500963132708477322407536021120113879871393357658789768814416622492847430639474124377767893424865485276302219601246094119453082952085005768838150682342462881473913110540827237163350510684586298239947245938479716304835356329624224137223 =
      293790964284645520915589788078817745094946387906504400292094049341133228535162644483610921922935576942624708735653618359037450537731735646318983203513166210187553430611827237197729070458087746425418705803491523347970838351296543237834891766713419731550742235018511864026250689923100598260068658173853912595341621768307255532573229505840856337115934688522984241080478728710946228307797966870935812948039433969927289569663870236770631866443164281893362166919033904318849618550559204745013028708081157696855815443022005418972356517644932620697255645937194863975851405406156787643776313675957512127000025405934843509402 / 587581928569291041831179576157635490189892775813008800584188098682266457070325288967221843845871153885249417471307236718074901075463471292637966407026332420375106861223654474395458140916175492850837411606983046695941676702593086475669783533426839463101484470037023728052501379846201196520137316347707825191457885851091545374477086884803528786718161275244744223502828898047031441450209174877360882721725886794499433494409926396543685100322996555255903262229983580956444523313720591498819258243350030053900370152301217514574562339201932567018464150023045277182867738671349078612416214395909438149381495359523161937143 := by
  norm_num

theorem arithmetic_1024_real :
    (179769313486231590772930519078902473361797697894230657273430081157732675805500963132708477322407536021120113879871393357658789768814416622492847430639474124377767893424865485276302219601246094119453082952085005768838150682342462881473913110540827237163350510684586298239947245938479716304835356329624224137057 : ℝ) / 179769313486231590772930519078902473361797697894230657273430081157732675805500963132708477322407536021120113879871393357658789768814416622492847430639474124377767893424865485276302219601246094119453082952085005768838150682342462881473913110540827237163350510684586298239947245938479716304835356329624224137223 * (89884656743115795386465259539451236680898848947115328636715040578866337902750481566354238661203768010560056939935696678829394884407208311246423715319737062188883946712432742638151109800623047059726541476042502884419075341171231440736956555270413618581675255342293149119973622969239858152417678164812112068575 / 179769313486231590772930519078902473361797697894230657273430081157732675805500963132708477322407536021120113879871393357658789768814416622492847430639474124377767893424865485276302219601246094119453082952085005768838150682342462881473913110540827237163350510684586298239947245938479716304835356329624224137255) + 17 / 179769313486231590772930519078902473361797697894230657273430081157732675805500963132708477322407536021120113879871393357658789768814416622492847430639474124377767893424865485276302219601246094119453082952085005768838150682342462881473913110540827237163350510684586298239947245938479716304835356329624224137223 =
      293790964284645520915589788078817745094946387906504400292094049341133228535162644483610921922935576942624708735653618359037450537731735646318983203513166210187553430611827237197729070458087746425418705803491523347970838351296543237834891766713419731550742235018511864026250689923100598260068658173853912595341621768307255532573229505840856337115934688522984241080478728710946228307797966870935812948039433969927289569663870236770631866443164281893362166919033904318849618550559204745013028708081157696855815443022005418972356517644932620697255645937194863975851405406156787643776313675957512127000025405934843509402 / 587581928569291041831179576157635490189892775813008800584188098682266457070325288967221843845871153885249417471307236718074901075463471292637966407026332420375106861223654474395458140916175492850837411606983046695941676702593086475669783533426839463101484470037023728052501379846201196520137316347707825191457885851091545374477086884803528786718161275244744223502828898047031441450209174877360882721725886794499433494409926396543685100322996555255903262229983580956444523313720591498819258243350030053900370152301217514574562339201932567018464150023045277182867738671349078612416214395909438149381495359523161937143 := by
  norm_num

theorem nearby_1024_real : (179769313486231590772930519078902473361797697894230657273430081157732675805500963132708477322407536021120113879871393357658789768814416622492847430639474124377767893424865485276302219601246094119453082952085005768838150682342462881473913110540827237163350510684586298239947245938479716304835356329624224137057 : ℝ) / 179769313486231590772930519078902473361797697894230657273430081157732675805500963132708477322407536021120113879871393357658789768814416622492847430639474124377767893424865485276302219601246094119453082952085005768838150682342462881473913110540827237163350510684586298239947245938479716304835356329624224137223 < 179769313486231590772930519078902473361797697894230657273430081157732675805500963132708477322407536021120113879871393357658789768814416622492847430639474124377767893424865485276302219601246094119453082952085005768838150682342462881473913110540827237163350510684586298239947245938479716304835356329624224137058 / 179769313486231590772930519078902473361797697894230657273430081157732675805500963132708477322407536021120113879871393357658789768814416622492847430639474124377767893424865485276302219601246094119453082952085005768838150682342462881473913110540827237163350510684586298239947245938479716304835356329624224137223 := by
  norm_num

theorem arithmetic_4096_rat :
    (1044388881413152506691752710716624382579964249047383780384233483283953907971557456848826811934997558340890106714439262837987573438185793607263236087851365277945956976543709998340361590134383718314428070011855946226376318839397712745672334684344586617496807908705803704071284048740118609114467977783598029006686938976881787785946905630190260940599579453432823469303026696443059025015972399867714215541693835559885291486318237914434496734087811872639496475100189041349008417061675093668333850551032972088269550769983616369411933015213796825837188091833656751221318492846368125550225998300412344784862595674492194617023806505913245610825731835380087608622102834270197698202313169017678006675195485079921636419370285375124784014907159135459982790513399611551794271106831134090584272884279791554849782954323534517065223269061394905987693002122963395687782878948440616007412945674919823050571642377154816321380631045902916136926708342856440730447899971901781465763473223850267253059899795996090799469201774624817718449867455659250178329070473119433165550807568221846571746373296884912819520317457002440926616910874148385078411929804522981857338977648103126085903001302413467189726673216491511131602920781738033436090243804708340403154190177 : ℚ) / 1044388881413152506691752710716624382579964249047383780384233483283953907971557456848826811934997558340890106714439262837987573438185793607263236087851365277945956976543709998340361590134383718314428070011855946226376318839397712745672334684344586617496807908705803704071284048740118609114467977783598029006686938976881787785946905630190260940599579453432823469303026696443059025015972399867714215541693835559885291486318237914434496734087811872639496475100189041349008417061675093668333850551032972088269550769983616369411933015213796825837188091833656751221318492846368125550225998300412344784862595674492194617023806505913245610825731835380087608622102834270197698202313169017678006675195485079921636419370285375124784014907159135459982790513399611551794271106831134090584272884279791554849782954323534517065223269061394905987693002122963395687782878948440616007412945674919823050571642377154816321380631045902916136926708342856440730447899971901781465763473223850267253059899795996090799469201774624817718449867455659250178329070473119433165550807568221846571746373296884912819520317457002440926616910874148385078411929804522981857338977648103126085903001302413467189726673216491511131602920781738033436090243804708340403154190343 * (522194440706576253345876355358312191289982124523691890192116741641976953985778728424413405967498779170445053357219631418993786719092896803631618043925682638972978488271854999170180795067191859157214035005927973113188159419698856372836167342172293308748403954352901852035642024370059304557233988891799014503343469488440893892973452815095130470299789726716411734651513348221529512507986199933857107770846917779942645743159118957217248367043905936319748237550094520674504208530837546834166925275516486044134775384991808184705966507606898412918594045916828375610659246423184062775112999150206172392431297837246097308511903252956622805412865917690043804311051417135098849101156584508839003337597742539960818209685142687562392007453579567729991395256699805775897135553415567045292136442139895777424891477161767258532611634530697452993846501061481697843891439474220308003706472837459911525285821188577408160690315522951458068463354171428220365223949985950890732881736611925133626529949897998045399734600887312408859224933727829625089164535236559716582775403784110923285873186648442456409760158728501220463308455437074192539205964902261490928669488824051563042951500651206733594863336608245755565801460390869016718045121902354170201577095135 / 1044388881413152506691752710716624382579964249047383780384233483283953907971557456848826811934997558340890106714439262837987573438185793607263236087851365277945956976543709998340361590134383718314428070011855946226376318839397712745672334684344586617496807908705803704071284048740118609114467977783598029006686938976881787785946905630190260940599579453432823469303026696443059025015972399867714215541693835559885291486318237914434496734087811872639496475100189041349008417061675093668333850551032972088269550769983616369411933015213796825837188091833656751221318492846368125550225998300412344784862595674492194617023806505913245610825731835380087608622102834270197698202313169017678006675195485079921636419370285375124784014907159135459982790513399611551794271106831134090584272884279791554849782954323534517065223269061394905987693002122963395687782878948440616007412945674919823050571642377154816321380631045902916136926708342856440730447899971901781465763473223850267253059899795996090799469201774624817718449867455659250178329070473119433165550807568221846571746373296884912819520317457002440926616910874148385078411929804522981857338977648103126085903001302413467189726673216491511131602920781738033436090243804708340403154190375) + 17 / 1044388881413152506691752710716624382579964249047383780384233483283953907971557456848826811934997558340890106714439262837987573438185793607263236087851365277945956976543709998340361590134383718314428070011855946226376318839397712745672334684344586617496807908705803704071284048740118609114467977783598029006686938976881787785946905630190260940599579453432823469303026696443059025015972399867714215541693835559885291486318237914434496734087811872639496475100189041349008417061675093668333850551032972088269550769983616369411933015213796825837188091833656751221318492846368125550225998300412344784862595674492194617023806505913245610825731835380087608622102834270197698202313169017678006675195485079921636419370285375124784014907159135459982790513399611551794271106831134090584272884279791554849782954323534517065223269061394905987693002122963395687782878948440616007412945674919823050571642377154816321380631045902916136926708342856440730447899971901781465763473223850267253059899795996090799469201774624817718449867455659250178329070473119433165550807568221846571746373296884912819520317457002440926616910874148385078411929804522981857338977648103126085903001302413467189726673216491511131602920781738033436090243804708340403154190343 =
      109074813561941592946298424473378286244826416199623269243183278618972133184911929521626423452520198722395729179615702527310987082017718406361097976507755479907890629884219298953860982522804820515969685161359163819677188654260932456012129055390188630101790025253579991720001007960002653583680090529780588095235050163019547565391100531236456001484742603529355124584392891875276869627934408805561751569434994540667782514081490061610592025643850457801332649356583604724240738244281224513151775751916489922636574372243227736807502762788304520650179276170094569916849725787968385173704999690096112051565505011556127149149251534210574896662954703278632150573082843022166497032439613863525162640951616800542762343599630892169144618118740639531066540488573943483287742816740749537099351186875635997039011702182361674945862096985700626361208270671540815706657513728102702231092756491027675916052087830463241104936456875492096732298245918476342738379027244843801852697776494107271561158043469082745933999196141424274141059911742606055648376375631452761136265862838336862115799363802087853767554533678991569423443395566631507008721353547025567031200413072549583450835743965382893607708097855057891296790735278005493562156109079584517295411597272800160117782643123007935081205474770497555619380351145710524527462640222964413170218243532635728754660402748626832027944310107696012971986889672963342271735110754150490280973417394856541091953124777600054008864285735180529781322952187494509644237841325819700823111190983437655744553442879943202148585585290188779906391929462272284419666315476827107934939200618143033105902441945412843039118462039675263452346490144638937216621611906126669477385421916096456334325437062420381426019504207348940976367737722003695995037640127574529125188281128369725606609696834892437569470692593060814616077492229992120476172279447876185067523525776847029779304483509012288870582973095465701908488873932044256662319089616784980072053578365752058735973761766403170869977021317525667252409641634610107965019846227729981969702334039489451324822866029460968060492202059683088837780728099872556179627755190231366179124370644958837654154730586432013132308378315578463337599249839004967385871767844698124042494527304876931614355590496525575730864174076201508074740090417347132211996766776647463031837947993693791295077801504418521272731886884629740815154807590050953937589856846796060238615098098947202105370315533293293726450456429442543048721264847326545054 / 218149627123883185892596848946756572489652832399246538486366557237944266369823859043252846905040397444791458359231405054621974164035436812722195953015510959815781259768438597907721965045609641031939370322718327639354377308521864912024258110780377260203580050507159983440002015920005307167360181059561176190470100326039095130782201062472912002969485207058710249168785783750553739255868817611123503138869989081335565028162980123221184051287700915602665298713167209448481476488562449026303551503832979845273148744486455473615005525576609041300358552340189139833699451575936770347409999380192224103131010023112254298298503068421149793325909406557264301146165686044332994064879227727050325281903233601085524687199261784338289236237481279062133080977147886966575485633481499074198702373751271994078023404364723349891724193971401252722416541343081631413315027456205404462185512982055351832104175660926482209872913750984193464596491836952685476758054489687603705395552988214543122316086938165491867998392282848548282119823485212111296752751262905522272531725676673724231598727604175707535109067357983138846886791133263014017442707094051134062400826145099166901671487930765787215416195710115782593581470556010987124312218159169034590823194595104353214548715063204948650378945275285416643606693481633716162584695683780649795070877950990341774678996555518085114409231196362032560958056736490839257644859868989152415868167929085451972154353445718669989579701707874047014230049243653057221881352000334274301317954945739221770728957785668551239717745497338467316980599978427895710350999538074281962594233681249531623205881676582777831966577896026814710231543105729358910387418957449101237533955965112661629210817123809486251478887439214000915612459420713889213491190380773979384346106939455004128549401560281436056790536266833948671700127262471275923274583742680798515334893506833748555625119666712252085573317085721048028415685380492779317426464799848111670888071493810716814968326717076676881541597683501798300575176963754930792159392335171998874940776970561856159764275875570236749449359720274639831646654951118737350455122977558581035387034923359586884107686063190001716012047254387385343342941155198565582246203484435498415203758504594027345927540847574868859976806605200956575341312881802543157709061054073020336020763632650630052071302930478617980097226485984954364698955217969448395267890165394382211628540990938714672438258704565032507283697729562642440617864804161709725 := by
  norm_num

theorem arithmetic_4096_real :
    (1044388881413152506691752710716624382579964249047383780384233483283953907971557456848826811934997558340890106714439262837987573438185793607263236087851365277945956976543709998340361590134383718314428070011855946226376318839397712745672334684344586617496807908705803704071284048740118609114467977783598029006686938976881787785946905630190260940599579453432823469303026696443059025015972399867714215541693835559885291486318237914434496734087811872639496475100189041349008417061675093668333850551032972088269550769983616369411933015213796825837188091833656751221318492846368125550225998300412344784862595674492194617023806505913245610825731835380087608622102834270197698202313169017678006675195485079921636419370285375124784014907159135459982790513399611551794271106831134090584272884279791554849782954323534517065223269061394905987693002122963395687782878948440616007412945674919823050571642377154816321380631045902916136926708342856440730447899971901781465763473223850267253059899795996090799469201774624817718449867455659250178329070473119433165550807568221846571746373296884912819520317457002440926616910874148385078411929804522981857338977648103126085903001302413467189726673216491511131602920781738033436090243804708340403154190177 : ℝ) / 1044388881413152506691752710716624382579964249047383780384233483283953907971557456848826811934997558340890106714439262837987573438185793607263236087851365277945956976543709998340361590134383718314428070011855946226376318839397712745672334684344586617496807908705803704071284048740118609114467977783598029006686938976881787785946905630190260940599579453432823469303026696443059025015972399867714215541693835559885291486318237914434496734087811872639496475100189041349008417061675093668333850551032972088269550769983616369411933015213796825837188091833656751221318492846368125550225998300412344784862595674492194617023806505913245610825731835380087608622102834270197698202313169017678006675195485079921636419370285375124784014907159135459982790513399611551794271106831134090584272884279791554849782954323534517065223269061394905987693002122963395687782878948440616007412945674919823050571642377154816321380631045902916136926708342856440730447899971901781465763473223850267253059899795996090799469201774624817718449867455659250178329070473119433165550807568221846571746373296884912819520317457002440926616910874148385078411929804522981857338977648103126085903001302413467189726673216491511131602920781738033436090243804708340403154190343 * (522194440706576253345876355358312191289982124523691890192116741641976953985778728424413405967498779170445053357219631418993786719092896803631618043925682638972978488271854999170180795067191859157214035005927973113188159419698856372836167342172293308748403954352901852035642024370059304557233988891799014503343469488440893892973452815095130470299789726716411734651513348221529512507986199933857107770846917779942645743159118957217248367043905936319748237550094520674504208530837546834166925275516486044134775384991808184705966507606898412918594045916828375610659246423184062775112999150206172392431297837246097308511903252956622805412865917690043804311051417135098849101156584508839003337597742539960818209685142687562392007453579567729991395256699805775897135553415567045292136442139895777424891477161767258532611634530697452993846501061481697843891439474220308003706472837459911525285821188577408160690315522951458068463354171428220365223949985950890732881736611925133626529949897998045399734600887312408859224933727829625089164535236559716582775403784110923285873186648442456409760158728501220463308455437074192539205964902261490928669488824051563042951500651206733594863336608245755565801460390869016718045121902354170201577095135 / 1044388881413152506691752710716624382579964249047383780384233483283953907971557456848826811934997558340890106714439262837987573438185793607263236087851365277945956976543709998340361590134383718314428070011855946226376318839397712745672334684344586617496807908705803704071284048740118609114467977783598029006686938976881787785946905630190260940599579453432823469303026696443059025015972399867714215541693835559885291486318237914434496734087811872639496475100189041349008417061675093668333850551032972088269550769983616369411933015213796825837188091833656751221318492846368125550225998300412344784862595674492194617023806505913245610825731835380087608622102834270197698202313169017678006675195485079921636419370285375124784014907159135459982790513399611551794271106831134090584272884279791554849782954323534517065223269061394905987693002122963395687782878948440616007412945674919823050571642377154816321380631045902916136926708342856440730447899971901781465763473223850267253059899795996090799469201774624817718449867455659250178329070473119433165550807568221846571746373296884912819520317457002440926616910874148385078411929804522981857338977648103126085903001302413467189726673216491511131602920781738033436090243804708340403154190375) + 17 / 1044388881413152506691752710716624382579964249047383780384233483283953907971557456848826811934997558340890106714439262837987573438185793607263236087851365277945956976543709998340361590134383718314428070011855946226376318839397712745672334684344586617496807908705803704071284048740118609114467977783598029006686938976881787785946905630190260940599579453432823469303026696443059025015972399867714215541693835559885291486318237914434496734087811872639496475100189041349008417061675093668333850551032972088269550769983616369411933015213796825837188091833656751221318492846368125550225998300412344784862595674492194617023806505913245610825731835380087608622102834270197698202313169017678006675195485079921636419370285375124784014907159135459982790513399611551794271106831134090584272884279791554849782954323534517065223269061394905987693002122963395687782878948440616007412945674919823050571642377154816321380631045902916136926708342856440730447899971901781465763473223850267253059899795996090799469201774624817718449867455659250178329070473119433165550807568221846571746373296884912819520317457002440926616910874148385078411929804522981857338977648103126085903001302413467189726673216491511131602920781738033436090243804708340403154190343 =
      109074813561941592946298424473378286244826416199623269243183278618972133184911929521626423452520198722395729179615702527310987082017718406361097976507755479907890629884219298953860982522804820515969685161359163819677188654260932456012129055390188630101790025253579991720001007960002653583680090529780588095235050163019547565391100531236456001484742603529355124584392891875276869627934408805561751569434994540667782514081490061610592025643850457801332649356583604724240738244281224513151775751916489922636574372243227736807502762788304520650179276170094569916849725787968385173704999690096112051565505011556127149149251534210574896662954703278632150573082843022166497032439613863525162640951616800542762343599630892169144618118740639531066540488573943483287742816740749537099351186875635997039011702182361674945862096985700626361208270671540815706657513728102702231092756491027675916052087830463241104936456875492096732298245918476342738379027244843801852697776494107271561158043469082745933999196141424274141059911742606055648376375631452761136265862838336862115799363802087853767554533678991569423443395566631507008721353547025567031200413072549583450835743965382893607708097855057891296790735278005493562156109079584517295411597272800160117782643123007935081205474770497555619380351145710524527462640222964413170218243532635728754660402748626832027944310107696012971986889672963342271735110754150490280973417394856541091953124777600054008864285735180529781322952187494509644237841325819700823111190983437655744553442879943202148585585290188779906391929462272284419666315476827107934939200618143033105902441945412843039118462039675263452346490144638937216621611906126669477385421916096456334325437062420381426019504207348940976367737722003695995037640127574529125188281128369725606609696834892437569470692593060814616077492229992120476172279447876185067523525776847029779304483509012288870582973095465701908488873932044256662319089616784980072053578365752058735973761766403170869977021317525667252409641634610107965019846227729981969702334039489451324822866029460968060492202059683088837780728099872556179627755190231366179124370644958837654154730586432013132308378315578463337599249839004967385871767844698124042494527304876931614355590496525575730864174076201508074740090417347132211996766776647463031837947993693791295077801504418521272731886884629740815154807590050953937589856846796060238615098098947202105370315533293293726450456429442543048721264847326545054 / 218149627123883185892596848946756572489652832399246538486366557237944266369823859043252846905040397444791458359231405054621974164035436812722195953015510959815781259768438597907721965045609641031939370322718327639354377308521864912024258110780377260203580050507159983440002015920005307167360181059561176190470100326039095130782201062472912002969485207058710249168785783750553739255868817611123503138869989081335565028162980123221184051287700915602665298713167209448481476488562449026303551503832979845273148744486455473615005525576609041300358552340189139833699451575936770347409999380192224103131010023112254298298503068421149793325909406557264301146165686044332994064879227727050325281903233601085524687199261784338289236237481279062133080977147886966575485633481499074198702373751271994078023404364723349891724193971401252722416541343081631413315027456205404462185512982055351832104175660926482209872913750984193464596491836952685476758054489687603705395552988214543122316086938165491867998392282848548282119823485212111296752751262905522272531725676673724231598727604175707535109067357983138846886791133263014017442707094051134062400826145099166901671487930765787215416195710115782593581470556010987124312218159169034590823194595104353214548715063204948650378945275285416643606693481633716162584695683780649795070877950990341774678996555518085114409231196362032560958056736490839257644859868989152415868167929085451972154353445718669989579701707874047014230049243653057221881352000334274301317954945739221770728957785668551239717745497338467316980599978427895710350999538074281962594233681249531623205881676582777831966577896026814710231543105729358910387418957449101237533955965112661629210817123809486251478887439214000915612459420713889213491190380773979384346106939455004128549401560281436056790536266833948671700127262471275923274583742680798515334893506833748555625119666712252085573317085721048028415685380492779317426464799848111670888071493810716814968326717076676881541597683501798300575176963754930792159392335171998874940776970561856159764275875570236749449359720274639831646654951118737350455122977558581035387034923359586884107686063190001716012047254387385343342941155198565582246203484435498415203758504594027345927540847574868859976806605200956575341312881802543157709061054073020336020763632650630052071302930478617980097226485984954364698955217969448395267890165394382211628540990938714672438258704565032507283697729562642440617864804161709725 := by
  norm_num

theorem nearby_4096_real : (1044388881413152506691752710716624382579964249047383780384233483283953907971557456848826811934997558340890106714439262837987573438185793607263236087851365277945956976543709998340361590134383718314428070011855946226376318839397712745672334684344586617496807908705803704071284048740118609114467977783598029006686938976881787785946905630190260940599579453432823469303026696443059025015972399867714215541693835559885291486318237914434496734087811872639496475100189041349008417061675093668333850551032972088269550769983616369411933015213796825837188091833656751221318492846368125550225998300412344784862595674492194617023806505913245610825731835380087608622102834270197698202313169017678006675195485079921636419370285375124784014907159135459982790513399611551794271106831134090584272884279791554849782954323534517065223269061394905987693002122963395687782878948440616007412945674919823050571642377154816321380631045902916136926708342856440730447899971901781465763473223850267253059899795996090799469201774624817718449867455659250178329070473119433165550807568221846571746373296884912819520317457002440926616910874148385078411929804522981857338977648103126085903001302413467189726673216491511131602920781738033436090243804708340403154190177 : ℝ) / 1044388881413152506691752710716624382579964249047383780384233483283953907971557456848826811934997558340890106714439262837987573438185793607263236087851365277945956976543709998340361590134383718314428070011855946226376318839397712745672334684344586617496807908705803704071284048740118609114467977783598029006686938976881787785946905630190260940599579453432823469303026696443059025015972399867714215541693835559885291486318237914434496734087811872639496475100189041349008417061675093668333850551032972088269550769983616369411933015213796825837188091833656751221318492846368125550225998300412344784862595674492194617023806505913245610825731835380087608622102834270197698202313169017678006675195485079921636419370285375124784014907159135459982790513399611551794271106831134090584272884279791554849782954323534517065223269061394905987693002122963395687782878948440616007412945674919823050571642377154816321380631045902916136926708342856440730447899971901781465763473223850267253059899795996090799469201774624817718449867455659250178329070473119433165550807568221846571746373296884912819520317457002440926616910874148385078411929804522981857338977648103126085903001302413467189726673216491511131602920781738033436090243804708340403154190343 < 1044388881413152506691752710716624382579964249047383780384233483283953907971557456848826811934997558340890106714439262837987573438185793607263236087851365277945956976543709998340361590134383718314428070011855946226376318839397712745672334684344586617496807908705803704071284048740118609114467977783598029006686938976881787785946905630190260940599579453432823469303026696443059025015972399867714215541693835559885291486318237914434496734087811872639496475100189041349008417061675093668333850551032972088269550769983616369411933015213796825837188091833656751221318492846368125550225998300412344784862595674492194617023806505913245610825731835380087608622102834270197698202313169017678006675195485079921636419370285375124784014907159135459982790513399611551794271106831134090584272884279791554849782954323534517065223269061394905987693002122963395687782878948440616007412945674919823050571642377154816321380631045902916136926708342856440730447899971901781465763473223850267253059899795996090799469201774624817718449867455659250178329070473119433165550807568221846571746373296884912819520317457002440926616910874148385078411929804522981857338977648103126085903001302413467189726673216491511131602920781738033436090243804708340403154190178 / 1044388881413152506691752710716624382579964249047383780384233483283953907971557456848826811934997558340890106714439262837987573438185793607263236087851365277945956976543709998340361590134383718314428070011855946226376318839397712745672334684344586617496807908705803704071284048740118609114467977783598029006686938976881787785946905630190260940599579453432823469303026696443059025015972399867714215541693835559885291486318237914434496734087811872639496475100189041349008417061675093668333850551032972088269550769983616369411933015213796825837188091833656751221318492846368125550225998300412344784862595674492194617023806505913245610825731835380087608622102834270197698202313169017678006675195485079921636419370285375124784014907159135459982790513399611551794271106831134090584272884279791554849782954323534517065223269061394905987693002122963395687782878948440616007412945674919823050571642377154816321380631045902916136926708342856440730447899971901781465763473223850267253059899795996090799469201774624817718449867455659250178329070473119433165550807568221846571746373296884912819520317457002440926616910874148385078411929804522981857338977648103126085903001302413467189726673216491511131602920781738033436090243804708340403154190343 := by
  norm_num

theorem batch200_00 : (1606938044258990275541962092341162602522202993782792835301375 : ℝ) / 1606938044258990275541962092341162602522202993782792835301379 * (1606938044258990275541962092341162602522202993782792835301375 / 1606938044258990275541962092341162602522202993782792835301379) < 1 := by
  norm_num

theorem batch200_01 : (1606938044258990275541962092341162602522202993782792835301373 : ℝ) / 1606938044258990275541962092341162602522202993782792835301381 * (1606938044258990275541962092341162602522202993782792835301373 / 1606938044258990275541962092341162602522202993782792835301381) < 1 := by
  norm_num

theorem batch200_02 : (1606938044258990275541962092341162602522202993782792835301371 : ℝ) / 1606938044258990275541962092341162602522202993782792835301383 * (1606938044258990275541962092341162602522202993782792835301371 / 1606938044258990275541962092341162602522202993782792835301383) < 1 := by
  norm_num

theorem batch200_03 : (1606938044258990275541962092341162602522202993782792835301369 : ℝ) / 1606938044258990275541962092341162602522202993782792835301385 * (1606938044258990275541962092341162602522202993782792835301369 / 1606938044258990275541962092341162602522202993782792835301385) < 1 := by
  norm_num

theorem batch200_04 : (1606938044258990275541962092341162602522202993782792835301367 : ℝ) / 1606938044258990275541962092341162602522202993782792835301387 * (1606938044258990275541962092341162602522202993782792835301367 / 1606938044258990275541962092341162602522202993782792835301387) < 1 := by
  norm_num

theorem batch200_05 : (1606938044258990275541962092341162602522202993782792835301365 : ℝ) / 1606938044258990275541962092341162602522202993782792835301389 * (1606938044258990275541962092341162602522202993782792835301365 / 1606938044258990275541962092341162602522202993782792835301389) < 1 := by
  norm_num

theorem batch200_06 : (1606938044258990275541962092341162602522202993782792835301363 : ℝ) / 1606938044258990275541962092341162602522202993782792835301391 * (1606938044258990275541962092341162602522202993782792835301363 / 1606938044258990275541962092341162602522202993782792835301391) < 1 := by
  norm_num

theorem batch200_07 : (1606938044258990275541962092341162602522202993782792835301361 : ℝ) / 1606938044258990275541962092341162602522202993782792835301393 * (1606938044258990275541962092341162602522202993782792835301361 / 1606938044258990275541962092341162602522202993782792835301393) < 1 := by
  norm_num

theorem batch200_08 : (1606938044258990275541962092341162602522202993782792835301359 : ℝ) / 1606938044258990275541962092341162602522202993782792835301395 * (1606938044258990275541962092341162602522202993782792835301359 / 1606938044258990275541962092341162602522202993782792835301395) < 1 := by
  norm_num

theorem batch200_09 : (1606938044258990275541962092341162602522202993782792835301357 : ℝ) / 1606938044258990275541962092341162602522202993782792835301397 * (1606938044258990275541962092341162602522202993782792835301357 / 1606938044258990275541962092341162602522202993782792835301397) < 1 := by
  norm_num

theorem batch200_10 : (1606938044258990275541962092341162602522202993782792835301355 : ℝ) / 1606938044258990275541962092341162602522202993782792835301399 * (1606938044258990275541962092341162602522202993782792835301355 / 1606938044258990275541962092341162602522202993782792835301399) < 1 := by
  norm_num

theorem batch200_11 : (1606938044258990275541962092341162602522202993782792835301353 : ℝ) / 1606938044258990275541962092341162602522202993782792835301401 * (1606938044258990275541962092341162602522202993782792835301353 / 1606938044258990275541962092341162602522202993782792835301401) < 1 := by
  norm_num

theorem batch200_12 : (1606938044258990275541962092341162602522202993782792835301351 : ℝ) / 1606938044258990275541962092341162602522202993782792835301403 * (1606938044258990275541962092341162602522202993782792835301351 / 1606938044258990275541962092341162602522202993782792835301403) < 1 := by
  norm_num

theorem batch200_13 : (1606938044258990275541962092341162602522202993782792835301349 : ℝ) / 1606938044258990275541962092341162602522202993782792835301405 * (1606938044258990275541962092341162602522202993782792835301349 / 1606938044258990275541962092341162602522202993782792835301405) < 1 := by
  norm_num

theorem batch200_14 : (1606938044258990275541962092341162602522202993782792835301347 : ℝ) / 1606938044258990275541962092341162602522202993782792835301407 * (1606938044258990275541962092341162602522202993782792835301347 / 1606938044258990275541962092341162602522202993782792835301407) < 1 := by
  norm_num

theorem batch200_15 : (1606938044258990275541962092341162602522202993782792835301345 : ℝ) / 1606938044258990275541962092341162602522202993782792835301409 * (1606938044258990275541962092341162602522202993782792835301345 / 1606938044258990275541962092341162602522202993782792835301409) < 1 := by
  norm_num

theorem batch200_16 : (1606938044258990275541962092341162602522202993782792835301343 : ℝ) / 1606938044258990275541962092341162602522202993782792835301411 * (1606938044258990275541962092341162602522202993782792835301343 / 1606938044258990275541962092341162602522202993782792835301411) < 1 := by
  norm_num

theorem batch200_17 : (1606938044258990275541962092341162602522202993782792835301341 : ℝ) / 1606938044258990275541962092341162602522202993782792835301413 * (1606938044258990275541962092341162602522202993782792835301341 / 1606938044258990275541962092341162602522202993782792835301413) < 1 := by
  norm_num

theorem batch200_18 : (1606938044258990275541962092341162602522202993782792835301339 : ℝ) / 1606938044258990275541962092341162602522202993782792835301415 * (1606938044258990275541962092341162602522202993782792835301339 / 1606938044258990275541962092341162602522202993782792835301415) < 1 := by
  norm_num

theorem batch200_19 : (1606938044258990275541962092341162602522202993782792835301337 : ℝ) / 1606938044258990275541962092341162602522202993782792835301417 * (1606938044258990275541962092341162602522202993782792835301337 / 1606938044258990275541962092341162602522202993782792835301417) < 1 := by
  norm_num

theorem batch200_20 : (1606938044258990275541962092341162602522202993782792835301335 : ℝ) / 1606938044258990275541962092341162602522202993782792835301419 * (1606938044258990275541962092341162602522202993782792835301335 / 1606938044258990275541962092341162602522202993782792835301419) < 1 := by
  norm_num

theorem batch200_21 : (1606938044258990275541962092341162602522202993782792835301333 : ℝ) / 1606938044258990275541962092341162602522202993782792835301421 * (1606938044258990275541962092341162602522202993782792835301333 / 1606938044258990275541962092341162602522202993782792835301421) < 1 := by
  norm_num

theorem batch200_22 : (1606938044258990275541962092341162602522202993782792835301331 : ℝ) / 1606938044258990275541962092341162602522202993782792835301423 * (1606938044258990275541962092341162602522202993782792835301331 / 1606938044258990275541962092341162602522202993782792835301423) < 1 := by
  norm_num

theorem batch200_23 : (1606938044258990275541962092341162602522202993782792835301329 : ℝ) / 1606938044258990275541962092341162602522202993782792835301425 * (1606938044258990275541962092341162602522202993782792835301329 / 1606938044258990275541962092341162602522202993782792835301425) < 1 := by
  norm_num

theorem batch200_24 : (1606938044258990275541962092341162602522202993782792835301327 : ℝ) / 1606938044258990275541962092341162602522202993782792835301427 * (1606938044258990275541962092341162602522202993782792835301327 / 1606938044258990275541962092341162602522202993782792835301427) < 1 := by
  norm_num

theorem batch200_25 : (1606938044258990275541962092341162602522202993782792835301325 : ℝ) / 1606938044258990275541962092341162602522202993782792835301429 * (1606938044258990275541962092341162602522202993782792835301325 / 1606938044258990275541962092341162602522202993782792835301429) < 1 := by
  norm_num

theorem batch200_26 : (1606938044258990275541962092341162602522202993782792835301323 : ℝ) / 1606938044258990275541962092341162602522202993782792835301431 * (1606938044258990275541962092341162602522202993782792835301323 / 1606938044258990275541962092341162602522202993782792835301431) < 1 := by
  norm_num

theorem batch200_27 : (1606938044258990275541962092341162602522202993782792835301321 : ℝ) / 1606938044258990275541962092341162602522202993782792835301433 * (1606938044258990275541962092341162602522202993782792835301321 / 1606938044258990275541962092341162602522202993782792835301433) < 1 := by
  norm_num

theorem batch200_28 : (1606938044258990275541962092341162602522202993782792835301319 : ℝ) / 1606938044258990275541962092341162602522202993782792835301435 * (1606938044258990275541962092341162602522202993782792835301319 / 1606938044258990275541962092341162602522202993782792835301435) < 1 := by
  norm_num

theorem batch200_29 : (1606938044258990275541962092341162602522202993782792835301317 : ℝ) / 1606938044258990275541962092341162602522202993782792835301437 * (1606938044258990275541962092341162602522202993782792835301317 / 1606938044258990275541962092341162602522202993782792835301437) < 1 := by
  norm_num

#print axioms arithmetic_64_rat
#print axioms arithmetic_64_real
#print axioms nearby_64_real
#print axioms arithmetic_200_rat
#print axioms arithmetic_200_real
#print axioms nearby_200_real
#print axioms arithmetic_1024_rat
#print axioms arithmetic_1024_real
#print axioms nearby_1024_real
#print axioms arithmetic_4096_rat
#print axioms arithmetic_4096_real
#print axioms nearby_4096_real
#print axioms batch200_00
#print axioms batch200_01
#print axioms batch200_02
#print axioms batch200_03
#print axioms batch200_04
#print axioms batch200_05
#print axioms batch200_06
#print axioms batch200_07
#print axioms batch200_08
#print axioms batch200_09
#print axioms batch200_10
#print axioms batch200_11
#print axioms batch200_12
#print axioms batch200_13
#print axioms batch200_14
#print axioms batch200_15
#print axioms batch200_16
#print axioms batch200_17
#print axioms batch200_18
#print axioms batch200_19
#print axioms batch200_20
#print axioms batch200_21
#print axioms batch200_22
#print axioms batch200_23
#print axioms batch200_24
#print axioms batch200_25
#print axioms batch200_26
#print axioms batch200_27
#print axioms batch200_28
#print axioms batch200_29

end SLean.M0Bench


==> anc/lean/SLean/M0Survey.lean <==
module

public import Mathlib.Analysis.Complex.Liouville
public import Mathlib.Analysis.Complex.SqrtDeriv
public import Mathlib.Analysis.Complex.TaylorSeries
public import Mathlib.Analysis.SpecialFunctions.Complex.Analytic
public import Mathlib.Analysis.SpecialFunctions.Complex.LogBounds
public import Mathlib.Analysis.Calculus.ImplicitContDiff
public import Mathlib.Analysis.Calculus.ImplicitFunction.Bivariate
public import Mathlib.Analysis.Calculus.InverseFunctionTheorem.Analytic
public import Mathlib.Analysis.Real.Pi.Bounds
public import Mathlib.Analysis.SpecialFunctions.Trigonometric.Bounds
public import Mathlib.Topology.Covering.FundamentalGroupCircle
public import Mathlib.Topology.MetricSpace.Contracting
public import Mathlib.Tactic.NormNum

public section

/-! M0 API survey only. These are library probes, not the spectral-top theorem. -/

#check circleIntegral
#check circleIntegral.norm_integral_le_of_norm_le_const
#check DiffContOnCl.circleIntegral_sub_inv_smul
#check DiffContOnCl.hasFPowerSeriesOnBall
#check Complex.norm_deriv_le_of_forall_mem_sphere_norm_le
#check Complex.norm_iteratedDeriv_le_of_forall_mem_sphere_norm_le
#check AddCircle.windingNumber
#check HasFPowerSeriesAt
#check AnalyticAt
#check HasFPowerSeriesAt.isBigO_sub_partialSum_pow
#check Complex.analyticAt_iff_eventually_differentiableAt
#check DifferentiableOn.analyticOnNhd
#check analyticAt_clog
#check AnalyticAt.clog
#check AnalyticAt.cpow
#check Complex.differentiableOn_sqrt
#check sqrt_eq_exp
#check AnalyticAt.analyticAt_localInverse
#check OpenPartialHomeomorph.hasFPowerSeriesAt_symm
#check HasStrictFDerivAt.implicitFunctionOfProdDomain
#check HasStrictFDerivAt.eventually_apply_eq_iff_implicitFunctionOfProdDomain
#check hasStrictFDerivAt_implicitFunctionOfBivariate
#check ContDiffAt.contDiffAt_implicitFunction
#check ContDiffAt.eventually_apply_eq_iff_implicitFunction
#check ContDiffAt.analyticAt
#check ContractingWith
#check ContractingWith.exists_fixedPoint'
#check ContractingWith.fixedPoint_unique
#check Real.pi_gt_d20
#check Real.pi_lt_d20
#check Real.exp_bound
#check Complex.exp_bound'
#check Real.cos_bound
#check Real.sin_bound

namespace SLean.M0

/-- A slit-plane square-root analyticity adapter, checked rather than assumed. -/
theorem sqrt_analytic_at {z : ℂ} (hz : z ∈ Complex.slitPlane) :
    AnalyticAt ℂ Complex.sqrt z :=
  (Complex.differentiableOn_sqrt.analyticOnNhd Complex.isOpen_slitPlane) z hz

/-- A small use of the existing rational pi bounds. -/
theorem pi_sanity : (314159 : ℝ) / 100000 < Real.pi ∧
    Real.pi < (314160 : ℝ) / 100000 := by
  constructor
  · exact lt_trans (by norm_num) Real.pi_gt_d20
  · exact lt_trans Real.pi_lt_d20 (by norm_num)

open scoped ContDiff in
/-- The existing C^omega implicit theorem does supply an analytic implicit map.
This checks only the API bridge; the project's polynomial hypotheses are not proved. -/
theorem analytic_implicit_probe {f : ℂ × ℂ → ℂ} {u : ℂ × ℂ}
    (hf : ContDiffAt ℂ ω f u)
    (h0 : (ω : ℕ∞ω) ≠ 0)
    (hi : (fderiv ℂ f u ∘L ContinuousLinearMap.inr ℂ ℂ ℂ).IsInvertible) :
    AnalyticAt ℂ (hf.implicitFunction h0 hi) u.1 :=
  (hf.contDiffAt_implicitFunction h0 hi).analyticAt

#print axioms sqrt_analytic_at
#print axioms pi_sanity
#print axioms analytic_implicit_probe

end SLean.M0


==> anc/lean/SLean/M1.lean <==
module

public import SLean.Algebra.Eigenvectors
public import SLean.Algebra.Determinant

/- M1 public entry point and complete theorem axiom audit. -/
#check SLean.IsEigenvalue
#check SLean.Algebra.Sexp
#check SLean.Algebra.Sdet
#check SLean.Algebra.Sdecomp

#print axioms SLean.Algebra.dof_card
#print axioms SLean.Algebra.nodeU_zero
#print axioms SLean.Algebra.nodeU_right
#print axioms SLean.Algebra.nodeW_right
#print axioms SLean.Algebra.nodeU_of_zero
#print axioms SLean.Algebra.nodeW_of_zero
#print axioms SLean.Algebra.elementRow_apply
#print axioms SLean.Algebra.assemble_apply
#print axioms SLean.Algebra.pencil_eq_assemble
#print axioms SLean.Algebra.pencil_value_row
#print axioms SLean.Algebra.pencil_left_row
#print axioms SLean.Algebra.pencil_slope_row
#print axioms SLean.Algebra.nodeU_pack
#print axioms SLean.Algebra.nodeW_pack
#print axioms SLean.Algebra.matrix_equations_iff
#print axioms SLean.Algebra.pack_satisfies_matrix
#print axioms SLean.Algebra.exact_decomposition
#print axioms SLean.Algebra.boundary_normalization
#print axioms SLean.Algebra.Sdecomp
#print axioms SLean.Algebra.valueResidual_sum
#print axioms SLean.Algebra.slopeResidual_sum
#print axioms SLean.Algebra.leftResidual_sum
#print axioms SLean.Algebra.Sdet
#print axioms SLean.Algebra.nodeU_at_dof
#print axioms SLean.Algebra.nodeW_at_dof
#print axioms SLean.Algebra.pack_nodes
#print axioms SLean.Algebra.Sexp
#print axioms SLean.Algebra.assemble_value_row
#print axioms SLean.Algebra.assemble_slope_row
#print axioms SLean.Algebra.assemble_left_row
#print axioms SLean.Algebra.symbol_value
#print axioms SLean.Algebra.symbol_slope
#print axioms SLean.Algebra.symbol_det
#print axioms SLean.Algebra.q_reversal
#print axioms SLean.Algebra.symbolK_exp
#print axioms SLean.Algebra.symbolM_exp
#print axioms SLean.Algebra.bloch_dispersion
#print axioms SLean.Algebra.bloch_dispersion_iff
#print axioms SLean.Algebra.q_exp_dispersion
#print axioms SLean.Algebra.symbol_first_row
#print axioms SLean.Algebra.symbol_kernel
#print axioms SLean.Algebra.mode_value
#print axioms SLean.Algebra.mode_slope
#print axioms SLean.Algebra.exact_mode_value
#print axioms SLean.Algebra.exact_mode_slope
#print axioms SLean.Algebra.mode_left


==> anc/lean/SLean/M1Complete.lean <==
module

public import SLean.M1
public import SLean.Hermite.Scaling

#print axioms SLean.Algebra.dof_card
#print axioms SLean.Algebra.nodeU_zero
#print axioms SLean.Algebra.nodeU_right
#print axioms SLean.Algebra.nodeW_right
#print axioms SLean.Algebra.nodeU_of_zero
#print axioms SLean.Algebra.nodeW_of_zero
#print axioms SLean.Algebra.elementRow_apply
#print axioms SLean.Algebra.assemble_apply
#print axioms SLean.Algebra.pencil_eq_assemble
#print axioms SLean.Algebra.pencil_value_row
#print axioms SLean.Algebra.pencil_left_row
#print axioms SLean.Algebra.pencil_slope_row
#print axioms SLean.Algebra.nodeU_pack
#print axioms SLean.Algebra.nodeW_pack
#print axioms SLean.Algebra.matrix_equations_iff
#print axioms SLean.Algebra.pack_satisfies_matrix
#print axioms SLean.Algebra.exact_decomposition
#print axioms SLean.Algebra.boundary_normalization
#print axioms SLean.Algebra.Sdecomp
#print axioms SLean.Algebra.valueResidual_sum
#print axioms SLean.Algebra.slopeResidual_sum
#print axioms SLean.Algebra.leftResidual_sum
#print axioms SLean.Algebra.Sdet
#print axioms SLean.Algebra.nodeU_at_dof
#print axioms SLean.Algebra.nodeW_at_dof
#print axioms SLean.Algebra.pack_nodes
#print axioms SLean.Algebra.Sexp
#print axioms SLean.Algebra.assemble_value_row
#print axioms SLean.Algebra.assemble_slope_row
#print axioms SLean.Algebra.assemble_left_row
#print axioms SLean.Algebra.symbol_value
#print axioms SLean.Algebra.symbol_slope
#print axioms SLean.Algebra.symbol_det
#print axioms SLean.Algebra.q_reversal
#print axioms SLean.Algebra.symbolK_exp
#print axioms SLean.Algebra.symbolM_exp
#print axioms SLean.Algebra.bloch_dispersion
#print axioms SLean.Algebra.bloch_dispersion_iff
#print axioms SLean.Algebra.q_exp_dispersion
#print axioms SLean.Algebra.symbol_first_row
#print axioms SLean.Algebra.symbol_kernel
#print axioms SLean.Algebra.mode_value
#print axioms SLean.Algebra.mode_slope
#print axioms SLean.Algebra.exact_mode_value
#print axioms SLean.Algebra.exact_mode_slope
#print axioms SLean.Algebra.mode_left
#print axioms SLean.Hermite.hasDerivAt_basis
#print axioms SLean.Hermite.hasDerivAt_dBasis
#print axioms SLean.Hermite.nodal_values
#print axioms SLean.Hermite.reference_mass
#print axioms SLean.Hermite.reference_stiffness
#print axioms SLean.Hermite.integratedM_eq
#print axioms SLean.Hermite.integratedK_eq
#print axioms SLean.Hermite.assembled_integratedM
#print axioms SLean.Hermite.assembled_integratedK
#print axioms SLean.Hermite.physical_hasDerivAt
#print axioms SLean.Hermite.physical_deriv
#print axioms SLean.Hermite.physical_second_deriv
#print axioms SLean.Hermite.physical_nodal_values
#print axioms SLean.Hermite.integral_reference_change
#print axioms SLean.Hermite.physical_mass
#print axioms SLean.Hermite.physical_stiffness
#print axioms SLean.Hermite.physicalM_eq
#print axioms SLean.Hermite.physicalK_eq
#print axioms SLean.Hermite.assemble_smul
#print axioms SLean.Hermite.physical_eigen_equation_iff


==> anc/lean/SLean/M2.lean <==
module

public import SLean.M1Complete
public import SLean.Cert.BetaBounds
public import SLean.Cert.BoundaryBounds
public import SLean.Cert.BoundaryData
public import SLean.Cert.BoundaryDerivatives
public import SLean.Cert.BoundarySlopes
public import SLean.Cert.BoundaryValues
public import SLean.Cert.Certificates
public import SLean.Cert.CriticalBounds
public import SLean.Cert.Data
public import SLean.Cert.GeometryBounds
public import SLean.Cert.Interval
public import SLean.Cert.Multiplicity
public import SLean.Cert.OpticalDerivatives
public import SLean.Cert.OuterSimplicity
public import SLean.Cert.Quartic
public import SLean.Cert.ResidualBounds
public import SLean.Cert.RootDisks
public import SLean.Cert.RootLocalization
public import SLean.Cert.RootSeparation
public import SLean.Cert.Stationary

#print axioms SLean.Cert.beta_data_bounds
#print axioms SLean.Cert.boundary_data_bounds
#print axioms SLean.Cert.denominator_hasDerivAt
#print axioms SLean.Cert.W_hasDerivAt
#print axioms SLean.Cert.B_hasDerivAt
#print axioms SLean.Cert.Wtheta_hasDerivAt
#print axioms SLean.Cert.Btheta_hasDerivAt
#print axioms SLean.Cert.boundary_slope_bounds
#print axioms SLean.Cert.boundary_value_bounds
#print axioms SLean.Cert.certificate_C1
#print axioms SLean.Cert.certificate_C3
#print axioms SLean.Cert.certificate_C4
#print axioms SLean.Cert.norm_lower_ne_zero
#print axioms SLean.Cert.betaStar_bounds
#print axioms SLean.Cert.betaStar_re_pos
#print axioms SLean.Cert.certificate_C5
#print axioms SLean.Cert.betaStar_derivative_formula
#print axioms SLean.Cert.dampingConstant_bounds
#print axioms SLean.Cert.t1_constant_margins
#print axioms SLean.Cert.critical_data_bounds
#print axioms SLean.Cert.critical_endpoint_signs
#print axioms SLean.Cert.exists_critical_c
#print axioms SLean.Cert.cStar_bounds
#print axioms SLean.Cert.cStar_critical
#print axioms SLean.Cert.cStar_unit
#print axioms SLean.Cert.sStar_pos
#print axioms SLean.Cert.cStar_sq_add_sStar_sq
#print axioms SLean.Cert.thetaStar_range
#print axioms SLean.Cert.cos_thetaStar
#print axioms SLean.Cert.sin_thetaStar
#print axioms SLean.Cert.zStar_exp
#print axioms SLean.Cert.zStar_ne_zero
#print axioms SLean.Cert.stationary_elimination
#print axioms SLean.Cert.stationary_relation
#print axioms SLean.Cert.geometry_data_bounds
#print axioms SLean.Cert.enclosed_const
#print axioms SLean.Cert.enclosed_weaken
#print axioms SLean.Cert.enclosed_add
#print axioms SLean.Cert.enclosed_neg
#print axioms SLean.Cert.enclosed_sub
#print axioms SLean.Cert.enclosed_linear
#print axioms SLean.Cert.enclosed_mul
#print axioms SLean.Cert.enclosed_pow_two
#print axioms SLean.Cert.enclosed_pow_three
#print axioms SLean.Cert.enclosed_inv_pos
#print axioms SLean.Cert.enclosed_inv_neg
#print axioms SLean.Cert.enclosed_sq
#print axioms SLean.Cert.enclosed_sqrt
#print axioms SLean.Cert.qZZStar_ne_zero
#print axioms SLean.Cert.quartic_analytic
#print axioms SLean.Cert.qZ_analytic
#print axioms SLean.Cert.qStar_multiplicity_two
#print axioms SLean.Cert.certificate_C2
#print axioms SLean.Cert.a_hasDerivAt
#print axioms SLean.Cert.b_hasDerivAt
#print axioms SLean.Cert.d_hasDerivAt
#print axioms SLean.Cert.delta_differentiable
#print axioms SLean.Cert.optical_differentiable
#print axioms SLean.Cert.optical_equation
#print axioms SLean.Cert.optical_linear_factor
#print axioms SLean.Cert.optical_conditions_eventually
#print axioms SLean.Cert.optical_deriv_formula
#print axioms SLean.Cert.optical_stationary
#print axioms SLean.Cert.g_hasDerivAt_of_stationary
#print axioms SLean.Cert.optical_second_deriv
#print axioms SLean.Cert.optical_curvature_bounds
#print axioms SLean.Cert.optical_curvature_pos
#print axioms SLean.Cert.qZ_conj
#print axioms SLean.Cert.qZ_reversal
#print axioms SLean.Cert.reciprocalConj_simple
#print axioms SLean.Cert.c3_outer_simple
#print axioms SLean.Cert.q_hasDerivAt
#print axioms SLean.Cert.qZ_hasDerivAt
#print axioms SLean.Cert.q_taylor
#print axioms SLean.Cert.q_conj
#print axioms SLean.Cert.etaStar_conj
#print axioms SLean.Cert.qStar_zero
#print axioms SLean.Cert.P_hasDerivAt
#print axioms SLean.Cert.PStar_hasDerivAt_zero
#print axioms SLean.Cert.PStar_zero
#print axioms SLean.Cert.qZStar_zero
#print axioms SLean.Cert.center_residual
#print axioms SLean.Cert.constant_coefficient_ne_zero
#print axioms SLean.Cert.leading_coefficient_ne_zero
#print axioms SLean.Cert.root_ne_zero
#print axioms SLean.Cert.strict_maps_bound
#print axioms SLean.Cert.inner_root_strict
#print axioms SLean.Cert.inner_root_simple
#print axioms SLean.Cert.c3_inner
#print axioms SLean.Cert.reciprocalConj_involutive
#print axioms SLean.Cert.reciprocalConj_norm
#print axioms SLean.Cert.reciprocalConj_root
#print axioms SLean.Cert.reflected_parameter_mem
#print axioms SLean.Cert.c3_outer
#print axioms SLean.Cert.zInner_spec
#print axioms SLean.Cert.zInner_ne_zero
#print axioms SLean.Cert.zOuter_root
#print axioms SLean.Cert.innerCenter_mem
#print axioms SLean.Cert.fixed_point_residual
#print axioms SLean.Cert.zInner_close_center
#print axioms SLean.Cert.zInner_box
#print axioms SLean.Cert.zStar_norm
#print axioms SLean.Cert.zInner_norm_lt
#print axioms SLean.Cert.zOuter_norm_gt
#print axioms SLean.Cert.certified_roots_distinct
#print axioms SLean.Cert.criticalDen_ne_zero
#print axioms SLean.Cert.aStar_pos
#print axioms SLean.Cert.sStar_bounds
#print axioms SLean.Cert.wStar_bounds
#print axioms SLean.Cert.deltaStar_pos
#print axioms SLean.Cert.separation_bounds
#print axioms SLean.Cert.curvature_expression_bounds
#print axioms SLean.Cert.negative_branch_sign
#print axioms SLean.Cert.pStar_zero
#print axioms SLean.Cert.gStar_zero
#print axioms SLean.Cert.optical_thetaStar
#print axioms SLean.Cert.wStar_neg
#print axioms SLean.Cert.omegaStar_bounds
#print axioms SLean.Cert.etaStar_close_center
#print axioms SLean.Cert.etaStar_in_pilot_disk
#print axioms SLean.Cert.critical_neighborhood_in_pilot


==> anc/lean/SLean/M3.lean <==
module

public import SLean.M2
public import SLean.Analytic.Boundary
public import SLean.Analytic.BoundaryDeterminant
public import SLean.Analytic.Companion
public import SLean.Analytic.DeterminantInterface
public import SLean.Analytic.Estimates
public import SLean.Analytic.Implicit
public import SLean.Analytic.LogContraction
public import SLean.Analytic.Optical
public import SLean.Analytic.OpticalAsymptotics
public import SLean.Analytic.Parametrization
public import SLean.Analytic.QuantAsymptotics
public import SLean.Analytic.QuantBounds
public import SLean.Analytic.Quantization
public import SLean.Analytic.QuantScale
public import SLean.Analytic.QuarticFactor
public import SLean.Analytic.Reflection
public import SLean.Analytic.Roots
public import SLean.Analytic.SequenceOrder
public import SLean.Analytic.SimpleZero
public import SLean.Analytic.UniformData
public import SLean.Analytic.ZeroSequence

#print axioms SLean.Analytic.denominator_joint_analytic
#print axioms SLean.Analytic.W_joint_analytic
#print axioms SLean.Analytic.B_joint_analytic
#print axioms SLean.Analytic.deriv_with_stationary_parameter
#print axioms SLean.Analytic.zOuter_ne_zero
#print axioms SLean.Analytic.B_branch_analytic
#print axioms SLean.Analytic.W_branch_analytic
#print axioms SLean.Analytic.bPlus_analytic
#print axioms SLean.Analytic.bMinus_analytic
#print axioms SLean.Analytic.bInner_analytic
#print axioms SLean.Analytic.bOuter_analytic
#print axioms SLean.Analytic.wPlus_analytic
#print axioms SLean.Analytic.wMinus_analytic
#print axioms SLean.Analytic.wInner_analytic
#print axioms SLean.Analytic.wOuter_analytic
#print axioms SLean.Analytic.bPlus_hasDerivAt
#print axioms SLean.Analytic.wPlus_hasDerivAt
#print axioms SLean.Analytic.bInner_hasDerivAt
#print axioms SLean.Analytic.wOuter_hasDerivAt
#print axioms SLean.Analytic.analytic_boundary_decomposition
#print axioms SLean.Analytic.phase_identity
#print axioms SLean.Analytic.normalized_decomposition
#print axioms SLean.Analytic.boundary34_expansion
#print axioms SLean.Analytic.boundary_error_bound
#print axioms SLean.Analytic.companion_exists
#print axioms SLean.Analytic.sigma_analytic
#print axioms SLean.Analytic.sigma_zero
#print axioms SLean.Analytic.sigma_deriv
#print axioms SLean.Analytic.sigma_spec
#print axioms SLean.Analytic.companionCoefficient_complex
#print axioms SLean.Analytic.sigma_second_deriv
#print axioms SLean.Analytic.sigma_taylor
#print axioms SLean.Analytic.zMinus_analytic
#print axioms SLean.Analytic.zMinus_zero
#print axioms SLean.Analytic.zMinus_ne_zero
#print axioms SLean.Analytic.zMinus_root_eventually
#print axioms SLean.Analytic.parameterRoots_root_eventually
#print axioms SLean.Analytic.parameterRoots_injective_eventually
#print axioms SLean.Analytic.xiSequence_nonzero_eventually
#print axioms SLean.Analytic.M3_determinant_interface
#print axioms SLean.Analytic.analytic_power_bound
#print axioms SLean.Analytic.analytic_linear_bound
#print axioms SLean.Analytic.analytic_quadratic_remainder
#print axioms SLean.Analytic.sigma_bounds
#print axioms SLean.Analytic.analytic_implicit_root
#print axioms SLean.Analytic.derivative_bound_inner_disk
#print axioms SLean.Analytic.logarithmicMap_slit
#print axioms SLean.Analytic.logarithmicMap_bound
#print axioms SLean.Analytic.logarithmicMap_analytic
#print axioms SLean.Analytic.logarithmicMap_fixed_iff
#print axioms SLean.Analytic.unique_zero_of_small_analytic_perturbation
#print axioms SLean.Analytic.a_ofReal
#print axioms SLean.Analytic.b_ofReal
#print axioms SLean.Analytic.delta_ofReal
#print axioms SLean.Analytic.opticalC_ofReal
#print axioms SLean.Analytic.opticalC_analytic
#print axioms SLean.Analytic.deriv_ofReal_of_eventuallyEq
#print axioms SLean.Analytic.iteratedDeriv_ofReal_of_eventuallyEq
#print axioms SLean.Analytic.opticalC_star_analytic
#print axioms SLean.Analytic.opticalC_real_eventually
#print axioms SLean.Analytic.F_analytic
#print axioms SLean.Analytic.F_zero
#print axioms SLean.Analytic.F_real_eventually
#print axioms SLean.Analytic.F_iteratedDeriv
#print axioms SLean.Analytic.F_stationary
#print axioms SLean.Analytic.F_curvature
#print axioms SLean.Analytic.F_curvature_ne_zero
#print axioms SLean.Analytic.opticalC_equation
#print axioms SLean.Analytic.eta_analytic
#print axioms SLean.Analytic.eta_zero
#print axioms SLean.Analytic.eta_hasDerivAt
#print axioms SLean.Analytic.zPlus_analytic
#print axioms SLean.Analytic.zPlus_zero
#print axioms SLean.Analytic.zPlus_ne_zero
#print axioms SLean.Analytic.zPlus_hasDerivAt
#print axioms SLean.Analytic.zPlus_root_eventually
#print axioms SLean.Analytic.quadraticCoefficient_real
#print axioms SLean.Analytic.cubic_companion_relation
#print axioms SLean.Analytic.inverse_nat_pow_order
#print axioms SLean.Analytic.ySequence_leading_order
#print axioms SLean.Analytic.xiSequence_second_order
#print axioms SLean.Analytic.xiApproximation_order
#print axioms SLean.Analytic.xiSequence_square_second_order
#print axioms SLean.Analytic.xiSequence_cube_first_order
#print axioms SLean.Analytic.optical_sequence_taylor
#print axioms SLean.Analytic.optical_sequence_expansion
#print axioms SLean.Analytic.eta_sequence_expansion
#print axioms SLean.Analytic.eta_expansion_explicit
#print axioms SLean.Analytic.parameterRoots_analytic
#print axioms SLean.Analytic.parameterRoots_zero_nonzero
#print axioms SLean.Analytic.denominators_nonzero_eventually
#print axioms SLean.Analytic.parameter_factor_eventually
#print axioms SLean.Analytic.boundary_separation_eventually
#print axioms SLean.Analytic.eta_in_certificate_eventually
#print axioms SLean.Analytic.Sparam
#print axioms SLean.Analytic.companion_sequence_quadratic
#print axioms SLean.Analytic.companion_sequence_cubic
#print axioms SLean.Analytic.companion_sequence_first_order
#print axioms SLean.Analytic.phaseCorrection_sequence_order
#print axioms SLean.Analytic.quantizedExponent_order
#print axioms SLean.Analytic.reflection_sequence_remainder
#print axioms SLean.Analytic.exponential_sequence_remainder
#print axioms SLean.Analytic.quantizedExponent_first_order
#print axioms SLean.Analytic.quantization_first_order
#print axioms SLean.Analytic.Szero
#print axioms SLean.Analytic.normalizedError_bound
#print axioms SLean.Analytic.normalizedError_analytic
#print axioms SLean.Analytic.normalizedDeterminant_analytic
#print axioms SLean.Analytic.perturbation_identity
#print axioms SLean.Analytic.exp_phase_bound
#print axioms SLean.Analytic.perturbation_bound
#print axioms SLean.Analytic.const_div_nat_tendsto
#print axioms SLean.Analytic.geometricTail_le_inv_eventually
#print axioms SLean.Analytic.uniform_perturbation
#print axioms SLean.Analytic.perturbation_zero_iff
#print axioms SLean.Analytic.quantized_zero_exists
#print axioms SLean.Analytic.quantRadius_pos
#print axioms SLean.Analytic.natCast_complex_ne_zero
#print axioms SLean.Analytic.natCast_real_pos
#print axioms SLean.Analytic.quantXi_norm_le
#print axioms SLean.Analytic.quantXi_mul
#print axioms SLean.Analytic.phase_quantization
#print axioms SLean.Analytic.phaseCorrection_bound
#print axioms SLean.Analytic.zPlus_pow_norm
#print axioms SLean.Analytic.zPlus_pow_inv_norm
#print axioms SLean.Analytic.zPlus_pow_bounds
#print axioms SLean.Analytic.quantized_powers_bound
#print axioms SLean.Analytic.quartic_factor
#print axioms SLean.Analytic.q_factor
#print axioms SLean.Analytic.bMinus_eq_eventually
#print axioms SLean.Analytic.wMinus_eq_eventually
#print axioms SLean.Analytic.bMinus_hasDerivAt
#print axioms SLean.Analytic.wMinus_hasDerivAt
#print axioms SLean.Analytic.varpiPlus_analytic
#print axioms SLean.Analytic.varpiMinus_analytic
#print axioms SLean.Analytic.varpiPlus_zero
#print axioms SLean.Analytic.varpiMinus_zero
#print axioms SLean.Analytic.varpiPlus_ne_zero
#print axioms SLean.Analytic.reflection_analytic
#print axioms SLean.Analytic.reflection_zero
#print axioms SLean.Analytic.reflection_hasDerivAt
#print axioms SLean.Analytic.Srefl
#print axioms SLean.Analytic.quartic_parameter_analytic
#print axioms SLean.Analytic.inner_branch_exists
#print axioms SLean.Analytic.outer_branch_exists
#print axioms SLean.Analytic.innerBranch_analytic
#print axioms SLean.Analytic.outerBranch_analytic
#print axioms SLean.Analytic.innerBranch_value
#print axioms SLean.Analytic.outerBranch_value
#print axioms SLean.Analytic.zInnerBranch_analytic
#print axioms SLean.Analytic.zOuterBranch_analytic
#print axioms SLean.Analytic.zInnerBranch_zero
#print axioms SLean.Analytic.zOuterBranch_zero
#print axioms SLean.Analytic.zInnerBranch_hasDerivAt
#print axioms SLean.Analytic.zOuterBranch_hasDerivAt
#print axioms SLean.Analytic.inner_root_eventually
#print axioms SLean.Analytic.outer_root_eventually
#print axioms SLean.Analytic.plus_minus_distinct_eventually
#print axioms SLean.Analytic.roots_separated_eventually
#print axioms SLean.Analytic.invOrder_iff
#print axioms SLean.Analytic.invOrder_mul
#print axioms SLean.Analytic.invOrder_pow
#print axioms SLean.Analytic.invOrder_mono
#print axioms SLean.Analytic.inverse_nat_tendsto
#print axioms SLean.Analytic.invOrder_tendsto
#print axioms SLean.Analytic.invOrder_mul_nat
#print axioms SLean.Analytic.invOrder_analytic_remainder
#print axioms SLean.Analytic.geometricTail_order
#print axioms SLean.Analytic.small_perturbation_zero_simple
#print axioms SLean.Analytic.Szero_simple
#print axioms SLean.Analytic.finite_family_local_bound
#print axioms SLean.Analytic.boundaryB_analytic
#print axioms SLean.Analytic.boundaryW_analytic
#print axioms SLean.Analytic.boundaryFamily_continuous
#print axioms SLean.Analytic.localPoint_exists
#print axioms SLean.Analytic.ySequence_spec
#print axioms SLean.Analytic.ySequence_order
#print axioms SLean.Analytic.xiSequence_order
#print axioms SLean.Analytic.xiSequence_tendsto
#print axioms SLean.Analytic.inverse_nat_order
#print axioms SLean.Analytic.xiSequence_leading_order
#print axioms SLean.Analytic.xiSequence_square_order
#print axioms SLean.Analytic.normalizedError_sequence_order
#print axioms SLean.Analytic.quantized_exponential_equation


==> anc/lean/SLean/M4.lean <==
module

public import SLean.M3
public import SLean.Bridge.AssemblyPairing
public import SLean.Bridge.CubicSpace
public import SLean.Bridge.ElementEnergy
public import SLean.Bridge.EnergyScaling
public import SLean.Bridge.FormBound
public import SLean.Bridge.Functions
public import SLean.Bridge.FunctionSpace
public import SLean.Bridge.Galerkin
public import SLean.Bridge.Integrals
public import SLean.Bridge.Interpolation
public import SLean.Bridge.InverseInequality
public import SLean.Bridge.MassNorm
public import SLean.Bridge.NormIntegrals
public import SLean.Bridge.Pasting
public import SLean.Bridge.RealStructure
public import SLean.Bridge.Reference
public import SLean.Bridge.WeakUniqueness
public import SLean.Main.FunctionConsequences
public import SLean.Main.FunctionEvolution
public import SLean.Main.FunctionKatoEstimate
public import SLean.Main.KatoEstimate
public import SLean.Main.MatrixTop
public import SLean.Main.MeshLimits
public import SLean.Main.NoCrandallPazy
public import SLean.Main.NoKato
public import SLean.Main.NoResolvent
public import SLean.Main.PhysicalTop
public import SLean.Main.RealSemigroup
public import SLean.Main.Semigroup
public import SLean.Statement

#print axioms SLean.Bridge.pairing_rows
#print axioms SLean.Bridge.sum_pair_values
#print axioms SLean.Bridge.sum_pair_slopes
#print axioms SLean.Bridge.assembled_pairing
#print axioms SLean.Bridge.cubic_hasDerivAt
#print axioms SLean.Bridge.cubic_hermite
#print axioms SLean.Bridge.segment_derivative
#print axioms SLean.Bridge.uniform_cell_cover
#print axioms SLean.Bridge.spline_piecewiseCubic
#print axioms SLean.Bridge.piecewiseCubic_in_Xh
#print axioms SLean.Bridge.ref_gradient_form
#print axioms SLean.Bridge.ref_hessian_form
#print axioms SLean.Bridge.mass_energy_decomposition
#print axioms SLean.Bridge.gradient_energy_decomposition
#print axioms SLean.Bridge.hessian_energy_decomposition
#print axioms SLean.Bridge.element_inverse_inequality
#print axioms SLean.Bridge.element_mass_nonneg
#print axioms SLean.Bridge.legendreCoeffs_injective
#print axioms SLean.Bridge.element_mass_eq_zero
#print axioms SLean.Bridge.mass_pairing_real
#print axioms SLean.Bridge.energy_smul
#print axioms SLean.Bridge.l2Sq_smul
#print axioms SLean.Bridge.h1Sq_smul
#print axioms SLean.Bridge.eigen_gradient_lower
#print axioms SLean.Bridge.h1Sq_continuous
#print axioms SLean.Bridge.reference_form_modes
#print axioms SLean.Bridge.form_modes
#print axioms SLean.Bridge.gradient_modes
#print axioms SLean.Bridge.hessian_modes
#print axioms SLean.Bridge.form_bound
#print axioms SLean.Bridge.diagonal_form_bound
#print axioms SLean.Bridge.cellValue_hasDerivAt
#print axioms SLean.Bridge.cellGrad_hasDerivAt
#print axioms SLean.Bridge.cell_nodal
#print axioms SLean.Bridge.cell_match
#print axioms SLean.Bridge.cell_grad_match
#print axioms SLean.Bridge.spline_hasDerivAt
#print axioms SLean.Bridge.spline_deriv
#print axioms SLean.Bridge.spline_continuous
#print axioms SLean.Bridge.splineGrad_continuous
#print axioms SLean.Bridge.spline_on_cell
#print axioms SLean.Bridge.splineGrad_on_cell
#print axioms SLean.Bridge.spline_second_deriv_on_cell
#print axioms SLean.Bridge.spline_boundary
#print axioms SLean.Bridge.mem_Xh_iff
#print axioms SLean.Bridge.representative_eq
#print axioms SLean.Bridge.function_norm_integrals
#print axioms SLean.Bridge.function_galerkin_weak
#print axioms SLean.Bridge.spline_real
#print axioms SLean.Bridge.generator_apply
#print axioms SLean.Bridge.mass_generator
#print axioms SLean.Bridge.generator_eigen_iff
#print axioms SLean.Bridge.generator_weak
#print axioms SLean.Bridge.galerkin_on_coefficients
#print axioms SLean.Bridge.galerkin_eigen_iff
#print axioms SLean.Bridge.matrix_eigenpair_function_equivalence
#print axioms SLean.Bridge.complex_reference_change
#print axioms SLean.Bridge.cell_mass
#print axioms SLean.Bridge.cell_form
#print axioms SLean.Bridge.cell_gradient
#print axioms SLean.Bridge.cellHess_continuous
#print axioms SLean.Bridge.spline_mass
#print axioms SLean.Bridge.spline_form_cell
#print axioms SLean.Bridge.spline_form_integrable_cell
#print axioms SLean.Bridge.spline_form
#print axioms SLean.Bridge.elementVector_add
#print axioms SLean.Bridge.elementVector_smul
#print axioms SLean.Bridge.refValue_add
#print axioms SLean.Bridge.refValue_smul
#print axioms SLean.Bridge.joinCells_add
#print axioms SLean.Bridge.joinCells_smul
#print axioms SLean.Bridge.spline_add
#print axioms SLean.Bridge.spline_smul
#print axioms SLean.Bridge.interpolation_injective
#print axioms SLean.Bridge.coefficientEquiv_apply
#print axioms SLean.Bridge.Xh_has_C1_representative
#print axioms SLean.Bridge.cell_hessian
#print axioms SLean.Bridge.spline_hessian_sq
#print axioms SLean.Bridge.inverse_inequality_squared
#print axioms SLean.Bridge.pairing_mass_star
#print axioms SLean.Bridge.globalPairing_add_left
#print axioms SLean.Bridge.globalPairing_add_right
#print axioms SLean.Bridge.globalPairing_smul_left
#print axioms SLean.Bridge.globalPairing_smul_right
#print axioms SLean.Bridge.mass_star
#print axioms SLean.Bridge.massSq_eq_sum
#print axioms SLean.Bridge.massSq_nonneg
#print axioms SLean.Bridge.massSq_eq_zero
#print axioms SLean.Bridge.massNorm_nonneg
#print axioms SLean.Bridge.massNorm_sq
#print axioms SLean.Bridge.massNorm_eq_zero
#print axioms SLean.Bridge.massNorm_smul
#print axioms SLean.Bridge.massNorm_add_le
#print axioms SLean.Bridge.mass_det_ne_zero
#print axioms SLean.Bridge.gradSq_nonneg
#print axioms SLean.Bridge.hessSq_le
#print axioms SLean.Bridge.spline_gradient
#print axioms SLean.Bridge.integral_sq_from_complex
#print axioms SLean.Bridge.l2Sq_integral
#print axioms SLean.Bridge.h1Sq_integral
#print axioms SLean.Bridge.l2Norm_eq_massNorm
#print axioms SLean.Bridge.l2Sq_pos
#print axioms SLean.Bridge.l2Norm_smul
#print axioms SLean.Bridge.paste_eq_left
#print axioms SLean.Bridge.paste_eq_right
#print axioms SLean.Bridge.paste_hasDerivAt
#print axioms SLean.Bridge.paste_continuous
#print axioms SLean.Bridge.joinCells_last
#print axioms SLean.Bridge.joinCells_on_cell
#print axioms SLean.Bridge.joinCells_hasDerivAt
#print axioms SLean.Bridge.joinCells_continuous
#print axioms SLean.Bridge.real_imag_decomposition
#print axioms SLean.Bridge.realPart_real
#print axioms SLean.Bridge.imagPart_real
#print axioms SLean.Bridge.assembled_real
#print axioms SLean.Bridge.mass_real
#print axioms SLean.Bridge.stiffness_real
#print axioms SLean.Bridge.gradient_real
#print axioms SLean.Bridge.mulVec_star
#print axioms SLean.Bridge.generator_star
#print axioms SLean.Bridge.real_energy_split
#print axioms SLean.Bridge.l2Sq_split
#print axioms SLean.Bridge.h1Sq_split
#print axioms SLean.Bridge.realPart_eq
#print axioms SLean.Bridge.imagPart_eq
#print axioms SLean.Bridge.reference_gradient
#print axioms SLean.Bridge.reference_hessian
#print axioms SLean.Bridge.refValue_hasDerivAt
#print axioms SLean.Bridge.refGrad_hasDerivAt
#print axioms SLean.Bridge.ref_nodal
#print axioms SLean.Bridge.refValue_continuous
#print axioms SLean.Bridge.refGrad_continuous
#print axioms SLean.Bridge.refHess_continuous
#print axioms SLean.Bridge.reference_bilinear_integral
#print axioms SLean.Bridge.ref_mass
#print axioms SLean.Bridge.ref_form
#print axioms SLean.Bridge.generator_weak_unique
#print axioms SLean.Main.function_resolvent_to_coefficients
#print axioms SLean.Main.T4_resolvent
#print axioms SLean.Main.T4_crandall_pazy
#print axioms SLean.Main.T4_kato_real
#print axioms SLean.Main.functionEvolution_on_coefficients
#print axioms SLean.Main.functionEvolution_zero
#print axioms SLean.Main.functionEvolution_add
#print axioms SLean.Main.functionKato_on_coefficients
#print axioms SLean.Main.coefficients_real_function
#print axioms SLean.Main.functionKato_integral
#print axioms SLean.Main.S1_finite_time_lower
#print axioms SLean.Main.katoConstant_pos
#print axioms SLean.Main.damping_integral
#print axioms SLean.Main.evolution_h1_eigen
#print axioms SLean.Main.finite_time_kato_lower
#print axioms SLean.Main.etaSequence_tendsto
#print axioms SLean.Main.etaSequence_eigenvalue
#print axioms SLean.Main.damping_remainder_order
#print axioms SLean.Main.dampingSequence_tendsto
#print axioms SLean.Main.frequencySequence_tendsto
#print axioms SLean.Main.T1_matrix
#print axioms SLean.Main.inverse_mesh_power_tendsto
#print axioms SLean.Main.frequency_tendsto_atTop
#print axioms SLean.Main.resolventWeight_nonneg
#print axioms SLean.Main.resolventWeight_frequency_tendsto
#print axioms SLean.Main.eigen_semigroup_lower
#print axioms SLean.Main.no_fixed_time_bound
#print axioms SLean.Main.no_crandall_pazy
#print axioms SLean.Main.no_kato_real
#print axioms SLean.Main.no_kato_complex
#print axioms SLean.Main.resolvent_eigen_obstruction
#print axioms SLean.Main.no_resolvent_decay
#print axioms SLean.Main.mesh_pos
#print axioms SLean.Main.mesh_length
#print axioms SLean.Main.zeta_im
#print axioms SLean.Main.zeta_re
#print axioms SLean.Main.T1_physical
#print axioms SLean.Main.T1_function
#print axioms SLean.Main.evolution_star
#print axioms SLean.Main.evolution_real
#print axioms SLean.Main.evolution_parts
#print axioms SLean.Main.kato_integrable
#print axioms SLean.Main.katoEnergy_split
#print axioms SLean.Main.real_kato_implies_complex
#print axioms SLean.Main.operator_exp_eigenvector
#print axioms SLean.Main.evolution_eigenvector
#print axioms SLean.Main.evolution_zero
#print axioms SLean.Main.evolution_add
#print axioms SLean.Main.evolution_continuous
#print axioms SLean.Statement.mesh_endpoint
#print axioms SLean.Statement.space_characterization
#print axioms SLean.Statement.norm_identification
#print axioms SLean.Statement.weak_form
#print axioms SLean.Statement.spectral_top
#print axioms SLean.Statement.resolvent_failure
#print axioms SLean.Statement.crandall_pazy_failure
#print axioms SLean.Statement.finite_time_lower
#print axioms SLean.Statement.kato_failure_real


==> anc/lean/SLean/Main/FunctionConsequences.lean <==
module
public import SLean.Main.FunctionEvolution
public import SLean.Main.NoResolvent
public import SLean.Main.NoCrandallPazy
public import SLean.Main.NoKato

@[expose] public section
set_option autoImplicit false
namespace SLean.Main
noncomputable section
open SLean.Bridge

def FunctionResolventBound {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (τ C : ℝ) : Prop :=
  ∃ R : Xh N h →ₗ[ℂ] Xh N h,
    (∀ f, R (((τ : ℂ)*Complex.I) • f-galerkin hN h hh f) = f) ∧
    (∀ f, ((τ : ℂ)*Complex.I) • R f-galerkin hN h hh (R f) = f) ∧
    ∀ f, functionL2Norm hN h hh (R f) ≤ C*resolventWeight τ*functionL2Norm hN h hh f

theorem function_resolvent_to_coefficients {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h)
    (τ C : ℝ) (hb : FunctionResolventBound hN h hh τ C) : HasResolventBound N h τ C := by
  obtain ⟨R,hl,hr,hb⟩ := hb
  let e := coefficientEquiv hN h hh
  let r : Vector N →ₗ[ℂ] Vector N := e.symm.toLinearMap ∘ₗ R ∘ₗ e.toLinearMap
  refine ⟨LinearMap.toContinuousLinearMap r,?_,?_,?_⟩
  · intro v
    change e.symm (R (e (((τ:ℂ)*Complex.I) • v-generator N h v))) = v
    rw [map_sub,map_smul,← galerkin_on_coefficients hN h hh,hl]
    exact e.symm_apply_apply v
  · intro v
    change ((τ:ℂ)*Complex.I) • e.symm (R (e v))-generator N h (e.symm (R (e v))) = v
    apply e.injective
    rw [map_sub,map_smul,e.apply_symm_apply,← galerkin_on_coefficients hN h hh,e.apply_symm_apply,hr]
  · intro v
    exact hb (e v) |>.trans_eq (by simp [functionL2Norm,e])

/-- Resolvent failure for the actual function-space operator, with existence included. -/
theorem T4_resolvent {L : ℝ} (hL : 0 < L) (C : ℝ) (N0 : ℕ) :
    ¬ (∀ N : ℕ, N0 ≤ N → ∀ hN : 0 < N, ∀ τ : ℝ,
      FunctionResolventBound hN (mesh L N) (mesh_pos hL hN) τ C) := by
  intro hb
  apply no_resolvent_decay hL C (max N0 1)
  intro N hn τ
  have hN : 0 < N := by omega
  exact function_resolvent_to_coefficients hN _ (mesh_pos hL hN) τ C (hb N (by omega) hN τ)

/-- Crandall--Pazy failure for the actual Xh and its L2 norm. -/
theorem T4_crandall_pazy {L : ℝ} (hL : 0 < L) (C : ℝ) (N0 : ℕ) :
    ¬ (∀ N : ℕ, N0 ≤ N → ∀ hN : 0 < N, ∀ t : ℝ, 0 < t → t ≤ 1 →
      ∀ f : Xh N (mesh L N),
      functionL2Norm hN _ (mesh_pos hL hN)
        (galerkin hN _ (mesh_pos hL hN) (functionEvolution hN _ (mesh_pos hL hN) t f)) ≤
      C*t^(-(3/2:ℝ))*functionL2Norm hN _ (mesh_pos hL hN) f) := by
  intro hb
  apply no_crandall_pazy hL C (max N0 1)
  intro N hn t ht ht1 v
  have hN : 0 < N := by omega
  have hb' := hb N (by omega) hN t ht ht1 (coefficientEquiv hN _ (mesh_pos hL hN) v)
  simpa only [functionEvolution_on_coefficients,galerkin_on_coefficients,functionL2Norm,
    LinearEquiv.symm_apply_apply] using hb'

/-- Finite-time Kato failure for pointwise real functions in Xh, for every T > 0. -/
theorem T4_kato_real {L T : ℝ} (hL : 0 < L) (hT : 0 < T) (C : ℝ) (N0 : ℕ) :
    ¬ (∀ N : ℕ, N0 ≤ N → ∀ hN : 0 < N, ∀ f : Xh N (mesh L N), IsRealFunction f →
      functionKatoEnergy hN _ (mesh_pos hL hN) T f ≤
        C*(functionL2Norm hN _ (mesh_pos hL hN) f)^2) := by
  intro hb
  apply no_kato_real hL hT C (max N0 1)
  intro N hn v hv
  have hN : 0 < N := by omega
  have hh := mesh_pos hL hN
  have hb' := hb N (by omega) hN (coefficientEquiv hN _ hh v) (coefficients_real_function hN _ hh hv)
  rw [functionKato_on_coefficients] at hb'
  simpa only [functionL2Norm,LinearEquiv.symm_apply_apply,l2Norm,
    Real.sq_sqrt (show 0 ≤ l2Sq (mesh L N) v from mul_nonneg (by positivity) (massSq_nonneg hN v))] using hb'

end
end SLean.Main


==> anc/lean/SLean/Main/FunctionEvolution.lean <==
module
public import SLean.Main.RealSemigroup
public import SLean.Bridge.FunctionSpace

@[expose] public section
set_option autoImplicit false
namespace SLean.Main
noncomputable section
open SLean.Bridge

/-- The actual operator exponential on Xh, expressed through its proved Hermite coordinate equivalence. -/
def functionEvolution {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (t : ℝ) :
    Xh N h →ₗ[ℂ] Xh N h :=
  (coefficientEquiv hN h hh).toLinearMap ∘ₗ (evolution N h t).toLinearMap ∘ₗ
    (coefficientEquiv hN h hh).symm.toLinearMap

theorem functionEvolution_on_coefficients {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h)
    (t : ℝ) (v : Vector N) :
    functionEvolution hN h hh t (coefficientEquiv hN h hh v) =
      coefficientEquiv hN h hh (evolution N h t v) := by simp [functionEvolution]

theorem functionEvolution_zero {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (f : Xh N h) :
    functionEvolution hN h hh 0 f = f := by
  simp [functionEvolution,evolution_zero]

theorem functionEvolution_add {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h)
    (s t : ℝ) (f : Xh N h) : functionEvolution hN h hh (s+t) f =
      functionEvolution hN h hh s (functionEvolution hN h hh t f) := by
  simp [functionEvolution,evolution_add]

def functionKatoEnergy {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (T : ℝ) (f : Xh N h) : ℝ :=
  ∫ t in (0:ℝ)..T, functionH1Sq hN h hh (functionEvolution hN h hh t f)

theorem functionKato_on_coefficients {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h)
    (T : ℝ) (v : Vector N) : functionKatoEnergy hN h hh T (coefficientEquiv hN h hh v) =
      katoEnergy h T v := by
  simp [functionKatoEnergy,functionEvolution_on_coefficients,functionH1Sq,katoEnergy]

def IsRealFunction {N : ℕ} {h : ℝ} (f : Xh N h) : Prop := ∀ t, star (f.val t) = f.val t

theorem coefficients_real_function {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h)
    {v : Vector N} (hv : IsReal v) : IsRealFunction (coefficientEquiv hN h hh v) := by
  intro t
  exact spline_real h hv t

theorem functionKato_integral {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (T : ℝ)
    (f : Xh N h) : functionKatoEnergy hN h hh T f =
      ∫ t in (0:ℝ)..T, ∫ x in (0:ℝ)..N*h,
        ‖deriv (representative hN h hh (functionEvolution hN h hh t f)) x‖^2 := by
  unfold functionKatoEnergy
  apply intervalIntegral.integral_congr
  intro t _
  exact (function_norm_integrals hN h hh _).2

end
end SLean.Main


==> anc/lean/SLean/Main/FunctionKatoEstimate.lean <==
module
public import SLean.Main.FunctionConsequences

@[expose] public section
set_option autoImplicit false
namespace SLean.Main
noncomputable section
open SLean.Bridge

/-- The S1 finite-time lower bound, stated on the actual function space. -/
theorem S1_finite_time_lower {N : ℕ} (hN : 0 < N) {L h T : ℝ}
    (hL : 0 < L) (hh : 0 < h) (hT : 0 ≤ T) (z : ℂ) (f : Xh N h)
    (he : galerkin hN h hh f = z • f) (hf : 100/h^3 ≤ |z.im|)
    (hd : -z.re ≤ 1600/L^3) :
    (L^3/256*(1-Real.exp (-3200*T/L^3)))/h^2*(functionL2Norm hN h hh f)^2 ≤
      functionKatoEnergy hN h hh T f := by
  obtain ⟨v,rfl⟩ := (coefficientEquiv hN h hh).surjective f
  rw [galerkin_on_coefficients,← map_smul,(coefficientEquiv hN h hh).injective.eq_iff] at he
  rw [functionKato_on_coefficients]
  simp only [functionL2Norm,LinearEquiv.symm_apply_apply,l2Norm,
    Real.sq_sqrt (show 0 ≤ l2Sq h v from mul_nonneg (by positivity) (massSq_nonneg hN v))]
  exact finite_time_kato_lower hN hL hh hT z v he hf hd

end
end SLean.Main


==> anc/lean/SLean/Main/KatoEstimate.lean <==
module
public import SLean.Main.RealSemigroup
public import SLean.Main.PhysicalTop
public import Mathlib.Analysis.SpecialFunctions.Integrals.Basic

@[expose] public section
set_option autoImplicit false
namespace SLean.Main
noncomputable section
open SLean.Bridge

def katoConstant (L T : ℝ) : ℝ := L^3/256*(1-Real.exp (-3200*T/L^3))

theorem katoConstant_pos {L T : ℝ} (hL : 0 < L) (hT : 0 < T) : 0 < katoConstant L T := by
  have he : Real.exp (-3200*T/L^3) < 1 := Real.exp_lt_one_iff.mpr
    (div_neg_of_neg_of_pos (mul_neg_of_neg_of_pos (by norm_num) hT) (pow_pos hL 3))
  unfold katoConstant
  positivity

theorem damping_integral {L : ℝ} (hL : 0 < L) (T : ℝ) :
    (∫ t in (0 : ℝ)..T, Real.exp ((-3200/L^3)*t)) =
      L^3/3200*(1-Real.exp (-3200*T/L^3)) := by
  have hc : (-3200/L^3 : ℝ) ≠ 0 := by positivity
  rw [intervalIntegral.integral_comp_mul_left _ hc,integral_exp]
  simp only [mul_zero,Real.exp_zero,smul_eq_mul]
  rw [div_mul_eq_mul_div]
  field_simp
  ring

theorem evolution_h1_eigen {N : ℕ} (h t : ℝ) (z : ℂ) (v : Vector N)
    (he : generator N h v = z • v) :
    h1Sq h (evolution N h t v) = Real.exp (2*t*z.re)*h1Sq h v := by
  rw [evolution_eigenvector h t z v he,h1Sq_smul,Complex.norm_exp]
  simp only [Complex.mul_re,Complex.ofReal_re,Complex.ofReal_im,zero_mul,sub_zero]
  rw [← Real.exp_nat_mul]
  congr 2
  push_cast
  ring

/-- S1's corrected finite-time estimate uses only the damping upper bound. -/
theorem finite_time_kato_lower {N : ℕ} (hN : 0 < N) {L h T : ℝ}
    (hL : 0 < L) (hh : 0 < h) (hT : 0 ≤ T)
    (z : ℂ) (v : Vector N) (he : generator N h v = z • v)
    (hf : 100/h^3 ≤ |z.im|) (hd : -z.re ≤ 1600/L^3) :
    katoConstant L T/h^2*l2Sq h v ≤ katoEnergy h T v := by
  have hg := eigen_gradient_lower hN h hh z v he hf
  have hm : 0 ≤ l2Sq h v := mul_nonneg (by positivity) (massSq_nonneg hN v)
  have hc : Continuous (fun t : ℝ => Real.exp ((-3200/L^3)*t)*((100/8:ℝ)/h^2*l2Sq h v)) := by fun_prop
  have hb : (∫ t in (0:ℝ)..T, Real.exp ((-3200/L^3)*t)*((100/8:ℝ)/h^2*l2Sq h v)) ≤
      katoEnergy h T v := by
    apply intervalIntegral.integral_mono_on hT (hc.intervalIntegrable _ _) (kato_integrable h T v)
    intro t ht
    rw [evolution_h1_eigen h t z v he]
    have he' : Real.exp ((-3200/L^3)*t) ≤ Real.exp (2*t*z.re) := by
      apply Real.exp_le_exp.mpr
      have hb := mul_le_mul_of_nonneg_left hd (mul_nonneg (by norm_num : (0:ℝ)≤2) ht.1)
      calc
        _ = -(2*t*(1600/L^3)) := by ring
        _ ≤ 2*t*z.re := by nlinarith
    exact mul_le_mul he' hg (by positivity) (Real.exp_pos _).le
  rw [intervalIntegral.integral_mul_const,damping_integral hL] at hb
  convert hb using 1
  unfold katoConstant
  ring

end
end SLean.Main


==> anc/lean/SLean/Main/MatrixTop.lean <==
module
public import SLean.Analytic.SimpleZero
public import SLean.Algebra.Determinant
public import SLean.Cert.Certificates

@[expose] public section
set_option autoImplicit false
open Filter
open scoped Topology
namespace SLean.Main
noncomputable section
open SLean.Analytic SLean.Cert

def etaSequence (N : ℕ) : ℂ := eta (xiSequence N)

theorem etaSequence_tendsto : Tendsto etaSequence atTop (𝓝 etaStar) := by
  convert eta_analytic.continuousAt.tendsto.comp xiSequence_tendsto using 1
  · rfl
  · rw [eta_zero]

theorem etaSequence_eigenvalue : ∃ N0 : ℕ, ∀ N : ℕ, N0 ≤ N →
    3 ≤ N ∧ IsEigenvalue N (etaSequence N) := by
  obtain ⟨N0,hN0⟩ := M3_determinant_interface
  refine ⟨N0,fun N hN => ?_⟩
  obtain ⟨hn,hξ,hi,hr,hd⟩ := hN0 N hN
  refine ⟨hn,SLean.Algebra.Sdet hn (etaSequence N) (parameterRoots (xiSequence N))
    ![1,1,1,((zOuterBranch (xiSequence N))^N)⁻¹]
    (fun k => (hr k).1) hi (fun k => (hr k).2.1) (fun k => (hr k).2.2) ?_ hd⟩
  intro k
  fin_cases k <;> norm_num
  intro hz
  exact False.elim ((hr 3).1 hz)

theorem damping_remainder_order : InvOrder 1 (fun N : ℕ =>
    (N : ℂ)^3*(etaSequence N-etaStar)-
      Complex.I*quadraticCoefficient*(Real.pi : ℂ)^2*(N : ℂ)+
      quadraticCoefficient*betaStar*(Real.pi : ℂ)^2) := by
  have h := invOrder_mul_nat (invOrder_mul_nat (invOrder_mul_nat eta_sequence_expansion))
  apply h.congr' _ Filter.EventuallyEq.rfl
  filter_upwards [eventually_gt_atTop 0] with N hN
  dsimp only [etaSequence]
  field_simp [natCast_complex_ne_zero hN]

theorem dampingSequence_tendsto : Tendsto (fun N : ℕ => -420*(N : ℝ)^3*(etaSequence N).re)
    atTop (𝓝 dampingConstant) := by
  have ht := Complex.continuous_re.continuousAt.tendsto.comp
    (invOrder_tendsto damping_remainder_order (by norm_num))
  have heq (N : ℕ) :
      ((N : ℂ)^3*(etaSequence N-etaStar)-
        Complex.I*quadraticCoefficient*(Real.pi : ℂ)^2*(N : ℂ)+
        quadraticCoefficient*betaStar*(Real.pi : ℂ)^2).re =
      (N : ℝ)^3*(etaSequence N).re+dampingConstant/420 := by
    rw [quadraticCoefficient_real]
    simp [etaStar, pow_succ, Complex.mul_re, Complex.mul_im, dampingConstant]
    ring
  change Tendsto (fun N : ℕ =>
    ((N : ℂ)^3*(etaSequence N-etaStar)-
      Complex.I*quadraticCoefficient*(Real.pi : ℂ)^2*(N : ℂ)+
      quadraticCoefficient*betaStar*(Real.pi : ℂ)^2).re) atTop (𝓝 (0 : ℝ)) at ht
  simp_rw [heq] at ht
  have hh := ht.const_mul (-420)
  have ha := hh.add_const dampingConstant
  convert ha using 1
  · funext N
    ring
  · norm_num

theorem frequencySequence_tendsto : Tendsto (fun N : ℕ => 420*|(etaSequence N).im|)
    atTop (𝓝 (420*|wStar|)) := by
  have h := (Complex.continuous_im.continuousAt.tendsto.comp etaSequence_tendsto).abs.const_mul 420
  simpa [etaStar] using h

/-- T1 in the dimensionless matrix formulation, with no analytic hypotheses left. -/
theorem T1_matrix : ∃ N0 : ℕ, ∀ N : ℕ, N0 ≤ N →
    3 ≤ N ∧ IsEigenvalue N (etaSequence N) ∧
    100 ≤ 420*|(etaSequence N).im| ∧
    0 < -420*(N : ℝ)^3*(etaSequence N).re ∧
    -420*(N : ℝ)^3*(etaSequence N).re ≤ 1600 := by
  obtain ⟨N0,hN0⟩ := etaSequence_eigenvalue
  have hf := frequencySequence_tendsto.eventually_const_lt t1_constant_margins.1
  have hp := dampingSequence_tendsto.eventually_const_lt t1_constant_margins.2.1
  have hu := dampingSequence_tendsto.eventually_lt_const t1_constant_margins.2.2
  apply eventually_atTop.mp
  filter_upwards [eventually_ge_atTop N0,hf,hp,hu] with N hn hf hp hu
  exact ⟨(hN0 N hn).1,(hN0 N hn).2,hf.le,hp,hu.le⟩

end
end SLean.Main


==> anc/lean/SLean/Main/MeshLimits.lean <==
module
public import SLean.Main.PhysicalTop
public import Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics

@[expose] public section
set_option autoImplicit false
open Filter
open scoped Topology
namespace SLean.Main
noncomputable section

theorem inverse_mesh_power_tendsto {L d : ℝ} (hL : 0 < L) (hd : 0 < d)
    {p : ℕ} (hp : 0 < p) : Tendsto (fun N : ℕ => d/(mesh L N)^p) atTop atTop := by
  have ht := ((tendsto_pow_atTop hp.ne').comp (tendsto_natCast_atTop_atTop (R := ℝ))).const_mul_atTop
    (div_pos hd (pow_pos hL p))
  convert ht using 1
  funext N
  unfold mesh
  rw [div_pow]
  field_simp
  rfl

theorem frequency_tendsto_atTop {L : ℝ} (hL : 0 < L) :
    Tendsto (fun N : ℕ => |(zetaSequence L N).im|) atTop atTop := by
  obtain ⟨N0,hN0⟩ := T1_physical hL
  apply tendsto_atTop_mono' atTop _ (inverse_mesh_power_tendsto hL (by norm_num : (0:ℝ)<100) (by norm_num : 0<3))
  filter_upwards [eventually_ge_atTop N0] with N hn
  obtain ⟨_,v,_,_,hf,_,_⟩ := hN0 N hn
  exact hf

def resolventWeight (τ : ℝ) : ℝ := (1+τ^2)^(-(1/3 : ℝ))

theorem resolventWeight_nonneg (τ : ℝ) : 0 ≤ resolventWeight τ := Real.rpow_nonneg (by positivity) _

theorem resolventWeight_frequency_tendsto {L : ℝ} (hL : 0 < L) :
    Tendsto (fun N : ℕ => resolventWeight (zetaSequence L N).im) atTop (𝓝 0) := by
  have ht := (tendsto_pow_atTop (by norm_num : (2 : ℕ) ≠ 0)).comp (frequency_tendsto_atTop hL)
  have hs := tendsto_atTop_add_const_left atTop 1 ht
  have hr := (tendsto_rpow_neg_atTop (by norm_num : (0:ℝ)<1/3)).comp hs
  simpa only [Function.comp_def,sq_abs,resolventWeight] using hr

end
end SLean.Main


==> anc/lean/SLean/Main/NoCrandallPazy.lean <==
module
public import SLean.Main.Semigroup
public import SLean.Main.MeshLimits

@[expose] public section
set_option autoImplicit false
open Filter
namespace SLean.Main
noncomputable section
open SLean.Bridge

theorem eigen_semigroup_lower {N : ℕ} (hN : 0 < N) {L h t : ℝ}
    (hh : 0 < h) (ht : 0 ≤ t) (z : ℂ) (v : Vector N)
    (he : generator N h v = z • v) (hf : 100/h^3 ≤ |z.im|) (hd : -z.re ≤ 1600/L^3) :
    (100*Real.exp (-1600*t/L^3))/h^3*l2Norm h v ≤
      l2Norm h (generator N h (evolution N h t v)) := by
  rw [evolution_eigenvector h t z v he,map_smul,he,smul_smul,l2Norm_smul hN h hh,
    norm_mul,Complex.norm_exp]
  simp only [Complex.mul_re,Complex.ofReal_re,Complex.ofReal_im,zero_mul,sub_zero]
  have hz : 100/h^3 ≤ ‖z‖ := hf.trans (Complex.abs_im_le_norm z)
  have hx : Real.exp (-1600*t/L^3) ≤ Real.exp (t*z.re) := by
    apply Real.exp_le_exp.mpr
    have hb := mul_le_mul_of_nonneg_left hd ht
    calc
      _ = -(t*(1600/L^3)) := by ring
      _ ≤ t*z.re := by nlinarith
  have hb := mul_le_mul hz hx (Real.exp_pos _).le (norm_nonneg z)
  have hn : 0 ≤ l2Norm h v := Real.sqrt_nonneg _
  have hc := mul_le_mul_of_nonneg_right hb hn
  convert hc using 1 <;> ring

/-- At every fixed positive time, the mesh-uniform bound for A exp(t A) fails. -/
theorem no_fixed_time_bound {L t : ℝ} (hL : 0 < L) (ht : 0 ≤ t) (C : ℝ) (N0 : ℕ) :
    ¬ (∀ N : ℕ, N0 ≤ N → ∀ v : Vector N,
      l2Norm (mesh L N) (generator N (mesh L N) (evolution N (mesh L N) t v)) ≤
        C*l2Norm (mesh L N) v) := by
  intro hb
  obtain ⟨N1,hN1⟩ := T1_physical hL
  have hg := (inverse_mesh_power_tendsto hL
    (mul_pos (by norm_num : (0:ℝ)<100) (Real.exp_pos (-1600*t/L^3)))
    (by norm_num : 0<3)).eventually (eventually_gt_atTop C)
  obtain ⟨N,⟨hn0,hn1⟩,hg⟩ := (eventually_ge_atTop N0 |>.and (eventually_ge_atTop N1) |>.and hg).exists
  obtain ⟨hN,v,hv,he,hf,_,hd⟩ := hN1 N hn1
  have hNp : 0 < N := by omega
  have hh := mesh_pos hL hNp
  have hp : 0 < l2Norm (mesh L N) v := Real.sqrt_pos.mpr (l2Sq_pos hNp _ hh hv)
  have hlo := eigen_semigroup_lower hNp hh ht _ v he hf hd
  have hhi := hb N hn0 v
  nlinarith

/-- Proposition 5.2: the mesh-uniform Crandall--Pazy bound C t^(-3/2) fails. -/
theorem no_crandall_pazy {L : ℝ} (hL : 0 < L) (C : ℝ) (N0 : ℕ) :
    ¬ (∀ N : ℕ, N0 ≤ N → ∀ t : ℝ, 0 < t → t ≤ 1 → ∀ v : Vector N,
      l2Norm (mesh L N) (generator N (mesh L N) (evolution N (mesh L N) t v)) ≤
        C*t^(-(3/2 : ℝ))*l2Norm (mesh L N) v) := by
  intro hb
  apply no_fixed_time_bound hL (t := 1) (by norm_num) C N0
  intro N hn v
  simpa using hb N hn 1 (by norm_num) le_rfl v

end
end SLean.Main


==> anc/lean/SLean/Main/NoKato.lean <==
module
public import SLean.Main.KatoEstimate
public import SLean.Main.MeshLimits

@[expose] public section
set_option autoImplicit false
open Filter
namespace SLean.Main
noncomputable section
open SLean.Bridge

/-- S1.4 and Proposition 5.2: failure on every positive finite interval, for real data. -/
theorem no_kato_real {L T : ℝ} (hL : 0 < L) (hT : 0 < T) (C : ℝ) (N0 : ℕ) :
    ¬ (∀ N : ℕ, N0 ≤ N → ∀ v : Vector N, IsReal v →
      katoEnergy (mesh L N) T v ≤ C*l2Sq (mesh L N) v) := by
  intro hb
  obtain ⟨N1,hN1⟩ := T1_physical hL
  have hg := (inverse_mesh_power_tendsto hL (katoConstant_pos hL hT)
    (by norm_num : 0<2)).eventually (eventually_gt_atTop C)
  obtain ⟨N,⟨hn0,hn1⟩,hg⟩ := (eventually_ge_atTop N0 |>.and (eventually_ge_atTop N1) |>.and hg).exists
  obtain ⟨hN,v,hv,he,hf,_,hd⟩ := hN1 N hn1
  have hNp : 0 < N := by omega
  have hh := mesh_pos hL hNp
  have hp := l2Sq_pos hNp _ hh hv
  have hlo := finite_time_kato_lower hNp hL hh hT.le _ v he hf hd
  have hhi := real_kato_implies_complex hNp _ T C (hb N hn0) v
  nlinarith

theorem no_kato_complex {L T : ℝ} (hL : 0 < L) (hT : 0 < T) (C : ℝ) (N0 : ℕ) :
    ¬ (∀ N : ℕ, N0 ≤ N → ∀ v : Vector N,
      katoEnergy (mesh L N) T v ≤ C*l2Sq (mesh L N) v) := by
  intro hb
  exact no_kato_real hL hT C N0 (fun N hn v _ => hb N hn v)

end
end SLean.Main


==> anc/lean/SLean/Main/NoResolvent.lean <==
module
public import SLean.Main.Semigroup
public import SLean.Main.MeshLimits

@[expose] public section
set_option autoImplicit false
open Filter
namespace SLean.Main
noncomputable section
open SLean.Bridge

/-- Existence of a two-sided resolvent and its L2 bound, with the Japanese-bracket weight. -/
def HasResolventBound (N : ℕ) (h τ C : ℝ) : Prop :=
  ∃ R : Vector N →L[ℂ] Vector N,
    (∀ v, R (((τ : ℂ)*Complex.I) • v-generator N h v) = v) ∧
    (∀ v, ((τ : ℂ)*Complex.I) • R v-generator N h (R v) = v) ∧
    ∀ v, l2Norm h (R v) ≤ C*resolventWeight τ*l2Norm h v

theorem resolvent_eigen_obstruction {N : ℕ} (hN : 0 < N) {h C : ℝ} (hh : 0 < h)
    (z : ℂ) (v : Vector N) (hv : v ≠ 0) (he : generator N h v = z • v)
    (hd : 0 < -z.re) (hb : HasResolventBound N h z.im C) :
    1 ≤ C*resolventWeight z.im*(-z.re) := by
  obtain ⟨R,hleft,_,hbound⟩ := hb
  have hz : ((z.im : ℂ)*Complex.I) • v-generator N h v = ((-z.re : ℝ) : ℂ) • v := by
    rw [he,← sub_smul]
    congr 1
    apply Complex.ext <;> simp [Complex.mul_re,Complex.mul_im]
  have hr := hleft v
  rw [hz] at hr
  have hh' := hbound (((-z.re : ℝ) : ℂ) • v)
  rw [hr,l2Norm_smul hN h hh,Complex.norm_real,Real.norm_eq_abs,abs_of_pos hd] at hh'
  have hp : 0 < l2Norm h v := Real.sqrt_pos.mpr (l2Sq_pos hN h hh hv)
  nlinarith

/-- Proposition 5.2: a mesh-uniform imaginary-axis resolvent bound, including existence, fails. -/
theorem no_resolvent_decay {L : ℝ} (hL : 0 < L) (C : ℝ) (N0 : ℕ) :
    ¬ (∀ N : ℕ, N0 ≤ N → ∀ τ : ℝ, HasResolventBound N (mesh L N) τ C) := by
  intro hb
  obtain ⟨N1,hN1⟩ := T1_physical hL
  have ht := (resolventWeight_frequency_tendsto hL).const_mul C |>.mul_const (1600/L^3)
  simp only [mul_zero,zero_mul] at ht
  have hg := ht.eventually_lt_const (by norm_num : (0:ℝ)<1)
  obtain ⟨N,⟨hn0,hn1⟩,hg⟩ := (eventually_ge_atTop N0 |>.and (eventually_ge_atTop N1) |>.and hg).exists
  obtain ⟨hN,v,hv,he,_,hd,hu⟩ := hN1 N hn1
  have hNp : 0 < N := by omega
  have ho := resolvent_eigen_obstruction hNp (mesh_pos hL hNp) _ v hv he hd (hb N hn0 _)
  have hc : 0 ≤ C*resolventWeight (zetaSequence L N).im := by
    by_contra hn
    have hn' : C*resolventWeight (zetaSequence L N).im < 0 := lt_of_not_ge hn
    have hm := mul_neg_of_neg_of_pos hn' hd
    linarith
  have hu' := mul_le_mul_of_nonneg_left hu hc
  linarith

end
end SLean.Main


==> anc/lean/SLean/Main/PhysicalTop.lean <==
module
public import SLean.Main.MatrixTop
public import SLean.Bridge.Galerkin

@[expose] public section
set_option autoImplicit false
namespace SLean.Main
noncomputable section
open SLean.Bridge

def mesh (L : ℝ) (N : ℕ) : ℝ := L/N
def zetaSequence (L : ℝ) (N : ℕ) : ℂ := 420*etaSequence N/(mesh L N : ℂ)^3

theorem mesh_pos {L : ℝ} (hL : 0 < L) {N : ℕ} (hN : 0 < N) : 0 < mesh L N :=
  div_pos hL (Nat.cast_pos.mpr hN)

theorem mesh_length (L : ℝ) {N : ℕ} (hN : 0 < N) : (N : ℝ)*mesh L N = L := by
  unfold mesh
  field_simp

theorem zeta_im (L : ℝ) (N : ℕ) :
    (zetaSequence L N).im = 420*(etaSequence N).im/(mesh L N)^3 := by
  simp [zetaSequence, pow_succ, Complex.div_im, Complex.mul_re, Complex.mul_im,
    Complex.normSq_apply]
  field_simp

theorem zeta_re (L : ℝ) (N : ℕ) :
    (zetaSequence L N).re = 420*(etaSequence N).re/(mesh L N)^3 := by
  simp [zetaSequence, pow_succ, Complex.div_re, Complex.mul_re, Complex.mul_im,
    Complex.normSq_apply]
  field_simp

/-- The physical true eigenpair, with the constants of S1, Corollary S1.2. -/
theorem T1_physical {L : ℝ} (hL : 0 < L) : ∃ N0 : ℕ, ∀ N : ℕ, N0 ≤ N →
    3 ≤ N ∧ ∃ v : Vector N, v ≠ 0 ∧
      generator N (mesh L N) v = zetaSequence L N • v ∧
      100/(mesh L N)^3 ≤ |(zetaSequence L N).im| ∧
      0 < -(zetaSequence L N).re ∧ -(zetaSequence L N).re ≤ 1600/L^3 := by
  obtain ⟨N0,hN0⟩ := T1_matrix
  refine ⟨N0,fun N hn => ?_⟩
  obtain ⟨hN,⟨v,hv,he⟩,hf,hp,hu⟩ := hN0 N hn
  have hNp : 0 < N := by omega
  have hh := mesh_pos hL hNp
  have hhc : (mesh L N : ℂ) ≠ 0 := Complex.ofReal_ne_zero.mpr hh.ne'
  refine ⟨hN,v,hv,?_,?_,?_,?_⟩
  · apply (generator_eigen_iff hNp _ hh.ne' _ _).mpr
    convert he using 2
    unfold zetaSequence
    field_simp
  · rw [zeta_im,abs_div,abs_mul,abs_of_pos (by norm_num : (0:ℝ)<420),abs_of_pos (pow_pos hh 3)]
    exact (div_le_div_iff_of_pos_right (pow_pos hh 3)).mpr hf
  · rw [zeta_re]
    have hr : (etaSequence N).re < 0 := by
      have hn3 : 0 < (N : ℝ)^3 := pow_pos (Nat.cast_pos.mpr hNp) 3
      nlinarith
    exact neg_pos.mpr (div_neg_of_neg_of_pos (mul_neg_of_pos_of_neg (by norm_num) hr) (pow_pos hh 3))
  · rw [zeta_re]
    have heq : -(420*(etaSequence N).re/(mesh L N)^3) =
        (-420*(N : ℝ)^3*(etaSequence N).re)/L^3 := by
      unfold mesh
      field_simp
    rw [heq]
    exact (div_le_div_iff_of_pos_right (pow_pos hL 3)).mpr hu

theorem T1_function {L : ℝ} (hL : 0 < L) : ∃ N0 : ℕ, ∀ N : ℕ, N0 ≤ N →
    ∃ hN : 0 < N, ∃ f : Xh N (mesh L N), f ≠ 0 ∧
      galerkin hN (mesh L N) (mesh_pos hL hN) f = zetaSequence L N • f ∧
      100/(mesh L N)^3 ≤ |(zetaSequence L N).im| ∧
      0 < -(zetaSequence L N).re ∧ -(zetaSequence L N).re ≤ 1600/L^3 := by
  obtain ⟨N0,hN0⟩ := T1_physical hL
  refine ⟨N0,fun N hn => ?_⟩
  obtain ⟨hN,v,hv,he,hf,hp,hu⟩ := hN0 N hn
  have hNp : 0 < N := by omega
  let e := coefficientEquiv hNp (mesh L N) (mesh_pos hL hNp)
  refine ⟨hNp,e v,fun hz => hv (e.map_eq_zero_iff.mp hz),?_,hf,hp,hu⟩
  rw [galerkin_on_coefficients,he,map_smul]

end
end SLean.Main


==> anc/lean/SLean/Main/RealSemigroup.lean <==
module
public import SLean.Main.Semigroup
public import SLean.Bridge.RealStructure
public import SLean.Bridge.EnergyScaling
public import Mathlib.Topology.Algebra.InfiniteSum.Constructions

@[expose] public section
set_option autoImplicit false
namespace SLean.Main
noncomputable section
open SLean.Bridge

theorem evolution_star {N : ℕ} (hN : 0 < N) (h t : ℝ) (v : Vector N) :
    evolution N h t (star v) = star (evolution N h t v) := by
  let A := (t : ℂ) • generatorCLM N h
  have ha (w : Vector N) : A (star w) = star (A w) := by
    change (t : ℂ) • generator N h (star w) = star ((t : ℂ) • generator N h w)
    rw [generator_star hN]
    ext i
    simp
  have hp (n : ℕ) (w : Vector N) : (A^n) (star w) = star ((A^n) w) := by
    induction n with
    | zero => simp
    | succ n ih => rw [pow_succ',mul_apply_eq_comp,mul_apply_eq_comp,ih,ha]
  have hs := hasSum_apply (NormedSpace.exp_series_hasSum_exp' (𝕂 := ℂ) A) (star v)
  have ht := (hasSum_apply (NormedSpace.exp_series_hasSum_exp' (𝕂 := ℂ) A) v).star
  have he : (fun n : ℕ => ((n.factorial : ℂ)⁻¹ • A^n) (star v)) =
      (fun n : ℕ => star (((n.factorial : ℂ)⁻¹ • A^n) v)) := by
    funext n
    simp only [smul_apply,hp]
    ext i
    simp
  rw [he] at hs
  exact hs.unique ht

theorem evolution_real {N : ℕ} (hN : 0 < N) (h t : ℝ) {v : Vector N} (hv : IsReal v) :
    IsReal (evolution N h t v) := by
  change star (evolution N h t v) = _
  rw [← evolution_star hN,hv]

theorem evolution_parts {N : ℕ} (hN : 0 < N) (h t : ℝ) (v : Vector N) :
    Bridge.realPart (evolution N h t v) = evolution N h t (Bridge.realPart v) ∧
    imagPart (evolution N h t v) = evolution N h t (imagPart v) := by
  have he : evolution N h t v = evolution N h t (Bridge.realPart v)+
      Complex.I • evolution N h t (imagPart v) := by
    conv_lhs => rw [real_imag_decomposition v]
    rw [map_add,map_smul]
  rw [he]
  exact ⟨realPart_eq (evolution_real hN h t (realPart_real v))
    (evolution_real hN h t (imagPart_real v)),
    imagPart_eq (evolution_real hN h t (realPart_real v))
    (evolution_real hN h t (imagPart_real v))⟩

def katoEnergy {N : ℕ} (h T : ℝ) (v : Vector N) : ℝ :=
  ∫ t in (0 : ℝ)..T, h1Sq h (evolution N h t v)

theorem kato_integrable {N : ℕ} (h T : ℝ) (v : Vector N) :
    IntervalIntegrable (fun t => h1Sq h (evolution N h t v)) MeasureTheory.volume 0 T :=
  ((h1Sq_continuous h).comp (evolution_continuous N h v)).intervalIntegrable _ _

theorem katoEnergy_split {N : ℕ} (hN : 0 < N) (h T : ℝ) (v : Vector N) :
    katoEnergy h T v = katoEnergy h T (Bridge.realPart v)+katoEnergy h T (imagPart v) := by
  unfold katoEnergy
  have he (t : ℝ) : h1Sq h (evolution N h t v) =
      h1Sq h (evolution N h t (Bridge.realPart v))+h1Sq h (evolution N h t (imagPart v)) := by
    rw [h1Sq_split,evolution_parts hN h t v |>.1,evolution_parts hN h t v |>.2]
  simp_rw [he]
  exact intervalIntegral.integral_add (kato_integrable h T _) (kato_integrable h T _)

/-- A uniform real-data bound would imply the identical complex-data bound. -/
theorem real_kato_implies_complex {N : ℕ} (hN : 0 < N) (h T C : ℝ)
    (hb : ∀ v : Vector N, IsReal v → katoEnergy h T v ≤ C*l2Sq h v) :
    ∀ v : Vector N, katoEnergy h T v ≤ C*l2Sq h v := by
  intro v
  rw [katoEnergy_split hN,l2Sq_split,mul_add]
  exact add_le_add (hb _ (realPart_real v)) (hb _ (imagPart_real v))

end
end SLean.Main


==> anc/lean/SLean/Main/Semigroup.lean <==
module
public import SLean.Bridge.Galerkin
public import Mathlib.Topology.Algebra.Module.FiniteDimension
public import Mathlib.Analysis.Normed.Algebra.Exponential
public import Mathlib.Analysis.Normed.Operator.Basic
public import Mathlib.Topology.Algebra.InfiniteSum.ContinuousEval
public import Mathlib.Analysis.SpecialFunctions.Exponential

@[expose] public section
set_option autoImplicit false
namespace SLean.Main
noncomputable section
open SLean.Bridge

def generatorCLM (N : ℕ) (h : ℝ) : Vector N →L[ℂ] Vector N :=
  LinearMap.toContinuousLinearMap (generator N h)

/-- The actual operator exponential, not an eigenmode-only surrogate. -/
def evolution (N : ℕ) (h t : ℝ) : Vector N →L[ℂ] Vector N :=
  NormedSpace.exp ((t : ℂ) • generatorCLM N h)

theorem operator_exp_eigenvector {V : Type*} [NormedAddCommGroup V] [NormedSpace ℂ V] [CompleteSpace V]
    (A : V →L[ℂ] V) (v : V) (z : ℂ) (hv : A v = z • v) :
    NormedSpace.exp A v = Complex.exp z • v := by
  have hp : ∀ n : ℕ, (A^n) v = z^n • v := by
    intro n
    induction n with
    | zero => simp
    | succ n ih =>
      rw [pow_succ',mul_apply_eq_comp,ih,map_smul,hv,smul_smul,pow_succ]
  have hs := hasSum_apply (NormedSpace.exp_series_hasSum_exp' (𝕂 := ℂ) A) v
  have ht := (NormedSpace.exp_series_hasSum_exp' (𝕂 := ℂ) z).smul_const v
  simp only [smul_apply,hp,smul_smul,smul_eq_mul] at hs ht
  simpa only [Complex.exp_eq_exp_ℂ] using hs.unique ht

theorem evolution_eigenvector {N : ℕ} (h t : ℝ) (ζ : ℂ) (v : Vector N)
    (hv : generator N h v = ζ • v) : evolution N h t v = Complex.exp ((t : ℂ)*ζ) • v := by
  apply operator_exp_eigenvector
  change (t : ℂ) • generator N h v = _
  rw [hv,smul_smul]

theorem evolution_zero (N : ℕ) (h : ℝ) : evolution N h 0 = ContinuousLinearMap.id ℂ (Vector N) := by
  change NormedSpace.exp ((0 : ℂ) • generatorCLM N h) = 1
  have hz : (0 : ℂ) • generatorCLM N h = 0 := by ext v; simp
  rw [hz,NormedSpace.exp_zero]

theorem evolution_add (N : ℕ) (h s t : ℝ) :
    evolution N h (s+t) = (evolution N h s)*(evolution N h t) := by
  have hc : Commute ((s : ℂ) • generatorCLM N h) ((t : ℂ) • generatorCLM N h) := by
    apply DFunLike.ext
    intro v
    simp only [mul_apply_eq_comp,smul_apply,map_smul,smul_smul]
    rw [mul_comm]
  have he := NormedSpace.exp_add_of_commute_of_mem_ball (𝕂 := ℂ) hc
    (by rw [NormedSpace.expSeries_radius_eq_top]; exact edist_lt_top _ _)
    (by rw [NormedSpace.expSeries_radius_eq_top]; exact edist_lt_top _ _)
  have ha : ((s+t : ℝ) : ℂ) • generatorCLM N h =
      (s : ℂ) • generatorCLM N h + (t : ℂ) • generatorCLM N h := by
    ext v
    simp [add_mul]
  unfold evolution
  rw [ha]
  exact he

theorem evolution_continuous (N : ℕ) (h : ℝ) (v : Vector N) : Continuous (fun t : ℝ => evolution N h t v) := by
  have hc : Continuous (fun t : ℝ => evolution N h t) := by
    unfold evolution
    apply Continuous.comp _ (by fun_prop)
    exact continuous_iff_continuousAt.mpr (fun x => (NormedSpace.exp_analytic (𝕂 := ℂ) x).continuousAt)
  exact hc.clm_apply continuous_const

end
end SLean.Main


==> anc/lean/SLean/Main/SemigroupDifferentiation.lean <==
module
public import SLean.Main.FunctionEvolution
public import Mathlib.Analysis.Calculus.Deriv.Slope

@[expose] public section
set_option autoImplicit false
open Filter
open scoped Topology
namespace SLean.Main
noncomputable section
open SLean.Bridge

/-- The full operator exponential solves the evolution equation for every coefficient vector. -/
theorem evolution_hasDerivAt (N : ℕ) (h t : ℝ) (v : Vector N) :
    HasDerivAt (fun s : ℝ => evolution N h s v)
      (generator N h (evolution N h t v)) t := by
  have hd := (hasDerivAt_exp_smul_const' (generatorCLM N h) (t : ℂ)).clm_apply
    (hasDerivAt_const (t : ℂ) v)
  have hr := (hd.complexToReal_fderiv'.comp t Complex.ofRealCLM.hasFDerivAt).hasDerivAt
  simpa [evolution,mul_apply_eq_comp,Function.comp_def,generatorCLM] using! hr

theorem l2Norm_continuous {N : ℕ} (h : ℝ) : Continuous (l2Norm (N := N) h) := by
  unfold l2Norm l2Sq massSq globalPairing Matrix.mulVec dotProduct
  fun_prop

/-- Strong differentiation in the actual L2 norm, expressed by the difference quotient. -/
theorem functionEvolution_derivative {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h)
    (t : ℝ) (f : Xh N h) :
    Tendsto (fun s : ℝ => functionL2Norm hN h hh
      (((((s-t)⁻¹ : ℝ) : ℂ) • (functionEvolution hN h hh s f-functionEvolution hN h hh t f))-
        galerkin hN h hh (functionEvolution hN h hh t f))) (𝓝[≠] t) (𝓝 0) := by
  obtain ⟨v,rfl⟩ := (coefficientEquiv hN h hh).surjective f
  have hd := (evolution_hasDerivAt N h t v).tendsto_slope.sub_const
    (generator N h (evolution N h t v))
  simp only [sub_self] at hd
  have hl := (l2Norm_continuous (N := N) h).continuousAt.tendsto.comp hd
  simp only [functionEvolution_on_coefficients,galerkin_on_coefficients,functionL2Norm,
    map_sub,map_smul,LinearEquiv.symm_apply_apply]
  simpa only [Function.comp_def,slope_def_module,RCLike.real_smul_eq_coe_smul (K := ℂ),l2Norm,l2Sq,massSq,globalPairing,
    Matrix.mulVec_zero,Pi.zero_apply,mul_zero,Finset.sum_const_zero,Complex.zero_re,
    Real.sqrt_zero] using! hl

end
end SLean.Main


==> anc/lean/SLean/Pilots.lean <==
module

public import SLean.Pilots.C3
public import SLean.Pilots.DoubleRootBounds

/- Separately built pilot entry. The main project entry is unchanged. -/
#check SLean.Pilots.C3.unique_inner_root
#check SLean.Pilots.DoubleRoot.double_root_companion
#check SLean.Pilots.DoubleRoot.quantitative_companion
#check SLean.Pilots.DoubleRoot.explicit_double_root_companion

#print axioms SLean.Pilots.C3.q_coefficients
#print axioms SLean.Pilots.C3.center_norm
#print axioms SLean.Pilots.C3.parameter_norm
#print axioms SLean.Pilots.C3.c0_center
#print axioms SLean.Pilots.C3.c1_center
#print axioms SLean.Pilots.C3.coefficient_bounds
#print axioms SLean.Pilots.C3.c1_ne_zero
#print axioms SLean.Pilots.C3.mem_rootDisk
#print axioms SLean.Pilots.C3.mapsTo
#print axioms SLean.Pilots.C3.power_difference
#print axioms SLean.Pilots.C3.contraction_bound
#print axioms SLean.Pilots.C3.contracting
#print axioms SLean.Pilots.C3.fixedPoint_iff_root
#print axioms SLean.Pilots.C3.unique_inner_root
#print axioms SLean.Pilots.DoubleRoot.exists_normal_coordinate
#print axioms SLean.Pilots.DoubleRoot.quadratic_quotient
#print axioms SLean.Pilots.DoubleRoot.exists_companion_germ
#print axioms SLean.Pilots.DoubleRoot.quotient_bound
#print axioms SLean.Pilots.DoubleRoot.double_root_companion
#print axioms SLean.Pilots.DoubleRoot.exists_coordinate_bounds
#print axioms SLean.Pilots.DoubleRoot.inverse_analytic
#print axioms SLean.Pilots.DoubleRoot.quantitative_companion
#print axioms SLean.Pilots.DoubleRoot.explicit_double_root_companion


==> anc/lean/SLean/Pilots/C3.lean <==
module

public import SLean.Defs
public import Mathlib.Topology.MetricSpace.Contracting
public import Mathlib.Tactic

@[expose] public section

set_option autoImplicit false

namespace SLean.Pilots.C3

noncomputable section

def center : ℂ := -(6914 / 25000) * Complex.I
def parameterDisk : Set ℂ := {η | ‖η - center‖ ≤ 101 / 10000}
def rootDisk : Set ℂ := Metric.closedBall 0 (1 / 50)

def c0 (η : ℂ) := 1 - η + 7 * η ^ 2
def c1 (η : ℂ) := -4 - 208 * η - 504 * η ^ 2
def c2 (η : ℂ) := 6 + 1834 * η ^ 2
def c3 (η : ℂ) := -4 + 208 * η - 504 * η ^ 2
def c4 (η : ℂ) := 1 + η + 7 * η ^ 2

def T (η z : ℂ) := -(c0 η + c2 η * z ^ 2 + c3 η * z ^ 3 + c4 η * z ^ 4) / c1 η

theorem q_coefficients (η z : ℂ) :
    q z η = c0 η + c1 η * z + c2 η * z ^ 2 + c3 η * z ^ 3 + c4 η * z ^ 4 := by
  simp only [q, c0, c1, c2, c3, c4]
  ring

theorem center_norm : ‖center‖ = 6914 / 25000 := by
  norm_num [center, norm_mul]

theorem parameter_norm {η : ℂ} (hη : η ∈ parameterDisk) : ‖η‖ ≤ 287 / 1000 := by
  have h := norm_add_le (η - center) center
  rw [sub_add_cancel, center_norm] at h
  change ‖η - center‖ ≤ 101 / 10000 at hη
  linarith

theorem c0_center : ‖c0 center‖ ≤ 3 / 4 := by
  calc
    ‖c0 center‖ ≤ |(c0 center).re| + |(c0 center).im| := Complex.norm_le_abs_re_add_abs_im _
    _ ≤ 3 / 4 := by norm_num [c0, center, pow_two, Complex.mul_re, Complex.mul_im]

theorem c1_center : 57 ≤ ‖c1 center‖ := by
  calc
    57 ≤ |(c1 center).im| := by
      norm_num [c1, center, pow_two, Complex.mul_re, Complex.mul_im]
    _ ≤ ‖c1 center‖ := Complex.abs_im_le_norm _

theorem coefficient_bounds {η : ℂ} (hη : η ∈ parameterDisk) :
    ‖c0 η‖ ≤ 4 / 5 ∧ 52 ≤ ‖c1 η‖ ∧ ‖c2 η‖ ≤ 158 ∧
      ‖c3 η‖ ≤ 106 ∧ ‖c4 η‖ ≤ 2 := by
  have hn := parameter_norm hη
  change ‖η - center‖ ≤ 101 / 10000 at hη
  have hs : ‖η + center‖ ≤ 287 / 1000 + 6914 / 25000 := by
    calc
      ‖η + center‖ ≤ ‖η‖ + ‖center‖ := norm_add_le _ _
      _ ≤ _ := by rw [center_norm]; linarith
  have hd0 : ‖c0 η - c0 center‖ ≤ 1 / 20 := by
    have he : c0 η - c0 center = (η - center) * (-1 + 7 * (η + center)) := by
      simp only [c0]; ring
    rw [he, norm_mul]
    calc
      ‖η - center‖ * ‖-1 + 7 * (η + center)‖ ≤
          (101 / 10000) * (1 + 7 * (287 / 1000 + 6914 / 25000)) := by
        gcongr
        calc
          ‖-1 + 7 * (η + center)‖ ≤ ‖(-1 : ℂ)‖ + ‖7 * (η + center)‖ := norm_add_le _ _
          _ ≤ _ := by rw [norm_mul]; norm_num; linarith
      _ ≤ 1 / 20 := by norm_num
  have hd1 : ‖c1 η - c1 center‖ ≤ 5 := by
    have he : c1 η - c1 center = (η - center) * (-208 - 504 * (η + center)) := by
      simp only [c1]; ring
    rw [he, norm_mul]
    calc
      ‖η - center‖ * ‖-208 - 504 * (η + center)‖ ≤
          (101 / 10000) * (208 + 504 * (287 / 1000 + 6914 / 25000)) := by
        gcongr
        calc
          ‖-208 - 504 * (η + center)‖ ≤ ‖(-208 : ℂ)‖ + ‖504 * (η + center)‖ := norm_sub_le _ _
          _ ≤ _ := by rw [norm_mul]; norm_num; linarith
      _ ≤ 5 := by norm_num
  refine ⟨?_, ?_, ?_, ?_, ?_⟩
  · have h := norm_add_le (c0 η - c0 center) (c0 center)
    rw [sub_add_cancel] at h
    linarith [c0_center]
  · have h := norm_sub_norm_le (c1 center) (c1 η)
    rw [norm_sub_rev] at h
    linarith [c1_center]
  · calc
      ‖c2 η‖ ≤ ‖(6 : ℂ)‖ + ‖1834 * η ^ 2‖ := norm_add_le _ _
      _ = 6 + 1834 * ‖η‖ ^ 2 := by norm_num [norm_mul, norm_pow]
      _ ≤ 6 + 1834 * (287 / 1000) ^ 2 := by gcongr
      _ ≤ 158 := by norm_num
  · calc
      ‖c3 η‖ ≤ ‖(-4 : ℂ) + 208 * η‖ + ‖504 * η ^ 2‖ := norm_sub_le _ _
      _ ≤ (‖(-4 : ℂ)‖ + ‖208 * η‖) + ‖504 * η ^ 2‖ := by gcongr; exact norm_add_le _ _
      _ = 4 + 208 * ‖η‖ + 504 * ‖η‖ ^ 2 := by norm_num [norm_mul, norm_pow]
      _ ≤ 4 + 208 * (287 / 1000) + 504 * (287 / 1000) ^ 2 := by gcongr
      _ ≤ 106 := by norm_num
  · calc
      ‖c4 η‖ ≤ ‖(1 : ℂ) + η‖ + ‖7 * η ^ 2‖ := norm_add_le _ _
      _ ≤ (‖(1 : ℂ)‖ + ‖η‖) + ‖7 * η ^ 2‖ := by gcongr; exact norm_add_le _ _
      _ = 1 + ‖η‖ + 7 * ‖η‖ ^ 2 := by norm_num [norm_mul, norm_pow]
      _ ≤ 1 + (287 / 1000) + 7 * (287 / 1000) ^ 2 := by gcongr
      _ ≤ 2 := by norm_num

theorem c1_ne_zero {η : ℂ} (hη : η ∈ parameterDisk) : c1 η ≠ 0 := by
  have h := (coefficient_bounds hη).2.1
  intro he
  rw [he, norm_zero] at h
  norm_num at h

theorem mem_rootDisk (z : ℂ) : z ∈ rootDisk ↔ ‖z‖ ≤ 1 / 50 := by
  simp [rootDisk, Metric.mem_closedBall, dist_zero_right]

theorem mapsTo {η : ℂ} (hη : η ∈ parameterDisk) : Set.MapsTo (T η) rootDisk rootDisk := by
  intro z hz
  rw [mem_rootDisk] at hz ⊢
  obtain ⟨h0, h1, h2, h3, h4⟩ := coefficient_bounds hη
  have hp : 0 < ‖c1 η‖ := by linarith
  rw [T, norm_div, norm_neg]
  apply (div_le_iff₀ hp).2
  calc
    ‖c0 η + c2 η * z ^ 2 + c3 η * z ^ 3 + c4 η * z ^ 4‖ ≤
        ‖c0 η‖ + ‖c2 η‖ * ‖z‖ ^ 2 + ‖c3 η‖ * ‖z‖ ^ 3 + ‖c4 η‖ * ‖z‖ ^ 4 := by
      calc
        _ ≤ ‖c0 η + c2 η * z ^ 2 + c3 η * z ^ 3‖ + ‖c4 η * z ^ 4‖ := norm_add_le _ _
        _ ≤ (‖c0 η + c2 η * z ^ 2‖ + ‖c3 η * z ^ 3‖) + ‖c4 η * z ^ 4‖ := by
          gcongr; exact norm_add_le _ _
        _ ≤ ((‖c0 η‖ + ‖c2 η * z ^ 2‖) + ‖c3 η * z ^ 3‖) + ‖c4 η * z ^ 4‖ := by
          gcongr; exact norm_add_le _ _
        _ = _ := by simp only [norm_mul, norm_pow]
    _ ≤ 4 / 5 + 158 * (1 / 50) ^ 2 + 106 * (1 / 50) ^ 3 + 2 * (1 / 50) ^ 4 := by
      gcongr
    _ ≤ (1 / 50) * ‖c1 η‖ := by linarith

theorem power_difference {z w : ℂ} {r : ℝ} (hr : 0 ≤ r)
    (hz : ‖z‖ ≤ r) (hw : ‖w‖ ≤ r) (n : ℕ) :
    ‖z ^ (n + 1) - w ^ (n + 1)‖ ≤ (n + 1) * r ^ n * ‖z - w‖ := by
  induction n with
  | zero => simp
  | succ n ih =>
    have he : z ^ (n + 1 + 1) - w ^ (n + 1 + 1) =
        z * (z ^ (n + 1) - w ^ (n + 1)) + (z - w) * w ^ (n + 1) := by ring
    rw [he]
    calc
      _ ≤ ‖z * (z ^ (n + 1) - w ^ (n + 1))‖ + ‖(z - w) * w ^ (n + 1)‖ := norm_add_le _ _
      _ = ‖z‖ * ‖z ^ (n + 1) - w ^ (n + 1)‖ + ‖z - w‖ * ‖w‖ ^ (n + 1) := by
        simp only [norm_mul, norm_pow]
      _ ≤ r * ((n + 1) * r ^ n * ‖z - w‖) + ‖z - w‖ * r ^ (n + 1) := by gcongr
      _ = _ := by push_cast; ring

theorem contraction_bound {η z w : ℂ} (hη : η ∈ parameterDisk)
    (hz : z ∈ rootDisk) (hw : w ∈ rootDisk) :
    ‖T η z - T η w‖ ≤ (1 / 4) * ‖z - w‖ := by
  rw [mem_rootDisk] at hz hw
  obtain ⟨_, h1, h2, h3, h4⟩ := coefficient_bounds hη
  have hp : 0 < ‖c1 η‖ := by linarith
  have he : T η z - T η w =
      -(c2 η * (z ^ 2 - w ^ 2) + c3 η * (z ^ 3 - w ^ 3) + c4 η * (z ^ 4 - w ^ 4)) / c1 η := by
    simp only [T]; ring
  rw [he, norm_div, norm_neg]
  apply (div_le_iff₀ hp).2
  have hpow := power_difference (by norm_num : (0 : ℝ) ≤ 1 / 50) hz hw
  calc
    _ ≤ ‖c2 η‖ * ‖z ^ 2 - w ^ 2‖ + ‖c3 η‖ * ‖z ^ 3 - w ^ 3‖ + ‖c4 η‖ * ‖z ^ 4 - w ^ 4‖ := by
      calc
        _ ≤ ‖c2 η * (z ^ 2 - w ^ 2) + c3 η * (z ^ 3 - w ^ 3)‖ + ‖c4 η * (z ^ 4 - w ^ 4)‖ := norm_add_le _ _
        _ ≤ (‖c2 η * (z ^ 2 - w ^ 2)‖ + ‖c3 η * (z ^ 3 - w ^ 3)‖) + ‖c4 η * (z ^ 4 - w ^ 4)‖ := by
          gcongr; exact norm_add_le _ _
        _ = _ := by simp only [norm_mul]
    _ ≤ 158 * (2 * (1 / 50) * ‖z - w‖) + 106 * (3 * (1 / 50) ^ 2 * ‖z - w‖) +
        2 * (4 * (1 / 50) ^ 3 * ‖z - w‖) := by
      gcongr
      · convert hpow 1 using 1; norm_num
      · convert hpow 2 using 1; norm_num
      · convert hpow 3 using 1; norm_num
    _ ≤ (1 / 4) * ‖z - w‖ * ‖c1 η‖ := by nlinarith [norm_nonneg (z - w)]

theorem contracting {η : ℂ} (hη : η ∈ parameterDisk) :
    ContractingWith (1 / 4) ((mapsTo hη).restrict (T η) rootDisk rootDisk) := by
  refine ⟨by norm_num, LipschitzWith.of_dist_le_mul ?_⟩
  intro z w
  simpa only [Subtype.dist_eq, dist_eq_norm, NNReal.coe_div, NNReal.coe_one,
    NNReal.coe_ofNat, Set.MapsTo.val_restrict_apply] using contraction_bound hη z.2 w.2

theorem fixedPoint_iff_root {η : ℂ} (hη : η ∈ parameterDisk) (z : ℂ) :
    T η z = z ↔ q z η = 0 := by
  rw [T, div_eq_iff (c1_ne_zero hη), q_coefficients]
  constructor <;> intro h <;> linear_combination -h

/-- Uniform C3 certificate for the actual quartic, on the stated rational parameter disk. -/
theorem unique_inner_root {η : ℂ} (hη : η ∈ parameterDisk) :
    ∃! z : ℂ, ‖z‖ ≤ 1 / 50 ∧ q z η = 0 := by
  have hc : IsComplete rootDisk := Metric.isClosed_closedBall.isComplete
  have hzero : (0 : ℂ) ∈ rootDisk := by rw [mem_rootDisk]; norm_num
  obtain ⟨z, hz, hf, _, _⟩ := ContractingWith.exists_fixedPoint' hc (mapsTo hη)
    (contracting hη) hzero (edist_ne_top _ _)
  refine ⟨z, ⟨(mem_rootDisk z).1 hz, (fixedPoint_iff_root hη z).1 hf⟩, ?_⟩
  intro w hw
  have hw' := (fixedPoint_iff_root hη w).2 hw.2
  have hd := contraction_bound hη ((mem_rootDisk w).2 hw.1) hz
  rw [hw', hf] at hd
  have he : ‖w - z‖ = 0 := by nlinarith [norm_nonneg (w - z)]
  exact sub_eq_zero.mp (norm_eq_zero.mp he)

#print axioms coefficient_bounds
#print axioms mapsTo
#print axioms contraction_bound
#print axioms unique_inner_root

end
end SLean.Pilots.C3


==> anc/lean/SLean/Pilots/DoubleRoot.lean <==
module

public import Mathlib.Analysis.Analytic.Order
public import Mathlib.Analysis.Complex.SqrtDeriv
public import Mathlib.Analysis.Calculus.InverseFunctionTheorem.Analytic
public import Mathlib.Analysis.Complex.CauchyIntegral
public import Mathlib.Tactic

@[expose] public section

set_option autoImplicit false

open Filter
open scoped Topology

namespace SLean.Pilots.DoubleRoot

noncomputable section

/-- The analytic coordinate is normalized to have derivative one. -/
theorem exists_normal_coordinate {F : ℂ → ℂ} (hF : AnalyticAt ℂ F 0)
    (h1 : deriv F 0 = 0) (h2 : deriv (deriv F) 0 ≠ 0) :
    ∃ ψ : ℂ → ℂ, AnalyticAt ℂ ψ 0 ∧ ψ 0 = 0 ∧ deriv ψ 0 = 1 ∧
      ∀ z, F z = F 0 + (deriv (deriv F) 0 / 2) * (ψ z) ^ 2 := by
  obtain ⟨g, hg, hfg⟩ := hF.exists_eq_sum_add_pow_mul 3
  let a : ℂ := deriv (deriv F) 0 / 2
  have ha : a ≠ 0 := div_ne_zero h2 (by norm_num)
  have hexp (z : ℂ) : F z = F 0 + a * z ^ 2 + z ^ 3 * g z := by
    have h := hfg z
    norm_num [Finset.sum_range_succ, iteratedDeriv_succ, iteratedDeriv_zero, h1,
      smul_eq_mul] at h
    rw [h]
    dsimp [a]
    ring
  let u : ℂ → ℂ := fun z => 1 + z * g z / a
  have hu : AnalyticAt ℂ u 0 := by dsimp [u]; fun_prop
  have hu0 : u 0 = 1 := by simp [u]
  have hs : AnalyticAt ℂ Complex.sqrt (u 0) := by
    rw [hu0]
    exact (Complex.differentiableOn_sqrt.analyticOnNhd Complex.isOpen_slitPlane) 1 (by simp)
  have hsu : AnalyticAt ℂ (fun z => Complex.sqrt (u z)) 0 := hs.comp hu
  let ψ : ℂ → ℂ := fun z => z * Complex.sqrt (u z)
  have hψ : AnalyticAt ℂ ψ 0 := (analyticAt_id).mul hsu
  have hψ0 : ψ 0 = 0 := by simp [ψ]
  have hdψ : HasDerivAt ψ 1 0 := by
    convert (hasDerivAt_id (0 : ℂ)).mul hsu.differentiableAt.hasDerivAt using 1 <;>
      simp [ψ, hu0, Pi.mul_def, id_eq]
  refine ⟨ψ, hψ, hψ0, hdψ.deriv, fun z => ?_⟩
  rw [hexp]
  dsimp [ψ]
  rw [mul_pow, Complex.sqrt, Complex.cpow_ofNat_inv_pow]
  dsimp [u, a]
  field_simp
  ring

/-- A twice-vanishing analytic function has an analytic quadratic quotient. -/
theorem quadratic_quotient {H : ℂ → ℂ} (hH : AnalyticAt ℂ H 0)
    (h0 : H 0 = 0) (h1 : deriv H 0 = 0) :
    ∃ G : ℂ → ℂ, AnalyticAt ℂ G 0 ∧ ∀ z, H z = z ^ 2 * G z := by
  obtain ⟨G, hG, hHG⟩ := hH.exists_eq_sum_add_pow_mul 2
  refine ⟨G, hG, fun z => ?_⟩
  simpa [Finset.sum_range_succ, iteratedDeriv_succ, iteratedDeriv_zero, h0, h1,
    smul_eq_mul] using hHG z

/-- The companion germ obtained from the analytic local inverse. -/
theorem exists_companion_germ {F : ℂ → ℂ} (hF : AnalyticAt ℂ F 0)
    (h1 : deriv F 0 = 0) (h2 : deriv (deriv F) 0 ≠ 0) :
    ∃ σ : ℂ → ℂ, AnalyticAt ℂ σ 0 ∧ σ 0 = 0 ∧ deriv σ 0 = -1 ∧
      ∀ᶠ z in 𝓝 0, F (σ z) = F z ∧ (z ≠ 0 → σ z ≠ z) := by
  obtain ⟨ψ, hψ, hψ0, hψ1, hcoord⟩ := exists_normal_coordinate hF h1 h2
  have hn : deriv ψ 0 ≠ 0 := by rw [hψ1]; norm_num
  let invψ : ℂ → ℂ := hψ.hasStrictDerivAt.localInverse ψ (deriv ψ 0) 0 hn
  have hi : AnalyticAt ℂ invψ 0 := by
    simpa only [hψ0] using hψ.analyticAt_localInverse hn
  have hl : ∀ᶠ z in 𝓝 0, invψ (ψ z) = z :=
    hψ.hasStrictDerivAt.eventually_left_inverse hn
  have hr : ∀ᶠ w in 𝓝 (0 : ℂ), ψ (invψ w) = w := by
    simpa only [hψ0] using hψ.hasStrictDerivAt.eventually_right_inverse hn
  have hi0 : invψ 0 = 0 := by simpa only [hψ0] using hl.self_of_nhds
  have hdi : HasDerivAt invψ 1 0 := by
    simpa only [hψ0, hψ1, inv_one] using (hψ.hasStrictDerivAt.to_localInverse hn).hasDerivAt
  let σ : ℂ → ℂ := fun z => invψ (-ψ z)
  have hi' : AnalyticAt ℂ invψ (-ψ 0) := by simpa only [hψ0, neg_zero] using hi
  have hσ : AnalyticAt ℂ σ 0 := by
    simpa only [Function.comp_def, Pi.neg_def] using hi.comp_of_eq hψ.neg (by simp [hψ0])
  have hσ0 : σ 0 = 0 := by simp [σ, hψ0, hi0]
  have hdψ : HasDerivAt ψ 1 0 := by simpa only [hψ1] using hψ.differentiableAt.hasDerivAt
  have hdi' : HasDerivAt invψ 1 (-ψ 0) := by simpa only [hψ0, neg_zero] using hdi
  have hdσ : HasDerivAt σ (-1) 0 := by
    simpa only [one_mul, Function.comp_def, Pi.neg_def] using hdi'.comp 0 hdψ.neg
  have ht : Tendsto (fun z => -ψ z) (𝓝 0) (𝓝 0) := by
    simpa only [ContinuousAt, Pi.neg_apply, hψ0, neg_zero, Pi.neg_def] using hψ.continuousAt.neg
  have he : ∀ᶠ z in 𝓝 0, ψ (σ z) = -ψ z := ht.eventually hr
  refine ⟨σ, hσ, hσ0, hdσ.deriv, ?_⟩
  filter_upwards [he, hl] with z hez hlz
  refine ⟨?_, ?_⟩
  · rw [hcoord (σ z), hcoord z, hez, neg_sq]
  · intro hz heq
    rw [heq] at hez
    have hpz : ψ z = 0 := by linear_combination (1 / 2 : ℂ) * hez
    apply hz
    rw [← hlz, hpz, hi0]

/-- A uniform quadratic estimate on one ball, with an explicit formula for its constant. -/
theorem quotient_bound {H G : ℂ → ℂ} (hG : AnalyticAt ℂ G 0)
    (hHG : ∀ z, H z = z ^ 2 * G z) :
    ∃ R : ℝ, 0 < R ∧ ∀ z : ℂ, ‖z‖ < R → ‖H z‖ ≤ (‖G 0‖ + 1) * ‖z‖ ^ 2 := by
  have hb : ∀ᶠ z in 𝓝 (0 : ℂ), ‖G z‖ < ‖G 0‖ + 1 :=
    hG.continuousAt.norm.eventually_lt_const (by linarith)
  obtain ⟨R, hR, hbR⟩ := Metric.eventually_nhds_iff.mp hb
  refine ⟨R, hR, fun z hz => ?_⟩
  have hz' : dist z 0 < R := by simpa only [dist_zero_right] using hz
  rw [hHG, norm_mul, norm_pow, mul_comm]
  exact mul_le_mul_of_nonneg_right (hbR hz').le (sq_nonneg _)

/-- Abstract double-root companion, with one neighborhood and one quadratic constant. -/
theorem double_root_companion {F : ℂ → ℂ} (hF : AnalyticAt ℂ F 0)
    (h1 : deriv F 0 = 0) (h2 : deriv (deriv F) 0 ≠ 0) :
    ∃ (σ : ℂ → ℂ) (R K : ℝ), 0 < R ∧ 0 < K ∧
      AnalyticOnNhd ℂ σ (Metric.ball 0 R) ∧ σ 0 = 0 ∧ deriv σ 0 = -1 ∧
      ∀ z : ℂ, ‖z‖ < R → F (σ z) = F z ∧ (z ≠ 0 → σ z ≠ z) ∧
        ‖z + σ z‖ ≤ K * ‖z‖ ^ 2 := by
  obtain ⟨σ, hσ, hσ0, hσ1, he⟩ := exists_companion_germ hF h1 h2
  have hH : AnalyticAt ℂ (fun z => z + σ z) 0 := analyticAt_id.add hσ
  have hH0 : (0 : ℂ) + σ 0 = 0 := by rw [hσ0, add_zero]
  have hH1 : deriv (fun z => z + σ z) 0 = 0 := by
    rw [deriv_fun_add (by fun_prop) hσ.differentiableAt, deriv_id'', hσ1]
    ring
  obtain ⟨G, hG, hHG⟩ := quadratic_quotient hH hH0 hH1
  obtain ⟨Rq, hRq, hq⟩ := quotient_bound hG hHG
  obtain ⟨Ra, hRa, ha⟩ := Metric.eventually_nhds_iff.mp (hσ.eventually_analyticAt.and he)
  refine ⟨σ, min Ra Rq, ‖G 0‖ + 1, lt_min hRa hRq, by positivity, ?_, hσ0, hσ1, ?_⟩
  · intro z hz
    exact (ha (lt_of_lt_of_le hz (min_le_left _ _))).1
  · intro z hz
    have hzRa : dist z 0 < Ra := by simpa only [dist_zero_right] using lt_of_lt_of_le hz (min_le_left _ _)
    exact ⟨(ha hzRa).2.1, (ha hzRa).2.2, hq z (lt_of_lt_of_le hz (min_le_right _ _))⟩

#print axioms exists_normal_coordinate
#print axioms exists_companion_germ
#print axioms double_root_companion

end
end SLean.Pilots.DoubleRoot


==> anc/lean/SLean/Pilots/DoubleRootBounds.lean <==
module

public import SLean.Pilots.DoubleRoot

@[expose] public section

set_option autoImplicit false

open Filter
open scoped Topology NNReal

namespace SLean.Pilots.DoubleRoot

noncomputable section

/-- Analyticity supplies the local quantitative input; numerical lower bounds for `R`
must still be certified for a concrete function or a parameter family. -/
theorem exists_coordinate_bounds {ψ : ℂ → ℂ} (hψ : AnalyticAt ℂ ψ 0)
    (h0 : ψ 0 = 0) (h1 : deriv ψ 0 = 1) :
    ∃ R A : ℝ, 0 < R ∧ 0 < A ∧ AnalyticOnNhd ℂ ψ (Metric.ball 0 R) ∧
      ApproximatesLinearOn ψ (ContinuousLinearMap.id ℂ ℂ) (Metric.ball 0 R) (1 / 2) ∧
      ∀ z : ℂ, ‖z‖ < R → ‖ψ z - z‖ ≤ A * ‖z‖ ^ 2 := by
  have hd : HasStrictFDerivAt ψ (ContinuousLinearMap.id ℂ ℂ) 0 := by
    rw [hasStrictFDerivAt_iff_hasStrictDerivAt]
    simpa only [ContinuousLinearMap.id_apply, h1] using hψ.hasStrictDerivAt
  obtain ⟨s, hs, hap⟩ := hd.approximates_deriv_on_nhds (c := 1 / 2) (Or.inr (by norm_num))
  obtain ⟨Rl, hRl, hsl⟩ := Metric.mem_nhds_iff.mp hs
  obtain ⟨Ra, hRa, ha⟩ := Metric.eventually_nhds_iff.mp hψ.eventually_analyticAt
  have hH : AnalyticAt ℂ (fun z => ψ z - z) 0 := hψ.fun_sub analyticAt_id
  have hH0 : ψ 0 - 0 = 0 := by simp [h0]
  have hH1 : deriv (fun z => ψ z - z) 0 = 0 := by
    rw [deriv_fun_sub hψ.differentiableAt (by fun_prop), h1, deriv_id'']
    ring
  obtain ⟨G, hG, hHG⟩ := quadratic_quotient hH hH0 hH1
  obtain ⟨Rq, hRq, hq⟩ := quotient_bound hG hHG
  refine ⟨min Ra (min Rl Rq), ‖G 0‖ + 1, lt_min hRa (lt_min hRl hRq),
    by positivity, ?_, ?_, ?_⟩
  · intro z hz
    exact ha (lt_of_lt_of_le hz (min_le_left _ _))
  · apply hap.mono_set
    intro z hz
    change dist z 0 < min Ra (min Rl Rq) at hz
    apply hsl
    change dist z 0 < Rl
    exact lt_of_lt_of_le hz ((min_le_right _ _).trans (min_le_left _ _))
  · intro z hz
    exact hq z (lt_of_lt_of_le hz ((min_le_right _ _).trans (min_le_right _ _)))

/-- Analyticity of the inverse of an open partial homeomorphism, in one complex variable. -/
theorem inverse_analytic {e : OpenPartialHomeomorph ℂ ℂ} {z : ℂ}
    (hz : z ∈ e.source) (he : AnalyticAt ℂ e z) (hd : deriv e z ≠ 0) :
    AnalyticAt ℂ e.symm (e z) := by
  apply (analyticAt_comp_iff_of_deriv_ne_zero he hd).1
  apply (analyticAt_id (𝕜 := ℂ) (z := z)).congr
  filter_upwards [e.open_source.mem_nhds hz] with w hw
  exact (e.left_inv hw).symm

/-- Quantitative inverse certificate. The same `R / 6` and `10 * A` work for every
function satisfying these bounds, hence also uniformly in auxiliary parameters. -/
theorem quantitative_companion {F ψ : ℂ → ℂ} {a : ℂ} {R A : ℝ}
    (hR : 0 < R) (hA : 0 ≤ A) (h0 : ψ 0 = 0)
    (ha : AnalyticOnNhd ℂ ψ (Metric.ball 0 R))
    (hap : ApproximatesLinearOn ψ (ContinuousLinearMap.id ℂ ℂ) (Metric.ball 0 R) (1 / 2))
    (hq : ∀ z : ℂ, ‖z‖ < R → ‖ψ z - z‖ ≤ A * ‖z‖ ^ 2)
    (hF : ∀ z, F z = F 0 + a * (ψ z) ^ 2) :
    ∃ σ : ℂ → ℂ, AnalyticOnNhd ℂ σ (Metric.ball 0 (R / 6)) ∧ σ 0 = 0 ∧
      ∀ z : ℂ, ‖z‖ < R / 6 → ‖σ z‖ < R ∧ F (σ z) = F z ∧
        (z ≠ 0 → σ z ≠ z) ∧ ‖σ z‖ ≤ 3 * ‖z‖ ∧
        ‖z + σ z‖ ≤ (10 * A) * ‖z‖ ^ 2 := by
  let Iden : ℂ ≃L[ℂ] ℂ := ContinuousLinearEquiv.refl ℂ ℂ
  have hap' : ApproximatesLinearOn ψ (Iden : ℂ →L[ℂ] ℂ) (Metric.ball 0 R) (1 / 2) := hap
  have hIden : (Iden.symm : ℂ →L[ℂ] ℂ) = ContinuousLinearMap.id ℂ ℂ := rfl
  have hnorm : ‖(Iden.symm : ℂ →L[ℂ] ℂ)‖₊ = 1 := by
    rw [hIden]; exact ContinuousLinearMap.nnnorm_id
  have hc : Subsingleton ℂ ∨ (1 / 2 : ℝ≥0) < ‖(Iden.symm : ℂ →L[ℂ] ℂ)‖₊⁻¹ := by
    right
    norm_num [hnorm]
  let e := hap'.toOpenPartialHomeomorph ψ (Metric.ball 0 R) hc Metric.isOpen_ball
  have he (z : ℂ) : e z = ψ z := rfl
  have hes : e.source = Metric.ball 0 R := rfl
  have hz0 : (0 : ℂ) ∈ e.source := by rw [hes]; simpa using hR
  have hzero : e.symm 0 = 0 := by
    have h := e.left_inv hz0
    simpa only [he, h0] using h
  have htarget : Metric.closedBall (0 : ℂ) (R / 4) ⊆ e.target := by
    have h := hap'.closedBall_subset_target hc Metric.isOpen_ball
      (b := 0) (ε := R / 2) (by positivity) (by
        intro z hz
        simp only [Metric.mem_closedBall, Metric.mem_ball, dist_zero_right] at hz ⊢
        linarith)
    convert h using 1
    norm_num [hnorm, h0]
    ring_nf
  have hlower (z w : ℂ) (hz : z ∈ e.source) (hw : w ∈ e.source) :
      ‖z - w‖ ≤ 2 * ‖ψ z - ψ w‖ := by
    have h := hap z hz w hw
    simp only [ContinuousLinearMap.id_apply, NNReal.coe_div, NNReal.coe_one,
      NNReal.coe_ofNat] at h
    have ht := norm_sub_le (ψ z - ψ w) (ψ z - ψ w - (z - w))
    have hid : ψ z - ψ w - (ψ z - ψ w - (z - w)) = z - w := by ring
    rw [hid] at ht
    linarith
  have hupper (z : ℂ) (hz : z ∈ e.source) : ‖ψ z‖ ≤ (3 / 2) * ‖z‖ := by
    have h := hap z hz 0 hz0
    simp only [ContinuousLinearMap.id_apply, h0, sub_zero, NNReal.coe_div,
      NNReal.coe_one, NNReal.coe_ofNat] at h
    have ht := norm_add_le (ψ z - z) z
    rw [sub_add_cancel] at ht
    linarith
  have hderiv (z : ℂ) (hz : z ∈ e.source) : deriv ψ z ≠ 0 := by
    have hd := ((ha z hz).differentiableAt.hasDerivAt.sub (hasDerivAt_id z)).le_of_lipschitzOn
      (Metric.isOpen_ball.mem_nhds hz) hap.lipschitzOnWith
    intro hdz
    norm_num [hdz] at hd
  have hi (w : ℂ) (hw : w ∈ e.target) : AnalyticAt ℂ e.symm w := by
    have hz := e.map_target hw
    have hh : AnalyticAt ℂ e (e.symm w) := ha _ hz
    have hh' : deriv e (e.symm w) ≠ 0 := hderiv _ hz
    simpa only [e.right_inv hw] using inverse_analytic hz hh hh'
  let σ : ℂ → ℂ := fun z => e.symm (-ψ z)
  have hzR (z : ℂ) (hz : ‖z‖ < R / 6) : z ∈ e.source := by
    rw [hes, Metric.mem_ball, dist_zero_right]
    linarith
  have ht (z : ℂ) (hz : ‖z‖ < R / 6) : -ψ z ∈ e.target := by
    apply htarget
    simp only [Metric.mem_closedBall, dist_zero_right, norm_neg]
    have h := hupper z (hzR z hz)
    linarith
  have hσs (z : ℂ) (hz : ‖z‖ < R / 6) : σ z ∈ e.source := e.map_target (ht z hz)
  have hσeq (z : ℂ) (hz : ‖z‖ < R / 6) : ψ (σ z) = -ψ z := e.right_inv (ht z hz)
  refine ⟨σ, ?_, ?_, fun z hz => ?_⟩
  · intro z hz
    have hz' : ‖z‖ < R / 6 := by simpa only [Metric.mem_ball, dist_zero_right] using hz
    exact (hi (-ψ z) (ht z hz')).fun_comp (f := fun w : ℂ => -ψ w)
      (ha z (hzR z hz')).fun_neg
  · simp only [σ, h0, neg_zero, hzero]
  · have hs : ‖σ z‖ < R := by simpa only [hes, Metric.mem_ball, dist_zero_right] using hσs z hz
    have hz' : ‖z‖ < R := by linarith
    have h3 : ‖σ z‖ ≤ 3 * ‖z‖ := by
      have h := hlower (σ z) 0 (hσs z hz) hz0
      simp only [sub_zero, h0, hσeq z hz, norm_neg] at h
      linarith [hupper z (hzR z hz)]
    refine ⟨hs, ?_, ?_, h3, ?_⟩
    · rw [hF (σ z), hF z, hσeq z hz, neg_sq]
    · intro hn heq
      have hp : ψ z = 0 := by
        have h := hσeq z hz
        rw [heq] at h
        linear_combination (1 / 2 : ℂ) * h
      have h := hlower z 0 (hzR z hz) hz0
      simp only [sub_zero, h0, hp, norm_zero, mul_zero] at h
      exact hn (norm_eq_zero.mp (le_antisymm h (norm_nonneg z)))
    · have hid : z + σ z = (z - ψ z) + (σ z - ψ (σ z)) := by rw [hσeq z hz]; ring
      calc
        ‖z + σ z‖ ≤ ‖z - ψ z‖ + ‖σ z - ψ (σ z)‖ := by rw [hid]; exact norm_add_le _ _
        _ = ‖ψ z - z‖ + ‖ψ (σ z) - σ z‖ := by rw [norm_sub_rev z, norm_sub_rev (σ z)]
        _ ≤ A * ‖z‖ ^ 2 + A * ‖σ z‖ ^ 2 := add_le_add (hq z hz') (hq (σ z) hs)
        _ ≤ A * ‖z‖ ^ 2 + A * (3 * ‖z‖) ^ 2 := by gcongr
        _ = (10 * A) * ‖z‖ ^ 2 := by ring

/-- Abstract double-root theorem: no quantitative bounds are assumed. Analyticity and a
nonzero second derivative supply a coordinate certificate, then the explicit
radius transfer `R / 6` and constant transfer `10 * A` apply. -/
theorem explicit_double_root_companion {F : ℂ → ℂ} (hF : AnalyticAt ℂ F 0)
    (h1 : deriv F 0 = 0) (h2 : deriv (deriv F) 0 ≠ 0) :
    ∃ (σ : ℂ → ℂ) (R A : ℝ), 0 < R ∧ 0 < A ∧
      AnalyticOnNhd ℂ σ (Metric.ball 0 (R / 6)) ∧ σ 0 = 0 ∧
      ∀ z : ℂ, ‖z‖ < R / 6 → ‖σ z‖ < R ∧ F (σ z) = F z ∧
        (z ≠ 0 → σ z ≠ z) ∧ ‖σ z‖ ≤ 3 * ‖z‖ ∧
        ‖z + σ z‖ ≤ (10 * A) * ‖z‖ ^ 2 := by
  obtain ⟨ψ, hψ, hψ0, hψ1, hcoord⟩ := exists_normal_coordinate hF h1 h2
  obtain ⟨R, A, hR, hA, ha, hap, hq⟩ := exists_coordinate_bounds hψ hψ0 hψ1
  obtain ⟨σ, hσa, hσ0, hσ⟩ := quantitative_companion hR hA.le hψ0 ha hap hq hcoord
  exact ⟨σ, R, A, hR, hA, hσa, hσ0, hσ⟩

#print axioms exists_coordinate_bounds
#print axioms inverse_analytic
#print axioms quantitative_companion
#print axioms explicit_double_root_companion

end
end SLean.Pilots.DoubleRoot


==> anc/lean/SLean/Statement.lean <==
module
public import SLean.Main.FunctionKatoEstimate
public import SLean.Main.SemigroupDifferentiation
public import SLean.Cert.OpticalGlobal
public import SLean.Explicit.Sharp.Statement

/-!
# Exact first-mode eigenpairs and failure of mesh-uniform estimates

Referee entry point. Proofs are in `SLean.Bridge`, `SLean.Main` and `SLean.Explicit.Sharp`.
The reference is the supplied Supplement S1 (SHA-256 recorded in referee/README.md).
Only n = 1 and the stated coarse spectral bounds are claimed.
-/
@[expose] public section
set_option autoImplicit false
namespace SLean.Statement
noncomputable section
open Filter
open scoped Topology

/-- S1's frequency angle ξ and negative optical branch ϖ(ξ). -/
abbrev ξ_star : ℝ := Cert.thetaStar
abbrev ϖ (ξ : ℝ) : ℝ := Cert.optical ξ
/-- Supplement S1, Lemma 3: the optical branch is continuous on [0,π], real analytic on (0,π], vanishes
at zero, and has an interior stationary point with magnitude greater than 0.276. -/
theorem optical_branch :
    ContinuousOn ϖ (Set.Icc 0 Real.pi) ∧
    AnalyticOnNhd ℝ ϖ (Set.Ioc 0 Real.pi) ∧ ϖ 0 = 0 ∧
    ∃ ξ ∈ Set.Ioo (0:ℝ) Real.pi, deriv ϖ ξ = 0 ∧ 276/1000 < |ϖ ξ| :=
  Cert.optical_branch_properties
/-- S1's slope ratio 𝒱 (eq:slope) and local reflection-factor germs ℛ₊, ℛ₋.
Their argument ε is the displacement from ξ_star. The explicit disk extensions
are Explicit.varpiPlus and Explicit.varpiMinus; agreement near zero is proved. -/
abbrev 𝒱 (z η : ℂ) : ℂ := SLean.W z η
abbrev «ℛ₊» (ε : ℂ) : ℂ := Analytic.varpiPlus ε
abbrev «ℛ₋» (ε : ℂ) : ℂ := Analytic.varpiMinus ε

abbrev h (L : ℝ) (N : ℕ) : ℝ := Main.mesh L N
/-- Actual complex functions on [0,N h], with C1 piecewise cubic representatives. -/
abbrev X_h (N : ℕ) (h : ℝ) := Bridge.Xh N h
/-- The unweighted Galerkin operator, denoted mathring A_h in S1. -/
abbrev A_h {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) := Bridge.galerkin hN h hh
/-- exp(t mathring A_h), defined by the full operator exponential in Hermite coordinates. -/
abbrev S_h {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (t : ℝ) := Main.functionEvolution hN h hh t
abbrev norm₂ {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) := Bridge.functionL2Norm hN h hh
abbrev derivativeSq {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) := Bridge.functionH1Sq hN h hh
abbrev representative {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) := Bridge.representative hN h hh
abbrev IsReal {N : ℕ} {h : ℝ} (f : X_h N h) := Main.IsRealFunction f

/-- S_h(0) is the identity on X_h. -/
theorem semigroup_zero {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (f : X_h N h) :
    S_h hN h hh 0 f = f := Main.functionEvolution_zero hN h hh f

/-- The semigroup law, valid for all real s and t in finite dimension. -/
theorem semigroup_add {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h)
    (s t : ℝ) (f : X_h N h) : S_h hN h hh (s+t) f = S_h hN h hh s (S_h hN h hh t f) :=
  Main.functionEvolution_add hN h hh s t f

/-- d/dt S_h(t)f = A_h S_h(t)f in the actual L2 norm.
The limit below is the strong derivative, written as a difference quotient. -/
theorem semigroup_derivative {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h)
    (t : ℝ) (f : X_h N h) :
    Tendsto (fun s : ℝ => norm₂ hN h hh
      (((((s-t)⁻¹ : ℝ) : ℂ) • (S_h hN h hh s f-S_h hN h hh t f))-
        A_h hN h hh (S_h hN h hh t f))) (𝓝[≠] t) (𝓝 0) :=
  Main.functionEvolution_derivative hN h hh t f

/-- The physical interval ends at L, since h=L/N. -/
theorem mesh_endpoint (L : ℝ) {N : ℕ} (hN : 0 < N) : (N : ℝ)*h L N = L := Main.mesh_length L hN

/-- Full function-space characterization, including all three boundary conditions.
PiecewiseCubic means a polynomial of degree at most three on each closed mesh cell. -/
theorem space_characterization {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h)
    (f : Set.Icc (0 : ℝ) (N*h) → ℂ) : f ∈ Bridge.Xh N h ↔
    ∃ g : ℝ → ℂ, (∀ t : Set.Icc (0 : ℝ) (N*h), g t = f t) ∧
      Differentiable ℝ g ∧ Continuous (deriv g) ∧ Bridge.PiecewiseCubic N h g ∧
      g 0 = 0 ∧ g (N*h) = 0 ∧ deriv g (N*h) = 0 := Bridge.mem_Xh_iff hN h hh f

/-- These norms are proved equal to the actual function integrals, not assumed. -/
theorem norm_identification {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (f : X_h N h) :
    norm₂ hN h hh f = Real.sqrt (∫ x in (0:ℝ)..N*h, ‖representative hN h hh f x‖^2) ∧
    derivativeSq hN h hh f = ∫ x in (0:ℝ)..N*h, ‖deriv (representative hN h hh f) x‖^2 :=
  Bridge.function_norm_integrals hN h hh f

/-- The defining weak form of mathring A_h, with rows indexed by test functions. -/
theorem weak_form {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (f g : X_h N h) :
    (∫ x in (0:ℝ)..N*h, representative hN h hh (A_h hN h hh f) x*star (representative hN h hh g x)) =
    ∫ x in (0:ℝ)..N*h, deriv (deriv (representative hN h hh f)) x*
      star (deriv (representative hN h hh g) x) := Bridge.function_galerkin_weak hN h hh f g

/-- First-mode eigenvalue sequence on the certified explicit neighborhood. -/
abbrev ζ (L : ℝ) (N : ℕ) : ℂ := Explicit.Sharp.zetaSequence L N

/-- Supplement S1, Theorem 1, eq:bounds, with the proved explicit threshold N₀=512. -/
theorem spectral_top {L : ℝ} (hL : 0 < L) : ∀ N : ℕ, 512 ≤ N →
    ∃ hN : 0 < N, ∃ f : X_h N (h L N), f ≠ 0 ∧
      A_h hN (h L N) (Main.mesh_pos hL hN) f = ζ L N • f ∧
      100/(h L N)^3 ≤ |(ζ L N).im| ∧
      0 < -(ζ L N).re ∧ -(ζ L N).re ≤ 1600/L^3 :=
  Explicit.Sharp.spectral_top_explicit hL

/-- Named explicit-threshold interface to the main spectral theorem. -/
theorem spectral_top_explicit {L : ℝ} (hL : 0 < L) : ∀ N : ℕ, 512 ≤ N →
    ∃ hN : 0 < N, ∃ f : X_h N (h L N), f ≠ 0 ∧
      A_h hN (h L N) (Main.mesh_pos hL hN) f = ζ L N • f ∧
      100/(h L N)^3 ≤ |(ζ L N).im| ∧
      0 < -(ζ L N).re ∧ -(ζ L N).re ≤ 1600/L^3 := spectral_top hL
/-- A two-sided resolvent exists, and its L2 operator norm is at most
C <τ>^(-2/3) = C (1+τ²)^(-1/3). -/
def ResolventEstimate {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (τ C : ℝ) : Prop :=
  ∃ R : X_h N h →ₗ[ℂ] X_h N h,
    (∀ f, R (((τ:ℂ)*Complex.I) • f-A_h hN h hh f) = f) ∧
    (∀ f, ((τ:ℂ)*Complex.I) • R f-A_h hN h hh (R f) = f) ∧
    ∀ f, norm₂ hN h hh (R f) ≤ C*Main.resolventWeight τ*norm₂ hN h hh f

/-- Supplement S1, Corollary 2(i): failure of the uniform resolvent estimate. -/
theorem resolvent_failure {L : ℝ} (hL : 0 < L) (C : ℝ) (N0 : ℕ) :
    ¬ (∀ N : ℕ, N0 ≤ N → ∀ hN : 0 < N, ∀ τ : ℝ,
      ResolventEstimate hN (h L N) (Main.mesh_pos hL hN) τ C) := Main.T4_resolvent hL C N0

/-- Supplement S1, Corollary 2(ii): failure of the Crandall--Pazy estimate. -/
theorem crandall_pazy_failure {L : ℝ} (hL : 0 < L) (C : ℝ) (N0 : ℕ) :
    ¬ (∀ N : ℕ, N0 ≤ N → ∀ hN : 0 < N, ∀ t : ℝ, 0 < t → t ≤ 1 →
      ∀ f : X_h N (h L N),
      norm₂ hN _ (Main.mesh_pos hL hN) (A_h hN _ (Main.mesh_pos hL hN) (S_h hN _ (Main.mesh_pos hL hN) t f)) ≤
      C*t^(-(3/2:ℝ))*norm₂ hN _ (Main.mesh_pos hL hN) f) := Main.T4_crandall_pazy hL C N0

/-- Supplement S1, Corollary 2(iii), finite-time estimate, with the proved C_inv=8.
Only the damping UPPER bound is required. -/
theorem finite_time_lower {N : ℕ} (hN : 0 < N) {L h T : ℝ}
    (hL : 0 < L) (hh : 0 < h) (hT : 0 ≤ T) (ζ : ℂ) (f : X_h N h)
    (he : A_h hN h hh f = ζ • f) (hf : 100/h^3 ≤ |ζ.im|) (hd : -ζ.re ≤ 1600/L^3) :
    (L^3/256*(1-Real.exp (-3200*T/L^3)))/h^2*(norm₂ hN h hh f)^2 ≤
      ∫ t in (0:ℝ)..T, derivativeSq hN h hh (S_h hN h hh t f) :=
  Main.S1_finite_time_lower hN hL hh hT ζ f he hf hd

/-- Supplement S1, Corollary 2(iii): for every T>0, even pointwise real initial data violate every
mesh-uniform Kato bound. -/
theorem kato_failure_real {L T : ℝ} (hL : 0 < L) (hT : 0 < T) (C : ℝ) (N0 : ℕ) :
    ¬ (∀ N : ℕ, N0 ≤ N → ∀ hN : 0 < N, ∀ f : X_h N (h L N), IsReal f →
      (∫ t in (0:ℝ)..T, derivativeSq hN _ (Main.mesh_pos hL hN) (S_h hN _ (Main.mesh_pos hL hN) t f)) ≤
        C*(norm₂ hN _ (Main.mesh_pos hL hN) f)^2) := Main.T4_kato_real hL hT C N0

end
end SLean.Statement


==> anc/lean/SLean/Verification.lean <==
module
public import SLean.Statement
public import SLean.Bridge.WeakUniqueness

#print axioms SLean.Algebra.exact_decomposition
#print axioms SLean.Algebra.boundary_normalization
#print axioms SLean.Algebra.Sdecomp
#print axioms SLean.Algebra.valueResidual_sum
#print axioms SLean.Algebra.slopeResidual_sum
#print axioms SLean.Algebra.leftResidual_sum
#print axioms SLean.Algebra.Sdet
#print axioms SLean.Algebra.assemble_value_row
#print axioms SLean.Algebra.assemble_slope_row
#print axioms SLean.Algebra.assemble_left_row
#print axioms SLean.Algebra.symbol_value
#print axioms SLean.Algebra.symbol_slope
#print axioms SLean.Algebra.symbol_det
#print axioms SLean.Algebra.q_reversal
#print axioms SLean.Algebra.symbolK_exp
#print axioms SLean.Algebra.symbolM_exp
#print axioms SLean.Algebra.bloch_dispersion
#print axioms SLean.Algebra.bloch_dispersion_iff
#print axioms SLean.Algebra.q_exp_dispersion
#print axioms SLean.Algebra.symbol_first_row
#print axioms SLean.Algebra.symbol_kernel
#print axioms SLean.Algebra.mode_value
#print axioms SLean.Algebra.mode_slope
#print axioms SLean.Algebra.exact_mode_value
#print axioms SLean.Algebra.exact_mode_slope
#print axioms SLean.Algebra.mode_left
#print axioms SLean.Analytic.denominator_joint_analytic
#print axioms SLean.Analytic.W_joint_analytic
#print axioms SLean.Analytic.B_joint_analytic
#print axioms SLean.Analytic.deriv_with_stationary_parameter
#print axioms SLean.Analytic.zOuter_ne_zero
#print axioms SLean.Analytic.B_branch_analytic
#print axioms SLean.Analytic.W_branch_analytic
#print axioms SLean.Analytic.bPlus_analytic
#print axioms SLean.Analytic.bMinus_analytic
#print axioms SLean.Analytic.bInner_analytic
#print axioms SLean.Analytic.bOuter_analytic
#print axioms SLean.Analytic.wPlus_analytic
#print axioms SLean.Analytic.wMinus_analytic
#print axioms SLean.Analytic.wInner_analytic
#print axioms SLean.Analytic.wOuter_analytic
#print axioms SLean.Analytic.bPlus_hasDerivAt
#print axioms SLean.Analytic.wPlus_hasDerivAt
#print axioms SLean.Analytic.bInner_hasDerivAt
#print axioms SLean.Analytic.wOuter_hasDerivAt
#print axioms SLean.Analytic.analytic_boundary_decomposition
#print axioms SLean.Analytic.phase_identity
#print axioms SLean.Analytic.normalized_decomposition
#print axioms SLean.Analytic.boundary34_expansion
#print axioms SLean.Analytic.boundary_error_bound
#print axioms SLean.Analytic.companion_exists
#print axioms SLean.Analytic.sigma_analytic
#print axioms SLean.Analytic.sigma_zero
#print axioms SLean.Analytic.sigma_deriv
#print axioms SLean.Analytic.sigma_spec
#print axioms SLean.Analytic.companionCoefficient_complex
#print axioms SLean.Analytic.sigma_second_deriv
#print axioms SLean.Analytic.sigma_taylor
#print axioms SLean.Analytic.zMinus_analytic
#print axioms SLean.Analytic.zMinus_zero
#print axioms SLean.Analytic.zMinus_ne_zero
#print axioms SLean.Analytic.zMinus_root_eventually
#print axioms SLean.Analytic.parameterRoots_root_eventually
#print axioms SLean.Analytic.parameterRoots_injective_eventually
#print axioms SLean.Analytic.xiSequence_nonzero_eventually
#print axioms SLean.Analytic.M3_determinant_interface
#print axioms SLean.Analytic.analytic_power_bound
#print axioms SLean.Analytic.analytic_linear_bound
#print axioms SLean.Analytic.analytic_quadratic_remainder
#print axioms SLean.Analytic.sigma_bounds
#print axioms SLean.Analytic.analytic_implicit_root
#print axioms SLean.Analytic.derivative_bound_inner_disk
#print axioms SLean.Analytic.logarithmicMap_slit
#print axioms SLean.Analytic.logarithmicMap_bound
#print axioms SLean.Analytic.logarithmicMap_analytic
#print axioms SLean.Analytic.logarithmicMap_fixed_iff
#print axioms SLean.Analytic.unique_zero_of_small_analytic_perturbation
#print axioms SLean.Analytic.a_ofReal
#print axioms SLean.Analytic.b_ofReal
#print axioms SLean.Analytic.delta_ofReal
#print axioms SLean.Analytic.opticalC_ofReal
#print axioms SLean.Analytic.opticalC_analytic
#print axioms SLean.Analytic.deriv_ofReal_of_eventuallyEq
#print axioms SLean.Analytic.iteratedDeriv_ofReal_of_eventuallyEq
#print axioms SLean.Analytic.opticalC_star_analytic
#print axioms SLean.Analytic.opticalC_real_eventually
#print axioms SLean.Analytic.F_analytic
#print axioms SLean.Analytic.F_zero
#print axioms SLean.Analytic.F_real_eventually
#print axioms SLean.Analytic.F_iteratedDeriv
#print axioms SLean.Analytic.F_stationary
#print axioms SLean.Analytic.F_curvature
#print axioms SLean.Analytic.F_curvature_ne_zero
#print axioms SLean.Analytic.opticalC_equation
#print axioms SLean.Analytic.eta_analytic
#print axioms SLean.Analytic.eta_zero
#print axioms SLean.Analytic.eta_hasDerivAt
#print axioms SLean.Analytic.zPlus_analytic
#print axioms SLean.Analytic.zPlus_zero
#print axioms SLean.Analytic.zPlus_ne_zero
#print axioms SLean.Analytic.zPlus_hasDerivAt
#print axioms SLean.Analytic.zPlus_root_eventually
#print axioms SLean.Analytic.quadraticCoefficient_real
#print axioms SLean.Analytic.cubic_companion_relation
#print axioms SLean.Analytic.inverse_nat_pow_order
#print axioms SLean.Analytic.ySequence_leading_order
#print axioms SLean.Analytic.xiSequence_second_order
#print axioms SLean.Analytic.xiApproximation_order
#print axioms SLean.Analytic.xiSequence_square_second_order
#print axioms SLean.Analytic.xiSequence_cube_first_order
#print axioms SLean.Analytic.optical_sequence_taylor
#print axioms SLean.Analytic.optical_sequence_expansion
#print axioms SLean.Analytic.eta_sequence_expansion
#print axioms SLean.Analytic.eta_expansion_explicit
#print axioms SLean.Analytic.parameterRoots_analytic
#print axioms SLean.Analytic.parameterRoots_zero_nonzero
#print axioms SLean.Analytic.denominators_nonzero_eventually
#print axioms SLean.Analytic.parameter_factor_eventually
#print axioms SLean.Analytic.boundary_separation_eventually
#print axioms SLean.Analytic.eta_in_certificate_eventually
#print axioms SLean.Analytic.Sparam
#print axioms SLean.Analytic.companion_sequence_quadratic
#print axioms SLean.Analytic.companion_sequence_cubic
#print axioms SLean.Analytic.companion_sequence_first_order
#print axioms SLean.Analytic.phaseCorrection_sequence_order
#print axioms SLean.Analytic.quantizedExponent_order
#print axioms SLean.Analytic.reflection_sequence_remainder
#print axioms SLean.Analytic.exponential_sequence_remainder
#print axioms SLean.Analytic.quantizedExponent_first_order
#print axioms SLean.Analytic.quantization_first_order
#print axioms SLean.Analytic.Szero
#print axioms SLean.Analytic.normalizedError_bound
#print axioms SLean.Analytic.normalizedError_analytic
#print axioms SLean.Analytic.normalizedDeterminant_analytic
#print axioms SLean.Analytic.perturbation_identity
#print axioms SLean.Analytic.exp_phase_bound
#print axioms SLean.Analytic.perturbation_bound
#print axioms SLean.Analytic.quantRadius_pos
#print axioms SLean.Analytic.natCast_complex_ne_zero
#print axioms SLean.Analytic.natCast_real_pos
#print axioms SLean.Analytic.quantXi_norm_le
#print axioms SLean.Analytic.quantXi_mul
#print axioms SLean.Analytic.phase_quantization
#print axioms SLean.Analytic.phaseCorrection_bound
#print axioms SLean.Analytic.zPlus_pow_norm
#print axioms SLean.Analytic.zPlus_pow_inv_norm
#print axioms SLean.Analytic.zPlus_pow_bounds
#print axioms SLean.Analytic.quantized_powers_bound
#print axioms SLean.Analytic.const_div_nat_tendsto
#print axioms SLean.Analytic.geometricTail_le_inv_eventually
#print axioms SLean.Analytic.uniform_perturbation
#print axioms SLean.Analytic.perturbation_zero_iff
#print axioms SLean.Analytic.quantized_zero_exists
#print axioms SLean.Analytic.quartic_factor
#print axioms SLean.Analytic.q_factor
#print axioms SLean.Analytic.bMinus_eq_eventually
#print axioms SLean.Analytic.wMinus_eq_eventually
#print axioms SLean.Analytic.bMinus_hasDerivAt
#print axioms SLean.Analytic.wMinus_hasDerivAt
#print axioms SLean.Analytic.varpiPlus_analytic
#print axioms SLean.Analytic.varpiMinus_analytic
#print axioms SLean.Analytic.varpiPlus_zero
#print axioms SLean.Analytic.varpiMinus_zero
#print axioms SLean.Analytic.varpiPlus_ne_zero
#print axioms SLean.Analytic.reflection_analytic
#print axioms SLean.Analytic.reflection_zero
#print axioms SLean.Analytic.reflection_hasDerivAt
#print axioms SLean.Analytic.Srefl
#print axioms SLean.Analytic.quartic_parameter_analytic
#print axioms SLean.Analytic.inner_branch_exists
#print axioms SLean.Analytic.outer_branch_exists
#print axioms SLean.Analytic.innerBranch_analytic
#print axioms SLean.Analytic.outerBranch_analytic
#print axioms SLean.Analytic.innerBranch_value
#print axioms SLean.Analytic.outerBranch_value
#print axioms SLean.Analytic.zInnerBranch_analytic
#print axioms SLean.Analytic.zOuterBranch_analytic
#print axioms SLean.Analytic.zInnerBranch_zero
#print axioms SLean.Analytic.zOuterBranch_zero
#print axioms SLean.Analytic.zInnerBranch_hasDerivAt
#print axioms SLean.Analytic.zOuterBranch_hasDerivAt
#print axioms SLean.Analytic.inner_root_eventually
#print axioms SLean.Analytic.outer_root_eventually
#print axioms SLean.Analytic.plus_minus_distinct_eventually
#print axioms SLean.Analytic.roots_separated_eventually
#print axioms SLean.Analytic.invOrder_iff
#print axioms SLean.Analytic.invOrder_mul
#print axioms SLean.Analytic.invOrder_pow
#print axioms SLean.Analytic.invOrder_mono
#print axioms SLean.Analytic.inverse_nat_tendsto
#print axioms SLean.Analytic.invOrder_tendsto
#print axioms SLean.Analytic.invOrder_mul_nat
#print axioms SLean.Analytic.invOrder_analytic_remainder
#print axioms SLean.Analytic.geometricTail_order
#print axioms SLean.Analytic.small_perturbation_zero_simple
#print axioms SLean.Analytic.Szero_simple
#print axioms SLean.Analytic.finite_family_local_bound
#print axioms SLean.Analytic.boundaryB_analytic
#print axioms SLean.Analytic.boundaryW_analytic
#print axioms SLean.Analytic.boundaryFamily_continuous
#print axioms SLean.Analytic.localPoint_exists
#print axioms SLean.Analytic.ySequence_spec
#print axioms SLean.Analytic.ySequence_order
#print axioms SLean.Analytic.xiSequence_order
#print axioms SLean.Analytic.xiSequence_tendsto
#print axioms SLean.Analytic.inverse_nat_order
#print axioms SLean.Analytic.xiSequence_leading_order
#print axioms SLean.Analytic.xiSequence_square_order
#print axioms SLean.Analytic.normalizedError_sequence_order
#print axioms SLean.Analytic.quantized_exponential_equation
#print axioms SLean.Algebra.dof_card
#print axioms SLean.Algebra.nodeU_zero
#print axioms SLean.Algebra.nodeU_right
#print axioms SLean.Algebra.nodeW_right
#print axioms SLean.Algebra.nodeU_of_zero
#print axioms SLean.Algebra.nodeW_of_zero
#print axioms SLean.Algebra.elementRow_apply
#print axioms SLean.Algebra.assemble_apply
#print axioms SLean.Algebra.pencil_eq_assemble
#print axioms SLean.Algebra.pencil_value_row
#print axioms SLean.Algebra.pencil_left_row
#print axioms SLean.Algebra.pencil_slope_row
#print axioms SLean.Algebra.nodeU_pack
#print axioms SLean.Algebra.nodeW_pack
#print axioms SLean.Algebra.matrix_equations_iff
#print axioms SLean.Algebra.pack_satisfies_matrix
#print axioms SLean.Bridge.pairing_rows
#print axioms SLean.Bridge.sum_pair_values
#print axioms SLean.Bridge.sum_pair_slopes
#print axioms SLean.Bridge.assembled_pairing
#print axioms SLean.Bridge.cubic_hasDerivAt
#print axioms SLean.Bridge.cubic_hermite
#print axioms SLean.Bridge.segment_derivative
#print axioms SLean.Bridge.uniform_cell_cover
#print axioms SLean.Bridge.spline_piecewiseCubic
#print axioms SLean.Bridge.piecewiseCubic_in_Xh
#print axioms SLean.Bridge.ref_gradient_form
#print axioms SLean.Bridge.ref_hessian_form
#print axioms SLean.Bridge.mass_energy_decomposition
#print axioms SLean.Bridge.gradient_energy_decomposition
#print axioms SLean.Bridge.hessian_energy_decomposition
#print axioms SLean.Bridge.element_inverse_inequality
#print axioms SLean.Bridge.element_mass_nonneg
#print axioms SLean.Bridge.legendreCoeffs_injective
#print axioms SLean.Bridge.element_mass_eq_zero
#print axioms SLean.Bridge.mass_pairing_real
#print axioms SLean.Bridge.energy_smul
#print axioms SLean.Bridge.l2Sq_smul
#print axioms SLean.Bridge.h1Sq_smul
#print axioms SLean.Bridge.eigen_gradient_lower
#print axioms SLean.Bridge.h1Sq_continuous
#print axioms SLean.Bridge.reference_form_modes
#print axioms SLean.Bridge.form_modes
#print axioms SLean.Bridge.gradient_modes
#print axioms SLean.Bridge.hessian_modes
#print axioms SLean.Bridge.form_bound
#print axioms SLean.Bridge.diagonal_form_bound
#print axioms SLean.Bridge.mem_Xh_iff
#print axioms SLean.Bridge.representative_eq
#print axioms SLean.Bridge.function_norm_integrals
#print axioms SLean.Bridge.function_galerkin_weak
#print axioms SLean.Bridge.spline_real
#print axioms SLean.Bridge.cellValue_hasDerivAt
#print axioms SLean.Bridge.cellGrad_hasDerivAt
#print axioms SLean.Bridge.cell_nodal
#print axioms SLean.Bridge.cell_match
#print axioms SLean.Bridge.cell_grad_match
#print axioms SLean.Bridge.spline_hasDerivAt
#print axioms SLean.Bridge.spline_deriv
#print axioms SLean.Bridge.spline_continuous
#print axioms SLean.Bridge.splineGrad_continuous
#print axioms SLean.Bridge.spline_on_cell
#print axioms SLean.Bridge.splineGrad_on_cell
#print axioms SLean.Bridge.spline_second_deriv_on_cell
#print axioms SLean.Bridge.spline_boundary
#print axioms SLean.Bridge.generator_apply
#print axioms SLean.Bridge.mass_generator
#print axioms SLean.Bridge.generator_eigen_iff
#print axioms SLean.Bridge.generator_weak
#print axioms SLean.Bridge.galerkin_on_coefficients
#print axioms SLean.Bridge.galerkin_eigen_iff
#print axioms SLean.Bridge.matrix_eigenpair_function_equivalence
#print axioms SLean.Bridge.complex_reference_change
#print axioms SLean.Bridge.cell_mass
#print axioms SLean.Bridge.cell_form
#print axioms SLean.Bridge.cell_gradient
#print axioms SLean.Bridge.cellHess_continuous
#print axioms SLean.Bridge.spline_mass
#print axioms SLean.Bridge.spline_form_cell
#print axioms SLean.Bridge.spline_form_integrable_cell
#print axioms SLean.Bridge.spline_form
#print axioms SLean.Bridge.elementVector_add
#print axioms SLean.Bridge.elementVector_smul
#print axioms SLean.Bridge.refValue_add
#print axioms SLean.Bridge.refValue_smul
#print axioms SLean.Bridge.joinCells_add
#print axioms SLean.Bridge.joinCells_smul
#print axioms SLean.Bridge.spline_add
#print axioms SLean.Bridge.spline_smul
#print axioms SLean.Bridge.interpolation_injective
#print axioms SLean.Bridge.coefficientEquiv_apply
#print axioms SLean.Bridge.Xh_has_C1_representative
#print axioms SLean.Bridge.cell_hessian
#print axioms SLean.Bridge.spline_hessian_sq
#print axioms SLean.Bridge.inverse_inequality_squared
#print axioms SLean.Bridge.pairing_mass_star
#print axioms SLean.Bridge.globalPairing_add_left
#print axioms SLean.Bridge.globalPairing_add_right
#print axioms SLean.Bridge.globalPairing_smul_left
#print axioms SLean.Bridge.globalPairing_smul_right
#print axioms SLean.Bridge.mass_star
#print axioms SLean.Bridge.massSq_eq_sum
#print axioms SLean.Bridge.massSq_nonneg
#print axioms SLean.Bridge.massSq_eq_zero
#print axioms SLean.Bridge.massNorm_nonneg
#print axioms SLean.Bridge.massNorm_sq
#print axioms SLean.Bridge.massNorm_eq_zero
#print axioms SLean.Bridge.massNorm_smul
#print axioms SLean.Bridge.massNorm_add_le
#print axioms SLean.Bridge.mass_det_ne_zero
#print axioms SLean.Bridge.gradSq_nonneg
#print axioms SLean.Bridge.hessSq_le
#print axioms SLean.Bridge.spline_gradient
#print axioms SLean.Bridge.integral_sq_from_complex
#print axioms SLean.Bridge.l2Sq_integral
#print axioms SLean.Bridge.h1Sq_integral
#print axioms SLean.Bridge.l2Norm_eq_massNorm
#print axioms SLean.Bridge.l2Sq_pos
#print axioms SLean.Bridge.l2Norm_smul
#print axioms SLean.Bridge.paste_eq_left
#print axioms SLean.Bridge.paste_eq_right
#print axioms SLean.Bridge.paste_hasDerivAt
#print axioms SLean.Bridge.paste_continuous
#print axioms SLean.Bridge.joinCells_last
#print axioms SLean.Bridge.joinCells_on_cell
#print axioms SLean.Bridge.joinCells_hasDerivAt
#print axioms SLean.Bridge.joinCells_continuous
#print axioms SLean.Bridge.real_imag_decomposition
#print axioms SLean.Bridge.realPart_real
#print axioms SLean.Bridge.imagPart_real
#print axioms SLean.Bridge.assembled_real
#print axioms SLean.Bridge.mass_real
#print axioms SLean.Bridge.stiffness_real
#print axioms SLean.Bridge.gradient_real
#print axioms SLean.Bridge.mulVec_star
#print axioms SLean.Bridge.generator_star
#print axioms SLean.Bridge.real_energy_split
#print axioms SLean.Bridge.l2Sq_split
#print axioms SLean.Bridge.h1Sq_split
#print axioms SLean.Bridge.realPart_eq
#print axioms SLean.Bridge.imagPart_eq
#print axioms SLean.Bridge.reference_gradient
#print axioms SLean.Bridge.reference_hessian
#print axioms SLean.Bridge.refValue_hasDerivAt
#print axioms SLean.Bridge.refGrad_hasDerivAt
#print axioms SLean.Bridge.ref_nodal
#print axioms SLean.Bridge.refValue_continuous
#print axioms SLean.Bridge.refGrad_continuous
#print axioms SLean.Bridge.refHess_continuous
#print axioms SLean.Bridge.reference_bilinear_integral
#print axioms SLean.Bridge.ref_mass
#print axioms SLean.Bridge.ref_form
#print axioms SLean.Bridge.generator_weak_unique
#print axioms SLean.Cert.beta_data_bounds
#print axioms SLean.Cert.boundary_data_bounds
#print axioms SLean.Cert.denominator_hasDerivAt
#print axioms SLean.Cert.W_hasDerivAt
#print axioms SLean.Cert.B_hasDerivAt
#print axioms SLean.Cert.Wtheta_hasDerivAt
#print axioms SLean.Cert.Btheta_hasDerivAt
#print axioms SLean.Cert.boundary_slope_bounds
#print axioms SLean.Cert.boundary_value_bounds
#print axioms SLean.Cert.certificate_C1
#print axioms SLean.Cert.certificate_C3
#print axioms SLean.Cert.certificate_C4
#print axioms SLean.Cert.norm_lower_ne_zero
#print axioms SLean.Cert.betaStar_bounds
#print axioms SLean.Cert.betaStar_re_pos
#print axioms SLean.Cert.certificate_C5
#print axioms SLean.Cert.betaStar_derivative_formula
#print axioms SLean.Cert.dampingConstant_bounds
#print axioms SLean.Cert.t1_constant_margins
#print axioms SLean.Cert.critical_data_bounds
#print axioms SLean.Cert.critical_endpoint_signs
#print axioms SLean.Cert.exists_critical_c
#print axioms SLean.Cert.cStar_bounds
#print axioms SLean.Cert.cStar_critical
#print axioms SLean.Cert.cStar_unit
#print axioms SLean.Cert.sStar_pos
#print axioms SLean.Cert.cStar_sq_add_sStar_sq
#print axioms SLean.Cert.thetaStar_range
#print axioms SLean.Cert.cos_thetaStar
#print axioms SLean.Cert.sin_thetaStar
#print axioms SLean.Cert.zStar_exp
#print axioms SLean.Cert.zStar_ne_zero
#print axioms SLean.Cert.stationary_elimination
#print axioms SLean.Cert.stationary_relation
#print axioms SLean.Cert.geometry_data_bounds
#print axioms SLean.Cert.enclosed_const
#print axioms SLean.Cert.enclosed_weaken
#print axioms SLean.Cert.enclosed_add
#print axioms SLean.Cert.enclosed_neg
#print axioms SLean.Cert.enclosed_sub
#print axioms SLean.Cert.enclosed_linear
#print axioms SLean.Cert.enclosed_mul
#print axioms SLean.Cert.enclosed_pow_two
#print axioms SLean.Cert.enclosed_pow_three
#print axioms SLean.Cert.enclosed_inv_pos
#print axioms SLean.Cert.enclosed_inv_neg
#print axioms SLean.Cert.enclosed_sq
#print axioms SLean.Cert.enclosed_sqrt
#print axioms SLean.Cert.qZZStar_ne_zero
#print axioms SLean.Cert.quartic_analytic
#print axioms SLean.Cert.qZ_analytic
#print axioms SLean.Cert.qStar_multiplicity_two
#print axioms SLean.Cert.certificate_C2
#print axioms SLean.Cert.a_hasDerivAt
#print axioms SLean.Cert.b_hasDerivAt
#print axioms SLean.Cert.d_hasDerivAt
#print axioms SLean.Cert.delta_differentiable
#print axioms SLean.Cert.optical_differentiable
#print axioms SLean.Cert.optical_equation
#print axioms SLean.Cert.optical_linear_factor
#print axioms SLean.Cert.optical_conditions_eventually
#print axioms SLean.Cert.optical_deriv_formula
#print axioms SLean.Cert.optical_stationary
#print axioms SLean.Cert.g_hasDerivAt_of_stationary
#print axioms SLean.Cert.optical_second_deriv
#print axioms SLean.Cert.optical_curvature_bounds
#print axioms SLean.Cert.optical_curvature_pos
#print axioms SLean.Cert.qZ_conj
#print axioms SLean.Cert.qZ_reversal
#print axioms SLean.Cert.reciprocalConj_simple
#print axioms SLean.Cert.c3_outer_simple
#print axioms SLean.Cert.q_hasDerivAt
#print axioms SLean.Cert.qZ_hasDerivAt
#print axioms SLean.Cert.q_taylor
#print axioms SLean.Cert.q_conj
#print axioms SLean.Cert.etaStar_conj
#print axioms SLean.Cert.qStar_zero
#print axioms SLean.Cert.P_hasDerivAt
#print axioms SLean.Cert.PStar_hasDerivAt_zero
#print axioms SLean.Cert.PStar_zero
#print axioms SLean.Cert.qZStar_zero
#print axioms SLean.Cert.center_residual
#print axioms SLean.Cert.constant_coefficient_ne_zero
#print axioms SLean.Cert.leading_coefficient_ne_zero
#print axioms SLean.Cert.root_ne_zero
#print axioms SLean.Cert.strict_maps_bound
#print axioms SLean.Cert.inner_root_strict
#print axioms SLean.Cert.inner_root_simple
#print axioms SLean.Cert.c3_inner
#print axioms SLean.Cert.reciprocalConj_involutive
#print axioms SLean.Cert.reciprocalConj_norm
#print axioms SLean.Cert.reciprocalConj_root
#print axioms SLean.Cert.reflected_parameter_mem
#print axioms SLean.Cert.c3_outer
#print axioms SLean.Cert.zInner_spec
#print axioms SLean.Cert.zInner_ne_zero
#print axioms SLean.Cert.zOuter_root
#print axioms SLean.Cert.innerCenter_mem
#print axioms SLean.Cert.fixed_point_residual
#print axioms SLean.Cert.zInner_close_center
#print axioms SLean.Cert.zInner_box
#print axioms SLean.Cert.zStar_norm
#print axioms SLean.Cert.zInner_norm_lt
#print axioms SLean.Cert.zOuter_norm_gt
#print axioms SLean.Cert.certified_roots_distinct
#print axioms SLean.Cert.criticalDen_ne_zero
#print axioms SLean.Cert.aStar_pos
#print axioms SLean.Cert.sStar_bounds
#print axioms SLean.Cert.wStar_bounds
#print axioms SLean.Cert.deltaStar_pos
#print axioms SLean.Cert.separation_bounds
#print axioms SLean.Cert.curvature_expression_bounds
#print axioms SLean.Cert.negative_branch_sign
#print axioms SLean.Cert.pStar_zero
#print axioms SLean.Cert.gStar_zero
#print axioms SLean.Cert.optical_thetaStar
#print axioms SLean.Cert.wStar_neg
#print axioms SLean.Cert.omegaStar_bounds
#print axioms SLean.Cert.etaStar_close_center
#print axioms SLean.Cert.etaStar_in_pilot_disk
#print axioms SLean.Cert.critical_neighborhood_in_pilot
#print axioms SLean.Hermite.hasDerivAt_basis
#print axioms SLean.Hermite.hasDerivAt_dBasis
#print axioms SLean.Hermite.nodal_values
#print axioms SLean.Hermite.reference_mass
#print axioms SLean.Hermite.reference_stiffness
#print axioms SLean.Hermite.integratedM_eq
#print axioms SLean.Hermite.integratedK_eq
#print axioms SLean.Hermite.assembled_integratedM
#print axioms SLean.Hermite.assembled_integratedK
#print axioms SLean.Hermite.physical_hasDerivAt
#print axioms SLean.Hermite.physical_deriv
#print axioms SLean.Hermite.physical_second_deriv
#print axioms SLean.Hermite.physical_nodal_values
#print axioms SLean.Hermite.integral_reference_change
#print axioms SLean.Hermite.physical_mass
#print axioms SLean.Hermite.physical_stiffness
#print axioms SLean.Hermite.physicalM_eq
#print axioms SLean.Hermite.physicalK_eq
#print axioms SLean.Hermite.assemble_smul
#print axioms SLean.Hermite.physical_eigen_equation_iff
#print axioms SLean.Main.function_resolvent_to_coefficients
#print axioms SLean.Main.T4_resolvent
#print axioms SLean.Main.T4_crandall_pazy
#print axioms SLean.Main.T4_kato_real
#print axioms SLean.Main.functionEvolution_on_coefficients
#print axioms SLean.Main.functionEvolution_zero
#print axioms SLean.Main.functionEvolution_add
#print axioms SLean.Main.functionKato_on_coefficients
#print axioms SLean.Main.coefficients_real_function
#print axioms SLean.Main.functionKato_integral
#print axioms SLean.Main.S1_finite_time_lower
#print axioms SLean.Main.katoConstant_pos
#print axioms SLean.Main.damping_integral
#print axioms SLean.Main.evolution_h1_eigen
#print axioms SLean.Main.finite_time_kato_lower
#print axioms SLean.Main.etaSequence_tendsto
#print axioms SLean.Main.etaSequence_eigenvalue
#print axioms SLean.Main.damping_remainder_order
#print axioms SLean.Main.dampingSequence_tendsto
#print axioms SLean.Main.frequencySequence_tendsto
#print axioms SLean.Main.T1_matrix
#print axioms SLean.Main.inverse_mesh_power_tendsto
#print axioms SLean.Main.frequency_tendsto_atTop
#print axioms SLean.Main.resolventWeight_nonneg
#print axioms SLean.Main.resolventWeight_frequency_tendsto
#print axioms SLean.Main.eigen_semigroup_lower
#print axioms SLean.Main.no_fixed_time_bound
#print axioms SLean.Main.no_crandall_pazy
#print axioms SLean.Main.no_kato_real
#print axioms SLean.Main.no_kato_complex
#print axioms SLean.Main.resolvent_eigen_obstruction
#print axioms SLean.Main.no_resolvent_decay
#print axioms SLean.Main.mesh_pos
#print axioms SLean.Main.mesh_length
#print axioms SLean.Main.zeta_im
#print axioms SLean.Main.zeta_re
#print axioms SLean.Main.T1_physical
#print axioms SLean.Main.T1_function
#print axioms SLean.Main.evolution_star
#print axioms SLean.Main.evolution_real
#print axioms SLean.Main.evolution_parts
#print axioms SLean.Main.kato_integrable
#print axioms SLean.Main.katoEnergy_split
#print axioms SLean.Main.real_kato_implies_complex
#print axioms SLean.Main.operator_exp_eigenvector
#print axioms SLean.Main.evolution_eigenvector
#print axioms SLean.Main.evolution_zero
#print axioms SLean.Main.evolution_add
#print axioms SLean.Main.evolution_continuous
#print axioms SLean.Main.evolution_hasDerivAt
#print axioms SLean.Main.l2Norm_continuous
#print axioms SLean.Main.functionEvolution_derivative
#print axioms SLean.Pilots.C3.q_coefficients
#print axioms SLean.Pilots.C3.center_norm
#print axioms SLean.Pilots.C3.parameter_norm
#print axioms SLean.Pilots.C3.c0_center
#print axioms SLean.Pilots.C3.c1_center
#print axioms SLean.Pilots.C3.coefficient_bounds
#print axioms SLean.Pilots.C3.c1_ne_zero
#print axioms SLean.Pilots.C3.mem_rootDisk
#print axioms SLean.Pilots.C3.mapsTo
#print axioms SLean.Pilots.C3.power_difference
#print axioms SLean.Pilots.C3.contraction_bound
#print axioms SLean.Pilots.C3.contracting
#print axioms SLean.Pilots.C3.fixedPoint_iff_root
#print axioms SLean.Pilots.C3.unique_inner_root
#print axioms SLean.Pilots.DoubleRoot.exists_normal_coordinate
#print axioms SLean.Pilots.DoubleRoot.quadratic_quotient
#print axioms SLean.Pilots.DoubleRoot.exists_companion_germ
#print axioms SLean.Pilots.DoubleRoot.quotient_bound
#print axioms SLean.Pilots.DoubleRoot.double_root_companion
#print axioms SLean.Pilots.DoubleRoot.exists_coordinate_bounds
#print axioms SLean.Pilots.DoubleRoot.inverse_analytic
#print axioms SLean.Pilots.DoubleRoot.quantitative_companion
#print axioms SLean.Pilots.DoubleRoot.explicit_double_root_companion
#print axioms SLean.Statement.semigroup_zero
#print axioms SLean.Statement.semigroup_add
#print axioms SLean.Statement.semigroup_derivative
#print axioms SLean.Statement.mesh_endpoint
#print axioms SLean.Statement.space_characterization
#print axioms SLean.Statement.norm_identification
#print axioms SLean.Statement.weak_form
#print axioms SLean.Statement.spectral_top
#print axioms SLean.Statement.resolvent_failure
#print axioms SLean.Statement.crandall_pazy_failure
#print axioms SLean.Statement.finite_time_lower
#print axioms SLean.Statement.kato_failure_real

#print axioms SLean.Statement.optical_branch
#print axioms SLean.Statement.spectral_top_explicit


==> anc/lean/axioms.txt <==
# #print axioms output for this source tree (Lean 4.35.0, mathlib 56a005855ea17e0b0958f73ec801ae140b0a1679).
# Part 1: the Audit modules of the total theorem (M10 freeze). A from-scratch compilation of this
# tree gives the same lines. Every line must read [propext, Classical.choice, Quot.sound].

===== CompanionA.Audit =====
'CompanionA.H1_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionA.H1a_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionA.H1a_noCP' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionA.H1b_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionA.nodal_eigenvector' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionA.xN_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionA.generator_xN' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionA.S9_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionA.S9_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionA.S9_family' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionA.phiA_eigen' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionA.ftilA_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionA.ftilA_norm_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionA.fA_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionA.fA_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionA.fA_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionA.phiA_weakNull' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionA.fA_weakNull' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionA.cross_geom' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionA.nodes_sq_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionA.node_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionA.S11_sup' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionA.phiA_rep' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionA.M5_family' depends on axioms: [propext, Classical.choice, Quot.sound]

===== CompanionB.AuditB =====
'CompanionB.H6iii_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.X0T.complete_aux' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.energy_est' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.duh_X0' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.norm_LhL_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.norm_QhL_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.norm_ipH_Dh_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.Dh_eq_PiW_Fg' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.ibp_prim' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.ritz_h1' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.P3' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.LhT_cauchy' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.Lc_tr' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.kato_conv' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.Qdiff_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.QhT_cauchy' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.Qc_tr' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.coeff_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.sol_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.series_isWSol' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.isWSol_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.isWSol_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.Fweak_V1' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.probe_uW' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.probe_mild_integrable' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.probe_Ucal_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.taylor1_h' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.taylor2_h' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.taylor1' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.taylor2' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.taylor12_pointwise' depends on axioms: [propext, Classical.choice, Quot.sound]

===== CompanionC.Audit =====
'CompanionC.psi0_solves' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionC.dual_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionC.generator_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionC.gD_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionC.two_scale' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionC.sup_Sc_psi0' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionC.ip2_Gh' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionC.Gh_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionC.zS_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionC.inverse_load' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionC.zS_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionC.G_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionC.JS_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionC.S20_rate' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionC.weak_bilinear' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionC.grel_S' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionC.TSPi_eq_UL' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionC.TSPi_contraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionC.Tsg_G_comm' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionC.Tsg_G_hasDerivWithinAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionC.duhamel_S21' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionC.S21_rate' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionC.S21_strong' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionC.S21_fixed_t' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionC.probe_ASL_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionC.probe_JS_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionC.probe_Sc_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]

===== CompanionD.Audit =====
'CompanionD.S22_average' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionD.average_cells' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionD.coeff_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionD.cell_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionD.density_unnorm' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionD.E2_asym' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionD.S23_density' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionD.S23_b' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionD.S23_c' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionD.hasDerivAt_mh' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionD.elem_cert_plus' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionD.elem_cert_minus' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionD.bloch_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionD.bloch_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionD.freq_230' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionD.evolution_contract' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionD.resolvent_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionD.S25_resolvent' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionD.GS_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionD.GS_spec_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionD.duhamel_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionD.Oh_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionD.S25' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionD.S25_paper' depends on axioms: [propext, Classical.choice, Quot.sound]

===== CompanionE.AuditE =====
'CompanionE.goalE' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.H3_of_P1' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.H4_of_P1' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.H3a_of_P1' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.H3b_of_P1' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.H3bAt_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.H3c_of_P1' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.H4a_of_P1' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.H4b_of_P1' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.SWell_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.exists_SSol' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.isSSol_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.isSSol_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.S16' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.agmon' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.norm_wdxw_le_eta' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.P2_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.S17_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.S17_fA' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.energy_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.lin_TS' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.lin_T' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.norm_TSPi_fA_sq_near' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.Ucal_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.H6iii_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.probe_TSPi_fA' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.probe_Gh' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.probe_uS_fA' depends on axioms: [propext, Classical.choice, Quot.sound]

===== CompanionF.Audit =====
'CompanionF.Tsg_mem_range' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.YL_mem_range' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.zinf_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.eqOn_Icc_of_toL2_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.smul_pL_not_mem_range' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.bconst_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.PsiT_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.G_Hc_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.Efun_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.G_Efun' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.S28' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.probe_Efun_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.probe_zinf_not_mem_range' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.prodV_ae' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.Gh_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.Gh_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.Gh_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.Bcont_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.Bt_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.sqL2_ae' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.Gh_sq_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.Fh_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.ex_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.hasDerivAt_ex_apply_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.TSPi_of_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.ex_contraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.norm_Lop_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.Qfun_eq_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.norm_Qfun_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.norm_Qop_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.qbounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.radT_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.ucurve_mild' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.ucurve_solves' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.ucurve_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.Qop_Lop' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.series_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.solvesS_of_Icc' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.Fh_lipschitzOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.S30_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.ucurve_solvesS' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.S30_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.S30_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.S30_limit' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.solvesS_of_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionF.probe_S30_limit_hyp' depends on axioms: [propext, Classical.choice, Quot.sound]

===== CompanionFinal.Audit =====
'CompanionFinal.main_theorem' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionFinal.prop318' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionFinal.tails_without_P1' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionFinal.H0_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionA.H1_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.H2_of_P1' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.H3a_of_P1' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.H3c_of_P1' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionE.H4_of_P1' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.H6i_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.H6ii_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.H6iiiV_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.H6iiiAtV_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionFinal.H3bH5V_of_P1' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionFinal.FamilyProps_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.JWt_tendsto_Ainv' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.H5aAt_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.H5aAt_imp_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.H5bAt_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.H5At_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.Lambda_N_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.Lam_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.JW_sub_G' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.H6iii_of_V' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionFinal.H6iiiAt_of_V' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionFinal.H3bH5_of_V' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.KV_eq_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.X0V.complete_aux' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.energy_estV' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.duh_decayV' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.duh_norm_leV' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.norm_LhLV_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.norm_QhLV_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.LhTV_cauchy' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.LcV_tr' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.kato_convV' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.QdiffV_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.QhTV_cauchy' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.QcV_tr' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.sol_tendstoV' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.series_isWSolV' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.uW_eq_seriesV' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.mild_of_eqV' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionB.probe_mild_integrableV' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionFinal.unified_objects' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionFinal.probe_L2_nontrivial' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionFinal.probe_T_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionFinal.wdxw_f0_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionFinal.P2_f0_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionFinal.probe_U_ne_T' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.probe_P1_fixed_N' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.probe_AW_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.probe_G_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]

===== CompanionG.Audit =====
'CompanionG.Gh_eq_GS' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionG.GS_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionG.GS_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionG.GS_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionG.bfrak_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionG.ibp_theta' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionG.dfrak_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionG.pfrak_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionG.zinf_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionG.S24_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionG.S24' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionG.sqV_ftil' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionG.P2S_integrand' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionG.duhamel_gen' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionG.P2S_decomp' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionG.re_close' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionG.C_S_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionG.abs_exp_sub_exp_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionG.P2S_sub_E' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionG.S27_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionG.S27' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionG.probe_bfrak_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionG.probe_zinf_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionG.probe_Efun_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionG.probe_P2S_zero' depends on axioms: [propext, Classical.choice, Quot.sound]

===== CompanionH.AuditH =====
'CompanionH.goalH' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.dfun_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.pfun_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.bconst_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.zfun_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.zinf_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.Efun_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.sqL2_coe' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.P2h_eq_P2S' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.P2h_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.P2h_PiS' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.P2h_fA' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.Gh_sqL2_of_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.Fh_of_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.solvesS_of_isSSol' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.uS_solvesS' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.uS_eq_ucurve' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.uS_limit' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.norm_Efun_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.ftilA_norm_sq_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.S29' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.S29_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.H3bAt_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.H3b_of_H3bH5' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.Ucal_limit' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.Lambda_N_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.Lam_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.H5aAt_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.H5bAt_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.H5At_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.H3bAtE_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.H3bH5_of_P1' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.Abstract.exp_apply_eigen' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.Abstract.compact_weakNull' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.Abstract.expPi_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.Abstract.expPi_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.Abstract.eigen_ineq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.Abstract.semigroup_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.Abstract.semigroup_compact' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.Abstract.prop41a' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.Abstract.prop41b' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.Abstract.liminf_le_of_forall' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.Abstract.prop41b_liminf' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.Abstract.prop41_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.exp_ext_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.expPi_eq_TSPi' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.invPi_eq_JS' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.Tsg_C0' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.JW_compact' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.G_compact' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.Tsg_compact' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.phiN_eigen' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.S8' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.re_zeta_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.xS_weakNull' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.H2_of_prop41' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.phiN_weakNull_of_prop41' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.no_norm_conv' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.probe_H5b_ball' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.probe_Lambda' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.probe_uS_series' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionH.probe_prop41a_hyp' depends on axioms: [propext, Classical.choice, Quot.sound]

===== CompanionPilot.Audit =====
'CompanionPilot.bvp_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.G_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.G_denseRange' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.G2_denseRange' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.wirtinger' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.energy_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.flux_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.second_inverse_inequality' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.TSPi_eigen' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.ipH_AW' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.energy_ineq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.normH_TW_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.probe_AW_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.probe_AW_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.probe_P1_fixed_N' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.probe_G_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.probe_G_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.duhamel_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.GData.est_G2' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.GData.uniform_cauchy' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.Tsg_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.H6ii_conv' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.bForm_G' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.galerkin_orth' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.cell_estimates' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.cea' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.JW_sub_G' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.H6i_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.G_weak_to_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.H6ii_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.Tsg_weak_to_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.eigen_pair_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.phiN_weakNull' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.H2_of_P1' depends on axioms: [propext, Classical.choice, Quot.sound]
'CompanionPilot.pilot_goal' depends on axioms: [propext, Classical.choice, Quot.sound]

# Part 2: other modules of this tree that print axioms (computation package, SLean),
# from the from-scratch compilation of this tree.

===== Companion.Audit =====
'Companion.H0' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.H1' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.H2' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.H3' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.m' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.mp' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.q' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.mode' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.density' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.hermite_basis' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.mode_norm_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.value_partition' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.slope_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.value_product' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.slope_product' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.mixed_product' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.mp_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.hasDerivAt_m' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.integral_mp' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.integral_m_sq_mp' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.integral_value_product_mp' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.integral_slope_product_mp' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.integral_mixed_product_mp' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.integral_density' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.integral_mode_norm_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.integral_density_mp' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.integral_mode_norm_sq_mp' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.cell_constant_closed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.integral_H3_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.slopeN' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.slopeD' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.slopeV' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.slopeStar' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.massPoly' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.weightedPoly' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.cellConstant' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.critical_num_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.slopeN_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.slopeD_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.slope_rational' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.cStar_decimal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.slopeN_derivative_negative' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.hasDerivAt_slopeN' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.slopeN_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.slopeN_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.slopeN_antitone' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.hasDerivAt_slopeD' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.slopeD_derivative_positive' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.slopeD_monotone' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.slopeN_528' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.slopeD_529' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.slopeD_star_negative' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.slopeStar_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.yStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.y_decimal_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.first_factor_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.first_factor_decimal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.second_factor_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.second_factor_decimal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.bracket_product_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.bracket_positive' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.weighted_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.massPoly_positive' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.mode_mass_positive' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.cellConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.complexSlope' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.unit_reciprocal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.complexSlope_real_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.complexSlope_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.bRational' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.bRational_enclosure' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.cellConstant_eq_rational' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.cellConstant_decimal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.rootU' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.rootQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.rootQuartic' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.rootU_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.rootU_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.rootQ_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.rootQuartic_certificate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.rootQuartic_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.rootQ_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.quadratic_a_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.rootQ_unit_circle' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.root_margin' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.quadratic_root_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.roots_unit_circle' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.roots_all_frequencies' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.quadratic_formulas_solve' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.both_roots_all_frequencies' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.integral_H0' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.integral_H1' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.integral_H2' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.integral_H3' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.six_q' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.hasDerivAt_H1' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.hasDerivAt_H2' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.hasDerivAt_H3' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.slope_derivative_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.value_derivative_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.cubic' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.integral_cubic_reference' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.integral_cell_substitution' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.integral_cubic_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.nodal_derivative_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.nodal_first_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.trapezoid_peano_physical' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.trapezoid_peano' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.leftExtension' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.extendedFunction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.leftExtension_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.extension_density_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.extension_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.extension_mass_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.extension_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.extension_constant_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.wStar_below_decimal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.doubled_frequency_margin' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.frequency_230' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.oscillation_198' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.imaginary_margin_32' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.real_margin_15' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.real_margin_15_damping' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.resolvent_margin_15' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.derivative_energy_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.derivative_energy_lower_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.damping_exp_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.kato_time_constant' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.kato_integrated_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'Companion.real_component_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.assemble_value_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.assemble_slope_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.assemble_left_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbol_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbol_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbol_det' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.q_reversal' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbolK_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbolM_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.bloch_dispersion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.bloch_dispersion_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.q_exp_dispersion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbol_first_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbol_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.mode_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.mode_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.exact_mode_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.exact_mode_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.mode_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Dof' does not depend on any axioms
'SLean.Vector' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.valueRow' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.slopeRow' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.nodeU' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.nodeW' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.elementRows' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.elementVector' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.elementRow' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.assemblyRows' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.assemble' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.K' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.pencil' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.IsEigenvalue' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.pack' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.dof_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.elementRow_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.assemble_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.pencil_eq_assemble' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.pencil_value_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.pencil_left_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.pencil_slope_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeU_pack' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeW_pack' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.matrix_equations_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.pack_satisfies_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.denLower' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.denUpper' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.aLower' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.aUpper' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.sLower' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.sUpper' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.wLower' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.wUpper' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.deltaLower' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.deltaUpper' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.separationLower' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.separationUpper' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.w2Lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.w2Upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.branch_signLower' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.branch_signUpper' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.critical_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.aCS' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.bCS' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.deltaCS' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.pCS' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.gCS' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.hCS' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.criticalPolynomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.criticalDen' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.criticalNum' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.criticalRatio' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.cLo' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.cHi' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.critical_endpoint_signs' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.exists_critical_c' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.cStar' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.sStar' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.wStar' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.etaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zStar' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.cStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.cStar_critical' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.cStar_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.sStar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.cStar_sq_add_sStar_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.thetaStar_range' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.cos_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.sin_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zStar_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zStar_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.stationary_elimination' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.stationary_relation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.Enclosed' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_weaken' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_pow_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_pow_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_inv_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_inv_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.criticalDen_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.aStar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.sStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.wStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.deltaStar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.separation_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.curvature_expression_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.negative_branch_sign' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.pStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.gStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.wStar_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.omegaStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.etaStar_close_center' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.etaStar_in_pilot_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.critical_neighborhood_in_pilot' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.elementM' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.elementK' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.elementPencil' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.valueResidual' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.slopeResidual' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.leftResidual' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.q' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.denominator' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.W' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.B' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.dispersionCS' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.P' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.symbolK' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.symbolM' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.symbolPencil' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.blochK' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.blochM' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.basisPoly' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.basis' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.dBasis' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.ddBasis' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.hasDerivAt_basis' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.hasDerivAt_dBasis' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.nodal_values' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.reference_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.reference_stiffness' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.integratedM' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.integratedK' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.integratedM_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.integratedK_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.assembled_integratedM' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.assembled_integratedK' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.center' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.parameterDisk' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.rootDisk' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.c0' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.c1' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.c2' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.c3' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.c4' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.T' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.q_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.center_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.parameter_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.c0_center' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.c1_center' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.coefficient_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.c1_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.mem_rootDisk' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.mapsTo' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.power_difference' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.contraction_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.contracting' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.fixedPoint_iff_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.unique_inner_root' depends on axioms: [propext, Classical.choice, Quot.sound]

===== OrderingError.Spec11.ClassicalProofs.C05 =====
'OrderingError.Spec11.ClassicalProofs.C05_holds' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Algebra.Rows =====
'SLean.Algebra.assemble_value_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.assemble_slope_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.assemble_left_row' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Cert.OpticalGlobal =====
'SLean.Cert.optical_branch_properties' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.CoreVerification =====
'SLean.Algebra.exact_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.boundary_normalization' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.Sdecomp' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.valueResidual_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.slopeResidual_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.leftResidual_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.Sdet' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.assemble_value_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.assemble_slope_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.assemble_left_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbol_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbol_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbol_det' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.q_reversal' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbolK_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbolM_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.bloch_dispersion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.bloch_dispersion_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.q_exp_dispersion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbol_first_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbol_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.mode_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.mode_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.exact_mode_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.exact_mode_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.mode_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.denominator_joint_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.W_joint_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.B_joint_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.deriv_with_stationary_parameter' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zOuter_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.B_branch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.W_branch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.bPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.bMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.bInner_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.bOuter_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.wPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.wMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.wInner_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.wOuter_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.bPlus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.wPlus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.bInner_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.wOuter_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.analytic_boundary_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.phase_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.normalized_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.boundary34_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.boundary_error_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.companion_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.sigma_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.sigma_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.sigma_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.sigma_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.companionCoefficient_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.sigma_second_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.sigma_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zMinus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zMinus_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zMinus_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.parameterRoots_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.parameterRoots_injective_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.xiSequence_nonzero_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.M3_determinant_interface' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.analytic_power_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.analytic_linear_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.analytic_quadratic_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.sigma_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.analytic_implicit_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.derivative_bound_inner_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.logarithmicMap_slit' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.logarithmicMap_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.logarithmicMap_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.logarithmicMap_fixed_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.unique_zero_of_small_analytic_perturbation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.a_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.b_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.delta_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.opticalC_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.opticalC_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.deriv_ofReal_of_eventuallyEq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.iteratedDeriv_ofReal_of_eventuallyEq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.opticalC_star_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.opticalC_real_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.F_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.F_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.F_real_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.F_iteratedDeriv' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.F_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.F_curvature' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.F_curvature_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.opticalC_equation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.eta_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.eta_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.eta_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zPlus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zPlus_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zPlus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zPlus_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quadraticCoefficient_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.cubic_companion_relation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.inverse_nat_pow_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.ySequence_leading_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.xiSequence_second_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.xiApproximation_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.xiSequence_square_second_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.xiSequence_cube_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.optical_sequence_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.optical_sequence_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.eta_sequence_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.eta_expansion_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.parameterRoots_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.parameterRoots_zero_nonzero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.denominators_nonzero_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.parameter_factor_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.boundary_separation_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.eta_in_certificate_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.Sparam' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.companion_sequence_quadratic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.companion_sequence_cubic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.companion_sequence_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.phaseCorrection_sequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quantizedExponent_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.reflection_sequence_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.exponential_sequence_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quantizedExponent_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quantization_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.Szero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.normalizedError_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.normalizedError_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.normalizedDeterminant_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.perturbation_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.exp_phase_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.perturbation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quantRadius_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.natCast_complex_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.natCast_real_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quantXi_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quantXi_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.phase_quantization' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.phaseCorrection_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zPlus_pow_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zPlus_pow_inv_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zPlus_pow_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quantized_powers_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.const_div_nat_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.geometricTail_le_inv_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.uniform_perturbation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.perturbation_zero_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quantized_zero_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quartic_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.q_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.bMinus_eq_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.wMinus_eq_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.bMinus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.wMinus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.varpiPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.varpiMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.varpiPlus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.varpiMinus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.varpiPlus_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.reflection_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.reflection_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.reflection_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.Srefl' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quartic_parameter_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.inner_branch_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.outer_branch_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.innerBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.outerBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.innerBranch_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.outerBranch_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zInnerBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zOuterBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zInnerBranch_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zOuterBranch_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zInnerBranch_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zOuterBranch_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.inner_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.outer_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.plus_minus_distinct_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.roots_separated_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.invOrder_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.invOrder_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.invOrder_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.invOrder_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.inverse_nat_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.invOrder_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.invOrder_mul_nat' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.invOrder_analytic_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.geometricTail_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.small_perturbation_zero_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.Szero_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.finite_family_local_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.boundaryB_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.boundaryW_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.boundaryFamily_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.localPoint_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.ySequence_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.ySequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.xiSequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.xiSequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.inverse_nat_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.xiSequence_leading_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.xiSequence_square_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.normalizedError_sequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quantized_exponential_equation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.dof_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeU_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeU_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeW_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeU_of_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeW_of_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.elementRow_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.assemble_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.pencil_eq_assemble' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.pencil_value_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.pencil_left_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.pencil_slope_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeU_pack' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeW_pack' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.matrix_equations_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.pack_satisfies_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.pairing_rows' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.sum_pair_values' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.sum_pair_slopes' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.assembled_pairing' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cubic_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cubic_hermite' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.segment_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.uniform_cell_cover' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_piecewiseCubic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.piecewiseCubic_in_Xh' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.ref_gradient_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.ref_hessian_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.mass_energy_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.gradient_energy_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.hessian_energy_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.element_inverse_inequality' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.element_mass_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.legendreCoeffs_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.element_mass_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.mass_pairing_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.energy_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.l2Sq_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.h1Sq_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.eigen_gradient_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.h1Sq_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.reference_form_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.form_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.gradient_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.hessian_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.form_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.diagonal_form_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.mem_Xh_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.representative_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.function_norm_integrals' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.function_galerkin_weak' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cellValue_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cellGrad_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cell_nodal' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cell_match' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cell_grad_match' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.splineGrad_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.splineGrad_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_second_deriv_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_boundary' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.generator_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.mass_generator' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.generator_eigen_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.generator_weak' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.galerkin_on_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.galerkin_eigen_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.matrix_eigenpair_function_equivalence' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.complex_reference_change' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cell_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cell_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cell_gradient' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cellHess_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_form_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_form_integrable_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.elementVector_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.elementVector_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.refValue_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.refValue_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.joinCells_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.joinCells_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.interpolation_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.coefficientEquiv_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.Xh_has_C1_representative' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cell_hessian' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_hessian_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.inverse_inequality_squared' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.pairing_mass_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.globalPairing_add_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.globalPairing_add_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.globalPairing_smul_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.globalPairing_smul_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.mass_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.massSq_eq_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.massSq_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.massSq_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.massNorm_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.massNorm_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.massNorm_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.massNorm_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.massNorm_add_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.mass_det_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.gradSq_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.hessSq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_gradient' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.integral_sq_from_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.l2Sq_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.h1Sq_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.l2Norm_eq_massNorm' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.l2Sq_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.l2Norm_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.paste_eq_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.paste_eq_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.paste_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.paste_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.joinCells_last' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.joinCells_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.joinCells_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.joinCells_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.real_imag_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.realPart_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.imagPart_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.assembled_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.mass_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.stiffness_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.gradient_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.mulVec_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.generator_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.real_energy_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.l2Sq_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.h1Sq_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.realPart_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.imagPart_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.reference_gradient' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.reference_hessian' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.refValue_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.refGrad_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.ref_nodal' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.refValue_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.refGrad_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.refHess_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.reference_bilinear_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.ref_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.ref_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.generator_weak_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.beta_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.boundary_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.denominator_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.W_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.B_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.Wtheta_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.Btheta_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.boundary_slope_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.boundary_value_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.certificate_C1' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.certificate_C3' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.certificate_C4' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.norm_lower_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.betaStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.betaStar_re_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.certificate_C5' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.betaStar_derivative_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.dampingConstant_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.t1_constant_margins' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.critical_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.critical_endpoint_signs' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.exists_critical_c' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.cStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.cStar_critical' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.cStar_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.sStar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.cStar_sq_add_sStar_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.thetaStar_range' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.cos_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.sin_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zStar_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zStar_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.stationary_elimination' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.stationary_relation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.geometry_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_weaken' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_pow_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_pow_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_inv_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_inv_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.qZZStar_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.quartic_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.qZ_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.qStar_multiplicity_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.certificate_C2' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.a_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.b_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.d_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.delta_differentiable' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_differentiable' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_equation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_linear_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_conditions_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_deriv_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.g_hasDerivAt_of_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_second_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_curvature_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_curvature_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.qZ_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.qZ_reversal' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.reciprocalConj_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.c3_outer_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.q_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.qZ_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.q_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.q_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.etaStar_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.qStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.P_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.PStar_hasDerivAt_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.PStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.qZStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.center_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.constant_coefficient_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.leading_coefficient_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.root_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.strict_maps_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.inner_root_strict' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.inner_root_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.c3_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.reciprocalConj_involutive' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.reciprocalConj_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.reciprocalConj_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.reflected_parameter_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.c3_outer' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zInner_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zInner_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zOuter_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.innerCenter_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.fixed_point_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zInner_close_center' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zInner_box' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zStar_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zInner_norm_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zOuter_norm_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.certified_roots_distinct' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.criticalDen_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.aStar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.sStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.wStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.deltaStar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.separation_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.curvature_expression_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.negative_branch_sign' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.pStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.gStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.wStar_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.omegaStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.etaStar_close_center' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.etaStar_in_pilot_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.critical_neighborhood_in_pilot' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.hasDerivAt_basis' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.hasDerivAt_dBasis' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.nodal_values' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.reference_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.reference_stiffness' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.integratedM_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.integratedK_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.assembled_integratedM' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.assembled_integratedK' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.physical_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.physical_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.physical_second_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.physical_nodal_values' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.integral_reference_change' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.physical_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.physical_stiffness' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.physicalM_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.physicalK_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.assemble_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.physical_eigen_equation_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.function_resolvent_to_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.T4_resolvent' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.T4_crandall_pazy' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.T4_kato_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.functionEvolution_on_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.functionEvolution_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.functionEvolution_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.functionKato_on_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.coefficients_real_function' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.functionKato_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.S1_finite_time_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.katoConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.damping_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.evolution_h1_eigen' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.finite_time_kato_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.etaSequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.etaSequence_eigenvalue' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.damping_remainder_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.dampingSequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.frequencySequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.T1_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.inverse_mesh_power_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.frequency_tendsto_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.resolventWeight_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.resolventWeight_frequency_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.eigen_semigroup_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.no_fixed_time_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.no_crandall_pazy' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.no_kato_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.no_kato_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.resolvent_eigen_obstruction' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.no_resolvent_decay' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.mesh_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.mesh_length' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.zeta_im' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.zeta_re' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.T1_physical' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.T1_function' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.evolution_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.evolution_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.evolution_parts' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.kato_integrable' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.katoEnergy_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.real_kato_implies_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.operator_exp_eigenvector' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.evolution_eigenvector' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.evolution_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.evolution_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.evolution_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.evolution_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.l2Norm_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.functionEvolution_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.q_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.center_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.parameter_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.c0_center' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.c1_center' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.coefficient_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.c1_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.mem_rootDisk' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.mapsTo' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.power_difference' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.contraction_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.contracting' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.fixedPoint_iff_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.unique_inner_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.exists_normal_coordinate' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.quadratic_quotient' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.exists_companion_germ' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.quotient_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.double_root_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.exists_coordinate_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.inverse_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.quantitative_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.explicit_double_root_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.CoreStatement.semigroup_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.CoreStatement.semigroup_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.CoreStatement.semigroup_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.CoreStatement.mesh_endpoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.CoreStatement.space_characterization' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.CoreStatement.norm_identification' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.CoreStatement.weak_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.CoreStatement.spectral_top' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.CoreStatement.resolvent_failure' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.CoreStatement.crandall_pazy_failure' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.CoreStatement.finite_time_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.CoreStatement.kato_failure_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.CoreStatement.optical_branch' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Audit =====
'SLean.Explicit.spectral_top_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.spectral_top_explicit_first' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Tightening.quant_disk_2048' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Tightening.quant_disk_1024' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Tightening.target512_cubic_majorant_fails' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Bootstrap =====
'SLean.Explicit.Tightening.zero_bootstrap' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.BoundaryDisk =====
'SLean.Explicit.boundaryD_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.boundary_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.reflection_disk' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.CauchyTools =====
'SLean.Explicit.derivative_bound_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.quotient_analytic_on' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.quotient_bound_half' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.CompanionDisk =====
'SLean.Explicit.sigma_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.sigma_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.phase_identity' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Damping =====
'SLean.Explicit.parameter_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Determinant =====
'SLean.Explicit.normalized_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.normalizedDeterminant_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.normalizedError_bound' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.GeometricTail =====
'SLean.Explicit.geometric_tail_fourth' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.OpticalDisk =====
'SLean.Explicit.optical_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.F_analytic_disk' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.OpticalExpansion =====
'SLean.Explicit.optical_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.QuantAsymptotics =====
'SLean.Explicit.quantization_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Quantization =====
'SLean.Explicit.quantized_zero_exists' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.RefinedDamping =====
'SLean.Explicit.Tightening.parameter_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.RefinedOptical =====
'SLean.Explicit.Tightening.optical_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.RefinedQuantization =====
'SLean.Explicit.Tightening.quantization_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.RootBounds =====
'SLean.Explicit.inner_norm_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.outer_norm_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.inner_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.outer_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.RootBranches =====
'SLean.Explicit.inner_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.outer_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.RootDistinct =====
'SLean.Explicit.roots_injective' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.AnalyticBounds =====
'SLean.Explicit.Sharp.quotient_boundary_bound' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.Audit =====
'SLean.Explicit.Sharp.spectral_top_explicit_2048' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.spectral_top_explicit_1024' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.spectral_top_explicit_512' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.spectral_top_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.logReflection_second_tight' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.logReflection_third_tight' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.fixed_real_upper' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.BetaBox =====
'SLean.Explicit.Sharp.beta_box' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.BoundaryDerivativeBox =====
'SLean.Explicit.Sharp.boundary_derivative_box' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.BoundaryDerivatives =====
'SLean.Explicit.Sharp.boundaryLog_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.BoundaryLog =====
'SLean.Explicit.Sharp.logReflection_bound' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.BoundaryNonzero =====
'SLean.Explicit.Sharp.varpi_lower' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.BoundaryParameter =====
'SLean.Explicit.Sharp.boundary_parameter_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.BoundaryParameterCertificate =====
'SLean.Explicit.Sharp.boundary_parameter_certificate' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.BoundaryParameterCertificateCompact =====
'SLean.Explicit.Sharp.boundary_parameter_certificate_compact' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.BoundaryPolynomialBox =====
'SLean.Explicit.Sharp.boundary_polynomial_data' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.BoundaryPolynomials =====
'SLean.Explicit.Sharp.B_difference_factored' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.W_difference_factored' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.BoundaryVariation =====
'SLean.Explicit.Sharp.boundaryLogZ_spatial_difference' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.BoundaryWork =====
'SLean.Explicit.Sharp.boundaryD_lower' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.Coefficients =====
'SLean.Explicit.Sharp.companion_bound' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.CoefficientSigns =====
'SLean.Explicit.Sharp.companion_negative' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.CompanionBounds =====
'SLean.Explicit.Sharp.sigma_corrected' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.sigma_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.CompanionInvolution =====
'SLean.Explicit.Sharp.sigma_third_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.sigma_fourth_quotient' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.Damping1024 =====
'SLean.Explicit.Sharp.parameter_bounds_1024' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.Damping2048 =====
'SLean.Explicit.Sharp.parameter_bounds_2048' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.Damping512 =====
'SLean.Explicit.Sharp.parameter_bounds_512' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.Determinant =====
'SLean.Explicit.Sharp.normalized_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.normalizedError_bound' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.Expansion.Audit =====
'SLean.Explicit.Sharp.Expansion.square_expansion_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.Expansion.cubic_expansion_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.Expansion.optical_model_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.Expansion.fixed_optical_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.Expansion.sequence_optical_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.Expansion.optical_model_re' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.Expansion.optical_model_im' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.Expansion.sequence_optical_re_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.Expansion.physical_expansions' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.Expansion.fixed_data' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.Expansion.displacement_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.Expansion.square_difference_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.Expansion.companion_quadratic_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.Expansion.companion_leading_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.Expansion.reflection_leading_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.Expansion.fixed_point_leading_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.Expansion.spectral_top_with_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.Expansion.Optical =====
'SLean.Explicit.Sharp.Expansion.optical_model_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.Expansion.sequence_optical_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.Expansion.Physical =====
'SLean.Explicit.Sharp.Expansion.physical_expansions' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.Expansion.Quantitative =====
'SLean.Explicit.Sharp.Expansion.fixed_point_leading_error' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.Expansion.Statement =====
'SLean.Explicit.Sharp.Expansion.spectral_top_with_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.Horner1024 =====
'SLean.Explicit.Sharp.horner_upper_1024' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.Horner512 =====
'SLean.Explicit.Sharp.horner_upper_512' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.ImaginaryRemainder =====
'SLean.Explicit.Sharp.F_fourth_im' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.sigma_fourth_im' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.OpticalBox =====
'SLean.Explicit.Sharp.optical_box' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.OpticalCubicBounds =====
'SLean.Explicit.Sharp.F_cubic_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.OpticalDenomVariation =====
'SLean.Explicit.Sharp.opticalDenom_variation' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.OpticalDomain =====
'SLean.Explicit.Sharp.optical_domain' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.F_analytic_wide' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.OpticalRemainderTight =====
'SLean.Explicit.Sharp.F_fourth_im_tight' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.OpticalResidual =====
'SLean.Explicit.Sharp.stationary_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.eta_quadratic' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.OpticalThird =====
'SLean.Explicit.Sharp.optical_third_identity' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.ProductBounds =====
'SLean.Explicit.Sharp.roots_middle_near' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.ProductBox =====
'SLean.Explicit.Sharp.product_slope_bound' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.ProductDefinitions =====
'SLean.Explicit.Sharp.product_secant' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.QuantBootstrap =====
'SLean.Explicit.Sharp.fixed_bootstrap' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.QuantBounds =====
'SLean.Explicit.Sharp.quant_error' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.Quantization =====
'SLean.Explicit.Sharp.quantized_zero_exists' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.QuantRealTight =====
'SLean.Explicit.Sharp.fixed_real_upper' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.QuantTools =====
'SLean.Explicit.Sharp.analytic_fixed_point' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.geometric_sixth' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.RealStructure =====
'SLean.Explicit.Sharp.F_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.sigma_real' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.ReflectionJets =====
'SLean.Explicit.Sharp.logReflection_second' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.logReflection_third_quotient' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.ReflectionLog =====
'SLean.Explicit.Sharp.reflection_eq_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.logReflection_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.ReflectionRemainder =====
'SLean.Explicit.Sharp.logReflection_third_tight' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.RootBox =====
'SLean.Explicit.Sharp.inner_parameter_data' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.RootDistinct =====
'SLean.Explicit.Sharp.roots_injective' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.RootSymmetry =====
'SLean.Explicit.Sharp.outer_inverse_variation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.inner_secant' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.RootVariation =====
'SLean.Explicit.Sharp.inner_variation' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.ScaledAlgebra =====
'SLean.Explicit.Sharp.scaled_quant_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.scaled_optical_identity' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.ScaledBootstrap =====
'SLean.Explicit.Sharp.scaled_V_bootstrap' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.scaled_quant_error_tight' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.ScaledBounds =====
'SLean.Explicit.Sharp.scaled_quant_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.scaled_optical_error' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.ScaledBox2048 =====
'SLean.Explicit.Sharp.scaled_V_box_2048' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.scaled_optical_box_2048' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.ScaledBox512 =====
'SLean.Explicit.Sharp.scaled_V_box_512' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.Sequence =====
'SLean.Explicit.Sharp.eigenvalue_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.Statement =====
'SLean.Explicit.Sharp.spectral_top_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.Statement1024 =====
'SLean.Explicit.Sharp.spectral_top_explicit_1024' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.Statement2048 =====
'SLean.Explicit.Sharp.spectral_top_explicit_2048' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.Statement512 =====
'SLean.Explicit.Sharp.spectral_top_explicit_512' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.TaylorJets =====
'SLean.Explicit.Sharp.F_fourth_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.sigma_third_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.Trig =====
'SLean.Explicit.Sharp.trig_quadratic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.trig_shift_small' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.UniformData =====
'SLean.Explicit.Sharp.roots_work' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Sharp.WideBranches =====
'SLean.Explicit.Sharp.roots_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.roots_analytic_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.roots_factor' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.SharpCoefficients =====
'SLean.Explicit.Tightening.beta_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Tightening.companion_coefficient_norm' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Statement =====
'SLean.Explicit.spectral_top_explicit_first' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.spectral_top_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.Target1024 =====
'SLean.Explicit.Tightening.quant_disk_1024' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.TargetAudit =====
'SLean.Explicit.Tightening.target512_cubic_majorant_fails' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.TaylorBounds =====
'SLean.Explicit.taylor_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.variation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.quadratic_bound' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.UniformData =====
'SLean.Explicit.reflection_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.roots_work' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.VietaBranches =====
'SLean.Explicit.roots_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.roots_analytic_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.roots_factor' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.WideOptical =====
'SLean.Explicit.Tightening.optical_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Tightening.F_analytic_disk' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Explicit.WideParameter =====
'SLean.Explicit.Tightening.quant_disk_2048' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.M0Bench =====
'SLean.M0Bench.arithmetic_64_rat' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.arithmetic_64_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.nearby_64_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.arithmetic_200_rat' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.arithmetic_200_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.nearby_200_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.arithmetic_1024_rat' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.arithmetic_1024_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.nearby_1024_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.arithmetic_4096_rat' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.arithmetic_4096_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.nearby_4096_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_00' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_01' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_02' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_03' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_04' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_05' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_06' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_07' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_08' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_09' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_10' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_11' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_12' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_13' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_14' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_15' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_16' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_17' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_18' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_19' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_20' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_21' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_22' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_23' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_24' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_25' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_26' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_27' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_28' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0Bench.batch200_29' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.M0Survey =====
'SLean.M0.sqrt_analytic_at' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0.pi_sanity' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.M0.analytic_implicit_probe' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.M1 =====
'SLean.Algebra.dof_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeU_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeU_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeW_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeU_of_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeW_of_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.elementRow_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.assemble_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.pencil_eq_assemble' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.pencil_value_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.pencil_left_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.pencil_slope_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeU_pack' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeW_pack' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.matrix_equations_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.pack_satisfies_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.exact_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.boundary_normalization' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.Sdecomp' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.valueResidual_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.slopeResidual_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.leftResidual_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.Sdet' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeU_at_dof' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeW_at_dof' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.pack_nodes' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.Sexp' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.assemble_value_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.assemble_slope_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.assemble_left_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbol_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbol_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbol_det' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.q_reversal' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbolK_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbolM_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.bloch_dispersion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.bloch_dispersion_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.q_exp_dispersion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbol_first_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbol_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.mode_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.mode_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.exact_mode_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.exact_mode_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.mode_left' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.M1Complete =====
'SLean.Algebra.dof_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeU_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeU_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeW_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeU_of_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeW_of_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.elementRow_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.assemble_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.pencil_eq_assemble' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.pencil_value_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.pencil_left_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.pencil_slope_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeU_pack' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeW_pack' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.matrix_equations_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.pack_satisfies_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.exact_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.boundary_normalization' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.Sdecomp' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.valueResidual_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.slopeResidual_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.leftResidual_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.Sdet' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeU_at_dof' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeW_at_dof' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.pack_nodes' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.Sexp' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.assemble_value_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.assemble_slope_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.assemble_left_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbol_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbol_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbol_det' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.q_reversal' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbolK_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbolM_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.bloch_dispersion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.bloch_dispersion_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.q_exp_dispersion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbol_first_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbol_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.mode_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.mode_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.exact_mode_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.exact_mode_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.mode_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.hasDerivAt_basis' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.hasDerivAt_dBasis' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.nodal_values' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.reference_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.reference_stiffness' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.integratedM_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.integratedK_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.assembled_integratedM' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.assembled_integratedK' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.physical_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.physical_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.physical_second_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.physical_nodal_values' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.integral_reference_change' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.physical_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.physical_stiffness' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.physicalM_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.physicalK_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.assemble_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.physical_eigen_equation_iff' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.M2 =====
'SLean.Cert.beta_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.boundary_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.denominator_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.W_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.B_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.Wtheta_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.Btheta_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.boundary_slope_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.boundary_value_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.certificate_C1' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.certificate_C3' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.certificate_C4' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.norm_lower_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.betaStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.betaStar_re_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.certificate_C5' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.betaStar_derivative_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.dampingConstant_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.t1_constant_margins' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.critical_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.critical_endpoint_signs' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.exists_critical_c' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.cStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.cStar_critical' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.cStar_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.sStar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.cStar_sq_add_sStar_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.thetaStar_range' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.cos_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.sin_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zStar_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zStar_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.stationary_elimination' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.stationary_relation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.geometry_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_weaken' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_pow_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_pow_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_inv_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_inv_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.qZZStar_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.quartic_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.qZ_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.qStar_multiplicity_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.certificate_C2' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.a_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.b_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.d_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.delta_differentiable' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_differentiable' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_equation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_linear_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_conditions_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_deriv_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.g_hasDerivAt_of_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_second_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_curvature_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_curvature_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.qZ_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.qZ_reversal' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.reciprocalConj_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.c3_outer_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.q_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.qZ_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.q_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.q_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.etaStar_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.qStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.P_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.PStar_hasDerivAt_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.PStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.qZStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.center_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.constant_coefficient_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.leading_coefficient_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.root_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.strict_maps_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.inner_root_strict' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.inner_root_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.c3_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.reciprocalConj_involutive' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.reciprocalConj_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.reciprocalConj_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.reflected_parameter_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.c3_outer' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zInner_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zInner_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zOuter_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.innerCenter_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.fixed_point_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zInner_close_center' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zInner_box' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zStar_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zInner_norm_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zOuter_norm_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.certified_roots_distinct' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.criticalDen_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.aStar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.sStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.wStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.deltaStar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.separation_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.curvature_expression_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.negative_branch_sign' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.pStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.gStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.wStar_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.omegaStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.etaStar_close_center' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.etaStar_in_pilot_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.critical_neighborhood_in_pilot' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.M3 =====
'SLean.Analytic.denominator_joint_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.W_joint_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.B_joint_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.deriv_with_stationary_parameter' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zOuter_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.B_branch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.W_branch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.bPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.bMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.bInner_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.bOuter_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.wPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.wMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.wInner_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.wOuter_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.bPlus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.wPlus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.bInner_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.wOuter_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.analytic_boundary_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.phase_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.normalized_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.boundary34_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.boundary_error_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.companion_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.sigma_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.sigma_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.sigma_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.sigma_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.companionCoefficient_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.sigma_second_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.sigma_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zMinus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zMinus_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zMinus_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.parameterRoots_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.parameterRoots_injective_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.xiSequence_nonzero_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.M3_determinant_interface' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.analytic_power_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.analytic_linear_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.analytic_quadratic_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.sigma_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.analytic_implicit_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.derivative_bound_inner_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.logarithmicMap_slit' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.logarithmicMap_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.logarithmicMap_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.logarithmicMap_fixed_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.unique_zero_of_small_analytic_perturbation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.a_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.b_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.delta_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.opticalC_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.opticalC_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.deriv_ofReal_of_eventuallyEq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.iteratedDeriv_ofReal_of_eventuallyEq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.opticalC_star_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.opticalC_real_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.F_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.F_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.F_real_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.F_iteratedDeriv' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.F_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.F_curvature' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.F_curvature_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.opticalC_equation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.eta_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.eta_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.eta_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zPlus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zPlus_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zPlus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zPlus_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quadraticCoefficient_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.cubic_companion_relation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.inverse_nat_pow_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.ySequence_leading_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.xiSequence_second_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.xiApproximation_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.xiSequence_square_second_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.xiSequence_cube_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.optical_sequence_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.optical_sequence_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.eta_sequence_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.eta_expansion_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.parameterRoots_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.parameterRoots_zero_nonzero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.denominators_nonzero_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.parameter_factor_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.boundary_separation_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.eta_in_certificate_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.Sparam' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.companion_sequence_quadratic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.companion_sequence_cubic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.companion_sequence_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.phaseCorrection_sequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quantizedExponent_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.reflection_sequence_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.exponential_sequence_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quantizedExponent_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quantization_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.Szero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.normalizedError_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.normalizedError_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.normalizedDeterminant_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.perturbation_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.exp_phase_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.perturbation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.const_div_nat_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.geometricTail_le_inv_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.uniform_perturbation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.perturbation_zero_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quantized_zero_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quantRadius_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.natCast_complex_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.natCast_real_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quantXi_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quantXi_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.phase_quantization' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.phaseCorrection_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zPlus_pow_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zPlus_pow_inv_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zPlus_pow_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quantized_powers_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quartic_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.q_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.bMinus_eq_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.wMinus_eq_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.bMinus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.wMinus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.varpiPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.varpiMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.varpiPlus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.varpiMinus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.varpiPlus_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.reflection_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.reflection_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.reflection_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.Srefl' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quartic_parameter_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.inner_branch_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.outer_branch_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.innerBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.outerBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.innerBranch_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.outerBranch_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zInnerBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zOuterBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zInnerBranch_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zOuterBranch_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zInnerBranch_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zOuterBranch_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.inner_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.outer_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.plus_minus_distinct_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.roots_separated_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.invOrder_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.invOrder_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.invOrder_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.invOrder_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.inverse_nat_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.invOrder_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.invOrder_mul_nat' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.invOrder_analytic_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.geometricTail_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.small_perturbation_zero_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.Szero_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.finite_family_local_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.boundaryB_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.boundaryW_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.boundaryFamily_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.localPoint_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.ySequence_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.ySequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.xiSequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.xiSequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.inverse_nat_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.xiSequence_leading_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.xiSequence_square_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.normalizedError_sequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quantized_exponential_equation' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.M4 =====
'SLean.Bridge.pairing_rows' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.sum_pair_values' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.sum_pair_slopes' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.assembled_pairing' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cubic_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cubic_hermite' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.segment_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.uniform_cell_cover' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_piecewiseCubic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.piecewiseCubic_in_Xh' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.ref_gradient_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.ref_hessian_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.mass_energy_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.gradient_energy_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.hessian_energy_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.element_inverse_inequality' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.element_mass_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.legendreCoeffs_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.element_mass_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.mass_pairing_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.energy_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.l2Sq_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.h1Sq_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.eigen_gradient_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.h1Sq_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.reference_form_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.form_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.gradient_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.hessian_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.form_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.diagonal_form_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cellValue_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cellGrad_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cell_nodal' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cell_match' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cell_grad_match' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.splineGrad_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.splineGrad_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_second_deriv_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_boundary' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.mem_Xh_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.representative_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.function_norm_integrals' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.function_galerkin_weak' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.generator_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.mass_generator' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.generator_eigen_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.generator_weak' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.galerkin_on_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.galerkin_eigen_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.matrix_eigenpair_function_equivalence' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.complex_reference_change' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cell_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cell_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cell_gradient' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cellHess_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_form_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_form_integrable_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.elementVector_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.elementVector_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.refValue_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.refValue_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.joinCells_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.joinCells_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.interpolation_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.coefficientEquiv_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.Xh_has_C1_representative' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cell_hessian' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_hessian_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.inverse_inequality_squared' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.pairing_mass_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.globalPairing_add_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.globalPairing_add_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.globalPairing_smul_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.globalPairing_smul_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.mass_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.massSq_eq_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.massSq_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.massSq_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.massNorm_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.massNorm_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.massNorm_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.massNorm_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.massNorm_add_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.mass_det_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.gradSq_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.hessSq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_gradient' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.integral_sq_from_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.l2Sq_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.h1Sq_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.l2Norm_eq_massNorm' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.l2Sq_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.l2Norm_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.paste_eq_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.paste_eq_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.paste_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.paste_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.joinCells_last' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.joinCells_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.joinCells_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.joinCells_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.real_imag_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.realPart_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.imagPart_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.assembled_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.mass_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.stiffness_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.gradient_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.mulVec_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.generator_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.real_energy_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.l2Sq_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.h1Sq_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.realPart_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.imagPart_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.reference_gradient' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.reference_hessian' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.refValue_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.refGrad_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.ref_nodal' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.refValue_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.refGrad_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.refHess_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.reference_bilinear_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.ref_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.ref_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.generator_weak_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.function_resolvent_to_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.T4_resolvent' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.T4_crandall_pazy' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.T4_kato_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.functionEvolution_on_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.functionEvolution_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.functionEvolution_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.functionKato_on_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.coefficients_real_function' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.functionKato_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.S1_finite_time_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.katoConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.damping_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.evolution_h1_eigen' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.finite_time_kato_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.etaSequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.etaSequence_eigenvalue' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.damping_remainder_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.dampingSequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.frequencySequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.T1_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.inverse_mesh_power_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.frequency_tendsto_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.resolventWeight_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.resolventWeight_frequency_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.eigen_semigroup_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.no_fixed_time_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.no_crandall_pazy' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.no_kato_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.no_kato_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.resolvent_eigen_obstruction' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.no_resolvent_decay' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.mesh_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.mesh_length' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.zeta_im' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.zeta_re' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.T1_physical' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.T1_function' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.evolution_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.evolution_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.evolution_parts' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.kato_integrable' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.katoEnergy_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.real_kato_implies_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.operator_exp_eigenvector' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.evolution_eigenvector' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.evolution_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.evolution_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.evolution_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.mesh_endpoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.space_characterization' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.norm_identification' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.weak_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.spectral_top' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.resolvent_failure' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.crandall_pazy_failure' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.finite_time_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.kato_failure_real' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Pilots.C3 =====
'SLean.Pilots.C3.coefficient_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.mapsTo' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.contraction_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.unique_inner_root' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Pilots.DoubleRoot =====
'SLean.Pilots.DoubleRoot.exists_normal_coordinate' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.exists_companion_germ' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.double_root_companion' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Pilots.DoubleRootBounds =====
'SLean.Pilots.DoubleRoot.exists_coordinate_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.inverse_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.quantitative_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.explicit_double_root_companion' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Pilots =====
'SLean.Pilots.C3.q_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.center_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.parameter_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.c0_center' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.c1_center' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.coefficient_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.c1_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.mem_rootDisk' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.mapsTo' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.power_difference' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.contraction_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.contracting' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.fixedPoint_iff_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.unique_inner_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.exists_normal_coordinate' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.quadratic_quotient' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.exists_companion_germ' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.quotient_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.double_root_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.exists_coordinate_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.inverse_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.quantitative_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.explicit_double_root_companion' depends on axioms: [propext, Classical.choice, Quot.sound]

===== SLean.Verification =====
'SLean.Algebra.exact_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.boundary_normalization' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.Sdecomp' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.valueResidual_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.slopeResidual_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.leftResidual_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.Sdet' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.assemble_value_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.assemble_slope_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.assemble_left_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbol_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbol_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbol_det' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.q_reversal' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbolK_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbolM_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.bloch_dispersion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.bloch_dispersion_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.q_exp_dispersion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbol_first_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.symbol_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.mode_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.mode_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.exact_mode_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.exact_mode_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.mode_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.denominator_joint_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.W_joint_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.B_joint_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.deriv_with_stationary_parameter' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zOuter_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.B_branch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.W_branch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.bPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.bMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.bInner_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.bOuter_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.wPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.wMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.wInner_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.wOuter_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.bPlus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.wPlus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.bInner_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.wOuter_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.analytic_boundary_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.phase_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.normalized_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.boundary34_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.boundary_error_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.companion_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.sigma_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.sigma_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.sigma_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.sigma_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.companionCoefficient_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.sigma_second_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.sigma_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zMinus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zMinus_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zMinus_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.parameterRoots_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.parameterRoots_injective_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.xiSequence_nonzero_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.M3_determinant_interface' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.analytic_power_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.analytic_linear_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.analytic_quadratic_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.sigma_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.analytic_implicit_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.derivative_bound_inner_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.logarithmicMap_slit' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.logarithmicMap_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.logarithmicMap_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.logarithmicMap_fixed_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.unique_zero_of_small_analytic_perturbation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.a_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.b_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.delta_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.opticalC_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.opticalC_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.deriv_ofReal_of_eventuallyEq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.iteratedDeriv_ofReal_of_eventuallyEq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.opticalC_star_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.opticalC_real_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.F_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.F_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.F_real_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.F_iteratedDeriv' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.F_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.F_curvature' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.F_curvature_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.opticalC_equation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.eta_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.eta_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.eta_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zPlus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zPlus_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zPlus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zPlus_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quadraticCoefficient_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.cubic_companion_relation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.inverse_nat_pow_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.ySequence_leading_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.xiSequence_second_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.xiApproximation_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.xiSequence_square_second_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.xiSequence_cube_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.optical_sequence_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.optical_sequence_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.eta_sequence_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.eta_expansion_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.parameterRoots_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.parameterRoots_zero_nonzero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.denominators_nonzero_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.parameter_factor_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.boundary_separation_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.eta_in_certificate_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.Sparam' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.companion_sequence_quadratic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.companion_sequence_cubic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.companion_sequence_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.phaseCorrection_sequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quantizedExponent_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.reflection_sequence_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.exponential_sequence_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quantizedExponent_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quantization_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.Szero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.normalizedError_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.normalizedError_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.normalizedDeterminant_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.perturbation_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.exp_phase_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.perturbation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quantRadius_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.natCast_complex_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.natCast_real_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quantXi_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quantXi_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.phase_quantization' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.phaseCorrection_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zPlus_pow_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zPlus_pow_inv_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zPlus_pow_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quantized_powers_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.const_div_nat_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.geometricTail_le_inv_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.uniform_perturbation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.perturbation_zero_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quantized_zero_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quartic_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.q_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.bMinus_eq_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.wMinus_eq_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.bMinus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.wMinus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.varpiPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.varpiMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.varpiPlus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.varpiMinus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.varpiPlus_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.reflection_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.reflection_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.reflection_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.Srefl' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quartic_parameter_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.inner_branch_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.outer_branch_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.innerBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.outerBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.innerBranch_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.outerBranch_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zInnerBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zOuterBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zInnerBranch_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zOuterBranch_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zInnerBranch_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.zOuterBranch_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.inner_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.outer_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.plus_minus_distinct_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.roots_separated_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.invOrder_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.invOrder_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.invOrder_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.invOrder_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.inverse_nat_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.invOrder_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.invOrder_mul_nat' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.invOrder_analytic_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.geometricTail_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.small_perturbation_zero_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.Szero_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.finite_family_local_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.boundaryB_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.boundaryW_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.boundaryFamily_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.localPoint_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.ySequence_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.ySequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.xiSequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.xiSequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.inverse_nat_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.xiSequence_leading_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.xiSequence_square_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.normalizedError_sequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Analytic.quantized_exponential_equation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.dof_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeU_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeU_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeW_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeU_of_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeW_of_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.elementRow_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.assemble_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.pencil_eq_assemble' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.pencil_value_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.pencil_left_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.pencil_slope_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeU_pack' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.nodeW_pack' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.matrix_equations_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Algebra.pack_satisfies_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.pairing_rows' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.sum_pair_values' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.sum_pair_slopes' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.assembled_pairing' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cubic_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cubic_hermite' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.segment_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.uniform_cell_cover' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_piecewiseCubic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.piecewiseCubic_in_Xh' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.ref_gradient_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.ref_hessian_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.mass_energy_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.gradient_energy_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.hessian_energy_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.element_inverse_inequality' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.element_mass_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.legendreCoeffs_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.element_mass_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.mass_pairing_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.energy_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.l2Sq_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.h1Sq_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.eigen_gradient_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.h1Sq_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.reference_form_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.form_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.gradient_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.hessian_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.form_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.diagonal_form_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.mem_Xh_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.representative_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.function_norm_integrals' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.function_galerkin_weak' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cellValue_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cellGrad_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cell_nodal' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cell_match' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cell_grad_match' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.splineGrad_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.splineGrad_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_second_deriv_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_boundary' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.generator_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.mass_generator' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.generator_eigen_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.generator_weak' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.galerkin_on_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.galerkin_eigen_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.matrix_eigenpair_function_equivalence' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.complex_reference_change' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cell_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cell_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cell_gradient' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cellHess_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_form_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_form_integrable_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.elementVector_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.elementVector_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.refValue_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.refValue_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.joinCells_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.joinCells_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.interpolation_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.coefficientEquiv_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.Xh_has_C1_representative' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.cell_hessian' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_hessian_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.inverse_inequality_squared' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.pairing_mass_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.globalPairing_add_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.globalPairing_add_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.globalPairing_smul_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.globalPairing_smul_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.mass_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.massSq_eq_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.massSq_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.massSq_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.massNorm_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.massNorm_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.massNorm_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.massNorm_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.massNorm_add_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.mass_det_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.gradSq_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.hessSq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.spline_gradient' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.integral_sq_from_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.l2Sq_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.h1Sq_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.l2Norm_eq_massNorm' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.l2Sq_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.l2Norm_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.paste_eq_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.paste_eq_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.paste_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.paste_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.joinCells_last' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.joinCells_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.joinCells_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.joinCells_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.real_imag_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.realPart_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.imagPart_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.assembled_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.mass_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.stiffness_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.gradient_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.mulVec_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.generator_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.real_energy_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.l2Sq_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.h1Sq_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.realPart_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.imagPart_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.reference_gradient' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.reference_hessian' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.refValue_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.refGrad_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.ref_nodal' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.refValue_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.refGrad_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.refHess_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.reference_bilinear_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.ref_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.ref_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Bridge.generator_weak_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.beta_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.boundary_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.denominator_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.W_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.B_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.Wtheta_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.Btheta_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.boundary_slope_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.boundary_value_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.certificate_C1' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.certificate_C3' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.certificate_C4' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.norm_lower_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.betaStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.betaStar_re_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.certificate_C5' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.betaStar_derivative_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.dampingConstant_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.t1_constant_margins' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.critical_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.critical_endpoint_signs' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.exists_critical_c' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.cStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.cStar_critical' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.cStar_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.sStar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.cStar_sq_add_sStar_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.thetaStar_range' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.cos_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.sin_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zStar_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zStar_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.stationary_elimination' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.stationary_relation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.geometry_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_weaken' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_pow_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_pow_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_inv_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_inv_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.enclosed_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.qZZStar_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.quartic_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.qZ_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.qStar_multiplicity_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.certificate_C2' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.a_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.b_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.d_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.delta_differentiable' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_differentiable' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_equation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_linear_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_conditions_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_deriv_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.g_hasDerivAt_of_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_second_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_curvature_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_curvature_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.qZ_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.qZ_reversal' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.reciprocalConj_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.c3_outer_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.q_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.qZ_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.q_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.q_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.etaStar_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.qStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.P_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.PStar_hasDerivAt_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.PStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.qZStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.center_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.constant_coefficient_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.leading_coefficient_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.root_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.strict_maps_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.inner_root_strict' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.inner_root_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.c3_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.reciprocalConj_involutive' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.reciprocalConj_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.reciprocalConj_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.reflected_parameter_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.c3_outer' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zInner_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zInner_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zOuter_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.innerCenter_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.fixed_point_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zInner_close_center' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zInner_box' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zStar_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zInner_norm_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.zOuter_norm_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.certified_roots_distinct' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.criticalDen_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.aStar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.sStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.wStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.deltaStar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.separation_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.curvature_expression_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.negative_branch_sign' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.pStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.gStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.wStar_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.omegaStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.etaStar_close_center' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.etaStar_in_pilot_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.critical_neighborhood_in_pilot' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.hasDerivAt_basis' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.hasDerivAt_dBasis' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.nodal_values' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.reference_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.reference_stiffness' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.integratedM_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.integratedK_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.assembled_integratedM' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.assembled_integratedK' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.physical_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.physical_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.physical_second_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.physical_nodal_values' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.integral_reference_change' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.physical_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.physical_stiffness' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.physicalM_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.physicalK_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.assemble_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Hermite.physical_eigen_equation_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.function_resolvent_to_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.T4_resolvent' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.T4_crandall_pazy' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.T4_kato_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.functionEvolution_on_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.functionEvolution_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.functionEvolution_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.functionKato_on_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.coefficients_real_function' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.functionKato_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.S1_finite_time_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.katoConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.damping_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.evolution_h1_eigen' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.finite_time_kato_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.etaSequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.etaSequence_eigenvalue' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.damping_remainder_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.dampingSequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.frequencySequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.T1_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.inverse_mesh_power_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.frequency_tendsto_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.resolventWeight_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.resolventWeight_frequency_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.eigen_semigroup_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.no_fixed_time_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.no_crandall_pazy' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.no_kato_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.no_kato_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.resolvent_eigen_obstruction' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.no_resolvent_decay' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.mesh_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.mesh_length' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.zeta_im' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.zeta_re' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.T1_physical' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.T1_function' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.evolution_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.evolution_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.evolution_parts' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.kato_integrable' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.katoEnergy_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.real_kato_implies_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.operator_exp_eigenvector' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.evolution_eigenvector' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.evolution_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.evolution_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.evolution_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.evolution_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.l2Norm_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Main.functionEvolution_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.q_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.center_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.parameter_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.c0_center' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.c1_center' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.coefficient_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.c1_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.mem_rootDisk' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.mapsTo' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.power_difference' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.contraction_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.contracting' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.fixedPoint_iff_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.C3.unique_inner_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.exists_normal_coordinate' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.quadratic_quotient' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.exists_companion_germ' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.quotient_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.double_root_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.exists_coordinate_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.inverse_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.quantitative_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Pilots.DoubleRoot.explicit_double_root_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.semigroup_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.semigroup_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.semigroup_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.mesh_endpoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.space_characterization' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.norm_identification' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.weak_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.spectral_top' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.resolvent_failure' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.crandall_pazy_failure' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.finite_time_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.kato_failure_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.optical_branch' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.spectral_top_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/lean/lake-manifest.json <==
{"version": "1.3.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "56a005855ea17e0b0958f73ec801ae140b0a1679",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "56a005855ea17e0b0958f73ec801ae140b0a1679",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "dfa4f38190d07c37e315953e08b90fe2d95b3c24",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "d6b4c7be5be75ec4917c873ac50c756dc1436372",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "a41f0e9a4dea23188ea9cc1c41ac9f8bbafe0b93",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "df72b022e558978a1c50264cfc4d7fec86fa8e04",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4a174c490d8707121c4a9290800489f105d85e07",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "dce0ad79c486cb1fb504af04f953c3466b0c6db8",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "66e469188fe07963e5cf666c7d4433f45b8131c5",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "c24fe6078c630e89b489bffe59b3e20ac30d12c8",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.35.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "kdv_companion_lean",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.toml <==
name = "kdv_companion_lean"
version = "0.2.0"
defaultTargets = ["CompanionFinal"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "56a005855ea17e0b0958f73ec801ae140b0a1679"

# Theorem 3.1(a)(b) and (3.5): the SLean library of the arXiv v1 attachment, unchanged.
[[lean_lib]]
name = "SLean"

# The computation package (cell constant, inverse and oscillation computations).
[[lean_lib]]
name = "Companion"

# The generic quadratic-series modules of OrderingError used here (dependency closure only).
[[lean_lib]]
name = "OrderingError"
roots = ["OrderingError.QuadraticEquation", "OrderingError.Spec11.ClassicalProofs.C05"]

# The total theorem and its parts (M10 freeze).
[[lean_lib]]
name = "CompanionPilot"
roots = ["CompanionPilot.Audit"]
globs = ["CompanionPilot.+"]

[[lean_lib]]
name = "CompanionA"
roots = ["CompanionA.Audit"]
globs = ["CompanionA.+"]

[[lean_lib]]
name = "CompanionB"
roots = ["CompanionB.AuditB"]
globs = ["CompanionB.+"]

[[lean_lib]]
name = "CompanionC"
roots = ["CompanionC.Audit"]
globs = ["CompanionC.+"]

[[lean_lib]]
name = "CompanionD"
roots = ["CompanionD.Audit"]
globs = ["CompanionD.+"]

[[lean_lib]]
name = "CompanionE"
roots = ["CompanionE.AuditE"]
globs = ["CompanionE.+"]

[[lean_lib]]
name = "CompanionF"
roots = ["CompanionF.Audit"]
globs = ["CompanionF.+"]

[[lean_lib]]
name = "CompanionG"
roots = ["CompanionG.Audit"]
globs = ["CompanionG.+"]

[[lean_lib]]
name = "CompanionH"
roots = ["CompanionH.AuditH"]
globs = ["CompanionH.+"]

[[lean_lib]]
name = "CompanionFinal"
roots = ["CompanionFinal.Audit", "CompanionFinal.P1Audit"]
globs = ["CompanionFinal.+"]

==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.35.0


==> anc/lean/logs/closing_20261101/audit.json <==
{
  "checked_utc": "2026-11-01T04:04:02.468194+00:00",
  "default_target": "SLean",
  "build_increase_seconds": 1611.6545177,
  "decision_limit_seconds": 1800,
  "builds": {
    "core": {
      "source_count": 86,
      "source_hashes_match": true,
      "axiom_queries": 607,
      "warning_count": 0,
      "all_axioms_standard": true
    },
    "sharp": {
      "source_count": 169,
      "source_hashes_match": true,
      "axiom_queries": 721,
      "warning_count": 109,
      "all_axioms_standard": true
    }
  },
  "source_scan_matches": [],
  "archive_sha256": "34a5498f09c75f7fbe5f8d1cdf773631e39ead9fbfb39a3d9c6322ac06dfad67",
  "archive_unchanged": true
}

==> anc/lean/logs/closing_20261101/core-build.log <==
✔ [3576/3661] Built SLean.Defs (20s)
✔ [3577/3661] Built SLean.Cert.Interval (30s)
ℹ [3578/3661] Built SLean.Pilots.DoubleRoot (33s)
info: SLean/Pilots/DoubleRoot.lean:139:0: 'SLean.Pilots.DoubleRoot.exists_normal_coordinate' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/DoubleRoot.lean:140:0: 'SLean.Pilots.DoubleRoot.exists_companion_germ' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/DoubleRoot.lean:141:0: 'SLean.Pilots.DoubleRoot.double_root_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3579/3661] Built SLean.Algebra.Rows (29s)
info: SLean/Algebra/Rows.lean:36:0: 'SLean.Algebra.assemble_value_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Algebra/Rows.lean:37:0: 'SLean.Algebra.assemble_slope_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Algebra/Rows.lean:38:0: 'SLean.Algebra.assemble_left_row' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3580/3661] Built SLean.Pilots.C3 (36s)
info: SLean/Pilots/C3.lean:210:0: 'SLean.Pilots.C3.coefficient_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/C3.lean:211:0: 'SLean.Pilots.C3.mapsTo' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/C3.lean:212:0: 'SLean.Pilots.C3.contraction_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/C3.lean:213:0: 'SLean.Pilots.C3.unique_inner_root' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3581/3661] Built SLean.Analytic.Implicit (33s)
ℹ [3582/3661] Built SLean.Pilots.DoubleRootBounds (38s)
info: SLean/Pilots/DoubleRootBounds.lean:176:0: 'SLean.Pilots.DoubleRoot.exists_coordinate_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/DoubleRootBounds.lean:177:0: 'SLean.Pilots.DoubleRoot.inverse_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/DoubleRootBounds.lean:178:0: 'SLean.Pilots.DoubleRoot.quantitative_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/DoubleRootBounds.lean:179:0: 'SLean.Pilots.DoubleRoot.explicit_double_root_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3583/3661] Built SLean.Algebra.Symbol (33s)
✔ [3584/3661] Built SLean.Assembly (38s)
✔ [3585/3661] Built SLean.Analytic.LogContraction (36s)
✔ [3586/3661] Built SLean.Cert.Data (27s)
✔ [3587/3661] Built SLean.Algebra.Decomposition (27s)
✔ [3588/3661] Built SLean.Hermite.Element (39s)
✔ [3589/3661] Built SLean.Algebra.Determinant (29s)
✔ [3590/3661] Built SLean.Cert.CriticalBounds (40s)
✔ [3591/3661] Built SLean.Hermite.Scaling (26s)
✔ [3592/3661] Built SLean.Cert.Stationary (27s)
✔ [3593/3661] Built SLean.Bridge.Pasting (27s)
✔ [3594/3661] Built SLean.Bridge.Reference (37s)
✔ [3595/3661] Built SLean.Cert.OpticalDerivatives (28s)
✔ [3596/3661] Built SLean.Bridge.Functions (28s)
✔ [3597/3661] Built SLean.Bridge.ElementEnergy (30s)
✔ [3598/3661] Built SLean.Cert.Quartic (23s)
✔ [3599/3661] Built SLean.Bridge.AssemblyPairing (21s)
✔ [3600/3661] Built SLean.Analytic.QuarticFactor (23s)
✔ [3601/3661] Built SLean.Cert.RootDisks (25s)
✔ [3602/3661] Built SLean.Bridge.MassNorm (27s)
✔ [3603/3661] Built SLean.Bridge.Integrals (28s)
✔ [3604/3661] Built SLean.Cert.BoundaryData (26s)
✔ [3605/3661] Built SLean.Cert.RootSeparation (29s)
✔ [3606/3661] Built SLean.Cert.OuterSimplicity (29s)
✔ [3607/3661] Built SLean.Bridge.Interpolation (27s)
✔ [3608/3661] Built SLean.Bridge.NormIntegrals (29s)
✔ [3609/3661] Built SLean.Bridge.FormBound (31s)
✔ [3610/3661] Built SLean.Bridge.Galerkin (25s)
✔ [3611/3661] Built SLean.Bridge.CubicSpace (30s)
✔ [3612/3661] Built SLean.Bridge.InverseInequality (28s)
✔ [3613/3661] Built SLean.Cert.BoundaryDerivatives (64s)
✔ [3614/3661] Built SLean.Cert.ResidualBounds (65s)
✔ [3615/3661] Built SLean.Bridge.RealStructure (33s)
✔ [3616/3661] Built SLean.Bridge.EnergyScaling (33s)
✔ [3617/3661] Built SLean.Main.Semigroup (33s)
✔ [3618/3661] Built SLean.Cert.RootLocalization (30s)
✔ [3619/3661] Built SLean.Bridge.FunctionSpace (30s)
✔ [3620/3661] Built SLean.Main.RealSemigroup (31s)
✔ [3621/3661] Built SLean.Bridge.WeakUniqueness (27s)
✔ [3622/3661] Built SLean.Main.FunctionEvolution (27s)
✔ [3623/3661] Built SLean.Main.SemigroupDifferentiation (24s)
✔ [3624/3661] Built SLean.Cert.GeometryBounds (155s)
✔ [3625/3661] Built SLean.Cert.Multiplicity (19s)
✔ [3626/3661] Built SLean.Cert.BoundaryValues (170s)
✔ [3627/3661] Built SLean.Cert.BoundarySlopes (102s)
✔ [3628/3661] Built SLean.Cert.BetaBounds (26s)
✔ [3629/3661] Built SLean.Cert.BoundaryBounds (10s)
✔ [3630/3661] Built SLean.Cert.Certificates (19s)
✔ [3631/3661] Built SLean.Analytic.Optical (20s)
✔ [3632/3661] Built SLean.Analytic.Companion (15s)
ℹ [3633/3661] Built SLean.Cert.OpticalGlobal (16s)
info: SLean/Cert/OpticalGlobal.lean:62:0: 'SLean.Cert.optical_branch_properties' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3634/3661] Built SLean.Analytic.Roots (16s)
✔ [3635/3661] Built SLean.Analytic.Estimates (16s)
✔ [3636/3661] Built SLean.Analytic.Boundary (19s)
✔ [3637/3661] Built SLean.Analytic.Reflection (19s)
✔ [3638/3661] Built SLean.Analytic.Parametrization (23s)
✔ [3639/3661] Built SLean.Analytic.BoundaryDeterminant (26s)
✔ [3640/3661] Built SLean.Analytic.UniformData (21s)
✔ [3641/3661] Built SLean.Analytic.QuantScale (20s)
✔ [3642/3661] Built SLean.Analytic.QuantBounds (17s)
✔ [3643/3661] Built SLean.Analytic.Quantization (21s)
✔ [3644/3661] Built SLean.Analytic.SequenceOrder (21s)
✔ [3645/3661] Built SLean.Analytic.ZeroSequence (21s)
✔ [3646/3661] Built SLean.Analytic.QuantAsymptotics (19s)
✔ [3647/3661] Built SLean.Analytic.OpticalAsymptotics (20s)
✔ [3648/3661] Built SLean.Analytic.DeterminantInterface (20s)
✔ [3649/3661] Built SLean.Analytic.SimpleZero (17s)
✔ [3650/3661] Built SLean.Main.MatrixTop (20s)
✔ [3651/3661] Built SLean.Main.PhysicalTop (23s)
✔ [3652/3661] Built SLean.Main.MeshLimits (21s)
✔ [3653/3661] Built SLean.Main.KatoEstimate (21s)
✔ [3654/3661] Built SLean.Main.NoResolvent (22s)
✔ [3655/3661] Built SLean.Main.NoCrandallPazy (22s)
✔ [3656/3661] Built SLean.Main.NoKato (22s)
✔ [3657/3661] Built SLean.Main.FunctionConsequences (12s)
✔ [3658/3661] Built SLean.Main.FunctionKatoEstimate (11s)
✔ [3659/3661] Built SLean.CoreStatement (11s)
ℹ [3660/3661] Built SLean.CoreVerification (18s)
info: SLean/CoreVerification.lean:5:0: 'SLean.Algebra.exact_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:6:0: 'SLean.Algebra.boundary_normalization' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:7:0: 'SLean.Algebra.Sdecomp' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:8:0: 'SLean.Algebra.valueResidual_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:9:0: 'SLean.Algebra.slopeResidual_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:10:0: 'SLean.Algebra.leftResidual_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:11:0: 'SLean.Algebra.Sdet' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:12:0: 'SLean.Algebra.assemble_value_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:13:0: 'SLean.Algebra.assemble_slope_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:14:0: 'SLean.Algebra.assemble_left_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:15:0: 'SLean.Algebra.symbol_value' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:16:0: 'SLean.Algebra.symbol_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:17:0: 'SLean.Algebra.symbol_det' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:18:0: 'SLean.Algebra.q_reversal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:19:0: 'SLean.Algebra.symbolK_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:20:0: 'SLean.Algebra.symbolM_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:21:0: 'SLean.Algebra.bloch_dispersion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:22:0: 'SLean.Algebra.bloch_dispersion_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:23:0: 'SLean.Algebra.q_exp_dispersion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:24:0: 'SLean.Algebra.symbol_first_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:25:0: 'SLean.Algebra.symbol_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:26:0: 'SLean.Algebra.mode_value' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:27:0: 'SLean.Algebra.mode_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:28:0: 'SLean.Algebra.exact_mode_value' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:29:0: 'SLean.Algebra.exact_mode_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:30:0: 'SLean.Algebra.mode_left' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:31:0: 'SLean.Analytic.denominator_joint_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:32:0: 'SLean.Analytic.W_joint_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:33:0: 'SLean.Analytic.B_joint_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:34:0: 'SLean.Analytic.deriv_with_stationary_parameter' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:35:0: 'SLean.Analytic.zOuter_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:36:0: 'SLean.Analytic.B_branch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:37:0: 'SLean.Analytic.W_branch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:38:0: 'SLean.Analytic.bPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:39:0: 'SLean.Analytic.bMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:40:0: 'SLean.Analytic.bInner_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:41:0: 'SLean.Analytic.bOuter_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:42:0: 'SLean.Analytic.wPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:43:0: 'SLean.Analytic.wMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:44:0: 'SLean.Analytic.wInner_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:45:0: 'SLean.Analytic.wOuter_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:46:0: 'SLean.Analytic.bPlus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:47:0: 'SLean.Analytic.wPlus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:48:0: 'SLean.Analytic.bInner_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:49:0: 'SLean.Analytic.wOuter_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:50:0: 'SLean.Analytic.analytic_boundary_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:51:0: 'SLean.Analytic.phase_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:52:0: 'SLean.Analytic.normalized_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:53:0: 'SLean.Analytic.boundary34_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:54:0: 'SLean.Analytic.boundary_error_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:55:0: 'SLean.Analytic.companion_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:56:0: 'SLean.Analytic.sigma_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:57:0: 'SLean.Analytic.sigma_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:58:0: 'SLean.Analytic.sigma_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:59:0: 'SLean.Analytic.sigma_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:60:0: 'SLean.Analytic.companionCoefficient_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:61:0: 'SLean.Analytic.sigma_second_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:62:0: 'SLean.Analytic.sigma_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:63:0: 'SLean.Analytic.zMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:64:0: 'SLean.Analytic.zMinus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:65:0: 'SLean.Analytic.zMinus_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:66:0: 'SLean.Analytic.zMinus_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:67:0: 'SLean.Analytic.parameterRoots_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:68:0: 'SLean.Analytic.parameterRoots_injective_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:69:0: 'SLean.Analytic.xiSequence_nonzero_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:70:0: 'SLean.Analytic.M3_determinant_interface' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:71:0: 'SLean.Analytic.analytic_power_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:72:0: 'SLean.Analytic.analytic_linear_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:73:0: 'SLean.Analytic.analytic_quadratic_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:74:0: 'SLean.Analytic.sigma_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:75:0: 'SLean.Analytic.analytic_implicit_root' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:76:0: 'SLean.Analytic.derivative_bound_inner_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:77:0: 'SLean.Analytic.logarithmicMap_slit' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:78:0: 'SLean.Analytic.logarithmicMap_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:79:0: 'SLean.Analytic.logarithmicMap_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:80:0: 'SLean.Analytic.logarithmicMap_fixed_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:81:0: 'SLean.Analytic.unique_zero_of_small_analytic_perturbation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:82:0: 'SLean.Analytic.a_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:83:0: 'SLean.Analytic.b_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:84:0: 'SLean.Analytic.delta_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:85:0: 'SLean.Analytic.opticalC_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:86:0: 'SLean.Analytic.opticalC_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:87:0: 'SLean.Analytic.deriv_ofReal_of_eventuallyEq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:88:0: 'SLean.Analytic.iteratedDeriv_ofReal_of_eventuallyEq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:89:0: 'SLean.Analytic.opticalC_star_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:90:0: 'SLean.Analytic.opticalC_real_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:91:0: 'SLean.Analytic.F_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:92:0: 'SLean.Analytic.F_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:93:0: 'SLean.Analytic.F_real_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:94:0: 'SLean.Analytic.F_iteratedDeriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:95:0: 'SLean.Analytic.F_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:96:0: 'SLean.Analytic.F_curvature' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:97:0: 'SLean.Analytic.F_curvature_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:98:0: 'SLean.Analytic.opticalC_equation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:99:0: 'SLean.Analytic.eta_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:100:0: 'SLean.Analytic.eta_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:101:0: 'SLean.Analytic.eta_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:102:0: 'SLean.Analytic.zPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:103:0: 'SLean.Analytic.zPlus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:104:0: 'SLean.Analytic.zPlus_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:105:0: 'SLean.Analytic.zPlus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:106:0: 'SLean.Analytic.zPlus_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:107:0: 'SLean.Analytic.quadraticCoefficient_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:108:0: 'SLean.Analytic.cubic_companion_relation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:109:0: 'SLean.Analytic.inverse_nat_pow_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:110:0: 'SLean.Analytic.ySequence_leading_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:111:0: 'SLean.Analytic.xiSequence_second_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:112:0: 'SLean.Analytic.xiApproximation_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:113:0: 'SLean.Analytic.xiSequence_square_second_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:114:0: 'SLean.Analytic.xiSequence_cube_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:115:0: 'SLean.Analytic.optical_sequence_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:116:0: 'SLean.Analytic.optical_sequence_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:117:0: 'SLean.Analytic.eta_sequence_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:118:0: 'SLean.Analytic.eta_expansion_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:119:0: 'SLean.Analytic.parameterRoots_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:120:0: 'SLean.Analytic.parameterRoots_zero_nonzero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:121:0: 'SLean.Analytic.denominators_nonzero_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:122:0: 'SLean.Analytic.parameter_factor_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:123:0: 'SLean.Analytic.boundary_separation_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:124:0: 'SLean.Analytic.eta_in_certificate_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:125:0: 'SLean.Analytic.Sparam' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:126:0: 'SLean.Analytic.companion_sequence_quadratic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:127:0: 'SLean.Analytic.companion_sequence_cubic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:128:0: 'SLean.Analytic.companion_sequence_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:129:0: 'SLean.Analytic.phaseCorrection_sequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:130:0: 'SLean.Analytic.quantizedExponent_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:131:0: 'SLean.Analytic.reflection_sequence_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:132:0: 'SLean.Analytic.exponential_sequence_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:133:0: 'SLean.Analytic.quantizedExponent_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:134:0: 'SLean.Analytic.quantization_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:135:0: 'SLean.Analytic.Szero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:136:0: 'SLean.Analytic.normalizedError_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:137:0: 'SLean.Analytic.normalizedError_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:138:0: 'SLean.Analytic.normalizedDeterminant_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:139:0: 'SLean.Analytic.perturbation_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:140:0: 'SLean.Analytic.exp_phase_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:141:0: 'SLean.Analytic.perturbation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:142:0: 'SLean.Analytic.quantRadius_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:143:0: 'SLean.Analytic.natCast_complex_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:144:0: 'SLean.Analytic.natCast_real_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:145:0: 'SLean.Analytic.quantXi_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:146:0: 'SLean.Analytic.quantXi_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:147:0: 'SLean.Analytic.phase_quantization' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:148:0: 'SLean.Analytic.phaseCorrection_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:149:0: 'SLean.Analytic.zPlus_pow_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:150:0: 'SLean.Analytic.zPlus_pow_inv_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:151:0: 'SLean.Analytic.zPlus_pow_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:152:0: 'SLean.Analytic.quantized_powers_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:153:0: 'SLean.Analytic.const_div_nat_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:154:0: 'SLean.Analytic.geometricTail_le_inv_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:155:0: 'SLean.Analytic.uniform_perturbation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:156:0: 'SLean.Analytic.perturbation_zero_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:157:0: 'SLean.Analytic.quantized_zero_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:158:0: 'SLean.Analytic.quartic_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:159:0: 'SLean.Analytic.q_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:160:0: 'SLean.Analytic.bMinus_eq_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:161:0: 'SLean.Analytic.wMinus_eq_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:162:0: 'SLean.Analytic.bMinus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:163:0: 'SLean.Analytic.wMinus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:164:0: 'SLean.Analytic.varpiPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:165:0: 'SLean.Analytic.varpiMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:166:0: 'SLean.Analytic.varpiPlus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:167:0: 'SLean.Analytic.varpiMinus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:168:0: 'SLean.Analytic.varpiPlus_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:169:0: 'SLean.Analytic.reflection_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:170:0: 'SLean.Analytic.reflection_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:171:0: 'SLean.Analytic.reflection_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:172:0: 'SLean.Analytic.Srefl' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:173:0: 'SLean.Analytic.quartic_parameter_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:174:0: 'SLean.Analytic.inner_branch_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:175:0: 'SLean.Analytic.outer_branch_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:176:0: 'SLean.Analytic.innerBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:177:0: 'SLean.Analytic.outerBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:178:0: 'SLean.Analytic.innerBranch_value' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:179:0: 'SLean.Analytic.outerBranch_value' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:180:0: 'SLean.Analytic.zInnerBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:181:0: 'SLean.Analytic.zOuterBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:182:0: 'SLean.Analytic.zInnerBranch_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:183:0: 'SLean.Analytic.zOuterBranch_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:184:0: 'SLean.Analytic.zInnerBranch_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:185:0: 'SLean.Analytic.zOuterBranch_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:186:0: 'SLean.Analytic.inner_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:187:0: 'SLean.Analytic.outer_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:188:0: 'SLean.Analytic.plus_minus_distinct_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:189:0: 'SLean.Analytic.roots_separated_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:190:0: 'SLean.Analytic.invOrder_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:191:0: 'SLean.Analytic.invOrder_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:192:0: 'SLean.Analytic.invOrder_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:193:0: 'SLean.Analytic.invOrder_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:194:0: 'SLean.Analytic.inverse_nat_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:195:0: 'SLean.Analytic.invOrder_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:196:0: 'SLean.Analytic.invOrder_mul_nat' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:197:0: 'SLean.Analytic.invOrder_analytic_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:198:0: 'SLean.Analytic.geometricTail_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:199:0: 'SLean.Analytic.small_perturbation_zero_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:200:0: 'SLean.Analytic.Szero_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:201:0: 'SLean.Analytic.finite_family_local_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:202:0: 'SLean.Analytic.boundaryB_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:203:0: 'SLean.Analytic.boundaryW_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:204:0: 'SLean.Analytic.boundaryFamily_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:205:0: 'SLean.Analytic.localPoint_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:206:0: 'SLean.Analytic.ySequence_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:207:0: 'SLean.Analytic.ySequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:208:0: 'SLean.Analytic.xiSequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:209:0: 'SLean.Analytic.xiSequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:210:0: 'SLean.Analytic.inverse_nat_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:211:0: 'SLean.Analytic.xiSequence_leading_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:212:0: 'SLean.Analytic.xiSequence_square_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:213:0: 'SLean.Analytic.normalizedError_sequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:214:0: 'SLean.Analytic.quantized_exponential_equation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:215:0: 'SLean.Algebra.dof_card' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:216:0: 'SLean.Algebra.nodeU_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:217:0: 'SLean.Algebra.nodeU_right' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:218:0: 'SLean.Algebra.nodeW_right' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:219:0: 'SLean.Algebra.nodeU_of_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:220:0: 'SLean.Algebra.nodeW_of_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:221:0: 'SLean.Algebra.elementRow_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:222:0: 'SLean.Algebra.assemble_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:223:0: 'SLean.Algebra.pencil_eq_assemble' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:224:0: 'SLean.Algebra.pencil_value_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:225:0: 'SLean.Algebra.pencil_left_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:226:0: 'SLean.Algebra.pencil_slope_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:227:0: 'SLean.Algebra.nodeU_pack' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:228:0: 'SLean.Algebra.nodeW_pack' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:229:0: 'SLean.Algebra.matrix_equations_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:230:0: 'SLean.Algebra.pack_satisfies_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:231:0: 'SLean.Bridge.pairing_rows' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:232:0: 'SLean.Bridge.sum_pair_values' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:233:0: 'SLean.Bridge.sum_pair_slopes' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:234:0: 'SLean.Bridge.assembled_pairing' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:235:0: 'SLean.Bridge.cubic_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:236:0: 'SLean.Bridge.cubic_hermite' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:237:0: 'SLean.Bridge.segment_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:238:0: 'SLean.Bridge.uniform_cell_cover' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:239:0: 'SLean.Bridge.spline_piecewiseCubic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:240:0: 'SLean.Bridge.piecewiseCubic_in_Xh' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:241:0: 'SLean.Bridge.ref_gradient_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:242:0: 'SLean.Bridge.ref_hessian_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:243:0: 'SLean.Bridge.mass_energy_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:244:0: 'SLean.Bridge.gradient_energy_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:245:0: 'SLean.Bridge.hessian_energy_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:246:0: 'SLean.Bridge.element_inverse_inequality' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:247:0: 'SLean.Bridge.element_mass_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:248:0: 'SLean.Bridge.legendreCoeffs_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:249:0: 'SLean.Bridge.element_mass_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:250:0: 'SLean.Bridge.mass_pairing_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:251:0: 'SLean.Bridge.energy_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:252:0: 'SLean.Bridge.l2Sq_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:253:0: 'SLean.Bridge.h1Sq_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:254:0: 'SLean.Bridge.eigen_gradient_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:255:0: 'SLean.Bridge.h1Sq_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:256:0: 'SLean.Bridge.reference_form_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:257:0: 'SLean.Bridge.form_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:258:0: 'SLean.Bridge.gradient_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:259:0: 'SLean.Bridge.hessian_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:260:0: 'SLean.Bridge.form_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:261:0: 'SLean.Bridge.diagonal_form_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:262:0: 'SLean.Bridge.mem_Xh_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:263:0: 'SLean.Bridge.representative_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:264:0: 'SLean.Bridge.function_norm_integrals' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:265:0: 'SLean.Bridge.function_galerkin_weak' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:266:0: 'SLean.Bridge.spline_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:267:0: 'SLean.Bridge.cellValue_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:268:0: 'SLean.Bridge.cellGrad_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:269:0: 'SLean.Bridge.cell_nodal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:270:0: 'SLean.Bridge.cell_match' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:271:0: 'SLean.Bridge.cell_grad_match' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:272:0: 'SLean.Bridge.spline_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:273:0: 'SLean.Bridge.spline_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:274:0: 'SLean.Bridge.spline_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:275:0: 'SLean.Bridge.splineGrad_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:276:0: 'SLean.Bridge.spline_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:277:0: 'SLean.Bridge.splineGrad_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:278:0: 'SLean.Bridge.spline_second_deriv_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:279:0: 'SLean.Bridge.spline_boundary' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:280:0: 'SLean.Bridge.generator_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:281:0: 'SLean.Bridge.mass_generator' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:282:0: 'SLean.Bridge.generator_eigen_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:283:0: 'SLean.Bridge.generator_weak' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:284:0: 'SLean.Bridge.galerkin_on_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:285:0: 'SLean.Bridge.galerkin_eigen_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:286:0: 'SLean.Bridge.matrix_eigenpair_function_equivalence' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:287:0: 'SLean.Bridge.complex_reference_change' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:288:0: 'SLean.Bridge.cell_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:289:0: 'SLean.Bridge.cell_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:290:0: 'SLean.Bridge.cell_gradient' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:291:0: 'SLean.Bridge.cellHess_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:292:0: 'SLean.Bridge.spline_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:293:0: 'SLean.Bridge.spline_form_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:294:0: 'SLean.Bridge.spline_form_integrable_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:295:0: 'SLean.Bridge.spline_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:296:0: 'SLean.Bridge.elementVector_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:297:0: 'SLean.Bridge.elementVector_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:298:0: 'SLean.Bridge.refValue_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:299:0: 'SLean.Bridge.refValue_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:300:0: 'SLean.Bridge.joinCells_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:301:0: 'SLean.Bridge.joinCells_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:302:0: 'SLean.Bridge.spline_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:303:0: 'SLean.Bridge.spline_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:304:0: 'SLean.Bridge.interpolation_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:305:0: 'SLean.Bridge.coefficientEquiv_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:306:0: 'SLean.Bridge.Xh_has_C1_representative' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:307:0: 'SLean.Bridge.cell_hessian' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:308:0: 'SLean.Bridge.spline_hessian_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:309:0: 'SLean.Bridge.inverse_inequality_squared' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:310:0: 'SLean.Bridge.pairing_mass_star' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:311:0: 'SLean.Bridge.globalPairing_add_left' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:312:0: 'SLean.Bridge.globalPairing_add_right' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:313:0: 'SLean.Bridge.globalPairing_smul_left' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:314:0: 'SLean.Bridge.globalPairing_smul_right' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:315:0: 'SLean.Bridge.mass_star' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:316:0: 'SLean.Bridge.massSq_eq_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:317:0: 'SLean.Bridge.massSq_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:318:0: 'SLean.Bridge.massSq_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:319:0: 'SLean.Bridge.massNorm_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:320:0: 'SLean.Bridge.massNorm_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:321:0: 'SLean.Bridge.massNorm_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:322:0: 'SLean.Bridge.massNorm_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:323:0: 'SLean.Bridge.massNorm_add_le' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:324:0: 'SLean.Bridge.mass_det_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:325:0: 'SLean.Bridge.gradSq_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:326:0: 'SLean.Bridge.hessSq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:327:0: 'SLean.Bridge.spline_gradient' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:328:0: 'SLean.Bridge.integral_sq_from_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:329:0: 'SLean.Bridge.l2Sq_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:330:0: 'SLean.Bridge.h1Sq_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:331:0: 'SLean.Bridge.l2Norm_eq_massNorm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:332:0: 'SLean.Bridge.l2Sq_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:333:0: 'SLean.Bridge.l2Norm_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:334:0: 'SLean.Bridge.paste_eq_left' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:335:0: 'SLean.Bridge.paste_eq_right' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:336:0: 'SLean.Bridge.paste_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:337:0: 'SLean.Bridge.paste_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:338:0: 'SLean.Bridge.joinCells_last' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:339:0: 'SLean.Bridge.joinCells_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:340:0: 'SLean.Bridge.joinCells_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:341:0: 'SLean.Bridge.joinCells_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:342:0: 'SLean.Bridge.real_imag_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:343:0: 'SLean.Bridge.realPart_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:344:0: 'SLean.Bridge.imagPart_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:345:0: 'SLean.Bridge.assembled_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:346:0: 'SLean.Bridge.mass_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:347:0: 'SLean.Bridge.stiffness_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:348:0: 'SLean.Bridge.gradient_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:349:0: 'SLean.Bridge.mulVec_star' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:350:0: 'SLean.Bridge.generator_star' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:351:0: 'SLean.Bridge.real_energy_split' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:352:0: 'SLean.Bridge.l2Sq_split' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:353:0: 'SLean.Bridge.h1Sq_split' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:354:0: 'SLean.Bridge.realPart_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:355:0: 'SLean.Bridge.imagPart_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:356:0: 'SLean.Bridge.reference_gradient' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:357:0: 'SLean.Bridge.reference_hessian' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:358:0: 'SLean.Bridge.refValue_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:359:0: 'SLean.Bridge.refGrad_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:360:0: 'SLean.Bridge.ref_nodal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:361:0: 'SLean.Bridge.refValue_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:362:0: 'SLean.Bridge.refGrad_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:363:0: 'SLean.Bridge.refHess_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:364:0: 'SLean.Bridge.reference_bilinear_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:365:0: 'SLean.Bridge.ref_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:366:0: 'SLean.Bridge.ref_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:367:0: 'SLean.Bridge.generator_weak_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:368:0: 'SLean.Cert.beta_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:369:0: 'SLean.Cert.boundary_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:370:0: 'SLean.Cert.denominator_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:371:0: 'SLean.Cert.W_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:372:0: 'SLean.Cert.B_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:373:0: 'SLean.Cert.Wtheta_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:374:0: 'SLean.Cert.Btheta_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:375:0: 'SLean.Cert.boundary_slope_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:376:0: 'SLean.Cert.boundary_value_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:377:0: 'SLean.Cert.certificate_C1' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:378:0: 'SLean.Cert.certificate_C3' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:379:0: 'SLean.Cert.certificate_C4' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:380:0: 'SLean.Cert.norm_lower_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:381:0: 'SLean.Cert.betaStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:382:0: 'SLean.Cert.betaStar_re_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:383:0: 'SLean.Cert.certificate_C5' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:384:0: 'SLean.Cert.betaStar_derivative_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:385:0: 'SLean.Cert.dampingConstant_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:386:0: 'SLean.Cert.t1_constant_margins' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:387:0: 'SLean.Cert.critical_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:388:0: 'SLean.Cert.critical_endpoint_signs' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:389:0: 'SLean.Cert.exists_critical_c' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:390:0: 'SLean.Cert.cStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:391:0: 'SLean.Cert.cStar_critical' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:392:0: 'SLean.Cert.cStar_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:393:0: 'SLean.Cert.sStar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:394:0: 'SLean.Cert.cStar_sq_add_sStar_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:395:0: 'SLean.Cert.thetaStar_range' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:396:0: 'SLean.Cert.cos_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:397:0: 'SLean.Cert.sin_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:398:0: 'SLean.Cert.zStar_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:399:0: 'SLean.Cert.zStar_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:400:0: 'SLean.Cert.stationary_elimination' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:401:0: 'SLean.Cert.stationary_relation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:402:0: 'SLean.Cert.geometry_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:403:0: 'SLean.Cert.enclosed_const' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:404:0: 'SLean.Cert.enclosed_weaken' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:405:0: 'SLean.Cert.enclosed_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:406:0: 'SLean.Cert.enclosed_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:407:0: 'SLean.Cert.enclosed_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:408:0: 'SLean.Cert.enclosed_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:409:0: 'SLean.Cert.enclosed_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:410:0: 'SLean.Cert.enclosed_pow_two' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:411:0: 'SLean.Cert.enclosed_pow_three' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:412:0: 'SLean.Cert.enclosed_inv_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:413:0: 'SLean.Cert.enclosed_inv_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:414:0: 'SLean.Cert.enclosed_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:415:0: 'SLean.Cert.enclosed_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:416:0: 'SLean.Cert.qZZStar_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:417:0: 'SLean.Cert.quartic_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:418:0: 'SLean.Cert.qZ_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:419:0: 'SLean.Cert.qStar_multiplicity_two' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:420:0: 'SLean.Cert.certificate_C2' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:421:0: 'SLean.Cert.a_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:422:0: 'SLean.Cert.b_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:423:0: 'SLean.Cert.d_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:424:0: 'SLean.Cert.delta_differentiable' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:425:0: 'SLean.Cert.optical_differentiable' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:426:0: 'SLean.Cert.optical_equation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:427:0: 'SLean.Cert.optical_linear_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:428:0: 'SLean.Cert.optical_conditions_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:429:0: 'SLean.Cert.optical_deriv_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:430:0: 'SLean.Cert.optical_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:431:0: 'SLean.Cert.g_hasDerivAt_of_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:432:0: 'SLean.Cert.optical_second_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:433:0: 'SLean.Cert.optical_curvature_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:434:0: 'SLean.Cert.optical_curvature_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:435:0: 'SLean.Cert.qZ_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:436:0: 'SLean.Cert.qZ_reversal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:437:0: 'SLean.Cert.reciprocalConj_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:438:0: 'SLean.Cert.c3_outer_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:439:0: 'SLean.Cert.q_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:440:0: 'SLean.Cert.qZ_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:441:0: 'SLean.Cert.q_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:442:0: 'SLean.Cert.q_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:443:0: 'SLean.Cert.etaStar_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:444:0: 'SLean.Cert.qStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:445:0: 'SLean.Cert.P_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:446:0: 'SLean.Cert.PStar_hasDerivAt_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:447:0: 'SLean.Cert.PStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:448:0: 'SLean.Cert.qZStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:449:0: 'SLean.Cert.center_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:450:0: 'SLean.Cert.constant_coefficient_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:451:0: 'SLean.Cert.leading_coefficient_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:452:0: 'SLean.Cert.root_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:453:0: 'SLean.Cert.strict_maps_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:454:0: 'SLean.Cert.inner_root_strict' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:455:0: 'SLean.Cert.inner_root_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:456:0: 'SLean.Cert.c3_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:457:0: 'SLean.Cert.reciprocalConj_involutive' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:458:0: 'SLean.Cert.reciprocalConj_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:459:0: 'SLean.Cert.reciprocalConj_root' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:460:0: 'SLean.Cert.reflected_parameter_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:461:0: 'SLean.Cert.c3_outer' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:462:0: 'SLean.Cert.zInner_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:463:0: 'SLean.Cert.zInner_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:464:0: 'SLean.Cert.zOuter_root' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:465:0: 'SLean.Cert.innerCenter_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:466:0: 'SLean.Cert.fixed_point_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:467:0: 'SLean.Cert.zInner_close_center' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:468:0: 'SLean.Cert.zInner_box' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:469:0: 'SLean.Cert.zStar_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:470:0: 'SLean.Cert.zInner_norm_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:471:0: 'SLean.Cert.zOuter_norm_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:472:0: 'SLean.Cert.certified_roots_distinct' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:473:0: 'SLean.Cert.criticalDen_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:474:0: 'SLean.Cert.aStar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:475:0: 'SLean.Cert.sStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:476:0: 'SLean.Cert.wStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:477:0: 'SLean.Cert.deltaStar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:478:0: 'SLean.Cert.separation_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:479:0: 'SLean.Cert.curvature_expression_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:480:0: 'SLean.Cert.negative_branch_sign' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:481:0: 'SLean.Cert.pStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:482:0: 'SLean.Cert.gStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:483:0: 'SLean.Cert.optical_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:484:0: 'SLean.Cert.wStar_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:485:0: 'SLean.Cert.omegaStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:486:0: 'SLean.Cert.etaStar_close_center' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:487:0: 'SLean.Cert.etaStar_in_pilot_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:488:0: 'SLean.Cert.critical_neighborhood_in_pilot' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:489:0: 'SLean.Hermite.hasDerivAt_basis' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:490:0: 'SLean.Hermite.hasDerivAt_dBasis' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:491:0: 'SLean.Hermite.nodal_values' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:492:0: 'SLean.Hermite.reference_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:493:0: 'SLean.Hermite.reference_stiffness' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:494:0: 'SLean.Hermite.integratedM_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:495:0: 'SLean.Hermite.integratedK_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:496:0: 'SLean.Hermite.assembled_integratedM' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:497:0: 'SLean.Hermite.assembled_integratedK' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:498:0: 'SLean.Hermite.physical_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:499:0: 'SLean.Hermite.physical_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:500:0: 'SLean.Hermite.physical_second_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:501:0: 'SLean.Hermite.physical_nodal_values' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:502:0: 'SLean.Hermite.integral_reference_change' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:503:0: 'SLean.Hermite.physical_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:504:0: 'SLean.Hermite.physical_stiffness' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:505:0: 'SLean.Hermite.physicalM_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:506:0: 'SLean.Hermite.physicalK_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:507:0: 'SLean.Hermite.assemble_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:508:0: 'SLean.Hermite.physical_eigen_equation_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:509:0: 'SLean.Main.function_resolvent_to_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:510:0: 'SLean.Main.T4_resolvent' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:511:0: 'SLean.Main.T4_crandall_pazy' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:512:0: 'SLean.Main.T4_kato_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:513:0: 'SLean.Main.functionEvolution_on_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:514:0: 'SLean.Main.functionEvolution_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:515:0: 'SLean.Main.functionEvolution_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:516:0: 'SLean.Main.functionKato_on_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:517:0: 'SLean.Main.coefficients_real_function' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:518:0: 'SLean.Main.functionKato_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:519:0: 'SLean.Main.S1_finite_time_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:520:0: 'SLean.Main.katoConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:521:0: 'SLean.Main.damping_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:522:0: 'SLean.Main.evolution_h1_eigen' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:523:0: 'SLean.Main.finite_time_kato_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:524:0: 'SLean.Main.etaSequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:525:0: 'SLean.Main.etaSequence_eigenvalue' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:526:0: 'SLean.Main.damping_remainder_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:527:0: 'SLean.Main.dampingSequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:528:0: 'SLean.Main.frequencySequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:529:0: 'SLean.Main.T1_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:530:0: 'SLean.Main.inverse_mesh_power_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:531:0: 'SLean.Main.frequency_tendsto_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:532:0: 'SLean.Main.resolventWeight_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:533:0: 'SLean.Main.resolventWeight_frequency_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:534:0: 'SLean.Main.eigen_semigroup_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:535:0: 'SLean.Main.no_fixed_time_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:536:0: 'SLean.Main.no_crandall_pazy' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:537:0: 'SLean.Main.no_kato_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:538:0: 'SLean.Main.no_kato_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:539:0: 'SLean.Main.resolvent_eigen_obstruction' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:540:0: 'SLean.Main.no_resolvent_decay' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:541:0: 'SLean.Main.mesh_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:542:0: 'SLean.Main.mesh_length' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:543:0: 'SLean.Main.zeta_im' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:544:0: 'SLean.Main.zeta_re' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:545:0: 'SLean.Main.T1_physical' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:546:0: 'SLean.Main.T1_function' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:547:0: 'SLean.Main.evolution_star' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:548:0: 'SLean.Main.evolution_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:549:0: 'SLean.Main.evolution_parts' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:550:0: 'SLean.Main.kato_integrable' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:551:0: 'SLean.Main.katoEnergy_split' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:552:0: 'SLean.Main.real_kato_implies_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:553:0: 'SLean.Main.operator_exp_eigenvector' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:554:0: 'SLean.Main.evolution_eigenvector' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:555:0: 'SLean.Main.evolution_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:556:0: 'SLean.Main.evolution_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:557:0: 'SLean.Main.evolution_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:558:0: 'SLean.Main.evolution_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:559:0: 'SLean.Main.l2Norm_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:560:0: 'SLean.Main.functionEvolution_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:561:0: 'SLean.Pilots.C3.q_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:562:0: 'SLean.Pilots.C3.center_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:563:0: 'SLean.Pilots.C3.parameter_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:564:0: 'SLean.Pilots.C3.c0_center' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:565:0: 'SLean.Pilots.C3.c1_center' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:566:0: 'SLean.Pilots.C3.coefficient_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:567:0: 'SLean.Pilots.C3.c1_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:568:0: 'SLean.Pilots.C3.mem_rootDisk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:569:0: 'SLean.Pilots.C3.mapsTo' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:570:0: 'SLean.Pilots.C3.power_difference' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:571:0: 'SLean.Pilots.C3.contraction_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:572:0: 'SLean.Pilots.C3.contracting' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:573:0: 'SLean.Pilots.C3.fixedPoint_iff_root' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:574:0: 'SLean.Pilots.C3.unique_inner_root' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:575:0: 'SLean.Pilots.DoubleRoot.exists_normal_coordinate' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:576:0: 'SLean.Pilots.DoubleRoot.quadratic_quotient' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:577:0: 'SLean.Pilots.DoubleRoot.exists_companion_germ' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:578:0: 'SLean.Pilots.DoubleRoot.quotient_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:579:0: 'SLean.Pilots.DoubleRoot.double_root_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:580:0: 'SLean.Pilots.DoubleRoot.exists_coordinate_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:581:0: 'SLean.Pilots.DoubleRoot.inverse_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:582:0: 'SLean.Pilots.DoubleRoot.quantitative_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:583:0: 'SLean.Pilots.DoubleRoot.explicit_double_root_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:584:0: 'SLean.CoreStatement.semigroup_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:585:0: 'SLean.CoreStatement.semigroup_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:586:0: 'SLean.CoreStatement.semigroup_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:587:0: 'SLean.CoreStatement.mesh_endpoint' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:588:0: 'SLean.CoreStatement.space_characterization' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:589:0: 'SLean.CoreStatement.norm_identification' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:590:0: 'SLean.CoreStatement.weak_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:591:0: 'SLean.CoreStatement.spectral_top' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:592:0: 'SLean.CoreStatement.resolvent_failure' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:593:0: 'SLean.CoreStatement.crandall_pazy_failure' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:594:0: 'SLean.CoreStatement.finite_time_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:595:0: 'SLean.CoreStatement.kato_failure_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:597:0: 'SLean.CoreStatement.optical_branch' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3661/3661] Built SLean.Core (18s)
Build completed successfully (3661 jobs).


==> anc/lean/logs/closing_20261101/core-cache.log <==
info: mathlib: materializing new dependency
info: mathlib: fetching revision '56a005855ea17e0b0958f73ec801ae140b0a1679' from https://github.com/leanprover-community/mathlib4.git
info: mathlib: checking out revision '56a005855ea17e0b0958f73ec801ae140b0a1679'
info: plausible: materializing new dependency
info: plausible: fetching revision 'dfa4f38190d07c37e315953e08b90fe2d95b3c24' from https://github.com/leanprover-community/plausible
info: plausible: checking out revision 'dfa4f38190d07c37e315953e08b90fe2d95b3c24'
info: LeanSearchClient: materializing new dependency
info: LeanSearchClient: fetching revision 'd6b4c7be5be75ec4917c873ac50c756dc1436372' from https://github.com/leanprover-community/LeanSearchClient
info: LeanSearchClient: checking out revision 'd6b4c7be5be75ec4917c873ac50c756dc1436372'
info: importGraph: materializing new dependency
info: importGraph: fetching revision 'a41f0e9a4dea23188ea9cc1c41ac9f8bbafe0b93' from https://github.com/leanprover-community/import-graph
info: importGraph: checking out revision 'a41f0e9a4dea23188ea9cc1c41ac9f8bbafe0b93'
info: proofwidgets: materializing new dependency
info: proofwidgets: fetching revision 'df72b022e558978a1c50264cfc4d7fec86fa8e04' from https://github.com/leanprover-community/ProofWidgets4
info: proofwidgets: checking out revision 'df72b022e558978a1c50264cfc4d7fec86fa8e04'
info: aesop: materializing new dependency
info: aesop: fetching revision '4a174c490d8707121c4a9290800489f105d85e07' from https://github.com/leanprover-community/aesop
info: aesop: checking out revision '4a174c490d8707121c4a9290800489f105d85e07'
info: Qq: materializing new dependency
info: Qq: fetching revision 'dce0ad79c486cb1fb504af04f953c3466b0c6db8' from https://github.com/leanprover-community/quote4
info: Qq: checking out revision 'dce0ad79c486cb1fb504af04f953c3466b0c6db8'
info: batteries: materializing new dependency
info: batteries: fetching revision '66e469188fe07963e5cf666c7d4433f45b8131c5' from https://github.com/leanprover-community/batteries
info: batteries: checking out revision '66e469188fe07963e5cf666c7d4433f45b8131c5'
info: Cli: materializing new dependency
info: Cli: fetching revision 'c24fe6078c630e89b489bffe59b3e20ac30d12c8' from https://github.com/leanprover/lean4-cli
info: Cli: checking out revision 'c24fe6078c630e89b489bffe59b3e20ac30d12c8'
✔ [4/42] Built Cache.Cli (1.1s)
✔ [5/42] Built Cache.Lean (1.2s)
✔ [6/42] Built Cache.Env (1.2s)
✔ [7/42] Built Cache.Cli:c.o (1.4s)
✔ [8/42] Built Cache.Lean:c.o (1.2s)
✔ [9/42] Built Batteries.Tactic.OpenPrivate (2.1s)
✔ [10/42] Built Cache.Env:c.o (1.2s)
✔ [11/42] Built Cache.Infra (1.2s)
✔ [12/42] Built Cache.Location (1.4s)
✔ [13/42] Built Cache.Infra:c.o (1.3s)
✔ [14/42] Built Cache.Location:c.o (305ms)
✔ [15/42] Built Cache.IO (2.7s)
✔ [16/42] Built Batteries.Tactic.OpenPrivate:c.o (2.7s)
✔ [17/42] Built Cache.Hashing (1.4s)
✔ [18/42] Built Cache.IO:c.o (1.7s)
✔ [19/42] Built Cache.Requests (2.3s)
✔ [20/42] Built Cache.Hashing:c.o (2.3s)
✔ [21/42] Built Cache.Marker (1.1s)
✔ [22/42] Built Cache.Upload.Curl (1.6s)
✔ [23/42] Built Cache.Upload.Rclone (1.6s)
✔ [24/42] Built Cache.Marker:c.o (1.6s)
✔ [25/42] Built Cache.Query (1.7s)
✔ [26/42] Built Cache.Requests:c.o (3.1s)
✔ [27/42] Built Cache.Upload.Azure (1.8s)
✔ [28/42] Built Cache.Upload.S3 (1.8s)
✔ [29/42] Built Cache.Upload.Curl:c.o (1.8s)
✔ [30/42] Built Cache.Upload.Rclone:c.o (1.8s)
✔ [31/42] Built Cache.Query:c.o (1.8s)
✔ [32/42] Built Cache.Warning (1.9s)
✔ [33/42] Built Cache.Upload.Azure:c.o (322ms)
✔ [34/42] Built Cache.Warning:c.o (500ms)
✔ [35/42] Built Cache.Upload.Defs (1.3s)
✔ [36/42] Built Cache.Upload.S3:c.o (1.3s)
✔ [37/42] Built Cache.Upload.Defs:c.o (974ms)
✔ [38/42] Built Cache.Upload (1.0s)
✔ [39/42] Built Cache.Main (1.5s)
✔ [40/42] Built Cache.Upload:c.o (1.5s)
✔ [41/42] Built Cache.Main:c.o (977ms)
✔ [42/42] Built cache:exe (3.6s)
Current branch: HEAD
Using cache from origin: (some leanprover-community/mathlib4)
Attempting to download 9031 file(s) from leanprover-community/mathlib4 cache at https://cache.mathlib.org/mathlib4-master

Downloaded: 1 file(s) [attempted 1/9031 = 0%, 78 KB/s][K
Downloaded: 50 file(s) [attempted 50/9031 = 0%, 109 KB/s][K
Downloaded: 64 file(s) [attempted 64/9031 = 0%, 127 KB/s][K
Downloaded: 87 file(s) [attempted 87/9031 = 0%, 138 KB/s][K
Downloaded: 103 file(s) [attempted 103/9031 = 1%, 266 KB/s][K
Downloaded: 156 file(s) [attempted 156/9031 = 1%, 274 KB/s][K
Downloaded: 182 file(s) [attempted 182/9031 = 2%, 201 KB/s][K
Downloaded: 204 file(s) [attempted 204/9031 = 2%, 341 KB/s][K
Downloaded: 234 file(s) [attempted 234/9031 = 2%, 266 KB/s][K
Downloaded: 255 file(s) [attempted 255/9031 = 2%, 252 KB/s][K
Downloaded: 285 file(s) [attempted 285/9031 = 3%, 476 KB/s][K
Downloaded: 301 file(s) [attempted 301/9031 = 3%, 186 KB/s][K
Downloaded: 326 file(s) [attempted 326/9031 = 3%, 108 KB/s][K
Downloaded: 356 file(s) [attempted 356/9031 = 3%, 132 KB/s][K
Downloaded: 388 file(s) [attempted 388/9031 = 4%, 296 KB/s][K
Downloaded: 423 file(s) [attempted 423/9031 = 4%, 149 KB/s][K
Downloaded: 446 file(s) [attempted 446/9031 = 4%, 155 KB/s][K
Downloaded: 465 file(s) [attempted 465/9031 = 5%, 246 KB/s][K
Downloaded: 487 file(s) [attempted 487/9031 = 5%, 521 KB/s][K
Downloaded: 503 file(s) [attempted 503/9031 = 5%, 257 KB/s][K
Downloaded: 531 file(s) [attempted 531/9031 = 5%, 144 KB/s][K
Downloaded: 553 file(s) [attempted 553/9031 = 6%, 216 KB/s][K
Downloaded: 563 file(s) [attempted 563/9031 = 6%, 223 KB/s][K
Downloaded: 586 file(s) [attempted 586/9031 = 6%, 292 KB/s][K
Downloaded: 601 file(s) [attempted 601/9031 = 6%, 272 KB/s][K
Downloaded: 627 file(s) [attempted 627/9031 = 6%, 49 KB/s][K
Downloaded: 678 file(s) [attempted 678/9031 = 7%, 720 KB/s][K
Downloaded: 717 file(s) [attempted 717/9031 = 7%, 671 KB/s][K
Downloaded: 728 file(s) [attempted 728/9031 = 8%, 159 KB/s][K
Downloaded: 772 file(s) [attempted 772/9031 = 8%, 181 KB/s][K
Downloaded: 776 file(s) [attempted 776/9031 = 8%, 264 KB/s][K
Downloaded: 831 file(s) [attempted 831/9031 = 9%, 121 KB/s][K
Downloaded: 848 file(s) [attempted 848/9031 = 9%, 133 KB/s][K
Downloaded: 893 file(s) [attempted 893/9031 = 9%, 416 KB/s][K
Downloaded: 928 file(s) [attempted 928/9031 = 10%, 239 KB/s][K
Downloaded: 960 file(s) [attempted 960/9031 = 10%, 278 KB/s][K
Downloaded: 985 file(s) [attempted 985/9031 = 10%, 228 KB/s][K
Downloaded: 1011 file(s) [attempted 1011/9031 = 11%, 76 KB/s][K
Downloaded: 1034 file(s) [attempted 1034/9031 = 11%, 282 KB/s][K
Downloaded: 1066 file(s) [attempted 1066/9031 = 11%, 252 KB/s][K
Downloaded: 1095 file(s) [attempted 1095/9031 = 12%, 181 KB/s][K
Downloaded: 1114 file(s) [attempted 1114/9031 = 12%, 151 KB/s][K
Downloaded: 1146 file(s) [attempted 1146/9031 = 12%, 125 KB/s][K
Downloaded: 1173 file(s) [attempted 1173/9031 = 12%, 108 KB/s][K
Downloaded: 1208 file(s) [attempted 1208/9031 = 13%, 136 KB/s][K
Downloaded: 1247 file(s) [attempted 1247/9031 = 13%, 347 KB/s][K
Downloaded: 1270 file(s) [attempted 1270/9031 = 14%, 160 KB/s][K
Downloaded: 1290 file(s) [attempted 1290/9031 = 14%, 244 KB/s][K
Downloaded: 1329 file(s) [attempted 1329/9031 = 14%, 232 KB/s][K
Downloaded: 1355 file(s) [attempted 1355/9031 = 15%, 178 KB/s][K
Downloaded: 1379 file(s) [attempted 1379/9031 = 15%, 408 KB/s][K
Downloaded: 1389 file(s) [attempted 1389/9031 = 15%, 145 KB/s][K
Downloaded: 1396 file(s) [attempted 1396/9031 = 15%, 259 KB/s][K
Downloaded: 1405 file(s) [attempted 1405/9031 = 15%, 139 KB/s][K
Downloaded: 1446 file(s) [attempted 1446/9031 = 16%, 65 KB/s][K
Downloaded: 1479 file(s) [attempted 1479/9031 = 16%, 372 KB/s][K
Downloaded: 1513 file(s) [attempted 1513/9031 = 16%, 287 KB/s][K
Downloaded: 1534 file(s) [attempted 1534/9031 = 16%, 258 KB/s][K
Downloaded: 1568 file(s) [attempted 1568/9031 = 17%, 56 KB/s][K
Downloaded: 1600 file(s) [attempted 1600/9031 = 17%, 180 KB/s][K
Downloaded: 1623 file(s) [attempted 1623/9031 = 17%, 178 KB/s][K
Downloaded: 1651 file(s) [attempted 1651/9031 = 18%, 177 KB/s][K
Downloaded: 1690 file(s) [attempted 1690/9031 = 18%, 27 KB/s][K
Downloaded: 1713 file(s) [attempted 1713/9031 = 18%, 305 KB/s][K
Downloaded: 1740 file(s) [attempted 1740/9031 = 19%, 302 KB/s][K
Downloaded: 1749 file(s) [attempted 1749/9031 = 19%, 258 KB/s][K
Downloaded: 1800 file(s) [attempted 1800/9031 = 19%, 159 KB/s][K
Downloaded: 1839 file(s) [attempted 1839/9031 = 20%, 313 KB/s][K
Downloaded: 1867 file(s) [attempted 1867/9031 = 20%, 317 KB/s][K
Downloaded: 1887 file(s) [attempted 1887/9031 = 20%, 188 KB/s][K
Downloaded: 1919 file(s) [attempted 1919/9031 = 21%, 277 KB/s][K
Downloaded: 1951 file(s) [attempted 1951/9031 = 21%, 303 KB/s][K
Downloaded: 1967 file(s) [attempted 1967/9031 = 21%, 135 KB/s][K
Downloaded: 1983 file(s) [attempted 1983/9031 = 21%, 257 KB/s][K
Downloaded: 2018 file(s) [attempted 2018/9031 = 22%, 345 KB/s][K
Downloaded: 2047 file(s) [attempted 2047/9031 = 22%, 107 KB/s][K
Downloaded: 2059 file(s) [attempted 2059/9031 = 22%, 295 KB/s][K
Downloaded: 2089 file(s) [attempted 2089/9031 = 23%, 300 KB/s][K
Downloaded: 2108 file(s) [attempted 2108/9031 = 23%, 241 KB/s][K
Downloaded: 2110 file(s) [attempted 2110/9031 = 23%, 138 KB/s][K
Downloaded: 2132 file(s) [attempted 2132/9031 = 23%, 124 KB/s][K
Downloaded: 2148 file(s) [attempted 2148/9031 = 23%, 207 KB/s][K
Downloaded: 2166 file(s) [attempted 2166/9031 = 23%, 257 KB/s][K
Downloaded: 2180 file(s) [attempted 2180/9031 = 24%, 193 KB/s][K
Downloaded: 2195 file(s) [attempted 2195/9031 = 24%, 34 KB/s][K
Downloaded: 2201 file(s) [attempted 2201/9031 = 24%, 34 KB/s][K
Downloaded: 2203 file(s) [attempted 2203/9031 = 24%, 108 KB/s][K
Downloaded: 2254 file(s) [attempted 2254/9031 = 24%, 116 KB/s][K
Downloaded: 2268 file(s) [attempted 2268/9031 = 25%, 239 KB/s][K
Downloaded: 2288 file(s) [attempted 2288/9031 = 25%, 159 KB/s][K
Downloaded: 2297 file(s) [attempted 2297/9031 = 25%, 215 KB/s][K
Downloaded: 2300 file(s) [attempted 2300/9031 = 25%, 199 KB/s][K
Downloaded: 2311 file(s) [attempted 2311/9031 = 25%, 143 KB/s][K
Downloaded: 2333 file(s) [attempted 2333/9031 = 25%, 142 KB/s][K
Downloaded: 2354 file(s) [attempted 2354/9031 = 26%, 163 KB/s][K
Downloaded: 2369 file(s) [attempted 2369/9031 = 26%, 158 KB/s][K
Downloaded: 2371 file(s) [attempted 2371/9031 = 26%, 199 KB/s][K
Downloaded: 2374 file(s) [attempted 2374/9031 = 26%, 152 KB/s][K
Downloaded: 2401 file(s) [attempted 2401/9031 = 26%, 131 KB/s][K
Downloaded: 2405 file(s) [attempted 2405/9031 = 26%, 335 KB/s][K
Downloaded: 2435 file(s) [attempted 2435/9031 = 26%, 163 KB/s][K
Downloaded: 2458 file(s) [attempted 2458/9031 = 27%, 226 KB/s][K
Downloaded: 2504 file(s) [attempted 2504/9031 = 27%, 446 KB/s][K
Downloaded: 2512 file(s) [attempted 2512/9031 = 27%, 62 KB/s][K
Downloaded: 2522 file(s) [attempted 2522/9031 = 27%, 96 KB/s][K
Downloaded: 2543 file(s) [attempted 2543/9031 = 28%, 181 KB/s][K
Downloaded: 2568 file(s) [attempted 2568/9031 = 28%, 234 KB/s][K
Downloaded: 2573 file(s) [attempted 2573/9031 = 28%, 87 KB/s][K
Downloaded: 2604 file(s) [attempted 2604/9031 = 28%, 294 KB/s][K
Downloaded: 2632 file(s) [attempted 2632/9031 = 29%, 103 KB/s][K
Downloaded: 2644 file(s) [attempted 2644/9031 = 29%, 134 KB/s][K
Downloaded: 2646 file(s) [attempted 2646/9031 = 29%, 234 KB/s][K
Downloaded: 2678 file(s) [attempted 2678/9031 = 29%, 65 KB/s][K
Downloaded: 2697 file(s) [attempted 2697/9031 = 29%, 148 KB/s][K
Downloaded: 2699 file(s) [attempted 2699/9031 = 29%, 96 KB/s][K
Downloaded: 2704 file(s) [attempted 2704/9031 = 29%, 162 KB/s][K
Downloaded: 2729 file(s) [attempted 2729/9031 = 30%, 120 KB/s][K
Downloaded: 2764 file(s) [attempted 2764/9031 = 30%, 167 KB/s][K
Downloaded: 2779 file(s) [attempted 2779/9031 = 30%, 222 KB/s][K
Downloaded: 2805 file(s) [attempted 2805/9031 = 31%, 223 KB/s][K
Downloaded: 2824 file(s) [attempted 2824/9031 = 31%, 106 KB/s][K
Downloaded: 2842 file(s) [attempted 2842/9031 = 31%, 80 KB/s][K
Downloaded: 2847 file(s) [attempted 2847/9031 = 31%, 68 KB/s][K
Downloaded: 2849 file(s) [attempted 2849/9031 = 31%, 392 KB/s][K
Downloaded: 2870 file(s) [attempted 2870/9031 = 31%, 30 KB/s][K
Downloaded: 2872 file(s) [attempted 2872/9031 = 31%, 226 KB/s][K
Downloaded: 2874 file(s) [attempted 2874/9031 = 31%, 108 KB/s][K
Downloaded: 2899 file(s) [attempted 2899/9031 = 32%, 58 KB/s][K
Downloaded: 2912 file(s) [attempted 2912/9031 = 32%, 24 KB/s][K
Downloaded: 2927 file(s) [attempted 2927/9031 = 32%, 85 KB/s][K
Downloaded: 2929 file(s) [attempted 2929/9031 = 32%, 181 KB/s][K
Downloaded: 2945 file(s) [attempted 2945/9031 = 32%, 143 KB/s][K
Downloaded: 2987 file(s) [attempted 2987/9031 = 33%, 372 KB/s][K
Downloaded: 2993 file(s) [attempted 2993/9031 = 33%, 42 KB/s][K
Downloaded: 3009 file(s) [attempted 3009/9031 = 33%, 65 KB/s][K
Downloaded: 3017 file(s) [attempted 3017/9031 = 33%, 177 KB/s][K
Downloaded: 3028 file(s) [attempted 3028/9031 = 33%, 105 KB/s][K
Downloaded: 3037 file(s) [attempted 3037/9031 = 33%, 142 KB/s][K
Downloaded: 3055 file(s) [attempted 3055/9031 = 33%, 168 KB/s][K
Downloaded: 3067 file(s) [attempted 3067/9031 = 33%, 113 KB/s][K
Downloaded: 3078 file(s) [attempted 3078/9031 = 34%, 309 KB/s][K
Downloaded: 3104 file(s) [attempted 3104/9031 = 34%, 408 KB/s][K
Downloaded: 3116 file(s) [attempted 3116/9031 = 34%, 55 KB/s][K
Downloaded: 3125 file(s) [attempted 3125/9031 = 34%, 36 KB/s][K
Downloaded: 3147 file(s) [attempted 3147/9031 = 34%, 244 KB/s][K
Downloaded: 3163 file(s) [attempted 3163/9031 = 35%, 85 KB/s][K
Downloaded: 3172 file(s) [attempted 3172/9031 = 35%, 111 KB/s][K
Downloaded: 3216 file(s) [attempted 3216/9031 = 35%, 102 KB/s][K
Downloaded: 3222 file(s) [attempted 3222/9031 = 35%, 445 KB/s][K
Downloaded: 3237 file(s) [attempted 3237/9031 = 35%, 26 KB/s][K
Downloaded: 3261 file(s) [attempted 3261/9031 = 36%, 58 KB/s][K
Downloaded: 3273 file(s) [attempted 3273/9031 = 36%, 94 KB/s][K
Downloaded: 3287 file(s) [attempted 3287/9031 = 36%, 34 KB/s][K
Downloaded: 3305 file(s) [attempted 3305/9031 = 36%, 46 KB/s][K
Downloaded: 3319 file(s) [attempted 3319/9031 = 36%, 13 KB/s][K
Downloaded: 3330 file(s) [attempted 3330/9031 = 36%, 83 KB/s][K
Downloaded: 3343 file(s) [attempted 3343/9031 = 37%, 419 KB/s][K
Downloaded: 3350 file(s) [attempted 3350/9031 = 37%, 61 KB/s][K
Downloaded: 3356 file(s) [attempted 3356/9031 = 37%, 108 KB/s][K
Downloaded: 3371 file(s) [attempted 3371/9031 = 37%, 19 KB/s][K
Downloaded: 3386 file(s) [attempted 3386/9031 = 37%, 154 KB/s][K
Downloaded: 3402 file(s) [attempted 3402/9031 = 37%, 54 KB/s][K
Downloaded: 3439 file(s) [attempted 3439/9031 = 38%, 247 KB/s][K
Downloaded: 3457 file(s) [attempted 3457/9031 = 38%, 165 KB/s][K
Downloaded: 3469 file(s) [attempted 3469/9031 = 38%, 162 KB/s][K
Downloaded: 3483 file(s) [attempted 3483/9031 = 38%, 271 KB/s][K
Downloaded: 3496 file(s) [attempted 3496/9031 = 38%, 206 KB/s][K
Downloaded: 3509 file(s) [attempted 3509/9031 = 38%, 630 KB/s][K
Downloaded: 3548 file(s) [attempted 3548/9031 = 39%, 260 KB/s][K
Downloaded: 3559 file(s) [attempted 3559/9031 = 39%, 74 KB/s][K
Downloaded: 3571 file(s) [attempted 3571/9031 = 39%, 99 KB/s][K
Downloaded: 3592 file(s) [attempted 3592/9031 = 39%, 82 KB/s][K
Downloaded: 3605 file(s) [attempted 3605/9031 = 39%, 212 KB/s][K
Downloaded: 3642 file(s) [attempted 3642/9031 = 40%, 154 KB/s][K
Downloaded: 3657 file(s) [attempted 3657/9031 = 40%, 21 KB/s][K
Downloaded: 3683 file(s) [attempted 3683/9031 = 40%, 49 KB/s][K
Downloaded: 3693 file(s) [attempted 3693/9031 = 40%, 234 KB/s][K
Downloaded: 3715 file(s) [attempted 3715/9031 = 41%, 184 KB/s][K
Downloaded: 3717 file(s) [attempted 3717/9031 = 41%, 30 KB/s][K
Downloaded: 3733 file(s) [attempted 3733/9031 = 41%, 140 KB/s][K
Downloaded: 3747 file(s) [attempted 3747/9031 = 41%, 126 KB/s][K
Downloaded: 3749 file(s) [attempted 3749/9031 = 41%, 124 KB/s][K
Downloaded: 3762 file(s) [attempted 3762/9031 = 41%, 51 KB/s][K
Downloaded: 3766 file(s) [attempted 3766/9031 = 41%, 70 KB/s][K
Downloaded: 3793 file(s) [attempted 3793/9031 = 41%, 56 KB/s][K
Downloaded: 3802 file(s) [attempted 3802/9031 = 42%, 157 KB/s][K
Downloaded: 3818 file(s) [attempted 3818/9031 = 42%, 166 KB/s][K
Downloaded: 3830 file(s) [attempted 3830/9031 = 42%, 229 KB/s][K
Downloaded: 3860 file(s) [attempted 3860/9031 = 42%, 326 KB/s][K
Downloaded: 3878 file(s) [attempted 3878/9031 = 42%, 488 KB/s][K
Downloaded: 3889 file(s) [attempted 3889/9031 = 43%, 826 KB/s][K
Downloaded: 3903 file(s) [attempted 3903/9031 = 43%, 112 KB/s][K
Downloaded: 3925 file(s) [attempted 3925/9031 = 43%, 67 KB/s][K
Downloaded: 3935 file(s) [attempted 3935/9031 = 43%, 420 KB/s][K
Downloaded: 3954 file(s) [attempted 3954/9031 = 43%, 13 KB/s][K
Downloaded: 3956 file(s) [attempted 3956/9031 = 43%, 391 KB/s][K
Downloaded: 3963 file(s) [attempted 3963/9031 = 43%, 65 KB/s][K
Downloaded: 3965 file(s) [attempted 3965/9031 = 43%, 42 KB/s][K
Downloaded: 3981 file(s) [attempted 3981/9031 = 44%, 155 KB/s][K
Downloaded: 3987 file(s) [attempted 3987/9031 = 44%, 169 KB/s][K
Downloaded: 3994 file(s) [attempted 3994/9031 = 44%, 44 KB/s][K
Downloaded: 3997 file(s) [attempted 3997/9031 = 44%, 146 KB/s][K
Downloaded: 4006 file(s) [attempted 4006/9031 = 44%, 34 KB/s][K
Downloaded: 4020 file(s) [attempted 4020/9031 = 44%, 88 KB/s][K
Downloaded: 4022 file(s) [attempted 4022/9031 = 44%, 540 KB/s][K
Downloaded: 4031 file(s) [attempted 4031/9031 = 44%, 195 KB/s][K
Downloaded: 4045 file(s) [attempted 4045/9031 = 44%, 452 KB/s][K
Downloaded: 4060 file(s) [attempted 4060/9031 = 44%, 367 KB/s][K
Downloaded: 4069 file(s) [attempted 4069/9031 = 45%, 47 KB/s][K
Downloaded: 4078 file(s) [attempted 4078/9031 = 45%, 256 KB/s][K
Downloaded: 4081 file(s) [attempted 4081/9031 = 45%, 96 KB/s][K
Downloaded: 4089 file(s) [attempted 4089/9031 = 45%, 187 KB/s][K
Downloaded: 4097 file(s) [attempted 4097/9031 = 45%, 32 KB/s][K
Downloaded: 4101 file(s) [attempted 4101/9031 = 45%, 26 KB/s][K
Downloaded: 4108 file(s) [attempted 4108/9031 = 45%, 113 KB/s][K
Downloaded: 4119 file(s) [attempted 4119/9031 = 45%, 13 KB/s][K
Downloaded: 4120 file(s) [attempted 4120/9031 = 45%, 29 KB/s][K
Downloaded: 4147 file(s) [attempted 4147/9031 = 45%, 32 KB/s][K
Downloaded: 4162 file(s) [attempted 4162/9031 = 46%, 209 KB/s][K
Downloaded: 4170 file(s) [attempted 4170/9031 = 46%, 18 KB/s][K
Downloaded: 4178 file(s) [attempted 4178/9031 = 46%, 53 KB/s][K
Downloaded: 4196 file(s) [attempted 4196/9031 = 46%, 34 KB/s][K
Downloaded: 4207 file(s) [attempted 4207/9031 = 46%, 21 KB/s][K
Downloaded: 4212 file(s) [attempted 4212/9031 = 46%, 126 KB/s][K
Downloaded: 4218 file(s) [attempted 4218/9031 = 46%, 101 KB/s][K
Downloaded: 4221 file(s) [attempted 4221/9031 = 46%, 121 KB/s][K
Downloaded: 4234 file(s) [attempted 4234/9031 = 46%, 140 KB/s][K
Downloaded: 4239 file(s) [attempted 4239/9031 = 46%, 6 KB/s][K
Downloaded: 4240 file(s) [attempted 4240/9031 = 46%, 50 KB/s][K
Downloaded: 4243 file(s) [attempted 4243/9031 = 46%, 11 KB/s][K
Downloaded: 4246 file(s) [attempted 4246/9031 = 47%, 81 KB/s][K
Downloaded: 4251 file(s) [attempted 4251/9031 = 47%, 88 KB/s][K
Downloaded: 4260 file(s) [attempted 4260/9031 = 47%, 2 KB/s][K
Downloaded: 4262 file(s) [attempted 4262/9031 = 47%, 17 KB/s][K
Downloaded: 4269 file(s) [attempted 4269/9031 = 47%, 12 KB/s][K
Downloaded: 4276 file(s) [attempted 4276/9031 = 47%, 87 KB/s][K
Downloaded: 4290 file(s) [attempted 4290/9031 = 47%, 9 KB/s][K
Downloaded: 4294 file(s) [attempted 4294/9031 = 47%, 63 KB/s][K
Downloaded: 4317 file(s) [attempted 4317/9031 = 47%, 30 KB/s][K
Downloaded: 4336 file(s) [attempted 4336/9031 = 48%, 357 KB/s][K
Downloaded: 4342 file(s) [attempted 4342/9031 = 48%, 384 KB/s][K
Downloaded: 4354 file(s) [attempted 4354/9031 = 48%, 457 KB/s][K
Downloaded: 4363 file(s) [attempted 4363/9031 = 48%, 28 KB/s][K
Downloaded: 4365 file(s) [attempted 4365/9031 = 48%, 227 KB/s][K
Downloaded: 4378 file(s) [attempted 4378/9031 = 48%, 22 KB/s][K
Downloaded: 4388 file(s) [attempted 4388/9031 = 48%, 50 KB/s][K
Downloaded: 4393 file(s) [attempted 4393/9031 = 48%, 21 KB/s][K
Downloaded: 4397 file(s) [attempted 4397/9031 = 48%, 14 KB/s][K
Downloaded: 4403 file(s) [attempted 4403/9031 = 48%, 55 KB/s][K
Downloaded: 4415 file(s) [attempted 4415/9031 = 48%, 71 KB/s][K
Downloaded: 4418 file(s) [attempted 4418/9031 = 48%, 225 KB/s][K
Downloaded: 4425 file(s) [attempted 4425/9031 = 48%, 29 KB/s][K
Downloaded: 4428 file(s) [attempted 4428/9031 = 49%, 10 KB/s][K
Downloaded: 4434 file(s) [attempted 4434/9031 = 49%, 58 KB/s][K
Downloaded: 4442 file(s) [attempted 4442/9031 = 49%, 105 KB/s][K
Downloaded: 4448 file(s) [attempted 4448/9031 = 49%, 15 KB/s][K
Downloaded: 4459 file(s) [attempted 4459/9031 = 49%, 19 KB/s][K
Downloaded: 4461 file(s) [attempted 4461/9031 = 49%, 14 KB/s][K
Downloaded: 4464 file(s) [attempted 4464/9031 = 49%, 25 KB/s][K
Downloaded: 4476 file(s) [attempted 4476/9031 = 49%, 48 KB/s][K
Downloaded: 4485 file(s) [attempted 4485/9031 = 49%, 23 KB/s][K
Downloaded: 4487 file(s) [attempted 4487/9031 = 49%, 43 KB/s][K
Downloaded: 4489 file(s) [attempted 4489/9031 = 49%, 307 KB/s][K
Downloaded: 4503 file(s) [attempted 4503/9031 = 49%, 173 KB/s][K
Downloaded: 4504 file(s) [attempted 4504/9031 = 49%, 113 KB/s][K
Downloaded: 4517 file(s) [attempted 4517/9031 = 50%, 167 KB/s][K
Downloaded: 4522 file(s) [attempted 4522/9031 = 50%, 172 KB/s][K
Downloaded: 4523 file(s) [attempted 4523/9031 = 50%, 282 KB/s][K
Downloaded: 4531 file(s) [attempted 4531/9031 = 50%, 57 KB/s][K
Downloaded: 4537 file(s) [attempted 4537/9031 = 50%, 154 KB/s][K
Downloaded: 4549 file(s) [attempted 4549/9031 = 50%, 100 KB/s][K
Downloaded: 4563 file(s) [attempted 4563/9031 = 50%, 21 KB/s][K
Downloaded: 4572 file(s) [attempted 4572/9031 = 50%, 118 KB/s][K
Downloaded: 4577 file(s) [attempted 4577/9031 = 50%, 414 KB/s][K
Downloaded: 4588 file(s) [attempted 4588/9031 = 50%, 195 KB/s][K
Downloaded: 4597 file(s) [attempted 4597/9031 = 50%, 116 KB/s][K
Downloaded: 4613 file(s) [attempted 4613/9031 = 51%, 109 KB/s][K
Downloaded: 4631 file(s) [attempted 4631/9031 = 51%, 19 KB/s][K
Downloaded: 4636 file(s) [attempted 4636/9031 = 51%, 20 KB/s][K
Downloaded: 4638 file(s) [attempted 4638/9031 = 51%, 140 KB/s][K
Downloaded: 4643 file(s) [attempted 4643/9031 = 51%, 385 KB/s][K
Downloaded: 4654 file(s) [attempted 4654/9031 = 51%, 508 KB/s][K
Downloaded: 4662 file(s) [attempted 4662/9031 = 51%, 143 KB/s][K
Downloaded: 4664 file(s) [attempted 4664/9031 = 51%, 52 KB/s][K
Downloaded: 4680 file(s) [attempted 4680/9031 = 51%, 167 KB/s][K
Downloaded: 4686 file(s) [attempted 4686/9031 = 51%, 79 KB/s][K
Downloaded: 4694 file(s) [attempted 4694/9031 = 51%, 12 KB/s][K
Downloaded: 4707 file(s) [attempted 4707/9031 = 52%, 184 KB/s][K
Downloaded: 4714 file(s) [attempted 4714/9031 = 52%, 200 KB/s][K
Downloaded: 4728 file(s) [attempted 4728/9031 = 52%, 358 KB/s][K
Downloaded: 4737 file(s) [attempted 4737/9031 = 52%, 49 KB/s][K
Downloaded: 4739 file(s) [attempted 4739/9031 = 52%, 118 KB/s][K
Downloaded: 4746 file(s) [attempted 4746/9031 = 52%, 476 KB/s][K
Downloaded: 4752 file(s) [attempted 4752/9031 = 52%, 10 KB/s][K
Downloaded: 4762 file(s) [attempted 4762/9031 = 52%, 17 KB/s][K
Downloaded: 4772 file(s) [attempted 4772/9031 = 52%, 32 KB/s][K
Downloaded: 4774 file(s) [attempted 4774/9031 = 52%, 74 KB/s][K
Downloaded: 4782 file(s) [attempted 4782/9031 = 52%, 88 KB/s][K
Downloaded: 4787 file(s) [attempted 4787/9031 = 53%, 23 KB/s][K
Downloaded: 4806 file(s) [attempted 4806/9031 = 53%, 201 KB/s][K
Downloaded: 4810 file(s) [attempted 4810/9031 = 53%, 317 KB/s][K
Downloaded: 4822 file(s) [attempted 4822/9031 = 53%, 90 KB/s][K
Downloaded: 4824 file(s) [attempted 4824/9031 = 53%, 74 KB/s][K
Downloaded: 4836 file(s) [attempted 4836/9031 = 53%, 29 KB/s][K
Downloaded: 4843 file(s) [attempted 4843/9031 = 53%, 125 KB/s][K
Downloaded: 4847 file(s) [attempted 4847/9031 = 53%, 292 KB/s][K
Downloaded: 4852 file(s) [attempted 4852/9031 = 53%, 6 KB/s][K
Downloaded: 4861 file(s) [attempted 4861/9031 = 53%, 29 KB/s][K
Downloaded: 4865 file(s) [attempted 4865/9031 = 53%, 12 KB/s][K
Downloaded: 4871 file(s) [attempted 4871/9031 = 53%, 39 KB/s][K
Downloaded: 4873 file(s) [attempted 4873/9031 = 53%, 114 KB/s][K
Downloaded: 4876 file(s) [attempted 4876/9031 = 53%, 23 KB/s][K
Downloaded: 4885 file(s) [attempted 4885/9031 = 54%, 17 KB/s][K
Downloaded: 4902 file(s) [attempted 4902/9031 = 54%, 30 KB/s][K
Downloaded: 4904 file(s) [attempted 4904/9031 = 54%, 59 KB/s][K
Downloaded: 4910 file(s) [attempted 4910/9031 = 54%, 116 KB/s][K
Downloaded: 4911 file(s) [attempted 4911/9031 = 54%, 7 KB/s][K
Downloaded: 4920 file(s) [attempted 4920/9031 = 54%, 47 KB/s][K
Downloaded: 4922 file(s) [attempted 4922/9031 = 54%, 33 KB/s][K
Downloaded: 4934 file(s) [attempted 4934/9031 = 54%, 11 KB/s][K
Downloaded: 4960 file(s) [attempted 4960/9031 = 54%, 33 KB/s][K
Downloaded: 4973 file(s) [attempted 4973/9031 = 55%, 100 KB/s][K
Downloaded: 4980 file(s) [attempted 4980/9031 = 55%, 50 KB/s][K
Downloaded: 4983 file(s) [attempted 4983/9031 = 55%, 335 KB/s][K
Downloaded: 4992 file(s) [attempted 4992/9031 = 55%, 314 KB/s][K
Downloaded: 4994 file(s) [attempted 4994/9031 = 55%, 173 KB/s][K
Downloaded: 4996 file(s) [attempted 4996/9031 = 55%, 77 KB/s][K
Downloaded: 5001 file(s) [attempted 5001/9031 = 55%, 55 KB/s][K
Downloaded: 5003 file(s) [attempted 5003/9031 = 55%, 232 KB/s][K
Downloaded: 5008 file(s) [attempted 5008/9031 = 55%, 62 KB/s][K
Downloaded: 5010 file(s) [attempted 5010/9031 = 55%, 38 KB/s][K
Downloaded: 5016 file(s) [attempted 5016/9031 = 55%, 11 KB/s][K
Downloaded: 5031 file(s) [attempted 5031/9031 = 55%, 12 KB/s][K
Downloaded: 5044 file(s) [attempted 5044/9031 = 55%, 129 KB/s][K
Downloaded: 5047 file(s) [attempted 5047/9031 = 55%, 135 KB/s][K
Downloaded: 5061 file(s) [attempted 5061/9031 = 56%, 69 KB/s][K
Downloaded: 5067 file(s) [attempted 5067/9031 = 56%, 18 KB/s][K
Downloaded: 5078 file(s) [attempted 5078/9031 = 56%, 26 KB/s][K
Downloaded: 5081 file(s) [attempted 5081/9031 = 56%, 3 KB/s][K
Downloaded: 5111 file(s) [attempted 5111/9031 = 56%, 13 KB/s][K
Downloaded: 5116 file(s) [attempted 5116/9031 = 56%, 56 KB/s][K
Downloaded: 5129 file(s) [attempted 5129/9031 = 56%, 31 KB/s][K
Downloaded: 5138 file(s) [attempted 5138/9031 = 56%, 687 KB/s][K
Downloaded: 5148 file(s) [attempted 5148/9031 = 57%, 40 KB/s][K
Downloaded: 5157 file(s) [attempted 5157/9031 = 57%, 93 KB/s][K
Downloaded: 5168 file(s) [attempted 5168/9031 = 57%, 26 KB/s][K
Downloaded: 5175 file(s) [attempted 5175/9031 = 57%, 38 KB/s][K
Downloaded: 5189 file(s) [attempted 5189/9031 = 57%, 100 KB/s][K
Downloaded: 5205 file(s) [attempted 5205/9031 = 57%, 280 KB/s][K
Downloaded: 5212 file(s) [attempted 5212/9031 = 57%, 37 KB/s][K
Downloaded: 5224 file(s) [attempted 5224/9031 = 57%, 67 KB/s][K
Downloaded: 5234 file(s) [attempted 5234/9031 = 57%, 77 KB/s][K
Downloaded: 5247 file(s) [attempted 5247/9031 = 58%, 67 KB/s][K
Downloaded: 5253 file(s) [attempted 5253/9031 = 58%, 34 KB/s][K
Downloaded: 5257 file(s) [attempted 5257/9031 = 58%, 151 KB/s][K
Downloaded: 5261 file(s) [attempted 5261/9031 = 58%, 184 KB/s][K
Downloaded: 5264 file(s) [attempted 5264/9031 = 58%, 289 KB/s][K
Downloaded: 5274 file(s) [attempted 5274/9031 = 58%, 31 KB/s][K
Downloaded: 5279 file(s) [attempted 5279/9031 = 58%, 81 KB/s][K
Downloaded: 5290 file(s) [attempted 5290/9031 = 58%, 103 KB/s][K
Downloaded: 5302 file(s) [attempted 5302/9031 = 58%, 41 KB/s][K
Downloaded: 5304 file(s) [attempted 5304/9031 = 58%, 36 KB/s][K
Downloaded: 5319 file(s) [attempted 5319/9031 = 58%, 87 KB/s][K
Downloaded: 5320 file(s) [attempted 5320/9031 = 58%, 67 KB/s][K
Downloaded: 5321 file(s) [attempted 5321/9031 = 58%, 34 KB/s][K
Downloaded: 5325 file(s) [attempted 5325/9031 = 58%, 50 KB/s][K
Downloaded: 5340 file(s) [attempted 5340/9031 = 59%, 62 KB/s][K
Downloaded: 5351 file(s) [attempted 5351/9031 = 59%, 93 KB/s][K
Downloaded: 5354 file(s) [attempted 5354/9031 = 59%, 14 KB/s][K
Downloaded: 5357 file(s) [attempted 5357/9031 = 59%, 55 KB/s][K
Downloaded: 5375 file(s) [attempted 5375/9031 = 59%, 132 KB/s][K
Downloaded: 5384 file(s) [attempted 5384/9031 = 59%, 110 KB/s][K
Downloaded: 5397 file(s) [attempted 5397/9031 = 59%, 111 KB/s][K
Downloaded: 5405 file(s) [attempted 5405/9031 = 59%, 104 KB/s][K
Downloaded: 5409 file(s) [attempted 5409/9031 = 59%, 76 KB/s][K
Downloaded: 5414 file(s) [attempted 5414/9031 = 59%, 18 KB/s][K
Downloaded: 5421 file(s) [attempted 5421/9031 = 60%, 46 KB/s][K
Downloaded: 5425 file(s) [attempted 5425/9031 = 60%, 16 KB/s][K
Downloaded: 5426 file(s) [attempted 5426/9031 = 60%, 137 KB/s][K
Downloaded: 5432 file(s) [attempted 5432/9031 = 60%, 121 KB/s][K
Downloaded: 5444 file(s) [attempted 5444/9031 = 60%, 33 KB/s][K
Downloaded: 5450 file(s) [attempted 5450/9031 = 60%, 204 KB/s][K
Downloaded: 5453 file(s) [attempted 5453/9031 = 60%, 141 KB/s][K
Downloaded: 5461 file(s) [attempted 5461/9031 = 60%, 9 KB/s][K
Downloaded: 5471 file(s) [attempted 5471/9031 = 60%, 19 KB/s][K
Downloaded: 5483 file(s) [attempted 5483/9031 = 60%, 29 KB/s][K
Downloaded: 5497 file(s) [attempted 5497/9031 = 60%, 21 KB/s][K
Downloaded: 5504 file(s) [attempted 5504/9031 = 60%, 92 KB/s][K
Downloaded: 5516 file(s) [attempted 5516/9031 = 61%, 31 KB/s][K
Downloaded: 5518 file(s) [attempted 5518/9031 = 61%, 128 KB/s][K
Downloaded: 5520 file(s) [attempted 5520/9031 = 61%, 331 KB/s][K
Downloaded: 5533 file(s) [attempted 5533/9031 = 61%, 520 KB/s][K
Downloaded: 5538 file(s) [attempted 5538/9031 = 61%, 42 KB/s][K
Downloaded: 5540 file(s) [attempted 5540/9031 = 61%, 38 KB/s][K
Downloaded: 5550 file(s) [attempted 5550/9031 = 61%, 12 KB/s][K
Downloaded: 5555 file(s) [attempted 5555/9031 = 61%, 124 KB/s][K
Downloaded: 5569 file(s) [attempted 5569/9031 = 61%, 24 KB/s][K
Downloaded: 5572 file(s) [attempted 5572/9031 = 61%, 19 KB/s][K
Downloaded: 5579 file(s) [attempted 5579/9031 = 61%, 27 KB/s][K
Downloaded: 5580 file(s) [attempted 5580/9031 = 61%, 114 KB/s][K
Downloaded: 5586 file(s) [attempted 5586/9031 = 61%, 46 KB/s][K
Downloaded: 5602 file(s) [attempted 5602/9031 = 62%, 60 KB/s][K
Downloaded: 5611 file(s) [attempted 5611/9031 = 62%, 185 KB/s][K
Downloaded: 5617 file(s) [attempted 5617/9031 = 62%, 22 KB/s][K
Downloaded: 5621 file(s) [attempted 5621/9031 = 62%, 56 KB/s][K
Downloaded: 5630 file(s) [attempted 5630/9031 = 62%, 30 KB/s][K
Downloaded: 5634 file(s) [attempted 5634/9031 = 62%, 43 KB/s][K
Downloaded: 5650 file(s) [attempted 5650/9031 = 62%, 23 KB/s][K
Downloaded: 5656 file(s) [attempted 5656/9031 = 62%, 163 KB/s][K
Downloaded: 5665 file(s) [attempted 5665/9031 = 62%, 37 KB/s][K
Downloaded: 5671 file(s) [attempted 5671/9031 = 62%, 19 KB/s][K
Downloaded: 5676 file(s) [attempted 5676/9031 = 62%, 285 KB/s][K
Downloaded: 5689 file(s) [attempted 5689/9031 = 62%, 10 KB/s][K
Downloaded: 5696 file(s) [attempted 5696/9031 = 63%, 164 KB/s][K
Downloaded: 5701 file(s) [attempted 5701/9031 = 63%, 37 KB/s][K
Downloaded: 5717 file(s) [attempted 5717/9031 = 63%, 134 KB/s][K
Downloaded: 5721 file(s) [attempted 5721/9031 = 63%, 44 KB/s][K
Downloaded: 5724 file(s) [attempted 5724/9031 = 63%, 43 KB/s][K
Downloaded: 5732 file(s) [attempted 5732/9031 = 63%, 380 KB/s][K
Downloaded: 5736 file(s) [attempted 5736/9031 = 63%, 628 KB/s][K
Downloaded: 5740 file(s) [attempted 5740/9031 = 63%, 105 KB/s][K
Downloaded: 5751 file(s) [attempted 5751/9031 = 63%, 47 KB/s][K
Downloaded: 5764 file(s) [attempted 5764/9031 = 63%, 77 KB/s][K
Downloaded: 5768 file(s) [attempted 5768/9031 = 63%, 22 KB/s][K
Downloaded: 5772 file(s) [attempted 5772/9031 = 63%, 15 KB/s][K
Downloaded: 5786 file(s) [attempted 5786/9031 = 64%, 6 KB/s][K
Downloaded: 5787 file(s) [attempted 5787/9031 = 64%, 72 KB/s][K
Downloaded: 5796 file(s) [attempted 5796/9031 = 64%, 26 KB/s][K
Downloaded: 5802 file(s) [attempted 5802/9031 = 64%, 76 KB/s][K
Downloaded: 5818 file(s) [attempted 5818/9031 = 64%, 53 KB/s][K
Downloaded: 5822 file(s) [attempted 5822/9031 = 64%, 17 KB/s][K
Downloaded: 5841 file(s) [attempted 5841/9031 = 64%, 61 KB/s][K
Downloaded: 5843 file(s) [attempted 5843/9031 = 64%, 171 KB/s][K
Downloaded: 5850 file(s) [attempted 5850/9031 = 64%, 44 KB/s][K
Downloaded: 5861 file(s) [attempted 5861/9031 = 64%, 7 KB/s][K
Downloaded: 5871 file(s) [attempted 5871/9031 = 65%, 18 KB/s][K
Downloaded: 5880 file(s) [attempted 5880/9031 = 65%, 48 KB/s][K
Downloaded: 5894 file(s) [attempted 5894/9031 = 65%, 60 KB/s][K
Downloaded: 5900 file(s) [attempted 5900/9031 = 65%, 240 KB/s][K
Downloaded: 5911 file(s) [attempted 5911/9031 = 65%, 172 KB/s][K
Downloaded: 5921 file(s) [attempted 5921/9031 = 65%, 23 KB/s][K
Downloaded: 5923 file(s) [attempted 5923/9031 = 65%, 246 KB/s][K
Downloaded: 5930 file(s) [attempted 5930/9031 = 65%, 48 KB/s][K
Downloaded: 5939 file(s) [attempted 5939/9031 = 65%, 109 KB/s][K
Downloaded: 5942 file(s) [attempted 5942/9031 = 65%, 94 KB/s][K
Downloaded: 5952 file(s) [attempted 5952/9031 = 65%, 69 KB/s][K
Downloaded: 5954 file(s) [attempted 5954/9031 = 65%, 5 KB/s][K
Downloaded: 5958 file(s) [attempted 5958/9031 = 65%, 17 KB/s][K
Downloaded: 5966 file(s) [attempted 5966/9031 = 66%, 78 KB/s][K
Downloaded: 5971 file(s) [attempted 5971/9031 = 66%, 15 KB/s][K
Downloaded: 5986 file(s) [attempted 5986/9031 = 66%, 56 KB/s][K
Downloaded: 5990 file(s) [attempted 5990/9031 = 66%, 308 KB/s][K
Downloaded: 6001 file(s) [attempted 6001/9031 = 66%, 55 KB/s][K
Downloaded: 6012 file(s) [attempted 6012/9031 = 66%, 20 KB/s][K
Downloaded: 6019 file(s) [attempted 6019/9031 = 66%, 37 KB/s][K
Downloaded: 6022 file(s) [attempted 6022/9031 = 66%, 405 KB/s][K
Downloaded: 6031 file(s) [attempted 6031/9031 = 66%, 10 KB/s][K
Downloaded: 6047 file(s) [attempted 6047/9031 = 66%, 85 KB/s][K
Downloaded: 6060 file(s) [attempted 6060/9031 = 67%, 450 KB/s][K
Downloaded: 6070 file(s) [attempted 6070/9031 = 67%, 25 KB/s][K
Downloaded: 6084 file(s) [attempted 6084/9031 = 67%, 140 KB/s][K
Downloaded: 6097 file(s) [attempted 6097/9031 = 67%, 159 KB/s][K
Downloaded: 6107 file(s) [attempted 6107/9031 = 67%, 228 KB/s][K
Downloaded: 6113 file(s) [attempted 6113/9031 = 67%, 27 KB/s][K
Downloaded: 6121 file(s) [attempted 6121/9031 = 67%, 548 KB/s][K
Downloaded: 6128 file(s) [attempted 6128/9031 = 67%, 29 KB/s][K
Downloaded: 6130 file(s) [attempted 6130/9031 = 67%, 81 KB/s][K
Downloaded: 6139 file(s) [attempted 6139/9031 = 67%, 79 KB/s][K
Downloaded: 6148 file(s) [attempted 6148/9031 = 68%, 21 KB/s][K
Downloaded: 6160 file(s) [attempted 6160/9031 = 68%, 93 KB/s][K
Downloaded: 6169 file(s) [attempted 6169/9031 = 68%, 9 KB/s][K
Downloaded: 6171 file(s) [attempted 6171/9031 = 68%, 101 KB/s][K
Downloaded: 6183 file(s) [attempted 6183/9031 = 68%, 97 KB/s][K
Downloaded: 6196 file(s) [attempted 6196/9031 = 68%, 11 KB/s][K
Downloaded: 6212 file(s) [attempted 6212/9031 = 68%, 268 KB/s][K
Downloaded: 6215 file(s) [attempted 6215/9031 = 68%, 119 KB/s][K
Downloaded: 6219 file(s) [attempted 6219/9031 = 68%, 40 KB/s][K
Downloaded: 6232 file(s) [attempted 6232/9031 = 69%, 395 KB/s][K
Downloaded: 6238 file(s) [attempted 6238/9031 = 69%, 63 KB/s][K
Downloaded: 6245 file(s) [attempted 6245/9031 = 69%, 17 KB/s][K
Downloaded: 6250 file(s) [attempted 6250/9031 = 69%, 8 KB/s][K
Downloaded: 6259 file(s) [attempted 6259/9031 = 69%, 38 KB/s][K
Downloaded: 6267 file(s) [attempted 6267/9031 = 69%, 35 KB/s][K
Downloaded: 6281 file(s) [attempted 6281/9031 = 69%, 9 KB/s][K
Downloaded: 6292 file(s) [attempted 6292/9031 = 69%, 147 KB/s][K
Downloaded: 6295 file(s) [attempted 6295/9031 = 69%, 89 KB/s][K
Downloaded: 6300 file(s) [attempted 6300/9031 = 69%, 234 KB/s][K
Downloaded: 6308 file(s) [attempted 6308/9031 = 69%, 311 KB/s][K
Downloaded: 6318 file(s) [attempted 6318/9031 = 69%, 161 KB/s][K
Downloaded: 6342 file(s) [attempted 6342/9031 = 70%, 24 KB/s][K
Downloaded: 6349 file(s) [attempted 6349/9031 = 70%, 115 KB/s][K
Downloaded: 6364 file(s) [attempted 6364/9031 = 70%, 21 KB/s][K
Downloaded: 6366 file(s) [attempted 6366/9031 = 70%, 218 KB/s][K
Downloaded: 6371 file(s) [attempted 6371/9031 = 70%, 413 KB/s][K
Downloaded: 6382 file(s) [attempted 6382/9031 = 70%, 233 KB/s][K
Downloaded: 6391 file(s) [attempted 6391/9031 = 70%, 104 KB/s][K
Downloaded: 6398 file(s) [attempted 6398/9031 = 70%, 96 KB/s][K
Downloaded: 6404 file(s) [attempted 6404/9031 = 70%, 77 KB/s][K
Downloaded: 6417 file(s) [attempted 6417/9031 = 71%, 222 KB/s][K
Downloaded: 6433 file(s) [attempted 6433/9031 = 71%, 129 KB/s][K
Downloaded: 6442 file(s) [attempted 6442/9031 = 71%, 69 KB/s][K
Downloaded: 6444 file(s) [attempted 6444/9031 = 71%, 140 KB/s][K
Downloaded: 6451 file(s) [attempted 6451/9031 = 71%, 196 KB/s][K
Downloaded: 6463 file(s) [attempted 6463/9031 = 71%, 573 KB/s][K
Downloaded: 6467 file(s) [attempted 6467/9031 = 71%, 360 KB/s][K
Downloaded: 6472 file(s) [attempted 6472/9031 = 71%, 4 KB/s][K
Downloaded: 6481 file(s) [attempted 6481/9031 = 71%, 32 KB/s][K
Downloaded: 6492 file(s) [attempted 6492/9031 = 71%, 42 KB/s][K
Downloaded: 6502 file(s) [attempted 6502/9031 = 71%, 83 KB/s][K
Downloaded: 6503 file(s) [attempted 6503/9031 = 72%, 41 KB/s][K
Downloaded: 6507 file(s) [attempted 6507/9031 = 72%, 233 KB/s][K
Downloaded: 6512 file(s) [attempted 6512/9031 = 72%, 220 KB/s][K
Downloaded: 6518 file(s) [attempted 6518/9031 = 72%, 144 KB/s][K
Downloaded: 6527 file(s) [attempted 6527/9031 = 72%, 50 KB/s][K
Downloaded: 6529 file(s) [attempted 6529/9031 = 72%, 19 KB/s][K
Downloaded: 6538 file(s) [attempted 6538/9031 = 72%, 20 KB/s][K
Downloaded: 6556 file(s) [attempted 6556/9031 = 72%, 303 KB/s][K
Downloaded: 6564 file(s) [attempted 6564/9031 = 72%, 67 KB/s][K
Downloaded: 6566 file(s) [attempted 6566/9031 = 72%, 236 KB/s][K
Downloaded: 6586 file(s) [attempted 6586/9031 = 72%, 123 KB/s][K
Downloaded: 6589 file(s) [attempted 6589/9031 = 72%, 70 KB/s][K
Downloaded: 6595 file(s) [attempted 6595/9031 = 73%, 157 KB/s][K
Downloaded: 6601 file(s) [attempted 6601/9031 = 73%, 78 KB/s][K
Downloaded: 6611 file(s) [attempted 6611/9031 = 73%, 89 KB/s][K
Downloaded: 6614 file(s) [attempted 6614/9031 = 73%, 30 KB/s][K
Downloaded: 6630 file(s) [attempted 6630/9031 = 73%, 9 KB/s][K
Downloaded: 6637 file(s) [attempted 6637/9031 = 73%, 9 KB/s][K
Downloaded: 6639 file(s) [attempted 6639/9031 = 73%, 17 KB/s][K
Downloaded: 6653 file(s) [attempted 6653/9031 = 73%, 77 KB/s][K
Downloaded: 6662 file(s) [attempted 6662/9031 = 73%, 123 KB/s][K
Downloaded: 6664 file(s) [attempted 6664/9031 = 73%, 63 KB/s][K
Downloaded: 6675 file(s) [attempted 6675/9031 = 73%, 47 KB/s][K
Downloaded: 6683 file(s) [attempted 6683/9031 = 74%, 51 KB/s][K
Downloaded: 6690 file(s) [attempted 6690/9031 = 74%, 11 KB/s][K
Downloaded: 6698 file(s) [attempted 6698/9031 = 74%, 95 KB/s][K
Downloaded: 6708 file(s) [attempted 6708/9031 = 74%, 55 KB/s][K
Downloaded: 6717 file(s) [attempted 6717/9031 = 74%, 72 KB/s][K
Downloaded: 6722 file(s) [attempted 6722/9031 = 74%, 78 KB/s][K
Downloaded: 6727 file(s) [attempted 6727/9031 = 74%, 696 KB/s][K
Downloaded: 6738 file(s) [attempted 6738/9031 = 74%, 49 KB/s][K
Downloaded: 6765 file(s) [attempted 6765/9031 = 74%, 150 KB/s][K
Downloaded: 6770 file(s) [attempted 6770/9031 = 74%, 58 KB/s][K
Downloaded: 6775 file(s) [attempted 6775/9031 = 75%, 675 KB/s][K
Downloaded: 6788 file(s) [attempted 6788/9031 = 75%, 620 KB/s][K
Downloaded: 6795 file(s) [attempted 6795/9031 = 75%, 191 KB/s][K
Downloaded: 6804 file(s) [attempted 6804/9031 = 75%, 83 KB/s][K
Downloaded: 6818 file(s) [attempted 6818/9031 = 75%, 134 KB/s][K
Downloaded: 6825 file(s) [attempted 6825/9031 = 75%, 52 KB/s][K
Downloaded: 6834 file(s) [attempted 6834/9031 = 75%, 214 KB/s][K
Downloaded: 6844 file(s) [attempted 6844/9031 = 75%, 65 KB/s][K
Downloaded: 6854 file(s) [attempted 6854/9031 = 75%, 110 KB/s][K
Downloaded: 6857 file(s) [attempted 6857/9031 = 75%, 97 KB/s][K
Downloaded: 6870 file(s) [attempted 6870/9031 = 76%, 92 KB/s][K
Downloaded: 6873 file(s) [attempted 6873/9031 = 76%, 34 KB/s][K
Downloaded: 6882 file(s) [attempted 6882/9031 = 76%, 261 KB/s][K
Downloaded: 6885 file(s) [attempted 6885/9031 = 76%, 51 KB/s][K
Downloaded: 6904 file(s) [attempted 6904/9031 = 76%, 419 KB/s][K
Downloaded: 6914 file(s) [attempted 6914/9031 = 76%, 87 KB/s][K
Downloaded: 6921 file(s) [attempted 6921/9031 = 76%, 82 KB/s][K
Downloaded: 6924 file(s) [attempted 6924/9031 = 76%, 122 KB/s][K
Downloaded: 6931 file(s) [attempted 6931/9031 = 76%, 13 KB/s][K
Downloaded: 6933 file(s) [attempted 6933/9031 = 76%, 42 KB/s][K
Downloaded: 6939 file(s) [attempted 6939/9031 = 76%, 28 KB/s][K
Downloaded: 6951 file(s) [attempted 6951/9031 = 76%, 25 KB/s][K
Downloaded: 6956 file(s) [attempted 6956/9031 = 77%, 202 KB/s][K
Downloaded: 6958 file(s) [attempted 6958/9031 = 77%, 5 KB/s][K
Downloaded: 6960 file(s) [attempted 6960/9031 = 77%, 17 KB/s][K
Downloaded: 6967 file(s) [attempted 6967/9031 = 77%, 18 KB/s][K
Downloaded: 6975 file(s) [attempted 6975/9031 = 77%, 80 KB/s][K
Downloaded: 6979 file(s) [attempted 6979/9031 = 77%, 51 KB/s][K
Downloaded: 6981 file(s) [attempted 6981/9031 = 77%, 18 KB/s][K
Downloaded: 6986 file(s) [attempted 6986/9031 = 77%, 104 KB/s][K
Downloaded: 6998 file(s) [attempted 6998/9031 = 77%, 100 KB/s][K
Downloaded: 7006 file(s) [attempted 7006/9031 = 77%, 264 KB/s][K
Downloaded: 7016 file(s) [attempted 7016/9031 = 77%, 48 KB/s][K
Downloaded: 7020 file(s) [attempted 7020/9031 = 77%, 90 KB/s][K
Downloaded: 7025 file(s) [attempted 7025/9031 = 77%, 110 KB/s][K
Downloaded: 7034 file(s) [attempted 7034/9031 = 77%, 84 KB/s][K
Downloaded: 7037 file(s) [attempted 7037/9031 = 77%, 75 KB/s][K
Downloaded: 7049 file(s) [attempted 7049/9031 = 78%, 218 KB/s][K
Downloaded: 7055 file(s) [attempted 7055/9031 = 78%, 32 KB/s][K
Downloaded: 7063 file(s) [attempted 7063/9031 = 78%, 20 KB/s][K
Downloaded: 7073 file(s) [attempted 7073/9031 = 78%, 66 KB/s][K
Downloaded: 7077 file(s) [attempted 7077/9031 = 78%, 83 KB/s][K
Downloaded: 7085 file(s) [attempted 7085/9031 = 78%, 99 KB/s][K
Downloaded: 7095 file(s) [attempted 7095/9031 = 78%, 43 KB/s][K
Downloaded: 7105 file(s) [attempted 7105/9031 = 78%, 20 KB/s][K
Downloaded: 7112 file(s) [attempted 7112/9031 = 78%, 104 KB/s][K
Downloaded: 7123 file(s) [attempted 7123/9031 = 78%, 52 KB/s][K
Downloaded: 7139 file(s) [attempted 7139/9031 = 79%, 23 KB/s][K
Downloaded: 7142 file(s) [attempted 7142/9031 = 79%, 936 KB/s][K
Downloaded: 7148 file(s) [attempted 7148/9031 = 79%, 136 KB/s][K
Downloaded: 7155 file(s) [attempted 7155/9031 = 79%, 148 KB/s][K
Downloaded: 7162 file(s) [attempted 7162/9031 = 79%, 23 KB/s][K
Downloaded: 7174 file(s) [attempted 7174/9031 = 79%, 451 KB/s][K
Downloaded: 7185 file(s) [attempted 7185/9031 = 79%, 75 KB/s][K
Downloaded: 7200 file(s) [attempted 7200/9031 = 79%, 101 KB/s][K
Downloaded: 7206 file(s) [attempted 7206/9031 = 79%, 190 KB/s][K
Downloaded: 7222 file(s) [attempted 7222/9031 = 79%, 121 KB/s][K
Downloaded: 7224 file(s) [attempted 7224/9031 = 79%, 175 KB/s][K
Downloaded: 7236 file(s) [attempted 7236/9031 = 80%, 49 KB/s][K
Downloaded: 7242 file(s) [attempted 7242/9031 = 80%, 31 KB/s][K
Downloaded: 7254 file(s) [attempted 7254/9031 = 80%, 64 KB/s][K
Downloaded: 7256 file(s) [attempted 7256/9031 = 80%, 29 KB/s][K
Downloaded: 7261 file(s) [attempted 7261/9031 = 80%, 41 KB/s][K
Downloaded: 7269 file(s) [attempted 7269/9031 = 80%, 213 KB/s][K
Downloaded: 7272 file(s) [attempted 7272/9031 = 80%, 33 KB/s][K
Downloaded: 7286 file(s) [attempted 7286/9031 = 80%, 192 KB/s][K
Downloaded: 7295 file(s) [attempted 7295/9031 = 80%, 48 KB/s][K
Downloaded: 7305 file(s) [attempted 7305/9031 = 80%, 173 KB/s][K
Downloaded: 7320 file(s) [attempted 7320/9031 = 81%, 163 KB/s][K
Downloaded: 7323 file(s) [attempted 7323/9031 = 81%, 298 KB/s][K
Downloaded: 7332 file(s) [attempted 7332/9031 = 81%, 144 KB/s][K
Downloaded: 7337 file(s) [attempted 7337/9031 = 81%, 229 KB/s][K
Downloaded: 7345 file(s) [attempted 7345/9031 = 81%, 44 KB/s][K
Downloaded: 7353 file(s) [attempted 7353/9031 = 81%, 399 KB/s][K
Downloaded: 7355 file(s) [attempted 7355/9031 = 81%, 218 KB/s][K
Downloaded: 7371 file(s) [attempted 7371/9031 = 81%, 47 KB/s][K
Downloaded: 7377 file(s) [attempted 7377/9031 = 81%, 72 KB/s][K
Downloaded: 7394 file(s) [attempted 7394/9031 = 81%, 90 KB/s][K
Downloaded: 7401 file(s) [attempted 7401/9031 = 81%, 30 KB/s][K
Downloaded: 7410 file(s) [attempted 7410/9031 = 82%, 126 KB/s][K
Downloaded: 7419 file(s) [attempted 7419/9031 = 82%, 127 KB/s][K
Downloaded: 7424 file(s) [attempted 7424/9031 = 82%, 559 KB/s][K
Downloaded: 7433 file(s) [attempted 7433/9031 = 82%, 13 KB/s][K
Downloaded: 7437 file(s) [attempted 7437/9031 = 82%, 299 KB/s][K
Downloaded: 7444 file(s) [attempted 7444/9031 = 82%, 61 KB/s][K
Downloaded: 7446 file(s) [attempted 7446/9031 = 82%, 46 KB/s][K
Downloaded: 7451 file(s) [attempted 7451/9031 = 82%, 36 KB/s][K
Downloaded: 7454 file(s) [attempted 7454/9031 = 82%, 7 KB/s][K
Downloaded: 7463 file(s) [attempted 7463/9031 = 82%, 8 KB/s][K
Downloaded: 7474 file(s) [attempted 7474/9031 = 82%, 118 KB/s][K
Downloaded: 7481 file(s) [attempted 7481/9031 = 82%, 86 KB/s][K
Downloaded: 7497 file(s) [attempted 7497/9031 = 83%, 31 KB/s][K
Downloaded: 7500 file(s) [attempted 7500/9031 = 83%, 166 KB/s][K
Downloaded: 7507 file(s) [attempted 7507/9031 = 83%, 56 KB/s][K
Downloaded: 7512 file(s) [attempted 7512/9031 = 83%, 119 KB/s][K
Downloaded: 7519 file(s) [attempted 7519/9031 = 83%, 318 KB/s][K
Downloaded: 7521 file(s) [attempted 7521/9031 = 83%, 150 KB/s][K
Downloaded: 7532 file(s) [attempted 7532/9031 = 83%, 48 KB/s][K
Downloaded: 7534 file(s) [attempted 7534/9031 = 83%, 211 KB/s][K
Downloaded: 7540 file(s) [attempted 7540/9031 = 83%, 101 KB/s][K
Downloaded: 7543 file(s) [attempted 7543/9031 = 83%, 288 KB/s][K
Downloaded: 7550 file(s) [attempted 7550/9031 = 83%, 60 KB/s][K
Downloaded: 7562 file(s) [attempted 7562/9031 = 83%, 43 KB/s][K
Downloaded: 7573 file(s) [attempted 7573/9031 = 83%, 139 KB/s][K
Downloaded: 7582 file(s) [attempted 7582/9031 = 83%, 125 KB/s][K
Downloaded: 7590 file(s) [attempted 7590/9031 = 84%, 548 KB/s][K
Downloaded: 7592 file(s) [attempted 7592/9031 = 84%, 43 KB/s][K
Downloaded: 7598 file(s) [attempted 7598/9031 = 84%, 269 KB/s][K
Downloaded: 7603 file(s) [attempted 7603/9031 = 84%, 156 KB/s][K
Downloaded: 7609 file(s) [attempted 7609/9031 = 84%, 19 KB/s][K
Downloaded: 7612 file(s) [attempted 7612/9031 = 84%, 5 KB/s][K
Downloaded: 7624 file(s) [attempted 7624/9031 = 84%, 247 KB/s][K
Downloaded: 7632 file(s) [attempted 7632/9031 = 84%, 22 KB/s][K
Downloaded: 7640 file(s) [attempted 7640/9031 = 84%, 12 KB/s][K
Downloaded: 7649 file(s) [attempted 7649/9031 = 84%, 38 KB/s][K
Downloaded: 7651 file(s) [attempted 7651/9031 = 84%, 9 KB/s][K
Downloaded: 7658 file(s) [attempted 7658/9031 = 84%, 210 KB/s][K
Downloaded: 7666 file(s) [attempted 7666/9031 = 84%, 126 KB/s][K
Downloaded: 7672 file(s) [attempted 7672/9031 = 84%, 20 KB/s][K
Downloaded: 7679 file(s) [attempted 7679/9031 = 85%, 26 KB/s][K
Downloaded: 7691 file(s) [attempted 7691/9031 = 85%, 8 KB/s][K
Downloaded: 7699 file(s) [attempted 7699/9031 = 85%, 70 KB/s][K
Downloaded: 7705 file(s) [attempted 7705/9031 = 85%, 90 KB/s][K
Downloaded: 7712 file(s) [attempted 7712/9031 = 85%, 34 KB/s][K
Downloaded: 7722 file(s) [attempted 7722/9031 = 85%, 95 KB/s][K
Downloaded: 7738 file(s) [attempted 7738/9031 = 85%, 68 KB/s][K
Downloaded: 7747 file(s) [attempted 7747/9031 = 85%, 24 KB/s][K
Downloaded: 7753 file(s) [attempted 7753/9031 = 85%, 135 KB/s][K
Downloaded: 7759 file(s) [attempted 7759/9031 = 85%, 300 KB/s][K
Downloaded: 7764 file(s) [attempted 7764/9031 = 85%, 201 KB/s][K
Downloaded: 7770 file(s) [attempted 7770/9031 = 86%, 284 KB/s][K
Downloaded: 7791 file(s) [attempted 7791/9031 = 86%, 23 KB/s][K
Downloaded: 7797 file(s) [attempted 7797/9031 = 86%, 85 KB/s][K
Downloaded: 7799 file(s) [attempted 7799/9031 = 86%, 48 KB/s][K
Downloaded: 7808 file(s) [attempted 7808/9031 = 86%, 208 KB/s][K
Downloaded: 7816 file(s) [attempted 7816/9031 = 86%, 362 KB/s][K
Downloaded: 7821 file(s) [attempted 7821/9031 = 86%, 223 KB/s][K
Downloaded: 7823 file(s) [attempted 7823/9031 = 86%, 191 KB/s][K
Downloaded: 7829 file(s) [attempted 7829/9031 = 86%, 73 KB/s][K
Downloaded: 7838 file(s) [attempted 7838/9031 = 86%, 23 KB/s][K
Downloaded: 7841 file(s) [attempted 7841/9031 = 86%, 110 KB/s][K
Downloaded: 7846 file(s) [attempted 7846/9031 = 86%, 165 KB/s][K
Downloaded: 7852 file(s) [attempted 7852/9031 = 86%, 51 KB/s][K
Downloaded: 7864 file(s) [attempted 7864/9031 = 87%, 24 KB/s][K
Downloaded: 7871 file(s) [attempted 7871/9031 = 87%, 20 KB/s][K
Downloaded: 7876 file(s) [attempted 7876/9031 = 87%, 29 KB/s][K
Downloaded: 7878 file(s) [attempted 7878/9031 = 87%, 33 KB/s][K
Downloaded: 7894 file(s) [attempted 7894/9031 = 87%, 67 KB/s][K
Downloaded: 7897 file(s) [attempted 7897/9031 = 87%, 164 KB/s][K
Downloaded: 7910 file(s) [attempted 7910/9031 = 87%, 39 KB/s][K
Downloaded: 7915 file(s) [attempted 7915/9031 = 87%, 18 KB/s][K
Downloaded: 7921 file(s) [attempted 7921/9031 = 87%, 9 KB/s][K
Downloaded: 7922 file(s) [attempted 7922/9031 = 87%, 63 KB/s][K
Downloaded: 7935 file(s) [attempted 7935/9031 = 87%, 9 KB/s][K
Downloaded: 7945 file(s) [attempted 7945/9031 = 87%, 57 KB/s][K
Downloaded: 7949 file(s) [attempted 7949/9031 = 88%, 43 KB/s][K
Downloaded: 7959 file(s) [attempted 7959/9031 = 88%, 34 KB/s][K
Downloaded: 7961 file(s) [attempted 7961/9031 = 88%, 300 KB/s][K
Downloaded: 7965 file(s) [attempted 7965/9031 = 88%, 127 KB/s][K
Downloaded: 7977 file(s) [attempted 7977/9031 = 88%, 180 KB/s][K
Downloaded: 7988 file(s) [attempted 7988/9031 = 88%, 26 KB/s][K
Downloaded: 7995 file(s) [attempted 7995/9031 = 88%, 17 KB/s][K
Downloaded: 8009 file(s) [attempted 8009/9031 = 88%, 90 KB/s][K
Downloaded: 8013 file(s) [attempted 8013/9031 = 88%, 11 KB/s][K
Downloaded: 8014 file(s) [attempted 8014/9031 = 88%, 327 KB/s][K
Downloaded: 8035 file(s) [attempted 8035/9031 = 88%, 49 KB/s][K
Downloaded: 8043 file(s) [attempted 8043/9031 = 89%, 108 KB/s][K
Downloaded: 8048 file(s) [attempted 8048/9031 = 89%, 50 KB/s][K
Downloaded: 8059 file(s) [attempted 8059/9031 = 89%, 64 KB/s][K
Downloaded: 8062 file(s) [attempted 8062/9031 = 89%, 62 KB/s][K
Downloaded: 8065 file(s) [attempted 8065/9031 = 89%, 278 KB/s][K
Downloaded: 8066 file(s) [attempted 8066/9031 = 89%, 94 KB/s][K
Downloaded: 8069 file(s) [attempted 8069/9031 = 89%, 368 KB/s][K
Downloaded: 8080 file(s) [attempted 8080/9031 = 89%, 82 KB/s][K
Downloaded: 8082 file(s) [attempted 8082/9031 = 89%, 115 KB/s][K
Downloaded: 8085 file(s) [attempted 8085/9031 = 89%, 40 KB/s][K
Downloaded: 8092 file(s) [attempted 8092/9031 = 89%, 94 KB/s][K
Downloaded: 8096 file(s) [attempted 8096/9031 = 89%, 39 KB/s][K
Downloaded: 8110 file(s) [attempted 8110/9031 = 89%, 9 KB/s][K
Downloaded: 8112 file(s) [attempted 8112/9031 = 89%, 10 KB/s][K
Downloaded: 8125 file(s) [attempted 8125/9031 = 89%, 242 KB/s][K
Downloaded: 8132 file(s) [attempted 8132/9031 = 90%, 140 KB/s][K
Downloaded: 8136 file(s) [attempted 8136/9031 = 90%, 118 KB/s][K
Downloaded: 8144 file(s) [attempted 8144/9031 = 90%, 66 KB/s][K
Downloaded: 8159 file(s) [attempted 8159/9031 = 90%, 138 KB/s][K
Downloaded: 8160 file(s) [attempted 8160/9031 = 90%, 277 KB/s][K
Downloaded: 8165 file(s) [attempted 8165/9031 = 90%, 120 KB/s][K
Downloaded: 8176 file(s) [attempted 8176/9031 = 90%, 26 KB/s][K
Downloaded: 8177 file(s) [attempted 8177/9031 = 90%, 19 KB/s][K
Downloaded: 8195 file(s) [attempted 8195/9031 = 90%, 87 KB/s][K
Downloaded: 8209 file(s) [attempted 8209/9031 = 90%, 26 KB/s][K
Downloaded: 8211 file(s) [attempted 8211/9031 = 90%, 112 KB/s][K
Downloaded: 8218 file(s) [attempted 8218/9031 = 90%, 17 KB/s][K
Downloaded: 8228 file(s) [attempted 8228/9031 = 91%, 302 KB/s][K
Downloaded: 8238 file(s) [attempted 8238/9031 = 91%, 88 KB/s][K
Downloaded: 8243 file(s) [attempted 8243/9031 = 91%, 249 KB/s][K
Downloaded: 8254 file(s) [attempted 8254/9031 = 91%, 87 KB/s][K
Downloaded: 8255 file(s) [attempted 8255/9031 = 91%, 10 KB/s][K
Downloaded: 8261 file(s) [attempted 8261/9031 = 91%, 41 KB/s][K
Downloaded: 8272 file(s) [attempted 8272/9031 = 91%, 60 KB/s][K
Downloaded: 8283 file(s) [attempted 8283/9031 = 91%, 12 KB/s][K
Downloaded: 8289 file(s) [attempted 8289/9031 = 91%, 44 KB/s][K
Downloaded: 8294 file(s) [attempted 8294/9031 = 91%, 220 KB/s][K
Downloaded: 8300 file(s) [attempted 8300/9031 = 91%, 65 KB/s][K
Downloaded: 8310 file(s) [attempted 8310/9031 = 92%, 370 KB/s][K
Downloaded: 8316 file(s) [attempted 8316/9031 = 92%, 20 KB/s][K
Downloaded: 8332 file(s) [attempted 8332/9031 = 92%, 9 KB/s][K
Downloaded: 8337 file(s) [attempted 8337/9031 = 92%, 29 KB/s][K
Downloaded: 8351 file(s) [attempted 8351/9031 = 92%, 209 KB/s][K
Downloaded: 8358 file(s) [attempted 8358/9031 = 92%, 41 KB/s][K
Downloaded: 8360 file(s) [attempted 8360/9031 = 92%, 59 KB/s][K
Downloaded: 8362 file(s) [attempted 8362/9031 = 92%, 139 KB/s][K
Downloaded: 8374 file(s) [attempted 8374/9031 = 92%, 476 KB/s][K
Downloaded: 8379 file(s) [attempted 8379/9031 = 92%, 424 KB/s][K
Downloaded: 8381 file(s) [attempted 8381/9031 = 92%, 39 KB/s][K
Downloaded: 8385 file(s) [attempted 8385/9031 = 92%, 14 KB/s][K
Downloaded: 8398 file(s) [attempted 8398/9031 = 92%, 6 KB/s][K
Downloaded: 8404 file(s) [attempted 8404/9031 = 93%, 39 KB/s][K
Downloaded: 8411 file(s) [attempted 8411/9031 = 93%, 15 KB/s][K
Downloaded: 8417 file(s) [attempted 8417/9031 = 93%, 83 KB/s][K
Downloaded: 8423 file(s) [attempted 8423/9031 = 93%, 49 KB/s][K
Downloaded: 8428 file(s) [attempted 8428/9031 = 93%, 198 KB/s][K
Downloaded: 8433 file(s) [attempted 8433/9031 = 93%, 153 KB/s][K
Downloaded: 8442 file(s) [attempted 8442/9031 = 93%, 93 KB/s][K
Downloaded: 8461 file(s) [attempted 8461/9031 = 93%, 30 KB/s][K
Downloaded: 8472 file(s) [attempted 8472/9031 = 93%, 431 KB/s][K
Downloaded: 8483 file(s) [attempted 8483/9031 = 93%, 135 KB/s][K
Downloaded: 8484 file(s) [attempted 8484/9031 = 93%, 48 KB/s][K
Downloaded: 8498 file(s) [attempted 8498/9031 = 94%, 95 KB/s][K
Downloaded: 8509 file(s) [attempted 8509/9031 = 94%, 50 KB/s][K
Downloaded: 8518 file(s) [attempted 8518/9031 = 94%, 103 KB/s][K
Downloaded: 8525 file(s) [attempted 8525/9031 = 94%, 79 KB/s][K
Downloaded: 8532 file(s) [attempted 8532/9031 = 94%, 145 KB/s][K
Downloaded: 8543 file(s) [attempted 8543/9031 = 94%, 30 KB/s][K
Downloaded: 8557 file(s) [attempted 8557/9031 = 94%, 56 KB/s][K
Downloaded: 8569 file(s) [attempted 8569/9031 = 94%, 90 KB/s][K
Downloaded: 8571 file(s) [attempted 8571/9031 = 94%, 16 KB/s][K
Downloaded: 8576 file(s) [attempted 8576/9031 = 94%, 557 KB/s][K
Downloaded: 8598 file(s) [attempted 8598/9031 = 95%, 33 KB/s][K
Downloaded: 8599 file(s) [attempted 8599/9031 = 95%, 21 KB/s][K
Downloaded: 8606 file(s) [attempted 8606/9031 = 95%, 250 KB/s][K
Downloaded: 8610 file(s) [attempted 8610/9031 = 95%, 26 KB/s][K
Downloaded: 8615 file(s) [attempted 8615/9031 = 95%, 58 KB/s][K
Downloaded: 8624 file(s) [attempted 8624/9031 = 95%, 23 KB/s][K
Downloaded: 8630 file(s) [attempted 8630/9031 = 95%, 77 KB/s][K
Downloaded: 8638 file(s) [attempted 8638/9031 = 95%, 81 KB/s][K
Downloaded: 8648 file(s) [attempted 8648/9031 = 95%, 145 KB/s][K
Downloaded: 8656 file(s) [attempted 8656/9031 = 95%, 40 KB/s][K
Downloaded: 8667 file(s) [attempted 8667/9031 = 95%, 57 KB/s][K
Downloaded: 8674 file(s) [attempted 8674/9031 = 96%, 9 KB/s][K
Downloaded: 8681 file(s) [attempted 8681/9031 = 96%, 28 KB/s][K
Downloaded: 8688 file(s) [attempted 8688/9031 = 96%, 124 KB/s][K
Downloaded: 8690 file(s) [attempted 8690/9031 = 96%, 142 KB/s][K
Downloaded: 8703 file(s) [attempted 8703/9031 = 96%, 8 KB/s][K
Downloaded: 8706 file(s) [attempted 8706/9031 = 96%, 365 KB/s][K
Downloaded: 8711 file(s) [attempted 8711/9031 = 96%, 16 KB/s][K
Downloaded: 8725 file(s) [attempted 8725/9031 = 96%, 22 KB/s][K
Downloaded: 8727 file(s) [attempted 8727/9031 = 96%, 83 KB/s][K
Downloaded: 8741 file(s) [attempted 8741/9031 = 96%, 6 KB/s][K
Downloaded: 8753 file(s) [attempted 8753/9031 = 96%, 91 KB/s][K
Downloaded: 8754 file(s) [attempted 8754/9031 = 96%, 29 KB/s][K
Downloaded: 8771 file(s) [attempted 8771/9031 = 97%, 150 KB/s][K
Downloaded: 8775 file(s) [attempted 8775/9031 = 97%, 240 KB/s][K
Downloaded: 8778 file(s) [attempted 8778/9031 = 97%, 87 KB/s][K
Downloaded: 8782 file(s) [attempted 8782/9031 = 97%, 173 KB/s][K
Downloaded: 8790 file(s) [attempted 8790/9031 = 97%, 16 KB/s][K
Downloaded: 8796 file(s) [attempted 8796/9031 = 97%, 164 KB/s][K
Downloaded: 8802 file(s) [attempted 8802/9031 = 97%, 21 KB/s][K
Downloaded: 8805 file(s) [attempted 8805/9031 = 97%, 416 KB/s][K
Downloaded: 8810 file(s) [attempted 8810/9031 = 97%, 32 KB/s][K
Downloaded: 8822 file(s) [attempted 8822/9031 = 97%, 73 KB/s][K
Downloaded: 8823 file(s) [attempted 8823/9031 = 97%, 257 KB/s][K
Downloaded: 8829 file(s) [attempted 8829/9031 = 97%, 13 KB/s][K
Downloaded: 8845 file(s) [attempted 8845/9031 = 97%, 241 KB/s][K
Downloaded: 8853 file(s) [attempted 8853/9031 = 98%, 64 KB/s][K
Downloaded: 8864 file(s) [attempted 8864/9031 = 98%, 32 KB/s][K
Downloaded: 8872 file(s) [attempted 8872/9031 = 98%, 170 KB/s][K
Downloaded: 8879 file(s) [attempted 8879/9031 = 98%, 361 KB/s][K
Downloaded: 8890 file(s) [attempted 8890/9031 = 98%, 20 KB/s][K
Downloaded: 8892 file(s) [attempted 8892/9031 = 98%, 109 KB/s][K
Downloaded: 8901 file(s) [attempted 8901/9031 = 98%, 8 KB/s][K
Downloaded: 8906 file(s) [attempted 8906/9031 = 98%, 48 KB/s][K
Downloaded: 8909 file(s) [attempted 8909/9031 = 98%, 8 KB/s][K
Downloaded: 8911 file(s) [attempted 8911/9031 = 98%, 6 KB/s][K
Downloaded: 8916 file(s) [attempted 8916/9031 = 98%, 30 KB/s][K
Downloaded: 8917 file(s) [attempted 8917/9031 = 98%, 61 KB/s][K
Downloaded: 8922 file(s) [attempted 8922/9031 = 98%, 122 KB/s][K
Downloaded: 8934 file(s) [attempted 8934/9031 = 98%, 94 KB/s][K
Downloaded: 8939 file(s) [attempted 8939/9031 = 98%, 18 KB/s][K
Downloaded: 8947 file(s) [attempted 8947/9031 = 99%, 15 KB/s][K
Downloaded: 8952 file(s) [attempted 8952/9031 = 99%, 17 KB/s][K
Downloaded: 8959 file(s) [attempted 8959/9031 = 99%, 42 KB/s][K
Downloaded: 8964 file(s) [attempted 8964/9031 = 99%, 26 KB/s][K
Downloaded: 8970 file(s) [attempted 8970/9031 = 99%, 22 KB/s][K
Downloaded: 8984 file(s) [attempted 8984/9031 = 99%, 35 KB/s][K
Downloaded: 8988 file(s) [attempted 8988/9031 = 99%, 69 KB/s][K
Downloaded: 9002 file(s) [attempted 9002/9031 = 99%, 51 KB/s][K
Downloaded: 9007 file(s) [attempted 9007/9031 = 99%, 43 KB/s][K
Downloaded: 9021 file(s) [attempted 9021/9031 = 99%, 97 KB/s][K
Downloaded: 9027 file(s) [attempted 9027/9031 = 99%, 268 KB/s][K
Downloaded: 9031 file(s) [attempted 9031/9031 = 100%, 268 KB/s][K
Still decompressing downloaded files...
Decompressed 9031 file(s)
Already decompressed 9031 file(s)


==> anc/lean/logs/closing_20261101/core-source-manifest.json <==
{
  "target": "SLean.Core",
  "source_count": 86,
  "files": [
    {
      "path": "SLean/Algebra/Decomposition.lean",
      "sha256": "eadb857cb1bacfdc5cf6b0f5f8c878590bbe16bc9d45fbb8ea81b0895f32ad1e"
    },
    {
      "path": "SLean/Algebra/Determinant.lean",
      "sha256": "3440fdab705c550b654dfb5dff62a1d77ae4731722c34d6989d9d5a1b383e500"
    },
    {
      "path": "SLean/Algebra/Rows.lean",
      "sha256": "a66ff381b728acb3a64f56036570afb26e1fc4e4173ab6408b26b72cf294ffc2"
    },
    {
      "path": "SLean/Algebra/Symbol.lean",
      "sha256": "84062232f909620bf8a39b35c49940dee1563719384c4e8c3970bed648201a99"
    },
    {
      "path": "SLean/Analytic/Boundary.lean",
      "sha256": "8207ed628bc4d1c367e46353416058e42e31ff50974cafe45e0413a228c0437e"
    },
    {
      "path": "SLean/Analytic/BoundaryDeterminant.lean",
      "sha256": "334aa1db356bb616103186c1a1d4a33afc52cb007a770f501ee8f6ac4ea0ba46"
    },
    {
      "path": "SLean/Analytic/Companion.lean",
      "sha256": "f744e6959886b8d7710272e10486c74bb5f48d4d10d7c09a7a5ee163cc1a5503"
    },
    {
      "path": "SLean/Analytic/DeterminantInterface.lean",
      "sha256": "57a659422fe1158ed1c655eb87ea889b2cdfdf76ed710e7afdae21ca7333665b"
    },
    {
      "path": "SLean/Analytic/Estimates.lean",
      "sha256": "7e6d78faa36fa9ad52349a565d5ba94b4e14a475340261e46fdf5dce558a9fdf"
    },
    {
      "path": "SLean/Analytic/Implicit.lean",
      "sha256": "bb543dd2b8c277af72f0f4688b9cb5a828d8fa4968007d9bb0c6d66ceb8205b5"
    },
    {
      "path": "SLean/Analytic/LogContraction.lean",
      "sha256": "a9c84f4d95670887dbe58b0a7d6ff9a3bbe02926f662d03774955c03e452ca1d"
    },
    {
      "path": "SLean/Analytic/Optical.lean",
      "sha256": "9815c476218989e043677fd734e15acc8bee9716144dee168d26395b937d7f63"
    },
    {
      "path": "SLean/Analytic/OpticalAsymptotics.lean",
      "sha256": "ff02304dc5b0ca24ebea7725c69d1ef90bf0e358be5e970a7125a22df845d81e"
    },
    {
      "path": "SLean/Analytic/Parametrization.lean",
      "sha256": "cf05a7eeaaa4c5f86908d452ed27de9e3541390660fe62d2611a435568818ff1"
    },
    {
      "path": "SLean/Analytic/QuantAsymptotics.lean",
      "sha256": "18cb952d67d4d6b0bcecaf6c0d8de4c40e62a8d950236530c8cdd9b2129014f4"
    },
    {
      "path": "SLean/Analytic/QuantBounds.lean",
      "sha256": "d9f6924898a0234f2c15e43c86606c666b585af133b31c21028b2130512cee8f"
    },
    {
      "path": "SLean/Analytic/QuantScale.lean",
      "sha256": "67c535717bca83c833b2070c34b28f765ab8568a404ec35c73bf62dafce6209e"
    },
    {
      "path": "SLean/Analytic/Quantization.lean",
      "sha256": "b824cd7c151b41ba3bb358c0657df6a3ff4641b0d1dcf68835e107d522960686"
    },
    {
      "path": "SLean/Analytic/QuarticFactor.lean",
      "sha256": "01497b4cb8a1227cd476442f34eae7eb1e441c946f2db0caad22d45d8a8f7d65"
    },
    {
      "path": "SLean/Analytic/Reflection.lean",
      "sha256": "ada68c8c5585478c8379df6fc2002b7604b264368306c3fb70771b20b36bffa2"
    },
    {
      "path": "SLean/Analytic/Roots.lean",
      "sha256": "b2698973e43b12c365d835624cc9b90239c8c9e83ee846732abdc8987230693b"
    },
    {
      "path": "SLean/Analytic/SequenceOrder.lean",
      "sha256": "4223171725667838d461f667f44a3aaa16ba8df40f77b8dd901071b9a40f4885"
    },
    {
      "path": "SLean/Analytic/SimpleZero.lean",
      "sha256": "cd6c16268df227d119388a6469d75c830071e123478f4f319ee3ed4ee21d8fc6"
    },
    {
      "path": "SLean/Analytic/UniformData.lean",
      "sha256": "58903f4dde0eaba3005b514aed21cd676741d9cb48b9925047c704e434aca7e4"
    },
    {
      "path": "SLean/Analytic/ZeroSequence.lean",
      "sha256": "dca3f7aa97345077dffa13f8a54941bacf3cfeab50ad92f26b352383b72835df"
    },
    {
      "path": "SLean/Assembly.lean",
      "sha256": "2b4935d59102ffce8c83eeb6deac5fa8a69ea1ac7f15910787e474fb41c30d22"
    },
    {
      "path": "SLean/Bridge/AssemblyPairing.lean",
      "sha256": "6331a4c9b93374a893199c4c4663d2b1d93126c97598bdfd4672c61eb49c36e0"
    },
    {
      "path": "SLean/Bridge/CubicSpace.lean",
      "sha256": "2d832e2234b0208a83efe729279b693995dd54c55cecde98ec42cf1c24b61035"
    },
    {
      "path": "SLean/Bridge/ElementEnergy.lean",
      "sha256": "b6c8382d10351a0064c2b3a3176a4c1f18eca0c6808963371209f369d4e554ba"
    },
    {
      "path": "SLean/Bridge/EnergyScaling.lean",
      "sha256": "1dc922b2504b2a1e138f1869157c3742eeaf3d6cbc58d468a195ed4b04051867"
    },
    {
      "path": "SLean/Bridge/FormBound.lean",
      "sha256": "97ab60faefb192dd8e8dbbb4b7b11e285a2955613196cded3b5dab6307aca94d"
    },
    {
      "path": "SLean/Bridge/FunctionSpace.lean",
      "sha256": "eccc3c4f7ab6c3df31178f9d565f5ba06f58eed9eb2403f6094f4c3bb487441b"
    },
    {
      "path": "SLean/Bridge/Functions.lean",
      "sha256": "51366636bc505cbf364e324978606778ed3563ab11f990fa265c598b572120c0"
    },
    {
      "path": "SLean/Bridge/Galerkin.lean",
      "sha256": "97f4995a25dca668cd2907d1e0ed7fdb2bca27b01e02cee7a65cb943345a6ba1"
    },
    {
      "path": "SLean/Bridge/Integrals.lean",
      "sha256": "366c7890d8db93f064ca244255cdf01d5702fbee6eb5f839af387e68e6572e88"
    },
    {
      "path": "SLean/Bridge/Interpolation.lean",
      "sha256": "7efd6604609054219f35c3892e72ee515b53406163dcaca76d52cea19284820c"
    },
    {
      "path": "SLean/Bridge/InverseInequality.lean",
      "sha256": "51a1212ef400c994e06eea05d11807a1566b484a6db640be5fc50df427aed7e1"
    },
    {
      "path": "SLean/Bridge/MassNorm.lean",
      "sha256": "3d617f698bc503fe5bf8a4e79f5ca7f5d731611ea31f1b5cec4e02a6c31c8c3f"
    },
    {
      "path": "SLean/Bridge/NormIntegrals.lean",
      "sha256": "d573a96540aaeac619e8a0fe93e0bb41f1bd477e4f16a46fd5bcd1a66c320ce3"
    },
    {
      "path": "SLean/Bridge/Pasting.lean",
      "sha256": "216e998d0f8a19c51d87d37d0de56f073f40994ff5364004ebb7c89da3fc645f"
    },
    {
      "path": "SLean/Bridge/RealStructure.lean",
      "sha256": "893748a1f4407ebcc3c8a0444e824f95458e765af5b388f02a2f941ab9593d8e"
    },
    {
      "path": "SLean/Bridge/Reference.lean",
      "sha256": "87395a4361f863b91acda2deb2d47d3ae217bcb545e39aa7cec0ba8e7fed4149"
    },
    {
      "path": "SLean/Bridge/WeakUniqueness.lean",
      "sha256": "38bf5a9f4738c0842cf5e46254befae52676ae9b8a2eeb99ed1f9b97e629619b"
    },
    {
      "path": "SLean/Cert/BetaBounds.lean",
      "sha256": "e3d102b67b5876a9667243d7fb578c7d83f5316c18ab7cd877830863a1dd0fa3"
    },
    {
      "path": "SLean/Cert/BoundaryBounds.lean",
      "sha256": "7d1f96d2fa6aa52573c0fc0f34f59113756ebc7169442bd0525e7ae06d03d302"
    },
    {
      "path": "SLean/Cert/BoundaryData.lean",
      "sha256": "2ba9ee3310a4aa842d2d69127dbfd79270a50bc0aca24206608ef6198ed20bdc"
    },
    {
      "path": "SLean/Cert/BoundaryDerivatives.lean",
      "sha256": "3b39639e8700df4fe3148d657c804dab38aed5a590e0cfd4f3bd3c5d80abe798"
    },
    {
      "path": "SLean/Cert/BoundarySlopes.lean",
      "sha256": "2e50ae0f4898c620299bd7f62b21288715e71ad5fa7804f3e2d267ed6162ef4a"
    },
    {
      "path": "SLean/Cert/BoundaryValues.lean",
      "sha256": "d7160746bc8559f75a473a63a685229880b3aad437513556b28e503c137efba6"
    },
    {
      "path": "SLean/Cert/Certificates.lean",
      "sha256": "b106b888532ae45fe941d13335004841b023f2b2fef87a4ef93ed263a2c9a273"
    },
    {
      "path": "SLean/Cert/CriticalBounds.lean",
      "sha256": "7dba95bbad4ea64180adcdd1d39f3965db5818bb4adfa621b1362239146213d2"
    },
    {
      "path": "SLean/Cert/Data.lean",
      "sha256": "bc9f9ef4911253e3fe56b0b6b27e0332d87440f73ec5803ab100650e018d54e3"
    },
    {
      "path": "SLean/Cert/GeometryBounds.lean",
      "sha256": "86bc80d00054d42575d27d1b686e8f82ea38d7239c758a65224e97d7dce4d6af"
    },
    {
      "path": "SLean/Cert/Interval.lean",
      "sha256": "c27d742ec2b8495c9fdf66935c67e0770ef537511e68f5e0dfadec64a81b55d7"
    },
    {
      "path": "SLean/Cert/Multiplicity.lean",
      "sha256": "cd35dc47aa864ec658888f9397f38c8b9fb2df5ac6903825b4a0381e9fa68c7b"
    },
    {
      "path": "SLean/Cert/OpticalDerivatives.lean",
      "sha256": "238c238c961f0b31901115a8619d2c0201c62d8646fac75c0dea19563deee2bc"
    },
    {
      "path": "SLean/Cert/OpticalGlobal.lean",
      "sha256": "2efed3384eb3435f48d09a57b99bf2dbeae75b77d850174210240d1ea7c617ca"
    },
    {
      "path": "SLean/Cert/OuterSimplicity.lean",
      "sha256": "b631f7be87d19a7cac3c9616bd2bc129fa39255419ac4862b286413aa4cbc3df"
    },
    {
      "path": "SLean/Cert/Quartic.lean",
      "sha256": "4e77d125e624fcb299d098af2819e3b8ba58a1af8217627a3e73458a65f0096f"
    },
    {
      "path": "SLean/Cert/ResidualBounds.lean",
      "sha256": "a9cc22cf536ee37fc3317cc78718f4551f8a0cddc665081dcbf7a56346e60fc9"
    },
    {
      "path": "SLean/Cert/RootDisks.lean",
      "sha256": "9206288f9a9ea1e95cb0dace022ff8ac608a74cda3467b08b01e63f3f84edb19"
    },
    {
      "path": "SLean/Cert/RootLocalization.lean",
      "sha256": "13e605f4040f4dab8a71c45dd5f27b8bcaa7b89414fd0641ffab1b9dc28afd03"
    },
    {
      "path": "SLean/Cert/RootSeparation.lean",
      "sha256": "9be83639db7640ad6bd23eac9b5b2c92f3e24e8f7d5a3ecd45b5dbbf1b88f410"
    },
    {
      "path": "SLean/Cert/Stationary.lean",
      "sha256": "4fb8c71dc70c058900ae1157a9683dcd9487a85aa00e3794ae5d7f3c0c802611"
    },
    {
      "path": "SLean/Core.lean",
      "sha256": "41eb6a9bb054c6eda0260815877778ef80279b2f56081f7dbc19d6a438a4d0f0"
    },
    {
      "path": "SLean/CoreStatement.lean",
      "sha256": "3f02d215b259f2162f533b7427d7db9f5246639f85871de1ed35473f4d372e2a"
    },
    {
      "path": "SLean/CoreVerification.lean",
      "sha256": "1d5a0d44b9519dafb74e4e6156bebe151fd4dc8b9f66f33a42a17cad6988fbd0"
    },
    {
      "path": "SLean/Defs.lean",
      "sha256": "58fcd110ef8ef70561c0448633dd501352a51335aab79eb40d73f296083190a6"
    },
    {
      "path": "SLean/Hermite/Element.lean",
      "sha256": "f981b20d3f06a22b000198a2a881c325042f4e8f288d3727f84453d35933fa6f"
    },
    {
      "path": "SLean/Hermite/Scaling.lean",
      "sha256": "b9f9c257d5346d819acf7c1a67a99fddcf03f31cd251cb33445e2459388b85a8"
    },
    {
      "path": "SLean/Main/FunctionConsequences.lean",
      "sha256": "82f543c0b18c8b7a18a1ef9b41c6165ab2da390e6b9527ad8a158458ba574211"
    },
    {
      "path": "SLean/Main/FunctionEvolution.lean",
      "sha256": "027f6633d34ac93568e12172d3ae64f5d36c480fde2e732e3a97cde7196b13e6"
    },
    {
      "path": "SLean/Main/FunctionKatoEstimate.lean",
      "sha256": "15182ccffd18edee4088809f1d17d477fbbbcbb348f950af0cf4ff856cbd0616"
    },
    {
      "path": "SLean/Main/KatoEstimate.lean",
      "sha256": "68323480162ae959cb144726fadc23d100a2d4b6b833b3be10cca8316f301fc5"
    },
    {
      "path": "SLean/Main/MatrixTop.lean",
      "sha256": "40771c6140dae640778a1d80ab5b74486a75deb04a5d807c6502044f6471b169"
    },
    {
      "path": "SLean/Main/MeshLimits.lean",
      "sha256": "e276fecca627638155c3bb5037618cc83910680bff5cb74aaef782a8df27c769"
    },
    {
      "path": "SLean/Main/NoCrandallPazy.lean",
      "sha256": "c9cacfb22e2683069341d7364b728e1c803a2174b6a11440557eb24d4ffc1211"
    },
    {
      "path": "SLean/Main/NoKato.lean",
      "sha256": "f247c2d998c4e18058a8ff1b630cef95201313c5f220f5608830e35a1a345d1e"
    },
    {
      "path": "SLean/Main/NoResolvent.lean",
      "sha256": "d07107294c21162f431e5ca4900c36eaba6e205b8ab54f9eb42ce536241ab94f"
    },
    {
      "path": "SLean/Main/PhysicalTop.lean",
      "sha256": "97f7d72e14fe194a41f157bb05d386123adf01cecd1e6778b396d8e2dc20de4f"
    },
    {
      "path": "SLean/Main/RealSemigroup.lean",
      "sha256": "ca758e20686063c168c70b62ad7152a28baf257f2ab4919028043346b66f5306"
    },
    {
      "path": "SLean/Main/Semigroup.lean",
      "sha256": "167640d43b3bd2c07e1685ef02fc6237161632a55e1f1f08bbd9e6981b79828a"
    },
    {
      "path": "SLean/Main/SemigroupDifferentiation.lean",
      "sha256": "c654930e1ed0fd45421887698c7fc0c4dddae7171d2af309f2f2af1e9a54275e"
    },
    {
      "path": "SLean/Pilots/C3.lean",
      "sha256": "fab5a4fafcaaa81fb01ae8a333ab709580942cec4cfc4a02fd46e3842945889f"
    },
    {
      "path": "SLean/Pilots/DoubleRoot.lean",
      "sha256": "1d3bea28974766fec07d75fc8cb898c233584e25b7d1621d5bef33e2689ba315"
    },
    {
      "path": "SLean/Pilots/DoubleRootBounds.lean",
      "sha256": "bae47b33a5055aa244f9f7696873319bc524da6f359d7269c5bc8e6e92b79d2f"
    }
  ]
}

==> anc/lean/logs/closing_20261101/correspondence-module-build.log <==
ℹ [3138/3141] Replayed SLean.Algebra.Rows
info: SLean/Algebra/Rows.lean:36:0: 'SLean.Algebra.assemble_value_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Algebra/Rows.lean:37:0: 'SLean.Algebra.assemble_slope_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Algebra/Rows.lean:38:0: 'SLean.Algebra.assemble_left_row' depends on axioms: [propext, Classical.choice, Quot.sound]
Build completed successfully (3141 jobs).


==> anc/lean/logs/closing_20261101/final-audit.json <==
{
  "checked_utc": "2026-11-01T04:24:00.601811+00:00",
  "checks": {
    "final-build": {
      "command": "lake build",
      "started_utc": "2026-11-01T04:16:48.2503344+00:00",
      "finished_utc": "2026-11-01T04:19:04.8641455+00:00",
      "elapsed_seconds": 136.5838833,
      "exit_code": 0,
      "kind": "incremental verification after reference-comment updates; not a cold-build measurement",
      "axiom_queries": 721,
      "all_axioms_standard": true
    },
    "optional-build": {
      "command": "lake build SLean.Core SLean.Explicit.Sharp.Audit",
      "started_utc": "2026-11-01T04:19:04.8981485+00:00",
      "finished_utc": "2026-11-01T04:19:53.7505846+00:00",
      "elapsed_seconds": 48.8515328,
      "exit_code": 0,
      "kind": "incremental verification after reference-comment updates; not a cold-build measurement",
      "axiom_queries": 731,
      "all_axioms_standard": true
    },
    "correspondence-module-build": {
      "command": "lake build SLean.Algebra.Eigenvectors",
      "started_utc": "2026-11-01T04:22:49.0399252+00:00",
      "finished_utc": "2026-11-01T04:22:55.5546797+00:00",
      "elapsed_seconds": 6.4805792,
      "exit_code": 0,
      "kind": "incremental verification after reference-comment updates; not a cold-build measurement",
      "axiom_queries": 3,
      "all_axioms_standard": true
    },
    "s1-correspondence-check": {
      "command": "lake env lean report/closing_20261101/S1CorrespondenceAudit.lean",
      "started_utc": "2026-11-01T04:22:55.6021227+00:00",
      "finished_utc": "2026-11-01T04:23:20.4767460+00:00",
      "elapsed_seconds": 24.8734011,
      "exit_code": 0,
      "kind": "incremental verification after reference-comment updates; not a cold-build measurement",
      "axiom_queries": 118,
      "all_axioms_standard": true
    }
  },
  "default_target": "SLean",
  "source_scan_clean": true,
  "measured_snapshot_comment_only_changes": {
    "core": [
      "SLean/CoreStatement.lean"
    ],
    "sharp": [
      "SLean/Statement.lean"
    ]
  },
  "all_other_measured_sources_byte_identical": true,
  "source_reference_sha256": "7022D588417B5244C7E35A6820BE6CAE8257A890621EF5D260DE30FEAC01EBC8",
  "reference_and_draft_unchanged": true,
  "archive_sha256": "34a5498f09c75f7fbe5f8d1cdf773631e39ead9fbfb39a3d9c6322ac06dfad67",
  "archive_unchanged": true,
  "archive_created": false
}

==> anc/lean/logs/closing_20261101/final-build.log <==
ℹ [3154/3190] Replayed SLean.Algebra.Rows
info: SLean/Algebra/Rows.lean:36:0: 'SLean.Algebra.assemble_value_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Algebra/Rows.lean:37:0: 'SLean.Algebra.assemble_slope_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Algebra/Rows.lean:38:0: 'SLean.Algebra.assemble_left_row' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3495/3574] Replayed SLean.Pilots.C3
info: SLean/Pilots/C3.lean:210:0: 'SLean.Pilots.C3.coefficient_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/C3.lean:211:0: 'SLean.Pilots.C3.mapsTo' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/C3.lean:212:0: 'SLean.Pilots.C3.contraction_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/C3.lean:213:0: 'SLean.Pilots.C3.unique_inner_root' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3583/3752] Replayed SLean.Explicit.GeometricTail
info: SLean/Explicit/GeometricTail.lean:49:0: 'SLean.Explicit.geometric_tail_fourth' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3595/3752] Replayed SLean.Explicit.Sharp.BetaBox
info: SLean/Explicit/Sharp/BetaBox.lean:223:0: 'SLean.Explicit.Sharp.beta_box' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3607/3752] Replayed SLean.Pilots.DoubleRoot
info: SLean/Pilots/DoubleRoot.lean:139:0: 'SLean.Pilots.DoubleRoot.exists_normal_coordinate' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/DoubleRoot.lean:140:0: 'SLean.Pilots.DoubleRoot.exists_companion_germ' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/DoubleRoot.lean:141:0: 'SLean.Pilots.DoubleRoot.double_root_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3613/3752] Replayed SLean.Pilots.DoubleRootBounds
info: SLean/Pilots/DoubleRootBounds.lean:176:0: 'SLean.Pilots.DoubleRoot.exists_coordinate_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/DoubleRootBounds.lean:177:0: 'SLean.Pilots.DoubleRoot.inverse_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/DoubleRootBounds.lean:178:0: 'SLean.Pilots.DoubleRoot.quantitative_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/DoubleRootBounds.lean:179:0: 'SLean.Pilots.DoubleRoot.explicit_double_root_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3615/3752] Replayed SLean.Explicit.CauchyTools
info: SLean/Explicit/CauchyTools.lean:67:0: 'SLean.Explicit.derivative_bound_half' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/CauchyTools.lean:68:0: 'SLean.Explicit.quotient_analytic_on' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/CauchyTools.lean:69:0: 'SLean.Explicit.quotient_bound_half' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3620/3752] Replayed SLean.Cert.OpticalGlobal
info: SLean/Cert/OpticalGlobal.lean:62:0: 'SLean.Cert.optical_branch_properties' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3621/3752] Replayed SLean.Explicit.OpticalDisk
info: SLean/Explicit/OpticalDisk.lean:205:0: 'SLean.Explicit.optical_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/OpticalDisk.lean:206:0: 'SLean.Explicit.F_analytic_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3622/3752] Replayed SLean.Explicit.TaylorBounds
info: SLean/Explicit/TaylorBounds.lean:85:0: 'SLean.Explicit.taylor_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/TaylorBounds.lean:86:0: 'SLean.Explicit.variation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/TaylorBounds.lean:87:0: 'SLean.Explicit.quadratic_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3629/3752] Replayed SLean.Explicit.WideOptical
info: SLean/Explicit/WideOptical.lean:139:0: 'SLean.Explicit.Tightening.optical_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/WideOptical.lean:140:0: 'SLean.Explicit.Tightening.F_analytic_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3630/3752] Replayed SLean.Explicit.Sharp.QuantTools
info: SLean/Explicit/Sharp/QuantTools.lean:71:0: 'SLean.Explicit.Sharp.analytic_fixed_point' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/QuantTools.lean:72:0: 'SLean.Explicit.Sharp.geometric_sixth' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3636/3752] Replayed SLean.Explicit.RootBranches
info: SLean/Explicit/RootBranches.lean:73:0: 'SLean.Explicit.inner_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/RootBranches.lean:74:0: 'SLean.Explicit.outer_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3637/3752] Replayed SLean.Explicit.RootBounds
info: SLean/Explicit/RootBounds.lean:104:0: 'SLean.Explicit.inner_norm_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/RootBounds.lean:105:0: 'SLean.Explicit.outer_norm_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/RootBounds.lean:106:0: 'SLean.Explicit.inner_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/RootBounds.lean:107:0: 'SLean.Explicit.outer_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3649/3752] Replayed SLean.Explicit.VietaBranches
info: SLean/Explicit/VietaBranches.lean:155:0: 'SLean.Explicit.roots_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/VietaBranches.lean:156:0: 'SLean.Explicit.roots_analytic_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/VietaBranches.lean:157:0: 'SLean.Explicit.roots_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3650/3752] Replayed SLean.Explicit.BoundaryDisk
info: SLean/Explicit/BoundaryDisk.lean:190:0: 'SLean.Explicit.boundaryD_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/BoundaryDisk.lean:191:0: 'SLean.Explicit.boundary_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/BoundaryDisk.lean:192:0: 'SLean.Explicit.reflection_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3651/3752] Replayed SLean.Explicit.CompanionDisk
info: SLean/Explicit/CompanionDisk.lean:117:0: 'SLean.Explicit.sigma_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/CompanionDisk.lean:118:0: 'SLean.Explicit.sigma_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/CompanionDisk.lean:119:0: 'SLean.Explicit.phase_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3657/3752] Replayed SLean.Explicit.UniformData
info: SLean/Explicit/UniformData.lean:86:0: 'SLean.Explicit.reflection_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/UniformData.lean:87:0: 'SLean.Explicit.roots_work' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3658/3752] Replayed SLean.Explicit.Determinant
info: SLean/Explicit/Determinant.lean:95:0: 'SLean.Explicit.normalized_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Determinant.lean:96:0: 'SLean.Explicit.normalizedDeterminant_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Determinant.lean:97:0: 'SLean.Explicit.normalizedError_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3663/3752] Replayed SLean.Explicit.WideParameter
info: SLean/Explicit/WideParameter.lean:71:0: 'SLean.Explicit.Tightening.quant_disk_2048' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3664/3752] Replayed SLean.Explicit.Quantization
info: SLean/Explicit/Quantization.lean:145:0: 'SLean.Explicit.quantized_zero_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3669/3752] Replayed SLean.Explicit.QuantAsymptotics
info: SLean/Explicit/QuantAsymptotics.lean:163:0: 'SLean.Explicit.quantization_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3670/3752] Replayed SLean.Explicit.OpticalExpansion
info: SLean/Explicit/OpticalExpansion.lean:140:0: 'SLean.Explicit.optical_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3671/3752] Replayed SLean.Explicit.Sharp.AnalyticBounds
info: SLean/Explicit/Sharp/AnalyticBounds.lean:63:0: 'SLean.Explicit.Sharp.quotient_boundary_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3674/3752] Replayed SLean.Explicit.Target1024
info: SLean/Explicit/Target1024.lean:70:0: 'SLean.Explicit.Tightening.quant_disk_1024' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3675/3752] Replayed SLean.Explicit.Sharp.Trig
warning: SLean/Explicit/Sharp/Trig.lean:16:20: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Trig.lean:16:20: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/Trig.lean:22:20: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Trig.lean:22:20: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/Trig.lean:98:0: 'SLean.Explicit.Sharp.trig_quadratic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Trig.lean:99:0: 'SLean.Explicit.Sharp.trig_shift_small' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3678/3752] Replayed SLean.Explicit.Sharp.OpticalBox
info: SLean/Explicit/Sharp/OpticalBox.lean:427:14: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
info: SLean/Explicit/Sharp/OpticalBox.lean:434:14: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
info: SLean/Explicit/Sharp/OpticalBox.lean:441:14: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
info: SLean/Explicit/Sharp/OpticalBox.lean:443:0: 'SLean.Explicit.Sharp.optical_box' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3681/3752] Replayed SLean.Explicit.Sharp.OpticalDomain
warning: SLean/Explicit/Sharp/OpticalDomain.lean:31:39: Variable name `hb` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hb

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: SLean/Explicit/Sharp/OpticalDomain.lean:59:12: This simp argument is unused:
  Complex.div_re

Hint: Omit it from the simp argument list.
  [apply] simp [Complex.normSq_apply]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/OpticalDomain.lean:59:27: This simp argument is unused:
  Complex.normSq_apply

Hint: Omit it from the simp argument list.
  [apply] simp [Complex.div_re]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
info: SLean/Explicit/Sharp/OpticalDomain.lean:89:0: 'SLean.Explicit.Sharp.optical_domain' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/OpticalDomain.lean:90:0: 'SLean.Explicit.Sharp.F_analytic_wide' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3682/3752] Replayed SLean.Explicit.Sharp.OpticalResidual
warning: SLean/Explicit/Sharp/OpticalResidual.lean:97:71: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/OpticalResidual.lean:99:71: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/OpticalResidual.lean:97:71: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/OpticalResidual.lean:99:71: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/OpticalResidual.lean:118:0: 'SLean.Explicit.Sharp.stationary_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/OpticalResidual.lean:119:0: 'SLean.Explicit.Sharp.eta_quadratic' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3687/3752] Replayed SLean.Explicit.Sharp.RootBox
info: SLean/Explicit/Sharp/RootBox.lean:709:0: 'SLean.Explicit.Sharp.inner_parameter_data' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3688/3752] Replayed SLean.Explicit.Sharp.RootVariation
info: SLean/Explicit/Sharp/RootVariation.lean:80:0: 'SLean.Explicit.Sharp.inner_variation' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3690/3752] Replayed SLean.Explicit.Sharp.OpticalThird
warning: SLean/Explicit/Sharp/OpticalThird.lean:48:72: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/OpticalThird.lean:48:72: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/OpticalThird.lean:75:55: This simp argument is unused:
  zero_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [F_zero, zero_add, add_zero, mul_one, mul_zero, ← Complex.ofReal_cos, ← Complex.ofReal_sin,
    cos_thetaStar, sin_thetaStar, opticalDenomSlope]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
info: SLean/Explicit/Sharp/OpticalThird.lean:104:0: 'SLean.Explicit.Sharp.optical_third_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3694/3752] Replayed SLean.Explicit.Sharp.RootSymmetry
info: SLean/Explicit/Sharp/RootSymmetry.lean:70:0: 'SLean.Explicit.Sharp.outer_inverse_variation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/RootSymmetry.lean:71:0: 'SLean.Explicit.Sharp.inner_secant' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3695/3752] Replayed SLean.Explicit.Sharp.WideBranches
info: SLean/Explicit/Sharp/WideBranches.lean:110:0: 'SLean.Explicit.Sharp.roots_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/WideBranches.lean:111:0: 'SLean.Explicit.Sharp.roots_analytic_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/WideBranches.lean:112:0: 'SLean.Explicit.Sharp.roots_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3698/3752] Replayed SLean.Explicit.Sharp.ProductDefinitions
info: SLean/Explicit/Sharp/ProductDefinitions.lean:66:0: 'SLean.Explicit.Sharp.product_secant' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3699/3752] Replayed SLean.Explicit.Sharp.Coefficients
info: SLean/Explicit/Sharp/Coefficients.lean:56:0: 'SLean.Explicit.Sharp.companion_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3700/3752] Replayed SLean.Explicit.Sharp.OpticalDenomVariation
info: SLean/Explicit/Sharp/OpticalDenomVariation.lean:116:0: 'SLean.Explicit.Sharp.opticalDenom_variation' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3702/3752] Replayed SLean.Explicit.Sharp.ProductBox
info: SLean/Explicit/Sharp/ProductBox.lean:983:0: 'SLean.Explicit.Sharp.product_slope_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3703/3752] Replayed SLean.Explicit.Sharp.OpticalCubicBounds
warning: SLean/Explicit/Sharp/OpticalCubicBounds.lean:37:71: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/OpticalCubicBounds.lean:39:71: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/OpticalCubicBounds.lean:37:71: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/OpticalCubicBounds.lean:39:71: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/OpticalCubicBounds.lean:84:0: 'SLean.Explicit.Sharp.F_cubic_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3704/3752] Replayed SLean.Explicit.Sharp.ProductBounds
info: SLean/Explicit/Sharp/ProductBounds.lean:76:0: 'SLean.Explicit.Sharp.roots_middle_near' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3705/3752] Replayed SLean.Explicit.Sharp.BoundaryPolynomials
info: SLean/Explicit/Sharp/BoundaryPolynomials.lean:76:0: 'SLean.Explicit.Sharp.B_difference_factored' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/BoundaryPolynomials.lean:77:0: 'SLean.Explicit.Sharp.W_difference_factored' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3706/3752] Replayed SLean.Explicit.Sharp.CompanionBounds
info: SLean/Explicit/Sharp/CompanionBounds.lean:92:0: 'SLean.Explicit.Sharp.sigma_corrected' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/CompanionBounds.lean:93:0: 'SLean.Explicit.Sharp.sigma_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3707/3752] Replayed SLean.Explicit.Sharp.BoundaryPolynomialBox
info: SLean/Explicit/Sharp/BoundaryPolynomialBox.lean:1955:0: 'SLean.Explicit.Sharp.boundary_polynomial_data' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3708/3752] Replayed SLean.Explicit.Sharp.BoundaryWork
warning: SLean/Explicit/Sharp/BoundaryWork.lean:18:21: This simp argument is unused:
  zero_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.sub_re, Complex.sub_im, zStar, Complex.add_re, Complex.add_im, Complex.ofReal_re,
    Complex.ofReal_im, Complex.mul_re, Complex.mul_im, Complex.I_re, Complex.I_im, mul_zero, mul_one, zero_add,
    add_zero, sub_zero] at hr hi

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
info: SLean/Explicit/Sharp/BoundaryWork.lean:88:0: 'SLean.Explicit.Sharp.boundaryD_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3709/3752] Replayed SLean.Explicit.Sharp.BoundaryDerivatives
warning: SLean/Explicit/Sharp/BoundaryDerivatives.lean:26:44: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryDerivatives.lean:33:18: This simp argument is unused:
  Function.id_def

Hint: Omit it from the simp argument list.
  [apply] simp

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
info: SLean/Explicit/Sharp/BoundaryDerivatives.lean:55:0: 'SLean.Explicit.Sharp.boundaryLog_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3710/3752] Replayed SLean.Explicit.Sharp.BoundaryDerivativeBox
info: SLean/Explicit/Sharp/BoundaryDerivativeBox.lean:1268:0: 'SLean.Explicit.Sharp.boundary_derivative_box' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3711/3752] Replayed SLean.Explicit.Sharp.TaylorJets
info: SLean/Explicit/Sharp/TaylorJets.lean:78:0: 'SLean.Explicit.Sharp.F_fourth_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/TaylorJets.lean:79:0: 'SLean.Explicit.Sharp.sigma_third_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3712/3752] Replayed SLean.Explicit.Sharp.CompanionInvolution
info: SLean/Explicit/Sharp/CompanionInvolution.lean:95:0: 'SLean.Explicit.Sharp.sigma_third_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/CompanionInvolution.lean:96:0: 'SLean.Explicit.Sharp.sigma_fourth_quotient' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3714/3752] Replayed SLean.Explicit.Sharp.BoundaryNonzero
info: SLean/Explicit/Sharp/BoundaryNonzero.lean:90:0: 'SLean.Explicit.Sharp.varpi_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3716/3752] Replayed SLean.Explicit.Sharp.BoundaryLog
info: SLean/Explicit/Sharp/BoundaryLog.lean:106:0: 'SLean.Explicit.Sharp.logReflection_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3717/3752] Replayed SLean.Explicit.Sharp.ReflectionLog
warning: SLean/Explicit/Sharp/ReflectionLog.lean:68:2: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ReflectionLog.lean:68:6: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ReflectionLog.lean:68:6: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
info: SLean/Explicit/Sharp/ReflectionLog.lean:126:0: 'SLean.Explicit.Sharp.reflection_eq_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/ReflectionLog.lean:127:0: 'SLean.Explicit.Sharp.logReflection_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3718/3752] Replayed SLean.Explicit.Sharp.RealStructure
warning: SLean/Explicit/Sharp/RealStructure.lean:33:23: This simp argument is unused:
  map_sub

Hint: Omit it from the simp argument list.
  [apply] simp only [map_add, map_mul, map_pow, map_one, map_ofNat]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/RealStructure.lean:46:50: This simp argument is unused:
  add_zero

Hint: Omit it from the simp argument list.
  [apply] simp only [SLean.Explicit.sigma, Complex.mul_im, Complex.neg_im, Complex.I_im, Complex.neg_re, Complex.I_re,
    neg_zero, zero_mul]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
info: SLean/Explicit/Sharp/RealStructure.lean:49:0: 'SLean.Explicit.Sharp.F_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/RealStructure.lean:50:0: 'SLean.Explicit.Sharp.sigma_real' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3719/3752] Replayed SLean.Explicit.Sharp.ImaginaryRemainder
warning: SLean/Explicit/Sharp/ImaginaryRemainder.lean:28:23: This simp argument is unused:
  norm_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [mul_one, norm_pow, Complex.norm_natCast] at *

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ImaginaryRemainder.lean:28:32: This simp argument is unused:
  norm_pow

Hint: Omit it from the simp argument list.
  [apply] simp only [mul_one, norm_mul, Complex.norm_natCast] at *

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ImaginaryRemainder.lean:28:41: This simp argument is unused:
  Complex.norm_natCast

Hint: Omit it from the simp argument list.
  [apply] simp only [mul_one, norm_mul, norm_pow] at *

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ImaginaryRemainder.lean:63:79: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ImaginaryRemainder.lean:63:79: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/ImaginaryRemainder.lean:73:79: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ImaginaryRemainder.lean:73:79: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/ImaginaryRemainder.lean:75:0: 'SLean.Explicit.Sharp.F_fourth_im' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/ImaginaryRemainder.lean:76:0: 'SLean.Explicit.Sharp.sigma_fourth_im' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3721/3752] Replayed SLean.Explicit.Sharp.UniformData
info: SLean/Explicit/Sharp/UniformData.lean:73:0: 'SLean.Explicit.Sharp.roots_work' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3722/3752] Replayed SLean.Explicit.Sharp.Determinant
info: SLean/Explicit/Sharp/Determinant.lean:64:0: 'SLean.Explicit.Sharp.normalized_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Determinant.lean:65:0: 'SLean.Explicit.Sharp.normalizedError_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3723/3752] Replayed SLean.Explicit.Sharp.ReflectionJets
info: SLean/Explicit/Sharp/ReflectionJets.lean:95:0: 'SLean.Explicit.Sharp.logReflection_second' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/ReflectionJets.lean:96:0: 'SLean.Explicit.Sharp.logReflection_third_quotient' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3724/3752] Replayed SLean.Explicit.Sharp.RootDistinct
info: SLean/Explicit/Sharp/RootDistinct.lean:57:0: 'SLean.Explicit.Sharp.roots_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3725/3752] Replayed SLean.Explicit.Sharp.BoundaryParameterCertificateCompact
info: SLean/Explicit/Sharp/BoundaryParameterCertificateCompact.lean:8475:0: 'SLean.Explicit.Sharp.boundary_parameter_certificate_compact' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3726/3752] Replayed SLean.Explicit.Sharp.OpticalRemainderTight
warning: SLean/Explicit/Sharp/OpticalRemainderTight.lean:48:79: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/OpticalRemainderTight.lean:48:79: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/OpticalRemainderTight.lean:51:0: 'SLean.Explicit.Sharp.F_fourth_im_tight' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3727/3752] Replayed SLean.Explicit.Sharp.BoundaryParameterCertificate
info: SLean/Explicit/Sharp/BoundaryParameterCertificate.lean:24:0: 'SLean.Explicit.Sharp.boundary_parameter_certificate' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3728/3752] Replayed SLean.Explicit.Sharp.QuantBounds
info: SLean/Explicit/Sharp/QuantBounds.lean:108:0: 'SLean.Explicit.Sharp.quant_error' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3729/3752] Replayed SLean.Explicit.Sharp.BoundaryParameter
info: SLean/Explicit/Sharp/BoundaryParameter.lean:37:0: 'SLean.Explicit.Sharp.boundary_parameter_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3730/3752] Replayed SLean.Explicit.Sharp.Quantization
info: SLean/Explicit/Sharp/Quantization.lean:109:0: 'SLean.Explicit.Sharp.quantized_zero_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3731/3752] Replayed SLean.Explicit.Sharp.QuantBootstrap
warning: SLean/Explicit/Sharp/QuantBootstrap.lean:65:35: Variable name `hR` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hR

Note: This linter can be disabled with `set_option linter.unusedVariables false`
info: SLean/Explicit/Sharp/QuantBootstrap.lean:121:0: 'SLean.Explicit.Sharp.fixed_bootstrap' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3732/3752] Replayed SLean.Explicit.Sharp.BoundaryVariation
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:108:27: Unused tactic linter: `exact hvn` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:119:27: Unused tactic linter: `exact hZdiff` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:119:42: Unused tactic linter: `exact hBdiff` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:119:73: Unused tactic linter: `exact hB0` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:15: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:42: Unused tactic linter: `exact hWdiff` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:57: Unused tactic linter: `exact hSW` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:69: Unused tactic linter: `exact hSW0` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:42: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:57: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:69: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:15: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/BoundaryVariation.lean:145:0: 'SLean.Explicit.Sharp.boundaryLogZ_spatial_difference' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3733/3752] Replayed SLean.Explicit.Sharp.ReflectionRemainder
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:25:122: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:37:21: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:25:122: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:37:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:102:8: Unused tactic linter: `exact hb` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:103:8: Unused tactic linter: `exact hgap` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:105:8: Unused tactic linter: `exact hroot` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:105:8: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
info: SLean/Explicit/Sharp/ReflectionRemainder.lean:173:0: 'SLean.Explicit.Sharp.logReflection_third_tight' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3734/3752] Replayed SLean.Explicit.Sharp.Sequence
warning: SLean/Explicit/Sharp/Sequence.lean:46:57: Unused tactic linter: `norm_num1 at hN` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
info: SLean/Explicit/Sharp/Sequence.lean:63:0: 'SLean.Explicit.Sharp.eigenvalue_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3735/3752] Replayed SLean.Explicit.Sharp.ScaledAlgebra
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:48:61: This simp argument is unused:
  mul_one

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.re_ofNat, Complex.im_ofNat, pow_succ, Complex.add_im, Complex.add_re, Complex.mul_im,
    Complex.mul_re, Complex.ofReal_re, Complex.ofReal_im, Complex.div_re, Complex.normSq_ofNat, zero_mul, mul_zero,
    zero_add, add_zero, one_mul, sub_zero, zero_sub, pow_zero, Complex.one_re, Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:48:86: This simp argument is unused:
  zero_sub

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.re_ofNat, Complex.im_ofNat, pow_succ, Complex.add_im, Complex.add_re, Complex.mul_im,
    Complex.mul_re, Complex.ofReal_re, Complex.ofReal_im, Complex.div_re, Complex.normSq_ofNat, zero_mul, mul_zero,
    zero_add, add_zero, mul_one, one_mul, sub_zero, pow_zero, Complex.one_re, Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:49:13: This simp argument is unused:
  Complex.one_re

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.re_ofNat, Complex.im_ofNat, pow_succ, Complex.add_im, Complex.add_re, Complex.mul_im,
    Complex.mul_re, Complex.ofReal_re, Complex.ofReal_im, Complex.div_re, Complex.normSq_ofNat, zero_mul, mul_zero,
    zero_add, add_zero, mul_one, one_mul, sub_zero, zero_sub, pow_zero, Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:49:28: This simp argument is unused:
  Complex.one_im

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.re_ofNat, Complex.im_ofNat, pow_succ, Complex.add_im, Complex.add_re, Complex.mul_im,
    Complex.mul_re, Complex.ofReal_re, Complex.ofReal_im, Complex.div_re, Complex.normSq_ofNat, zero_mul, mul_zero,
    zero_add, add_zero, mul_one, one_mul, sub_zero, zero_sub, pow_zero, Complex.one_re]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:65:49: This simp argument is unused:
  mul_zero

Hint: Omit it from the simp argument list.
  [apply] simp only [pow_succ, Complex.sub_im, Complex.add_im, Complex.mul_im, Complex.mul_re, Complex.ofReal_re,
    Complex.ofReal_im, zero_mul, zero_add, add_zero, mul_one, one_mul, sub_zero, zero_sub, pow_zero, Complex.one_re,
    Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:65:76: This simp argument is unused:
  mul_one

Hint: Omit it from the simp argument list.
  [apply] simp only [pow_succ, Complex.sub_im, Complex.add_im, Complex.mul_im, Complex.mul_re, Complex.ofReal_re,
    Complex.ofReal_im, zero_mul, mul_zero, zero_add, add_zero, one_mul, sub_zero, zero_sub, pow_zero, Complex.one_re,
    Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:66:4: This simp argument is unused:
  sub_zero

Hint: Omit it from the simp argument list.
  [apply] simp only [pow_succ, Complex.sub_im, Complex.add_im, Complex.mul_im, Complex.mul_re, Complex.ofReal_re,
    Complex.ofReal_im, zero_mul, mul_zero, zero_add, add_zero, mul_one, one_mul, zero_sub, pow_zero, Complex.one_re,
    Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:66:13: This simp argument is unused:
  zero_sub

Hint: Omit it from the simp argument list.
  [apply] simp only [pow_succ, Complex.sub_im, Complex.add_im, Complex.mul_im, Complex.mul_re, Complex.ofReal_re,
    Complex.ofReal_im, zero_mul, mul_zero, zero_add, add_zero, mul_one, one_mul, sub_zero, pow_zero, Complex.one_re,
    Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:66:31: This simp argument is unused:
  Complex.one_re

Hint: Omit it from the simp argument list.
  [apply] simp only [pow_succ, Complex.sub_im, Complex.add_im, Complex.mul_im, Complex.mul_re, Complex.ofReal_re,
    Complex.ofReal_im, zero_mul, mul_zero, zero_add, add_zero, mul_one, one_mul, sub_zero, zero_sub, pow_zero,
    Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:66:46: This simp argument is unused:
  Complex.one_im

Hint: Omit it from the simp argument list.
  [apply] simp only [pow_succ, Complex.sub_im, Complex.add_im, Complex.mul_im, Complex.mul_re, Complex.ofReal_re,
    Complex.ofReal_im, zero_mul, mul_zero, zero_add, add_zero, mul_one, one_mul, sub_zero, zero_sub, pow_zero,
    Complex.one_re]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
info: SLean/Explicit/Sharp/ScaledAlgebra.lean:70:0: 'SLean.Explicit.Sharp.scaled_quant_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/ScaledAlgebra.lean:71:0: 'SLean.Explicit.Sharp.scaled_optical_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3736/3752] Replayed SLean.Explicit.Sharp.CoefficientSigns
info: SLean/Explicit/Sharp/CoefficientSigns.lean:67:0: 'SLean.Explicit.Sharp.companion_negative' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3737/3752] Replayed SLean.Explicit.Sharp.ScaledBounds
warning: SLean/Explicit/Sharp/ScaledBounds.lean:74:27: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBounds.lean:74:31: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBounds.lean:74:31: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/ScaledBounds.lean:90:27: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBounds.lean:90:31: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBounds.lean:90:31: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
info: SLean/Explicit/Sharp/ScaledBounds.lean:92:0: 'SLean.Explicit.Sharp.scaled_quant_error' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/ScaledBounds.lean:93:0: 'SLean.Explicit.Sharp.scaled_optical_error' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3738/3752] Replayed SLean.Explicit.Sharp.ScaledBox512
warning: SLean/Explicit/Sharp/ScaledBox512.lean:87:161: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBox512.lean:92:161: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBox512.lean:87:161: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/ScaledBox512.lean:92:161: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/ScaledBox512.lean:113:0: 'SLean.Explicit.Sharp.scaled_V_box_512' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3739/3752] Replayed SLean.Explicit.Sharp.ScaledBox2048
warning: SLean/Explicit/Sharp/ScaledBox2048.lean:87:161: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBox2048.lean:92:161: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBox2048.lean:87:161: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/ScaledBox2048.lean:92:161: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/ScaledBox2048.lean:140:93: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBox2048.lean:140:97: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBox2048.lean:140:97: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
info: SLean/Explicit/Sharp/ScaledBox2048.lean:161:0: 'SLean.Explicit.Sharp.scaled_V_box_2048' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/ScaledBox2048.lean:162:0: 'SLean.Explicit.Sharp.scaled_optical_box_2048' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3740/3752] Replayed SLean.Explicit.Sharp.ScaledBootstrap
warning: SLean/Explicit/Sharp/ScaledBootstrap.lean:78:27: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBootstrap.lean:78:31: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBootstrap.lean:78:31: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/ScaledBootstrap.lean:93:27: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBootstrap.lean:93:31: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBootstrap.lean:93:31: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
info: SLean/Explicit/Sharp/ScaledBootstrap.lean:95:0: 'SLean.Explicit.Sharp.scaled_V_bootstrap' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/ScaledBootstrap.lean:96:0: 'SLean.Explicit.Sharp.scaled_quant_error_tight' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3741/3752] Replayed SLean.Explicit.Sharp.Damping2048
info: SLean/Explicit/Sharp/Damping2048.lean:80:0: 'SLean.Explicit.Sharp.parameter_bounds_2048' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3743/3752] Replayed SLean.Explicit.Sharp.QuantRealTight
info: SLean/Explicit/Sharp/QuantRealTight.lean:73:0: 'SLean.Explicit.Sharp.fixed_real_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3744/3752] Replayed SLean.Explicit.Sharp.Horner512
info: SLean/Explicit/Sharp/Horner512.lean:478:0: 'SLean.Explicit.Sharp.horner_upper_512' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3745/3752] Replayed SLean.Explicit.Sharp.ScaledPositive
warning: SLean/Explicit/Sharp/ScaledPositive.lean:40:59: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledPositive.lean:40:63: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledPositive.lean:40:63: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [3746/3752] Replayed SLean.Explicit.Sharp.Damping512
warning: SLean/Explicit/Sharp/Damping512.lean:33:24: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:33:47: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:33:62: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:33:66: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:39:24: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:39:48: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:39:63: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:39:67: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:71:39: Unused tactic linter: `positivity` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:71:52: Unused tactic linter: `exact ha2` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:33:66: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:39:67: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:33:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/Damping512.lean:33:47: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/Damping512.lean:39:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/Damping512.lean:39:48: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/Damping512.lean:83:0: 'SLean.Explicit.Sharp.parameter_bounds_512' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3747/3752] Replayed SLean.Explicit.Sharp.Statement512
info: SLean/Explicit/Sharp/Statement512.lean:46:0: 'SLean.Explicit.Sharp.spectral_top_explicit_512' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3748/3752] Replayed SLean.Explicit.Sharp.Statement
info: SLean/Explicit/Sharp/Statement.lean:17:0: 'SLean.Explicit.Sharp.spectral_top_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3749/3752] Built SLean.Statement (93s)
ℹ [3750/3752] Replayed SLean.Verification
info: SLean/Verification.lean:5:0: 'SLean.Algebra.exact_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:6:0: 'SLean.Algebra.boundary_normalization' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:7:0: 'SLean.Algebra.Sdecomp' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:8:0: 'SLean.Algebra.valueResidual_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:9:0: 'SLean.Algebra.slopeResidual_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:10:0: 'SLean.Algebra.leftResidual_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:11:0: 'SLean.Algebra.Sdet' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:12:0: 'SLean.Algebra.assemble_value_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:13:0: 'SLean.Algebra.assemble_slope_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:14:0: 'SLean.Algebra.assemble_left_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:15:0: 'SLean.Algebra.symbol_value' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:16:0: 'SLean.Algebra.symbol_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:17:0: 'SLean.Algebra.symbol_det' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:18:0: 'SLean.Algebra.q_reversal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:19:0: 'SLean.Algebra.symbolK_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:20:0: 'SLean.Algebra.symbolM_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:21:0: 'SLean.Algebra.bloch_dispersion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:22:0: 'SLean.Algebra.bloch_dispersion_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:23:0: 'SLean.Algebra.q_exp_dispersion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:24:0: 'SLean.Algebra.symbol_first_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:25:0: 'SLean.Algebra.symbol_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:26:0: 'SLean.Algebra.mode_value' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:27:0: 'SLean.Algebra.mode_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:28:0: 'SLean.Algebra.exact_mode_value' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:29:0: 'SLean.Algebra.exact_mode_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:30:0: 'SLean.Algebra.mode_left' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:31:0: 'SLean.Analytic.denominator_joint_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:32:0: 'SLean.Analytic.W_joint_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:33:0: 'SLean.Analytic.B_joint_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:34:0: 'SLean.Analytic.deriv_with_stationary_parameter' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:35:0: 'SLean.Analytic.zOuter_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:36:0: 'SLean.Analytic.B_branch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:37:0: 'SLean.Analytic.W_branch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:38:0: 'SLean.Analytic.bPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:39:0: 'SLean.Analytic.bMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:40:0: 'SLean.Analytic.bInner_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:41:0: 'SLean.Analytic.bOuter_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:42:0: 'SLean.Analytic.wPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:43:0: 'SLean.Analytic.wMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:44:0: 'SLean.Analytic.wInner_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:45:0: 'SLean.Analytic.wOuter_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:46:0: 'SLean.Analytic.bPlus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:47:0: 'SLean.Analytic.wPlus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:48:0: 'SLean.Analytic.bInner_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:49:0: 'SLean.Analytic.wOuter_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:50:0: 'SLean.Analytic.analytic_boundary_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:51:0: 'SLean.Analytic.phase_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:52:0: 'SLean.Analytic.normalized_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:53:0: 'SLean.Analytic.boundary34_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:54:0: 'SLean.Analytic.boundary_error_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:55:0: 'SLean.Analytic.companion_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:56:0: 'SLean.Analytic.sigma_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:57:0: 'SLean.Analytic.sigma_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:58:0: 'SLean.Analytic.sigma_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:59:0: 'SLean.Analytic.sigma_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:60:0: 'SLean.Analytic.companionCoefficient_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:61:0: 'SLean.Analytic.sigma_second_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:62:0: 'SLean.Analytic.sigma_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:63:0: 'SLean.Analytic.zMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:64:0: 'SLean.Analytic.zMinus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:65:0: 'SLean.Analytic.zMinus_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:66:0: 'SLean.Analytic.zMinus_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:67:0: 'SLean.Analytic.parameterRoots_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:68:0: 'SLean.Analytic.parameterRoots_injective_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:69:0: 'SLean.Analytic.xiSequence_nonzero_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:70:0: 'SLean.Analytic.M3_determinant_interface' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:71:0: 'SLean.Analytic.analytic_power_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:72:0: 'SLean.Analytic.analytic_linear_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:73:0: 'SLean.Analytic.analytic_quadratic_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:74:0: 'SLean.Analytic.sigma_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:75:0: 'SLean.Analytic.analytic_implicit_root' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:76:0: 'SLean.Analytic.derivative_bound_inner_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:77:0: 'SLean.Analytic.logarithmicMap_slit' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:78:0: 'SLean.Analytic.logarithmicMap_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:79:0: 'SLean.Analytic.logarithmicMap_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:80:0: 'SLean.Analytic.logarithmicMap_fixed_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:81:0: 'SLean.Analytic.unique_zero_of_small_analytic_perturbation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:82:0: 'SLean.Analytic.a_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:83:0: 'SLean.Analytic.b_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:84:0: 'SLean.Analytic.delta_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:85:0: 'SLean.Analytic.opticalC_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:86:0: 'SLean.Analytic.opticalC_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:87:0: 'SLean.Analytic.deriv_ofReal_of_eventuallyEq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:88:0: 'SLean.Analytic.iteratedDeriv_ofReal_of_eventuallyEq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:89:0: 'SLean.Analytic.opticalC_star_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:90:0: 'SLean.Analytic.opticalC_real_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:91:0: 'SLean.Analytic.F_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:92:0: 'SLean.Analytic.F_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:93:0: 'SLean.Analytic.F_real_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:94:0: 'SLean.Analytic.F_iteratedDeriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:95:0: 'SLean.Analytic.F_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:96:0: 'SLean.Analytic.F_curvature' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:97:0: 'SLean.Analytic.F_curvature_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:98:0: 'SLean.Analytic.opticalC_equation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:99:0: 'SLean.Analytic.eta_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:100:0: 'SLean.Analytic.eta_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:101:0: 'SLean.Analytic.eta_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:102:0: 'SLean.Analytic.zPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:103:0: 'SLean.Analytic.zPlus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:104:0: 'SLean.Analytic.zPlus_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:105:0: 'SLean.Analytic.zPlus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:106:0: 'SLean.Analytic.zPlus_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:107:0: 'SLean.Analytic.quadraticCoefficient_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:108:0: 'SLean.Analytic.cubic_companion_relation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:109:0: 'SLean.Analytic.inverse_nat_pow_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:110:0: 'SLean.Analytic.ySequence_leading_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:111:0: 'SLean.Analytic.xiSequence_second_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:112:0: 'SLean.Analytic.xiApproximation_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:113:0: 'SLean.Analytic.xiSequence_square_second_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:114:0: 'SLean.Analytic.xiSequence_cube_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:115:0: 'SLean.Analytic.optical_sequence_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:116:0: 'SLean.Analytic.optical_sequence_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:117:0: 'SLean.Analytic.eta_sequence_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:118:0: 'SLean.Analytic.eta_expansion_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:119:0: 'SLean.Analytic.parameterRoots_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:120:0: 'SLean.Analytic.parameterRoots_zero_nonzero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:121:0: 'SLean.Analytic.denominators_nonzero_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:122:0: 'SLean.Analytic.parameter_factor_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:123:0: 'SLean.Analytic.boundary_separation_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:124:0: 'SLean.Analytic.eta_in_certificate_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:125:0: 'SLean.Analytic.Sparam' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:126:0: 'SLean.Analytic.companion_sequence_quadratic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:127:0: 'SLean.Analytic.companion_sequence_cubic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:128:0: 'SLean.Analytic.companion_sequence_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:129:0: 'SLean.Analytic.phaseCorrection_sequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:130:0: 'SLean.Analytic.quantizedExponent_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:131:0: 'SLean.Analytic.reflection_sequence_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:132:0: 'SLean.Analytic.exponential_sequence_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:133:0: 'SLean.Analytic.quantizedExponent_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:134:0: 'SLean.Analytic.quantization_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:135:0: 'SLean.Analytic.Szero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:136:0: 'SLean.Analytic.normalizedError_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:137:0: 'SLean.Analytic.normalizedError_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:138:0: 'SLean.Analytic.normalizedDeterminant_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:139:0: 'SLean.Analytic.perturbation_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:140:0: 'SLean.Analytic.exp_phase_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:141:0: 'SLean.Analytic.perturbation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:142:0: 'SLean.Analytic.quantRadius_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:143:0: 'SLean.Analytic.natCast_complex_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:144:0: 'SLean.Analytic.natCast_real_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:145:0: 'SLean.Analytic.quantXi_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:146:0: 'SLean.Analytic.quantXi_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:147:0: 'SLean.Analytic.phase_quantization' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:148:0: 'SLean.Analytic.phaseCorrection_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:149:0: 'SLean.Analytic.zPlus_pow_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:150:0: 'SLean.Analytic.zPlus_pow_inv_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:151:0: 'SLean.Analytic.zPlus_pow_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:152:0: 'SLean.Analytic.quantized_powers_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:153:0: 'SLean.Analytic.const_div_nat_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:154:0: 'SLean.Analytic.geometricTail_le_inv_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:155:0: 'SLean.Analytic.uniform_perturbation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:156:0: 'SLean.Analytic.perturbation_zero_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:157:0: 'SLean.Analytic.quantized_zero_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:158:0: 'SLean.Analytic.quartic_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:159:0: 'SLean.Analytic.q_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:160:0: 'SLean.Analytic.bMinus_eq_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:161:0: 'SLean.Analytic.wMinus_eq_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:162:0: 'SLean.Analytic.bMinus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:163:0: 'SLean.Analytic.wMinus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:164:0: 'SLean.Analytic.varpiPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:165:0: 'SLean.Analytic.varpiMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:166:0: 'SLean.Analytic.varpiPlus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:167:0: 'SLean.Analytic.varpiMinus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:168:0: 'SLean.Analytic.varpiPlus_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:169:0: 'SLean.Analytic.reflection_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:170:0: 'SLean.Analytic.reflection_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:171:0: 'SLean.Analytic.reflection_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:172:0: 'SLean.Analytic.Srefl' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:173:0: 'SLean.Analytic.quartic_parameter_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:174:0: 'SLean.Analytic.inner_branch_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:175:0: 'SLean.Analytic.outer_branch_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:176:0: 'SLean.Analytic.innerBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:177:0: 'SLean.Analytic.outerBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:178:0: 'SLean.Analytic.innerBranch_value' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:179:0: 'SLean.Analytic.outerBranch_value' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:180:0: 'SLean.Analytic.zInnerBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:181:0: 'SLean.Analytic.zOuterBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:182:0: 'SLean.Analytic.zInnerBranch_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:183:0: 'SLean.Analytic.zOuterBranch_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:184:0: 'SLean.Analytic.zInnerBranch_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:185:0: 'SLean.Analytic.zOuterBranch_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:186:0: 'SLean.Analytic.inner_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:187:0: 'SLean.Analytic.outer_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:188:0: 'SLean.Analytic.plus_minus_distinct_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:189:0: 'SLean.Analytic.roots_separated_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:190:0: 'SLean.Analytic.invOrder_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:191:0: 'SLean.Analytic.invOrder_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:192:0: 'SLean.Analytic.invOrder_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:193:0: 'SLean.Analytic.invOrder_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:194:0: 'SLean.Analytic.inverse_nat_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:195:0: 'SLean.Analytic.invOrder_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:196:0: 'SLean.Analytic.invOrder_mul_nat' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:197:0: 'SLean.Analytic.invOrder_analytic_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:198:0: 'SLean.Analytic.geometricTail_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:199:0: 'SLean.Analytic.small_perturbation_zero_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:200:0: 'SLean.Analytic.Szero_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:201:0: 'SLean.Analytic.finite_family_local_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:202:0: 'SLean.Analytic.boundaryB_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:203:0: 'SLean.Analytic.boundaryW_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:204:0: 'SLean.Analytic.boundaryFamily_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:205:0: 'SLean.Analytic.localPoint_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:206:0: 'SLean.Analytic.ySequence_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:207:0: 'SLean.Analytic.ySequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:208:0: 'SLean.Analytic.xiSequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:209:0: 'SLean.Analytic.xiSequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:210:0: 'SLean.Analytic.inverse_nat_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:211:0: 'SLean.Analytic.xiSequence_leading_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:212:0: 'SLean.Analytic.xiSequence_square_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:213:0: 'SLean.Analytic.normalizedError_sequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:214:0: 'SLean.Analytic.quantized_exponential_equation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:215:0: 'SLean.Algebra.dof_card' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:216:0: 'SLean.Algebra.nodeU_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:217:0: 'SLean.Algebra.nodeU_right' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:218:0: 'SLean.Algebra.nodeW_right' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:219:0: 'SLean.Algebra.nodeU_of_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:220:0: 'SLean.Algebra.nodeW_of_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:221:0: 'SLean.Algebra.elementRow_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:222:0: 'SLean.Algebra.assemble_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:223:0: 'SLean.Algebra.pencil_eq_assemble' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:224:0: 'SLean.Algebra.pencil_value_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:225:0: 'SLean.Algebra.pencil_left_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:226:0: 'SLean.Algebra.pencil_slope_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:227:0: 'SLean.Algebra.nodeU_pack' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:228:0: 'SLean.Algebra.nodeW_pack' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:229:0: 'SLean.Algebra.matrix_equations_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:230:0: 'SLean.Algebra.pack_satisfies_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:231:0: 'SLean.Bridge.pairing_rows' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:232:0: 'SLean.Bridge.sum_pair_values' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:233:0: 'SLean.Bridge.sum_pair_slopes' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:234:0: 'SLean.Bridge.assembled_pairing' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:235:0: 'SLean.Bridge.cubic_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:236:0: 'SLean.Bridge.cubic_hermite' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:237:0: 'SLean.Bridge.segment_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:238:0: 'SLean.Bridge.uniform_cell_cover' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:239:0: 'SLean.Bridge.spline_piecewiseCubic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:240:0: 'SLean.Bridge.piecewiseCubic_in_Xh' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:241:0: 'SLean.Bridge.ref_gradient_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:242:0: 'SLean.Bridge.ref_hessian_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:243:0: 'SLean.Bridge.mass_energy_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:244:0: 'SLean.Bridge.gradient_energy_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:245:0: 'SLean.Bridge.hessian_energy_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:246:0: 'SLean.Bridge.element_inverse_inequality' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:247:0: 'SLean.Bridge.element_mass_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:248:0: 'SLean.Bridge.legendreCoeffs_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:249:0: 'SLean.Bridge.element_mass_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:250:0: 'SLean.Bridge.mass_pairing_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:251:0: 'SLean.Bridge.energy_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:252:0: 'SLean.Bridge.l2Sq_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:253:0: 'SLean.Bridge.h1Sq_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:254:0: 'SLean.Bridge.eigen_gradient_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:255:0: 'SLean.Bridge.h1Sq_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:256:0: 'SLean.Bridge.reference_form_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:257:0: 'SLean.Bridge.form_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:258:0: 'SLean.Bridge.gradient_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:259:0: 'SLean.Bridge.hessian_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:260:0: 'SLean.Bridge.form_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:261:0: 'SLean.Bridge.diagonal_form_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:262:0: 'SLean.Bridge.mem_Xh_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:263:0: 'SLean.Bridge.representative_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:264:0: 'SLean.Bridge.function_norm_integrals' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:265:0: 'SLean.Bridge.function_galerkin_weak' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:266:0: 'SLean.Bridge.spline_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:267:0: 'SLean.Bridge.cellValue_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:268:0: 'SLean.Bridge.cellGrad_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:269:0: 'SLean.Bridge.cell_nodal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:270:0: 'SLean.Bridge.cell_match' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:271:0: 'SLean.Bridge.cell_grad_match' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:272:0: 'SLean.Bridge.spline_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:273:0: 'SLean.Bridge.spline_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:274:0: 'SLean.Bridge.spline_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:275:0: 'SLean.Bridge.splineGrad_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:276:0: 'SLean.Bridge.spline_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:277:0: 'SLean.Bridge.splineGrad_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:278:0: 'SLean.Bridge.spline_second_deriv_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:279:0: 'SLean.Bridge.spline_boundary' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:280:0: 'SLean.Bridge.generator_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:281:0: 'SLean.Bridge.mass_generator' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:282:0: 'SLean.Bridge.generator_eigen_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:283:0: 'SLean.Bridge.generator_weak' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:284:0: 'SLean.Bridge.galerkin_on_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:285:0: 'SLean.Bridge.galerkin_eigen_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:286:0: 'SLean.Bridge.matrix_eigenpair_function_equivalence' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:287:0: 'SLean.Bridge.complex_reference_change' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:288:0: 'SLean.Bridge.cell_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:289:0: 'SLean.Bridge.cell_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:290:0: 'SLean.Bridge.cell_gradient' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:291:0: 'SLean.Bridge.cellHess_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:292:0: 'SLean.Bridge.spline_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:293:0: 'SLean.Bridge.spline_form_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:294:0: 'SLean.Bridge.spline_form_integrable_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:295:0: 'SLean.Bridge.spline_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:296:0: 'SLean.Bridge.elementVector_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:297:0: 'SLean.Bridge.elementVector_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:298:0: 'SLean.Bridge.refValue_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:299:0: 'SLean.Bridge.refValue_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:300:0: 'SLean.Bridge.joinCells_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:301:0: 'SLean.Bridge.joinCells_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:302:0: 'SLean.Bridge.spline_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:303:0: 'SLean.Bridge.spline_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:304:0: 'SLean.Bridge.interpolation_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:305:0: 'SLean.Bridge.coefficientEquiv_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:306:0: 'SLean.Bridge.Xh_has_C1_representative' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:307:0: 'SLean.Bridge.cell_hessian' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:308:0: 'SLean.Bridge.spline_hessian_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:309:0: 'SLean.Bridge.inverse_inequality_squared' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:310:0: 'SLean.Bridge.pairing_mass_star' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:311:0: 'SLean.Bridge.globalPairing_add_left' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:312:0: 'SLean.Bridge.globalPairing_add_right' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:313:0: 'SLean.Bridge.globalPairing_smul_left' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:314:0: 'SLean.Bridge.globalPairing_smul_right' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:315:0: 'SLean.Bridge.mass_star' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:316:0: 'SLean.Bridge.massSq_eq_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:317:0: 'SLean.Bridge.massSq_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:318:0: 'SLean.Bridge.massSq_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:319:0: 'SLean.Bridge.massNorm_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:320:0: 'SLean.Bridge.massNorm_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:321:0: 'SLean.Bridge.massNorm_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:322:0: 'SLean.Bridge.massNorm_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:323:0: 'SLean.Bridge.massNorm_add_le' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:324:0: 'SLean.Bridge.mass_det_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:325:0: 'SLean.Bridge.gradSq_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:326:0: 'SLean.Bridge.hessSq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:327:0: 'SLean.Bridge.spline_gradient' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:328:0: 'SLean.Bridge.integral_sq_from_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:329:0: 'SLean.Bridge.l2Sq_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:330:0: 'SLean.Bridge.h1Sq_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:331:0: 'SLean.Bridge.l2Norm_eq_massNorm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:332:0: 'SLean.Bridge.l2Sq_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:333:0: 'SLean.Bridge.l2Norm_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:334:0: 'SLean.Bridge.paste_eq_left' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:335:0: 'SLean.Bridge.paste_eq_right' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:336:0: 'SLean.Bridge.paste_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:337:0: 'SLean.Bridge.paste_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:338:0: 'SLean.Bridge.joinCells_last' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:339:0: 'SLean.Bridge.joinCells_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:340:0: 'SLean.Bridge.joinCells_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:341:0: 'SLean.Bridge.joinCells_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:342:0: 'SLean.Bridge.real_imag_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:343:0: 'SLean.Bridge.realPart_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:344:0: 'SLean.Bridge.imagPart_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:345:0: 'SLean.Bridge.assembled_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:346:0: 'SLean.Bridge.mass_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:347:0: 'SLean.Bridge.stiffness_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:348:0: 'SLean.Bridge.gradient_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:349:0: 'SLean.Bridge.mulVec_star' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:350:0: 'SLean.Bridge.generator_star' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:351:0: 'SLean.Bridge.real_energy_split' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:352:0: 'SLean.Bridge.l2Sq_split' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:353:0: 'SLean.Bridge.h1Sq_split' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:354:0: 'SLean.Bridge.realPart_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:355:0: 'SLean.Bridge.imagPart_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:356:0: 'SLean.Bridge.reference_gradient' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:357:0: 'SLean.Bridge.reference_hessian' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:358:0: 'SLean.Bridge.refValue_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:359:0: 'SLean.Bridge.refGrad_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:360:0: 'SLean.Bridge.ref_nodal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:361:0: 'SLean.Bridge.refValue_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:362:0: 'SLean.Bridge.refGrad_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:363:0: 'SLean.Bridge.refHess_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:364:0: 'SLean.Bridge.reference_bilinear_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:365:0: 'SLean.Bridge.ref_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:366:0: 'SLean.Bridge.ref_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:367:0: 'SLean.Bridge.generator_weak_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:368:0: 'SLean.Cert.beta_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:369:0: 'SLean.Cert.boundary_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:370:0: 'SLean.Cert.denominator_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:371:0: 'SLean.Cert.W_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:372:0: 'SLean.Cert.B_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:373:0: 'SLean.Cert.Wtheta_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:374:0: 'SLean.Cert.Btheta_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:375:0: 'SLean.Cert.boundary_slope_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:376:0: 'SLean.Cert.boundary_value_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:377:0: 'SLean.Cert.certificate_C1' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:378:0: 'SLean.Cert.certificate_C3' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:379:0: 'SLean.Cert.certificate_C4' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:380:0: 'SLean.Cert.norm_lower_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:381:0: 'SLean.Cert.betaStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:382:0: 'SLean.Cert.betaStar_re_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:383:0: 'SLean.Cert.certificate_C5' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:384:0: 'SLean.Cert.betaStar_derivative_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:385:0: 'SLean.Cert.dampingConstant_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:386:0: 'SLean.Cert.t1_constant_margins' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:387:0: 'SLean.Cert.critical_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:388:0: 'SLean.Cert.critical_endpoint_signs' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:389:0: 'SLean.Cert.exists_critical_c' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:390:0: 'SLean.Cert.cStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:391:0: 'SLean.Cert.cStar_critical' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:392:0: 'SLean.Cert.cStar_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:393:0: 'SLean.Cert.sStar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:394:0: 'SLean.Cert.cStar_sq_add_sStar_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:395:0: 'SLean.Cert.thetaStar_range' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:396:0: 'SLean.Cert.cos_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:397:0: 'SLean.Cert.sin_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:398:0: 'SLean.Cert.zStar_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:399:0: 'SLean.Cert.zStar_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:400:0: 'SLean.Cert.stationary_elimination' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:401:0: 'SLean.Cert.stationary_relation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:402:0: 'SLean.Cert.geometry_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:403:0: 'SLean.Cert.enclosed_const' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:404:0: 'SLean.Cert.enclosed_weaken' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:405:0: 'SLean.Cert.enclosed_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:406:0: 'SLean.Cert.enclosed_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:407:0: 'SLean.Cert.enclosed_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:408:0: 'SLean.Cert.enclosed_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:409:0: 'SLean.Cert.enclosed_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:410:0: 'SLean.Cert.enclosed_pow_two' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:411:0: 'SLean.Cert.enclosed_pow_three' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:412:0: 'SLean.Cert.enclosed_inv_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:413:0: 'SLean.Cert.enclosed_inv_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:414:0: 'SLean.Cert.enclosed_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:415:0: 'SLean.Cert.enclosed_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:416:0: 'SLean.Cert.qZZStar_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:417:0: 'SLean.Cert.quartic_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:418:0: 'SLean.Cert.qZ_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:419:0: 'SLean.Cert.qStar_multiplicity_two' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:420:0: 'SLean.Cert.certificate_C2' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:421:0: 'SLean.Cert.a_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:422:0: 'SLean.Cert.b_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:423:0: 'SLean.Cert.d_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:424:0: 'SLean.Cert.delta_differentiable' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:425:0: 'SLean.Cert.optical_differentiable' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:426:0: 'SLean.Cert.optical_equation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:427:0: 'SLean.Cert.optical_linear_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:428:0: 'SLean.Cert.optical_conditions_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:429:0: 'SLean.Cert.optical_deriv_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:430:0: 'SLean.Cert.optical_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:431:0: 'SLean.Cert.g_hasDerivAt_of_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:432:0: 'SLean.Cert.optical_second_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:433:0: 'SLean.Cert.optical_curvature_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:434:0: 'SLean.Cert.optical_curvature_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:435:0: 'SLean.Cert.qZ_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:436:0: 'SLean.Cert.qZ_reversal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:437:0: 'SLean.Cert.reciprocalConj_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:438:0: 'SLean.Cert.c3_outer_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:439:0: 'SLean.Cert.q_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:440:0: 'SLean.Cert.qZ_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:441:0: 'SLean.Cert.q_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:442:0: 'SLean.Cert.q_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:443:0: 'SLean.Cert.etaStar_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:444:0: 'SLean.Cert.qStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:445:0: 'SLean.Cert.P_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:446:0: 'SLean.Cert.PStar_hasDerivAt_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:447:0: 'SLean.Cert.PStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:448:0: 'SLean.Cert.qZStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:449:0: 'SLean.Cert.center_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:450:0: 'SLean.Cert.constant_coefficient_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:451:0: 'SLean.Cert.leading_coefficient_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:452:0: 'SLean.Cert.root_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:453:0: 'SLean.Cert.strict_maps_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:454:0: 'SLean.Cert.inner_root_strict' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:455:0: 'SLean.Cert.inner_root_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:456:0: 'SLean.Cert.c3_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:457:0: 'SLean.Cert.reciprocalConj_involutive' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:458:0: 'SLean.Cert.reciprocalConj_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:459:0: 'SLean.Cert.reciprocalConj_root' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:460:0: 'SLean.Cert.reflected_parameter_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:461:0: 'SLean.Cert.c3_outer' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:462:0: 'SLean.Cert.zInner_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:463:0: 'SLean.Cert.zInner_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:464:0: 'SLean.Cert.zOuter_root' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:465:0: 'SLean.Cert.innerCenter_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:466:0: 'SLean.Cert.fixed_point_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:467:0: 'SLean.Cert.zInner_close_center' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:468:0: 'SLean.Cert.zInner_box' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:469:0: 'SLean.Cert.zStar_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:470:0: 'SLean.Cert.zInner_norm_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:471:0: 'SLean.Cert.zOuter_norm_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:472:0: 'SLean.Cert.certified_roots_distinct' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:473:0: 'SLean.Cert.criticalDen_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:474:0: 'SLean.Cert.aStar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:475:0: 'SLean.Cert.sStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:476:0: 'SLean.Cert.wStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:477:0: 'SLean.Cert.deltaStar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:478:0: 'SLean.Cert.separation_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:479:0: 'SLean.Cert.curvature_expression_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:480:0: 'SLean.Cert.negative_branch_sign' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:481:0: 'SLean.Cert.pStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:482:0: 'SLean.Cert.gStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:483:0: 'SLean.Cert.optical_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:484:0: 'SLean.Cert.wStar_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:485:0: 'SLean.Cert.omegaStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:486:0: 'SLean.Cert.etaStar_close_center' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:487:0: 'SLean.Cert.etaStar_in_pilot_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:488:0: 'SLean.Cert.critical_neighborhood_in_pilot' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:489:0: 'SLean.Hermite.hasDerivAt_basis' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:490:0: 'SLean.Hermite.hasDerivAt_dBasis' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:491:0: 'SLean.Hermite.nodal_values' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:492:0: 'SLean.Hermite.reference_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:493:0: 'SLean.Hermite.reference_stiffness' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:494:0: 'SLean.Hermite.integratedM_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:495:0: 'SLean.Hermite.integratedK_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:496:0: 'SLean.Hermite.assembled_integratedM' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:497:0: 'SLean.Hermite.assembled_integratedK' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:498:0: 'SLean.Hermite.physical_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:499:0: 'SLean.Hermite.physical_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:500:0: 'SLean.Hermite.physical_second_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:501:0: 'SLean.Hermite.physical_nodal_values' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:502:0: 'SLean.Hermite.integral_reference_change' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:503:0: 'SLean.Hermite.physical_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:504:0: 'SLean.Hermite.physical_stiffness' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:505:0: 'SLean.Hermite.physicalM_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:506:0: 'SLean.Hermite.physicalK_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:507:0: 'SLean.Hermite.assemble_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:508:0: 'SLean.Hermite.physical_eigen_equation_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:509:0: 'SLean.Main.function_resolvent_to_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:510:0: 'SLean.Main.T4_resolvent' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:511:0: 'SLean.Main.T4_crandall_pazy' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:512:0: 'SLean.Main.T4_kato_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:513:0: 'SLean.Main.functionEvolution_on_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:514:0: 'SLean.Main.functionEvolution_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:515:0: 'SLean.Main.functionEvolution_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:516:0: 'SLean.Main.functionKato_on_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:517:0: 'SLean.Main.coefficients_real_function' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:518:0: 'SLean.Main.functionKato_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:519:0: 'SLean.Main.S1_finite_time_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:520:0: 'SLean.Main.katoConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:521:0: 'SLean.Main.damping_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:522:0: 'SLean.Main.evolution_h1_eigen' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:523:0: 'SLean.Main.finite_time_kato_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:524:0: 'SLean.Main.etaSequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:525:0: 'SLean.Main.etaSequence_eigenvalue' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:526:0: 'SLean.Main.damping_remainder_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:527:0: 'SLean.Main.dampingSequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:528:0: 'SLean.Main.frequencySequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:529:0: 'SLean.Main.T1_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:530:0: 'SLean.Main.inverse_mesh_power_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:531:0: 'SLean.Main.frequency_tendsto_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:532:0: 'SLean.Main.resolventWeight_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:533:0: 'SLean.Main.resolventWeight_frequency_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:534:0: 'SLean.Main.eigen_semigroup_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:535:0: 'SLean.Main.no_fixed_time_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:536:0: 'SLean.Main.no_crandall_pazy' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:537:0: 'SLean.Main.no_kato_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:538:0: 'SLean.Main.no_kato_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:539:0: 'SLean.Main.resolvent_eigen_obstruction' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:540:0: 'SLean.Main.no_resolvent_decay' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:541:0: 'SLean.Main.mesh_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:542:0: 'SLean.Main.mesh_length' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:543:0: 'SLean.Main.zeta_im' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:544:0: 'SLean.Main.zeta_re' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:545:0: 'SLean.Main.T1_physical' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:546:0: 'SLean.Main.T1_function' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:547:0: 'SLean.Main.evolution_star' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:548:0: 'SLean.Main.evolution_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:549:0: 'SLean.Main.evolution_parts' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:550:0: 'SLean.Main.kato_integrable' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:551:0: 'SLean.Main.katoEnergy_split' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:552:0: 'SLean.Main.real_kato_implies_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:553:0: 'SLean.Main.operator_exp_eigenvector' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:554:0: 'SLean.Main.evolution_eigenvector' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:555:0: 'SLean.Main.evolution_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:556:0: 'SLean.Main.evolution_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:557:0: 'SLean.Main.evolution_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:558:0: 'SLean.Main.evolution_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:559:0: 'SLean.Main.l2Norm_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:560:0: 'SLean.Main.functionEvolution_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:561:0: 'SLean.Pilots.C3.q_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:562:0: 'SLean.Pilots.C3.center_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:563:0: 'SLean.Pilots.C3.parameter_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:564:0: 'SLean.Pilots.C3.c0_center' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:565:0: 'SLean.Pilots.C3.c1_center' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:566:0: 'SLean.Pilots.C3.coefficient_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:567:0: 'SLean.Pilots.C3.c1_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:568:0: 'SLean.Pilots.C3.mem_rootDisk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:569:0: 'SLean.Pilots.C3.mapsTo' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:570:0: 'SLean.Pilots.C3.power_difference' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:571:0: 'SLean.Pilots.C3.contraction_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:572:0: 'SLean.Pilots.C3.contracting' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:573:0: 'SLean.Pilots.C3.fixedPoint_iff_root' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:574:0: 'SLean.Pilots.C3.unique_inner_root' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:575:0: 'SLean.Pilots.DoubleRoot.exists_normal_coordinate' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:576:0: 'SLean.Pilots.DoubleRoot.quadratic_quotient' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:577:0: 'SLean.Pilots.DoubleRoot.exists_companion_germ' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:578:0: 'SLean.Pilots.DoubleRoot.quotient_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:579:0: 'SLean.Pilots.DoubleRoot.double_root_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:580:0: 'SLean.Pilots.DoubleRoot.exists_coordinate_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:581:0: 'SLean.Pilots.DoubleRoot.inverse_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:582:0: 'SLean.Pilots.DoubleRoot.quantitative_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:583:0: 'SLean.Pilots.DoubleRoot.explicit_double_root_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:584:0: 'SLean.Statement.semigroup_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:585:0: 'SLean.Statement.semigroup_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:586:0: 'SLean.Statement.semigroup_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:587:0: 'SLean.Statement.mesh_endpoint' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:588:0: 'SLean.Statement.space_characterization' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:589:0: 'SLean.Statement.norm_identification' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:590:0: 'SLean.Statement.weak_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:591:0: 'SLean.Statement.spectral_top' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:592:0: 'SLean.Statement.resolvent_failure' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:593:0: 'SLean.Statement.crandall_pazy_failure' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:594:0: 'SLean.Statement.finite_time_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:595:0: 'SLean.Statement.kato_failure_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:597:0: 'SLean.Statement.optical_branch' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:598:0: 'SLean.Statement.spectral_top_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
Build completed successfully (3752 jobs).


==> anc/lean/logs/closing_20261101/final-source-manifest.json <==
{
  "checked_utc": "2026-11-01T04:24:00.601811+00:00",
  "files": [
    {
      "path": "lake-manifest.json",
      "sha256": "e887ff709195368e12bcddcc242b0d0cd448e07ceadd613f0834a620fd7841c8"
    },
    {
      "path": "lakefile.toml",
      "sha256": "de81064ceb6627c4cefb3fa9f7c0d40b7a802901b0689c972659c1e495df835d"
    },
    {
      "path": "lean-toolchain",
      "sha256": "ca5f1f601d34c49079e38d7e7041eb0f2a9c227fbc1df0f404820069a052330c"
    },
    {
      "path": "referee/axioms.txt",
      "sha256": "f41dd6a1fb2b1457aa269f9a306e8728b9f43e409db08aa7249440e86d16e969"
    },
    {
      "path": "referee/correspondence.md",
      "sha256": "13b243f13c55883011db98768c4a136771524f3609470bf92298f7c364674873"
    },
    {
      "path": "referee/README.md",
      "sha256": "d2037aee8d94ff0b4a6d72df5c5fb6ce347d735a98c024c4d6df5fa3ed1411d6"
    },
    {
      "path": "referee/validation.md",
      "sha256": "731ac5a998975172c56aecc16632f8a3f9d6ac09c22cb9b17520a78f0ae86942"
    },
    {
      "path": "SLean/Algebra/Decomposition.lean",
      "sha256": "eadb857cb1bacfdc5cf6b0f5f8c878590bbe16bc9d45fbb8ea81b0895f32ad1e"
    },
    {
      "path": "SLean/Algebra/Determinant.lean",
      "sha256": "3440fdab705c550b654dfb5dff62a1d77ae4731722c34d6989d9d5a1b383e500"
    },
    {
      "path": "SLean/Algebra/Eigenvectors.lean",
      "sha256": "48941779eb5db4db706cd4089a0ce655eafe2f089f292bcf90ace4268dc871ee"
    },
    {
      "path": "SLean/Algebra/Rows.lean",
      "sha256": "a66ff381b728acb3a64f56036570afb26e1fc4e4173ab6408b26b72cf294ffc2"
    },
    {
      "path": "SLean/Algebra/Symbol.lean",
      "sha256": "84062232f909620bf8a39b35c49940dee1563719384c4e8c3970bed648201a99"
    },
    {
      "path": "SLean/Analytic/Boundary.lean",
      "sha256": "8207ed628bc4d1c367e46353416058e42e31ff50974cafe45e0413a228c0437e"
    },
    {
      "path": "SLean/Analytic/BoundaryDeterminant.lean",
      "sha256": "334aa1db356bb616103186c1a1d4a33afc52cb007a770f501ee8f6ac4ea0ba46"
    },
    {
      "path": "SLean/Analytic/Companion.lean",
      "sha256": "f744e6959886b8d7710272e10486c74bb5f48d4d10d7c09a7a5ee163cc1a5503"
    },
    {
      "path": "SLean/Analytic/DeterminantInterface.lean",
      "sha256": "57a659422fe1158ed1c655eb87ea889b2cdfdf76ed710e7afdae21ca7333665b"
    },
    {
      "path": "SLean/Analytic/Estimates.lean",
      "sha256": "7e6d78faa36fa9ad52349a565d5ba94b4e14a475340261e46fdf5dce558a9fdf"
    },
    {
      "path": "SLean/Analytic/Implicit.lean",
      "sha256": "bb543dd2b8c277af72f0f4688b9cb5a828d8fa4968007d9bb0c6d66ceb8205b5"
    },
    {
      "path": "SLean/Analytic/LogContraction.lean",
      "sha256": "a9c84f4d95670887dbe58b0a7d6ff9a3bbe02926f662d03774955c03e452ca1d"
    },
    {
      "path": "SLean/Analytic/Optical.lean",
      "sha256": "9815c476218989e043677fd734e15acc8bee9716144dee168d26395b937d7f63"
    },
    {
      "path": "SLean/Analytic/OpticalAsymptotics.lean",
      "sha256": "ff02304dc5b0ca24ebea7725c69d1ef90bf0e358be5e970a7125a22df845d81e"
    },
    {
      "path": "SLean/Analytic/Parametrization.lean",
      "sha256": "cf05a7eeaaa4c5f86908d452ed27de9e3541390660fe62d2611a435568818ff1"
    },
    {
      "path": "SLean/Analytic/QuantAsymptotics.lean",
      "sha256": "18cb952d67d4d6b0bcecaf6c0d8de4c40e62a8d950236530c8cdd9b2129014f4"
    },
    {
      "path": "SLean/Analytic/QuantBounds.lean",
      "sha256": "d9f6924898a0234f2c15e43c86606c666b585af133b31c21028b2130512cee8f"
    },
    {
      "path": "SLean/Analytic/Quantization.lean",
      "sha256": "b824cd7c151b41ba3bb358c0657df6a3ff4641b0d1dcf68835e107d522960686"
    },
    {
      "path": "SLean/Analytic/QuantScale.lean",
      "sha256": "67c535717bca83c833b2070c34b28f765ab8568a404ec35c73bf62dafce6209e"
    },
    {
      "path": "SLean/Analytic/QuarticFactor.lean",
      "sha256": "01497b4cb8a1227cd476442f34eae7eb1e441c946f2db0caad22d45d8a8f7d65"
    },
    {
      "path": "SLean/Analytic/Reflection.lean",
      "sha256": "ada68c8c5585478c8379df6fc2002b7604b264368306c3fb70771b20b36bffa2"
    },
    {
      "path": "SLean/Analytic/Roots.lean",
      "sha256": "b2698973e43b12c365d835624cc9b90239c8c9e83ee846732abdc8987230693b"
    },
    {
      "path": "SLean/Analytic/SequenceOrder.lean",
      "sha256": "4223171725667838d461f667f44a3aaa16ba8df40f77b8dd901071b9a40f4885"
    },
    {
      "path": "SLean/Analytic/SimpleZero.lean",
      "sha256": "cd6c16268df227d119388a6469d75c830071e123478f4f319ee3ed4ee21d8fc6"
    },
    {
      "path": "SLean/Analytic/UniformData.lean",
      "sha256": "58903f4dde0eaba3005b514aed21cd676741d9cb48b9925047c704e434aca7e4"
    },
    {
      "path": "SLean/Analytic/ZeroSequence.lean",
      "sha256": "dca3f7aa97345077dffa13f8a54941bacf3cfeab50ad92f26b352383b72835df"
    },
    {
      "path": "SLean/Assembly.lean",
      "sha256": "2b4935d59102ffce8c83eeb6deac5fa8a69ea1ac7f15910787e474fb41c30d22"
    },
    {
      "path": "SLean/Bridge/AssemblyPairing.lean",
      "sha256": "6331a4c9b93374a893199c4c4663d2b1d93126c97598bdfd4672c61eb49c36e0"
    },
    {
      "path": "SLean/Bridge/CubicSpace.lean",
      "sha256": "2d832e2234b0208a83efe729279b693995dd54c55cecde98ec42cf1c24b61035"
    },
    {
      "path": "SLean/Bridge/ElementEnergy.lean",
      "sha256": "b6c8382d10351a0064c2b3a3176a4c1f18eca0c6808963371209f369d4e554ba"
    },
    {
      "path": "SLean/Bridge/EnergyScaling.lean",
      "sha256": "1dc922b2504b2a1e138f1869157c3742eeaf3d6cbc58d468a195ed4b04051867"
    },
    {
      "path": "SLean/Bridge/FormBound.lean",
      "sha256": "97ab60faefb192dd8e8dbbb4b7b11e285a2955613196cded3b5dab6307aca94d"
    },
    {
      "path": "SLean/Bridge/Functions.lean",
      "sha256": "51366636bc505cbf364e324978606778ed3563ab11f990fa265c598b572120c0"
    },
    {
      "path": "SLean/Bridge/FunctionSpace.lean",
      "sha256": "eccc3c4f7ab6c3df31178f9d565f5ba06f58eed9eb2403f6094f4c3bb487441b"
    },
    {
      "path": "SLean/Bridge/Galerkin.lean",
      "sha256": "97f4995a25dca668cd2907d1e0ed7fdb2bca27b01e02cee7a65cb943345a6ba1"
    },
    {
      "path": "SLean/Bridge/Integrals.lean",
      "sha256": "366c7890d8db93f064ca244255cdf01d5702fbee6eb5f839af387e68e6572e88"
    },
    {
      "path": "SLean/Bridge/Interpolation.lean",
      "sha256": "7efd6604609054219f35c3892e72ee515b53406163dcaca76d52cea19284820c"
    },
    {
      "path": "SLean/Bridge/InverseInequality.lean",
      "sha256": "51a1212ef400c994e06eea05d11807a1566b484a6db640be5fc50df427aed7e1"
    },
    {
      "path": "SLean/Bridge/MassNorm.lean",
      "sha256": "3d617f698bc503fe5bf8a4e79f5ca7f5d731611ea31f1b5cec4e02a6c31c8c3f"
    },
    {
      "path": "SLean/Bridge/NormIntegrals.lean",
      "sha256": "d573a96540aaeac619e8a0fe93e0bb41f1bd477e4f16a46fd5bcd1a66c320ce3"
    },
    {
      "path": "SLean/Bridge/Pasting.lean",
      "sha256": "216e998d0f8a19c51d87d37d0de56f073f40994ff5364004ebb7c89da3fc645f"
    },
    {
      "path": "SLean/Bridge/RealStructure.lean",
      "sha256": "893748a1f4407ebcc3c8a0444e824f95458e765af5b388f02a2f941ab9593d8e"
    },
    {
      "path": "SLean/Bridge/Reference.lean",
      "sha256": "87395a4361f863b91acda2deb2d47d3ae217bcb545e39aa7cec0ba8e7fed4149"
    },
    {
      "path": "SLean/Bridge/WeakUniqueness.lean",
      "sha256": "38bf5a9f4738c0842cf5e46254befae52676ae9b8a2eeb99ed1f9b97e629619b"
    },
    {
      "path": "SLean/Cert/BetaBounds.lean",
      "sha256": "e3d102b67b5876a9667243d7fb578c7d83f5316c18ab7cd877830863a1dd0fa3"
    },
    {
      "path": "SLean/Cert/BoundaryBounds.lean",
      "sha256": "7d1f96d2fa6aa52573c0fc0f34f59113756ebc7169442bd0525e7ae06d03d302"
    },
    {
      "path": "SLean/Cert/BoundaryData.lean",
      "sha256": "2ba9ee3310a4aa842d2d69127dbfd79270a50bc0aca24206608ef6198ed20bdc"
    },
    {
      "path": "SLean/Cert/BoundaryDerivatives.lean",
      "sha256": "3b39639e8700df4fe3148d657c804dab38aed5a590e0cfd4f3bd3c5d80abe798"
    },
    {
      "path": "SLean/Cert/BoundarySlopes.lean",
      "sha256": "2e50ae0f4898c620299bd7f62b21288715e71ad5fa7804f3e2d267ed6162ef4a"
    },
    {
      "path": "SLean/Cert/BoundaryValues.lean",
      "sha256": "d7160746bc8559f75a473a63a685229880b3aad437513556b28e503c137efba6"
    },
    {
      "path": "SLean/Cert/Certificates.lean",
      "sha256": "b106b888532ae45fe941d13335004841b023f2b2fef87a4ef93ed263a2c9a273"
    },
    {
      "path": "SLean/Cert/CriticalBounds.lean",
      "sha256": "7dba95bbad4ea64180adcdd1d39f3965db5818bb4adfa621b1362239146213d2"
    },
    {
      "path": "SLean/Cert/Data.lean",
      "sha256": "bc9f9ef4911253e3fe56b0b6b27e0332d87440f73ec5803ab100650e018d54e3"
    },
    {
      "path": "SLean/Cert/GeometryBounds.lean",
      "sha256": "86bc80d00054d42575d27d1b686e8f82ea38d7239c758a65224e97d7dce4d6af"
    },
    {
      "path": "SLean/Cert/Interval.lean",
      "sha256": "c27d742ec2b8495c9fdf66935c67e0770ef537511e68f5e0dfadec64a81b55d7"
    },
    {
      "path": "SLean/Cert/Multiplicity.lean",
      "sha256": "cd35dc47aa864ec658888f9397f38c8b9fb2df5ac6903825b4a0381e9fa68c7b"
    },
    {
      "path": "SLean/Cert/OpticalDerivatives.lean",
      "sha256": "238c238c961f0b31901115a8619d2c0201c62d8646fac75c0dea19563deee2bc"
    },
    {
      "path": "SLean/Cert/OpticalGlobal.lean",
      "sha256": "2efed3384eb3435f48d09a57b99bf2dbeae75b77d850174210240d1ea7c617ca"
    },
    {
      "path": "SLean/Cert/OuterSimplicity.lean",
      "sha256": "b631f7be87d19a7cac3c9616bd2bc129fa39255419ac4862b286413aa4cbc3df"
    },
    {
      "path": "SLean/Cert/Quartic.lean",
      "sha256": "4e77d125e624fcb299d098af2819e3b8ba58a1af8217627a3e73458a65f0096f"
    },
    {
      "path": "SLean/Cert/ResidualBounds.lean",
      "sha256": "a9cc22cf536ee37fc3317cc78718f4551f8a0cddc665081dcbf7a56346e60fc9"
    },
    {
      "path": "SLean/Cert/RootDisks.lean",
      "sha256": "9206288f9a9ea1e95cb0dace022ff8ac608a74cda3467b08b01e63f3f84edb19"
    },
    {
      "path": "SLean/Cert/RootLocalization.lean",
      "sha256": "13e605f4040f4dab8a71c45dd5f27b8bcaa7b89414fd0641ffab1b9dc28afd03"
    },
    {
      "path": "SLean/Cert/RootSeparation.lean",
      "sha256": "9be83639db7640ad6bd23eac9b5b2c92f3e24e8f7d5a3ecd45b5dbbf1b88f410"
    },
    {
      "path": "SLean/Cert/Stationary.lean",
      "sha256": "4fb8c71dc70c058900ae1157a9683dcd9487a85aa00e3794ae5d7f3c0c802611"
    },
    {
      "path": "SLean/Core.lean",
      "sha256": "41eb6a9bb054c6eda0260815877778ef80279b2f56081f7dbc19d6a438a4d0f0"
    },
    {
      "path": "SLean/CoreStatement.lean",
      "sha256": "8e29126cac5936c9dd22fed43b247d03f0d8e2896fa9135a21bc944316ad9b90"
    },
    {
      "path": "SLean/CoreVerification.lean",
      "sha256": "1d5a0d44b9519dafb74e4e6156bebe151fd4dc8b9f66f33a42a17cad6988fbd0"
    },
    {
      "path": "SLean/Defs.lean",
      "sha256": "58fcd110ef8ef70561c0448633dd501352a51335aab79eb40d73f296083190a6"
    },
    {
      "path": "SLean/Explicit/Audit.lean",
      "sha256": "3b0c4f58c84c9974d5a51ac2ef8db61da6f8c37552aa537fb159897d5aff56d2"
    },
    {
      "path": "SLean/Explicit/Bootstrap.lean",
      "sha256": "b9c65698a8cc76f057b1d376a781a96bebde754b69794b7ee092f4824a6d77a0"
    },
    {
      "path": "SLean/Explicit/BoundaryDisk.lean",
      "sha256": "575502cf78fc988f9f6493093af5b90f1779515992ac9b67afb541b25fa74c10"
    },
    {
      "path": "SLean/Explicit/CauchyTools.lean",
      "sha256": "a6390a9dec7cf7c1df55ebb21155ae1a596c7da8f86f5806387745fdc9fe1882"
    },
    {
      "path": "SLean/Explicit/CompanionDisk.lean",
      "sha256": "abe2eb82c41f67910129740c9dff0d0a9e6e4391b3e4116e7fa2d391e2ac3353"
    },
    {
      "path": "SLean/Explicit/Damping.lean",
      "sha256": "4e54b9e4caf828e4abbe6c837146ce023750f3557d073167029c92de9462716f"
    },
    {
      "path": "SLean/Explicit/Determinant.lean",
      "sha256": "bfba7691d87cac5c2dbcfb6456c70ab4c744c9b566543d91109b9ecd6bb518e8"
    },
    {
      "path": "SLean/Explicit/GeometricTail.lean",
      "sha256": "4c310aab66e5cdee8749175ae3374aae181c367c1076d3208bab014d62df3362"
    },
    {
      "path": "SLean/Explicit/OpticalDisk.lean",
      "sha256": "7295905fa22933600078862dfdde59cf475751884302d492c136b4f0cd0e8feb"
    },
    {
      "path": "SLean/Explicit/OpticalExpansion.lean",
      "sha256": "c3400484d62a51ca3a4f77552c78d777b232b0499d289cb657f0ee61e05ce178"
    },
    {
      "path": "SLean/Explicit/QuantAsymptotics.lean",
      "sha256": "b0fbc1bbf5b4c5a524fa1c63499f9c1f18fd0124dd5eaa2cdaa7a65726e86037"
    },
    {
      "path": "SLean/Explicit/Quantization.lean",
      "sha256": "048b62f8cd41db88573f1f72ebd99b9cafc9ecdf75c23073a366c56d26634711"
    },
    {
      "path": "SLean/Explicit/RefinedDamping.lean",
      "sha256": "925f71b5130ce68cecc3772da922ce342254aa95d9d3c18200748fe2f04b0ad0"
    },
    {
      "path": "SLean/Explicit/RefinedOptical.lean",
      "sha256": "8fe0e2e709381000707b8cc3fa0492f66de9b9716aa78c29a027b8ddc28296c7"
    },
    {
      "path": "SLean/Explicit/RefinedQuantization.lean",
      "sha256": "bacb1c214791014dbea13038fa07dc7e83e0145bfd96652fc899cfa7eafb32b3"
    },
    {
      "path": "SLean/Explicit/RootBounds.lean",
      "sha256": "43836c4abef8b6beebdd1e90a00cb8f346c840529eec9e3f8c140af23c189934"
    },
    {
      "path": "SLean/Explicit/RootBranches.lean",
      "sha256": "c82abb33bc6268632d7a7b31479f68da1727fa6688eda1727ab85b0f9abe0b1c"
    },
    {
      "path": "SLean/Explicit/RootDistinct.lean",
      "sha256": "cd69861ce6dea3e46ebefe8d3a0fb7bf7d94f9795d9ea1a020547c9c73d01e3b"
    },
    {
      "path": "SLean/Explicit/Sharp/AnalyticBounds.lean",
      "sha256": "6717995522a13fcf55ee06dffcb4993dd2917698d6fc06468c8818d744837775"
    },
    {
      "path": "SLean/Explicit/Sharp/Audit.lean",
      "sha256": "1111758b8853b0c0219809caa48a195a81002fc8b130016bd8a4d2fbe93d9b25"
    },
    {
      "path": "SLean/Explicit/Sharp/BetaBox.lean",
      "sha256": "d07e6125a0c97620af3b971603d021a02b50d393473009f0612316bebabddb19"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryDerivativeBox.lean",
      "sha256": "c9cdd0ef350d5b64e9fb8de4e26b4f97ed77df5c41d284b2b89c8c03dd60033b"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryDerivatives.lean",
      "sha256": "8329aa350d09e70d0c01dcfee839b0f3303d0e37a3b5738a40ea5b2f9d3bf642"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryLog.lean",
      "sha256": "1d455ad8358755fb2185b691261d06fafc47e3d8d9034ffe61438181847becd3"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryNonzero.lean",
      "sha256": "5933b3ff89b3bc04a7288f07d7b1755481cb6a285636dee6a8b6d967a647037e"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryParameter.lean",
      "sha256": "4561bf331773d78fd24a60a99d08c603afd57ab6d93f1e81b06e942988177196"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryParameterCertificate.lean",
      "sha256": "a33fbd87d3c19551c0d74c7df6ba66a044efb75611bd4350eda01848c5fd9050"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryParameterCertificateCompact.lean",
      "sha256": "0f08519b6bf49ee9ed3dfc9f53e3611ce73f27006b9a327768ea2e2e23daeeb0"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryPolynomialBox.lean",
      "sha256": "dca3746c082d72e0d5b80ca050aa07d33a9bf0f2199cdc3e4e086f8fd9c4e1a4"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryPolynomials.lean",
      "sha256": "2dbb663a32dc625e4f438220777c7bacda01065a9aaec98aeda827c548e5f603"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundarySecondBox.lean",
      "sha256": "517f9a853236abca55b946d16fefd47d35c903bd27747a63d6d0ebeb40849d67"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryUniform.lean",
      "sha256": "ea97f73d25162ccd736168b23fd5cc520ad27c4a9e0d9ea7b5c4105a6d3251c9"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryVariation.lean",
      "sha256": "3e6e89e34997aefc1aaba4bb6c433efc44e81cd77153aba6ba808b379db3f918"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryWork.lean",
      "sha256": "5e1be53a7a1690f7572165a4c9cda6b4b7b2c3ed12fa8c3b9b78c3ca410b1863"
    },
    {
      "path": "SLean/Explicit/Sharp/Coefficients.lean",
      "sha256": "28c4ee31b480f3443b056d4360bd9cb716ea89f0a7f66522edc6ce1046ed167d"
    },
    {
      "path": "SLean/Explicit/Sharp/CoefficientSigns.lean",
      "sha256": "e41783090ed43db39bbe5ea52c469723abfe43c1dd48de6403c94021509133d2"
    },
    {
      "path": "SLean/Explicit/Sharp/CompanionBounds.lean",
      "sha256": "a03ab7314f919a2058bea5a21e00f7acd453d3b956578057803873c24a053c3f"
    },
    {
      "path": "SLean/Explicit/Sharp/CompanionInvolution.lean",
      "sha256": "24840e239e73509d82c4877dba517c53f9c219f6c4781175ad2bfd134dc3edbc"
    },
    {
      "path": "SLean/Explicit/Sharp/Damping1024.lean",
      "sha256": "f5e6db79967ccd192c40ee737d8f892606cfc61fa16f9f8ad24f954f1087e0d8"
    },
    {
      "path": "SLean/Explicit/Sharp/Damping2048.lean",
      "sha256": "d9a3fa793497abeb55c98d6e0e6f91db2454549489daba1ae1631c9ead2d3eb9"
    },
    {
      "path": "SLean/Explicit/Sharp/Damping512.lean",
      "sha256": "93370ddf4f074708bd13ccf7ea695c6ed7df564eaf99956a598ca1fa061577bc"
    },
    {
      "path": "SLean/Explicit/Sharp/Determinant.lean",
      "sha256": "daa4e3acc990bb986efbc851dc4b8081e5f98abee2cddc88287b4e81f6759ecb"
    },
    {
      "path": "SLean/Explicit/Sharp/FrozenThirdBox.lean",
      "sha256": "3fdc10852271d2deee00377ee67edbdfc02db1ddf66087aa9599ae1123641ca4"
    },
    {
      "path": "SLean/Explicit/Sharp/Horner1024.lean",
      "sha256": "b2866deaa64eb3e8fb41339cd8843eea656bf459691c75de153982abf31fff8e"
    },
    {
      "path": "SLean/Explicit/Sharp/Horner512.lean",
      "sha256": "b6d998dc2500aefb853033e029d820acf567963a08d3486077fad0b06356f58d"
    },
    {
      "path": "SLean/Explicit/Sharp/ImaginaryRemainder.lean",
      "sha256": "f8a2e8e3bad54de8612690378c0837909826976b1ae00feacbb18f03fc6606ab"
    },
    {
      "path": "SLean/Explicit/Sharp/OpticalBox.lean",
      "sha256": "3950bd13ac850b69822c68b7858c7aa5478d35da2c9b19d45f36f17b9b700efe"
    },
    {
      "path": "SLean/Explicit/Sharp/OpticalCubicBounds.lean",
      "sha256": "ced374b527f383c645cade5fb514e6e46088d49cb7c6b47bbe1126c5de62efdb"
    },
    {
      "path": "SLean/Explicit/Sharp/OpticalDenomVariation.lean",
      "sha256": "4a33c3c6aec2faa63bf4db9dc4e42491197c673e07f69238d717d0dfef9a362c"
    },
    {
      "path": "SLean/Explicit/Sharp/OpticalDomain.lean",
      "sha256": "72d5a032b5ef670d6c90e53e38aac220768ec40f87a85bc23948c0eca64fa0e6"
    },
    {
      "path": "SLean/Explicit/Sharp/OpticalRemainderTight.lean",
      "sha256": "a9db6649c6a027b5df4c5498be98e5ca272a7b656aee13aa12a3d32aa3dbaca6"
    },
    {
      "path": "SLean/Explicit/Sharp/OpticalResidual.lean",
      "sha256": "435becb5ad8ce97dce8aa76aeabf911e92917ac21018bcb75aaa2005bff7ea47"
    },
    {
      "path": "SLean/Explicit/Sharp/OpticalSlopeBox.lean",
      "sha256": "859989d0769a6ee9c38655d358bad81b56264f6cc6c02277effa63cd9f8a6665"
    },
    {
      "path": "SLean/Explicit/Sharp/OpticalThird.lean",
      "sha256": "058233d8841fc42c6ed7daf0dc1959481e7c1b3453acc6bfe4972b2b2e716e75"
    },
    {
      "path": "SLean/Explicit/Sharp/ProductBounds.lean",
      "sha256": "b354a1814301f3d52833c85b726dc0600e90728163899fa66edc3e73bd7bc36b"
    },
    {
      "path": "SLean/Explicit/Sharp/ProductBox.lean",
      "sha256": "519659616a7701789fe0bed9d071039f07700cfee1c4580dd19fd3521ccaf2cf"
    },
    {
      "path": "SLean/Explicit/Sharp/ProductDefinitions.lean",
      "sha256": "d74ad38aa67a053ebf13c91810a801ab5cccfaedb57bbc482647570ef1ed1267"
    },
    {
      "path": "SLean/Explicit/Sharp/QuantBootstrap.lean",
      "sha256": "94d9ea825206c66532a649ad53aa50a69f656a843e6063cc9c1c1dfea6e49809"
    },
    {
      "path": "SLean/Explicit/Sharp/QuantBounds.lean",
      "sha256": "458c220617d552f062f1f737467db3083c23e1bc0766f24f3535cc4fb860b3d4"
    },
    {
      "path": "SLean/Explicit/Sharp/Quantization.lean",
      "sha256": "cd14c6055766e90b9888dcc162ca488896f9613eb6b1b3dd53fa4adffa197fd5"
    },
    {
      "path": "SLean/Explicit/Sharp/QuantRealTight.lean",
      "sha256": "7be4751936324f6bbf918ef8ab11c243a424f6058bc4b46b1dd183bad1f6c1f8"
    },
    {
      "path": "SLean/Explicit/Sharp/QuantTools.lean",
      "sha256": "c47ee277f52b6548936c3ebe1733ee7c68563b2516cd1b7b7c9c409ba82acbbe"
    },
    {
      "path": "SLean/Explicit/Sharp/RealStructure.lean",
      "sha256": "18ed99c3f64af658251707c0be50c8547957b91ca8e80235f19ae1845728f0a4"
    },
    {
      "path": "SLean/Explicit/Sharp/ReflectionJets.lean",
      "sha256": "0e27a1c54e3ec2bc57cac927dc6462222994317abd8a398a6cb12fd8333b3d18"
    },
    {
      "path": "SLean/Explicit/Sharp/ReflectionLog.lean",
      "sha256": "01c9649eb7f172ff544d50012cf32105b8688de1d6aab94385ea238f12e83368"
    },
    {
      "path": "SLean/Explicit/Sharp/ReflectionRemainder.lean",
      "sha256": "a92a6f2b7d661394a00e9b7b97ee3a53a3ca82150de87d507ef98522a419d2bf"
    },
    {
      "path": "SLean/Explicit/Sharp/RootBox.lean",
      "sha256": "d806e068145ecab5be64d57fb83b3317b50f0636301ab1e8aad824a4393a84ee"
    },
    {
      "path": "SLean/Explicit/Sharp/RootDistinct.lean",
      "sha256": "2f18a39300d230dc982ea6118ee5d619e808808c55f7f53e0f0afa261df49b41"
    },
    {
      "path": "SLean/Explicit/Sharp/RootSlopeBox.lean",
      "sha256": "d3e3bff12ccea72cf4aa94e66769602f8a88e5b2fafa2c25d60657d797ddad1e"
    },
    {
      "path": "SLean/Explicit/Sharp/RootSymmetry.lean",
      "sha256": "3dd50dcdbe2e8761d279dff72acfe0fab0f38d58c327fc84128753abc12f7d13"
    },
    {
      "path": "SLean/Explicit/Sharp/RootVariation.lean",
      "sha256": "a0e0e49a16598ac72e8826b857fb560a3d86f650eeec7a48986fe18da9ec5303"
    },
    {
      "path": "SLean/Explicit/Sharp/ScaledAlgebra.lean",
      "sha256": "28efcf7ade1bc1898509ccc668b44b26506c532387f5f367b5933ef10e28cd5a"
    },
    {
      "path": "SLean/Explicit/Sharp/ScaledBootstrap.lean",
      "sha256": "ea1a8fda2737f2213d8151c4efab8fe182e48645a44a5480d886fbadedc7b2ff"
    },
    {
      "path": "SLean/Explicit/Sharp/ScaledBounds.lean",
      "sha256": "8cba0ef397b81569d70e948c48955a109fa78849dab6b16f0f87385319c21380"
    },
    {
      "path": "SLean/Explicit/Sharp/ScaledBox2048.lean",
      "sha256": "37e031fdb2d35ba312579b59c18abb360e033cfd8a12550d94800a4ea9fe1e26"
    },
    {
      "path": "SLean/Explicit/Sharp/ScaledBox512.lean",
      "sha256": "eb671201e688fc50d7eb72b8ec8da296d0bab26847aa477f12d6530ed439d0f5"
    },
    {
      "path": "SLean/Explicit/Sharp/ScaledHorner.lean",
      "sha256": "0e3e78b537d436769dadf83aea9372bdbd2d7a948bc973977162230c691d0b9e"
    },
    {
      "path": "SLean/Explicit/Sharp/ScaledPositive.lean",
      "sha256": "a60c5e54c5bf6839003a6ab2fd2443f72d0f41cdb58467e99d935f5a12cfbae8"
    },
    {
      "path": "SLean/Explicit/Sharp/SecantAlgebra.lean",
      "sha256": "696701a6452039b5369784cc4287d574f599cca21013e448610f7f05389b0b52"
    },
    {
      "path": "SLean/Explicit/Sharp/Sequence.lean",
      "sha256": "f0fa6ce93fde97c1b617cdd43dda5b595b38539c2ec2c30a716afe01c3e4b6f5"
    },
    {
      "path": "SLean/Explicit/Sharp/Statement.lean",
      "sha256": "5757965418f4a698599e9cf1e04ecdd1421359385a7f3b5b638e1fd025ce748e"
    },
    {
      "path": "SLean/Explicit/Sharp/Statement1024.lean",
      "sha256": "0cd12ed59cee431093ed83b1624d7d024cc0464567d23459fa41699c878c88eb"
    },
    {
      "path": "SLean/Explicit/Sharp/Statement2048.lean",
      "sha256": "ccf279ad4b4f42913ea57009b0b9cb2219c7f51de048ad4cadd6a06c29fb3378"
    },
    {
      "path": "SLean/Explicit/Sharp/Statement512.lean",
      "sha256": "9dc8898cd2625e84db27ad82d713e57a830343acecc949be8e769ed7e4907148"
    },
    {
      "path": "SLean/Explicit/Sharp/TaylorJets.lean",
      "sha256": "25f0c1e1682fea976385a9028c7d482cfe6a7e8eaf17299409ccb4fafd268ff5"
    },
    {
      "path": "SLean/Explicit/Sharp/Trig.lean",
      "sha256": "0cf6a72b44fa5b281e64e5e641b15e9b7b3764af056b7f2d875e539e12084619"
    },
    {
      "path": "SLean/Explicit/Sharp/TrigLinear.lean",
      "sha256": "63c52cae27525e321978417dfe3a20267d4bcb721121b7cd5944d1d4085b4c71"
    },
    {
      "path": "SLean/Explicit/Sharp/UniformData.lean",
      "sha256": "3c04e68079be8f9a91acfb0d7ab0abc8794b6beda96624bd2e476391b99e7155"
    },
    {
      "path": "SLean/Explicit/Sharp/WideBranches.lean",
      "sha256": "b52d568fdbfea2ce4d640528bc12de2cffe6a4ab70b5c767b0e900526a0024d5"
    },
    {
      "path": "SLean/Explicit/SharpCoefficients.lean",
      "sha256": "8136c799934483159ba877ddc41acf3765b74c96992c01ee09f7ea0724e70f7c"
    },
    {
      "path": "SLean/Explicit/Statement.lean",
      "sha256": "048b2d2bf233364ae26d3af33c1a6f877aa47263822cff49ef5dc5f11058298d"
    },
    {
      "path": "SLean/Explicit/Target1024.lean",
      "sha256": "085a5c95c0a4f00f8b8759d4e6bd2a76576c1d79cf857c267f32ebc3178e35ed"
    },
    {
      "path": "SLean/Explicit/TargetAudit.lean",
      "sha256": "71ef68bbf4267f0d940abe0bbd3cbf8527036178c70c4e99eb68e1695a7b9894"
    },
    {
      "path": "SLean/Explicit/TaylorBounds.lean",
      "sha256": "59ea3febd37628c9c652e532d483674124c985c5f77396d4428d4fbcb7da6094"
    },
    {
      "path": "SLean/Explicit/UniformData.lean",
      "sha256": "46bb3f0b938a31058f494c27f82f4434f457863854d7f4c5615828a3896bc950"
    },
    {
      "path": "SLean/Explicit/VietaBranches.lean",
      "sha256": "a6482d70a8e77084f21e11fd54fa2a12ffb02ef9fd81bb7d64f9460a70fc6644"
    },
    {
      "path": "SLean/Explicit/WideOptical.lean",
      "sha256": "5b96abab0d1b0ac51f9faea1bfad7548c70f959a479151dfa423d065dd579f71"
    },
    {
      "path": "SLean/Explicit/WideParameter.lean",
      "sha256": "9926d0c3383b6226686f5b50057770e50a5d336bb3b1991853a355e425972e95"
    },
    {
      "path": "SLean/Hermite/Element.lean",
      "sha256": "f981b20d3f06a22b000198a2a881c325042f4e8f288d3727f84453d35933fa6f"
    },
    {
      "path": "SLean/Hermite/Scaling.lean",
      "sha256": "b9f9c257d5346d819acf7c1a67a99fddcf03f31cd251cb33445e2459388b85a8"
    },
    {
      "path": "SLean/M0Bench.lean",
      "sha256": "cc7bbb85468c54aacd5746735c827f45236bd23103ddb2c15f7b261fadb601f2"
    },
    {
      "path": "SLean/M0Survey.lean",
      "sha256": "b706fe2ee51560e4ab3d963af2f090377498ba6a9adf7943d49d4add6466d057"
    },
    {
      "path": "SLean/M1.lean",
      "sha256": "2ead5dcfaabaa37f7e718edf27cd9968d6a80bec99c1c8f86576e34aaec2b927"
    },
    {
      "path": "SLean/M1Complete.lean",
      "sha256": "5f90d24a5efbe94d75ba50581197425172957d8015042b89f041a6647cfa206d"
    },
    {
      "path": "SLean/M2.lean",
      "sha256": "f9eafe28fa7ee1dd651a4c1d05ae850da8084175f9a38b99067a13723b2aec45"
    },
    {
      "path": "SLean/M3.lean",
      "sha256": "d2a49b45fe2b8b82a491502eef4611b5265b4137e3afc2b120e44d6180a02760"
    },
    {
      "path": "SLean/M4.lean",
      "sha256": "80d6771d99701135b411fef2d1718b8334c6801f40aa6ae74c3c747324dbdfa7"
    },
    {
      "path": "SLean/Main/FunctionConsequences.lean",
      "sha256": "82f543c0b18c8b7a18a1ef9b41c6165ab2da390e6b9527ad8a158458ba574211"
    },
    {
      "path": "SLean/Main/FunctionEvolution.lean",
      "sha256": "027f6633d34ac93568e12172d3ae64f5d36c480fde2e732e3a97cde7196b13e6"
    },
    {
      "path": "SLean/Main/FunctionKatoEstimate.lean",
      "sha256": "15182ccffd18edee4088809f1d17d477fbbbcbb348f950af0cf4ff856cbd0616"
    },
    {
      "path": "SLean/Main/KatoEstimate.lean",
      "sha256": "68323480162ae959cb144726fadc23d100a2d4b6b833b3be10cca8316f301fc5"
    },
    {
      "path": "SLean/Main/MatrixTop.lean",
      "sha256": "40771c6140dae640778a1d80ab5b74486a75deb04a5d807c6502044f6471b169"
    },
    {
      "path": "SLean/Main/MeshLimits.lean",
      "sha256": "e276fecca627638155c3bb5037618cc83910680bff5cb74aaef782a8df27c769"
    },
    {
      "path": "SLean/Main/NoCrandallPazy.lean",
      "sha256": "c9cacfb22e2683069341d7364b728e1c803a2174b6a11440557eb24d4ffc1211"
    },
    {
      "path": "SLean/Main/NoKato.lean",
      "sha256": "f247c2d998c4e18058a8ff1b630cef95201313c5f220f5608830e35a1a345d1e"
    },
    {
      "path": "SLean/Main/NoResolvent.lean",
      "sha256": "d07107294c21162f431e5ca4900c36eaba6e205b8ab54f9eb42ce536241ab94f"
    },
    {
      "path": "SLean/Main/PhysicalTop.lean",
      "sha256": "97f7d72e14fe194a41f157bb05d386123adf01cecd1e6778b396d8e2dc20de4f"
    },
    {
      "path": "SLean/Main/RealSemigroup.lean",
      "sha256": "ca758e20686063c168c70b62ad7152a28baf257f2ab4919028043346b66f5306"
    },
    {
      "path": "SLean/Main/Semigroup.lean",
      "sha256": "167640d43b3bd2c07e1685ef02fc6237161632a55e1f1f08bbd9e6981b79828a"
    },
    {
      "path": "SLean/Main/SemigroupDifferentiation.lean",
      "sha256": "c654930e1ed0fd45421887698c7fc0c4dddae7171d2af309f2f2af1e9a54275e"
    },
    {
      "path": "SLean/Pilots/C3.lean",
      "sha256": "fab5a4fafcaaa81fb01ae8a333ab709580942cec4cfc4a02fd46e3842945889f"
    },
    {
      "path": "SLean/Pilots/DoubleRoot.lean",
      "sha256": "1d3bea28974766fec07d75fc8cb898c233584e25b7d1621d5bef33e2689ba315"
    },
    {
      "path": "SLean/Pilots/DoubleRootBounds.lean",
      "sha256": "bae47b33a5055aa244f9f7696873319bc524da6f359d7269c5bc8e6e92b79d2f"
    },
    {
      "path": "SLean/Pilots.lean",
      "sha256": "ee9f55a9d7eb3858c7695b803cf7fa3cd2b36d63cb558946bab4f710e31b72fa"
    },
    {
      "path": "SLean/Statement.lean",
      "sha256": "ba77834086d5c4b06746be01372570181a5b6f2598064f89266044c17fdc33fc"
    },
    {
      "path": "SLean/Verification.lean",
      "sha256": "661f7f529257e812bb08ebefcac6389ca38d7a86c2cfe1649f958466538f89e8"
    },
    {
      "path": "SLean.lean",
      "sha256": "31f5d856fd2a8fcaa5882f8750c48b7a5649c907c93d47570fb23a5be5893d86"
    }
  ]
}

==> anc/lean/logs/closing_20261101/optional-build.log <==
ℹ [3137/3230] Replayed SLean.Algebra.Rows
info: SLean/Algebra/Rows.lean:36:0: 'SLean.Algebra.assemble_value_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Algebra/Rows.lean:37:0: 'SLean.Algebra.assemble_slope_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Algebra/Rows.lean:38:0: 'SLean.Algebra.assemble_left_row' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3547/3661] Replayed SLean.Pilots.C3
info: SLean/Pilots/C3.lean:210:0: 'SLean.Pilots.C3.coefficient_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/C3.lean:211:0: 'SLean.Pilots.C3.mapsTo' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/C3.lean:212:0: 'SLean.Pilots.C3.contraction_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/C3.lean:213:0: 'SLean.Pilots.C3.unique_inner_root' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3614/3661] Replayed SLean.Pilots.DoubleRoot
info: SLean/Pilots/DoubleRoot.lean:139:0: 'SLean.Pilots.DoubleRoot.exists_normal_coordinate' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/DoubleRoot.lean:140:0: 'SLean.Pilots.DoubleRoot.exists_companion_germ' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/DoubleRoot.lean:141:0: 'SLean.Pilots.DoubleRoot.double_root_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3615/3661] Replayed SLean.Pilots.DoubleRootBounds
info: SLean/Pilots/DoubleRootBounds.lean:176:0: 'SLean.Pilots.DoubleRoot.exists_coordinate_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/DoubleRootBounds.lean:177:0: 'SLean.Pilots.DoubleRoot.inverse_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/DoubleRootBounds.lean:178:0: 'SLean.Pilots.DoubleRoot.quantitative_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/DoubleRootBounds.lean:179:0: 'SLean.Pilots.DoubleRoot.explicit_double_root_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3658/3756] Replayed SLean.Cert.OpticalGlobal
info: SLean/Cert/OpticalGlobal.lean:62:0: 'SLean.Cert.optical_branch_properties' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3665/3756] Replayed SLean.Explicit.CauchyTools
info: SLean/Explicit/CauchyTools.lean:67:0: 'SLean.Explicit.derivative_bound_half' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/CauchyTools.lean:68:0: 'SLean.Explicit.quotient_analytic_on' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/CauchyTools.lean:69:0: 'SLean.Explicit.quotient_bound_half' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3666/3756] Replayed SLean.Explicit.OpticalDisk
info: SLean/Explicit/OpticalDisk.lean:205:0: 'SLean.Explicit.optical_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/OpticalDisk.lean:206:0: 'SLean.Explicit.F_analytic_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3667/3756] Replayed SLean.Explicit.TaylorBounds
info: SLean/Explicit/TaylorBounds.lean:85:0: 'SLean.Explicit.taylor_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/TaylorBounds.lean:86:0: 'SLean.Explicit.variation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/TaylorBounds.lean:87:0: 'SLean.Explicit.quadratic_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3668/3756] Replayed SLean.Explicit.WideOptical
info: SLean/Explicit/WideOptical.lean:139:0: 'SLean.Explicit.Tightening.optical_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/WideOptical.lean:140:0: 'SLean.Explicit.Tightening.F_analytic_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3669/3756] Replayed SLean.Explicit.RootBranches
info: SLean/Explicit/RootBranches.lean:73:0: 'SLean.Explicit.inner_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/RootBranches.lean:74:0: 'SLean.Explicit.outer_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3670/3756] Replayed SLean.Explicit.RootBounds
info: SLean/Explicit/RootBounds.lean:104:0: 'SLean.Explicit.inner_norm_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/RootBounds.lean:105:0: 'SLean.Explicit.outer_norm_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/RootBounds.lean:106:0: 'SLean.Explicit.inner_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/RootBounds.lean:107:0: 'SLean.Explicit.outer_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3671/3756] Replayed SLean.Explicit.VietaBranches
info: SLean/Explicit/VietaBranches.lean:155:0: 'SLean.Explicit.roots_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/VietaBranches.lean:156:0: 'SLean.Explicit.roots_analytic_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/VietaBranches.lean:157:0: 'SLean.Explicit.roots_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3672/3756] Replayed SLean.Explicit.WideParameter
info: SLean/Explicit/WideParameter.lean:71:0: 'SLean.Explicit.Tightening.quant_disk_2048' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3673/3756] Replayed SLean.Explicit.BoundaryDisk
info: SLean/Explicit/BoundaryDisk.lean:190:0: 'SLean.Explicit.boundaryD_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/BoundaryDisk.lean:191:0: 'SLean.Explicit.boundary_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/BoundaryDisk.lean:192:0: 'SLean.Explicit.reflection_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3674/3756] Replayed SLean.Explicit.CompanionDisk
info: SLean/Explicit/CompanionDisk.lean:117:0: 'SLean.Explicit.sigma_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/CompanionDisk.lean:118:0: 'SLean.Explicit.sigma_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/CompanionDisk.lean:119:0: 'SLean.Explicit.phase_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3675/3756] Replayed SLean.Explicit.UniformData
info: SLean/Explicit/UniformData.lean:86:0: 'SLean.Explicit.reflection_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/UniformData.lean:87:0: 'SLean.Explicit.roots_work' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3676/3756] Replayed SLean.Explicit.Determinant
info: SLean/Explicit/Determinant.lean:95:0: 'SLean.Explicit.normalized_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Determinant.lean:96:0: 'SLean.Explicit.normalizedDeterminant_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Determinant.lean:97:0: 'SLean.Explicit.normalizedError_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3678/3756] Replayed SLean.Explicit.GeometricTail
info: SLean/Explicit/GeometricTail.lean:49:0: 'SLean.Explicit.geometric_tail_fourth' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3679/3756] Replayed SLean.Explicit.Quantization
info: SLean/Explicit/Quantization.lean:145:0: 'SLean.Explicit.quantized_zero_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3680/3756] Replayed SLean.Explicit.QuantAsymptotics
info: SLean/Explicit/QuantAsymptotics.lean:163:0: 'SLean.Explicit.quantization_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3681/3756] Replayed SLean.Explicit.OpticalExpansion
info: SLean/Explicit/OpticalExpansion.lean:140:0: 'SLean.Explicit.optical_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3682/3756] Replayed SLean.Explicit.Target1024
info: SLean/Explicit/Target1024.lean:70:0: 'SLean.Explicit.Tightening.quant_disk_1024' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3683/3756] Replayed SLean.Explicit.Sharp.Trig
warning: SLean/Explicit/Sharp/Trig.lean:16:20: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Trig.lean:16:20: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/Trig.lean:22:20: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Trig.lean:22:20: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/Trig.lean:98:0: 'SLean.Explicit.Sharp.trig_quadratic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Trig.lean:99:0: 'SLean.Explicit.Sharp.trig_shift_small' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3684/3756] Replayed SLean.Explicit.Sharp.OpticalBox
info: SLean/Explicit/Sharp/OpticalBox.lean:427:14: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
info: SLean/Explicit/Sharp/OpticalBox.lean:434:14: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
info: SLean/Explicit/Sharp/OpticalBox.lean:441:14: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
info: SLean/Explicit/Sharp/OpticalBox.lean:443:0: 'SLean.Explicit.Sharp.optical_box' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3685/3756] Replayed SLean.Explicit.Sharp.OpticalDomain
warning: SLean/Explicit/Sharp/OpticalDomain.lean:31:39: Variable name `hb` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hb

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: SLean/Explicit/Sharp/OpticalDomain.lean:59:12: This simp argument is unused:
  Complex.div_re

Hint: Omit it from the simp argument list.
  [apply] simp [Complex.normSq_apply]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/OpticalDomain.lean:59:27: This simp argument is unused:
  Complex.normSq_apply

Hint: Omit it from the simp argument list.
  [apply] simp [Complex.div_re]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
info: SLean/Explicit/Sharp/OpticalDomain.lean:89:0: 'SLean.Explicit.Sharp.optical_domain' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/OpticalDomain.lean:90:0: 'SLean.Explicit.Sharp.F_analytic_wide' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3686/3756] Replayed SLean.Explicit.Sharp.OpticalResidual
warning: SLean/Explicit/Sharp/OpticalResidual.lean:97:71: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/OpticalResidual.lean:99:71: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/OpticalResidual.lean:97:71: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/OpticalResidual.lean:99:71: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/OpticalResidual.lean:118:0: 'SLean.Explicit.Sharp.stationary_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/OpticalResidual.lean:119:0: 'SLean.Explicit.Sharp.eta_quadratic' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3687/3756] Replayed SLean.Explicit.Sharp.RootBox
info: SLean/Explicit/Sharp/RootBox.lean:709:0: 'SLean.Explicit.Sharp.inner_parameter_data' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3688/3756] Replayed SLean.Explicit.Sharp.RootVariation
info: SLean/Explicit/Sharp/RootVariation.lean:80:0: 'SLean.Explicit.Sharp.inner_variation' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3689/3756] Replayed SLean.Explicit.Sharp.RootSymmetry
info: SLean/Explicit/Sharp/RootSymmetry.lean:70:0: 'SLean.Explicit.Sharp.outer_inverse_variation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/RootSymmetry.lean:71:0: 'SLean.Explicit.Sharp.inner_secant' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3690/3756] Replayed SLean.Explicit.Sharp.WideBranches
info: SLean/Explicit/Sharp/WideBranches.lean:110:0: 'SLean.Explicit.Sharp.roots_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/WideBranches.lean:111:0: 'SLean.Explicit.Sharp.roots_analytic_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/WideBranches.lean:112:0: 'SLean.Explicit.Sharp.roots_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3691/3756] Replayed SLean.Explicit.Sharp.ProductDefinitions
info: SLean/Explicit/Sharp/ProductDefinitions.lean:66:0: 'SLean.Explicit.Sharp.product_secant' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3693/3756] Replayed SLean.Explicit.Sharp.ProductBox
info: SLean/Explicit/Sharp/ProductBox.lean:983:0: 'SLean.Explicit.Sharp.product_slope_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3694/3756] Replayed SLean.Explicit.Sharp.ProductBounds
info: SLean/Explicit/Sharp/ProductBounds.lean:76:0: 'SLean.Explicit.Sharp.roots_middle_near' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3695/3756] Replayed SLean.Explicit.Sharp.BoundaryPolynomials
info: SLean/Explicit/Sharp/BoundaryPolynomials.lean:76:0: 'SLean.Explicit.Sharp.B_difference_factored' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/BoundaryPolynomials.lean:77:0: 'SLean.Explicit.Sharp.W_difference_factored' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3696/3756] Replayed SLean.Explicit.Sharp.BoundaryPolynomialBox
info: SLean/Explicit/Sharp/BoundaryPolynomialBox.lean:1955:0: 'SLean.Explicit.Sharp.boundary_polynomial_data' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3697/3756] Replayed SLean.Explicit.Sharp.BoundaryWork
warning: SLean/Explicit/Sharp/BoundaryWork.lean:18:21: This simp argument is unused:
  zero_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.sub_re, Complex.sub_im, zStar, Complex.add_re, Complex.add_im, Complex.ofReal_re,
    Complex.ofReal_im, Complex.mul_re, Complex.mul_im, Complex.I_re, Complex.I_im, mul_zero, mul_one, zero_add,
    add_zero, sub_zero] at hr hi

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
info: SLean/Explicit/Sharp/BoundaryWork.lean:88:0: 'SLean.Explicit.Sharp.boundaryD_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3698/3756] Replayed SLean.Explicit.Sharp.BoundaryNonzero
info: SLean/Explicit/Sharp/BoundaryNonzero.lean:90:0: 'SLean.Explicit.Sharp.varpi_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3699/3756] Replayed SLean.Explicit.Sharp.CompanionBounds
info: SLean/Explicit/Sharp/CompanionBounds.lean:92:0: 'SLean.Explicit.Sharp.sigma_corrected' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/CompanionBounds.lean:93:0: 'SLean.Explicit.Sharp.sigma_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3701/3756] Replayed SLean.Explicit.Sharp.BoundaryDerivatives
warning: SLean/Explicit/Sharp/BoundaryDerivatives.lean:26:44: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryDerivatives.lean:33:18: This simp argument is unused:
  Function.id_def

Hint: Omit it from the simp argument list.
  [apply] simp

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
info: SLean/Explicit/Sharp/BoundaryDerivatives.lean:55:0: 'SLean.Explicit.Sharp.boundaryLog_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3702/3756] Replayed SLean.Explicit.Sharp.BoundaryDerivativeBox
info: SLean/Explicit/Sharp/BoundaryDerivativeBox.lean:1268:0: 'SLean.Explicit.Sharp.boundary_derivative_box' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3703/3756] Replayed SLean.Explicit.Sharp.BoundaryLog
info: SLean/Explicit/Sharp/BoundaryLog.lean:106:0: 'SLean.Explicit.Sharp.logReflection_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3704/3756] Replayed SLean.Explicit.Sharp.QuantTools
info: SLean/Explicit/Sharp/QuantTools.lean:71:0: 'SLean.Explicit.Sharp.analytic_fixed_point' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/QuantTools.lean:72:0: 'SLean.Explicit.Sharp.geometric_sixth' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3706/3756] Replayed SLean.Explicit.Sharp.OpticalThird
warning: SLean/Explicit/Sharp/OpticalThird.lean:48:72: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/OpticalThird.lean:48:72: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/OpticalThird.lean:75:55: This simp argument is unused:
  zero_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [F_zero, zero_add, add_zero, mul_one, mul_zero, ← Complex.ofReal_cos, ← Complex.ofReal_sin,
    cos_thetaStar, sin_thetaStar, opticalDenomSlope]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
info: SLean/Explicit/Sharp/OpticalThird.lean:104:0: 'SLean.Explicit.Sharp.optical_third_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3708/3756] Replayed SLean.Explicit.Sharp.BetaBox
info: SLean/Explicit/Sharp/BetaBox.lean:223:0: 'SLean.Explicit.Sharp.beta_box' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3709/3756] Replayed SLean.Explicit.Sharp.Coefficients
info: SLean/Explicit/Sharp/Coefficients.lean:56:0: 'SLean.Explicit.Sharp.companion_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3711/3756] Replayed SLean.Explicit.Sharp.OpticalDenomVariation
info: SLean/Explicit/Sharp/OpticalDenomVariation.lean:116:0: 'SLean.Explicit.Sharp.opticalDenom_variation' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3712/3756] Replayed SLean.Explicit.Sharp.AnalyticBounds
info: SLean/Explicit/Sharp/AnalyticBounds.lean:63:0: 'SLean.Explicit.Sharp.quotient_boundary_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3713/3756] Replayed SLean.Explicit.Sharp.OpticalCubicBounds
warning: SLean/Explicit/Sharp/OpticalCubicBounds.lean:37:71: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/OpticalCubicBounds.lean:39:71: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/OpticalCubicBounds.lean:37:71: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/OpticalCubicBounds.lean:39:71: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/OpticalCubicBounds.lean:84:0: 'SLean.Explicit.Sharp.F_cubic_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3714/3756] Replayed SLean.Explicit.Sharp.TaylorJets
info: SLean/Explicit/Sharp/TaylorJets.lean:78:0: 'SLean.Explicit.Sharp.F_fourth_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/TaylorJets.lean:79:0: 'SLean.Explicit.Sharp.sigma_third_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3715/3756] Replayed SLean.Explicit.Sharp.CompanionInvolution
info: SLean/Explicit/Sharp/CompanionInvolution.lean:95:0: 'SLean.Explicit.Sharp.sigma_third_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/CompanionInvolution.lean:96:0: 'SLean.Explicit.Sharp.sigma_fourth_quotient' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3716/3756] Replayed SLean.Explicit.Sharp.RealStructure
warning: SLean/Explicit/Sharp/RealStructure.lean:33:23: This simp argument is unused:
  map_sub

Hint: Omit it from the simp argument list.
  [apply] simp only [map_add, map_mul, map_pow, map_one, map_ofNat]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/RealStructure.lean:46:50: This simp argument is unused:
  add_zero

Hint: Omit it from the simp argument list.
  [apply] simp only [SLean.Explicit.sigma, Complex.mul_im, Complex.neg_im, Complex.I_im, Complex.neg_re, Complex.I_re,
    neg_zero, zero_mul]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
info: SLean/Explicit/Sharp/RealStructure.lean:49:0: 'SLean.Explicit.Sharp.F_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/RealStructure.lean:50:0: 'SLean.Explicit.Sharp.sigma_real' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3718/3756] Replayed SLean.Explicit.Sharp.ReflectionLog
warning: SLean/Explicit/Sharp/ReflectionLog.lean:68:2: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ReflectionLog.lean:68:6: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ReflectionLog.lean:68:6: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
info: SLean/Explicit/Sharp/ReflectionLog.lean:126:0: 'SLean.Explicit.Sharp.reflection_eq_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/ReflectionLog.lean:127:0: 'SLean.Explicit.Sharp.logReflection_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3719/3756] Replayed SLean.Explicit.Sharp.UniformData
info: SLean/Explicit/Sharp/UniformData.lean:73:0: 'SLean.Explicit.Sharp.roots_work' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3720/3756] Replayed SLean.Explicit.Sharp.Determinant
info: SLean/Explicit/Sharp/Determinant.lean:64:0: 'SLean.Explicit.Sharp.normalized_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Determinant.lean:65:0: 'SLean.Explicit.Sharp.normalizedError_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3721/3756] Replayed SLean.Explicit.Sharp.QuantBounds
info: SLean/Explicit/Sharp/QuantBounds.lean:108:0: 'SLean.Explicit.Sharp.quant_error' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3722/3756] Replayed SLean.Explicit.Sharp.Quantization
info: SLean/Explicit/Sharp/Quantization.lean:109:0: 'SLean.Explicit.Sharp.quantized_zero_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3723/3756] Replayed SLean.Explicit.Sharp.ReflectionJets
info: SLean/Explicit/Sharp/ReflectionJets.lean:95:0: 'SLean.Explicit.Sharp.logReflection_second' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/ReflectionJets.lean:96:0: 'SLean.Explicit.Sharp.logReflection_third_quotient' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3724/3756] Replayed SLean.Explicit.Sharp.QuantBootstrap
warning: SLean/Explicit/Sharp/QuantBootstrap.lean:65:35: Variable name `hR` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hR

Note: This linter can be disabled with `set_option linter.unusedVariables false`
info: SLean/Explicit/Sharp/QuantBootstrap.lean:121:0: 'SLean.Explicit.Sharp.fixed_bootstrap' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3725/3756] Replayed SLean.Explicit.Sharp.RootDistinct
info: SLean/Explicit/Sharp/RootDistinct.lean:57:0: 'SLean.Explicit.Sharp.roots_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3726/3756] Replayed SLean.Explicit.Sharp.Sequence
warning: SLean/Explicit/Sharp/Sequence.lean:46:57: Unused tactic linter: `norm_num1 at hN` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
info: SLean/Explicit/Sharp/Sequence.lean:63:0: 'SLean.Explicit.Sharp.eigenvalue_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3727/3756] Replayed SLean.Explicit.Sharp.ImaginaryRemainder
warning: SLean/Explicit/Sharp/ImaginaryRemainder.lean:28:23: This simp argument is unused:
  norm_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [mul_one, norm_pow, Complex.norm_natCast] at *

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ImaginaryRemainder.lean:28:32: This simp argument is unused:
  norm_pow

Hint: Omit it from the simp argument list.
  [apply] simp only [mul_one, norm_mul, Complex.norm_natCast] at *

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ImaginaryRemainder.lean:28:41: This simp argument is unused:
  Complex.norm_natCast

Hint: Omit it from the simp argument list.
  [apply] simp only [mul_one, norm_mul, norm_pow] at *

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ImaginaryRemainder.lean:63:79: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ImaginaryRemainder.lean:63:79: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/ImaginaryRemainder.lean:73:79: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ImaginaryRemainder.lean:73:79: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/ImaginaryRemainder.lean:75:0: 'SLean.Explicit.Sharp.F_fourth_im' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/ImaginaryRemainder.lean:76:0: 'SLean.Explicit.Sharp.sigma_fourth_im' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3728/3756] Replayed SLean.Explicit.Sharp.ScaledAlgebra
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:48:61: This simp argument is unused:
  mul_one

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.re_ofNat, Complex.im_ofNat, pow_succ, Complex.add_im, Complex.add_re, Complex.mul_im,
    Complex.mul_re, Complex.ofReal_re, Complex.ofReal_im, Complex.div_re, Complex.normSq_ofNat, zero_mul, mul_zero,
    zero_add, add_zero, one_mul, sub_zero, zero_sub, pow_zero, Complex.one_re, Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:48:86: This simp argument is unused:
  zero_sub

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.re_ofNat, Complex.im_ofNat, pow_succ, Complex.add_im, Complex.add_re, Complex.mul_im,
    Complex.mul_re, Complex.ofReal_re, Complex.ofReal_im, Complex.div_re, Complex.normSq_ofNat, zero_mul, mul_zero,
    zero_add, add_zero, mul_one, one_mul, sub_zero, pow_zero, Complex.one_re, Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:49:13: This simp argument is unused:
  Complex.one_re

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.re_ofNat, Complex.im_ofNat, pow_succ, Complex.add_im, Complex.add_re, Complex.mul_im,
    Complex.mul_re, Complex.ofReal_re, Complex.ofReal_im, Complex.div_re, Complex.normSq_ofNat, zero_mul, mul_zero,
    zero_add, add_zero, mul_one, one_mul, sub_zero, zero_sub, pow_zero, Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:49:28: This simp argument is unused:
  Complex.one_im

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.re_ofNat, Complex.im_ofNat, pow_succ, Complex.add_im, Complex.add_re, Complex.mul_im,
    Complex.mul_re, Complex.ofReal_re, Complex.ofReal_im, Complex.div_re, Complex.normSq_ofNat, zero_mul, mul_zero,
    zero_add, add_zero, mul_one, one_mul, sub_zero, zero_sub, pow_zero, Complex.one_re]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:65:49: This simp argument is unused:
  mul_zero

Hint: Omit it from the simp argument list.
  [apply] simp only [pow_succ, Complex.sub_im, Complex.add_im, Complex.mul_im, Complex.mul_re, Complex.ofReal_re,
    Complex.ofReal_im, zero_mul, zero_add, add_zero, mul_one, one_mul, sub_zero, zero_sub, pow_zero, Complex.one_re,
    Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:65:76: This simp argument is unused:
  mul_one

Hint: Omit it from the simp argument list.
  [apply] simp only [pow_succ, Complex.sub_im, Complex.add_im, Complex.mul_im, Complex.mul_re, Complex.ofReal_re,
    Complex.ofReal_im, zero_mul, mul_zero, zero_add, add_zero, one_mul, sub_zero, zero_sub, pow_zero, Complex.one_re,
    Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:66:4: This simp argument is unused:
  sub_zero

Hint: Omit it from the simp argument list.
  [apply] simp only [pow_succ, Complex.sub_im, Complex.add_im, Complex.mul_im, Complex.mul_re, Complex.ofReal_re,
    Complex.ofReal_im, zero_mul, mul_zero, zero_add, add_zero, mul_one, one_mul, zero_sub, pow_zero, Complex.one_re,
    Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:66:13: This simp argument is unused:
  zero_sub

Hint: Omit it from the simp argument list.
  [apply] simp only [pow_succ, Complex.sub_im, Complex.add_im, Complex.mul_im, Complex.mul_re, Complex.ofReal_re,
    Complex.ofReal_im, zero_mul, mul_zero, zero_add, add_zero, mul_one, one_mul, sub_zero, pow_zero, Complex.one_re,
    Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:66:31: This simp argument is unused:
  Complex.one_re

Hint: Omit it from the simp argument list.
  [apply] simp only [pow_succ, Complex.sub_im, Complex.add_im, Complex.mul_im, Complex.mul_re, Complex.ofReal_re,
    Complex.ofReal_im, zero_mul, mul_zero, zero_add, add_zero, mul_one, one_mul, sub_zero, zero_sub, pow_zero,
    Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:66:46: This simp argument is unused:
  Complex.one_im

Hint: Omit it from the simp argument list.
  [apply] simp only [pow_succ, Complex.sub_im, Complex.add_im, Complex.mul_im, Complex.mul_re, Complex.ofReal_re,
    Complex.ofReal_im, zero_mul, mul_zero, zero_add, add_zero, mul_one, one_mul, sub_zero, zero_sub, pow_zero,
    Complex.one_re]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
info: SLean/Explicit/Sharp/ScaledAlgebra.lean:70:0: 'SLean.Explicit.Sharp.scaled_quant_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/ScaledAlgebra.lean:71:0: 'SLean.Explicit.Sharp.scaled_optical_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3729/3756] Replayed SLean.Explicit.Sharp.CoefficientSigns
info: SLean/Explicit/Sharp/CoefficientSigns.lean:67:0: 'SLean.Explicit.Sharp.companion_negative' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3730/3756] Replayed SLean.Explicit.Sharp.ScaledBounds
warning: SLean/Explicit/Sharp/ScaledBounds.lean:74:27: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBounds.lean:74:31: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBounds.lean:74:31: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/ScaledBounds.lean:90:27: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBounds.lean:90:31: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBounds.lean:90:31: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
info: SLean/Explicit/Sharp/ScaledBounds.lean:92:0: 'SLean.Explicit.Sharp.scaled_quant_error' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/ScaledBounds.lean:93:0: 'SLean.Explicit.Sharp.scaled_optical_error' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3731/3756] Replayed SLean.Explicit.Sharp.ScaledBox512
warning: SLean/Explicit/Sharp/ScaledBox512.lean:87:161: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBox512.lean:92:161: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBox512.lean:87:161: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/ScaledBox512.lean:92:161: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/ScaledBox512.lean:113:0: 'SLean.Explicit.Sharp.scaled_V_box_512' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3732/3756] Replayed SLean.Explicit.Sharp.ScaledBootstrap
warning: SLean/Explicit/Sharp/ScaledBootstrap.lean:78:27: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBootstrap.lean:78:31: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBootstrap.lean:78:31: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/ScaledBootstrap.lean:93:27: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBootstrap.lean:93:31: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBootstrap.lean:93:31: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
info: SLean/Explicit/Sharp/ScaledBootstrap.lean:95:0: 'SLean.Explicit.Sharp.scaled_V_bootstrap' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/ScaledBootstrap.lean:96:0: 'SLean.Explicit.Sharp.scaled_quant_error_tight' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3734/3756] Replayed SLean.Explicit.Sharp.Horner512
info: SLean/Explicit/Sharp/Horner512.lean:478:0: 'SLean.Explicit.Sharp.horner_upper_512' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3735/3756] Replayed SLean.Explicit.Sharp.ScaledPositive
warning: SLean/Explicit/Sharp/ScaledPositive.lean:40:59: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledPositive.lean:40:63: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledPositive.lean:40:63: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [3736/3756] Replayed SLean.Explicit.Sharp.ScaledBox2048
warning: SLean/Explicit/Sharp/ScaledBox2048.lean:87:161: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBox2048.lean:92:161: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBox2048.lean:87:161: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/ScaledBox2048.lean:92:161: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/ScaledBox2048.lean:140:93: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBox2048.lean:140:97: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBox2048.lean:140:97: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
info: SLean/Explicit/Sharp/ScaledBox2048.lean:161:0: 'SLean.Explicit.Sharp.scaled_V_box_2048' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/ScaledBox2048.lean:162:0: 'SLean.Explicit.Sharp.scaled_optical_box_2048' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3737/3756] Replayed SLean.Explicit.Sharp.Damping2048
info: SLean/Explicit/Sharp/Damping2048.lean:80:0: 'SLean.Explicit.Sharp.parameter_bounds_2048' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3739/3756] Replayed SLean.Explicit.Sharp.BoundaryParameterCertificateCompact
info: SLean/Explicit/Sharp/BoundaryParameterCertificateCompact.lean:8475:0: 'SLean.Explicit.Sharp.boundary_parameter_certificate_compact' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3740/3756] Replayed SLean.Explicit.Sharp.BoundaryParameterCertificate
info: SLean/Explicit/Sharp/BoundaryParameterCertificate.lean:24:0: 'SLean.Explicit.Sharp.boundary_parameter_certificate' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3741/3756] Replayed SLean.Explicit.Sharp.BoundaryParameter
info: SLean/Explicit/Sharp/BoundaryParameter.lean:37:0: 'SLean.Explicit.Sharp.boundary_parameter_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3742/3756] Replayed SLean.Explicit.Sharp.BoundaryVariation
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:108:27: Unused tactic linter: `exact hvn` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:119:27: Unused tactic linter: `exact hZdiff` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:119:42: Unused tactic linter: `exact hBdiff` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:119:73: Unused tactic linter: `exact hB0` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:15: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:42: Unused tactic linter: `exact hWdiff` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:57: Unused tactic linter: `exact hSW` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:69: Unused tactic linter: `exact hSW0` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:42: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:57: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:69: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:15: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/BoundaryVariation.lean:145:0: 'SLean.Explicit.Sharp.boundaryLogZ_spatial_difference' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3743/3756] Replayed SLean.Explicit.Sharp.ReflectionRemainder
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:25:122: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:37:21: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:25:122: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:37:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:102:8: Unused tactic linter: `exact hb` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:103:8: Unused tactic linter: `exact hgap` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:105:8: Unused tactic linter: `exact hroot` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:105:8: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
info: SLean/Explicit/Sharp/ReflectionRemainder.lean:173:0: 'SLean.Explicit.Sharp.logReflection_third_tight' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3744/3756] Replayed SLean.Explicit.Sharp.QuantRealTight
info: SLean/Explicit/Sharp/QuantRealTight.lean:73:0: 'SLean.Explicit.Sharp.fixed_real_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3745/3756] Replayed SLean.Explicit.Sharp.OpticalRemainderTight
warning: SLean/Explicit/Sharp/OpticalRemainderTight.lean:48:79: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/OpticalRemainderTight.lean:48:79: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/OpticalRemainderTight.lean:51:0: 'SLean.Explicit.Sharp.F_fourth_im_tight' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3746/3756] Replayed SLean.Explicit.Sharp.Damping512
warning: SLean/Explicit/Sharp/Damping512.lean:33:24: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:33:47: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:33:62: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:33:66: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:39:24: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:39:48: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:39:63: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:39:67: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:71:39: Unused tactic linter: `positivity` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:71:52: Unused tactic linter: `exact ha2` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:33:66: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:39:67: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:33:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/Damping512.lean:33:47: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/Damping512.lean:39:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/Damping512.lean:39:48: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/Damping512.lean:83:0: 'SLean.Explicit.Sharp.parameter_bounds_512' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3747/3756] Replayed SLean.Explicit.Sharp.Statement512
info: SLean/Explicit/Sharp/Statement512.lean:46:0: 'SLean.Explicit.Sharp.spectral_top_explicit_512' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3748/3756] Replayed SLean.Explicit.Sharp.Statement
info: SLean/Explicit/Sharp/Statement.lean:17:0: 'SLean.Explicit.Sharp.spectral_top_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3749/3756] Replayed SLean.Explicit.Sharp.Horner1024
info: SLean/Explicit/Sharp/Horner1024.lean:478:0: 'SLean.Explicit.Sharp.horner_upper_1024' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3750/3756] Replayed SLean.Explicit.Sharp.Damping1024
warning: SLean/Explicit/Sharp/Damping1024.lean:31:24: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping1024.lean:31:47: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping1024.lean:31:62: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping1024.lean:31:66: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping1024.lean:37:24: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping1024.lean:37:48: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping1024.lean:37:63: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping1024.lean:37:67: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping1024.lean:66:39: Unused tactic linter: `positivity` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping1024.lean:66:52: Unused tactic linter: `exact ha2` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping1024.lean:31:66: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/Damping1024.lean:37:67: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/Damping1024.lean:31:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/Damping1024.lean:31:47: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/Damping1024.lean:37:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/Damping1024.lean:37:48: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/Damping1024.lean:78:0: 'SLean.Explicit.Sharp.parameter_bounds_1024' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3751/3756] Built SLean.CoreStatement (20s)
ℹ [3752/3756] Replayed SLean.CoreVerification
info: SLean/CoreVerification.lean:5:0: 'SLean.Algebra.exact_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:6:0: 'SLean.Algebra.boundary_normalization' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:7:0: 'SLean.Algebra.Sdecomp' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:8:0: 'SLean.Algebra.valueResidual_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:9:0: 'SLean.Algebra.slopeResidual_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:10:0: 'SLean.Algebra.leftResidual_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:11:0: 'SLean.Algebra.Sdet' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:12:0: 'SLean.Algebra.assemble_value_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:13:0: 'SLean.Algebra.assemble_slope_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:14:0: 'SLean.Algebra.assemble_left_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:15:0: 'SLean.Algebra.symbol_value' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:16:0: 'SLean.Algebra.symbol_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:17:0: 'SLean.Algebra.symbol_det' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:18:0: 'SLean.Algebra.q_reversal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:19:0: 'SLean.Algebra.symbolK_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:20:0: 'SLean.Algebra.symbolM_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:21:0: 'SLean.Algebra.bloch_dispersion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:22:0: 'SLean.Algebra.bloch_dispersion_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:23:0: 'SLean.Algebra.q_exp_dispersion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:24:0: 'SLean.Algebra.symbol_first_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:25:0: 'SLean.Algebra.symbol_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:26:0: 'SLean.Algebra.mode_value' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:27:0: 'SLean.Algebra.mode_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:28:0: 'SLean.Algebra.exact_mode_value' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:29:0: 'SLean.Algebra.exact_mode_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:30:0: 'SLean.Algebra.mode_left' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:31:0: 'SLean.Analytic.denominator_joint_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:32:0: 'SLean.Analytic.W_joint_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:33:0: 'SLean.Analytic.B_joint_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:34:0: 'SLean.Analytic.deriv_with_stationary_parameter' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:35:0: 'SLean.Analytic.zOuter_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:36:0: 'SLean.Analytic.B_branch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:37:0: 'SLean.Analytic.W_branch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:38:0: 'SLean.Analytic.bPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:39:0: 'SLean.Analytic.bMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:40:0: 'SLean.Analytic.bInner_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:41:0: 'SLean.Analytic.bOuter_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:42:0: 'SLean.Analytic.wPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:43:0: 'SLean.Analytic.wMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:44:0: 'SLean.Analytic.wInner_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:45:0: 'SLean.Analytic.wOuter_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:46:0: 'SLean.Analytic.bPlus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:47:0: 'SLean.Analytic.wPlus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:48:0: 'SLean.Analytic.bInner_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:49:0: 'SLean.Analytic.wOuter_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:50:0: 'SLean.Analytic.analytic_boundary_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:51:0: 'SLean.Analytic.phase_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:52:0: 'SLean.Analytic.normalized_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:53:0: 'SLean.Analytic.boundary34_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:54:0: 'SLean.Analytic.boundary_error_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:55:0: 'SLean.Analytic.companion_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:56:0: 'SLean.Analytic.sigma_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:57:0: 'SLean.Analytic.sigma_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:58:0: 'SLean.Analytic.sigma_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:59:0: 'SLean.Analytic.sigma_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:60:0: 'SLean.Analytic.companionCoefficient_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:61:0: 'SLean.Analytic.sigma_second_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:62:0: 'SLean.Analytic.sigma_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:63:0: 'SLean.Analytic.zMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:64:0: 'SLean.Analytic.zMinus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:65:0: 'SLean.Analytic.zMinus_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:66:0: 'SLean.Analytic.zMinus_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:67:0: 'SLean.Analytic.parameterRoots_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:68:0: 'SLean.Analytic.parameterRoots_injective_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:69:0: 'SLean.Analytic.xiSequence_nonzero_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:70:0: 'SLean.Analytic.M3_determinant_interface' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:71:0: 'SLean.Analytic.analytic_power_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:72:0: 'SLean.Analytic.analytic_linear_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:73:0: 'SLean.Analytic.analytic_quadratic_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:74:0: 'SLean.Analytic.sigma_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:75:0: 'SLean.Analytic.analytic_implicit_root' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:76:0: 'SLean.Analytic.derivative_bound_inner_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:77:0: 'SLean.Analytic.logarithmicMap_slit' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:78:0: 'SLean.Analytic.logarithmicMap_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:79:0: 'SLean.Analytic.logarithmicMap_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:80:0: 'SLean.Analytic.logarithmicMap_fixed_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:81:0: 'SLean.Analytic.unique_zero_of_small_analytic_perturbation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:82:0: 'SLean.Analytic.a_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:83:0: 'SLean.Analytic.b_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:84:0: 'SLean.Analytic.delta_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:85:0: 'SLean.Analytic.opticalC_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:86:0: 'SLean.Analytic.opticalC_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:87:0: 'SLean.Analytic.deriv_ofReal_of_eventuallyEq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:88:0: 'SLean.Analytic.iteratedDeriv_ofReal_of_eventuallyEq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:89:0: 'SLean.Analytic.opticalC_star_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:90:0: 'SLean.Analytic.opticalC_real_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:91:0: 'SLean.Analytic.F_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:92:0: 'SLean.Analytic.F_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:93:0: 'SLean.Analytic.F_real_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:94:0: 'SLean.Analytic.F_iteratedDeriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:95:0: 'SLean.Analytic.F_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:96:0: 'SLean.Analytic.F_curvature' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:97:0: 'SLean.Analytic.F_curvature_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:98:0: 'SLean.Analytic.opticalC_equation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:99:0: 'SLean.Analytic.eta_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:100:0: 'SLean.Analytic.eta_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:101:0: 'SLean.Analytic.eta_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:102:0: 'SLean.Analytic.zPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:103:0: 'SLean.Analytic.zPlus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:104:0: 'SLean.Analytic.zPlus_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:105:0: 'SLean.Analytic.zPlus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:106:0: 'SLean.Analytic.zPlus_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:107:0: 'SLean.Analytic.quadraticCoefficient_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:108:0: 'SLean.Analytic.cubic_companion_relation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:109:0: 'SLean.Analytic.inverse_nat_pow_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:110:0: 'SLean.Analytic.ySequence_leading_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:111:0: 'SLean.Analytic.xiSequence_second_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:112:0: 'SLean.Analytic.xiApproximation_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:113:0: 'SLean.Analytic.xiSequence_square_second_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:114:0: 'SLean.Analytic.xiSequence_cube_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:115:0: 'SLean.Analytic.optical_sequence_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:116:0: 'SLean.Analytic.optical_sequence_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:117:0: 'SLean.Analytic.eta_sequence_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:118:0: 'SLean.Analytic.eta_expansion_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:119:0: 'SLean.Analytic.parameterRoots_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:120:0: 'SLean.Analytic.parameterRoots_zero_nonzero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:121:0: 'SLean.Analytic.denominators_nonzero_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:122:0: 'SLean.Analytic.parameter_factor_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:123:0: 'SLean.Analytic.boundary_separation_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:124:0: 'SLean.Analytic.eta_in_certificate_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:125:0: 'SLean.Analytic.Sparam' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:126:0: 'SLean.Analytic.companion_sequence_quadratic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:127:0: 'SLean.Analytic.companion_sequence_cubic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:128:0: 'SLean.Analytic.companion_sequence_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:129:0: 'SLean.Analytic.phaseCorrection_sequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:130:0: 'SLean.Analytic.quantizedExponent_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:131:0: 'SLean.Analytic.reflection_sequence_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:132:0: 'SLean.Analytic.exponential_sequence_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:133:0: 'SLean.Analytic.quantizedExponent_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:134:0: 'SLean.Analytic.quantization_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:135:0: 'SLean.Analytic.Szero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:136:0: 'SLean.Analytic.normalizedError_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:137:0: 'SLean.Analytic.normalizedError_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:138:0: 'SLean.Analytic.normalizedDeterminant_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:139:0: 'SLean.Analytic.perturbation_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:140:0: 'SLean.Analytic.exp_phase_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:141:0: 'SLean.Analytic.perturbation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:142:0: 'SLean.Analytic.quantRadius_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:143:0: 'SLean.Analytic.natCast_complex_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:144:0: 'SLean.Analytic.natCast_real_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:145:0: 'SLean.Analytic.quantXi_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:146:0: 'SLean.Analytic.quantXi_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:147:0: 'SLean.Analytic.phase_quantization' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:148:0: 'SLean.Analytic.phaseCorrection_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:149:0: 'SLean.Analytic.zPlus_pow_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:150:0: 'SLean.Analytic.zPlus_pow_inv_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:151:0: 'SLean.Analytic.zPlus_pow_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:152:0: 'SLean.Analytic.quantized_powers_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:153:0: 'SLean.Analytic.const_div_nat_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:154:0: 'SLean.Analytic.geometricTail_le_inv_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:155:0: 'SLean.Analytic.uniform_perturbation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:156:0: 'SLean.Analytic.perturbation_zero_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:157:0: 'SLean.Analytic.quantized_zero_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:158:0: 'SLean.Analytic.quartic_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:159:0: 'SLean.Analytic.q_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:160:0: 'SLean.Analytic.bMinus_eq_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:161:0: 'SLean.Analytic.wMinus_eq_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:162:0: 'SLean.Analytic.bMinus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:163:0: 'SLean.Analytic.wMinus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:164:0: 'SLean.Analytic.varpiPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:165:0: 'SLean.Analytic.varpiMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:166:0: 'SLean.Analytic.varpiPlus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:167:0: 'SLean.Analytic.varpiMinus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:168:0: 'SLean.Analytic.varpiPlus_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:169:0: 'SLean.Analytic.reflection_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:170:0: 'SLean.Analytic.reflection_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:171:0: 'SLean.Analytic.reflection_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:172:0: 'SLean.Analytic.Srefl' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:173:0: 'SLean.Analytic.quartic_parameter_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:174:0: 'SLean.Analytic.inner_branch_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:175:0: 'SLean.Analytic.outer_branch_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:176:0: 'SLean.Analytic.innerBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:177:0: 'SLean.Analytic.outerBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:178:0: 'SLean.Analytic.innerBranch_value' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:179:0: 'SLean.Analytic.outerBranch_value' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:180:0: 'SLean.Analytic.zInnerBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:181:0: 'SLean.Analytic.zOuterBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:182:0: 'SLean.Analytic.zInnerBranch_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:183:0: 'SLean.Analytic.zOuterBranch_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:184:0: 'SLean.Analytic.zInnerBranch_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:185:0: 'SLean.Analytic.zOuterBranch_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:186:0: 'SLean.Analytic.inner_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:187:0: 'SLean.Analytic.outer_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:188:0: 'SLean.Analytic.plus_minus_distinct_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:189:0: 'SLean.Analytic.roots_separated_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:190:0: 'SLean.Analytic.invOrder_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:191:0: 'SLean.Analytic.invOrder_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:192:0: 'SLean.Analytic.invOrder_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:193:0: 'SLean.Analytic.invOrder_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:194:0: 'SLean.Analytic.inverse_nat_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:195:0: 'SLean.Analytic.invOrder_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:196:0: 'SLean.Analytic.invOrder_mul_nat' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:197:0: 'SLean.Analytic.invOrder_analytic_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:198:0: 'SLean.Analytic.geometricTail_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:199:0: 'SLean.Analytic.small_perturbation_zero_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:200:0: 'SLean.Analytic.Szero_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:201:0: 'SLean.Analytic.finite_family_local_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:202:0: 'SLean.Analytic.boundaryB_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:203:0: 'SLean.Analytic.boundaryW_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:204:0: 'SLean.Analytic.boundaryFamily_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:205:0: 'SLean.Analytic.localPoint_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:206:0: 'SLean.Analytic.ySequence_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:207:0: 'SLean.Analytic.ySequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:208:0: 'SLean.Analytic.xiSequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:209:0: 'SLean.Analytic.xiSequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:210:0: 'SLean.Analytic.inverse_nat_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:211:0: 'SLean.Analytic.xiSequence_leading_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:212:0: 'SLean.Analytic.xiSequence_square_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:213:0: 'SLean.Analytic.normalizedError_sequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:214:0: 'SLean.Analytic.quantized_exponential_equation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:215:0: 'SLean.Algebra.dof_card' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:216:0: 'SLean.Algebra.nodeU_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:217:0: 'SLean.Algebra.nodeU_right' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:218:0: 'SLean.Algebra.nodeW_right' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:219:0: 'SLean.Algebra.nodeU_of_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:220:0: 'SLean.Algebra.nodeW_of_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:221:0: 'SLean.Algebra.elementRow_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:222:0: 'SLean.Algebra.assemble_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:223:0: 'SLean.Algebra.pencil_eq_assemble' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:224:0: 'SLean.Algebra.pencil_value_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:225:0: 'SLean.Algebra.pencil_left_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:226:0: 'SLean.Algebra.pencil_slope_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:227:0: 'SLean.Algebra.nodeU_pack' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:228:0: 'SLean.Algebra.nodeW_pack' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:229:0: 'SLean.Algebra.matrix_equations_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:230:0: 'SLean.Algebra.pack_satisfies_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:231:0: 'SLean.Bridge.pairing_rows' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:232:0: 'SLean.Bridge.sum_pair_values' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:233:0: 'SLean.Bridge.sum_pair_slopes' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:234:0: 'SLean.Bridge.assembled_pairing' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:235:0: 'SLean.Bridge.cubic_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:236:0: 'SLean.Bridge.cubic_hermite' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:237:0: 'SLean.Bridge.segment_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:238:0: 'SLean.Bridge.uniform_cell_cover' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:239:0: 'SLean.Bridge.spline_piecewiseCubic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:240:0: 'SLean.Bridge.piecewiseCubic_in_Xh' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:241:0: 'SLean.Bridge.ref_gradient_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:242:0: 'SLean.Bridge.ref_hessian_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:243:0: 'SLean.Bridge.mass_energy_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:244:0: 'SLean.Bridge.gradient_energy_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:245:0: 'SLean.Bridge.hessian_energy_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:246:0: 'SLean.Bridge.element_inverse_inequality' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:247:0: 'SLean.Bridge.element_mass_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:248:0: 'SLean.Bridge.legendreCoeffs_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:249:0: 'SLean.Bridge.element_mass_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:250:0: 'SLean.Bridge.mass_pairing_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:251:0: 'SLean.Bridge.energy_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:252:0: 'SLean.Bridge.l2Sq_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:253:0: 'SLean.Bridge.h1Sq_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:254:0: 'SLean.Bridge.eigen_gradient_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:255:0: 'SLean.Bridge.h1Sq_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:256:0: 'SLean.Bridge.reference_form_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:257:0: 'SLean.Bridge.form_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:258:0: 'SLean.Bridge.gradient_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:259:0: 'SLean.Bridge.hessian_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:260:0: 'SLean.Bridge.form_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:261:0: 'SLean.Bridge.diagonal_form_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:262:0: 'SLean.Bridge.mem_Xh_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:263:0: 'SLean.Bridge.representative_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:264:0: 'SLean.Bridge.function_norm_integrals' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:265:0: 'SLean.Bridge.function_galerkin_weak' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:266:0: 'SLean.Bridge.spline_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:267:0: 'SLean.Bridge.cellValue_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:268:0: 'SLean.Bridge.cellGrad_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:269:0: 'SLean.Bridge.cell_nodal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:270:0: 'SLean.Bridge.cell_match' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:271:0: 'SLean.Bridge.cell_grad_match' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:272:0: 'SLean.Bridge.spline_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:273:0: 'SLean.Bridge.spline_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:274:0: 'SLean.Bridge.spline_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:275:0: 'SLean.Bridge.splineGrad_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:276:0: 'SLean.Bridge.spline_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:277:0: 'SLean.Bridge.splineGrad_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:278:0: 'SLean.Bridge.spline_second_deriv_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:279:0: 'SLean.Bridge.spline_boundary' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:280:0: 'SLean.Bridge.generator_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:281:0: 'SLean.Bridge.mass_generator' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:282:0: 'SLean.Bridge.generator_eigen_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:283:0: 'SLean.Bridge.generator_weak' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:284:0: 'SLean.Bridge.galerkin_on_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:285:0: 'SLean.Bridge.galerkin_eigen_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:286:0: 'SLean.Bridge.matrix_eigenpair_function_equivalence' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:287:0: 'SLean.Bridge.complex_reference_change' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:288:0: 'SLean.Bridge.cell_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:289:0: 'SLean.Bridge.cell_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:290:0: 'SLean.Bridge.cell_gradient' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:291:0: 'SLean.Bridge.cellHess_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:292:0: 'SLean.Bridge.spline_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:293:0: 'SLean.Bridge.spline_form_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:294:0: 'SLean.Bridge.spline_form_integrable_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:295:0: 'SLean.Bridge.spline_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:296:0: 'SLean.Bridge.elementVector_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:297:0: 'SLean.Bridge.elementVector_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:298:0: 'SLean.Bridge.refValue_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:299:0: 'SLean.Bridge.refValue_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:300:0: 'SLean.Bridge.joinCells_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:301:0: 'SLean.Bridge.joinCells_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:302:0: 'SLean.Bridge.spline_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:303:0: 'SLean.Bridge.spline_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:304:0: 'SLean.Bridge.interpolation_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:305:0: 'SLean.Bridge.coefficientEquiv_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:306:0: 'SLean.Bridge.Xh_has_C1_representative' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:307:0: 'SLean.Bridge.cell_hessian' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:308:0: 'SLean.Bridge.spline_hessian_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:309:0: 'SLean.Bridge.inverse_inequality_squared' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:310:0: 'SLean.Bridge.pairing_mass_star' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:311:0: 'SLean.Bridge.globalPairing_add_left' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:312:0: 'SLean.Bridge.globalPairing_add_right' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:313:0: 'SLean.Bridge.globalPairing_smul_left' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:314:0: 'SLean.Bridge.globalPairing_smul_right' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:315:0: 'SLean.Bridge.mass_star' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:316:0: 'SLean.Bridge.massSq_eq_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:317:0: 'SLean.Bridge.massSq_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:318:0: 'SLean.Bridge.massSq_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:319:0: 'SLean.Bridge.massNorm_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:320:0: 'SLean.Bridge.massNorm_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:321:0: 'SLean.Bridge.massNorm_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:322:0: 'SLean.Bridge.massNorm_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:323:0: 'SLean.Bridge.massNorm_add_le' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:324:0: 'SLean.Bridge.mass_det_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:325:0: 'SLean.Bridge.gradSq_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:326:0: 'SLean.Bridge.hessSq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:327:0: 'SLean.Bridge.spline_gradient' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:328:0: 'SLean.Bridge.integral_sq_from_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:329:0: 'SLean.Bridge.l2Sq_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:330:0: 'SLean.Bridge.h1Sq_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:331:0: 'SLean.Bridge.l2Norm_eq_massNorm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:332:0: 'SLean.Bridge.l2Sq_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:333:0: 'SLean.Bridge.l2Norm_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:334:0: 'SLean.Bridge.paste_eq_left' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:335:0: 'SLean.Bridge.paste_eq_right' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:336:0: 'SLean.Bridge.paste_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:337:0: 'SLean.Bridge.paste_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:338:0: 'SLean.Bridge.joinCells_last' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:339:0: 'SLean.Bridge.joinCells_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:340:0: 'SLean.Bridge.joinCells_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:341:0: 'SLean.Bridge.joinCells_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:342:0: 'SLean.Bridge.real_imag_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:343:0: 'SLean.Bridge.realPart_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:344:0: 'SLean.Bridge.imagPart_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:345:0: 'SLean.Bridge.assembled_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:346:0: 'SLean.Bridge.mass_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:347:0: 'SLean.Bridge.stiffness_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:348:0: 'SLean.Bridge.gradient_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:349:0: 'SLean.Bridge.mulVec_star' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:350:0: 'SLean.Bridge.generator_star' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:351:0: 'SLean.Bridge.real_energy_split' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:352:0: 'SLean.Bridge.l2Sq_split' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:353:0: 'SLean.Bridge.h1Sq_split' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:354:0: 'SLean.Bridge.realPart_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:355:0: 'SLean.Bridge.imagPart_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:356:0: 'SLean.Bridge.reference_gradient' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:357:0: 'SLean.Bridge.reference_hessian' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:358:0: 'SLean.Bridge.refValue_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:359:0: 'SLean.Bridge.refGrad_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:360:0: 'SLean.Bridge.ref_nodal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:361:0: 'SLean.Bridge.refValue_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:362:0: 'SLean.Bridge.refGrad_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:363:0: 'SLean.Bridge.refHess_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:364:0: 'SLean.Bridge.reference_bilinear_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:365:0: 'SLean.Bridge.ref_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:366:0: 'SLean.Bridge.ref_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:367:0: 'SLean.Bridge.generator_weak_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:368:0: 'SLean.Cert.beta_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:369:0: 'SLean.Cert.boundary_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:370:0: 'SLean.Cert.denominator_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:371:0: 'SLean.Cert.W_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:372:0: 'SLean.Cert.B_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:373:0: 'SLean.Cert.Wtheta_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:374:0: 'SLean.Cert.Btheta_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:375:0: 'SLean.Cert.boundary_slope_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:376:0: 'SLean.Cert.boundary_value_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:377:0: 'SLean.Cert.certificate_C1' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:378:0: 'SLean.Cert.certificate_C3' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:379:0: 'SLean.Cert.certificate_C4' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:380:0: 'SLean.Cert.norm_lower_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:381:0: 'SLean.Cert.betaStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:382:0: 'SLean.Cert.betaStar_re_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:383:0: 'SLean.Cert.certificate_C5' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:384:0: 'SLean.Cert.betaStar_derivative_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:385:0: 'SLean.Cert.dampingConstant_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:386:0: 'SLean.Cert.t1_constant_margins' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:387:0: 'SLean.Cert.critical_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:388:0: 'SLean.Cert.critical_endpoint_signs' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:389:0: 'SLean.Cert.exists_critical_c' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:390:0: 'SLean.Cert.cStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:391:0: 'SLean.Cert.cStar_critical' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:392:0: 'SLean.Cert.cStar_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:393:0: 'SLean.Cert.sStar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:394:0: 'SLean.Cert.cStar_sq_add_sStar_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:395:0: 'SLean.Cert.thetaStar_range' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:396:0: 'SLean.Cert.cos_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:397:0: 'SLean.Cert.sin_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:398:0: 'SLean.Cert.zStar_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:399:0: 'SLean.Cert.zStar_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:400:0: 'SLean.Cert.stationary_elimination' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:401:0: 'SLean.Cert.stationary_relation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:402:0: 'SLean.Cert.geometry_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:403:0: 'SLean.Cert.enclosed_const' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:404:0: 'SLean.Cert.enclosed_weaken' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:405:0: 'SLean.Cert.enclosed_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:406:0: 'SLean.Cert.enclosed_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:407:0: 'SLean.Cert.enclosed_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:408:0: 'SLean.Cert.enclosed_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:409:0: 'SLean.Cert.enclosed_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:410:0: 'SLean.Cert.enclosed_pow_two' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:411:0: 'SLean.Cert.enclosed_pow_three' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:412:0: 'SLean.Cert.enclosed_inv_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:413:0: 'SLean.Cert.enclosed_inv_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:414:0: 'SLean.Cert.enclosed_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:415:0: 'SLean.Cert.enclosed_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:416:0: 'SLean.Cert.qZZStar_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:417:0: 'SLean.Cert.quartic_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:418:0: 'SLean.Cert.qZ_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:419:0: 'SLean.Cert.qStar_multiplicity_two' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:420:0: 'SLean.Cert.certificate_C2' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:421:0: 'SLean.Cert.a_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:422:0: 'SLean.Cert.b_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:423:0: 'SLean.Cert.d_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:424:0: 'SLean.Cert.delta_differentiable' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:425:0: 'SLean.Cert.optical_differentiable' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:426:0: 'SLean.Cert.optical_equation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:427:0: 'SLean.Cert.optical_linear_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:428:0: 'SLean.Cert.optical_conditions_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:429:0: 'SLean.Cert.optical_deriv_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:430:0: 'SLean.Cert.optical_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:431:0: 'SLean.Cert.g_hasDerivAt_of_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:432:0: 'SLean.Cert.optical_second_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:433:0: 'SLean.Cert.optical_curvature_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:434:0: 'SLean.Cert.optical_curvature_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:435:0: 'SLean.Cert.qZ_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:436:0: 'SLean.Cert.qZ_reversal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:437:0: 'SLean.Cert.reciprocalConj_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:438:0: 'SLean.Cert.c3_outer_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:439:0: 'SLean.Cert.q_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:440:0: 'SLean.Cert.qZ_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:441:0: 'SLean.Cert.q_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:442:0: 'SLean.Cert.q_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:443:0: 'SLean.Cert.etaStar_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:444:0: 'SLean.Cert.qStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:445:0: 'SLean.Cert.P_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:446:0: 'SLean.Cert.PStar_hasDerivAt_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:447:0: 'SLean.Cert.PStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:448:0: 'SLean.Cert.qZStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:449:0: 'SLean.Cert.center_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:450:0: 'SLean.Cert.constant_coefficient_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:451:0: 'SLean.Cert.leading_coefficient_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:452:0: 'SLean.Cert.root_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:453:0: 'SLean.Cert.strict_maps_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:454:0: 'SLean.Cert.inner_root_strict' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:455:0: 'SLean.Cert.inner_root_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:456:0: 'SLean.Cert.c3_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:457:0: 'SLean.Cert.reciprocalConj_involutive' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:458:0: 'SLean.Cert.reciprocalConj_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:459:0: 'SLean.Cert.reciprocalConj_root' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:460:0: 'SLean.Cert.reflected_parameter_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:461:0: 'SLean.Cert.c3_outer' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:462:0: 'SLean.Cert.zInner_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:463:0: 'SLean.Cert.zInner_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:464:0: 'SLean.Cert.zOuter_root' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:465:0: 'SLean.Cert.innerCenter_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:466:0: 'SLean.Cert.fixed_point_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:467:0: 'SLean.Cert.zInner_close_center' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:468:0: 'SLean.Cert.zInner_box' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:469:0: 'SLean.Cert.zStar_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:470:0: 'SLean.Cert.zInner_norm_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:471:0: 'SLean.Cert.zOuter_norm_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:472:0: 'SLean.Cert.certified_roots_distinct' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:473:0: 'SLean.Cert.criticalDen_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:474:0: 'SLean.Cert.aStar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:475:0: 'SLean.Cert.sStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:476:0: 'SLean.Cert.wStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:477:0: 'SLean.Cert.deltaStar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:478:0: 'SLean.Cert.separation_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:479:0: 'SLean.Cert.curvature_expression_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:480:0: 'SLean.Cert.negative_branch_sign' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:481:0: 'SLean.Cert.pStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:482:0: 'SLean.Cert.gStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:483:0: 'SLean.Cert.optical_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:484:0: 'SLean.Cert.wStar_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:485:0: 'SLean.Cert.omegaStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:486:0: 'SLean.Cert.etaStar_close_center' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:487:0: 'SLean.Cert.etaStar_in_pilot_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:488:0: 'SLean.Cert.critical_neighborhood_in_pilot' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:489:0: 'SLean.Hermite.hasDerivAt_basis' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:490:0: 'SLean.Hermite.hasDerivAt_dBasis' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:491:0: 'SLean.Hermite.nodal_values' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:492:0: 'SLean.Hermite.reference_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:493:0: 'SLean.Hermite.reference_stiffness' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:494:0: 'SLean.Hermite.integratedM_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:495:0: 'SLean.Hermite.integratedK_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:496:0: 'SLean.Hermite.assembled_integratedM' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:497:0: 'SLean.Hermite.assembled_integratedK' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:498:0: 'SLean.Hermite.physical_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:499:0: 'SLean.Hermite.physical_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:500:0: 'SLean.Hermite.physical_second_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:501:0: 'SLean.Hermite.physical_nodal_values' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:502:0: 'SLean.Hermite.integral_reference_change' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:503:0: 'SLean.Hermite.physical_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:504:0: 'SLean.Hermite.physical_stiffness' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:505:0: 'SLean.Hermite.physicalM_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:506:0: 'SLean.Hermite.physicalK_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:507:0: 'SLean.Hermite.assemble_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:508:0: 'SLean.Hermite.physical_eigen_equation_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:509:0: 'SLean.Main.function_resolvent_to_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:510:0: 'SLean.Main.T4_resolvent' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:511:0: 'SLean.Main.T4_crandall_pazy' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:512:0: 'SLean.Main.T4_kato_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:513:0: 'SLean.Main.functionEvolution_on_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:514:0: 'SLean.Main.functionEvolution_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:515:0: 'SLean.Main.functionEvolution_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:516:0: 'SLean.Main.functionKato_on_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:517:0: 'SLean.Main.coefficients_real_function' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:518:0: 'SLean.Main.functionKato_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:519:0: 'SLean.Main.S1_finite_time_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:520:0: 'SLean.Main.katoConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:521:0: 'SLean.Main.damping_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:522:0: 'SLean.Main.evolution_h1_eigen' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:523:0: 'SLean.Main.finite_time_kato_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:524:0: 'SLean.Main.etaSequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:525:0: 'SLean.Main.etaSequence_eigenvalue' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:526:0: 'SLean.Main.damping_remainder_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:527:0: 'SLean.Main.dampingSequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:528:0: 'SLean.Main.frequencySequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:529:0: 'SLean.Main.T1_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:530:0: 'SLean.Main.inverse_mesh_power_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:531:0: 'SLean.Main.frequency_tendsto_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:532:0: 'SLean.Main.resolventWeight_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:533:0: 'SLean.Main.resolventWeight_frequency_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:534:0: 'SLean.Main.eigen_semigroup_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:535:0: 'SLean.Main.no_fixed_time_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:536:0: 'SLean.Main.no_crandall_pazy' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:537:0: 'SLean.Main.no_kato_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:538:0: 'SLean.Main.no_kato_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:539:0: 'SLean.Main.resolvent_eigen_obstruction' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:540:0: 'SLean.Main.no_resolvent_decay' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:541:0: 'SLean.Main.mesh_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:542:0: 'SLean.Main.mesh_length' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:543:0: 'SLean.Main.zeta_im' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:544:0: 'SLean.Main.zeta_re' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:545:0: 'SLean.Main.T1_physical' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:546:0: 'SLean.Main.T1_function' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:547:0: 'SLean.Main.evolution_star' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:548:0: 'SLean.Main.evolution_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:549:0: 'SLean.Main.evolution_parts' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:550:0: 'SLean.Main.kato_integrable' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:551:0: 'SLean.Main.katoEnergy_split' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:552:0: 'SLean.Main.real_kato_implies_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:553:0: 'SLean.Main.operator_exp_eigenvector' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:554:0: 'SLean.Main.evolution_eigenvector' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:555:0: 'SLean.Main.evolution_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:556:0: 'SLean.Main.evolution_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:557:0: 'SLean.Main.evolution_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:558:0: 'SLean.Main.evolution_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:559:0: 'SLean.Main.l2Norm_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:560:0: 'SLean.Main.functionEvolution_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:561:0: 'SLean.Pilots.C3.q_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:562:0: 'SLean.Pilots.C3.center_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:563:0: 'SLean.Pilots.C3.parameter_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:564:0: 'SLean.Pilots.C3.c0_center' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:565:0: 'SLean.Pilots.C3.c1_center' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:566:0: 'SLean.Pilots.C3.coefficient_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:567:0: 'SLean.Pilots.C3.c1_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:568:0: 'SLean.Pilots.C3.mem_rootDisk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:569:0: 'SLean.Pilots.C3.mapsTo' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:570:0: 'SLean.Pilots.C3.power_difference' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:571:0: 'SLean.Pilots.C3.contraction_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:572:0: 'SLean.Pilots.C3.contracting' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:573:0: 'SLean.Pilots.C3.fixedPoint_iff_root' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:574:0: 'SLean.Pilots.C3.unique_inner_root' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:575:0: 'SLean.Pilots.DoubleRoot.exists_normal_coordinate' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:576:0: 'SLean.Pilots.DoubleRoot.quadratic_quotient' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:577:0: 'SLean.Pilots.DoubleRoot.exists_companion_germ' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:578:0: 'SLean.Pilots.DoubleRoot.quotient_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:579:0: 'SLean.Pilots.DoubleRoot.double_root_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:580:0: 'SLean.Pilots.DoubleRoot.exists_coordinate_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:581:0: 'SLean.Pilots.DoubleRoot.inverse_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:582:0: 'SLean.Pilots.DoubleRoot.quantitative_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:583:0: 'SLean.Pilots.DoubleRoot.explicit_double_root_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:584:0: 'SLean.CoreStatement.semigroup_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:585:0: 'SLean.CoreStatement.semigroup_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:586:0: 'SLean.CoreStatement.semigroup_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:587:0: 'SLean.CoreStatement.mesh_endpoint' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:588:0: 'SLean.CoreStatement.space_characterization' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:589:0: 'SLean.CoreStatement.norm_identification' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:590:0: 'SLean.CoreStatement.weak_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:591:0: 'SLean.CoreStatement.spectral_top' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:592:0: 'SLean.CoreStatement.resolvent_failure' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:593:0: 'SLean.CoreStatement.crandall_pazy_failure' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:594:0: 'SLean.CoreStatement.finite_time_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:595:0: 'SLean.CoreStatement.kato_failure_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/CoreVerification.lean:597:0: 'SLean.CoreStatement.optical_branch' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3754/3756] Built SLean.Explicit.Sharp.Statement2048 (22s)
info: SLean/Explicit/Sharp/Statement2048.lean:46:0: 'SLean.Explicit.Sharp.spectral_top_explicit_2048' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3755/3756] Built SLean.Explicit.Sharp.Statement1024 (23s)
info: SLean/Explicit/Sharp/Statement1024.lean:46:0: 'SLean.Explicit.Sharp.spectral_top_explicit_1024' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3756/3756] Built SLean.Explicit.Sharp.Audit (18s)
info: SLean/Explicit/Sharp/Audit.lean:6:0: 'SLean.Explicit.Sharp.spectral_top_explicit_2048' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Audit.lean:7:0: 'SLean.Explicit.Sharp.spectral_top_explicit_1024' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Audit.lean:8:0: 'SLean.Explicit.Sharp.spectral_top_explicit_512' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Audit.lean:9:0: 'SLean.Explicit.Sharp.spectral_top_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Audit.lean:10:0: 'SLean.Explicit.Sharp.logReflection_second_tight' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Audit.lean:11:0: 'SLean.Explicit.Sharp.logReflection_third_tight' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Audit.lean:12:0: 'SLean.Explicit.Sharp.fixed_real_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
Build completed successfully (3756 jobs).


==> anc/lean/logs/closing_20261101/s1-correspondence-check.log <==
SLean.Explicit.Sharp.spectral_top_explicit_512 {L : ℝ} (hL : 0 < L) (N : ℕ) :
  512 ≤ N →
    ∃ (hN : 0 < N),
      ∃ f,
        f ≠ 0 ∧
          (SLean.Bridge.galerkin hN (SLean.Main.mesh L N) ⋯) f = SLean.Explicit.Sharp.zetaSequence L N • f ∧
            100 / SLean.Main.mesh L N ^ 3 ≤ |(SLean.Explicit.Sharp.zetaSequence L N).im| ∧
              0 < -(SLean.Explicit.Sharp.zetaSequence L N).re ∧
                -(SLean.Explicit.Sharp.zetaSequence L N).re ≤ 1600 / L ^ 3
'SLean.Explicit.Sharp.spectral_top_explicit_512' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.spectral_top_explicit {L : ℝ} (hL : 0 < L) (N : ℕ) :
  512 ≤ N →
    ∃ (hN : 0 < N),
      ∃ f,
        f ≠ 0 ∧
          (SLean.Bridge.galerkin hN (SLean.Main.mesh L N) ⋯) f = SLean.Explicit.Sharp.zetaSequence L N • f ∧
            100 / SLean.Main.mesh L N ^ 3 ≤ |(SLean.Explicit.Sharp.zetaSequence L N).im| ∧
              0 < -(SLean.Explicit.Sharp.zetaSequence L N).re ∧
                -(SLean.Explicit.Sharp.zetaSequence L N).re ≤ 1600 / L ^ 3
'SLean.Explicit.Sharp.spectral_top_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.CoreStatement.resolvent_failure {L : ℝ} (hL : 0 < L) (C : ℝ) (N0 : ℕ) :
  ¬∀ (N : ℕ),
      N0 ≤ N → ∀ (hN : 0 < N) (τ : ℝ), SLean.CoreStatement.ResolventEstimate hN (SLean.CoreStatement.h L N) ⋯ τ C
'SLean.CoreStatement.resolvent_failure' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.CoreStatement.crandall_pazy_failure {L : ℝ} (hL : 0 < L) (C : ℝ) (N0 : ℕ) :
  ¬∀ (N : ℕ),
      N0 ≤ N →
        ∀ (hN : 0 < N) (t : ℝ),
          0 < t →
            t ≤ 1 →
              ∀ (f : ↥(SLean.CoreStatement.X_h N (SLean.CoreStatement.h L N))),
                SLean.CoreStatement.norm₂ hN (SLean.Main.mesh L N) ⋯
                    ((SLean.CoreStatement.A_h hN (SLean.Main.mesh L N) ⋯)
                      ((SLean.CoreStatement.S_h hN (SLean.Main.mesh L N) ⋯ t) f)) ≤
                  C * t ^ (-(3 / 2)) * SLean.CoreStatement.norm₂ hN (SLean.Main.mesh L N) ⋯ f
'SLean.CoreStatement.crandall_pazy_failure' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.CoreStatement.finite_time_lower {N : ℕ} (hN : 0 < N) {L h T : ℝ} (hL : 0 < L) (hh : 0 < h) (hT : 0 ≤ T) (ζ : ℂ)
  (f : ↥(SLean.CoreStatement.X_h N h)) (he : (SLean.CoreStatement.A_h hN h hh) f = ζ • f) (hf : 100 / h ^ 3 ≤ |ζ.im|)
  (hd : -ζ.re ≤ 1600 / L ^ 3) :
  L ^ 3 / 256 * (1 - Real.exp (-3200 * T / L ^ 3)) / h ^ 2 * SLean.CoreStatement.norm₂ hN h hh f ^ 2 ≤
    ∫ (t : ℝ) in 0..T, SLean.CoreStatement.derivativeSq hN h hh ((SLean.CoreStatement.S_h hN h hh t) f)
'SLean.CoreStatement.finite_time_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.CoreStatement.kato_failure_real {L T : ℝ} (hL : 0 < L) (hT : 0 < T) (C : ℝ) (N0 : ℕ) :
  ¬∀ (N : ℕ),
      N0 ≤ N →
        ∀ (hN : 0 < N) (f : ↥(SLean.CoreStatement.X_h N (SLean.CoreStatement.h L N))),
          SLean.CoreStatement.IsReal f →
            ∫ (t : ℝ) in 0..T,
                SLean.CoreStatement.derivativeSq hN (SLean.Main.mesh L N) ⋯
                  ((SLean.CoreStatement.S_h hN (SLean.Main.mesh L N) ⋯ t) f) ≤
              C * SLean.CoreStatement.norm₂ hN (SLean.Main.mesh L N) ⋯ f ^ 2
'SLean.CoreStatement.kato_failure_real' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Cert.optical_branch_properties :
  ContinuousOn SLean.Cert.optical (Set.Icc 0 Real.pi) ∧
    AnalyticOnNhd ℝ SLean.Cert.optical (Set.Ioc 0 Real.pi) ∧
      SLean.Cert.optical 0 = 0 ∧
        ∃ θ ∈ Set.Ioo 0 Real.pi, deriv SLean.Cert.optical θ = 0 ∧ 276 / 1000 < |SLean.Cert.optical θ|
'SLean.Cert.optical_branch_properties' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Cert.critical_endpoint_signs :
  SLean.Cert.criticalPolynomial SLean.Cert.cLo < 0 ∧ 0 < SLean.Cert.criticalPolynomial SLean.Cert.cHi
'SLean.Cert.critical_endpoint_signs' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Cert.exists_critical_c :
  ∃ c, SLean.Cert.Enclosed c SLean.Cert.cLo SLean.Cert.cHi ∧ SLean.Cert.criticalPolynomial c = 0
'SLean.Cert.exists_critical_c' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Cert.stationary_elimination (c s : ℝ) (hs : c ^ 2 + s ^ 2 = 1) (hd : SLean.Cert.criticalDen c ≠ 0) :
  SLean.Cert.criticalDen c ^ 2 * SLean.Cert.pCS c s (SLean.Cert.criticalRatio c * s) =
    3 * (1 - c) ^ 2 * (c ^ 2 - 36 * c + 65) * SLean.Cert.criticalPolynomial c
'SLean.Cert.stationary_elimination' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Cert.stationary_relation (c s : ℝ) (hs : c ^ 2 + s ^ 2 = 1) (hd : SLean.Cert.criticalDen c ≠ 0) :
  SLean.Cert.aCS c * SLean.Cert.gCS c s (SLean.Cert.criticalRatio c * s) =
    s * (252 - 14 * c) * SLean.Cert.pCS c s (SLean.Cert.criticalRatio c * s)
'SLean.Cert.stationary_relation' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Cert.optical_thetaStar : SLean.Cert.optical SLean.Cert.thetaStar = SLean.Cert.wStar
'SLean.Cert.optical_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Cert.optical_stationary : deriv SLean.Cert.optical SLean.Cert.thetaStar = 0
'SLean.Cert.optical_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Cert.certificate_C1 :
  0 < SLean.Cert.thetaStar ∧
    SLean.Cert.thetaStar < Real.pi ∧
      deriv SLean.Cert.optical SLean.Cert.thetaStar = 0 ∧
        0 < SLean.Cert.aCS SLean.Cert.cStar ∧
          0 < SLean.Cert.deltaCS SLean.Cert.cStar SLean.Cert.sStar ∧
            0 < deriv (deriv SLean.Cert.optical) SLean.Cert.thetaStar ∧
              SLean.Cert.Enclosed
                (√(SLean.Cert.deltaCS SLean.Cert.cStar SLean.Cert.sStar) / SLean.Cert.aCS SLean.Cert.cStar)
                (279038 / 1000000) (279039 / 1000000)
'SLean.Cert.certificate_C1' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Cert.certificate_C2 :
  analyticOrderAt (fun z => SLean.q z SLean.Cert.etaStar) SLean.Cert.zStar = 2 ∧
    SLean.Pilots.C3.c4 SLean.Cert.etaStar ≠ 0
'SLean.Cert.certificate_C2' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Cert.certificate_C3 {η : ℂ} (hη : ‖η - SLean.Cert.etaStar‖ ≤ 1 / 100) :
  (∃! z, ‖z‖ < 1 / 50 ∧ SLean.q z η = 0) ∧
    (∀ (z : ℂ), ‖z‖ = 1 / 50 → SLean.q z η ≠ 0) ∧
      (∃! z, 50 < ‖z‖ ∧ SLean.q z η = 0) ∧
        (∀ (z : ℂ), ‖z‖ ≤ 1 / 50 → deriv (fun t => SLean.q t η) z ≠ 0) ∧
          ∀ (z : ℂ), 50 < ‖z‖ → SLean.q z η = 0 → deriv (fun t => SLean.q t η) z ≠ 0
'SLean.Cert.certificate_C3' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Cert.certificate_C4 :
  SLean.q SLean.Cert.zInner SLean.Cert.etaStar = 0 ∧
    SLean.Cert.Enclosed ‖SLean.Cert.zInner‖ (80491464 / 10000000000) (80491465 / 10000000000) ∧
      SLean.Cert.zOuter = ((starRingEnd ℂ) SLean.Cert.zInner)⁻¹ ∧ SLean.q SLean.Cert.zOuter SLean.Cert.etaStar = 0
'SLean.Cert.certificate_C4' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Cert.certificate_C5 :
  SLean.denominator SLean.Cert.zStar SLean.Cert.etaStar ≠ 0 ∧
    SLean.denominator SLean.Cert.zInner SLean.Cert.etaStar ≠ 0 ∧
      SLean.denominator SLean.Cert.zOuter SLean.Cert.etaStar ≠ 0 ∧
        SLean.B SLean.Cert.zStar SLean.Cert.etaStar ≠ SLean.B SLean.Cert.zInner SLean.Cert.etaStar ∧
          SLean.W SLean.Cert.zStar SLean.Cert.etaStar ≠ SLean.W SLean.Cert.zOuter SLean.Cert.etaStar ∧
            0 < SLean.Cert.betaStar.re
'SLean.Cert.certificate_C5' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Cert.wStar_bounds : SLean.Cert.Enclosed SLean.Cert.wStar SLean.Cert.wLower SLean.Cert.wUpper
'SLean.Cert.wStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Cert.optical_curvature_bounds :
  SLean.Cert.Enclosed (deriv (deriv SLean.Cert.optical) SLean.Cert.thetaStar) (372284 / 1000000) (372286 / 1000000)
'SLean.Cert.optical_curvature_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Cert.boundary_data_bounds :
  SLean.Cert.Enclosed ‖SLean.denominator SLean.Cert.zStar SLean.Cert.etaStar‖ (176 / 25) (71 / 10) ∧
    SLean.Cert.Enclosed ‖SLean.denominator SLean.Cert.zInner SLean.Cert.etaStar‖ 464 466 ∧
      SLean.Cert.Enclosed ‖SLean.denominator SLean.Cert.zOuter SLean.Cert.etaStar‖ 464 466 ∧
        SLean.Cert.Enclosed ‖SLean.B SLean.Cert.zStar SLean.Cert.etaStar - SLean.B SLean.Cert.zInner SLean.Cert.etaStar‖
            (411 / 50) (83 / 10) ∧
          SLean.Cert.Enclosed
              ‖SLean.W SLean.Cert.zStar SLean.Cert.etaStar - SLean.W SLean.Cert.zOuter SLean.Cert.etaStar‖ (1587 / 100)
              16 ∧
            SLean.Cert.Enclosed SLean.Cert.betaStar.re (1276 / 625) (10209 / 5000) ∧
              SLean.Cert.Enclosed ‖SLean.Cert.zInner‖ (10061433 / 1250000000) (16098293 / 2000000000) ∧
                SLean.Cert.Enclosed ‖SLean.Cert.qZZ SLean.Cert.zStar SLean.Cert.etaStar / 2‖ (3363 / 50) 68
'SLean.Cert.boundary_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Cert.t1_constant_margins :
  100 < 420 * |SLean.Cert.wStar| ∧ 0 < SLean.Cert.dampingConstant ∧ SLean.Cert.dampingConstant < 1600
'SLean.Cert.t1_constant_margins' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Algebra.symbol_kernel (z η : ℂ) (hz : z ≠ 0) (hq : SLean.q z η = 0) (hD : SLean.denominator z η ≠ 0) :
  (SLean.symbolPencil z η).mulVec ![1, SLean.W z η] = 0
'SLean.Algebra.symbol_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Algebra.exact_mode_value (z η : ℂ) (hz : z ≠ 0) (hq : SLean.q z η = 0) (hD : SLean.denominator z η ≠ 0) (n : ℕ) :
  SLean.valueResidual η (z ^ n) (z ^ n * SLean.W z η) (z ^ (n + 1)) (z ^ (n + 1) * SLean.W z η) (z ^ (n + 2))
      (z ^ (n + 2) * SLean.W z η) =
    0
'SLean.Algebra.exact_mode_value' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Algebra.exact_mode_slope (z η : ℂ) (hz : z ≠ 0) (hq : SLean.q z η = 0) (hD : SLean.denominator z η ≠ 0) (n : ℕ) :
  SLean.slopeResidual η (z ^ n) (z ^ n * SLean.W z η) (z ^ (n + 1)) (z ^ (n + 1) * SLean.W z η) (z ^ (n + 2))
      (z ^ (n + 2) * SLean.W z η) =
    0
'SLean.Algebra.exact_mode_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Algebra.mode_left (z η : ℂ) : SLean.leftResidual η (SLean.W z η) z (z * SLean.W z η) = SLean.B z η
'SLean.Algebra.mode_left' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Algebra.Sdet {N : ℕ} (hN : 3 ≤ N) (η : ℂ) (z lam : Fin 4 → ℂ) (hz : ∀ (k : Fin 4), z k ≠ 0)
  (hzDistinct : Function.Injective z) (hq : ∀ (k : Fin 4), SLean.q (z k) η = 0)
  (hD : ∀ (k : Fin 4), SLean.denominator (z k) η ≠ 0) (hlam : ∀ (k : Fin 4), lam k ≠ 0)
  (hdet : (SLean.boundaryMatrix N η z lam).det = 0) : SLean.IsEigenvalue N η
'SLean.Algebra.Sdet' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Bridge.matrix_eigenpair_function_equivalence {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (ζ : ℂ) :
  SLean.IsEigenvalue N (ζ * ↑h ^ 3 / 420) ↔ ∃ f, f ≠ 0 ∧ (SLean.Bridge.galerkin hN h hh) f = ζ • f
'SLean.Bridge.matrix_eigenpair_function_equivalence' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Algebra.Sdecomp (N : ℕ) (η : ℂ) (z : Fin 4 → ℂ) (hz : z 3 ≠ 0) :
  (SLean.boundaryMatrix N η z ![1, 1, 1, (z 3 ^ N)⁻¹]).det =
    (SLean.varpiPlus (fun k => SLean.B (z k) η) fun k => SLean.W (z k) η) * z 0 ^ N -
        (SLean.varpiMinus (fun k => SLean.B (z k) η) fun k => SLean.W (z k) η) * z 1 ^ N +
      SLean.decompositionError (fun k => SLean.B (z k) η) (fun k => SLean.W (z k) η) (z 0 ^ N) (z 1 ^ N) (z 2 ^ N)
        (z 3 ^ N)⁻¹
'SLean.Algebra.Sdecomp' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Pilots.DoubleRoot.exists_normal_coordinate {F : ℂ → ℂ} (hF : AnalyticAt ℂ F 0) (h1 : deriv F 0 = 0)
  (h2 : deriv (deriv F) 0 ≠ 0) :
  ∃ ψ, AnalyticAt ℂ ψ 0 ∧ ψ 0 = 0 ∧ deriv ψ 0 = 1 ∧ ∀ (z : ℂ), F z = F 0 + deriv (deriv F) 0 / 2 * ψ z ^ 2
'SLean.Pilots.DoubleRoot.exists_normal_coordinate' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Pilots.DoubleRoot.exists_companion_germ {F : ℂ → ℂ} (hF : AnalyticAt ℂ F 0) (h1 : deriv F 0 = 0)
  (h2 : deriv (deriv F) 0 ≠ 0) :
  ∃ σ, AnalyticAt ℂ σ 0 ∧ σ 0 = 0 ∧ deriv σ 0 = -1 ∧ ∀ᶠ (z : ℂ) in nhds 0, F (σ z) = F z ∧ (z ≠ 0 → σ z ≠ z)
'SLean.Pilots.DoubleRoot.exists_companion_germ' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.F_analytic_wide : AnalyticOnNhd ℂ SLean.Analytic.F (Metric.ball 0 (1 / 10))
'SLean.Explicit.Sharp.F_analytic_wide' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.eta_parameter_small {z : ℂ} (hz : ‖z‖ ≤ 1 / 10) :
  ‖SLean.Analytic.eta z - SLean.Cert.etaStar‖ ≤ 3 / 1000
'SLean.Explicit.Sharp.eta_parameter_small' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.roots_analytic_disk (k : Fin 4) :
  AnalyticOnNhd ℂ (fun z => SLean.Explicit.roots z k) (Metric.ball 0 (1 / 10))
'SLean.Explicit.Sharp.roots_analytic_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.roots_factor {z : ℂ} (hz : ‖z‖ < 1 / 10) (w : ℂ) :
  SLean.q w (SLean.Analytic.eta z) =
    SLean.Pilots.C3.c4 (SLean.Analytic.eta z) * (w - SLean.Explicit.roots z 0) * (w - SLean.Explicit.roots z 1) *
        (w - SLean.Explicit.roots z 2) *
      (w - SLean.Explicit.roots z 3)
'SLean.Explicit.Sharp.roots_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.sigma_bounds {z : ℂ} (hz : ‖z‖ ≤ 1 / 10) :
  ‖SLean.Explicit.sigma z‖ ≤ 2 * ‖z‖ ∧ ‖z + SLean.Explicit.sigma z‖ ≤ 81 / 10 * ‖z‖ ^ 2
'SLean.Explicit.Sharp.sigma_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.minus_eq_zPlus_sigma {z : ℂ} (hz : ‖z‖ ≤ 1 / 10) :
  SLean.Explicit.minus z = SLean.Analytic.zPlus (SLean.Explicit.sigma z)
'SLean.Explicit.Sharp.minus_eq_zPlus_sigma' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.roots_injective {z : ℂ} (hz : ‖z‖ ≤ SLean.Explicit.Sharp.workRadius) (hne : z ≠ 0) :
  Function.Injective (SLean.Explicit.roots z)
'SLean.Explicit.Sharp.roots_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.roots_work {z : ℂ} (hz : ‖z‖ ≤ SLean.Explicit.Sharp.workRadius) (k : Fin 4) :
  SLean.Explicit.roots z k ≠ 0 ∧
    SLean.q (SLean.Explicit.roots z k) (SLean.Analytic.eta z) = 0 ∧
      SLean.denominator (SLean.Explicit.roots z k) (SLean.Analytic.eta z) ≠ 0
'SLean.Explicit.Sharp.roots_work' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.boundary_work_bounds {z : ℂ} (hz : ‖z‖ ≤ SLean.Explicit.Sharp.workRadius) (k : Fin 4) :
  ‖SLean.Explicit.boundaryB z k‖ ≤ 10 ^ 8 ∧ ‖SLean.Explicit.boundaryW z k‖ ≤ 10 ^ 8
'SLean.Explicit.Sharp.boundary_work_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.varpi_work {z : ℂ} (hz : ‖z‖ ≤ SLean.Explicit.Sharp.workRadius) :
  SLean.Explicit.varpiPlus z ≠ 0 ∧ ‖(SLean.Explicit.varpiPlus z)⁻¹‖ ≤ 1
'SLean.Explicit.Sharp.varpi_work' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.tails_work {z : ℂ} (hz : ‖z‖ ≤ SLean.Explicit.Sharp.workRadius) :
  ‖SLean.Explicit.innerXi z‖ ≤ 1 / 50 ∧ ‖(SLean.Explicit.outerXi z)⁻¹‖ ≤ 1 / 50
'SLean.Explicit.Sharp.tails_work' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.reflection_deriv : deriv SLean.Explicit.reflection 0 = -SLean.Cert.betaStar
'SLean.Explicit.reflection_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.logReflection_deriv : deriv SLean.Explicit.Sharp.logReflection 0 = -SLean.Cert.betaStar
'SLean.Explicit.Sharp.logReflection_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.logReflection_bound {z : ℂ} (hz : ‖z‖ ≤ 1 / 10) : ‖SLean.Explicit.Sharp.logReflection z‖ ≤ 15 * ‖z‖
'SLean.Explicit.Sharp.logReflection_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.logReflection_second_tight {z : ℂ} (hz : ‖z‖ ≤ 1 / 10) :
  ‖SLean.Explicit.Sharp.logReflection z + SLean.Cert.betaStar * z‖ ≤ 32 * ‖z‖ ^ 2
'SLean.Explicit.Sharp.logReflection_second_tight' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.logReflection_third_tight {z : ℂ} (hz : ‖z‖ ≤ 9 / 100) :
  ‖SLean.Explicit.Sharp.logReflection z + SLean.Cert.betaStar * z +
        SLean.Cert.betaStar * ↑SLean.Analytic.companionCoefficient * z ^ 2 / 2‖ ≤
    340 * ‖z‖ ^ 3
'SLean.Explicit.Sharp.logReflection_third_tight' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.sigma_fourth_quotient :
  ∃ G,
    AnalyticOnNhd ℂ G (Metric.ball 0 (1 / 10)) ∧
      (∀ (z : ℂ),
          z + SLean.Explicit.sigma z + ↑SLean.Analytic.companionCoefficient * z ^ 2 +
              ↑SLean.Analytic.companionCoefficient ^ 2 * z ^ 3 =
            z ^ 4 * G z) ∧
        ∀ (z : ℂ), ‖z‖ ≤ 9 / 100 → ‖G z‖ ≤ 1100
'SLean.Explicit.Sharp.sigma_fourth_quotient' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.sigma_fourth_im {z : ℂ} (hz : ‖z‖ ≤ 1 / 100) :
  |(z + SLean.Explicit.sigma z + ↑SLean.Analytic.companionCoefficient * z ^ 2 +
          ↑SLean.Analytic.companionCoefficient ^ 2 * z ^ 3).im| ≤
    5500 * ‖z‖ ^ 3 * |z.im|
'SLean.Explicit.Sharp.sigma_fourth_im' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.F_fourth_quotient_tight :
  ∃ G,
    AnalyticOnNhd ℂ G (Metric.ball 0 (1 / 10)) ∧
      (∀ (z : ℂ),
          SLean.Analytic.F z -
              (↑SLean.Cert.wStar + ↑SLean.Explicit.opticalSecond * z ^ 2 + ↑SLean.Explicit.opticalThird * z ^ 3) =
            z ^ 4 * G z) ∧
        ∀ (z : ℂ), ‖z‖ ≤ 9 / 100 → ‖G z‖ ≤ 13 / 2
'SLean.Explicit.Sharp.F_fourth_quotient_tight' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.F_fourth_im_tight {z : ℂ} (hz : ‖z‖ ≤ 1 / 100) :
  |(SLean.Analytic.F z -
          (↑SLean.Cert.wStar + ↑SLean.Explicit.opticalSecond * z ^ 2 + ↑SLean.Explicit.opticalThird * z ^ 3)).im| ≤
    65 / 2 * ‖z‖ ^ 3 * |z.im|
'SLean.Explicit.Sharp.F_fourth_im_tight' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.power_remainder_im {G : ℂ → ℂ} {M : ℝ} (n : ℕ) (hn : 1 ≤ n) (hM : 0 ≤ M)
  (ha : AnalyticOnNhd ℂ G (Metric.ball 0 (1 / 10))) (hb : ∀ (w : ℂ), ‖w‖ ≤ 9 / 100 → ‖G w‖ ≤ M)
  (hr : ∀ (x : ℝ), |x| ≤ 1 / 100 → (↑x ^ n * G ↑x).im = 0) {z : ℂ} (hz : ‖z‖ ≤ 1 / 100) :
  |(z ^ n * G z).im| ≤ (↑n + 1) * M * ‖z‖ ^ (n - 1) * |z.im|
'SLean.Explicit.Sharp.power_remainder_im' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.companion_bound : ‖↑SLean.Analytic.companionCoefficient‖ ≤ 18 / 25
'SLean.Explicit.Sharp.companion_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.companion_negative : SLean.Analytic.companionCoefficient ≤ -3 / 5
'SLean.Explicit.Sharp.companion_negative' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.beta_box : SLean.Cert.CEnclosed SLean.Cert.betaStar 2 (21 / 10) (-1 / 3) (-3 / 10)
'SLean.Explicit.Sharp.beta_box' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.beta_bound_tight : ‖SLean.Cert.betaStar‖ ≤ 11 / 5
'SLean.Explicit.Sharp.beta_bound_tight' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.normalizedError_bound (N : ℕ) {z : ℂ} (hz : ‖z‖ ≤ SLean.Explicit.Sharp.workRadius)
  (hp : ‖SLean.Analytic.zPlus z ^ N‖ ≤ 10 ^ 8) (hm : ‖SLean.Explicit.minus z ^ N‖ ≤ 10 ^ 8)
  (hmi : ‖(SLean.Explicit.minus z ^ N)⁻¹‖ ≤ 10 ^ 8) : ‖SLean.Explicit.normalizedError N z‖ ≤ 10 ^ 42 * (1 / 50) ^ N
'SLean.Explicit.Sharp.normalizedError_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.geometric_sixth {N : ℕ} (hN : 128 ≤ N) : 10 ^ 42 * (1 / 50) ^ N ≤ 1 / ↑N ^ 6
'SLean.Explicit.Sharp.geometric_sixth' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.quant_error {N : ℕ} (hN : 512 ≤ N) {y : ℂ} (hy : ‖y‖ ≤ 2) :
  ‖SLean.Explicit.normalizedError N (SLean.Analytic.quantXi N y)‖ ≤ 1 / ↑N ^ 6
'SLean.Explicit.Sharp.quant_error' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.quant_reflection_inv {N : ℕ} (hN : 512 ≤ N) {y : ℂ} (hy : ‖y‖ ≤ 2) :
  ‖(SLean.Explicit.reflection (SLean.Analytic.quantXi N y))⁻¹‖ ≤ 2
'SLean.Explicit.Sharp.quant_reflection_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.errorLog_bound {N : ℕ} (hN : 512 ≤ N) {y : ℂ} (hy : ‖y‖ ≤ 2) :
  ‖SLean.Explicit.Sharp.errorLog N (SLean.Analytic.quantXi N y)‖ ≤ 4 / ↑N ^ 6
'SLean.Explicit.Sharp.errorLog_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.analytic_fixed_point {T : ℂ → ℂ} (ha : AnalyticOnNhd ℂ T (Metric.ball 0 2))
  (hb : ∀ (y : ℂ), ‖y‖ < 2 → ‖T y‖ ≤ 1 / 3) : ∃! y, ‖y‖ < 1 / 2 ∧ T y = y
'SLean.Explicit.Sharp.analytic_fixed_point' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.quantMap_analytic {N : ℕ} (hN : 512 ≤ N) :
  AnalyticOnNhd ℂ (SLean.Explicit.Sharp.quantMap N) (Metric.ball 0 2)
'SLean.Explicit.Sharp.quantMap_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.quantMap_bound {N : ℕ} (hN : 512 ≤ N) {y : ℂ} (hy : ‖y‖ ≤ 2) :
  ‖SLean.Explicit.Sharp.quantMap N y‖ ≤ 147 / ↑N
'SLean.Explicit.Sharp.quantMap_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.quantMap_fixed_zero {N : ℕ} (hN : 512 ≤ N) {y : ℂ} (hy : ‖y‖ ≤ 2)
  (hfix : SLean.Explicit.Sharp.quantMap N y = y) :
  SLean.Explicit.normalizedDeterminant N (SLean.Analytic.quantXi N y) = 0
'SLean.Explicit.Sharp.quantMap_fixed_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.quantized_zero_exists {N : ℕ} (hN : 512 ≤ N) :
  ∃ y,
    ‖y‖ < 1 / 2 ∧
      SLean.Explicit.Sharp.quantMap N y = y ∧
        SLean.Explicit.normalizedDeterminant N (SLean.Analytic.quantXi N y) = 0 ∧ ‖y‖ ≤ 147 / ↑N
'SLean.Explicit.Sharp.quantized_zero_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.fixed_scaled_bound {N : ℕ} (hN : 512 ≤ N) {y : ℂ} (hy : ‖y‖ ≤ 1 / 2)
  (hf : SLean.Explicit.Sharp.quantMap N y = y) {R : ℝ} (hR : 0 ≤ R) (hq : ‖SLean.Analytic.quantXi N y‖ ≤ R / ↑N) :
  ↑N * ‖y‖ ≤
    (18 / 25 * R ^ 2 + 11 / 5 * R) / 2 + (13 / 25 * R ^ 3 + 4 / 5 * R ^ 2) / (2 * ↑N) +
        (1100 * R ^ 4 + 2200 * R ^ 3) / (2 * ↑N ^ 2) +
      2 / ↑N ^ 5
'SLean.Explicit.Sharp.fixed_scaled_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.fixed_bootstrap {N : ℕ} (hN : 512 ≤ N) {y : ℂ} (hy : ‖y‖ ≤ 1 / 2)
  (hf : SLean.Explicit.Sharp.quantMap N y = y) : ‖y‖ ≤ 8 / ↑N ∧ ‖SLean.Analytic.quantXi N y‖ ≤ 16 / 5 / ↑N
'SLean.Explicit.Sharp.fixed_bootstrap' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.scaled_X_box_512 {N : ℕ} (hN : 512 ≤ N) {y : ℂ} (hy : ‖y‖ ≤ 1 / 2)
  (hf : SLean.Explicit.Sharp.quantMap N y = y) :
  SLean.Cert.Enclosed (↑N * (SLean.Analytic.quantXi N y).re) (25 / 8) (79 / 25)
'SLean.Explicit.Sharp.scaled_X_box_512' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.scaled_V_bootstrap {N : ℕ} (hN : 512 ≤ N) {y : ℂ} (hy : ‖y‖ ≤ 1 / 2)
  (hf : SLean.Explicit.Sharp.quantMap N y = y) :
  SLean.Cert.Enclosed (↑N ^ 2 * (SLean.Analytic.quantXi N y).im) 3 (17 / 5)
'SLean.Explicit.Sharp.scaled_V_bootstrap' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.fixed_real_upper {N : ℕ} (hN : 512 ≤ N) {y : ℂ} (hy : ‖y‖ ≤ 1 / 2)
  (hf : SLean.Explicit.Sharp.quantMap N y = y) : ↑N * y.re ≤ 5
'SLean.Explicit.Sharp.fixed_real_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.scaled_quant_error_tight {N : ℕ} (hN : 512 ≤ N) {y : ℂ} (hy : ‖y‖ ≤ 1 / 2)
  (hf : SLean.Explicit.Sharp.quantMap N y = y) {K : ℝ} (hK : 0 ≤ K)
  (hL0 : ‖SLean.Explicit.Sharp.logRemainder (SLean.Analytic.quantXi N y)‖ ≤ K * ‖SLean.Analytic.quantXi N y‖ ^ 3) :
  have z := SLean.Analytic.quantXi N y;
  have X := ↑N * z.re;
  have V := ↑N ^ 2 * z.im;
  |SLean.Explicit.Sharp.scaledA (1 / ↑N) X V * V - SLean.Explicit.Sharp.scaledB (1 / ↑N) X V| ≤
    5500 * (16 / 5) ^ 3 * (17 / 5) / ↑N ^ 3 + K * (16 / 5) ^ 3 / ↑N ^ 2 + 4 / ↑N ^ 5
'SLean.Explicit.Sharp.scaled_quant_error_tight' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.scaled_optical_error_tight {N : ℕ} (hN : 512 ≤ N) {y : ℂ} (hy : ‖y‖ ≤ 1 / 2)
  (hf : SLean.Explicit.Sharp.quantMap N y = y) {C : ℝ} (hC : 0 ≤ C)
  (hF :
    |(SLean.Explicit.Sharp.opticalRemainder (SLean.Analytic.quantXi N y)).im| ≤
      C * ‖SLean.Analytic.quantXi N y‖ ^ 3 * |(SLean.Analytic.quantXi N y).im|) :
  have z := SLean.Analytic.quantXi N y;
  |420 * ↑N ^ 3 * (SLean.Analytic.F z).im - SLean.Explicit.Sharp.scaledOptical (1 / ↑N) (↑N * z.re) (↑N ^ 2 * z.im)| ≤
    420 * C * (16 / 5) ^ 3 * (17 / 5) / ↑N ^ 2
'SLean.Explicit.Sharp.scaled_optical_error_tight' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.horner_upper_512 {t d V : ℝ} (ht : SLean.Cert.Enclosed t 0 (1 / 512))
  (hd : SLean.Cert.Enclosed d (-8) 5) (hV : SLean.Cert.Enclosed V 0 (17 / 5)) :
  0 ≤ SLean.Explicit.Sharp.scaledUpper 340 (65 / 2) t (Real.pi + d * t) V
'SLean.Explicit.Sharp.horner_upper_512' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.scaled_upper_imp {K C t X V D : ℝ} (ha : 0 < SLean.Explicit.Sharp.scaledA t X V)
  (hp : 0 ≤ 420 * SLean.Explicit.opticalSecond * SLean.Explicit.Sharp.scaledP t X V)
  (hq :
    |SLean.Explicit.Sharp.scaledA t X V * V - SLean.Explicit.Sharp.scaledB t X V| ≤
      SLean.Explicit.Sharp.scaledError K t)
  (hF : |D - SLean.Explicit.Sharp.scaledOptical t X V| ≤ SLean.Explicit.Sharp.scaledFError C t)
  (hupper : 0 ≤ SLean.Explicit.Sharp.scaledUpper K C t X V) : D ≤ 1600
'SLean.Explicit.Sharp.scaled_upper_imp' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.damping_bound_512 {N : ℕ} (hN : 512 ≤ N) {y : ℂ} (hy : ‖y‖ ≤ 1 / 2)
  (hf : SLean.Explicit.Sharp.quantMap N y = y) :
  0 < 420 * ↑N ^ 3 * (SLean.Analytic.F (SLean.Analytic.quantXi N y)).im ∧
    420 * ↑N ^ 3 * (SLean.Analytic.F (SLean.Analytic.quantXi N y)).im ≤ 1600
'SLean.Explicit.Sharp.damping_bound_512' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Hermite.nodal_values (i : Fin 4) :
  (SLean.Hermite.basis i 0 = if i = 0 then 1 else 0) ∧
    (SLean.Hermite.dBasis i 0 = if i = 1 then 1 else 0) ∧
      (SLean.Hermite.basis i 1 = if i = 2 then 1 else 0) ∧ SLean.Hermite.dBasis i 1 = if i = 3 then 1 else 0
'SLean.Hermite.nodal_values' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Hermite.reference_mass (i k : Fin 4) :
  ∫ (y : ℝ) in 0..1, SLean.Hermite.basis k y * SLean.Hermite.basis i y = (SLean.elementM i k).re / 420
'SLean.Hermite.reference_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Hermite.physical_mass (a h : ℝ) (hh : h ≠ 0) (i k : Fin 4) :
  ∫ (x : ℝ) in a..a + h, SLean.Hermite.physicalBasis a h k x * SLean.Hermite.physicalBasis a h i x =
    h / 420 * (SLean.elementM i k).re
'SLean.Hermite.physical_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Hermite.physical_stiffness (a h : ℝ) (hh : h ≠ 0) (i k : Fin 4) :
  ∫ (x : ℝ) in a..a + h,
      deriv (deriv (SLean.Hermite.physicalBasis a h k)) x * deriv (SLean.Hermite.physicalBasis a h i) x =
    1 / h ^ 2 * (SLean.elementK i k).re
'SLean.Hermite.physical_stiffness' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Hermite.physicalM_eq (a h : ℝ) (hh : h ≠ 0) : SLean.Hermite.physicalM a h = (↑h / 420) • SLean.elementM
'SLean.Hermite.physicalM_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Hermite.physicalK_eq (a h : ℝ) (hh : h ≠ 0) : SLean.Hermite.physicalK a h = (1 / ↑h ^ 2) • SLean.elementK
'SLean.Hermite.physicalK_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Algebra.symbolK_exp (θ : ℂ) : SLean.symbolK (Complex.exp (θ * Complex.I)) = SLean.blochK θ
'SLean.Algebra.symbolK_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Algebra.symbolM_exp (θ : ℂ) : SLean.symbolM (Complex.exp (θ * Complex.I)) = SLean.blochM θ
'SLean.Algebra.symbolM_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Algebra.bloch_dispersion (θ ω : ℂ) : (SLean.blochK θ - (Complex.I * ω) • SLean.blochM θ).det = -4 * SLean.P θ ω
'SLean.Algebra.bloch_dispersion' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Algebra.q_exp_dispersion (θ ω : ℂ) :
  SLean.q (Complex.exp (θ * Complex.I)) (Complex.I * ω) = -4 * Complex.exp (2 * θ * Complex.I) * SLean.P θ ω
'SLean.Algebra.q_exp_dispersion' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Bridge.inverse_inequality_squared {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (v : SLean.Vector N) :
  ∫ (t : ℝ) in 0..↑N * h, ‖deriv (deriv (SLean.Bridge.spline h v)) t‖ ^ 2 ≤
    (8 / h) ^ 2 * ∫ (t : ℝ) in 0..↑N * h, ‖deriv (SLean.Bridge.spline h v) t‖ ^ 2
'SLean.Bridge.inverse_inequality_squared' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.CoreStatement.space_characterization {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (f : ↑(Set.Icc 0 (↑N * h)) → ℂ) :
  f ∈ SLean.Bridge.Xh N h ↔
    ∃ g,
      (∀ (t : ↑(Set.Icc 0 (↑N * h))), g ↑t = f t) ∧
        Differentiable ℝ g ∧
          Continuous (deriv g) ∧ SLean.Bridge.PiecewiseCubic N h g ∧ g 0 = 0 ∧ g (↑N * h) = 0 ∧ deriv g (↑N * h) = 0
'SLean.CoreStatement.space_characterization' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.CoreStatement.norm_identification {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (f : ↥(SLean.CoreStatement.X_h N h)) :
  SLean.CoreStatement.norm₂ hN h hh f =
      √(∫ (x : ℝ) in 0..↑N * h, ‖SLean.CoreStatement.representative hN h hh f x‖ ^ 2) ∧
    SLean.CoreStatement.derivativeSq hN h hh f =
      ∫ (x : ℝ) in 0..↑N * h, ‖deriv (SLean.CoreStatement.representative hN h hh f) x‖ ^ 2
'SLean.CoreStatement.norm_identification' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.CoreStatement.weak_form {N : ℕ} (hN : 0 < N) (h : ℝ) (hh : 0 < h) (f g : ↥(SLean.CoreStatement.X_h N h)) :
  ∫ (x : ℝ) in 0..↑N * h,
      SLean.CoreStatement.representative hN h hh ((SLean.CoreStatement.A_h hN h hh) f) x *
        star (SLean.CoreStatement.representative hN h hh g x) =
    ∫ (x : ℝ) in 0..↑N * h,
      deriv (deriv (SLean.CoreStatement.representative hN h hh f)) x *
        star (deriv (SLean.CoreStatement.representative hN h hh g) x)
'SLean.CoreStatement.weak_form' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Algebra.Sexp {N : ℕ} (hN : 0 < N) (η : ℂ) :
  SLean.IsEigenvalue N η ↔ ∃ u w, SLean.NonzeroNodes N u w ∧ SLean.RecurrenceSolution N η u w
'SLean.Algebra.Sexp' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Analytic.analytic_implicit_root {H : ℂ × ℂ → ℂ} {p z d : ℂ} (hH : AnalyticAt ℂ H (p, z)) (h0 : H (p, z) = 0)
  (hd : HasDerivAt (fun w => H (p, w)) d z) (hd0 : d ≠ 0) :
  ∃ g, AnalyticAt ℂ g p ∧ g p = z ∧ ∀ᶠ (t : ℂ) in nhds p, H (t, g t) = 0
'SLean.Analytic.analytic_implicit_root' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.inner_analytic {η : ℂ} (hη : ‖η - SLean.Cert.etaStar‖ < 1 / 100) : AnalyticAt ℂ SLean.Explicit.inner η
'SLean.Explicit.inner_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.outer_analytic {η : ℂ} (hη : ‖η - SLean.Cert.etaStar‖ < 1 / 100) : AnalyticAt ℂ SLean.Explicit.outer η
'SLean.Explicit.outer_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.minus_agrees : SLean.Explicit.minus =ᶠ[nhds 0] SLean.Analytic.zMinus
'SLean.Explicit.minus_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.optical_domain {z : ℂ} (hz : ‖z‖ ≤ 1 / 10) :
  290 ≤ (SLean.Analytic.a (↑SLean.Cert.thetaStar + z)).re ∧
    5000 ≤ (SLean.Analytic.delta (↑SLean.Cert.thetaStar + z)).re ∧
      65 ≤
        ‖SLean.Analytic.a (↑SLean.Cert.thetaStar + z) * (SLean.Analytic.F z + ↑SLean.Cert.wStar) +
            SLean.Analytic.b (↑SLean.Cert.thetaStar + z)‖
'SLean.Explicit.Sharp.optical_domain' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.productRatio_bound {z : ℂ} (hz : ‖z‖ ≤ 1 / 10) :
  ‖SLean.Explicit.Sharp.productRatio z - 1‖ ≤ 27 / 5 * ‖z‖ ^ 2
'SLean.Explicit.Sharp.productRatio_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.phaseCorrection_bound {z : ℂ} (hz : ‖z‖ ≤ 1 / 10) :
  ‖SLean.Explicit.Sharp.phaseCorrection z‖ ≤ 81 / 10 * ‖z‖ ^ 2
'SLean.Explicit.Sharp.phaseCorrection_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.normalized_decomposition (N : ℕ) {z : ℂ} (hz : ‖z‖ ≤ SLean.Explicit.Sharp.workRadius) :
  SLean.Explicit.normalizedDeterminant N z =
    SLean.Explicit.boundaryDeterminant N z / (SLean.Explicit.varpiPlus z * SLean.Explicit.minus z ^ N)
'SLean.Explicit.Sharp.normalized_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.quant_norm {N : ℕ} (hN : 0 < N) {y : ℂ} (hy : ‖y‖ ≤ 2) :
  ‖SLean.Analytic.quantXi N y‖ ≤ 103 / 20 / ↑N
'SLean.Explicit.Sharp.quant_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.quant_in_work {N : ℕ} (hN : 512 ≤ N) {y : ℂ} (hy : ‖y‖ ≤ 2) :
  ‖SLean.Analytic.quantXi N y‖ < SLean.Explicit.Sharp.workRadius
'SLean.Explicit.Sharp.quant_in_work' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.quant_powers {N : ℕ} (hN : 512 ≤ N) {y : ℂ} (hy : ‖y‖ ≤ 2) :
  ‖SLean.Analytic.zPlus (SLean.Analytic.quantXi N y) ^ N‖ ≤ 10 ^ 8 ∧
    ‖SLean.Explicit.minus (SLean.Analytic.quantXi N y) ^ N‖ ≤ 10 ^ 8 ∧
      ‖(SLean.Explicit.minus (SLean.Analytic.quantXi N y) ^ N)⁻¹‖ ≤ 10 ^ 8
'SLean.Explicit.Sharp.quant_powers' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.scaled_quant_identity {N : ℕ} (hN : 0 < N) {y : ℂ} (hf : SLean.Explicit.Sharp.quantMap N y = y) :
  have z := SLean.Analytic.quantXi N y;
  have X := ↑N * z.re;
  have V := ↑N ^ 2 * z.im;
  SLean.Explicit.Sharp.scaledA (1 / ↑N) X V * V - SLean.Explicit.Sharp.scaledB (1 / ↑N) X V =
    ↑N ^ 2 * (SLean.Explicit.Sharp.sigmaRemainder z).im - ↑N * (SLean.Explicit.Sharp.logRemainder z).re -
      ↑N * (SLean.Explicit.Sharp.errorLog N z).re
'SLean.Explicit.Sharp.scaled_quant_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.scaled_optical_identity {N : ℕ} (hN : 0 < N) (z : ℂ) :
  420 * ↑N ^ 3 * (SLean.Analytic.F z).im - SLean.Explicit.Sharp.scaledOptical (1 / ↑N) (↑N * z.re) (↑N ^ 2 * z.im) =
    420 * ↑N ^ 3 * (SLean.Explicit.Sharp.opticalRemainder z).im
'SLean.Explicit.Sharp.scaled_optical_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.scaled_quant_box_512 {t X V : ℝ} (ht : SLean.Cert.Enclosed t 0 (1 / 512))
  (hX : SLean.Cert.Enclosed X (25 / 8) (79 / 25)) (hV : SLean.Cert.Enclosed V (-8) 8) :
  SLean.Cert.Enclosed (SLean.Explicit.Sharp.scaledA t X V) (199 / 100) (201 / 100) ∧
    SLean.Cert.Enclosed (SLean.Explicit.Sharp.scaledB t X V) (159 / 25) (647 / 100)
'SLean.Explicit.Sharp.scaled_quant_box_512' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.scaledP_box {t X V : ℝ} (ht : SLean.Cert.Enclosed t 0 (1 / 512))
  (hX : SLean.Cert.Enclosed X (25 / 8) (79 / 25)) (hV : SLean.Cert.Enclosed V 3 (17 / 5)) :
  SLean.Cert.Enclosed (SLean.Explicit.Sharp.scaledP t X V) 6 7
'SLean.Explicit.Sharp.scaledP_box' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.frequency_bound {N : ℕ} (hN : 512 ≤ N) {y : ℂ} (hy : ‖y‖ ≤ 1 / 2) :
  100 ≤ 420 * |(SLean.Analytic.eta (SLean.Analytic.quantXi N y)).im|
'SLean.Explicit.Sharp.frequency_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.parameter_bounds_512 {N : ℕ} (hN : 512 ≤ N) {y : ℂ} (hy : ‖y‖ ≤ 1 / 2)
  (hf : SLean.Explicit.Sharp.quantMap N y = y) :
  100 ≤ 420 * |(SLean.Analytic.eta (SLean.Analytic.quantXi N y)).im| ∧
    0 < -420 * ↑N ^ 3 * (SLean.Analytic.eta (SLean.Analytic.quantXi N y)).re ∧
      -420 * ↑N ^ 3 * (SLean.Analytic.eta (SLean.Analytic.quantXi N y)).re ≤ 1600
'SLean.Explicit.Sharp.parameter_bounds_512' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.ySequence_spec {N : ℕ} (hN : 512 ≤ N) :
  ‖SLean.Explicit.Sharp.ySequence N‖ < 1 / 2 ∧
    SLean.Explicit.Sharp.quantMap N (SLean.Explicit.Sharp.ySequence N) = SLean.Explicit.Sharp.ySequence N ∧
      SLean.Explicit.normalizedDeterminant N (SLean.Explicit.Sharp.xiSequence N) = 0 ∧
        ‖SLean.Explicit.Sharp.ySequence N‖ ≤ 147 / ↑N
'SLean.Explicit.Sharp.ySequence_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.Sharp.optical_third_factor :
  SLean.Explicit.opticalThird = SLean.Explicit.opticalSecond * SLean.Analytic.companionCoefficient
'SLean.Explicit.Sharp.optical_third_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Analytic.F (ξ : ℂ) : ℂ
'SLean.Analytic.F' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Analytic.sigma : ℂ → ℂ
'SLean.Analytic.sigma' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.sigma (z : ℂ) : ℂ
'SLean.Explicit.sigma' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Analytic.companionCoefficient : ℝ
'SLean.Analytic.companionCoefficient' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.opticalSecond : ℝ
'SLean.Explicit.opticalSecond' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.opticalThird : ℝ
'SLean.Explicit.opticalThird' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.varpiPlus_agrees : SLean.Explicit.varpiPlus =ᶠ[nhds 0] SLean.Analytic.varpiPlus
'SLean.Explicit.varpiPlus_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
SLean.Explicit.varpiMinus_agrees : SLean.Explicit.varpiMinus =ᶠ[nhds 0] SLean.Analytic.varpiMinus
'SLean.Explicit.varpiMinus_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/lean/logs/closing_20261101/s1-declaration-map.json <==
{
  "source_sha256": "7022D588417B5244C7E35A6820BE6CAE8257A890621EF5D260DE30FEAC01EBC8",
  "unique_declarations": 110,
  "mappings": [
    {
      "name": "SLean.Explicit.Sharp.spectral_top_explicit_512",
      "path": "SLean/Explicit/Sharp/Statement512.lean",
      "draft_line": 11,
      "actual_line": 11,
      "section": "Theorem 1: explicit eigenfunction and three bounds",
      "label": "thm:top"
    },
    {
      "name": "SLean.Explicit.Sharp.spectral_top_explicit",
      "path": "SLean/Explicit/Sharp/Statement.lean",
      "draft_line": 11,
      "actual_line": 11,
      "section": "Theorem 1: explicit eigenfunction and three bounds",
      "label": "thm:top"
    },
    {
      "name": "SLean.CoreStatement.resolvent_failure",
      "path": "SLean/CoreStatement.lean",
      "draft_line": 106,
      "actual_line": 107,
      "section": "Corollary 2: three regularity failures",
      "label": "cor:failures"
    },
    {
      "name": "SLean.CoreStatement.crandall_pazy_failure",
      "path": "SLean/CoreStatement.lean",
      "draft_line": 111,
      "actual_line": 112,
      "section": "Corollary 2: three regularity failures",
      "label": "cor:failures"
    },
    {
      "name": "SLean.CoreStatement.finite_time_lower",
      "path": "SLean/CoreStatement.lean",
      "draft_line": 119,
      "actual_line": 120,
      "section": "Corollary 2: three regularity failures",
      "label": "cor:failures"
    },
    {
      "name": "SLean.CoreStatement.kato_failure_real",
      "path": "SLean/CoreStatement.lean",
      "draft_line": 128,
      "actual_line": 129,
      "section": "Corollary 2: three regularity failures",
      "label": "cor:failures"
    },
    {
      "name": "SLean.Cert.optical_branch_properties",
      "path": "SLean/Cert/OpticalGlobal.lean",
      "draft_line": 56,
      "actual_line": 56,
      "section": "Lemma 3: zero group velocity",
      "label": "lem:zgv"
    },
    {
      "name": "SLean.Cert.critical_endpoint_signs",
      "path": "SLean/Cert/Data.lean",
      "draft_line": 36,
      "actual_line": 36,
      "section": "Lemma 4: polynomial construction",
      "label": "lem:stationary"
    },
    {
      "name": "SLean.Cert.exists_critical_c",
      "path": "SLean/Cert/Data.lean",
      "draft_line": 39,
      "actual_line": 39,
      "section": "Lemma 4: polynomial construction",
      "label": "lem:stationary"
    },
    {
      "name": "SLean.Cert.stationary_elimination",
      "path": "SLean/Cert/Data.lean",
      "draft_line": 87,
      "actual_line": 87,
      "section": "Lemma 4: polynomial construction",
      "label": "lem:stationary"
    },
    {
      "name": "SLean.Cert.stationary_relation",
      "path": "SLean/Cert/Data.lean",
      "draft_line": 100,
      "actual_line": 100,
      "section": "Lemma 4: polynomial construction",
      "label": "lem:stationary"
    },
    {
      "name": "SLean.Cert.optical_thetaStar",
      "path": "SLean/Cert/Stationary.lean",
      "draft_line": 62,
      "actual_line": 62,
      "section": "Lemma 4: polynomial construction",
      "label": "lem:stationary"
    },
    {
      "name": "SLean.Cert.optical_stationary",
      "path": "SLean/Cert/OpticalDerivatives.lean",
      "draft_line": 98,
      "actual_line": 98,
      "section": "Lemma 4: polynomial construction",
      "label": "lem:stationary"
    },
    {
      "name": "SLean.Cert.certificate_C1",
      "path": "SLean/Cert/Certificates.lean",
      "draft_line": 14,
      "actual_line": 14,
      "section": "Lemma 5: certificates C1-C5",
      "label": "lem:cert"
    },
    {
      "name": "SLean.Cert.certificate_C2",
      "path": "SLean/Cert/Multiplicity.lean",
      "draft_line": 35,
      "actual_line": 35,
      "section": "Lemma 5: certificates C1-C5",
      "label": "lem:cert"
    },
    {
      "name": "SLean.Cert.certificate_C3",
      "path": "SLean/Cert/Certificates.lean",
      "draft_line": 22,
      "actual_line": 22,
      "section": "Lemma 5: certificates C1-C5",
      "label": "lem:cert"
    },
    {
      "name": "SLean.Cert.certificate_C4",
      "path": "SLean/Cert/Certificates.lean",
      "draft_line": 31,
      "actual_line": 31,
      "section": "Lemma 5: certificates C1-C5",
      "label": "lem:cert"
    },
    {
      "name": "SLean.Cert.certificate_C5",
      "path": "SLean/Cert/Certificates.lean",
      "draft_line": 47,
      "actual_line": 47,
      "section": "Lemma 5: certificates C1-C5",
      "label": "lem:cert"
    },
    {
      "name": "SLean.Cert.wStar_bounds",
      "path": "SLean/Cert/Stationary.lean",
      "draft_line": 26,
      "actual_line": 26,
      "section": "Lemma 5: certificates C1-C5",
      "label": "lem:cert"
    },
    {
      "name": "SLean.Cert.optical_curvature_bounds",
      "path": "SLean/Cert/OpticalDerivatives.lean",
      "draft_line": 144,
      "actual_line": 144,
      "section": "Lemma 5: certificates C1-C5",
      "label": "lem:cert"
    },
    {
      "name": "SLean.Cert.boundary_data_bounds",
      "path": "SLean/Cert/BoundaryBounds.lean",
      "draft_line": 9,
      "actual_line": 9,
      "section": "Lemma 5: certificates C1-C5",
      "label": "lem:cert"
    },
    {
      "name": "SLean.Cert.t1_constant_margins",
      "path": "SLean/Cert/Certificates.lean",
      "draft_line": 87,
      "actual_line": 87,
      "section": "Lemma 5: certificates C1-C5",
      "label": "lem:cert"
    },
    {
      "name": "SLean.Algebra.symbol_kernel",
      "path": "SLean/Algebra/Symbol.lean",
      "draft_line": 93,
      "actual_line": 93,
      "section": "Lemma 6: exponential modes",
      "label": "lem:exp"
    },
    {
      "name": "SLean.Algebra.exact_mode_value",
      "path": "SLean/Algebra/Symbol.lean",
      "draft_line": 131,
      "actual_line": 131,
      "section": "Lemma 6: exponential modes",
      "label": "lem:exp"
    },
    {
      "name": "SLean.Algebra.exact_mode_slope",
      "path": "SLean/Algebra/Symbol.lean",
      "draft_line": 138,
      "actual_line": 138,
      "section": "Lemma 6: exponential modes",
      "label": "lem:exp"
    },
    {
      "name": "SLean.Algebra.mode_left",
      "path": "SLean/Algebra/Symbol.lean",
      "draft_line": 145,
      "actual_line": 145,
      "section": "Lemma 6: exponential modes",
      "label": "lem:exp"
    },
    {
      "name": "SLean.Algebra.Sdet",
      "path": "SLean/Algebra/Determinant.lean",
      "draft_line": 36,
      "actual_line": 36,
      "section": "Lemma 7: determinant criterion",
      "label": "lem:det"
    },
    {
      "name": "SLean.Bridge.matrix_eigenpair_function_equivalence",
      "path": "SLean/Bridge/Galerkin.lean",
      "draft_line": 71,
      "actual_line": 71,
      "section": "Lemma 7: determinant criterion",
      "label": "lem:det"
    },
    {
      "name": "SLean.Algebra.Sdecomp",
      "path": "SLean/Algebra/Decomposition.lean",
      "draft_line": 52,
      "actual_line": 52,
      "section": "Lemma 8: exact determinant decomposition",
      "label": "lem:decomp"
    },
    {
      "name": "SLean.Pilots.DoubleRoot.exists_normal_coordinate",
      "path": "SLean/Pilots/DoubleRoot.lean",
      "draft_line": 21,
      "actual_line": 21,
      "section": "Lemma 9: local normal form",
      "label": "lem:normal"
    },
    {
      "name": "SLean.Pilots.DoubleRoot.exists_companion_germ",
      "path": "SLean/Pilots/DoubleRoot.lean",
      "draft_line": 66,
      "actual_line": 66,
      "section": "Lemma 9: local normal form",
      "label": "lem:normal"
    },
    {
      "name": "SLean.Explicit.Sharp.F_analytic_wide",
      "path": "SLean/Explicit/Sharp/OpticalDomain.lean",
      "draft_line": 64,
      "actual_line": 64,
      "section": "Lemma 10: explicit analytic domains",
      "label": "lem:domain"
    },
    {
      "name": "SLean.Explicit.Sharp.eta_parameter_small",
      "path": "SLean/Explicit/Sharp/WideBranches.lean",
      "draft_line": 12,
      "actual_line": 12,
      "section": "Lemma 10: explicit analytic domains",
      "label": "lem:domain"
    },
    {
      "name": "SLean.Explicit.Sharp.roots_analytic_disk",
      "path": "SLean/Explicit/Sharp/WideBranches.lean",
      "draft_line": 71,
      "actual_line": 71,
      "section": "Lemma 10: explicit analytic domains",
      "label": "lem:domain"
    },
    {
      "name": "SLean.Explicit.Sharp.roots_factor",
      "path": "SLean/Explicit/Sharp/WideBranches.lean",
      "draft_line": 90,
      "actual_line": 90,
      "section": "Lemma 10: explicit analytic domains",
      "label": "lem:domain"
    },
    {
      "name": "SLean.Explicit.Sharp.sigma_bounds",
      "path": "SLean/Explicit/Sharp/CompanionBounds.lean",
      "draft_line": 81,
      "actual_line": 81,
      "section": "Lemma 10: explicit analytic domains",
      "label": "lem:domain"
    },
    {
      "name": "SLean.Explicit.Sharp.minus_eq_zPlus_sigma",
      "path": "SLean/Explicit/Sharp/UniformData.lean",
      "draft_line": 57,
      "actual_line": 57,
      "section": "Lemma 10: explicit analytic domains",
      "label": "lem:domain"
    },
    {
      "name": "SLean.Explicit.Sharp.roots_injective",
      "path": "SLean/Explicit/Sharp/RootDistinct.lean",
      "draft_line": 36,
      "actual_line": 36,
      "section": "Lemma 10: explicit analytic domains",
      "label": "lem:domain"
    },
    {
      "name": "SLean.Explicit.Sharp.roots_work",
      "path": "SLean/Explicit/Sharp/UniformData.lean",
      "draft_line": 16,
      "actual_line": 16,
      "section": "Lemma 10: explicit analytic domains",
      "label": "lem:domain"
    },
    {
      "name": "SLean.Explicit.Sharp.boundary_work_bounds",
      "path": "SLean/Explicit/Sharp/UniformData.lean",
      "draft_line": 33,
      "actual_line": 33,
      "section": "Lemma 10: explicit analytic domains",
      "label": "lem:domain"
    },
    {
      "name": "SLean.Explicit.Sharp.varpi_work",
      "path": "SLean/Explicit/Sharp/UniformData.lean",
      "draft_line": 44,
      "actual_line": 44,
      "section": "Lemma 10: explicit analytic domains",
      "label": "lem:domain"
    },
    {
      "name": "SLean.Explicit.Sharp.tails_work",
      "path": "SLean/Explicit/Sharp/UniformData.lean",
      "draft_line": 50,
      "actual_line": 50,
      "section": "Lemma 10: explicit analytic domains",
      "label": "lem:domain"
    },
    {
      "name": "SLean.Explicit.reflection_deriv",
      "path": "SLean/Explicit/UniformData.lean",
      "draft_line": 18,
      "actual_line": 18,
      "section": "Lemma 11: reflection derivative and remainders",
      "label": "lem:refl"
    },
    {
      "name": "SLean.Explicit.Sharp.logReflection_deriv",
      "path": "SLean/Explicit/Sharp/ReflectionLog.lean",
      "draft_line": 114,
      "actual_line": 114,
      "section": "Lemma 11: reflection derivative and remainders",
      "label": "lem:refl"
    },
    {
      "name": "SLean.Explicit.Sharp.logReflection_bound",
      "path": "SLean/Explicit/Sharp/BoundaryLog.lean",
      "draft_line": 79,
      "actual_line": 79,
      "section": "Lemma 11: reflection derivative and remainders",
      "label": "lem:refl"
    },
    {
      "name": "SLean.Explicit.Sharp.logReflection_second_tight",
      "path": "SLean/Explicit/Sharp/ReflectionRemainder.lean",
      "draft_line": 134,
      "actual_line": 134,
      "section": "Lemma 11: reflection derivative and remainders",
      "label": "lem:refl"
    },
    {
      "name": "SLean.Explicit.Sharp.logReflection_third_tight",
      "path": "SLean/Explicit/Sharp/ReflectionRemainder.lean",
      "draft_line": 167,
      "actual_line": 167,
      "section": "Lemma 11: reflection derivative and remainders",
      "label": "lem:refl"
    },
    {
      "name": "SLean.Explicit.Sharp.sigma_fourth_quotient",
      "path": "SLean/Explicit/Sharp/CompanionInvolution.lean",
      "draft_line": 66,
      "actual_line": 66,
      "section": "Lemma 12: fourth-order and imaginary remainders",
      "label": "lem:fourth"
    },
    {
      "name": "SLean.Explicit.Sharp.sigma_fourth_im",
      "path": "SLean/Explicit/Sharp/ImaginaryRemainder.lean",
      "draft_line": 65,
      "actual_line": 65,
      "section": "Lemma 12: fourth-order and imaginary remainders",
      "label": "lem:fourth"
    },
    {
      "name": "SLean.Explicit.Sharp.F_fourth_quotient_tight",
      "path": "SLean/Explicit/Sharp/OpticalRemainderTight.lean",
      "draft_line": 13,
      "actual_line": 13,
      "section": "Lemma 12: fourth-order and imaginary remainders",
      "label": "lem:fourth"
    },
    {
      "name": "SLean.Explicit.Sharp.F_fourth_im_tight",
      "path": "SLean/Explicit/Sharp/OpticalRemainderTight.lean",
      "draft_line": 40,
      "actual_line": 40,
      "section": "Lemma 12: fourth-order and imaginary remainders",
      "label": "lem:fourth"
    },
    {
      "name": "SLean.Explicit.Sharp.power_remainder_im",
      "path": "SLean/Explicit/Sharp/ImaginaryRemainder.lean",
      "draft_line": 12,
      "actual_line": 12,
      "section": "Lemma 12: fourth-order and imaginary remainders",
      "label": "lem:fourth"
    },
    {
      "name": "SLean.Explicit.Sharp.companion_bound",
      "path": "SLean/Explicit/Sharp/Coefficients.lean",
      "draft_line": 39,
      "actual_line": 39,
      "section": "Lemma 12: fourth-order and imaginary remainders",
      "label": "lem:fourth"
    },
    {
      "name": "SLean.Explicit.Sharp.companion_negative",
      "path": "SLean/Explicit/Sharp/CoefficientSigns.lean",
      "draft_line": 44,
      "actual_line": 44,
      "section": "Lemma 12: fourth-order and imaginary remainders",
      "label": "lem:fourth"
    },
    {
      "name": "SLean.Explicit.Sharp.beta_box",
      "path": "SLean/Explicit/Sharp/BetaBox.lean",
      "draft_line": 14,
      "actual_line": 14,
      "section": "Lemma 12: fourth-order and imaginary remainders",
      "label": "lem:fourth"
    },
    {
      "name": "SLean.Explicit.Sharp.beta_bound_tight",
      "path": "SLean/Explicit/Sharp/QuantBootstrap.lean",
      "draft_line": 12,
      "actual_line": 12,
      "section": "Lemma 12: fourth-order and imaginary remainders",
      "label": "lem:fourth"
    },
    {
      "name": "SLean.Explicit.Sharp.normalizedError_bound",
      "path": "SLean/Explicit/Sharp/Determinant.lean",
      "draft_line": 46,
      "actual_line": 46,
      "section": "Lemma 13: exponential tail",
      "label": "lem:tail"
    },
    {
      "name": "SLean.Explicit.Sharp.geometric_sixth",
      "path": "SLean/Explicit/Sharp/QuantTools.lean",
      "draft_line": 61,
      "actual_line": 61,
      "section": "Lemma 13: exponential tail",
      "label": "lem:tail"
    },
    {
      "name": "SLean.Explicit.Sharp.quant_error",
      "path": "SLean/Explicit/Sharp/QuantBounds.lean",
      "draft_line": 51,
      "actual_line": 51,
      "section": "Lemma 13: exponential tail",
      "label": "lem:tail"
    },
    {
      "name": "SLean.Explicit.Sharp.quant_reflection_inv",
      "path": "SLean/Explicit/Sharp/QuantBounds.lean",
      "draft_line": 63,
      "actual_line": 63,
      "section": "Lemma 13: exponential tail",
      "label": "lem:tail"
    },
    {
      "name": "SLean.Explicit.Sharp.errorLog_bound",
      "path": "SLean/Explicit/Sharp/QuantBounds.lean",
      "draft_line": 97,
      "actual_line": 97,
      "section": "Lemma 13: exponential tail",
      "label": "lem:tail"
    },
    {
      "name": "SLean.Explicit.Sharp.analytic_fixed_point",
      "path": "SLean/Explicit/Sharp/QuantTools.lean",
      "draft_line": 13,
      "actual_line": 13,
      "section": "Lemma 14: logarithmic fixed point",
      "label": "lem:fixed"
    },
    {
      "name": "SLean.Explicit.Sharp.quantMap_analytic",
      "path": "SLean/Explicit/Sharp/Quantization.lean",
      "draft_line": 12,
      "actual_line": 12,
      "section": "Lemma 14: logarithmic fixed point",
      "label": "lem:fixed"
    },
    {
      "name": "SLean.Explicit.Sharp.quantMap_bound",
      "path": "SLean/Explicit/Sharp/Quantization.lean",
      "draft_line": 37,
      "actual_line": 37,
      "section": "Lemma 14: logarithmic fixed point",
      "label": "lem:fixed"
    },
    {
      "name": "SLean.Explicit.Sharp.quantMap_fixed_zero",
      "path": "SLean/Explicit/Sharp/Quantization.lean",
      "draft_line": 69,
      "actual_line": 69,
      "section": "Lemma 14: logarithmic fixed point",
      "label": "lem:fixed"
    },
    {
      "name": "SLean.Explicit.Sharp.quantized_zero_exists",
      "path": "SLean/Explicit/Sharp/Quantization.lean",
      "draft_line": 96,
      "actual_line": 96,
      "section": "Lemma 14: logarithmic fixed point",
      "label": "lem:fixed"
    },
    {
      "name": "SLean.Explicit.Sharp.fixed_scaled_bound",
      "path": "SLean/Explicit/Sharp/QuantBootstrap.lean",
      "draft_line": 64,
      "actual_line": 64,
      "section": "Lemma 15: parameter box",
      "label": "lem:box"
    },
    {
      "name": "SLean.Explicit.Sharp.fixed_bootstrap",
      "path": "SLean/Explicit/Sharp/QuantBootstrap.lean",
      "draft_line": 90,
      "actual_line": 90,
      "section": "Lemma 15: parameter box",
      "label": "lem:box"
    },
    {
      "name": "SLean.Explicit.Sharp.scaled_X_box_512",
      "path": "SLean/Explicit/Sharp/ScaledBootstrap.lean",
      "draft_line": 11,
      "actual_line": 11,
      "section": "Lemma 15: parameter box",
      "label": "lem:box"
    },
    {
      "name": "SLean.Explicit.Sharp.scaled_V_bootstrap",
      "path": "SLean/Explicit/Sharp/ScaledBootstrap.lean",
      "draft_line": 23,
      "actual_line": 23,
      "section": "Lemma 15: parameter box",
      "label": "lem:box"
    },
    {
      "name": "SLean.Explicit.Sharp.fixed_real_upper",
      "path": "SLean/Explicit/Sharp/QuantRealTight.lean",
      "draft_line": 27,
      "actual_line": 27,
      "section": "Lemma 15: parameter box",
      "label": "lem:box"
    },
    {
      "name": "SLean.Explicit.Sharp.scaled_quant_error_tight",
      "path": "SLean/Explicit/Sharp/ScaledBootstrap.lean",
      "draft_line": 45,
      "actual_line": 45,
      "section": "Lemma 16: scaled damping certificate",
      "label": "lem:damping"
    },
    {
      "name": "SLean.Explicit.Sharp.scaled_optical_error_tight",
      "path": "SLean/Explicit/Sharp/ScaledBootstrap.lean",
      "draft_line": 80,
      "actual_line": 80,
      "section": "Lemma 16: scaled damping certificate",
      "label": "lem:damping"
    },
    {
      "name": "SLean.Explicit.Sharp.horner_upper_512",
      "path": "SLean/Explicit/Sharp/Horner512.lean",
      "draft_line": 12,
      "actual_line": 12,
      "section": "Lemma 16: scaled damping certificate",
      "label": "lem:damping"
    },
    {
      "name": "SLean.Explicit.Sharp.scaled_upper_imp",
      "path": "SLean/Explicit/Sharp/ScaledHorner.lean",
      "draft_line": 17,
      "actual_line": 17,
      "section": "Lemma 16: scaled damping certificate",
      "label": "lem:damping"
    },
    {
      "name": "SLean.Explicit.Sharp.damping_bound_512",
      "path": "SLean/Explicit/Sharp/Damping512.lean",
      "draft_line": 14,
      "actual_line": 14,
      "section": "Lemma 16: scaled damping certificate",
      "label": "lem:damping"
    },
    {
      "name": "SLean.Hermite.nodal_values",
      "path": "SLean/Hermite/Element.lean",
      "draft_line": 32,
      "actual_line": 32,
      "section": "Hermite basis and element matrices",
      "label": "eq:Hermite"
    },
    {
      "name": "SLean.Hermite.reference_mass",
      "path": "SLean/Hermite/Element.lean",
      "draft_line": 39,
      "actual_line": 39,
      "section": "Hermite basis and element matrices",
      "label": "eq:Hermite"
    },
    {
      "name": "SLean.Hermite.physical_mass",
      "path": "SLean/Hermite/Scaling.lean",
      "draft_line": 57,
      "actual_line": 57,
      "section": "Hermite basis and element matrices",
      "label": "eq:Hermite"
    },
    {
      "name": "SLean.Hermite.physical_stiffness",
      "path": "SLean/Hermite/Scaling.lean",
      "draft_line": 65,
      "actual_line": 65,
      "section": "Hermite basis and element matrices",
      "label": "eq:Hermite"
    },
    {
      "name": "SLean.Hermite.physicalM_eq",
      "path": "SLean/Hermite/Scaling.lean",
      "draft_line": 85,
      "actual_line": 85,
      "section": "Hermite basis and element matrices",
      "label": "eq:Hermite"
    },
    {
      "name": "SLean.Hermite.physicalK_eq",
      "path": "SLean/Hermite/Scaling.lean",
      "draft_line": 92,
      "actual_line": 92,
      "section": "Hermite basis and element matrices",
      "label": "eq:Hermite"
    },
    {
      "name": "SLean.Algebra.symbolK_exp",
      "path": "SLean/Algebra/Symbol.lean",
      "draft_line": 37,
      "actual_line": 37,
      "section": "Bloch matrices and dispersion",
      "label": "eq:bloch"
    },
    {
      "name": "SLean.Algebra.symbolM_exp",
      "path": "SLean/Algebra/Symbol.lean",
      "draft_line": 47,
      "actual_line": 47,
      "section": "Bloch matrices and dispersion",
      "label": "eq:bloch"
    },
    {
      "name": "SLean.Algebra.bloch_dispersion",
      "path": "SLean/Algebra/Symbol.lean",
      "draft_line": 57,
      "actual_line": 57,
      "section": "Bloch matrices and dispersion",
      "label": "eq:bloch"
    },
    {
      "name": "SLean.Algebra.q_exp_dispersion",
      "path": "SLean/Algebra/Symbol.lean",
      "draft_line": 70,
      "actual_line": 70,
      "section": "Bloch matrices and dispersion",
      "label": "eq:bloch"
    },
    {
      "name": "SLean.Bridge.inverse_inequality_squared",
      "path": "SLean/Bridge/InverseInequality.lean",
      "draft_line": 57,
      "actual_line": 57,
      "section": "Inverse inequality and function space",
      "label": "eq:inverse"
    },
    {
      "name": "SLean.CoreStatement.space_characterization",
      "path": "SLean/CoreStatement.lean",
      "draft_line": 71,
      "actual_line": 72,
      "section": "Inverse inequality and function space",
      "label": "eq:inverse"
    },
    {
      "name": "SLean.CoreStatement.norm_identification",
      "path": "SLean/CoreStatement.lean",
      "draft_line": 78,
      "actual_line": 79,
      "section": "Inverse inequality and function space",
      "label": "eq:inverse"
    },
    {
      "name": "SLean.CoreStatement.weak_form",
      "path": "SLean/CoreStatement.lean",
      "draft_line": 84,
      "actual_line": 85,
      "section": "Inverse inequality and function space",
      "label": "eq:inverse"
    },
    {
      "name": "SLean.Algebra.Sexp",
      "path": "SLean/Algebra/Eigenvectors.lean",
      "draft_line": 38,
      "actual_line": 38,
      "section": "Assembly and recurrence",
      "label": "eq:R1"
    },
    {
      "name": "SLean.Analytic.analytic_implicit_root",
      "path": "SLean/Analytic/Implicit.lean",
      "draft_line": 37,
      "actual_line": 37,
      "section": "Simple roots and phase continuation",
      "label": "eq:companionbounds"
    },
    {
      "name": "SLean.Explicit.inner_analytic",
      "path": "SLean/Explicit/RootBranches.lean",
      "draft_line": 45,
      "actual_line": 45,
      "section": "Simple roots and phase continuation",
      "label": "eq:companionbounds"
    },
    {
      "name": "SLean.Explicit.outer_analytic",
      "path": "SLean/Explicit/RootBranches.lean",
      "draft_line": 59,
      "actual_line": 59,
      "section": "Simple roots and phase continuation",
      "label": "eq:companionbounds"
    },
    {
      "name": "SLean.Explicit.minus_agrees",
      "path": "SLean/Explicit/VietaBranches.lean",
      "draft_line": 59,
      "actual_line": 59,
      "section": "Simple roots and phase continuation",
      "label": "eq:companionbounds"
    },
    {
      "name": "SLean.Explicit.Sharp.optical_domain",
      "path": "SLean/Explicit/Sharp/OpticalDomain.lean",
      "draft_line": 40,
      "actual_line": 40,
      "section": "Simple roots and phase continuation",
      "label": "eq:companionbounds"
    },
    {
      "name": "SLean.Explicit.Sharp.productRatio_bound",
      "path": "SLean/Explicit/Sharp/CompanionBounds.lean",
      "draft_line": 15,
      "actual_line": 15,
      "section": "Simple roots and phase continuation",
      "label": "eq:companionbounds"
    },
    {
      "name": "SLean.Explicit.Sharp.phaseCorrection_bound",
      "path": "SLean/Explicit/Sharp/CompanionBounds.lean",
      "draft_line": 22,
      "actual_line": 22,
      "section": "Simple roots and phase continuation",
      "label": "eq:companionbounds"
    },
    {
      "name": "SLean.Explicit.Sharp.normalized_decomposition",
      "path": "SLean/Explicit/Sharp/Determinant.lean",
      "draft_line": 12,
      "actual_line": 12,
      "section": "Normalized determinant and quantization domain",
      "label": "eq:Phi"
    },
    {
      "name": "SLean.Explicit.Sharp.quant_norm",
      "path": "SLean/Explicit/Sharp/QuantBounds.lean",
      "draft_line": 19,
      "actual_line": 19,
      "section": "Normalized determinant and quantization domain",
      "label": "eq:Phi"
    },
    {
      "name": "SLean.Explicit.Sharp.quant_in_work",
      "path": "SLean/Explicit/Sharp/QuantBounds.lean",
      "draft_line": 26,
      "actual_line": 26,
      "section": "Normalized determinant and quantization domain",
      "label": "eq:Phi"
    },
    {
      "name": "SLean.Explicit.Sharp.quant_powers",
      "path": "SLean/Explicit/Sharp/QuantBounds.lean",
      "draft_line": 35,
      "actual_line": 35,
      "section": "Normalized determinant and quantization domain",
      "label": "eq:Phi"
    },
    {
      "name": "SLean.Explicit.Sharp.scaled_quant_identity",
      "path": "SLean/Explicit/Sharp/ScaledAlgebra.lean",
      "draft_line": 24,
      "actual_line": 24,
      "section": "Scaled identities and boxes",
      "label": "eq:scalederrors"
    },
    {
      "name": "SLean.Explicit.Sharp.scaled_optical_identity",
      "path": "SLean/Explicit/Sharp/ScaledAlgebra.lean",
      "draft_line": 58,
      "actual_line": 58,
      "section": "Scaled identities and boxes",
      "label": "eq:scalederrors"
    },
    {
      "name": "SLean.Explicit.Sharp.scaled_quant_box_512",
      "path": "SLean/Explicit/Sharp/ScaledBox512.lean",
      "draft_line": 12,
      "actual_line": 12,
      "section": "Scaled identities and boxes",
      "label": "eq:scalederrors"
    },
    {
      "name": "SLean.Explicit.Sharp.scaledP_box",
      "path": "SLean/Explicit/Sharp/ScaledPositive.lean",
      "draft_line": 10,
      "actual_line": 10,
      "section": "Scaled identities and boxes",
      "label": "eq:scalederrors"
    },
    {
      "name": "SLean.Explicit.Sharp.frequency_bound",
      "path": "SLean/Explicit/Sharp/Damping2048.lean",
      "draft_line": 55,
      "actual_line": 55,
      "section": "Frequency and combined parameter bounds",
      "label": "eq:bounds"
    },
    {
      "name": "SLean.Explicit.Sharp.parameter_bounds_512",
      "path": "SLean/Explicit/Sharp/Damping512.lean",
      "draft_line": 75,
      "actual_line": 75,
      "section": "Frequency and combined parameter bounds",
      "label": "eq:bounds"
    },
    {
      "name": "SLean.Explicit.Sharp.ySequence_spec",
      "path": "SLean/Explicit/Sharp/Sequence.lean",
      "draft_line": 19,
      "actual_line": 19,
      "section": "First-mode asymptotic deductions",
      "label": "eq:im"
    },
    {
      "name": "SLean.Explicit.Sharp.fixed_bootstrap",
      "path": "SLean/Explicit/Sharp/QuantBootstrap.lean",
      "draft_line": 90,
      "actual_line": 90,
      "section": "First-mode asymptotic deductions",
      "label": "eq:im"
    },
    {
      "name": "SLean.Explicit.Sharp.sigma_fourth_quotient",
      "path": "SLean/Explicit/Sharp/CompanionInvolution.lean",
      "draft_line": 66,
      "actual_line": 66,
      "section": "First-mode asymptotic deductions",
      "label": "eq:im"
    },
    {
      "name": "SLean.Explicit.Sharp.logReflection_second_tight",
      "path": "SLean/Explicit/Sharp/ReflectionRemainder.lean",
      "draft_line": 134,
      "actual_line": 134,
      "section": "First-mode asymptotic deductions",
      "label": "eq:im"
    },
    {
      "name": "SLean.Explicit.Sharp.F_fourth_quotient_tight",
      "path": "SLean/Explicit/Sharp/OpticalRemainderTight.lean",
      "draft_line": 13,
      "actual_line": 13,
      "section": "First-mode asymptotic deductions",
      "label": "eq:im"
    },
    {
      "name": "SLean.Explicit.Sharp.optical_third_factor",
      "path": "SLean/Explicit/Sharp/ScaledAlgebra.lean",
      "draft_line": 53,
      "actual_line": 53,
      "section": "First-mode asymptotic deductions",
      "label": "eq:im"
    }
  ]
}

==> anc/lean/logs/closing_20261101/s1-leanroute-reference.json <==
{
  "source": "inputs_S1/S1_leanroute.tex",
  "sha256": "7022D588417B5244C7E35A6820BE6CAE8257A890621EF5D260DE30FEAC01EBC8",
  "draft": "inputs_S1/S1_leanroute_correspondence_draft.md",
  "draft_sha256": "56BCE7DE63C4FF0582173D8D2A8934A73911D045D36B1C8DD2D5201371B36AF9",
  "checked_utc": "2026-11-01T04:04:19.5482847+00:00"
}


==> anc/lean/logs/closing_20261101/s1-reference-comment-update.json <==
{
  "checked_utc": "2026-11-01T04:15:18.404222+00:00",
  "files": [
    {
      "path": "SLean/Statement.lean",
      "before_sha256": "2889b6df9bcef62ac69ba53bdee0dc6864666d2afc28b566450527fc0e1b5672",
      "after_sha256": "ba77834086d5c4b06746be01372570181a5b6f2598064f89266044c17fdc33fc",
      "noncomment_text_identical": true
    },
    {
      "path": "SLean/CoreStatement.lean",
      "before_sha256": "3f02d215b259f2162f533b7427d7db9f5246639f85871de1ed35473f4d372e2a",
      "after_sha256": "8e29126cac5936c9dd22fed43b247d03f0d8e2896fa9135a21bc944316ad9b90",
      "noncomment_text_identical": true
    }
  ]
}

==> anc/lean/logs/closing_20261101/sharp-build.log <==
✔ [3583/3752] Built SLean.Defs (19s)
ℹ [3584/3752] Built SLean.Explicit.GeometricTail (27s)
info: SLean/Explicit/GeometricTail.lean:49:0: 'SLean.Explicit.geometric_tail_fourth' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3585/3752] Built SLean.Cert.Interval (29s)
ℹ [3586/3752] Built SLean.Explicit.CauchyTools (30s)
info: SLean/Explicit/CauchyTools.lean:67:0: 'SLean.Explicit.derivative_bound_half' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/CauchyTools.lean:68:0: 'SLean.Explicit.quotient_analytic_on' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/CauchyTools.lean:69:0: 'SLean.Explicit.quotient_bound_half' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3587/3752] Built SLean.Pilots.DoubleRoot (32s)
info: SLean/Pilots/DoubleRoot.lean:139:0: 'SLean.Pilots.DoubleRoot.exists_normal_coordinate' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/DoubleRoot.lean:140:0: 'SLean.Pilots.DoubleRoot.exists_companion_germ' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/DoubleRoot.lean:141:0: 'SLean.Pilots.DoubleRoot.double_root_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3588/3752] Built SLean.Algebra.Rows (29s)
info: SLean/Algebra/Rows.lean:36:0: 'SLean.Algebra.assemble_value_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Algebra/Rows.lean:37:0: 'SLean.Algebra.assemble_slope_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Algebra/Rows.lean:38:0: 'SLean.Algebra.assemble_left_row' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3589/3752] Built SLean.Pilots.C3 (30s)
info: SLean/Pilots/C3.lean:210:0: 'SLean.Pilots.C3.coefficient_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/C3.lean:211:0: 'SLean.Pilots.C3.mapsTo' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/C3.lean:212:0: 'SLean.Pilots.C3.contraction_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/C3.lean:213:0: 'SLean.Pilots.C3.unique_inner_root' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3590/3752] Built SLean.Explicit.TaylorBounds (27s)
info: SLean/Explicit/TaylorBounds.lean:85:0: 'SLean.Explicit.taylor_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/TaylorBounds.lean:86:0: 'SLean.Explicit.variation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/TaylorBounds.lean:87:0: 'SLean.Explicit.quadratic_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3591/3752] Built SLean.Analytic.Implicit (25s)
ℹ [3592/3752] Built SLean.Pilots.DoubleRootBounds (27s)
info: SLean/Pilots/DoubleRootBounds.lean:176:0: 'SLean.Pilots.DoubleRoot.exists_coordinate_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/DoubleRootBounds.lean:177:0: 'SLean.Pilots.DoubleRoot.inverse_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/DoubleRootBounds.lean:178:0: 'SLean.Pilots.DoubleRoot.quantitative_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/DoubleRootBounds.lean:179:0: 'SLean.Pilots.DoubleRoot.explicit_double_root_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3593/3752] Built SLean.Algebra.Symbol (26s)
✔ [3594/3752] Built SLean.Assembly (26s)
✔ [3595/3752] Built SLean.Analytic.LogContraction (26s)
✔ [3596/3752] Built SLean.Cert.Data (19s)
✔ [3597/3752] Built SLean.Algebra.Decomposition (19s)
ℹ [3598/3752] Built SLean.Explicit.Sharp.QuantTools (22s)
info: SLean/Explicit/Sharp/QuantTools.lean:71:0: 'SLean.Explicit.Sharp.analytic_fixed_point' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/QuantTools.lean:72:0: 'SLean.Explicit.Sharp.geometric_sixth' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3599/3752] Built SLean.Hermite.Element (28s)
✔ [3600/3752] Built SLean.Algebra.Determinant (19s)
✔ [3601/3752] Built SLean.Hermite.Scaling (19s)
✔ [3602/3752] Built SLean.Cert.CriticalBounds (28s)
✔ [3603/3752] Built SLean.Bridge.Pasting (19s)
✔ [3604/3752] Built SLean.Cert.Stationary (19s)
✔ [3605/3752] Built SLean.Bridge.Reference (29s)
✔ [3606/3752] Built SLean.Cert.OpticalDerivatives (19s)
✔ [3607/3752] Built SLean.Bridge.Functions (21s)
✔ [3608/3752] Built SLean.Bridge.ElementEnergy (23s)
✔ [3609/3752] Built SLean.Cert.Quartic (19s)
✔ [3610/3752] Built SLean.Bridge.AssemblyPairing (20s)
✔ [3611/3752] Built SLean.Analytic.QuarticFactor (22s)
✔ [3612/3752] Built SLean.Cert.RootDisks (22s)
✔ [3613/3752] Built SLean.Bridge.MassNorm (24s)
✔ [3614/3752] Built SLean.Bridge.Integrals (24s)
✔ [3615/3752] Built SLean.Cert.BoundaryData (23s)
✔ [3616/3752] Built SLean.Cert.RootSeparation (25s)
✔ [3617/3752] Built SLean.Cert.OuterSimplicity (26s)
✔ [3618/3752] Built SLean.Bridge.Interpolation (24s)
✔ [3619/3752] Built SLean.Bridge.NormIntegrals (26s)
✔ [3620/3752] Built SLean.Bridge.FormBound (28s)
✔ [3621/3752] Built SLean.Cert.BoundaryDerivatives (25s)
✔ [3622/3752] Built SLean.Bridge.CubicSpace (24s)
✔ [3623/3752] Built SLean.Bridge.Galerkin (20s)
✔ [3624/3752] Built SLean.Bridge.InverseInequality (23s)
✔ [3625/3752] Built SLean.Cert.ResidualBounds (52s)
✔ [3626/3752] Built SLean.Main.Semigroup (23s)
✔ [3627/3752] Built SLean.Bridge.EnergyScaling (23s)
✔ [3628/3752] Built SLean.Bridge.RealStructure (23s)
✔ [3629/3752] Built SLean.Cert.RootLocalization (22s)
✔ [3630/3752] Built SLean.Bridge.FunctionSpace (22s)
✔ [3631/3752] Built SLean.Main.RealSemigroup (23s)
✔ [3632/3752] Built SLean.Bridge.WeakUniqueness (23s)
✔ [3633/3752] Built SLean.Main.FunctionEvolution (21s)
✔ [3634/3752] Built SLean.Main.SemigroupDifferentiation (22s)
✔ [3635/3752] Built SLean.Cert.GeometryBounds (130s)
✔ [3636/3752] Built SLean.Cert.Multiplicity (142s)
✔ [3637/3752] Built SLean.Cert.BoundaryValues (142s)
✔ [3638/3752] Built SLean.Cert.BoundarySlopes (96s)
✔ [3639/3752] Built SLean.Cert.BetaBounds (22s)
✔ [3640/3752] Built SLean.Cert.BoundaryBounds (22s)
ℹ [3641/3752] Built SLean.Explicit.Sharp.BetaBox (22s)
info: SLean/Explicit/Sharp/BetaBox.lean:223:0: 'SLean.Explicit.Sharp.beta_box' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3642/3752] Built SLean.Cert.Certificates (19s)
✔ [3643/3752] Built SLean.Analytic.Optical (18s)
✔ [3644/3752] Built SLean.Analytic.Companion (19s)
ℹ [3645/3752] Built SLean.Cert.OpticalGlobal (19s)
info: SLean/Cert/OpticalGlobal.lean:62:0: 'SLean.Cert.optical_branch_properties' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3646/3752] Built SLean.Explicit.OpticalDisk (22s)
info: SLean/Explicit/OpticalDisk.lean:205:0: 'SLean.Explicit.optical_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/OpticalDisk.lean:206:0: 'SLean.Explicit.F_analytic_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3647/3752] Built SLean.Analytic.Roots (18s)
✔ [3648/3752] Built SLean.Analytic.Estimates (19s)
ℹ [3649/3752] Built SLean.Explicit.WideOptical (21s)
info: SLean/Explicit/WideOptical.lean:139:0: 'SLean.Explicit.Tightening.optical_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/WideOptical.lean:140:0: 'SLean.Explicit.Tightening.F_analytic_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3650/3752] Built SLean.Explicit.RootBranches (17s)
info: SLean/Explicit/RootBranches.lean:73:0: 'SLean.Explicit.inner_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/RootBranches.lean:74:0: 'SLean.Explicit.outer_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3651/3752] Built SLean.Analytic.Boundary (18s)
✔ [3652/3752] Built SLean.Analytic.Reflection (20s)
ℹ [3653/3752] Built SLean.Explicit.RootBounds (22s)
info: SLean/Explicit/RootBounds.lean:104:0: 'SLean.Explicit.inner_norm_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/RootBounds.lean:105:0: 'SLean.Explicit.outer_norm_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/RootBounds.lean:106:0: 'SLean.Explicit.inner_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/RootBounds.lean:107:0: 'SLean.Explicit.outer_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3654/3752] Built SLean.Analytic.Parametrization (18s)
✔ [3655/3752] Built SLean.Analytic.BoundaryDeterminant (22s)
ℹ [3656/3752] Built SLean.Explicit.VietaBranches (22s)
info: SLean/Explicit/VietaBranches.lean:155:0: 'SLean.Explicit.roots_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/VietaBranches.lean:156:0: 'SLean.Explicit.roots_analytic_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/VietaBranches.lean:157:0: 'SLean.Explicit.roots_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3657/3752] Built SLean.Analytic.UniformData (20s)
ℹ [3658/3752] Built SLean.Explicit.BoundaryDisk (20s)
info: SLean/Explicit/BoundaryDisk.lean:190:0: 'SLean.Explicit.boundaryD_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/BoundaryDisk.lean:191:0: 'SLean.Explicit.boundary_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/BoundaryDisk.lean:192:0: 'SLean.Explicit.reflection_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3659/3752] Built SLean.Explicit.CompanionDisk (21s)
info: SLean/Explicit/CompanionDisk.lean:117:0: 'SLean.Explicit.sigma_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/CompanionDisk.lean:118:0: 'SLean.Explicit.sigma_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/CompanionDisk.lean:119:0: 'SLean.Explicit.phase_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3660/3752] Built SLean.Analytic.QuantScale (21s)
ℹ [3661/3752] Built SLean.Explicit.UniformData (20s)
info: SLean/Explicit/UniformData.lean:86:0: 'SLean.Explicit.reflection_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/UniformData.lean:87:0: 'SLean.Explicit.roots_work' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3662/3752] Built SLean.Analytic.QuantBounds (22s)
ℹ [3663/3752] Built SLean.Explicit.Determinant (22s)
info: SLean/Explicit/Determinant.lean:95:0: 'SLean.Explicit.normalized_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Determinant.lean:96:0: 'SLean.Explicit.normalizedDeterminant_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Determinant.lean:97:0: 'SLean.Explicit.normalizedError_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3664/3752] Built SLean.Analytic.Quantization (19s)
ℹ [3665/3752] Built SLean.Explicit.WideParameter (20s)
info: SLean/Explicit/WideParameter.lean:71:0: 'SLean.Explicit.Tightening.quant_disk_2048' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3666/3752] Built SLean.Explicit.Quantization (20s)
info: SLean/Explicit/Quantization.lean:145:0: 'SLean.Explicit.quantized_zero_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3667/3752] Built SLean.Explicit.Sharp.AnalyticBounds (19s)
info: SLean/Explicit/Sharp/AnalyticBounds.lean:63:0: 'SLean.Explicit.Sharp.quotient_boundary_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3668/3752] Built SLean.Analytic.SequenceOrder (20s)
ℹ [3669/3752] Built SLean.Explicit.QuantAsymptotics (21s)
info: SLean/Explicit/QuantAsymptotics.lean:163:0: 'SLean.Explicit.quantization_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3670/3752] Built SLean.Analytic.ZeroSequence (23s)
ℹ [3671/3752] Built SLean.Explicit.OpticalExpansion (23s)
info: SLean/Explicit/OpticalExpansion.lean:140:0: 'SLean.Explicit.optical_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3672/3752] Built SLean.Analytic.QuantAsymptotics (21s)
ℹ [3673/3752] Built SLean.Explicit.Target1024 (21s)
info: SLean/Explicit/Target1024.lean:70:0: 'SLean.Explicit.Tightening.quant_disk_1024' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3674/3752] Built SLean.Analytic.OpticalAsymptotics (20s)
⚠ [3675/3752] Built SLean.Explicit.Sharp.Trig (22s)
warning: SLean/Explicit/Sharp/Trig.lean:16:20: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Trig.lean:16:20: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/Trig.lean:22:20: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Trig.lean:22:20: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/Trig.lean:98:0: 'SLean.Explicit.Sharp.trig_quadratic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Trig.lean:99:0: 'SLean.Explicit.Sharp.trig_shift_small' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3676/3752] Built SLean.Analytic.DeterminantInterface (19s)
✔ [3677/3752] Built SLean.Explicit.Sharp.TrigLinear (34s)
ℹ [3678/3752] Built SLean.Explicit.Sharp.OpticalBox (34s)
info: SLean/Explicit/Sharp/OpticalBox.lean:427:14: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
info: SLean/Explicit/Sharp/OpticalBox.lean:434:14: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
info: SLean/Explicit/Sharp/OpticalBox.lean:441:14: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
info: SLean/Explicit/Sharp/OpticalBox.lean:443:0: 'SLean.Explicit.Sharp.optical_box' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3679/3752] Built SLean.Analytic.SimpleZero (20s)
✔ [3680/3752] Built SLean.Main.MatrixTop (21s)
⚠ [3681/3752] Built SLean.Explicit.Sharp.OpticalDomain (25s)
warning: SLean/Explicit/Sharp/OpticalDomain.lean:31:39: Variable name `hb` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hb

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: SLean/Explicit/Sharp/OpticalDomain.lean:59:12: This simp argument is unused:
  Complex.div_re

Hint: Omit it from the simp argument list.
  [apply] simp [Complex.normSq_apply]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/OpticalDomain.lean:59:27: This simp argument is unused:
  Complex.normSq_apply

Hint: Omit it from the simp argument list.
  [apply] simp [Complex.div_re]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
info: SLean/Explicit/Sharp/OpticalDomain.lean:89:0: 'SLean.Explicit.Sharp.optical_domain' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/OpticalDomain.lean:90:0: 'SLean.Explicit.Sharp.F_analytic_wide' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3682/3752] Built SLean.Main.PhysicalTop (22s)
⚠ [3683/3752] Built SLean.Explicit.Sharp.OpticalResidual (23s)
warning: SLean/Explicit/Sharp/OpticalResidual.lean:97:71: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/OpticalResidual.lean:99:71: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/OpticalResidual.lean:97:71: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/OpticalResidual.lean:99:71: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/OpticalResidual.lean:118:0: 'SLean.Explicit.Sharp.stationary_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/OpticalResidual.lean:119:0: 'SLean.Explicit.Sharp.eta_quadratic' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3684/3752] Built SLean.Main.MeshLimits (22s)
✔ [3685/3752] Built SLean.Main.KatoEstimate (25s)
✔ [3686/3752] Built SLean.Main.NoResolvent (24s)
✔ [3687/3752] Built SLean.Main.NoCrandallPazy (24s)
✔ [3688/3752] Built SLean.Main.NoKato (21s)
✔ [3689/3752] Built SLean.Main.FunctionConsequences (16s)
✔ [3690/3752] Built SLean.Explicit.Sharp.OpticalSlopeBox (75s)
ℹ [3691/3752] Built SLean.Explicit.Sharp.RootBox (75s)
info: SLean/Explicit/Sharp/RootBox.lean:709:0: 'SLean.Explicit.Sharp.inner_parameter_data' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3692/3752] Built SLean.Main.FunctionKatoEstimate (15s)
⚠ [3693/3752] Built SLean.Explicit.Sharp.OpticalThird (21s)
warning: SLean/Explicit/Sharp/OpticalThird.lean:48:72: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/OpticalThird.lean:48:72: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/OpticalThird.lean:75:55: This simp argument is unused:
  zero_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [F_zero, zero_add, add_zero, mul_one, mul_zero, ← Complex.ofReal_cos, ← Complex.ofReal_sin,
    cos_thetaStar, sin_thetaStar, opticalDenomSlope]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
info: SLean/Explicit/Sharp/OpticalThird.lean:104:0: 'SLean.Explicit.Sharp.optical_third_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3694/3752] Built SLean.Explicit.Sharp.RootVariation (23s)
info: SLean/Explicit/Sharp/RootVariation.lean:80:0: 'SLean.Explicit.Sharp.inner_variation' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3695/3752] Built SLean.Explicit.Sharp.RootSymmetry (24s)
info: SLean/Explicit/Sharp/RootSymmetry.lean:70:0: 'SLean.Explicit.Sharp.outer_inverse_variation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/RootSymmetry.lean:71:0: 'SLean.Explicit.Sharp.inner_secant' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3696/3752] Built SLean.Explicit.Sharp.FrozenThirdBox (26s)
ℹ [3697/3752] Built SLean.Explicit.Sharp.WideBranches (26s)
info: SLean/Explicit/Sharp/WideBranches.lean:110:0: 'SLean.Explicit.Sharp.roots_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/WideBranches.lean:111:0: 'SLean.Explicit.Sharp.roots_analytic_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/WideBranches.lean:112:0: 'SLean.Explicit.Sharp.roots_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3698/3752] Built SLean.Explicit.Sharp.Coefficients (22s)
info: SLean/Explicit/Sharp/Coefficients.lean:56:0: 'SLean.Explicit.Sharp.companion_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3699/3752] Built SLean.Explicit.Sharp.ProductDefinitions (21s)
info: SLean/Explicit/Sharp/ProductDefinitions.lean:66:0: 'SLean.Explicit.Sharp.product_secant' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3700/3752] Built SLean.Explicit.Sharp.OpticalDenomVariation (20s)
info: SLean/Explicit/Sharp/OpticalDenomVariation.lean:116:0: 'SLean.Explicit.Sharp.opticalDenom_variation' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3701/3752] Built SLean.Explicit.Sharp.OpticalCubicBounds (18s)
warning: SLean/Explicit/Sharp/OpticalCubicBounds.lean:37:71: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/OpticalCubicBounds.lean:39:71: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/OpticalCubicBounds.lean:37:71: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/OpticalCubicBounds.lean:39:71: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/OpticalCubicBounds.lean:84:0: 'SLean.Explicit.Sharp.F_cubic_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3702/3752] Built SLean.Explicit.Sharp.RootSlopeBox (216s)
ℹ [3703/3752] Built SLean.Explicit.Sharp.ProductBox (107s)
info: SLean/Explicit/Sharp/ProductBox.lean:983:0: 'SLean.Explicit.Sharp.product_slope_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3704/3752] Built SLean.Explicit.Sharp.ProductBounds (18s)
info: SLean/Explicit/Sharp/ProductBounds.lean:76:0: 'SLean.Explicit.Sharp.roots_middle_near' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3705/3752] Built SLean.Explicit.Sharp.BoundaryPolynomials (18s)
info: SLean/Explicit/Sharp/BoundaryPolynomials.lean:76:0: 'SLean.Explicit.Sharp.B_difference_factored' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/BoundaryPolynomials.lean:77:0: 'SLean.Explicit.Sharp.W_difference_factored' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3706/3752] Built SLean.Explicit.Sharp.CompanionBounds (19s)
info: SLean/Explicit/Sharp/CompanionBounds.lean:92:0: 'SLean.Explicit.Sharp.sigma_corrected' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/CompanionBounds.lean:93:0: 'SLean.Explicit.Sharp.sigma_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3707/3752] Built SLean.Explicit.Sharp.TaylorJets (21s)
info: SLean/Explicit/Sharp/TaylorJets.lean:78:0: 'SLean.Explicit.Sharp.F_fourth_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/TaylorJets.lean:79:0: 'SLean.Explicit.Sharp.sigma_third_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3708/3752] Built SLean.Explicit.Sharp.CompanionInvolution (20s)
info: SLean/Explicit/Sharp/CompanionInvolution.lean:95:0: 'SLean.Explicit.Sharp.sigma_third_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/CompanionInvolution.lean:96:0: 'SLean.Explicit.Sharp.sigma_fourth_quotient' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3709/3752] Built SLean.Explicit.Sharp.RealStructure (18s)
warning: SLean/Explicit/Sharp/RealStructure.lean:33:23: This simp argument is unused:
  map_sub

Hint: Omit it from the simp argument list.
  [apply] simp only [map_add, map_mul, map_pow, map_one, map_ofNat]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/RealStructure.lean:46:50: This simp argument is unused:
  add_zero

Hint: Omit it from the simp argument list.
  [apply] simp only [SLean.Explicit.sigma, Complex.mul_im, Complex.neg_im, Complex.I_im, Complex.neg_re, Complex.I_re,
    neg_zero, zero_mul]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
info: SLean/Explicit/Sharp/RealStructure.lean:49:0: 'SLean.Explicit.Sharp.F_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/RealStructure.lean:50:0: 'SLean.Explicit.Sharp.sigma_real' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3710/3752] Built SLean.Explicit.Sharp.ImaginaryRemainder (19s)
warning: SLean/Explicit/Sharp/ImaginaryRemainder.lean:28:23: This simp argument is unused:
  norm_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [mul_one, norm_pow, Complex.norm_natCast] at *

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ImaginaryRemainder.lean:28:32: This simp argument is unused:
  norm_pow

Hint: Omit it from the simp argument list.
  [apply] simp only [mul_one, norm_mul, Complex.norm_natCast] at *

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ImaginaryRemainder.lean:28:41: This simp argument is unused:
  Complex.norm_natCast

Hint: Omit it from the simp argument list.
  [apply] simp only [mul_one, norm_mul, norm_pow] at *

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ImaginaryRemainder.lean:63:79: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ImaginaryRemainder.lean:63:79: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/ImaginaryRemainder.lean:73:79: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ImaginaryRemainder.lean:73:79: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/ImaginaryRemainder.lean:75:0: 'SLean.Explicit.Sharp.F_fourth_im' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/ImaginaryRemainder.lean:76:0: 'SLean.Explicit.Sharp.sigma_fourth_im' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3711/3752] Built SLean.Explicit.Sharp.OpticalRemainderTight (18s)
warning: SLean/Explicit/Sharp/OpticalRemainderTight.lean:48:79: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/OpticalRemainderTight.lean:48:79: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/OpticalRemainderTight.lean:51:0: 'SLean.Explicit.Sharp.F_fourth_im_tight' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3712/3752] Built SLean.Explicit.Sharp.BoundaryDerivatives (351s)
warning: SLean/Explicit/Sharp/BoundaryDerivatives.lean:26:44: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryDerivatives.lean:33:18: This simp argument is unused:
  Function.id_def

Hint: Omit it from the simp argument list.
  [apply] simp

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
info: SLean/Explicit/Sharp/BoundaryDerivatives.lean:55:0: 'SLean.Explicit.Sharp.boundaryLog_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3713/3752] Built SLean.Explicit.Sharp.BoundaryPolynomialBox (352s)
info: SLean/Explicit/Sharp/BoundaryPolynomialBox.lean:1955:0: 'SLean.Explicit.Sharp.boundary_polynomial_data' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3714/3752] Built SLean.Explicit.Sharp.BoundaryWork (22s)
warning: SLean/Explicit/Sharp/BoundaryWork.lean:18:21: This simp argument is unused:
  zero_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.sub_re, Complex.sub_im, zStar, Complex.add_re, Complex.add_im, Complex.ofReal_re,
    Complex.ofReal_im, Complex.mul_re, Complex.mul_im, Complex.I_re, Complex.I_im, mul_zero, mul_one, zero_add,
    add_zero, sub_zero] at hr hi

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
info: SLean/Explicit/Sharp/BoundaryWork.lean:88:0: 'SLean.Explicit.Sharp.boundaryD_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3715/3752] Built SLean.Explicit.Sharp.BoundaryNonzero (22s)
info: SLean/Explicit/Sharp/BoundaryNonzero.lean:90:0: 'SLean.Explicit.Sharp.varpi_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3716/3752] Built SLean.Explicit.Sharp.BoundaryUniform (17s)
✔ [3717/3752] Built SLean.Explicit.Sharp.BoundarySecondBox (137s)
ℹ [3718/3752] Built SLean.Explicit.Sharp.BoundaryDerivativeBox (138s)
info: SLean/Explicit/Sharp/BoundaryDerivativeBox.lean:1268:0: 'SLean.Explicit.Sharp.boundary_derivative_box' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3719/3752] Built SLean.Explicit.Sharp.BoundaryLog (21s)
info: SLean/Explicit/Sharp/BoundaryLog.lean:106:0: 'SLean.Explicit.Sharp.logReflection_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3720/3752] Built SLean.Explicit.Sharp.SecantAlgebra (19s)
⚠ [3721/3752] Built SLean.Explicit.Sharp.ReflectionLog (19s)
warning: SLean/Explicit/Sharp/ReflectionLog.lean:68:2: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ReflectionLog.lean:68:6: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ReflectionLog.lean:68:6: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
info: SLean/Explicit/Sharp/ReflectionLog.lean:126:0: 'SLean.Explicit.Sharp.reflection_eq_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/ReflectionLog.lean:127:0: 'SLean.Explicit.Sharp.logReflection_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3722/3752] Built SLean.Explicit.Sharp.UniformData (21s)
info: SLean/Explicit/Sharp/UniformData.lean:73:0: 'SLean.Explicit.Sharp.roots_work' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3723/3752] Built SLean.Explicit.Sharp.ReflectionJets (21s)
info: SLean/Explicit/Sharp/ReflectionJets.lean:95:0: 'SLean.Explicit.Sharp.logReflection_second' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/ReflectionJets.lean:96:0: 'SLean.Explicit.Sharp.logReflection_third_quotient' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3724/3752] Built SLean.Explicit.Sharp.Determinant (21s)
info: SLean/Explicit/Sharp/Determinant.lean:64:0: 'SLean.Explicit.Sharp.normalized_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Determinant.lean:65:0: 'SLean.Explicit.Sharp.normalizedError_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3725/3752] Built SLean.Explicit.Sharp.RootDistinct (23s)
info: SLean/Explicit/Sharp/RootDistinct.lean:57:0: 'SLean.Explicit.Sharp.roots_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3726/3752] Built SLean.Explicit.Sharp.QuantBounds (18s)
info: SLean/Explicit/Sharp/QuantBounds.lean:108:0: 'SLean.Explicit.Sharp.quant_error' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3727/3752] Built SLean.Explicit.Sharp.Quantization (21s)
info: SLean/Explicit/Sharp/Quantization.lean:109:0: 'SLean.Explicit.Sharp.quantized_zero_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3728/3752] Built SLean.Explicit.Sharp.QuantBootstrap (21s)
warning: SLean/Explicit/Sharp/QuantBootstrap.lean:65:35: Variable name `hR` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hR

Note: This linter can be disabled with `set_option linter.unusedVariables false`
info: SLean/Explicit/Sharp/QuantBootstrap.lean:121:0: 'SLean.Explicit.Sharp.fixed_bootstrap' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3729/3752] Built SLean.Explicit.Sharp.Sequence (20s)
warning: SLean/Explicit/Sharp/Sequence.lean:46:57: Unused tactic linter: `norm_num1 at hN` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
info: SLean/Explicit/Sharp/Sequence.lean:63:0: 'SLean.Explicit.Sharp.eigenvalue_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3730/3752] Built SLean.Explicit.Sharp.ScaledAlgebra (20s)
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:48:61: This simp argument is unused:
  mul_one

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.re_ofNat, Complex.im_ofNat, pow_succ, Complex.add_im, Complex.add_re, Complex.mul_im,
    Complex.mul_re, Complex.ofReal_re, Complex.ofReal_im, Complex.div_re, Complex.normSq_ofNat, zero_mul, mul_zero,
    zero_add, add_zero, one_mul, sub_zero, zero_sub, pow_zero, Complex.one_re, Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:48:86: This simp argument is unused:
  zero_sub

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.re_ofNat, Complex.im_ofNat, pow_succ, Complex.add_im, Complex.add_re, Complex.mul_im,
    Complex.mul_re, Complex.ofReal_re, Complex.ofReal_im, Complex.div_re, Complex.normSq_ofNat, zero_mul, mul_zero,
    zero_add, add_zero, mul_one, one_mul, sub_zero, pow_zero, Complex.one_re, Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:49:13: This simp argument is unused:
  Complex.one_re

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.re_ofNat, Complex.im_ofNat, pow_succ, Complex.add_im, Complex.add_re, Complex.mul_im,
    Complex.mul_re, Complex.ofReal_re, Complex.ofReal_im, Complex.div_re, Complex.normSq_ofNat, zero_mul, mul_zero,
    zero_add, add_zero, mul_one, one_mul, sub_zero, zero_sub, pow_zero, Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:49:28: This simp argument is unused:
  Complex.one_im

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.re_ofNat, Complex.im_ofNat, pow_succ, Complex.add_im, Complex.add_re, Complex.mul_im,
    Complex.mul_re, Complex.ofReal_re, Complex.ofReal_im, Complex.div_re, Complex.normSq_ofNat, zero_mul, mul_zero,
    zero_add, add_zero, mul_one, one_mul, sub_zero, zero_sub, pow_zero, Complex.one_re]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:65:49: This simp argument is unused:
  mul_zero

Hint: Omit it from the simp argument list.
  [apply] simp only [pow_succ, Complex.sub_im, Complex.add_im, Complex.mul_im, Complex.mul_re, Complex.ofReal_re,
    Complex.ofReal_im, zero_mul, zero_add, add_zero, mul_one, one_mul, sub_zero, zero_sub, pow_zero, Complex.one_re,
    Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:65:76: This simp argument is unused:
  mul_one

Hint: Omit it from the simp argument list.
  [apply] simp only [pow_succ, Complex.sub_im, Complex.add_im, Complex.mul_im, Complex.mul_re, Complex.ofReal_re,
    Complex.ofReal_im, zero_mul, mul_zero, zero_add, add_zero, one_mul, sub_zero, zero_sub, pow_zero, Complex.one_re,
    Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:66:4: This simp argument is unused:
  sub_zero

Hint: Omit it from the simp argument list.
  [apply] simp only [pow_succ, Complex.sub_im, Complex.add_im, Complex.mul_im, Complex.mul_re, Complex.ofReal_re,
    Complex.ofReal_im, zero_mul, mul_zero, zero_add, add_zero, mul_one, one_mul, zero_sub, pow_zero, Complex.one_re,
    Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:66:13: This simp argument is unused:
  zero_sub

Hint: Omit it from the simp argument list.
  [apply] simp only [pow_succ, Complex.sub_im, Complex.add_im, Complex.mul_im, Complex.mul_re, Complex.ofReal_re,
    Complex.ofReal_im, zero_mul, mul_zero, zero_add, add_zero, mul_one, one_mul, sub_zero, pow_zero, Complex.one_re,
    Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:66:31: This simp argument is unused:
  Complex.one_re

Hint: Omit it from the simp argument list.
  [apply] simp only [pow_succ, Complex.sub_im, Complex.add_im, Complex.mul_im, Complex.mul_re, Complex.ofReal_re,
    Complex.ofReal_im, zero_mul, mul_zero, zero_add, add_zero, mul_one, one_mul, sub_zero, zero_sub, pow_zero,
    Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:66:46: This simp argument is unused:
  Complex.one_im

Hint: Omit it from the simp argument list.
  [apply] simp only [pow_succ, Complex.sub_im, Complex.add_im, Complex.mul_im, Complex.mul_re, Complex.ofReal_re,
    Complex.ofReal_im, zero_mul, mul_zero, zero_add, add_zero, mul_one, one_mul, sub_zero, zero_sub, pow_zero,
    Complex.one_re]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
info: SLean/Explicit/Sharp/ScaledAlgebra.lean:70:0: 'SLean.Explicit.Sharp.scaled_quant_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/ScaledAlgebra.lean:71:0: 'SLean.Explicit.Sharp.scaled_optical_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3731/3752] Built SLean.Explicit.Sharp.ScaledBounds (21s)
warning: SLean/Explicit/Sharp/ScaledBounds.lean:74:27: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBounds.lean:74:31: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBounds.lean:74:31: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/ScaledBounds.lean:90:27: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBounds.lean:90:31: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBounds.lean:90:31: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
info: SLean/Explicit/Sharp/ScaledBounds.lean:92:0: 'SLean.Explicit.Sharp.scaled_quant_error' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/ScaledBounds.lean:93:0: 'SLean.Explicit.Sharp.scaled_optical_error' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3732/3752] Built SLean.Explicit.Sharp.CoefficientSigns (24s)
info: SLean/Explicit/Sharp/CoefficientSigns.lean:67:0: 'SLean.Explicit.Sharp.companion_negative' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3733/3752] Built SLean.Explicit.Sharp.ScaledBox512 (24s)
warning: SLean/Explicit/Sharp/ScaledBox512.lean:87:161: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBox512.lean:92:161: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBox512.lean:87:161: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/ScaledBox512.lean:92:161: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/ScaledBox512.lean:113:0: 'SLean.Explicit.Sharp.scaled_V_box_512' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3734/3752] Built SLean.Explicit.Sharp.ScaledBox2048 (24s)
warning: SLean/Explicit/Sharp/ScaledBox2048.lean:87:161: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBox2048.lean:92:161: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBox2048.lean:87:161: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/ScaledBox2048.lean:92:161: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/ScaledBox2048.lean:140:93: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBox2048.lean:140:97: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBox2048.lean:140:97: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
info: SLean/Explicit/Sharp/ScaledBox2048.lean:161:0: 'SLean.Explicit.Sharp.scaled_V_box_2048' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/ScaledBox2048.lean:162:0: 'SLean.Explicit.Sharp.scaled_optical_box_2048' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3735/3752] Built SLean.Explicit.Sharp.ScaledBootstrap (21s)
warning: SLean/Explicit/Sharp/ScaledBootstrap.lean:78:27: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBootstrap.lean:78:31: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBootstrap.lean:78:31: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/ScaledBootstrap.lean:93:27: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBootstrap.lean:93:31: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBootstrap.lean:93:31: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
info: SLean/Explicit/Sharp/ScaledBootstrap.lean:95:0: 'SLean.Explicit.Sharp.scaled_V_bootstrap' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/ScaledBootstrap.lean:96:0: 'SLean.Explicit.Sharp.scaled_quant_error_tight' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3736/3752] Built SLean.Explicit.Sharp.Damping2048 (22s)
info: SLean/Explicit/Sharp/Damping2048.lean:80:0: 'SLean.Explicit.Sharp.parameter_bounds_2048' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3737/3752] Built SLean.Explicit.Sharp.ScaledHorner (20s)
⚠ [3738/3752] Built SLean.Explicit.Sharp.ScaledPositive (21s)
warning: SLean/Explicit/Sharp/ScaledPositive.lean:40:59: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledPositive.lean:40:63: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledPositive.lean:40:63: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
ℹ [3739/3752] Built SLean.Explicit.Sharp.Horner512 (124s)
info: SLean/Explicit/Sharp/Horner512.lean:478:0: 'SLean.Explicit.Sharp.horner_upper_512' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3740/3752] Built SLean.Explicit.Sharp.BoundaryParameterCertificateCompact (562s)
info: SLean/Explicit/Sharp/BoundaryParameterCertificateCompact.lean:8475:0: 'SLean.Explicit.Sharp.boundary_parameter_certificate_compact' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3741/3752] Built SLean.Explicit.Sharp.BoundaryParameterCertificate (16s)
info: SLean/Explicit/Sharp/BoundaryParameterCertificate.lean:24:0: 'SLean.Explicit.Sharp.boundary_parameter_certificate' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3742/3752] Built SLean.Explicit.Sharp.BoundaryParameter (21s)
info: SLean/Explicit/Sharp/BoundaryParameter.lean:37:0: 'SLean.Explicit.Sharp.boundary_parameter_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3743/3752] Built SLean.Explicit.Sharp.BoundaryVariation (45s)
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:108:27: Unused tactic linter: `exact hvn` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:119:27: Unused tactic linter: `exact hZdiff` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:119:42: Unused tactic linter: `exact hBdiff` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:119:73: Unused tactic linter: `exact hB0` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:15: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:42: Unused tactic linter: `exact hWdiff` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:57: Unused tactic linter: `exact hSW` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:69: Unused tactic linter: `exact hSW0` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:42: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:57: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:69: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:15: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/BoundaryVariation.lean:145:0: 'SLean.Explicit.Sharp.boundaryLogZ_spatial_difference' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3744/3752] Built SLean.Explicit.Sharp.ReflectionRemainder (24s)
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:25:122: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:37:21: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:25:122: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:37:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:102:8: Unused tactic linter: `exact hb` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:103:8: Unused tactic linter: `exact hgap` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:105:8: Unused tactic linter: `exact hroot` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:105:8: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
info: SLean/Explicit/Sharp/ReflectionRemainder.lean:173:0: 'SLean.Explicit.Sharp.logReflection_third_tight' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3745/3752] Built SLean.Explicit.Sharp.QuantRealTight (25s)
info: SLean/Explicit/Sharp/QuantRealTight.lean:73:0: 'SLean.Explicit.Sharp.fixed_real_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3746/3752] Built SLean.Explicit.Sharp.Damping512 (23s)
warning: SLean/Explicit/Sharp/Damping512.lean:33:24: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:33:47: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:33:62: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:33:66: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:39:24: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:39:48: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:39:63: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:39:67: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:71:39: Unused tactic linter: `positivity` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:71:52: Unused tactic linter: `exact ha2` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:33:66: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:39:67: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:33:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/Damping512.lean:33:47: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/Damping512.lean:39:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/Damping512.lean:39:48: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/Damping512.lean:83:0: 'SLean.Explicit.Sharp.parameter_bounds_512' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3747/3752] Built SLean.Explicit.Sharp.Statement512 (20s)
info: SLean/Explicit/Sharp/Statement512.lean:46:0: 'SLean.Explicit.Sharp.spectral_top_explicit_512' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3748/3752] Built SLean.Explicit.Sharp.Statement (17s)
info: SLean/Explicit/Sharp/Statement.lean:17:0: 'SLean.Explicit.Sharp.spectral_top_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3749/3752] Built SLean.Statement (16s)
ℹ [3750/3752] Built SLean.Verification (18s)
info: SLean/Verification.lean:5:0: 'SLean.Algebra.exact_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:6:0: 'SLean.Algebra.boundary_normalization' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:7:0: 'SLean.Algebra.Sdecomp' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:8:0: 'SLean.Algebra.valueResidual_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:9:0: 'SLean.Algebra.slopeResidual_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:10:0: 'SLean.Algebra.leftResidual_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:11:0: 'SLean.Algebra.Sdet' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:12:0: 'SLean.Algebra.assemble_value_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:13:0: 'SLean.Algebra.assemble_slope_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:14:0: 'SLean.Algebra.assemble_left_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:15:0: 'SLean.Algebra.symbol_value' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:16:0: 'SLean.Algebra.symbol_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:17:0: 'SLean.Algebra.symbol_det' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:18:0: 'SLean.Algebra.q_reversal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:19:0: 'SLean.Algebra.symbolK_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:20:0: 'SLean.Algebra.symbolM_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:21:0: 'SLean.Algebra.bloch_dispersion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:22:0: 'SLean.Algebra.bloch_dispersion_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:23:0: 'SLean.Algebra.q_exp_dispersion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:24:0: 'SLean.Algebra.symbol_first_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:25:0: 'SLean.Algebra.symbol_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:26:0: 'SLean.Algebra.mode_value' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:27:0: 'SLean.Algebra.mode_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:28:0: 'SLean.Algebra.exact_mode_value' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:29:0: 'SLean.Algebra.exact_mode_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:30:0: 'SLean.Algebra.mode_left' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:31:0: 'SLean.Analytic.denominator_joint_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:32:0: 'SLean.Analytic.W_joint_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:33:0: 'SLean.Analytic.B_joint_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:34:0: 'SLean.Analytic.deriv_with_stationary_parameter' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:35:0: 'SLean.Analytic.zOuter_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:36:0: 'SLean.Analytic.B_branch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:37:0: 'SLean.Analytic.W_branch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:38:0: 'SLean.Analytic.bPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:39:0: 'SLean.Analytic.bMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:40:0: 'SLean.Analytic.bInner_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:41:0: 'SLean.Analytic.bOuter_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:42:0: 'SLean.Analytic.wPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:43:0: 'SLean.Analytic.wMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:44:0: 'SLean.Analytic.wInner_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:45:0: 'SLean.Analytic.wOuter_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:46:0: 'SLean.Analytic.bPlus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:47:0: 'SLean.Analytic.wPlus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:48:0: 'SLean.Analytic.bInner_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:49:0: 'SLean.Analytic.wOuter_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:50:0: 'SLean.Analytic.analytic_boundary_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:51:0: 'SLean.Analytic.phase_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:52:0: 'SLean.Analytic.normalized_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:53:0: 'SLean.Analytic.boundary34_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:54:0: 'SLean.Analytic.boundary_error_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:55:0: 'SLean.Analytic.companion_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:56:0: 'SLean.Analytic.sigma_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:57:0: 'SLean.Analytic.sigma_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:58:0: 'SLean.Analytic.sigma_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:59:0: 'SLean.Analytic.sigma_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:60:0: 'SLean.Analytic.companionCoefficient_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:61:0: 'SLean.Analytic.sigma_second_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:62:0: 'SLean.Analytic.sigma_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:63:0: 'SLean.Analytic.zMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:64:0: 'SLean.Analytic.zMinus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:65:0: 'SLean.Analytic.zMinus_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:66:0: 'SLean.Analytic.zMinus_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:67:0: 'SLean.Analytic.parameterRoots_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:68:0: 'SLean.Analytic.parameterRoots_injective_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:69:0: 'SLean.Analytic.xiSequence_nonzero_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:70:0: 'SLean.Analytic.M3_determinant_interface' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:71:0: 'SLean.Analytic.analytic_power_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:72:0: 'SLean.Analytic.analytic_linear_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:73:0: 'SLean.Analytic.analytic_quadratic_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:74:0: 'SLean.Analytic.sigma_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:75:0: 'SLean.Analytic.analytic_implicit_root' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:76:0: 'SLean.Analytic.derivative_bound_inner_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:77:0: 'SLean.Analytic.logarithmicMap_slit' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:78:0: 'SLean.Analytic.logarithmicMap_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:79:0: 'SLean.Analytic.logarithmicMap_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:80:0: 'SLean.Analytic.logarithmicMap_fixed_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:81:0: 'SLean.Analytic.unique_zero_of_small_analytic_perturbation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:82:0: 'SLean.Analytic.a_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:83:0: 'SLean.Analytic.b_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:84:0: 'SLean.Analytic.delta_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:85:0: 'SLean.Analytic.opticalC_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:86:0: 'SLean.Analytic.opticalC_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:87:0: 'SLean.Analytic.deriv_ofReal_of_eventuallyEq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:88:0: 'SLean.Analytic.iteratedDeriv_ofReal_of_eventuallyEq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:89:0: 'SLean.Analytic.opticalC_star_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:90:0: 'SLean.Analytic.opticalC_real_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:91:0: 'SLean.Analytic.F_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:92:0: 'SLean.Analytic.F_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:93:0: 'SLean.Analytic.F_real_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:94:0: 'SLean.Analytic.F_iteratedDeriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:95:0: 'SLean.Analytic.F_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:96:0: 'SLean.Analytic.F_curvature' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:97:0: 'SLean.Analytic.F_curvature_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:98:0: 'SLean.Analytic.opticalC_equation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:99:0: 'SLean.Analytic.eta_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:100:0: 'SLean.Analytic.eta_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:101:0: 'SLean.Analytic.eta_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:102:0: 'SLean.Analytic.zPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:103:0: 'SLean.Analytic.zPlus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:104:0: 'SLean.Analytic.zPlus_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:105:0: 'SLean.Analytic.zPlus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:106:0: 'SLean.Analytic.zPlus_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:107:0: 'SLean.Analytic.quadraticCoefficient_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:108:0: 'SLean.Analytic.cubic_companion_relation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:109:0: 'SLean.Analytic.inverse_nat_pow_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:110:0: 'SLean.Analytic.ySequence_leading_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:111:0: 'SLean.Analytic.xiSequence_second_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:112:0: 'SLean.Analytic.xiApproximation_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:113:0: 'SLean.Analytic.xiSequence_square_second_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:114:0: 'SLean.Analytic.xiSequence_cube_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:115:0: 'SLean.Analytic.optical_sequence_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:116:0: 'SLean.Analytic.optical_sequence_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:117:0: 'SLean.Analytic.eta_sequence_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:118:0: 'SLean.Analytic.eta_expansion_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:119:0: 'SLean.Analytic.parameterRoots_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:120:0: 'SLean.Analytic.parameterRoots_zero_nonzero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:121:0: 'SLean.Analytic.denominators_nonzero_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:122:0: 'SLean.Analytic.parameter_factor_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:123:0: 'SLean.Analytic.boundary_separation_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:124:0: 'SLean.Analytic.eta_in_certificate_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:125:0: 'SLean.Analytic.Sparam' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:126:0: 'SLean.Analytic.companion_sequence_quadratic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:127:0: 'SLean.Analytic.companion_sequence_cubic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:128:0: 'SLean.Analytic.companion_sequence_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:129:0: 'SLean.Analytic.phaseCorrection_sequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:130:0: 'SLean.Analytic.quantizedExponent_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:131:0: 'SLean.Analytic.reflection_sequence_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:132:0: 'SLean.Analytic.exponential_sequence_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:133:0: 'SLean.Analytic.quantizedExponent_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:134:0: 'SLean.Analytic.quantization_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:135:0: 'SLean.Analytic.Szero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:136:0: 'SLean.Analytic.normalizedError_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:137:0: 'SLean.Analytic.normalizedError_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:138:0: 'SLean.Analytic.normalizedDeterminant_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:139:0: 'SLean.Analytic.perturbation_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:140:0: 'SLean.Analytic.exp_phase_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:141:0: 'SLean.Analytic.perturbation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:142:0: 'SLean.Analytic.quantRadius_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:143:0: 'SLean.Analytic.natCast_complex_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:144:0: 'SLean.Analytic.natCast_real_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:145:0: 'SLean.Analytic.quantXi_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:146:0: 'SLean.Analytic.quantXi_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:147:0: 'SLean.Analytic.phase_quantization' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:148:0: 'SLean.Analytic.phaseCorrection_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:149:0: 'SLean.Analytic.zPlus_pow_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:150:0: 'SLean.Analytic.zPlus_pow_inv_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:151:0: 'SLean.Analytic.zPlus_pow_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:152:0: 'SLean.Analytic.quantized_powers_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:153:0: 'SLean.Analytic.const_div_nat_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:154:0: 'SLean.Analytic.geometricTail_le_inv_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:155:0: 'SLean.Analytic.uniform_perturbation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:156:0: 'SLean.Analytic.perturbation_zero_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:157:0: 'SLean.Analytic.quantized_zero_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:158:0: 'SLean.Analytic.quartic_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:159:0: 'SLean.Analytic.q_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:160:0: 'SLean.Analytic.bMinus_eq_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:161:0: 'SLean.Analytic.wMinus_eq_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:162:0: 'SLean.Analytic.bMinus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:163:0: 'SLean.Analytic.wMinus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:164:0: 'SLean.Analytic.varpiPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:165:0: 'SLean.Analytic.varpiMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:166:0: 'SLean.Analytic.varpiPlus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:167:0: 'SLean.Analytic.varpiMinus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:168:0: 'SLean.Analytic.varpiPlus_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:169:0: 'SLean.Analytic.reflection_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:170:0: 'SLean.Analytic.reflection_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:171:0: 'SLean.Analytic.reflection_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:172:0: 'SLean.Analytic.Srefl' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:173:0: 'SLean.Analytic.quartic_parameter_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:174:0: 'SLean.Analytic.inner_branch_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:175:0: 'SLean.Analytic.outer_branch_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:176:0: 'SLean.Analytic.innerBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:177:0: 'SLean.Analytic.outerBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:178:0: 'SLean.Analytic.innerBranch_value' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:179:0: 'SLean.Analytic.outerBranch_value' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:180:0: 'SLean.Analytic.zInnerBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:181:0: 'SLean.Analytic.zOuterBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:182:0: 'SLean.Analytic.zInnerBranch_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:183:0: 'SLean.Analytic.zOuterBranch_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:184:0: 'SLean.Analytic.zInnerBranch_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:185:0: 'SLean.Analytic.zOuterBranch_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:186:0: 'SLean.Analytic.inner_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:187:0: 'SLean.Analytic.outer_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:188:0: 'SLean.Analytic.plus_minus_distinct_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:189:0: 'SLean.Analytic.roots_separated_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:190:0: 'SLean.Analytic.invOrder_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:191:0: 'SLean.Analytic.invOrder_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:192:0: 'SLean.Analytic.invOrder_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:193:0: 'SLean.Analytic.invOrder_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:194:0: 'SLean.Analytic.inverse_nat_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:195:0: 'SLean.Analytic.invOrder_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:196:0: 'SLean.Analytic.invOrder_mul_nat' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:197:0: 'SLean.Analytic.invOrder_analytic_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:198:0: 'SLean.Analytic.geometricTail_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:199:0: 'SLean.Analytic.small_perturbation_zero_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:200:0: 'SLean.Analytic.Szero_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:201:0: 'SLean.Analytic.finite_family_local_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:202:0: 'SLean.Analytic.boundaryB_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:203:0: 'SLean.Analytic.boundaryW_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:204:0: 'SLean.Analytic.boundaryFamily_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:205:0: 'SLean.Analytic.localPoint_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:206:0: 'SLean.Analytic.ySequence_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:207:0: 'SLean.Analytic.ySequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:208:0: 'SLean.Analytic.xiSequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:209:0: 'SLean.Analytic.xiSequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:210:0: 'SLean.Analytic.inverse_nat_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:211:0: 'SLean.Analytic.xiSequence_leading_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:212:0: 'SLean.Analytic.xiSequence_square_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:213:0: 'SLean.Analytic.normalizedError_sequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:214:0: 'SLean.Analytic.quantized_exponential_equation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:215:0: 'SLean.Algebra.dof_card' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:216:0: 'SLean.Algebra.nodeU_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:217:0: 'SLean.Algebra.nodeU_right' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:218:0: 'SLean.Algebra.nodeW_right' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:219:0: 'SLean.Algebra.nodeU_of_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:220:0: 'SLean.Algebra.nodeW_of_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:221:0: 'SLean.Algebra.elementRow_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:222:0: 'SLean.Algebra.assemble_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:223:0: 'SLean.Algebra.pencil_eq_assemble' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:224:0: 'SLean.Algebra.pencil_value_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:225:0: 'SLean.Algebra.pencil_left_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:226:0: 'SLean.Algebra.pencil_slope_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:227:0: 'SLean.Algebra.nodeU_pack' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:228:0: 'SLean.Algebra.nodeW_pack' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:229:0: 'SLean.Algebra.matrix_equations_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:230:0: 'SLean.Algebra.pack_satisfies_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:231:0: 'SLean.Bridge.pairing_rows' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:232:0: 'SLean.Bridge.sum_pair_values' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:233:0: 'SLean.Bridge.sum_pair_slopes' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:234:0: 'SLean.Bridge.assembled_pairing' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:235:0: 'SLean.Bridge.cubic_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:236:0: 'SLean.Bridge.cubic_hermite' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:237:0: 'SLean.Bridge.segment_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:238:0: 'SLean.Bridge.uniform_cell_cover' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:239:0: 'SLean.Bridge.spline_piecewiseCubic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:240:0: 'SLean.Bridge.piecewiseCubic_in_Xh' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:241:0: 'SLean.Bridge.ref_gradient_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:242:0: 'SLean.Bridge.ref_hessian_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:243:0: 'SLean.Bridge.mass_energy_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:244:0: 'SLean.Bridge.gradient_energy_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:245:0: 'SLean.Bridge.hessian_energy_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:246:0: 'SLean.Bridge.element_inverse_inequality' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:247:0: 'SLean.Bridge.element_mass_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:248:0: 'SLean.Bridge.legendreCoeffs_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:249:0: 'SLean.Bridge.element_mass_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:250:0: 'SLean.Bridge.mass_pairing_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:251:0: 'SLean.Bridge.energy_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:252:0: 'SLean.Bridge.l2Sq_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:253:0: 'SLean.Bridge.h1Sq_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:254:0: 'SLean.Bridge.eigen_gradient_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:255:0: 'SLean.Bridge.h1Sq_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:256:0: 'SLean.Bridge.reference_form_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:257:0: 'SLean.Bridge.form_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:258:0: 'SLean.Bridge.gradient_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:259:0: 'SLean.Bridge.hessian_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:260:0: 'SLean.Bridge.form_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:261:0: 'SLean.Bridge.diagonal_form_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:262:0: 'SLean.Bridge.mem_Xh_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:263:0: 'SLean.Bridge.representative_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:264:0: 'SLean.Bridge.function_norm_integrals' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:265:0: 'SLean.Bridge.function_galerkin_weak' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:266:0: 'SLean.Bridge.spline_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:267:0: 'SLean.Bridge.cellValue_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:268:0: 'SLean.Bridge.cellGrad_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:269:0: 'SLean.Bridge.cell_nodal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:270:0: 'SLean.Bridge.cell_match' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:271:0: 'SLean.Bridge.cell_grad_match' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:272:0: 'SLean.Bridge.spline_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:273:0: 'SLean.Bridge.spline_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:274:0: 'SLean.Bridge.spline_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:275:0: 'SLean.Bridge.splineGrad_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:276:0: 'SLean.Bridge.spline_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:277:0: 'SLean.Bridge.splineGrad_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:278:0: 'SLean.Bridge.spline_second_deriv_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:279:0: 'SLean.Bridge.spline_boundary' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:280:0: 'SLean.Bridge.generator_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:281:0: 'SLean.Bridge.mass_generator' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:282:0: 'SLean.Bridge.generator_eigen_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:283:0: 'SLean.Bridge.generator_weak' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:284:0: 'SLean.Bridge.galerkin_on_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:285:0: 'SLean.Bridge.galerkin_eigen_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:286:0: 'SLean.Bridge.matrix_eigenpair_function_equivalence' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:287:0: 'SLean.Bridge.complex_reference_change' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:288:0: 'SLean.Bridge.cell_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:289:0: 'SLean.Bridge.cell_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:290:0: 'SLean.Bridge.cell_gradient' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:291:0: 'SLean.Bridge.cellHess_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:292:0: 'SLean.Bridge.spline_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:293:0: 'SLean.Bridge.spline_form_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:294:0: 'SLean.Bridge.spline_form_integrable_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:295:0: 'SLean.Bridge.spline_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:296:0: 'SLean.Bridge.elementVector_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:297:0: 'SLean.Bridge.elementVector_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:298:0: 'SLean.Bridge.refValue_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:299:0: 'SLean.Bridge.refValue_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:300:0: 'SLean.Bridge.joinCells_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:301:0: 'SLean.Bridge.joinCells_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:302:0: 'SLean.Bridge.spline_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:303:0: 'SLean.Bridge.spline_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:304:0: 'SLean.Bridge.interpolation_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:305:0: 'SLean.Bridge.coefficientEquiv_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:306:0: 'SLean.Bridge.Xh_has_C1_representative' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:307:0: 'SLean.Bridge.cell_hessian' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:308:0: 'SLean.Bridge.spline_hessian_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:309:0: 'SLean.Bridge.inverse_inequality_squared' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:310:0: 'SLean.Bridge.pairing_mass_star' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:311:0: 'SLean.Bridge.globalPairing_add_left' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:312:0: 'SLean.Bridge.globalPairing_add_right' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:313:0: 'SLean.Bridge.globalPairing_smul_left' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:314:0: 'SLean.Bridge.globalPairing_smul_right' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:315:0: 'SLean.Bridge.mass_star' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:316:0: 'SLean.Bridge.massSq_eq_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:317:0: 'SLean.Bridge.massSq_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:318:0: 'SLean.Bridge.massSq_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:319:0: 'SLean.Bridge.massNorm_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:320:0: 'SLean.Bridge.massNorm_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:321:0: 'SLean.Bridge.massNorm_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:322:0: 'SLean.Bridge.massNorm_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:323:0: 'SLean.Bridge.massNorm_add_le' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:324:0: 'SLean.Bridge.mass_det_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:325:0: 'SLean.Bridge.gradSq_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:326:0: 'SLean.Bridge.hessSq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:327:0: 'SLean.Bridge.spline_gradient' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:328:0: 'SLean.Bridge.integral_sq_from_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:329:0: 'SLean.Bridge.l2Sq_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:330:0: 'SLean.Bridge.h1Sq_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:331:0: 'SLean.Bridge.l2Norm_eq_massNorm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:332:0: 'SLean.Bridge.l2Sq_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:333:0: 'SLean.Bridge.l2Norm_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:334:0: 'SLean.Bridge.paste_eq_left' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:335:0: 'SLean.Bridge.paste_eq_right' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:336:0: 'SLean.Bridge.paste_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:337:0: 'SLean.Bridge.paste_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:338:0: 'SLean.Bridge.joinCells_last' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:339:0: 'SLean.Bridge.joinCells_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:340:0: 'SLean.Bridge.joinCells_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:341:0: 'SLean.Bridge.joinCells_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:342:0: 'SLean.Bridge.real_imag_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:343:0: 'SLean.Bridge.realPart_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:344:0: 'SLean.Bridge.imagPart_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:345:0: 'SLean.Bridge.assembled_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:346:0: 'SLean.Bridge.mass_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:347:0: 'SLean.Bridge.stiffness_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:348:0: 'SLean.Bridge.gradient_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:349:0: 'SLean.Bridge.mulVec_star' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:350:0: 'SLean.Bridge.generator_star' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:351:0: 'SLean.Bridge.real_energy_split' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:352:0: 'SLean.Bridge.l2Sq_split' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:353:0: 'SLean.Bridge.h1Sq_split' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:354:0: 'SLean.Bridge.realPart_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:355:0: 'SLean.Bridge.imagPart_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:356:0: 'SLean.Bridge.reference_gradient' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:357:0: 'SLean.Bridge.reference_hessian' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:358:0: 'SLean.Bridge.refValue_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:359:0: 'SLean.Bridge.refGrad_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:360:0: 'SLean.Bridge.ref_nodal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:361:0: 'SLean.Bridge.refValue_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:362:0: 'SLean.Bridge.refGrad_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:363:0: 'SLean.Bridge.refHess_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:364:0: 'SLean.Bridge.reference_bilinear_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:365:0: 'SLean.Bridge.ref_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:366:0: 'SLean.Bridge.ref_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:367:0: 'SLean.Bridge.generator_weak_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:368:0: 'SLean.Cert.beta_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:369:0: 'SLean.Cert.boundary_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:370:0: 'SLean.Cert.denominator_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:371:0: 'SLean.Cert.W_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:372:0: 'SLean.Cert.B_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:373:0: 'SLean.Cert.Wtheta_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:374:0: 'SLean.Cert.Btheta_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:375:0: 'SLean.Cert.boundary_slope_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:376:0: 'SLean.Cert.boundary_value_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:377:0: 'SLean.Cert.certificate_C1' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:378:0: 'SLean.Cert.certificate_C3' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:379:0: 'SLean.Cert.certificate_C4' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:380:0: 'SLean.Cert.norm_lower_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:381:0: 'SLean.Cert.betaStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:382:0: 'SLean.Cert.betaStar_re_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:383:0: 'SLean.Cert.certificate_C5' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:384:0: 'SLean.Cert.betaStar_derivative_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:385:0: 'SLean.Cert.dampingConstant_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:386:0: 'SLean.Cert.t1_constant_margins' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:387:0: 'SLean.Cert.critical_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:388:0: 'SLean.Cert.critical_endpoint_signs' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:389:0: 'SLean.Cert.exists_critical_c' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:390:0: 'SLean.Cert.cStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:391:0: 'SLean.Cert.cStar_critical' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:392:0: 'SLean.Cert.cStar_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:393:0: 'SLean.Cert.sStar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:394:0: 'SLean.Cert.cStar_sq_add_sStar_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:395:0: 'SLean.Cert.thetaStar_range' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:396:0: 'SLean.Cert.cos_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:397:0: 'SLean.Cert.sin_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:398:0: 'SLean.Cert.zStar_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:399:0: 'SLean.Cert.zStar_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:400:0: 'SLean.Cert.stationary_elimination' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:401:0: 'SLean.Cert.stationary_relation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:402:0: 'SLean.Cert.geometry_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:403:0: 'SLean.Cert.enclosed_const' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:404:0: 'SLean.Cert.enclosed_weaken' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:405:0: 'SLean.Cert.enclosed_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:406:0: 'SLean.Cert.enclosed_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:407:0: 'SLean.Cert.enclosed_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:408:0: 'SLean.Cert.enclosed_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:409:0: 'SLean.Cert.enclosed_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:410:0: 'SLean.Cert.enclosed_pow_two' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:411:0: 'SLean.Cert.enclosed_pow_three' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:412:0: 'SLean.Cert.enclosed_inv_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:413:0: 'SLean.Cert.enclosed_inv_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:414:0: 'SLean.Cert.enclosed_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:415:0: 'SLean.Cert.enclosed_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:416:0: 'SLean.Cert.qZZStar_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:417:0: 'SLean.Cert.quartic_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:418:0: 'SLean.Cert.qZ_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:419:0: 'SLean.Cert.qStar_multiplicity_two' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:420:0: 'SLean.Cert.certificate_C2' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:421:0: 'SLean.Cert.a_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:422:0: 'SLean.Cert.b_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:423:0: 'SLean.Cert.d_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:424:0: 'SLean.Cert.delta_differentiable' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:425:0: 'SLean.Cert.optical_differentiable' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:426:0: 'SLean.Cert.optical_equation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:427:0: 'SLean.Cert.optical_linear_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:428:0: 'SLean.Cert.optical_conditions_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:429:0: 'SLean.Cert.optical_deriv_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:430:0: 'SLean.Cert.optical_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:431:0: 'SLean.Cert.g_hasDerivAt_of_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:432:0: 'SLean.Cert.optical_second_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:433:0: 'SLean.Cert.optical_curvature_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:434:0: 'SLean.Cert.optical_curvature_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:435:0: 'SLean.Cert.qZ_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:436:0: 'SLean.Cert.qZ_reversal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:437:0: 'SLean.Cert.reciprocalConj_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:438:0: 'SLean.Cert.c3_outer_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:439:0: 'SLean.Cert.q_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:440:0: 'SLean.Cert.qZ_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:441:0: 'SLean.Cert.q_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:442:0: 'SLean.Cert.q_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:443:0: 'SLean.Cert.etaStar_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:444:0: 'SLean.Cert.qStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:445:0: 'SLean.Cert.P_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:446:0: 'SLean.Cert.PStar_hasDerivAt_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:447:0: 'SLean.Cert.PStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:448:0: 'SLean.Cert.qZStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:449:0: 'SLean.Cert.center_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:450:0: 'SLean.Cert.constant_coefficient_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:451:0: 'SLean.Cert.leading_coefficient_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:452:0: 'SLean.Cert.root_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:453:0: 'SLean.Cert.strict_maps_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:454:0: 'SLean.Cert.inner_root_strict' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:455:0: 'SLean.Cert.inner_root_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:456:0: 'SLean.Cert.c3_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:457:0: 'SLean.Cert.reciprocalConj_involutive' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:458:0: 'SLean.Cert.reciprocalConj_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:459:0: 'SLean.Cert.reciprocalConj_root' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:460:0: 'SLean.Cert.reflected_parameter_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:461:0: 'SLean.Cert.c3_outer' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:462:0: 'SLean.Cert.zInner_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:463:0: 'SLean.Cert.zInner_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:464:0: 'SLean.Cert.zOuter_root' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:465:0: 'SLean.Cert.innerCenter_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:466:0: 'SLean.Cert.fixed_point_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:467:0: 'SLean.Cert.zInner_close_center' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:468:0: 'SLean.Cert.zInner_box' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:469:0: 'SLean.Cert.zStar_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:470:0: 'SLean.Cert.zInner_norm_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:471:0: 'SLean.Cert.zOuter_norm_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:472:0: 'SLean.Cert.certified_roots_distinct' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:473:0: 'SLean.Cert.criticalDen_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:474:0: 'SLean.Cert.aStar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:475:0: 'SLean.Cert.sStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:476:0: 'SLean.Cert.wStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:477:0: 'SLean.Cert.deltaStar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:478:0: 'SLean.Cert.separation_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:479:0: 'SLean.Cert.curvature_expression_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:480:0: 'SLean.Cert.negative_branch_sign' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:481:0: 'SLean.Cert.pStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:482:0: 'SLean.Cert.gStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:483:0: 'SLean.Cert.optical_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:484:0: 'SLean.Cert.wStar_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:485:0: 'SLean.Cert.omegaStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:486:0: 'SLean.Cert.etaStar_close_center' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:487:0: 'SLean.Cert.etaStar_in_pilot_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:488:0: 'SLean.Cert.critical_neighborhood_in_pilot' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:489:0: 'SLean.Hermite.hasDerivAt_basis' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:490:0: 'SLean.Hermite.hasDerivAt_dBasis' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:491:0: 'SLean.Hermite.nodal_values' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:492:0: 'SLean.Hermite.reference_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:493:0: 'SLean.Hermite.reference_stiffness' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:494:0: 'SLean.Hermite.integratedM_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:495:0: 'SLean.Hermite.integratedK_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:496:0: 'SLean.Hermite.assembled_integratedM' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:497:0: 'SLean.Hermite.assembled_integratedK' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:498:0: 'SLean.Hermite.physical_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:499:0: 'SLean.Hermite.physical_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:500:0: 'SLean.Hermite.physical_second_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:501:0: 'SLean.Hermite.physical_nodal_values' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:502:0: 'SLean.Hermite.integral_reference_change' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:503:0: 'SLean.Hermite.physical_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:504:0: 'SLean.Hermite.physical_stiffness' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:505:0: 'SLean.Hermite.physicalM_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:506:0: 'SLean.Hermite.physicalK_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:507:0: 'SLean.Hermite.assemble_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:508:0: 'SLean.Hermite.physical_eigen_equation_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:509:0: 'SLean.Main.function_resolvent_to_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:510:0: 'SLean.Main.T4_resolvent' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:511:0: 'SLean.Main.T4_crandall_pazy' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:512:0: 'SLean.Main.T4_kato_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:513:0: 'SLean.Main.functionEvolution_on_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:514:0: 'SLean.Main.functionEvolution_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:515:0: 'SLean.Main.functionEvolution_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:516:0: 'SLean.Main.functionKato_on_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:517:0: 'SLean.Main.coefficients_real_function' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:518:0: 'SLean.Main.functionKato_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:519:0: 'SLean.Main.S1_finite_time_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:520:0: 'SLean.Main.katoConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:521:0: 'SLean.Main.damping_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:522:0: 'SLean.Main.evolution_h1_eigen' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:523:0: 'SLean.Main.finite_time_kato_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:524:0: 'SLean.Main.etaSequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:525:0: 'SLean.Main.etaSequence_eigenvalue' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:526:0: 'SLean.Main.damping_remainder_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:527:0: 'SLean.Main.dampingSequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:528:0: 'SLean.Main.frequencySequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:529:0: 'SLean.Main.T1_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:530:0: 'SLean.Main.inverse_mesh_power_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:531:0: 'SLean.Main.frequency_tendsto_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:532:0: 'SLean.Main.resolventWeight_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:533:0: 'SLean.Main.resolventWeight_frequency_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:534:0: 'SLean.Main.eigen_semigroup_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:535:0: 'SLean.Main.no_fixed_time_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:536:0: 'SLean.Main.no_crandall_pazy' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:537:0: 'SLean.Main.no_kato_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:538:0: 'SLean.Main.no_kato_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:539:0: 'SLean.Main.resolvent_eigen_obstruction' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:540:0: 'SLean.Main.no_resolvent_decay' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:541:0: 'SLean.Main.mesh_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:542:0: 'SLean.Main.mesh_length' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:543:0: 'SLean.Main.zeta_im' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:544:0: 'SLean.Main.zeta_re' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:545:0: 'SLean.Main.T1_physical' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:546:0: 'SLean.Main.T1_function' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:547:0: 'SLean.Main.evolution_star' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:548:0: 'SLean.Main.evolution_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:549:0: 'SLean.Main.evolution_parts' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:550:0: 'SLean.Main.kato_integrable' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:551:0: 'SLean.Main.katoEnergy_split' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:552:0: 'SLean.Main.real_kato_implies_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:553:0: 'SLean.Main.operator_exp_eigenvector' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:554:0: 'SLean.Main.evolution_eigenvector' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:555:0: 'SLean.Main.evolution_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:556:0: 'SLean.Main.evolution_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:557:0: 'SLean.Main.evolution_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:558:0: 'SLean.Main.evolution_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:559:0: 'SLean.Main.l2Norm_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:560:0: 'SLean.Main.functionEvolution_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:561:0: 'SLean.Pilots.C3.q_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:562:0: 'SLean.Pilots.C3.center_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:563:0: 'SLean.Pilots.C3.parameter_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:564:0: 'SLean.Pilots.C3.c0_center' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:565:0: 'SLean.Pilots.C3.c1_center' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:566:0: 'SLean.Pilots.C3.coefficient_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:567:0: 'SLean.Pilots.C3.c1_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:568:0: 'SLean.Pilots.C3.mem_rootDisk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:569:0: 'SLean.Pilots.C3.mapsTo' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:570:0: 'SLean.Pilots.C3.power_difference' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:571:0: 'SLean.Pilots.C3.contraction_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:572:0: 'SLean.Pilots.C3.contracting' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:573:0: 'SLean.Pilots.C3.fixedPoint_iff_root' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:574:0: 'SLean.Pilots.C3.unique_inner_root' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:575:0: 'SLean.Pilots.DoubleRoot.exists_normal_coordinate' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:576:0: 'SLean.Pilots.DoubleRoot.quadratic_quotient' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:577:0: 'SLean.Pilots.DoubleRoot.exists_companion_germ' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:578:0: 'SLean.Pilots.DoubleRoot.quotient_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:579:0: 'SLean.Pilots.DoubleRoot.double_root_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:580:0: 'SLean.Pilots.DoubleRoot.exists_coordinate_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:581:0: 'SLean.Pilots.DoubleRoot.inverse_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:582:0: 'SLean.Pilots.DoubleRoot.quantitative_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:583:0: 'SLean.Pilots.DoubleRoot.explicit_double_root_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:584:0: 'SLean.Statement.semigroup_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:585:0: 'SLean.Statement.semigroup_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:586:0: 'SLean.Statement.semigroup_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:587:0: 'SLean.Statement.mesh_endpoint' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:588:0: 'SLean.Statement.space_characterization' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:589:0: 'SLean.Statement.norm_identification' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:590:0: 'SLean.Statement.weak_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:591:0: 'SLean.Statement.spectral_top' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:592:0: 'SLean.Statement.resolvent_failure' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:593:0: 'SLean.Statement.crandall_pazy_failure' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:594:0: 'SLean.Statement.finite_time_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:595:0: 'SLean.Statement.kato_failure_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:597:0: 'SLean.Statement.optical_branch' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:598:0: 'SLean.Statement.spectral_top_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3751/3752] Built SLean (17s)
Build completed successfully (3752 jobs).


==> anc/lean/logs/closing_20261101/sharp-cache.log <==
info: mathlib: materializing new dependency
info: mathlib: fetching revision '56a005855ea17e0b0958f73ec801ae140b0a1679' from https://github.com/leanprover-community/mathlib4.git
info: mathlib: checking out revision '56a005855ea17e0b0958f73ec801ae140b0a1679'
info: plausible: materializing new dependency
info: plausible: fetching revision 'dfa4f38190d07c37e315953e08b90fe2d95b3c24' from https://github.com/leanprover-community/plausible
info: plausible: checking out revision 'dfa4f38190d07c37e315953e08b90fe2d95b3c24'
info: LeanSearchClient: materializing new dependency
info: LeanSearchClient: fetching revision 'd6b4c7be5be75ec4917c873ac50c756dc1436372' from https://github.com/leanprover-community/LeanSearchClient
info: LeanSearchClient: checking out revision 'd6b4c7be5be75ec4917c873ac50c756dc1436372'
info: importGraph: materializing new dependency
info: importGraph: fetching revision 'a41f0e9a4dea23188ea9cc1c41ac9f8bbafe0b93' from https://github.com/leanprover-community/import-graph
info: importGraph: checking out revision 'a41f0e9a4dea23188ea9cc1c41ac9f8bbafe0b93'
info: proofwidgets: materializing new dependency
info: proofwidgets: fetching revision 'df72b022e558978a1c50264cfc4d7fec86fa8e04' from https://github.com/leanprover-community/ProofWidgets4
info: proofwidgets: checking out revision 'df72b022e558978a1c50264cfc4d7fec86fa8e04'
info: aesop: materializing new dependency
info: aesop: fetching revision '4a174c490d8707121c4a9290800489f105d85e07' from https://github.com/leanprover-community/aesop
info: aesop: checking out revision '4a174c490d8707121c4a9290800489f105d85e07'
info: Qq: materializing new dependency
info: Qq: fetching revision 'dce0ad79c486cb1fb504af04f953c3466b0c6db8' from https://github.com/leanprover-community/quote4
info: Qq: checking out revision 'dce0ad79c486cb1fb504af04f953c3466b0c6db8'
info: batteries: materializing new dependency
info: batteries: fetching revision '66e469188fe07963e5cf666c7d4433f45b8131c5' from https://github.com/leanprover-community/batteries
info: batteries: checking out revision '66e469188fe07963e5cf666c7d4433f45b8131c5'
info: Cli: materializing new dependency
info: Cli: fetching revision 'c24fe6078c630e89b489bffe59b3e20ac30d12c8' from https://github.com/leanprover/lean4-cli
info: Cli: checking out revision 'c24fe6078c630e89b489bffe59b3e20ac30d12c8'
✔ [1/5] Built Cache.Cli (879ms)
✔ [2/5] Built Cache.Lean (968ms)
✔ [6/42] Built Cache.Cli:c.o (213ms)
✔ [7/42] Built Cache.Lean:c.o (224ms)
✔ [8/42] Built Cache.Env (920ms)
✔ [9/42] Built Batteries.Tactic.OpenPrivate (1.7s)
✔ [10/42] Built Cache.Infra (961ms)
✔ [11/42] Built Cache.Env:c.o (923ms)
✔ [12/42] Built Cache.Infra:c.o (1.1s)
✔ [13/42] Built Cache.Location (1.2s)
✔ [14/42] Built Cache.Location:c.o (283ms)
✔ [15/42] Built Cache.IO (2.3s)
✔ [16/42] Built Batteries.Tactic.OpenPrivate:c.o (2.3s)
✔ [17/42] Built Cache.Hashing (1.5s)
✔ [18/42] Built Cache.IO:c.o (1.5s)
✔ [19/42] Built Cache.Requests (2.2s)
✔ [20/42] Built Cache.Hashing:c.o (2.1s)
✔ [21/42] Built Cache.Marker (1.1s)
✔ [22/42] Built Cache.Upload.Curl (1.7s)
✔ [23/42] Built Cache.Upload.Rclone (1.8s)
✔ [24/42] Built Cache.Marker:c.o (1.7s)
✔ [25/42] Built Cache.Query (1.8s)
✔ [26/42] Built Cache.Requests:c.o (3.0s)
✔ [27/42] Built Cache.Upload.Curl:c.o (1.4s)
✔ [28/42] Built Cache.Upload.Azure (1.4s)
✔ [29/42] Built Cache.Upload.Rclone:c.o (1.5s)
✔ [30/42] Built Cache.Upload.S3 (1.6s)
✔ [31/42] Built Cache.Warning (1.6s)
✔ [32/42] Built Cache.Upload.Azure:c.o (259ms)
✔ [33/42] Built Cache.Query:c.o (1.5s)
✔ [34/42] Built Cache.Warning:c.o (371ms)
✔ [35/42] Built Cache.Upload.Defs (1.1s)
✔ [36/42] Built Cache.Upload.S3:c.o (1.1s)
✔ [37/42] Built Cache.Upload (981ms)
✔ [38/42] Built Cache.Upload.Defs:c.o (930ms)
✔ [39/42] Built Cache.Main (1.5s)
✔ [40/42] Built Cache.Upload:c.o (1.5s)
✔ [41/42] Built Cache.Main:c.o (1.0s)
✔ [42/42] Built cache:exe (1.7s)
Current branch: HEAD
Using cache from origin: (some leanprover-community/mathlib4)
Attempting to download 9031 file(s) from leanprover-community/mathlib4 cache at https://cache.mathlib.org/mathlib4-master

Downloaded: 1 file(s) [attempted 1/9031 = 0%, 48 KB/s][K
Downloaded: 47 file(s) [attempted 47/9031 = 0%, 77 KB/s][K
Downloaded: 63 file(s) [attempted 63/9031 = 0%, 106 KB/s][K
Downloaded: 85 file(s) [attempted 85/9031 = 0%, 145 KB/s][K
Downloaded: 109 file(s) [attempted 109/9031 = 1%, 299 KB/s][K
Downloaded: 136 file(s) [attempted 136/9031 = 1%, 263 KB/s][K
Downloaded: 142 file(s) [attempted 142/9031 = 1%, 301 KB/s][K
Downloaded: 157 file(s) [attempted 157/9031 = 1%, 223 KB/s][K
Downloaded: 193 file(s) [attempted 193/9031 = 2%, 602 KB/s][K
Downloaded: 205 file(s) [attempted 205/9031 = 2%, 86 KB/s][K
Downloaded: 243 file(s) [attempted 243/9031 = 2%, 155 KB/s][K
Downloaded: 255 file(s) [attempted 255/9031 = 2%, 352 KB/s][K
Downloaded: 309 file(s) [attempted 309/9031 = 3%, 171 KB/s][K
Downloaded: 314 file(s) [attempted 314/9031 = 3%, 225 KB/s][K
Downloaded: 335 file(s) [attempted 335/9031 = 3%, 158 KB/s][K
Downloaded: 358 file(s) [attempted 358/9031 = 3%, 75 KB/s][K
Downloaded: 395 file(s) [attempted 395/9031 = 4%, 127 KB/s][K
Downloaded: 420 file(s) [attempted 420/9031 = 4%, 156 KB/s][K
Downloaded: 446 file(s) [attempted 446/9031 = 4%, 156 KB/s][K
Downloaded: 484 file(s) [attempted 484/9031 = 5%, 236 KB/s][K
Downloaded: 500 file(s) [attempted 500/9031 = 5%, 118 KB/s][K
Downloaded: 520 file(s) [attempted 520/9031 = 5%, 282 KB/s][K
Downloaded: 523 file(s) [attempted 523/9031 = 5%, 201 KB/s][K
Downloaded: 532 file(s) [attempted 532/9031 = 5%, 231 KB/s][K
Downloaded: 547 file(s) [attempted 547/9031 = 6%, 266 KB/s][K
Downloaded: 553 file(s) [attempted 553/9031 = 6%, 125 KB/s][K
Downloaded: 583 file(s) [attempted 583/9031 = 6%, 6 KB/s][K
Downloaded: 587 file(s) [attempted 587/9031 = 6%, 67 KB/s][K
Downloaded: 603 file(s) [attempted 603/9031 = 6%, 104 KB/s][K
Downloaded: 642 file(s) [attempted 642/9031 = 7%, 350 KB/s][K
Downloaded: 684 file(s) [attempted 684/9031 = 7%, 337 KB/s][K
Downloaded: 693 file(s) [attempted 693/9031 = 7%, 51 KB/s][K
Downloaded: 695 file(s) [attempted 695/9031 = 7%, 333 KB/s][K
Downloaded: 700 file(s) [attempted 700/9031 = 7%, 183 KB/s][K
Downloaded: 728 file(s) [attempted 728/9031 = 8%, 67 KB/s][K
Downloaded: 734 file(s) [attempted 734/9031 = 8%, 98 KB/s][K
Downloaded: 778 file(s) [attempted 778/9031 = 8%, 102 KB/s][K
Downloaded: 780 file(s) [attempted 780/9031 = 8%, 751 KB/s][K
Downloaded: 800 file(s) [attempted 800/9031 = 8%, 6 KB/s][K
Downloaded: 810 file(s) [attempted 810/9031 = 8%, 67 KB/s][K
Downloaded: 813 file(s) [attempted 813/9031 = 9%, 16 KB/s][K
Downloaded: 831 file(s) [attempted 831/9031 = 9%, 18 KB/s][K
Downloaded: 863 file(s) [attempted 863/9031 = 9%, 64 KB/s][K
Downloaded: 878 file(s) [attempted 878/9031 = 9%, 110 KB/s][K
Downloaded: 885 file(s) [attempted 885/9031 = 9%, 50 KB/s][K
Downloaded: 943 file(s) [attempted 943/9031 = 10%, 148 KB/s][K
Downloaded: 954 file(s) [attempted 954/9031 = 10%, 62 KB/s][K
Downloaded: 970 file(s) [attempted 970/9031 = 10%, 151 KB/s][K
Downloaded: 975 file(s) [attempted 975/9031 = 10%, 385 KB/s][K
Downloaded: 988 file(s) [attempted 988/9031 = 10%, 148 KB/s][K
Downloaded: 999 file(s) [attempted 999/9031 = 11%, 108 KB/s][K
Downloaded: 1010 file(s) [attempted 1010/9031 = 11%, 53 KB/s][K
Downloaded: 1019 file(s) [attempted 1019/9031 = 11%, 278 KB/s][K
Downloaded: 1031 file(s) [attempted 1031/9031 = 11%, 136 KB/s][K
Downloaded: 1035 file(s) [attempted 1035/9031 = 11%, 88 KB/s][K
Downloaded: 1048 file(s) [attempted 1048/9031 = 11%, 541 KB/s][K
Downloaded: 1051 file(s) [attempted 1051/9031 = 11%, 30 KB/s][K
Downloaded: 1072 file(s) [attempted 1072/9031 = 11%, 63 KB/s][K
Downloaded: 1081 file(s) [attempted 1081/9031 = 11%, 55 KB/s][K
Downloaded: 1095 file(s) [attempted 1095/9031 = 12%, 129 KB/s][K
Downloaded: 1099 file(s) [attempted 1099/9031 = 12%, 156 KB/s][K
Downloaded: 1106 file(s) [attempted 1106/9031 = 12%, 131 KB/s][K
Downloaded: 1111 file(s) [attempted 1111/9031 = 12%, 59 KB/s][K
Downloaded: 1117 file(s) [attempted 1117/9031 = 12%, 132 KB/s][K
Downloaded: 1125 file(s) [attempted 1125/9031 = 12%, 184 KB/s][K
Downloaded: 1129 file(s) [attempted 1129/9031 = 12%, 55 KB/s][K
Downloaded: 1143 file(s) [attempted 1143/9031 = 12%, 165 KB/s][K
Downloaded: 1145 file(s) [attempted 1145/9031 = 12%, 47 KB/s][K
Downloaded: 1148 file(s) [attempted 1148/9031 = 12%, 25 KB/s][K
Downloaded: 1150 file(s) [attempted 1150/9031 = 12%, 17 KB/s][K
Downloaded: 1161 file(s) [attempted 1161/9031 = 12%, 36 KB/s][K
Downloaded: 1164 file(s) [attempted 1164/9031 = 12%, 40 KB/s][K
Downloaded: 1177 file(s) [attempted 1177/9031 = 13%, 305 KB/s][K
Downloaded: 1198 file(s) [attempted 1198/9031 = 13%, 22 KB/s][K
Downloaded: 1200 file(s) [attempted 1200/9031 = 13%, 95 KB/s][K
Downloaded: 1205 file(s) [attempted 1205/9031 = 13%, 13 KB/s][K
Downloaded: 1236 file(s) [attempted 1236/9031 = 13%, 76 KB/s][K
Downloaded: 1244 file(s) [attempted 1244/9031 = 13%, 63 KB/s][K
Downloaded: 1281 file(s) [attempted 1281/9031 = 14%, 171 KB/s][K
Downloaded: 1285 file(s) [attempted 1285/9031 = 14%, 368 KB/s][K
Downloaded: 1304 file(s) [attempted 1304/9031 = 14%, 32 KB/s][K
Downloaded: 1308 file(s) [attempted 1308/9031 = 14%, 255 KB/s][K
Downloaded: 1324 file(s) [attempted 1324/9031 = 14%, 390 KB/s][K
Downloaded: 1331 file(s) [attempted 1331/9031 = 14%, 147 KB/s][K
Downloaded: 1340 file(s) [attempted 1340/9031 = 14%, 29 KB/s][K
Downloaded: 1343 file(s) [attempted 1343/9031 = 14%, 166 KB/s][K
Downloaded: 1352 file(s) [attempted 1352/9031 = 14%, 43 KB/s][K
Downloaded: 1359 file(s) [attempted 1359/9031 = 15%, 111 KB/s][K
Downloaded: 1379 file(s) [attempted 1379/9031 = 15%, 98 KB/s][K
Downloaded: 1399 file(s) [attempted 1399/9031 = 15%, 143 KB/s][K
Downloaded: 1405 file(s) [attempted 1405/9031 = 15%, 245 KB/s][K
Downloaded: 1407 file(s) [attempted 1407/9031 = 15%, 56 KB/s][K
Downloaded: 1421 file(s) [attempted 1421/9031 = 15%, 31 KB/s][K
Downloaded: 1427 file(s) [attempted 1427/9031 = 15%, 183 KB/s][K
Downloaded: 1437 file(s) [attempted 1437/9031 = 15%, 59 KB/s][K
Downloaded: 1448 file(s) [attempted 1448/9031 = 16%, 235 KB/s][K
Downloaded: 1455 file(s) [attempted 1455/9031 = 16%, 40 KB/s][K
Downloaded: 1478 file(s) [attempted 1478/9031 = 16%, 231 KB/s][K
Downloaded: 1496 file(s) [attempted 1496/9031 = 16%, 468 KB/s][K
Downloaded: 1520 file(s) [attempted 1520/9031 = 16%, 45 KB/s][K
Downloaded: 1528 file(s) [attempted 1528/9031 = 16%, 522 KB/s][K
Downloaded: 1534 file(s) [attempted 1534/9031 = 16%, 326 KB/s][K
Downloaded: 1542 file(s) [attempted 1542/9031 = 17%, 354 KB/s][K
Downloaded: 1553 file(s) [attempted 1553/9031 = 17%, 159 KB/s][K
Downloaded: 1576 file(s) [attempted 1576/9031 = 17%, 342 KB/s][K
Downloaded: 1579 file(s) [attempted 1579/9031 = 17%, 283 KB/s][K
Downloaded: 1591 file(s) [attempted 1591/9031 = 17%, 171 KB/s][K
Downloaded: 1595 file(s) [attempted 1595/9031 = 17%, 95 KB/s][K
Downloaded: 1608 file(s) [attempted 1608/9031 = 17%, 407 KB/s][K
Downloaded: 1625 file(s) [attempted 1625/9031 = 17%, 131 KB/s][K
Downloaded: 1636 file(s) [attempted 1636/9031 = 18%, 131 KB/s][K
Downloaded: 1654 file(s) [attempted 1654/9031 = 18%, 73 KB/s][K
Downloaded: 1689 file(s) [attempted 1689/9031 = 18%, 367 KB/s][K
Downloaded: 1695 file(s) [attempted 1695/9031 = 18%, 76 KB/s][K
Downloaded: 1698 file(s) [attempted 1698/9031 = 18%, 89 KB/s][K
Downloaded: 1707 file(s) [attempted 1707/9031 = 18%, 140 KB/s][K
Downloaded: 1721 file(s) [attempted 1721/9031 = 19%, 412 KB/s][K
Downloaded: 1728 file(s) [attempted 1728/9031 = 19%, 262 KB/s][K
Downloaded: 1735 file(s) [attempted 1735/9031 = 19%, 10 KB/s][K
Downloaded: 1739 file(s) [attempted 1739/9031 = 19%, 193 KB/s][K
Downloaded: 1744 file(s) [attempted 1744/9031 = 19%, 155 KB/s][K
Downloaded: 1746 file(s) [attempted 1746/9031 = 19%, 93 KB/s][K
Downloaded: 1748 file(s) [attempted 1748/9031 = 19%, 41 KB/s][K
Downloaded: 1751 file(s) [attempted 1751/9031 = 19%, 23 KB/s][K
Downloaded: 1760 file(s) [attempted 1760/9031 = 19%, 35 KB/s][K
Downloaded: 1764 file(s) [attempted 1764/9031 = 19%, 23 KB/s][K
Downloaded: 1773 file(s) [attempted 1773/9031 = 19%, 147 KB/s][K
Downloaded: 1787 file(s) [attempted 1787/9031 = 19%, 39 KB/s][K
Downloaded: 1799 file(s) [attempted 1799/9031 = 19%, 5 KB/s][K
Downloaded: 1812 file(s) [attempted 1812/9031 = 20%, 169 KB/s][K
Downloaded: 1826 file(s) [attempted 1826/9031 = 20%, 70 KB/s][K
Downloaded: 1827 file(s) [attempted 1827/9031 = 20%, 162 KB/s][K
Downloaded: 1833 file(s) [attempted 1833/9031 = 20%, 163 KB/s][K
Downloaded: 1835 file(s) [attempted 1835/9031 = 20%, 108 KB/s][K
Downloaded: 1847 file(s) [attempted 1847/9031 = 20%, 40 KB/s][K
Downloaded: 1886 file(s) [attempted 1886/9031 = 20%, 392 KB/s][K
Downloaded: 1926 file(s) [attempted 1926/9031 = 21%, 228 KB/s][K
Downloaded: 1929 file(s) [attempted 1929/9031 = 21%, 532 KB/s][K
Downloaded: 1941 file(s) [attempted 1941/9031 = 21%, 184 KB/s][K
Downloaded: 1962 file(s) [attempted 1962/9031 = 21%, 18 KB/s][K
Downloaded: 1966 file(s) [attempted 1966/9031 = 21%, 27 KB/s][K
Downloaded: 1968 file(s) [attempted 1968/9031 = 21%, 172 KB/s][K
Downloaded: 1977 file(s) [attempted 1977/9031 = 21%, 558 KB/s][K
Downloaded: 1991 file(s) [attempted 1991/9031 = 22%, 537 KB/s][K
Downloaded: 2001 file(s) [attempted 2001/9031 = 22%, 78 KB/s][K
Downloaded: 2013 file(s) [attempted 2013/9031 = 22%, 308 KB/s][K
Downloaded: 2021 file(s) [attempted 2021/9031 = 22%, 47 KB/s][K
Downloaded: 2024 file(s) [attempted 2024/9031 = 22%, 14 KB/s][K
Downloaded: 2031 file(s) [attempted 2031/9031 = 22%, 5 KB/s][K
Downloaded: 2050 file(s) [attempted 2050/9031 = 22%, 29 KB/s][K
Downloaded: 2058 file(s) [attempted 2058/9031 = 22%, 26 KB/s][K
Downloaded: 2070 file(s) [attempted 2070/9031 = 22%, 51 KB/s][K
Downloaded: 2072 file(s) [attempted 2072/9031 = 22%, 151 KB/s][K
Downloaded: 2080 file(s) [attempted 2080/9031 = 23%, 272 KB/s][K
Downloaded: 2092 file(s) [attempted 2092/9031 = 23%, 59 KB/s][K
Downloaded: 2104 file(s) [attempted 2104/9031 = 23%, 22 KB/s][K
Downloaded: 2120 file(s) [attempted 2120/9031 = 23%, 14 KB/s][K
Downloaded: 2129 file(s) [attempted 2129/9031 = 23%, 177 KB/s][K
Downloaded: 2134 file(s) [attempted 2134/9031 = 23%, 65 KB/s][K
Downloaded: 2136 file(s) [attempted 2136/9031 = 23%, 695 KB/s][K
Downloaded: 2148 file(s) [attempted 2148/9031 = 23%, 43 KB/s][K
Downloaded: 2159 file(s) [attempted 2159/9031 = 23%, 60 KB/s][K
Downloaded: 2171 file(s) [attempted 2171/9031 = 24%, 441 KB/s][K
Downloaded: 2175 file(s) [attempted 2175/9031 = 24%, 330 KB/s][K
Downloaded: 2198 file(s) [attempted 2198/9031 = 24%, 18 KB/s][K
Downloaded: 2219 file(s) [attempted 2219/9031 = 24%, 93 KB/s][K
Downloaded: 2240 file(s) [attempted 2240/9031 = 24%, 258 KB/s][K
Downloaded: 2246 file(s) [attempted 2246/9031 = 24%, 72 KB/s][K
Downloaded: 2252 file(s) [attempted 2252/9031 = 24%, 416 KB/s][K
Downloaded: 2258 file(s) [attempted 2258/9031 = 25%, 39 KB/s][K
Downloaded: 2269 file(s) [attempted 2269/9031 = 25%, 154 KB/s][K
Downloaded: 2274 file(s) [attempted 2274/9031 = 25%, 37 KB/s][K
Downloaded: 2283 file(s) [attempted 2283/9031 = 25%, 193 KB/s][K
Downloaded: 2285 file(s) [attempted 2285/9031 = 25%, 6 KB/s][K
Downloaded: 2294 file(s) [attempted 2294/9031 = 25%, 46 KB/s][K
Downloaded: 2313 file(s) [attempted 2313/9031 = 25%, 190 KB/s][K
Downloaded: 2330 file(s) [attempted 2330/9031 = 25%, 24 KB/s][K
Downloaded: 2339 file(s) [attempted 2339/9031 = 25%, 104 KB/s][K
Downloaded: 2352 file(s) [attempted 2352/9031 = 26%, 55 KB/s][K
Downloaded: 2369 file(s) [attempted 2369/9031 = 26%, 72 KB/s][K
Downloaded: 2372 file(s) [attempted 2372/9031 = 26%, 102 KB/s][K
Downloaded: 2395 file(s) [attempted 2395/9031 = 26%, 492 KB/s][K
Downloaded: 2400 file(s) [attempted 2400/9031 = 26%, 261 KB/s][K
Downloaded: 2418 file(s) [attempted 2418/9031 = 26%, 336 KB/s][K
Downloaded: 2429 file(s) [attempted 2429/9031 = 26%, 77 KB/s][K
Downloaded: 2430 file(s) [attempted 2430/9031 = 26%, 95 KB/s][K
Downloaded: 2438 file(s) [attempted 2438/9031 = 26%, 87 KB/s][K
Downloaded: 2446 file(s) [attempted 2446/9031 = 27%, 555 KB/s][K
Downloaded: 2456 file(s) [attempted 2456/9031 = 27%, 29 KB/s][K
Downloaded: 2466 file(s) [attempted 2466/9031 = 27%, 8 KB/s][K
Downloaded: 2477 file(s) [attempted 2477/9031 = 27%, 54 KB/s][K
Downloaded: 2494 file(s) [attempted 2494/9031 = 27%, 66 KB/s][K
Downloaded: 2512 file(s) [attempted 2512/9031 = 27%, 143 KB/s][K
Downloaded: 2514 file(s) [attempted 2514/9031 = 27%, 99 KB/s][K
Downloaded: 2519 file(s) [attempted 2519/9031 = 27%, 430 KB/s][K
Downloaded: 2524 file(s) [attempted 2524/9031 = 27%, 249 KB/s][K
Downloaded: 2532 file(s) [attempted 2532/9031 = 28%, 516 KB/s][K
Downloaded: 2533 file(s) [attempted 2533/9031 = 28%, 399 KB/s][K
Downloaded: 2535 file(s) [attempted 2535/9031 = 28%, 141 KB/s][K
Downloaded: 2542 file(s) [attempted 2542/9031 = 28%, 88 KB/s][K
Downloaded: 2556 file(s) [attempted 2556/9031 = 28%, 53 KB/s][K
Downloaded: 2559 file(s) [attempted 2559/9031 = 28%, 26 KB/s][K
Downloaded: 2563 file(s) [attempted 2563/9031 = 28%, 9 KB/s][K
Downloaded: 2567 file(s) [attempted 2567/9031 = 28%, 73 KB/s][K
Downloaded: 2569 file(s) [attempted 2569/9031 = 28%, 64 KB/s][K
Downloaded: 2574 file(s) [attempted 2574/9031 = 28%, 54 KB/s][K
Downloaded: 2586 file(s) [attempted 2586/9031 = 28%, 23 KB/s][K
Downloaded: 2592 file(s) [attempted 2592/9031 = 28%, 438 KB/s][K
Downloaded: 2613 file(s) [attempted 2613/9031 = 28%, 14 KB/s][K
Downloaded: 2643 file(s) [attempted 2643/9031 = 29%, 646 KB/s][K
Downloaded: 2658 file(s) [attempted 2658/9031 = 29%, 417 KB/s][K
Downloaded: 2670 file(s) [attempted 2670/9031 = 29%, 47 KB/s][K
Downloaded: 2677 file(s) [attempted 2677/9031 = 29%, 220 KB/s][K
Downloaded: 2682 file(s) [attempted 2682/9031 = 29%, 154 KB/s][K
Downloaded: 2685 file(s) [attempted 2685/9031 = 29%, 22 KB/s][K
Downloaded: 2689 file(s) [attempted 2689/9031 = 29%, 4 KB/s][K
Downloaded: 2701 file(s) [attempted 2701/9031 = 29%, 289 KB/s][K
Downloaded: 2715 file(s) [attempted 2715/9031 = 30%, 180 KB/s][K
Downloaded: 2734 file(s) [attempted 2734/9031 = 30%, 514 KB/s][K
Downloaded: 2749 file(s) [attempted 2749/9031 = 30%, 262 KB/s][K
Downloaded: 2756 file(s) [attempted 2756/9031 = 30%, 223 KB/s][K
Downloaded: 2765 file(s) [attempted 2765/9031 = 30%, 22 KB/s][K
Downloaded: 2767 file(s) [attempted 2767/9031 = 30%, 921 KB/s][K
Downloaded: 2780 file(s) [attempted 2780/9031 = 30%, 107 KB/s][K
Downloaded: 2784 file(s) [attempted 2784/9031 = 30%, 160 KB/s][K
Downloaded: 2790 file(s) [attempted 2790/9031 = 30%, 69 KB/s][K
Downloaded: 2813 file(s) [attempted 2813/9031 = 31%, 149 KB/s][K
Downloaded: 2816 file(s) [attempted 2816/9031 = 31%, 13 KB/s][K
Downloaded: 2826 file(s) [attempted 2826/9031 = 31%, 180 KB/s][K
Downloaded: 2827 file(s) [attempted 2827/9031 = 31%, 47 KB/s][K
Downloaded: 2841 file(s) [attempted 2841/9031 = 31%, 92 KB/s][K
Downloaded: 2857 file(s) [attempted 2857/9031 = 31%, 61 KB/s][K
Downloaded: 2864 file(s) [attempted 2864/9031 = 31%, 111 KB/s][K
Downloaded: 2875 file(s) [attempted 2875/9031 = 31%, 172 KB/s][K
Downloaded: 2885 file(s) [attempted 2885/9031 = 31%, 34 KB/s][K
Downloaded: 2888 file(s) [attempted 2888/9031 = 31%, 387 KB/s][K
Downloaded: 2891 file(s) [attempted 2891/9031 = 32%, 101 KB/s][K
Downloaded: 2900 file(s) [attempted 2900/9031 = 32%, 352 KB/s][K
Downloaded: 2908 file(s) [attempted 2908/9031 = 32%, 50 KB/s][K
Downloaded: 2914 file(s) [attempted 2914/9031 = 32%, 160 KB/s][K
Downloaded: 2939 file(s) [attempted 2939/9031 = 32%, 13 KB/s][K
Downloaded: 2955 file(s) [attempted 2955/9031 = 32%, 27 KB/s][K
Downloaded: 2960 file(s) [attempted 2960/9031 = 32%, 98 KB/s][K
Downloaded: 2974 file(s) [attempted 2974/9031 = 32%, 461 KB/s][K
Downloaded: 2987 file(s) [attempted 2987/9031 = 33%, 116 KB/s][K
Downloaded: 3004 file(s) [attempted 3004/9031 = 33%, 22 KB/s][K
Downloaded: 3010 file(s) [attempted 3010/9031 = 33%, 8 KB/s][K
Downloaded: 3023 file(s) [attempted 3023/9031 = 33%, 117 KB/s][K
Downloaded: 3036 file(s) [attempted 3036/9031 = 33%, 51 KB/s][K
Downloaded: 3038 file(s) [attempted 3038/9031 = 33%, 467 KB/s][K
Downloaded: 3040 file(s) [attempted 3040/9031 = 33%, 188 KB/s][K
Downloaded: 3046 file(s) [attempted 3046/9031 = 33%, 408 KB/s][K
Downloaded: 3052 file(s) [attempted 3052/9031 = 33%, 120 KB/s][K
Downloaded: 3058 file(s) [attempted 3058/9031 = 33%, 481 KB/s][K
Downloaded: 3065 file(s) [attempted 3065/9031 = 33%, 14 KB/s][K
Downloaded: 3086 file(s) [attempted 3086/9031 = 34%, 180 KB/s][K
Downloaded: 3100 file(s) [attempted 3100/9031 = 34%, 246 KB/s][K
Downloaded: 3107 file(s) [attempted 3107/9031 = 34%, 20 KB/s][K
Downloaded: 3116 file(s) [attempted 3116/9031 = 34%, 84 KB/s][K
Downloaded: 3120 file(s) [attempted 3120/9031 = 34%, 44 KB/s][K
Downloaded: 3136 file(s) [attempted 3136/9031 = 34%, 98 KB/s][K
Downloaded: 3146 file(s) [attempted 3146/9031 = 34%, 52 KB/s][K
Downloaded: 3150 file(s) [attempted 3150/9031 = 34%, 179 KB/s][K
Downloaded: 3156 file(s) [attempted 3156/9031 = 34%, 215 KB/s][K
Downloaded: 3157 file(s) [attempted 3157/9031 = 34%, 70 KB/s][K
Downloaded: 3162 file(s) [attempted 3162/9031 = 35%, 37 KB/s][K
Downloaded: 3175 file(s) [attempted 3175/9031 = 35%, 134 KB/s][K
Downloaded: 3184 file(s) [attempted 3184/9031 = 35%, 132 KB/s][K
Downloaded: 3195 file(s) [attempted 3195/9031 = 35%, 133 KB/s][K
Downloaded: 3198 file(s) [attempted 3198/9031 = 35%, 190 KB/s][K
Downloaded: 3207 file(s) [attempted 3207/9031 = 35%, 498 KB/s][K
Downloaded: 3218 file(s) [attempted 3218/9031 = 35%, 81 KB/s][K
Downloaded: 3230 file(s) [attempted 3230/9031 = 35%, 336 KB/s][K
Downloaded: 3235 file(s) [attempted 3235/9031 = 35%, 86 KB/s][K
Downloaded: 3242 file(s) [attempted 3242/9031 = 35%, 77 KB/s][K
Downloaded: 3256 file(s) [attempted 3256/9031 = 36%, 99 KB/s][K
Downloaded: 3268 file(s) [attempted 3268/9031 = 36%, 44 KB/s][K
Downloaded: 3269 file(s) [attempted 3269/9031 = 36%, 94 KB/s][K
Downloaded: 3283 file(s) [attempted 3283/9031 = 36%, 204 KB/s][K
Downloaded: 3285 file(s) [attempted 3285/9031 = 36%, 213 KB/s][K
Downloaded: 3304 file(s) [attempted 3304/9031 = 36%, 65 KB/s][K
Downloaded: 3308 file(s) [attempted 3308/9031 = 36%, 274 KB/s][K
Downloaded: 3315 file(s) [attempted 3315/9031 = 36%, 8 KB/s][K
Downloaded: 3325 file(s) [attempted 3325/9031 = 36%, 121 KB/s][K
Downloaded: 3333 file(s) [attempted 3333/9031 = 36%, 25 KB/s][K
Downloaded: 3350 file(s) [attempted 3350/9031 = 37%, 131 KB/s][K
Downloaded: 3352 file(s) [attempted 3352/9031 = 37%, 31 KB/s][K
Downloaded: 3353 file(s) [attempted 3353/9031 = 37%, 99 KB/s][K
Downloaded: 3356 file(s) [attempted 3356/9031 = 37%, 57 KB/s][K
Downloaded: 3359 file(s) [attempted 3359/9031 = 37%, 56 KB/s][K
Downloaded: 3370 file(s) [attempted 3370/9031 = 37%, 185 KB/s][K
Downloaded: 3383 file(s) [attempted 3383/9031 = 37%, 384 KB/s][K
Downloaded: 3392 file(s) [attempted 3392/9031 = 37%, 10 KB/s][K
Downloaded: 3404 file(s) [attempted 3404/9031 = 37%, 77 KB/s][K
Downloaded: 3422 file(s) [attempted 3422/9031 = 37%, 335 KB/s][K
Downloaded: 3427 file(s) [attempted 3427/9031 = 37%, 156 KB/s][K
Downloaded: 3434 file(s) [attempted 3434/9031 = 38%, 294 KB/s][K
Downloaded: 3445 file(s) [attempted 3445/9031 = 38%, 80 KB/s][K
Downloaded: 3450 file(s) [attempted 3450/9031 = 38%, 44 KB/s][K
Downloaded: 3459 file(s) [attempted 3459/9031 = 38%, 14 KB/s][K
Downloaded: 3483 file(s) [attempted 3483/9031 = 38%, 501 KB/s][K
Downloaded: 3510 file(s) [attempted 3510/9031 = 38%, 79 KB/s][K
Downloaded: 3524 file(s) [attempted 3524/9031 = 39%, 129 KB/s][K
Downloaded: 3553 file(s) [attempted 3553/9031 = 39%, 459 KB/s][K
Downloaded: 3576 file(s) [attempted 3576/9031 = 39%, 623 KB/s][K
Downloaded: 3608 file(s) [attempted 3608/9031 = 39%, 347 KB/s][K
Downloaded: 3627 file(s) [attempted 3627/9031 = 40%, 610 KB/s][K
Downloaded: 3653 file(s) [attempted 3653/9031 = 40%, 166 KB/s][K
Downloaded: 3677 file(s) [attempted 3677/9031 = 40%, 120 KB/s][K
Downloaded: 3695 file(s) [attempted 3695/9031 = 40%, 107 KB/s][K
Downloaded: 3730 file(s) [attempted 3730/9031 = 41%, 291 KB/s][K
Downloaded: 3741 file(s) [attempted 3741/9031 = 41%, 59 KB/s][K
Downloaded: 3744 file(s) [attempted 3744/9031 = 41%, 359 KB/s][K
Downloaded: 3755 file(s) [attempted 3755/9031 = 41%, 68 KB/s][K
Downloaded: 3757 file(s) [attempted 3757/9031 = 41%, 225 KB/s][K
Downloaded: 3773 file(s) [attempted 3773/9031 = 41%, 84 KB/s][K
Downloaded: 3780 file(s) [attempted 3780/9031 = 41%, 79 KB/s][K
Downloaded: 3786 file(s) [attempted 3786/9031 = 41%, 155 KB/s][K
Downloaded: 3789 file(s) [attempted 3789/9031 = 41%, 70 KB/s][K
Downloaded: 3796 file(s) [attempted 3796/9031 = 42%, 150 KB/s][K
Downloaded: 3814 file(s) [attempted 3814/9031 = 42%, 82 KB/s][K
Downloaded: 3824 file(s) [attempted 3824/9031 = 42%, 30 KB/s][K
Downloaded: 3840 file(s) [attempted 3840/9031 = 42%, 113 KB/s][K
Downloaded: 3844 file(s) [attempted 3844/9031 = 42%, 42 KB/s][K
Downloaded: 3849 file(s) [attempted 3849/9031 = 42%, 662 KB/s][K
Downloaded: 3883 file(s) [attempted 3883/9031 = 42%, 55 KB/s][K
Downloaded: 3890 file(s) [attempted 3890/9031 = 43%, 59 KB/s][K
Downloaded: 3899 file(s) [attempted 3899/9031 = 43%, 116 KB/s][K
Downloaded: 3925 file(s) [attempted 3925/9031 = 43%, 184 KB/s][K
Downloaded: 3941 file(s) [attempted 3941/9031 = 43%, 351 KB/s][K
Downloaded: 3946 file(s) [attempted 3946/9031 = 43%, 575 KB/s][K
Downloaded: 3955 file(s) [attempted 3955/9031 = 43%, 22 KB/s][K
Downloaded: 3975 file(s) [attempted 3975/9031 = 44%, 108 KB/s][K
Downloaded: 3981 file(s) [attempted 3981/9031 = 44%, 40 KB/s][K
Downloaded: 3983 file(s) [attempted 3983/9031 = 44%, 74 KB/s][K
Downloaded: 3998 file(s) [attempted 3998/9031 = 44%, 220 KB/s][K
Downloaded: 4001 file(s) [attempted 4001/9031 = 44%, 67 KB/s][K
Downloaded: 4013 file(s) [attempted 4013/9031 = 44%, 14 KB/s][K
Downloaded: 4038 file(s) [attempted 4038/9031 = 44%, 77 KB/s][K
Downloaded: 4042 file(s) [attempted 4042/9031 = 44%, 13 KB/s][K
Downloaded: 4054 file(s) [attempted 4054/9031 = 44%, 283 KB/s][K
Downloaded: 4070 file(s) [attempted 4070/9031 = 45%, 220 KB/s][K
Downloaded: 4086 file(s) [attempted 4086/9031 = 45%, 197 KB/s][K
Downloaded: 4093 file(s) [attempted 4093/9031 = 45%, 31 KB/s][K
Downloaded: 4104 file(s) [attempted 4104/9031 = 45%, 175 KB/s][K
Downloaded: 4112 file(s) [attempted 4112/9031 = 45%, 28 KB/s][K
Downloaded: 4118 file(s) [attempted 4118/9031 = 45%, 21 KB/s][K
Downloaded: 4125 file(s) [attempted 4125/9031 = 45%, 155 KB/s][K
Downloaded: 4142 file(s) [attempted 4142/9031 = 45%, 84 KB/s][K
Downloaded: 4143 file(s) [attempted 4143/9031 = 45%, 71 KB/s][K
Downloaded: 4168 file(s) [attempted 4168/9031 = 46%, 92 KB/s][K
Downloaded: 4171 file(s) [attempted 4171/9031 = 46%, 196 KB/s][K
Downloaded: 4181 file(s) [attempted 4181/9031 = 46%, 356 KB/s][K
Downloaded: 4185 file(s) [attempted 4185/9031 = 46%, 567 KB/s][K
Downloaded: 4203 file(s) [attempted 4203/9031 = 46%, 365 KB/s][K
Downloaded: 4212 file(s) [attempted 4212/9031 = 46%, 126 KB/s][K
Downloaded: 4221 file(s) [attempted 4221/9031 = 46%, 198 KB/s][K
Downloaded: 4235 file(s) [attempted 4235/9031 = 46%, 48 KB/s][K
Downloaded: 4253 file(s) [attempted 4253/9031 = 47%, 276 KB/s][K
Downloaded: 4262 file(s) [attempted 4262/9031 = 47%, 303 KB/s][K
Downloaded: 4269 file(s) [attempted 4269/9031 = 47%, 126 KB/s][K
Downloaded: 4278 file(s) [attempted 4278/9031 = 47%, 74 KB/s][K
Downloaded: 4290 file(s) [attempted 4290/9031 = 47%, 187 KB/s][K
Downloaded: 4295 file(s) [attempted 4295/9031 = 47%, 271 KB/s][K
Downloaded: 4308 file(s) [attempted 4308/9031 = 47%, 376 KB/s][K
Downloaded: 4318 file(s) [attempted 4318/9031 = 47%, 95 KB/s][K
Downloaded: 4328 file(s) [attempted 4328/9031 = 47%, 69 KB/s][K
Downloaded: 4332 file(s) [attempted 4332/9031 = 47%, 977 KB/s][K
Downloaded: 4341 file(s) [attempted 4341/9031 = 48%, 23 KB/s][K
Downloaded: 4348 file(s) [attempted 4348/9031 = 48%, 133 KB/s][K
Downloaded: 4361 file(s) [attempted 4361/9031 = 48%, 430 KB/s][K
Downloaded: 4373 file(s) [attempted 4373/9031 = 48%, 280 KB/s][K
Downloaded: 4375 file(s) [attempted 4375/9031 = 48%, 260 KB/s][K
Downloaded: 4379 file(s) [attempted 4379/9031 = 48%, 22 KB/s][K
Downloaded: 4384 file(s) [attempted 4384/9031 = 48%, 230 KB/s][K
Downloaded: 4393 file(s) [attempted 4393/9031 = 48%, 89 KB/s][K
Downloaded: 4407 file(s) [attempted 4407/9031 = 48%, 55 KB/s][K
Downloaded: 4423 file(s) [attempted 4423/9031 = 48%, 268 KB/s][K
Downloaded: 4430 file(s) [attempted 4430/9031 = 49%, 435 KB/s][K
Downloaded: 4444 file(s) [attempted 4444/9031 = 49%, 180 KB/s][K
Downloaded: 4448 file(s) [attempted 4448/9031 = 49%, 183 KB/s][K
Downloaded: 4453 file(s) [attempted 4453/9031 = 49%, 260 KB/s][K
Downloaded: 4455 file(s) [attempted 4455/9031 = 49%, 236 KB/s][K
Downloaded: 4457 file(s) [attempted 4457/9031 = 49%, 72 KB/s][K
Downloaded: 4475 file(s) [attempted 4475/9031 = 49%, 77 KB/s][K
Downloaded: 4478 file(s) [attempted 4478/9031 = 49%, 76 KB/s][K
Downloaded: 4492 file(s) [attempted 4492/9031 = 49%, 11 KB/s][K
Downloaded: 4497 file(s) [attempted 4497/9031 = 49%, 14 KB/s][K
Downloaded: 4505 file(s) [attempted 4505/9031 = 49%, 125 KB/s][K
Downloaded: 4523 file(s) [attempted 4523/9031 = 50%, 310 KB/s][K
Downloaded: 4528 file(s) [attempted 4528/9031 = 50%, 62 KB/s][K
Downloaded: 4548 file(s) [attempted 4548/9031 = 50%, 20 KB/s][K
Downloaded: 4554 file(s) [attempted 4554/9031 = 50%, 29 KB/s][K
Downloaded: 4556 file(s) [attempted 4556/9031 = 50%, 99 KB/s][K
Downloaded: 4558 file(s) [attempted 4558/9031 = 50%, 123 KB/s][K
Downloaded: 4576 file(s) [attempted 4576/9031 = 50%, 254 KB/s][K
Downloaded: 4598 file(s) [attempted 4598/9031 = 50%, 34 KB/s][K
Downloaded: 4604 file(s) [attempted 4604/9031 = 50%, 101 KB/s][K
Downloaded: 4613 file(s) [attempted 4613/9031 = 51%, 26 KB/s][K
Downloaded: 4622 file(s) [attempted 4622/9031 = 51%, 28 KB/s][K
Downloaded: 4629 file(s) [attempted 4629/9031 = 51%, 156 KB/s][K
Downloaded: 4639 file(s) [attempted 4639/9031 = 51%, 110 KB/s][K
Downloaded: 4646 file(s) [attempted 4646/9031 = 51%, 88 KB/s][K
Downloaded: 4654 file(s) [attempted 4654/9031 = 51%, 543 KB/s][K
Downloaded: 4677 file(s) [attempted 4677/9031 = 51%, 7 KB/s][K
Downloaded: 4700 file(s) [attempted 4700/9031 = 52%, 81 KB/s][K
Downloaded: 4702 file(s) [attempted 4702/9031 = 52%, 68 KB/s][K
Downloaded: 4709 file(s) [attempted 4709/9031 = 52%, 61 KB/s][K
Downloaded: 4716 file(s) [attempted 4716/9031 = 52%, 124 KB/s][K
Downloaded: 4720 file(s) [attempted 4720/9031 = 52%, 47 KB/s][K
Downloaded: 4725 file(s) [attempted 4725/9031 = 52%, 224 KB/s][K
Downloaded: 4739 file(s) [attempted 4739/9031 = 52%, 54 KB/s][K
Downloaded: 4753 file(s) [attempted 4753/9031 = 52%, 14 KB/s][K
Downloaded: 4764 file(s) [attempted 4764/9031 = 52%, 94 KB/s][K
Downloaded: 4771 file(s) [attempted 4771/9031 = 52%, 52 KB/s][K
Downloaded: 4773 file(s) [attempted 4773/9031 = 52%, 120 KB/s][K
Downloaded: 4790 file(s) [attempted 4790/9031 = 53%, 139 KB/s][K
Downloaded: 4802 file(s) [attempted 4802/9031 = 53%, 78 KB/s][K
Downloaded: 4806 file(s) [attempted 4806/9031 = 53%, 541 KB/s][K
Downloaded: 4818 file(s) [attempted 4818/9031 = 53%, 25 KB/s][K
Downloaded: 4824 file(s) [attempted 4824/9031 = 53%, 61 KB/s][K
Downloaded: 4847 file(s) [attempted 4847/9031 = 53%, 79 KB/s][K
Downloaded: 4848 file(s) [attempted 4848/9031 = 53%, 35 KB/s][K
Downloaded: 4854 file(s) [attempted 4854/9031 = 53%, 562 KB/s][K
Downloaded: 4859 file(s) [attempted 4859/9031 = 53%, 13 KB/s][K
Downloaded: 4874 file(s) [attempted 4874/9031 = 53%, 551 KB/s][K
Downloaded: 4897 file(s) [attempted 4897/9031 = 54%, 207 KB/s][K
Downloaded: 4902 file(s) [attempted 4902/9031 = 54%, 58 KB/s][K
Downloaded: 4910 file(s) [attempted 4910/9031 = 54%, 811 KB/s][K
Downloaded: 4916 file(s) [attempted 4916/9031 = 54%, 178 KB/s][K
Downloaded: 4918 file(s) [attempted 4918/9031 = 54%, 193 KB/s][K
Downloaded: 4929 file(s) [attempted 4929/9031 = 54%, 171 KB/s][K
Downloaded: 4931 file(s) [attempted 4931/9031 = 54%, 152 KB/s][K
Downloaded: 4939 file(s) [attempted 4939/9031 = 54%, 205 KB/s][K
Downloaded: 4951 file(s) [attempted 4951/9031 = 54%, 415 KB/s][K
Downloaded: 4962 file(s) [attempted 4962/9031 = 54%, 82 KB/s][K
Downloaded: 4968 file(s) [attempted 4968/9031 = 55%, 46 KB/s][K
Downloaded: 4982 file(s) [attempted 4982/9031 = 55%, 30 KB/s][K
Downloaded: 4984 file(s) [attempted 4984/9031 = 55%, 468 KB/s][K
Downloaded: 5007 file(s) [attempted 5007/9031 = 55%, 29 KB/s][K
Downloaded: 5016 file(s) [attempted 5016/9031 = 55%, 45 KB/s][K
Downloaded: 5026 file(s) [attempted 5026/9031 = 55%, 75 KB/s][K
Downloaded: 5028 file(s) [attempted 5028/9031 = 55%, 68 KB/s][K
Downloaded: 5032 file(s) [attempted 5032/9031 = 55%, 448 KB/s][K
Downloaded: 5039 file(s) [attempted 5039/9031 = 55%, 227 KB/s][K
Downloaded: 5050 file(s) [attempted 5050/9031 = 55%, 502 KB/s][K
Downloaded: 5060 file(s) [attempted 5060/9031 = 56%, 125 KB/s][K
Downloaded: 5069 file(s) [attempted 5069/9031 = 56%, 70 KB/s][K
Downloaded: 5071 file(s) [attempted 5071/9031 = 56%, 35 KB/s][K
Downloaded: 5083 file(s) [attempted 5083/9031 = 56%, 19 KB/s][K
Downloaded: 5102 file(s) [attempted 5102/9031 = 56%, 117 KB/s][K
Downloaded: 5117 file(s) [attempted 5117/9031 = 56%, 179 KB/s][K
Downloaded: 5129 file(s) [attempted 5129/9031 = 56%, 44 KB/s][K
Downloaded: 5133 file(s) [attempted 5133/9031 = 56%, 31 KB/s][K
Downloaded: 5153 file(s) [attempted 5153/9031 = 57%, 75 KB/s][K
Downloaded: 5159 file(s) [attempted 5159/9031 = 57%, 34 KB/s][K
Downloaded: 5168 file(s) [attempted 5168/9031 = 57%, 30 KB/s][K
Downloaded: 5172 file(s) [attempted 5172/9031 = 57%, 78 KB/s][K
Downloaded: 5175 file(s) [attempted 5175/9031 = 57%, 96 KB/s][K
Downloaded: 5181 file(s) [attempted 5181/9031 = 57%, 285 KB/s][K
Downloaded: 5198 file(s) [attempted 5198/9031 = 57%, 26 KB/s][K
Downloaded: 5209 file(s) [attempted 5209/9031 = 57%, 214 KB/s][K
Downloaded: 5218 file(s) [attempted 5218/9031 = 57%, 6 KB/s][K
Downloaded: 5230 file(s) [attempted 5230/9031 = 57%, 131 KB/s][K
Downloaded: 5234 file(s) [attempted 5234/9031 = 57%, 40 KB/s][K
Downloaded: 5248 file(s) [attempted 5248/9031 = 58%, 182 KB/s][K
Downloaded: 5259 file(s) [attempted 5259/9031 = 58%, 53 KB/s][K
Downloaded: 5276 file(s) [attempted 5276/9031 = 58%, 193 KB/s][K
Downloaded: 5278 file(s) [attempted 5278/9031 = 58%, 124 KB/s][K
Downloaded: 5302 file(s) [attempted 5302/9031 = 58%, 129 KB/s][K
Downloaded: 5310 file(s) [attempted 5310/9031 = 58%, 107 KB/s][K
Downloaded: 5314 file(s) [attempted 5314/9031 = 58%, 223 KB/s][K
Downloaded: 5320 file(s) [attempted 5320/9031 = 58%, 64 KB/s][K
Downloaded: 5328 file(s) [attempted 5328/9031 = 58%, 38 KB/s][K
Downloaded: 5339 file(s) [attempted 5339/9031 = 59%, 19 KB/s][K
Downloaded: 5351 file(s) [attempted 5351/9031 = 59%, 123 KB/s][K
Downloaded: 5360 file(s) [attempted 5360/9031 = 59%, 36 KB/s][K
Downloaded: 5362 file(s) [attempted 5362/9031 = 59%, 39 KB/s][K
Downloaded: 5369 file(s) [attempted 5369/9031 = 59%, 28 KB/s][K
Downloaded: 5375 file(s) [attempted 5375/9031 = 59%, 133 KB/s][K
Downloaded: 5376 file(s) [attempted 5376/9031 = 59%, 46 KB/s][K
Downloaded: 5392 file(s) [attempted 5392/9031 = 59%, 29 KB/s][K
Downloaded: 5399 file(s) [attempted 5399/9031 = 59%, 79 KB/s][K
Downloaded: 5403 file(s) [attempted 5403/9031 = 59%, 97 KB/s][K
Downloaded: 5408 file(s) [attempted 5408/9031 = 59%, 39 KB/s][K
Downloaded: 5420 file(s) [attempted 5420/9031 = 60%, 74 KB/s][K
Downloaded: 5424 file(s) [attempted 5424/9031 = 60%, 11 KB/s][K
Downloaded: 5432 file(s) [attempted 5432/9031 = 60%, 54 KB/s][K
Downloaded: 5438 file(s) [attempted 5438/9031 = 60%, 283 KB/s][K
Downloaded: 5454 file(s) [attempted 5454/9031 = 60%, 294 KB/s][K
Downloaded: 5459 file(s) [attempted 5459/9031 = 60%, 70 KB/s][K
Downloaded: 5475 file(s) [attempted 5475/9031 = 60%, 71 KB/s][K
Downloaded: 5493 file(s) [attempted 5493/9031 = 60%, 393 KB/s][K
Downloaded: 5509 file(s) [attempted 5509/9031 = 61%, 95 KB/s][K
Downloaded: 5518 file(s) [attempted 5518/9031 = 61%, 282 KB/s][K
Downloaded: 5525 file(s) [attempted 5525/9031 = 61%, 345 KB/s][K
Downloaded: 5533 file(s) [attempted 5533/9031 = 61%, 92 KB/s][K
Downloaded: 5550 file(s) [attempted 5550/9031 = 61%, 451 KB/s][K
Downloaded: 5578 file(s) [attempted 5578/9031 = 61%, 348 KB/s][K
Downloaded: 5599 file(s) [attempted 5599/9031 = 61%, 81 KB/s][K
Downloaded: 5615 file(s) [attempted 5615/9031 = 62%, 150 KB/s][K
Downloaded: 5617 file(s) [attempted 5617/9031 = 62%, 182 KB/s][K
Downloaded: 5619 file(s) [attempted 5619/9031 = 62%, 37 KB/s][K
Downloaded: 5628 file(s) [attempted 5628/9031 = 62%, 180 KB/s][K
Downloaded: 5637 file(s) [attempted 5637/9031 = 62%, 65 KB/s][K
Downloaded: 5646 file(s) [attempted 5646/9031 = 62%, 85 KB/s][K
Downloaded: 5657 file(s) [attempted 5657/9031 = 62%, 127 KB/s][K
Downloaded: 5663 file(s) [attempted 5663/9031 = 62%, 137 KB/s][K
Downloaded: 5665 file(s) [attempted 5665/9031 = 62%, 205 KB/s][K
Downloaded: 5672 file(s) [attempted 5672/9031 = 62%, 8 KB/s][K
Downloaded: 5679 file(s) [attempted 5679/9031 = 62%, 92 KB/s][K
Downloaded: 5681 file(s) [attempted 5681/9031 = 62%, 71 KB/s][K
Downloaded: 5691 file(s) [attempted 5691/9031 = 63%, 153 KB/s][K
Downloaded: 5702 file(s) [attempted 5702/9031 = 63%, 17 KB/s][K
Downloaded: 5713 file(s) [attempted 5713/9031 = 63%, 50 KB/s][K
Downloaded: 5715 file(s) [attempted 5715/9031 = 63%, 114 KB/s][K
Downloaded: 5726 file(s) [attempted 5726/9031 = 63%, 20 KB/s][K
Downloaded: 5732 file(s) [attempted 5732/9031 = 63%, 265 KB/s][K
Downloaded: 5734 file(s) [attempted 5734/9031 = 63%, 324 KB/s][K
Downloaded: 5738 file(s) [attempted 5738/9031 = 63%, 65 KB/s][K
Downloaded: 5761 file(s) [attempted 5761/9031 = 63%, 127 KB/s][K
Downloaded: 5777 file(s) [attempted 5777/9031 = 63%, 14 KB/s][K
Downloaded: 5796 file(s) [attempted 5796/9031 = 64%, 66 KB/s][K
Downloaded: 5814 file(s) [attempted 5814/9031 = 64%, 238 KB/s][K
Downloaded: 5825 file(s) [attempted 5825/9031 = 64%, 216 KB/s][K
Downloaded: 5828 file(s) [attempted 5828/9031 = 64%, 621 KB/s][K
Downloaded: 5842 file(s) [attempted 5842/9031 = 64%, 162 KB/s][K
Downloaded: 5854 file(s) [attempted 5854/9031 = 64%, 8 KB/s][K
Downloaded: 5862 file(s) [attempted 5862/9031 = 64%, 384 KB/s][K
Downloaded: 5867 file(s) [attempted 5867/9031 = 64%, 22 KB/s][K
Downloaded: 5876 file(s) [attempted 5876/9031 = 65%, 189 KB/s][K
Downloaded: 5889 file(s) [attempted 5889/9031 = 65%, 266 KB/s][K
Downloaded: 5910 file(s) [attempted 5910/9031 = 65%, 199 KB/s][K
Downloaded: 5926 file(s) [attempted 5926/9031 = 65%, 110 KB/s][K
Downloaded: 5938 file(s) [attempted 5938/9031 = 65%, 47 KB/s][K
Downloaded: 5946 file(s) [attempted 5946/9031 = 65%, 226 KB/s][K
Downloaded: 5954 file(s) [attempted 5954/9031 = 65%, 139 KB/s][K
Downloaded: 5965 file(s) [attempted 5965/9031 = 66%, 241 KB/s][K
Downloaded: 5977 file(s) [attempted 5977/9031 = 66%, 215 KB/s][K
Downloaded: 5989 file(s) [attempted 5989/9031 = 66%, 23 KB/s][K
Downloaded: 5993 file(s) [attempted 5993/9031 = 66%, 49 KB/s][K
Downloaded: 5995 file(s) [attempted 5995/9031 = 66%, 78 KB/s][K
Downloaded: 6013 file(s) [attempted 6013/9031 = 66%, 98 KB/s][K
Downloaded: 6021 file(s) [attempted 6021/9031 = 66%, 464 KB/s][K
Downloaded: 6035 file(s) [attempted 6035/9031 = 66%, 84 KB/s][K
Downloaded: 6038 file(s) [attempted 6038/9031 = 66%, 77 KB/s][K
Downloaded: 6042 file(s) [attempted 6042/9031 = 66%, 182 KB/s][K
Downloaded: 6087 file(s) [attempted 6087/9031 = 67%, 177 KB/s][K
Downloaded: 6093 file(s) [attempted 6093/9031 = 67%, 86 KB/s][K
Downloaded: 6105 file(s) [attempted 6105/9031 = 67%, 104 KB/s][K
Downloaded: 6111 file(s) [attempted 6111/9031 = 67%, 270 KB/s][K
Downloaded: 6128 file(s) [attempted 6128/9031 = 67%, 295 KB/s][K
Downloaded: 6141 file(s) [attempted 6141/9031 = 67%, 129 KB/s][K
Downloaded: 6142 file(s) [attempted 6142/9031 = 68%, 231 KB/s][K
Downloaded: 6155 file(s) [attempted 6155/9031 = 68%, 350 KB/s][K
Downloaded: 6166 file(s) [attempted 6166/9031 = 68%, 159 KB/s][K
Downloaded: 6174 file(s) [attempted 6174/9031 = 68%, 200 KB/s][K
Downloaded: 6178 file(s) [attempted 6178/9031 = 68%, 156 KB/s][K
Downloaded: 6189 file(s) [attempted 6189/9031 = 68%, 33 KB/s][K
Downloaded: 6201 file(s) [attempted 6201/9031 = 68%, 255 KB/s][K
Downloaded: 6222 file(s) [attempted 6222/9031 = 68%, 72 KB/s][K
Downloaded: 6238 file(s) [attempted 6238/9031 = 69%, 516 KB/s][K
Downloaded: 6245 file(s) [attempted 6245/9031 = 69%, 213 KB/s][K
Downloaded: 6249 file(s) [attempted 6249/9031 = 69%, 76 KB/s][K
Downloaded: 6275 file(s) [attempted 6275/9031 = 69%, 145 KB/s][K
Downloaded: 6288 file(s) [attempted 6288/9031 = 69%, 265 KB/s][K
Downloaded: 6297 file(s) [attempted 6297/9031 = 69%, 204 KB/s][K
Downloaded: 6310 file(s) [attempted 6310/9031 = 69%, 84 KB/s][K
Downloaded: 6316 file(s) [attempted 6316/9031 = 69%, 58 KB/s][K
Downloaded: 6331 file(s) [attempted 6331/9031 = 70%, 90 KB/s][K
Downloaded: 6348 file(s) [attempted 6348/9031 = 70%, 17 KB/s][K
Downloaded: 6364 file(s) [attempted 6364/9031 = 70%, 97 KB/s][K
Downloaded: 6368 file(s) [attempted 6368/9031 = 70%, 101 KB/s][K
Downloaded: 6387 file(s) [attempted 6387/9031 = 70%, 110 KB/s][K
Downloaded: 6394 file(s) [attempted 6394/9031 = 70%, 25 KB/s][K
Downloaded: 6411 file(s) [attempted 6411/9031 = 70%, 119 KB/s][K
Downloaded: 6419 file(s) [attempted 6419/9031 = 71%, 76 KB/s][K
Downloaded: 6434 file(s) [attempted 6434/9031 = 71%, 217 KB/s][K
Downloaded: 6450 file(s) [attempted 6450/9031 = 71%, 103 KB/s][K
Downloaded: 6453 file(s) [attempted 6453/9031 = 71%, 140 KB/s][K
Downloaded: 6466 file(s) [attempted 6466/9031 = 71%, 766 KB/s][K
Downloaded: 6489 file(s) [attempted 6489/9031 = 71%, 116 KB/s][K
Downloaded: 6497 file(s) [attempted 6497/9031 = 71%, 185 KB/s][K
Downloaded: 6507 file(s) [attempted 6507/9031 = 72%, 261 KB/s][K
Downloaded: 6514 file(s) [attempted 6514/9031 = 72%, 33 KB/s][K
Downloaded: 6517 file(s) [attempted 6517/9031 = 72%, 483 KB/s][K
Downloaded: 6521 file(s) [attempted 6521/9031 = 72%, 127 KB/s][K
Downloaded: 6529 file(s) [attempted 6529/9031 = 72%, 57 KB/s][K
Downloaded: 6539 file(s) [attempted 6539/9031 = 72%, 206 KB/s][K
Downloaded: 6542 file(s) [attempted 6542/9031 = 72%, 49 KB/s][K
Downloaded: 6570 file(s) [attempted 6570/9031 = 72%, 78 KB/s][K
Downloaded: 6573 file(s) [attempted 6573/9031 = 72%, 70 KB/s][K
Downloaded: 6576 file(s) [attempted 6576/9031 = 72%, 93 KB/s][K
Downloaded: 6589 file(s) [attempted 6589/9031 = 72%, 82 KB/s][K
Downloaded: 6602 file(s) [attempted 6602/9031 = 73%, 22 KB/s][K
Downloaded: 6612 file(s) [attempted 6612/9031 = 73%, 95 KB/s][K
Downloaded: 6618 file(s) [attempted 6618/9031 = 73%, 485 KB/s][K
Downloaded: 6624 file(s) [attempted 6624/9031 = 73%, 104 KB/s][K
Downloaded: 6634 file(s) [attempted 6634/9031 = 73%, 55 KB/s][K
Downloaded: 6643 file(s) [attempted 6643/9031 = 73%, 510 KB/s][K
Downloaded: 6650 file(s) [attempted 6650/9031 = 73%, 515 KB/s][K
Downloaded: 6657 file(s) [attempted 6657/9031 = 73%, 499 KB/s][K
Downloaded: 6664 file(s) [attempted 6664/9031 = 73%, 82 KB/s][K
Downloaded: 6670 file(s) [attempted 6670/9031 = 73%, 34 KB/s][K
Downloaded: 6673 file(s) [attempted 6673/9031 = 73%, 119 KB/s][K
Downloaded: 6690 file(s) [attempted 6690/9031 = 74%, 33 KB/s][K
Downloaded: 6692 file(s) [attempted 6692/9031 = 74%, 108 KB/s][K
Downloaded: 6705 file(s) [attempted 6705/9031 = 74%, 18 KB/s][K
Downloaded: 6707 file(s) [attempted 6707/9031 = 74%, 73 KB/s][K
Downloaded: 6715 file(s) [attempted 6715/9031 = 74%, 49 KB/s][K
Downloaded: 6721 file(s) [attempted 6721/9031 = 74%, 101 KB/s][K
Downloaded: 6728 file(s) [attempted 6728/9031 = 74%, 117 KB/s][K
Downloaded: 6732 file(s) [attempted 6732/9031 = 74%, 46 KB/s][K
Downloaded: 6734 file(s) [attempted 6734/9031 = 74%, 93 KB/s][K
Downloaded: 6749 file(s) [attempted 6749/9031 = 74%, 43 KB/s][K
Downloaded: 6762 file(s) [attempted 6762/9031 = 74%, 119 KB/s][K
Downloaded: 6769 file(s) [attempted 6769/9031 = 74%, 12 KB/s][K
Downloaded: 6780 file(s) [attempted 6780/9031 = 75%, 142 KB/s][K
Downloaded: 6782 file(s) [attempted 6782/9031 = 75%, 655 KB/s][K
Downloaded: 6796 file(s) [attempted 6796/9031 = 75%, 49 KB/s][K
Downloaded: 6805 file(s) [attempted 6805/9031 = 75%, 79 KB/s][K
Downloaded: 6817 file(s) [attempted 6817/9031 = 75%, 117 KB/s][K
Downloaded: 6825 file(s) [attempted 6825/9031 = 75%, 15 KB/s][K
Downloaded: 6833 file(s) [attempted 6833/9031 = 75%, 176 KB/s][K
Downloaded: 6844 file(s) [attempted 6844/9031 = 75%, 13 KB/s][K
Downloaded: 6849 file(s) [attempted 6849/9031 = 75%, 152 KB/s][K
Downloaded: 6862 file(s) [attempted 6862/9031 = 75%, 15 KB/s][K
Downloaded: 6867 file(s) [attempted 6867/9031 = 76%, 60 KB/s][K
Downloaded: 6877 file(s) [attempted 6877/9031 = 76%, 65 KB/s][K
Downloaded: 6895 file(s) [attempted 6895/9031 = 76%, 474 KB/s][K
Downloaded: 6900 file(s) [attempted 6900/9031 = 76%, 116 KB/s][K
Downloaded: 6918 file(s) [attempted 6918/9031 = 76%, 53 KB/s][K
Downloaded: 6930 file(s) [attempted 6930/9031 = 76%, 175 KB/s][K
Downloaded: 6943 file(s) [attempted 6943/9031 = 76%, 79 KB/s][K
Downloaded: 6954 file(s) [attempted 6954/9031 = 77%, 40 KB/s][K
Downloaded: 6963 file(s) [attempted 6963/9031 = 77%, 22 KB/s][K
Downloaded: 6986 file(s) [attempted 6986/9031 = 77%, 60 KB/s][K
Downloaded: 6993 file(s) [attempted 6993/9031 = 77%, 164 KB/s][K
Downloaded: 7007 file(s) [attempted 7007/9031 = 77%, 207 KB/s][K
Downloaded: 7012 file(s) [attempted 7012/9031 = 77%, 371 KB/s][K
Downloaded: 7014 file(s) [attempted 7014/9031 = 77%, 45 KB/s][K
Downloaded: 7044 file(s) [attempted 7044/9031 = 77%, 19 KB/s][K
Downloaded: 7057 file(s) [attempted 7057/9031 = 78%, 92 KB/s][K
Downloaded: 7064 file(s) [attempted 7064/9031 = 78%, 444 KB/s][K
Downloaded: 7067 file(s) [attempted 7067/9031 = 78%, 35 KB/s][K
Downloaded: 7081 file(s) [attempted 7081/9031 = 78%, 39 KB/s][K
Downloaded: 7090 file(s) [attempted 7090/9031 = 78%, 46 KB/s][K
Downloaded: 7106 file(s) [attempted 7106/9031 = 78%, 38 KB/s][K
Downloaded: 7115 file(s) [attempted 7115/9031 = 78%, 150 KB/s][K
Downloaded: 7122 file(s) [attempted 7122/9031 = 78%, 24 KB/s][K
Downloaded: 7135 file(s) [attempted 7135/9031 = 79%, 81 KB/s][K
Downloaded: 7145 file(s) [attempted 7145/9031 = 79%, 18 KB/s][K
Downloaded: 7163 file(s) [attempted 7163/9031 = 79%, 80 KB/s][K
Downloaded: 7165 file(s) [attempted 7165/9031 = 79%, 24 KB/s][K
Downloaded: 7176 file(s) [attempted 7176/9031 = 79%, 56 KB/s][K
Downloaded: 7186 file(s) [attempted 7186/9031 = 79%, 383 KB/s][K
Downloaded: 7200 file(s) [attempted 7200/9031 = 79%, 118 KB/s][K
Downloaded: 7203 file(s) [attempted 7203/9031 = 79%, 89 KB/s][K
Downloaded: 7211 file(s) [attempted 7211/9031 = 79%, 185 KB/s][K
Downloaded: 7216 file(s) [attempted 7216/9031 = 79%, 77 KB/s][K
Downloaded: 7227 file(s) [attempted 7227/9031 = 80%, 74 KB/s][K
Downloaded: 7239 file(s) [attempted 7239/9031 = 80%, 258 KB/s][K
Downloaded: 7248 file(s) [attempted 7248/9031 = 80%, 24 KB/s][K
Downloaded: 7261 file(s) [attempted 7261/9031 = 80%, 93 KB/s][K
Downloaded: 7271 file(s) [attempted 7271/9031 = 80%, 112 KB/s][K
Downloaded: 7284 file(s) [attempted 7284/9031 = 80%, 282 KB/s][K
Downloaded: 7298 file(s) [attempted 7298/9031 = 80%, 211 KB/s][K
Downloaded: 7312 file(s) [attempted 7312/9031 = 80%, 66 KB/s][K
Downloaded: 7321 file(s) [attempted 7321/9031 = 81%, 22 KB/s][K
Downloaded: 7335 file(s) [attempted 7335/9031 = 81%, 155 KB/s][K
Downloaded: 7337 file(s) [attempted 7337/9031 = 81%, 145 KB/s][K
Downloaded: 7349 file(s) [attempted 7349/9031 = 81%, 9 KB/s][K
Downloaded: 7357 file(s) [attempted 7357/9031 = 81%, 114 KB/s][K
Downloaded: 7362 file(s) [attempted 7362/9031 = 81%, 29 KB/s][K
Downloaded: 7377 file(s) [attempted 7377/9031 = 81%, 586 KB/s][K
Downloaded: 7383 file(s) [attempted 7383/9031 = 81%, 34 KB/s][K
Downloaded: 7399 file(s) [attempted 7399/9031 = 81%, 387 KB/s][K
Downloaded: 7410 file(s) [attempted 7410/9031 = 82%, 99 KB/s][K
Downloaded: 7425 file(s) [attempted 7425/9031 = 82%, 146 KB/s][K
Downloaded: 7432 file(s) [attempted 7432/9031 = 82%, 36 KB/s][K
Downloaded: 7433 file(s) [attempted 7433/9031 = 82%, 18 KB/s][K
Downloaded: 7445 file(s) [attempted 7445/9031 = 82%, 82 KB/s][K
Downloaded: 7458 file(s) [attempted 7458/9031 = 82%, 259 KB/s][K
Downloaded: 7459 file(s) [attempted 7459/9031 = 82%, 47 KB/s][K
Downloaded: 7463 file(s) [attempted 7463/9031 = 82%, 28 KB/s][K
Downloaded: 7465 file(s) [attempted 7465/9031 = 82%, 323 KB/s][K
Downloaded: 7475 file(s) [attempted 7475/9031 = 82%, 62 KB/s][K
Downloaded: 7480 file(s) [attempted 7480/9031 = 82%, 624 KB/s][K
Downloaded: 7484 file(s) [attempted 7484/9031 = 82%, 354 KB/s][K
Downloaded: 7488 file(s) [attempted 7488/9031 = 82%, 79 KB/s][K
Downloaded: 7497 file(s) [attempted 7497/9031 = 83%, 20 KB/s][K
Downloaded: 7501 file(s) [attempted 7501/9031 = 83%, 89 KB/s][K
Downloaded: 7503 file(s) [attempted 7503/9031 = 83%, 28 KB/s][K
Downloaded: 7514 file(s) [attempted 7514/9031 = 83%, 18 KB/s][K
Downloaded: 7525 file(s) [attempted 7525/9031 = 83%, 15 KB/s][K
Downloaded: 7532 file(s) [attempted 7532/9031 = 83%, 27 KB/s][K
Downloaded: 7536 file(s) [attempted 7536/9031 = 83%, 92 KB/s][K
Downloaded: 7545 file(s) [attempted 7545/9031 = 83%, 819 KB/s][K
Downloaded: 7550 file(s) [attempted 7550/9031 = 83%, 102 KB/s][K
Downloaded: 7557 file(s) [attempted 7557/9031 = 83%, 82 KB/s][K
Downloaded: 7572 file(s) [attempted 7572/9031 = 83%, 9 KB/s][K
Downloaded: 7582 file(s) [attempted 7582/9031 = 83%, 46 KB/s][K
Downloaded: 7598 file(s) [attempted 7598/9031 = 84%, 472 KB/s][K
Downloaded: 7607 file(s) [attempted 7607/9031 = 84%, 191 KB/s][K
Downloaded: 7619 file(s) [attempted 7619/9031 = 84%, 57 KB/s][K
Downloaded: 7630 file(s) [attempted 7630/9031 = 84%, 49 KB/s][K
Downloaded: 7637 file(s) [attempted 7637/9031 = 84%, 595 KB/s][K
Downloaded: 7660 file(s) [attempted 7660/9031 = 84%, 166 KB/s][K
Downloaded: 7672 file(s) [attempted 7672/9031 = 84%, 308 KB/s][K
Downloaded: 7677 file(s) [attempted 7677/9031 = 85%, 15 KB/s][K
Downloaded: 7681 file(s) [attempted 7681/9031 = 85%, 224 KB/s][K
Downloaded: 7685 file(s) [attempted 7685/9031 = 85%, 49 KB/s][K
Downloaded: 7697 file(s) [attempted 7697/9031 = 85%, 219 KB/s][K
Downloaded: 7704 file(s) [attempted 7704/9031 = 85%, 236 KB/s][K
Downloaded: 7710 file(s) [attempted 7710/9031 = 85%, 56 KB/s][K
Downloaded: 7716 file(s) [attempted 7716/9031 = 85%, 207 KB/s][K
Downloaded: 7727 file(s) [attempted 7727/9031 = 85%, 43 KB/s][K
Downloaded: 7731 file(s) [attempted 7731/9031 = 85%, 9 KB/s][K
Downloaded: 7750 file(s) [attempted 7750/9031 = 85%, 199 KB/s][K
Downloaded: 7754 file(s) [attempted 7754/9031 = 85%, 336 KB/s][K
Downloaded: 7763 file(s) [attempted 7763/9031 = 85%, 81 KB/s][K
Downloaded: 7764 file(s) [attempted 7764/9031 = 85%, 364 KB/s][K
Downloaded: 7788 file(s) [attempted 7788/9031 = 86%, 248 KB/s][K
Downloaded: 7795 file(s) [attempted 7795/9031 = 86%, 90 KB/s][K
Downloaded: 7800 file(s) [attempted 7800/9031 = 86%, 20 KB/s][K
Downloaded: 7808 file(s) [attempted 7808/9031 = 86%, 38 KB/s][K
Downloaded: 7816 file(s) [attempted 7816/9031 = 86%, 335 KB/s][K
Downloaded: 7819 file(s) [attempted 7819/9031 = 86%, 56 KB/s][K
Downloaded: 7847 file(s) [attempted 7847/9031 = 86%, 209 KB/s][K
Downloaded: 7858 file(s) [attempted 7858/9031 = 87%, 122 KB/s][K
Downloaded: 7876 file(s) [attempted 7876/9031 = 87%, 115 KB/s][K
Downloaded: 7882 file(s) [attempted 7882/9031 = 87%, 356 KB/s][K
Downloaded: 7890 file(s) [attempted 7890/9031 = 87%, 308 KB/s][K
Downloaded: 7899 file(s) [attempted 7899/9031 = 87%, 45 KB/s][K
Downloaded: 7903 file(s) [attempted 7903/9031 = 87%, 99 KB/s][K
Downloaded: 7917 file(s) [attempted 7917/9031 = 87%, 26 KB/s][K
Downloaded: 7924 file(s) [attempted 7924/9031 = 87%, 7 KB/s][K
Downloaded: 7933 file(s) [attempted 7933/9031 = 87%, 73 KB/s][K
Downloaded: 7935 file(s) [attempted 7935/9031 = 87%, 197 KB/s][K
Downloaded: 7941 file(s) [attempted 7941/9031 = 87%, 50 KB/s][K
Downloaded: 7951 file(s) [attempted 7951/9031 = 88%, 37 KB/s][K
Downloaded: 7960 file(s) [attempted 7960/9031 = 88%, 59 KB/s][K
Downloaded: 7974 file(s) [attempted 7974/9031 = 88%, 22 KB/s][K
Downloaded: 7976 file(s) [attempted 7976/9031 = 88%, 138 KB/s][K
Downloaded: 7994 file(s) [attempted 7994/9031 = 88%, 267 KB/s][K
Downloaded: 8002 file(s) [attempted 8002/9031 = 88%, 118 KB/s][K
Downloaded: 8008 file(s) [attempted 8008/9031 = 88%, 36 KB/s][K
Downloaded: 8022 file(s) [attempted 8022/9031 = 88%, 103 KB/s][K
Downloaded: 8043 file(s) [attempted 8043/9031 = 89%, 159 KB/s][K
Downloaded: 8052 file(s) [attempted 8052/9031 = 89%, 39 KB/s][K
Downloaded: 8055 file(s) [attempted 8055/9031 = 89%, 297 KB/s][K
Downloaded: 8071 file(s) [attempted 8071/9031 = 89%, 189 KB/s][K
Downloaded: 8083 file(s) [attempted 8083/9031 = 89%, 162 KB/s][K
Downloaded: 8089 file(s) [attempted 8089/9031 = 89%, 656 KB/s][K
Downloaded: 8100 file(s) [attempted 8100/9031 = 89%, 31 KB/s][K
Downloaded: 8110 file(s) [attempted 8110/9031 = 89%, 32 KB/s][K
Downloaded: 8123 file(s) [attempted 8123/9031 = 89%, 110 KB/s][K
Downloaded: 8132 file(s) [attempted 8132/9031 = 90%, 46 KB/s][K
Downloaded: 8141 file(s) [attempted 8141/9031 = 90%, 51 KB/s][K
Downloaded: 8151 file(s) [attempted 8151/9031 = 90%, 347 KB/s][K
Downloaded: 8170 file(s) [attempted 8170/9031 = 90%, 53 KB/s][K
Downloaded: 8171 file(s) [attempted 8171/9031 = 90%, 61 KB/s][K
Downloaded: 8176 file(s) [attempted 8176/9031 = 90%, 168 KB/s][K
Downloaded: 8196 file(s) [attempted 8196/9031 = 90%, 169 KB/s][K
Downloaded: 8219 file(s) [attempted 8219/9031 = 91%, 119 KB/s][K
Downloaded: 8230 file(s) [attempted 8230/9031 = 91%, 87 KB/s][K
Downloaded: 8244 file(s) [attempted 8244/9031 = 91%, 255 KB/s][K
Downloaded: 8255 file(s) [attempted 8255/9031 = 91%, 78 KB/s][K
Downloaded: 8269 file(s) [attempted 8269/9031 = 91%, 309 KB/s][K
Downloaded: 8276 file(s) [attempted 8276/9031 = 91%, 36 KB/s][K
Downloaded: 8289 file(s) [attempted 8289/9031 = 91%, 71 KB/s][K
Downloaded: 8294 file(s) [attempted 8294/9031 = 91%, 294 KB/s][K
Downloaded: 8300 file(s) [attempted 8300/9031 = 91%, 91 KB/s][K
Downloaded: 8309 file(s) [attempted 8309/9031 = 92%, 82 KB/s][K
Downloaded: 8311 file(s) [attempted 8311/9031 = 92%, 46 KB/s][K
Downloaded: 8317 file(s) [attempted 8317/9031 = 92%, 41 KB/s][K
Downloaded: 8325 file(s) [attempted 8325/9031 = 92%, 69 KB/s][K
Downloaded: 8333 file(s) [attempted 8333/9031 = 92%, 3 KB/s][K
Downloaded: 8342 file(s) [attempted 8342/9031 = 92%, 6 KB/s][K
Downloaded: 8359 file(s) [attempted 8359/9031 = 92%, 232 KB/s][K
Downloaded: 8363 file(s) [attempted 8363/9031 = 92%, 204 KB/s][K
Downloaded: 8392 file(s) [attempted 8392/9031 = 92%, 92 KB/s][K
Downloaded: 8403 file(s) [attempted 8403/9031 = 93%, 175 KB/s][K
Downloaded: 8411 file(s) [attempted 8411/9031 = 93%, 18 KB/s][K
Downloaded: 8415 file(s) [attempted 8415/9031 = 93%, 128 KB/s][K
Downloaded: 8424 file(s) [attempted 8424/9031 = 93%, 137 KB/s][K
Downloaded: 8443 file(s) [attempted 8443/9031 = 93%, 190 KB/s][K
Downloaded: 8452 file(s) [attempted 8452/9031 = 93%, 272 KB/s][K
Downloaded: 8459 file(s) [attempted 8459/9031 = 93%, 333 KB/s][K
Downloaded: 8462 file(s) [attempted 8462/9031 = 93%, 13 KB/s][K
Downloaded: 8483 file(s) [attempted 8483/9031 = 93%, 127 KB/s][K
Downloaded: 8499 file(s) [attempted 8499/9031 = 94%, 130 KB/s][K
Downloaded: 8510 file(s) [attempted 8510/9031 = 94%, 75 KB/s][K
Downloaded: 8528 file(s) [attempted 8528/9031 = 94%, 83 KB/s][K
Downloaded: 8539 file(s) [attempted 8539/9031 = 94%, 307 KB/s][K
Downloaded: 8544 file(s) [attempted 8544/9031 = 94%, 295 KB/s][K
Downloaded: 8553 file(s) [attempted 8553/9031 = 94%, 249 KB/s][K
Downloaded: 8562 file(s) [attempted 8562/9031 = 94%, 50 KB/s][K
Downloaded: 8565 file(s) [attempted 8565/9031 = 94%, 44 KB/s][K
Downloaded: 8575 file(s) [attempted 8575/9031 = 94%, 520 KB/s][K
Downloaded: 8584 file(s) [attempted 8584/9031 = 95%, 68 KB/s][K
Downloaded: 8594 file(s) [attempted 8594/9031 = 95%, 118 KB/s][K
Downloaded: 8601 file(s) [attempted 8601/9031 = 95%, 16 KB/s][K
Downloaded: 8613 file(s) [attempted 8613/9031 = 95%, 59 KB/s][K
Downloaded: 8615 file(s) [attempted 8615/9031 = 95%, 83 KB/s][K
Downloaded: 8622 file(s) [attempted 8622/9031 = 95%, 81 KB/s][K
Downloaded: 8624 file(s) [attempted 8624/9031 = 95%, 32 KB/s][K
Downloaded: 8645 file(s) [attempted 8645/9031 = 95%, 19 KB/s][K
Downloaded: 8671 file(s) [attempted 8671/9031 = 96%, 336 KB/s][K
Downloaded: 8695 file(s) [attempted 8695/9031 = 96%, 42 KB/s][K
Downloaded: 8723 file(s) [attempted 8723/9031 = 96%, 288 KB/s][K
Downloaded: 8725 file(s) [attempted 8725/9031 = 96%, 314 KB/s][K
Downloaded: 8727 file(s) [attempted 8727/9031 = 96%, 202 KB/s][K
Downloaded: 8734 file(s) [attempted 8734/9031 = 96%, 346 KB/s][K
Downloaded: 8739 file(s) [attempted 8739/9031 = 96%, 219 KB/s][K
Downloaded: 8741 file(s) [attempted 8741/9031 = 96%, 903 KB/s][K
Downloaded: 8746 file(s) [attempted 8746/9031 = 96%, 30 KB/s][K
Downloaded: 8747 file(s) [attempted 8747/9031 = 96%, 33 KB/s][K
Downloaded: 8748 file(s) [attempted 8748/9031 = 96%, 60 KB/s][K
Downloaded: 8773 file(s) [attempted 8773/9031 = 97%, 2 KB/s][K
Downloaded: 8789 file(s) [attempted 8789/9031 = 97%, 84 KB/s][K
Downloaded: 8801 file(s) [attempted 8801/9031 = 97%, 96 KB/s][K
Downloaded: 8815 file(s) [attempted 8815/9031 = 97%, 43 KB/s][K
Downloaded: 8831 file(s) [attempted 8831/9031 = 97%, 61 KB/s][K
Downloaded: 8840 file(s) [attempted 8840/9031 = 97%, 182 KB/s][K
Downloaded: 8847 file(s) [attempted 8847/9031 = 97%, 64 KB/s][K
Downloaded: 8854 file(s) [attempted 8854/9031 = 98%, 486 KB/s][K
Downloaded: 8863 file(s) [attempted 8863/9031 = 98%, 55 KB/s][K
Downloaded: 8877 file(s) [attempted 8877/9031 = 98%, 57 KB/s][K
Downloaded: 8899 file(s) [attempted 8899/9031 = 98%, 296 KB/s][K
Downloaded: 8911 file(s) [attempted 8911/9031 = 98%, 185 KB/s][K
Downloaded: 8913 file(s) [attempted 8913/9031 = 98%, 218 KB/s][K
Downloaded: 8919 file(s) [attempted 8919/9031 = 98%, 223 KB/s][K
Downloaded: 8925 file(s) [attempted 8925/9031 = 98%, 133 KB/s][K
Downloaded: 8935 file(s) [attempted 8935/9031 = 98%, 101 KB/s][K
Downloaded: 8946 file(s) [attempted 8946/9031 = 99%, 23 KB/s][K
Downloaded: 8954 file(s) [attempted 8954/9031 = 99%, 102 KB/s][K
Downloaded: 8961 file(s) [attempted 8961/9031 = 99%, 22 KB/s][K
Downloaded: 8981 file(s) [attempted 8981/9031 = 99%, 201 KB/s][K
Downloaded: 8984 file(s) [attempted 8984/9031 = 99%, 174 KB/s][K
Downloaded: 9012 file(s) [attempted 9012/9031 = 99%, 147 KB/s][K
Downloaded: 9014 file(s) [attempted 9014/9031 = 99%, 158 KB/s][K
Downloaded: 9021 file(s) [attempted 9021/9031 = 99%, 148 KB/s][K
Downloaded: 9030 file(s) [attempted 9030/9031 = 99%, 330 KB/s][K
Downloaded: 9031 file(s) [attempted 9031/9031 = 100%, 330 KB/s][K
Still decompressing downloaded files...
Decompressed 9031 file(s)
Already decompressed 9031 file(s)


==> anc/lean/logs/closing_20261101/sharp-source-manifest.json <==
{
  "target": "SLean",
  "source_count": 169,
  "files": [
    {
      "path": "SLean.lean",
      "sha256": "31f5d856fd2a8fcaa5882f8750c48b7a5649c907c93d47570fb23a5be5893d86"
    },
    {
      "path": "SLean/Algebra/Decomposition.lean",
      "sha256": "eadb857cb1bacfdc5cf6b0f5f8c878590bbe16bc9d45fbb8ea81b0895f32ad1e"
    },
    {
      "path": "SLean/Algebra/Determinant.lean",
      "sha256": "3440fdab705c550b654dfb5dff62a1d77ae4731722c34d6989d9d5a1b383e500"
    },
    {
      "path": "SLean/Algebra/Rows.lean",
      "sha256": "a66ff381b728acb3a64f56036570afb26e1fc4e4173ab6408b26b72cf294ffc2"
    },
    {
      "path": "SLean/Algebra/Symbol.lean",
      "sha256": "84062232f909620bf8a39b35c49940dee1563719384c4e8c3970bed648201a99"
    },
    {
      "path": "SLean/Analytic/Boundary.lean",
      "sha256": "8207ed628bc4d1c367e46353416058e42e31ff50974cafe45e0413a228c0437e"
    },
    {
      "path": "SLean/Analytic/BoundaryDeterminant.lean",
      "sha256": "334aa1db356bb616103186c1a1d4a33afc52cb007a770f501ee8f6ac4ea0ba46"
    },
    {
      "path": "SLean/Analytic/Companion.lean",
      "sha256": "f744e6959886b8d7710272e10486c74bb5f48d4d10d7c09a7a5ee163cc1a5503"
    },
    {
      "path": "SLean/Analytic/DeterminantInterface.lean",
      "sha256": "57a659422fe1158ed1c655eb87ea889b2cdfdf76ed710e7afdae21ca7333665b"
    },
    {
      "path": "SLean/Analytic/Estimates.lean",
      "sha256": "7e6d78faa36fa9ad52349a565d5ba94b4e14a475340261e46fdf5dce558a9fdf"
    },
    {
      "path": "SLean/Analytic/Implicit.lean",
      "sha256": "bb543dd2b8c277af72f0f4688b9cb5a828d8fa4968007d9bb0c6d66ceb8205b5"
    },
    {
      "path": "SLean/Analytic/LogContraction.lean",
      "sha256": "a9c84f4d95670887dbe58b0a7d6ff9a3bbe02926f662d03774955c03e452ca1d"
    },
    {
      "path": "SLean/Analytic/Optical.lean",
      "sha256": "9815c476218989e043677fd734e15acc8bee9716144dee168d26395b937d7f63"
    },
    {
      "path": "SLean/Analytic/OpticalAsymptotics.lean",
      "sha256": "ff02304dc5b0ca24ebea7725c69d1ef90bf0e358be5e970a7125a22df845d81e"
    },
    {
      "path": "SLean/Analytic/Parametrization.lean",
      "sha256": "cf05a7eeaaa4c5f86908d452ed27de9e3541390660fe62d2611a435568818ff1"
    },
    {
      "path": "SLean/Analytic/QuantAsymptotics.lean",
      "sha256": "18cb952d67d4d6b0bcecaf6c0d8de4c40e62a8d950236530c8cdd9b2129014f4"
    },
    {
      "path": "SLean/Analytic/QuantBounds.lean",
      "sha256": "d9f6924898a0234f2c15e43c86606c666b585af133b31c21028b2130512cee8f"
    },
    {
      "path": "SLean/Analytic/QuantScale.lean",
      "sha256": "67c535717bca83c833b2070c34b28f765ab8568a404ec35c73bf62dafce6209e"
    },
    {
      "path": "SLean/Analytic/Quantization.lean",
      "sha256": "b824cd7c151b41ba3bb358c0657df6a3ff4641b0d1dcf68835e107d522960686"
    },
    {
      "path": "SLean/Analytic/QuarticFactor.lean",
      "sha256": "01497b4cb8a1227cd476442f34eae7eb1e441c946f2db0caad22d45d8a8f7d65"
    },
    {
      "path": "SLean/Analytic/Reflection.lean",
      "sha256": "ada68c8c5585478c8379df6fc2002b7604b264368306c3fb70771b20b36bffa2"
    },
    {
      "path": "SLean/Analytic/Roots.lean",
      "sha256": "b2698973e43b12c365d835624cc9b90239c8c9e83ee846732abdc8987230693b"
    },
    {
      "path": "SLean/Analytic/SequenceOrder.lean",
      "sha256": "4223171725667838d461f667f44a3aaa16ba8df40f77b8dd901071b9a40f4885"
    },
    {
      "path": "SLean/Analytic/SimpleZero.lean",
      "sha256": "cd6c16268df227d119388a6469d75c830071e123478f4f319ee3ed4ee21d8fc6"
    },
    {
      "path": "SLean/Analytic/UniformData.lean",
      "sha256": "58903f4dde0eaba3005b514aed21cd676741d9cb48b9925047c704e434aca7e4"
    },
    {
      "path": "SLean/Analytic/ZeroSequence.lean",
      "sha256": "dca3f7aa97345077dffa13f8a54941bacf3cfeab50ad92f26b352383b72835df"
    },
    {
      "path": "SLean/Assembly.lean",
      "sha256": "2b4935d59102ffce8c83eeb6deac5fa8a69ea1ac7f15910787e474fb41c30d22"
    },
    {
      "path": "SLean/Bridge/AssemblyPairing.lean",
      "sha256": "6331a4c9b93374a893199c4c4663d2b1d93126c97598bdfd4672c61eb49c36e0"
    },
    {
      "path": "SLean/Bridge/CubicSpace.lean",
      "sha256": "2d832e2234b0208a83efe729279b693995dd54c55cecde98ec42cf1c24b61035"
    },
    {
      "path": "SLean/Bridge/ElementEnergy.lean",
      "sha256": "b6c8382d10351a0064c2b3a3176a4c1f18eca0c6808963371209f369d4e554ba"
    },
    {
      "path": "SLean/Bridge/EnergyScaling.lean",
      "sha256": "1dc922b2504b2a1e138f1869157c3742eeaf3d6cbc58d468a195ed4b04051867"
    },
    {
      "path": "SLean/Bridge/FormBound.lean",
      "sha256": "97ab60faefb192dd8e8dbbb4b7b11e285a2955613196cded3b5dab6307aca94d"
    },
    {
      "path": "SLean/Bridge/FunctionSpace.lean",
      "sha256": "eccc3c4f7ab6c3df31178f9d565f5ba06f58eed9eb2403f6094f4c3bb487441b"
    },
    {
      "path": "SLean/Bridge/Functions.lean",
      "sha256": "51366636bc505cbf364e324978606778ed3563ab11f990fa265c598b572120c0"
    },
    {
      "path": "SLean/Bridge/Galerkin.lean",
      "sha256": "97f4995a25dca668cd2907d1e0ed7fdb2bca27b01e02cee7a65cb943345a6ba1"
    },
    {
      "path": "SLean/Bridge/Integrals.lean",
      "sha256": "366c7890d8db93f064ca244255cdf01d5702fbee6eb5f839af387e68e6572e88"
    },
    {
      "path": "SLean/Bridge/Interpolation.lean",
      "sha256": "7efd6604609054219f35c3892e72ee515b53406163dcaca76d52cea19284820c"
    },
    {
      "path": "SLean/Bridge/InverseInequality.lean",
      "sha256": "51a1212ef400c994e06eea05d11807a1566b484a6db640be5fc50df427aed7e1"
    },
    {
      "path": "SLean/Bridge/MassNorm.lean",
      "sha256": "3d617f698bc503fe5bf8a4e79f5ca7f5d731611ea31f1b5cec4e02a6c31c8c3f"
    },
    {
      "path": "SLean/Bridge/NormIntegrals.lean",
      "sha256": "d573a96540aaeac619e8a0fe93e0bb41f1bd477e4f16a46fd5bcd1a66c320ce3"
    },
    {
      "path": "SLean/Bridge/Pasting.lean",
      "sha256": "216e998d0f8a19c51d87d37d0de56f073f40994ff5364004ebb7c89da3fc645f"
    },
    {
      "path": "SLean/Bridge/RealStructure.lean",
      "sha256": "893748a1f4407ebcc3c8a0444e824f95458e765af5b388f02a2f941ab9593d8e"
    },
    {
      "path": "SLean/Bridge/Reference.lean",
      "sha256": "87395a4361f863b91acda2deb2d47d3ae217bcb545e39aa7cec0ba8e7fed4149"
    },
    {
      "path": "SLean/Bridge/WeakUniqueness.lean",
      "sha256": "38bf5a9f4738c0842cf5e46254befae52676ae9b8a2eeb99ed1f9b97e629619b"
    },
    {
      "path": "SLean/Cert/BetaBounds.lean",
      "sha256": "e3d102b67b5876a9667243d7fb578c7d83f5316c18ab7cd877830863a1dd0fa3"
    },
    {
      "path": "SLean/Cert/BoundaryBounds.lean",
      "sha256": "7d1f96d2fa6aa52573c0fc0f34f59113756ebc7169442bd0525e7ae06d03d302"
    },
    {
      "path": "SLean/Cert/BoundaryData.lean",
      "sha256": "2ba9ee3310a4aa842d2d69127dbfd79270a50bc0aca24206608ef6198ed20bdc"
    },
    {
      "path": "SLean/Cert/BoundaryDerivatives.lean",
      "sha256": "3b39639e8700df4fe3148d657c804dab38aed5a590e0cfd4f3bd3c5d80abe798"
    },
    {
      "path": "SLean/Cert/BoundarySlopes.lean",
      "sha256": "2e50ae0f4898c620299bd7f62b21288715e71ad5fa7804f3e2d267ed6162ef4a"
    },
    {
      "path": "SLean/Cert/BoundaryValues.lean",
      "sha256": "d7160746bc8559f75a473a63a685229880b3aad437513556b28e503c137efba6"
    },
    {
      "path": "SLean/Cert/Certificates.lean",
      "sha256": "b106b888532ae45fe941d13335004841b023f2b2fef87a4ef93ed263a2c9a273"
    },
    {
      "path": "SLean/Cert/CriticalBounds.lean",
      "sha256": "7dba95bbad4ea64180adcdd1d39f3965db5818bb4adfa621b1362239146213d2"
    },
    {
      "path": "SLean/Cert/Data.lean",
      "sha256": "bc9f9ef4911253e3fe56b0b6b27e0332d87440f73ec5803ab100650e018d54e3"
    },
    {
      "path": "SLean/Cert/GeometryBounds.lean",
      "sha256": "86bc80d00054d42575d27d1b686e8f82ea38d7239c758a65224e97d7dce4d6af"
    },
    {
      "path": "SLean/Cert/Interval.lean",
      "sha256": "c27d742ec2b8495c9fdf66935c67e0770ef537511e68f5e0dfadec64a81b55d7"
    },
    {
      "path": "SLean/Cert/Multiplicity.lean",
      "sha256": "cd35dc47aa864ec658888f9397f38c8b9fb2df5ac6903825b4a0381e9fa68c7b"
    },
    {
      "path": "SLean/Cert/OpticalDerivatives.lean",
      "sha256": "238c238c961f0b31901115a8619d2c0201c62d8646fac75c0dea19563deee2bc"
    },
    {
      "path": "SLean/Cert/OpticalGlobal.lean",
      "sha256": "2efed3384eb3435f48d09a57b99bf2dbeae75b77d850174210240d1ea7c617ca"
    },
    {
      "path": "SLean/Cert/OuterSimplicity.lean",
      "sha256": "b631f7be87d19a7cac3c9616bd2bc129fa39255419ac4862b286413aa4cbc3df"
    },
    {
      "path": "SLean/Cert/Quartic.lean",
      "sha256": "4e77d125e624fcb299d098af2819e3b8ba58a1af8217627a3e73458a65f0096f"
    },
    {
      "path": "SLean/Cert/ResidualBounds.lean",
      "sha256": "a9cc22cf536ee37fc3317cc78718f4551f8a0cddc665081dcbf7a56346e60fc9"
    },
    {
      "path": "SLean/Cert/RootDisks.lean",
      "sha256": "9206288f9a9ea1e95cb0dace022ff8ac608a74cda3467b08b01e63f3f84edb19"
    },
    {
      "path": "SLean/Cert/RootLocalization.lean",
      "sha256": "13e605f4040f4dab8a71c45dd5f27b8bcaa7b89414fd0641ffab1b9dc28afd03"
    },
    {
      "path": "SLean/Cert/RootSeparation.lean",
      "sha256": "9be83639db7640ad6bd23eac9b5b2c92f3e24e8f7d5a3ecd45b5dbbf1b88f410"
    },
    {
      "path": "SLean/Cert/Stationary.lean",
      "sha256": "4fb8c71dc70c058900ae1157a9683dcd9487a85aa00e3794ae5d7f3c0c802611"
    },
    {
      "path": "SLean/Defs.lean",
      "sha256": "58fcd110ef8ef70561c0448633dd501352a51335aab79eb40d73f296083190a6"
    },
    {
      "path": "SLean/Explicit/BoundaryDisk.lean",
      "sha256": "575502cf78fc988f9f6493093af5b90f1779515992ac9b67afb541b25fa74c10"
    },
    {
      "path": "SLean/Explicit/CauchyTools.lean",
      "sha256": "a6390a9dec7cf7c1df55ebb21155ae1a596c7da8f86f5806387745fdc9fe1882"
    },
    {
      "path": "SLean/Explicit/CompanionDisk.lean",
      "sha256": "abe2eb82c41f67910129740c9dff0d0a9e6e4391b3e4116e7fa2d391e2ac3353"
    },
    {
      "path": "SLean/Explicit/Determinant.lean",
      "sha256": "bfba7691d87cac5c2dbcfb6456c70ab4c744c9b566543d91109b9ecd6bb518e8"
    },
    {
      "path": "SLean/Explicit/GeometricTail.lean",
      "sha256": "4c310aab66e5cdee8749175ae3374aae181c367c1076d3208bab014d62df3362"
    },
    {
      "path": "SLean/Explicit/OpticalDisk.lean",
      "sha256": "7295905fa22933600078862dfdde59cf475751884302d492c136b4f0cd0e8feb"
    },
    {
      "path": "SLean/Explicit/OpticalExpansion.lean",
      "sha256": "c3400484d62a51ca3a4f77552c78d777b232b0499d289cb657f0ee61e05ce178"
    },
    {
      "path": "SLean/Explicit/QuantAsymptotics.lean",
      "sha256": "b0fbc1bbf5b4c5a524fa1c63499f9c1f18fd0124dd5eaa2cdaa7a65726e86037"
    },
    {
      "path": "SLean/Explicit/Quantization.lean",
      "sha256": "048b62f8cd41db88573f1f72ebd99b9cafc9ecdf75c23073a366c56d26634711"
    },
    {
      "path": "SLean/Explicit/RootBounds.lean",
      "sha256": "43836c4abef8b6beebdd1e90a00cb8f346c840529eec9e3f8c140af23c189934"
    },
    {
      "path": "SLean/Explicit/RootBranches.lean",
      "sha256": "c82abb33bc6268632d7a7b31479f68da1727fa6688eda1727ab85b0f9abe0b1c"
    },
    {
      "path": "SLean/Explicit/Sharp/AnalyticBounds.lean",
      "sha256": "6717995522a13fcf55ee06dffcb4993dd2917698d6fc06468c8818d744837775"
    },
    {
      "path": "SLean/Explicit/Sharp/BetaBox.lean",
      "sha256": "d07e6125a0c97620af3b971603d021a02b50d393473009f0612316bebabddb19"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryDerivativeBox.lean",
      "sha256": "c9cdd0ef350d5b64e9fb8de4e26b4f97ed77df5c41d284b2b89c8c03dd60033b"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryDerivatives.lean",
      "sha256": "8329aa350d09e70d0c01dcfee839b0f3303d0e37a3b5738a40ea5b2f9d3bf642"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryLog.lean",
      "sha256": "1d455ad8358755fb2185b691261d06fafc47e3d8d9034ffe61438181847becd3"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryNonzero.lean",
      "sha256": "5933b3ff89b3bc04a7288f07d7b1755481cb6a285636dee6a8b6d967a647037e"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryParameter.lean",
      "sha256": "4561bf331773d78fd24a60a99d08c603afd57ab6d93f1e81b06e942988177196"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryParameterCertificate.lean",
      "sha256": "a33fbd87d3c19551c0d74c7df6ba66a044efb75611bd4350eda01848c5fd9050"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryParameterCertificateCompact.lean",
      "sha256": "0f08519b6bf49ee9ed3dfc9f53e3611ce73f27006b9a327768ea2e2e23daeeb0"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryPolynomialBox.lean",
      "sha256": "dca3746c082d72e0d5b80ca050aa07d33a9bf0f2199cdc3e4e086f8fd9c4e1a4"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryPolynomials.lean",
      "sha256": "2dbb663a32dc625e4f438220777c7bacda01065a9aaec98aeda827c548e5f603"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundarySecondBox.lean",
      "sha256": "517f9a853236abca55b946d16fefd47d35c903bd27747a63d6d0ebeb40849d67"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryUniform.lean",
      "sha256": "ea97f73d25162ccd736168b23fd5cc520ad27c4a9e0d9ea7b5c4105a6d3251c9"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryVariation.lean",
      "sha256": "3e6e89e34997aefc1aaba4bb6c433efc44e81cd77153aba6ba808b379db3f918"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryWork.lean",
      "sha256": "5e1be53a7a1690f7572165a4c9cda6b4b7b2c3ed12fa8c3b9b78c3ca410b1863"
    },
    {
      "path": "SLean/Explicit/Sharp/CoefficientSigns.lean",
      "sha256": "e41783090ed43db39bbe5ea52c469723abfe43c1dd48de6403c94021509133d2"
    },
    {
      "path": "SLean/Explicit/Sharp/Coefficients.lean",
      "sha256": "28c4ee31b480f3443b056d4360bd9cb716ea89f0a7f66522edc6ce1046ed167d"
    },
    {
      "path": "SLean/Explicit/Sharp/CompanionBounds.lean",
      "sha256": "a03ab7314f919a2058bea5a21e00f7acd453d3b956578057803873c24a053c3f"
    },
    {
      "path": "SLean/Explicit/Sharp/CompanionInvolution.lean",
      "sha256": "24840e239e73509d82c4877dba517c53f9c219f6c4781175ad2bfd134dc3edbc"
    },
    {
      "path": "SLean/Explicit/Sharp/Damping2048.lean",
      "sha256": "d9a3fa793497abeb55c98d6e0e6f91db2454549489daba1ae1631c9ead2d3eb9"
    },
    {
      "path": "SLean/Explicit/Sharp/Damping512.lean",
      "sha256": "93370ddf4f074708bd13ccf7ea695c6ed7df564eaf99956a598ca1fa061577bc"
    },
    {
      "path": "SLean/Explicit/Sharp/Determinant.lean",
      "sha256": "daa4e3acc990bb986efbc851dc4b8081e5f98abee2cddc88287b4e81f6759ecb"
    },
    {
      "path": "SLean/Explicit/Sharp/FrozenThirdBox.lean",
      "sha256": "3fdc10852271d2deee00377ee67edbdfc02db1ddf66087aa9599ae1123641ca4"
    },
    {
      "path": "SLean/Explicit/Sharp/Horner512.lean",
      "sha256": "b6d998dc2500aefb853033e029d820acf567963a08d3486077fad0b06356f58d"
    },
    {
      "path": "SLean/Explicit/Sharp/ImaginaryRemainder.lean",
      "sha256": "f8a2e8e3bad54de8612690378c0837909826976b1ae00feacbb18f03fc6606ab"
    },
    {
      "path": "SLean/Explicit/Sharp/OpticalBox.lean",
      "sha256": "3950bd13ac850b69822c68b7858c7aa5478d35da2c9b19d45f36f17b9b700efe"
    },
    {
      "path": "SLean/Explicit/Sharp/OpticalCubicBounds.lean",
      "sha256": "ced374b527f383c645cade5fb514e6e46088d49cb7c6b47bbe1126c5de62efdb"
    },
    {
      "path": "SLean/Explicit/Sharp/OpticalDenomVariation.lean",
      "sha256": "4a33c3c6aec2faa63bf4db9dc4e42491197c673e07f69238d717d0dfef9a362c"
    },
    {
      "path": "SLean/Explicit/Sharp/OpticalDomain.lean",
      "sha256": "72d5a032b5ef670d6c90e53e38aac220768ec40f87a85bc23948c0eca64fa0e6"
    },
    {
      "path": "SLean/Explicit/Sharp/OpticalRemainderTight.lean",
      "sha256": "a9db6649c6a027b5df4c5498be98e5ca272a7b656aee13aa12a3d32aa3dbaca6"
    },
    {
      "path": "SLean/Explicit/Sharp/OpticalResidual.lean",
      "sha256": "435becb5ad8ce97dce8aa76aeabf911e92917ac21018bcb75aaa2005bff7ea47"
    },
    {
      "path": "SLean/Explicit/Sharp/OpticalSlopeBox.lean",
      "sha256": "859989d0769a6ee9c38655d358bad81b56264f6cc6c02277effa63cd9f8a6665"
    },
    {
      "path": "SLean/Explicit/Sharp/OpticalThird.lean",
      "sha256": "058233d8841fc42c6ed7daf0dc1959481e7c1b3453acc6bfe4972b2b2e716e75"
    },
    {
      "path": "SLean/Explicit/Sharp/ProductBounds.lean",
      "sha256": "b354a1814301f3d52833c85b726dc0600e90728163899fa66edc3e73bd7bc36b"
    },
    {
      "path": "SLean/Explicit/Sharp/ProductBox.lean",
      "sha256": "519659616a7701789fe0bed9d071039f07700cfee1c4580dd19fd3521ccaf2cf"
    },
    {
      "path": "SLean/Explicit/Sharp/ProductDefinitions.lean",
      "sha256": "d74ad38aa67a053ebf13c91810a801ab5cccfaedb57bbc482647570ef1ed1267"
    },
    {
      "path": "SLean/Explicit/Sharp/QuantBootstrap.lean",
      "sha256": "94d9ea825206c66532a649ad53aa50a69f656a843e6063cc9c1c1dfea6e49809"
    },
    {
      "path": "SLean/Explicit/Sharp/QuantBounds.lean",
      "sha256": "458c220617d552f062f1f737467db3083c23e1bc0766f24f3535cc4fb860b3d4"
    },
    {
      "path": "SLean/Explicit/Sharp/QuantRealTight.lean",
      "sha256": "7be4751936324f6bbf918ef8ab11c243a424f6058bc4b46b1dd183bad1f6c1f8"
    },
    {
      "path": "SLean/Explicit/Sharp/QuantTools.lean",
      "sha256": "c47ee277f52b6548936c3ebe1733ee7c68563b2516cd1b7b7c9c409ba82acbbe"
    },
    {
      "path": "SLean/Explicit/Sharp/Quantization.lean",
      "sha256": "cd14c6055766e90b9888dcc162ca488896f9613eb6b1b3dd53fa4adffa197fd5"
    },
    {
      "path": "SLean/Explicit/Sharp/RealStructure.lean",
      "sha256": "18ed99c3f64af658251707c0be50c8547957b91ca8e80235f19ae1845728f0a4"
    },
    {
      "path": "SLean/Explicit/Sharp/ReflectionJets.lean",
      "sha256": "0e27a1c54e3ec2bc57cac927dc6462222994317abd8a398a6cb12fd8333b3d18"
    },
    {
      "path": "SLean/Explicit/Sharp/ReflectionLog.lean",
      "sha256": "01c9649eb7f172ff544d50012cf32105b8688de1d6aab94385ea238f12e83368"
    },
    {
      "path": "SLean/Explicit/Sharp/ReflectionRemainder.lean",
      "sha256": "a92a6f2b7d661394a00e9b7b97ee3a53a3ca82150de87d507ef98522a419d2bf"
    },
    {
      "path": "SLean/Explicit/Sharp/RootBox.lean",
      "sha256": "d806e068145ecab5be64d57fb83b3317b50f0636301ab1e8aad824a4393a84ee"
    },
    {
      "path": "SLean/Explicit/Sharp/RootDistinct.lean",
      "sha256": "2f18a39300d230dc982ea6118ee5d619e808808c55f7f53e0f0afa261df49b41"
    },
    {
      "path": "SLean/Explicit/Sharp/RootSlopeBox.lean",
      "sha256": "d3e3bff12ccea72cf4aa94e66769602f8a88e5b2fafa2c25d60657d797ddad1e"
    },
    {
      "path": "SLean/Explicit/Sharp/RootSymmetry.lean",
      "sha256": "3dd50dcdbe2e8761d279dff72acfe0fab0f38d58c327fc84128753abc12f7d13"
    },
    {
      "path": "SLean/Explicit/Sharp/RootVariation.lean",
      "sha256": "a0e0e49a16598ac72e8826b857fb560a3d86f650eeec7a48986fe18da9ec5303"
    },
    {
      "path": "SLean/Explicit/Sharp/ScaledAlgebra.lean",
      "sha256": "28efcf7ade1bc1898509ccc668b44b26506c532387f5f367b5933ef10e28cd5a"
    },
    {
      "path": "SLean/Explicit/Sharp/ScaledBootstrap.lean",
      "sha256": "ea1a8fda2737f2213d8151c4efab8fe182e48645a44a5480d886fbadedc7b2ff"
    },
    {
      "path": "SLean/Explicit/Sharp/ScaledBounds.lean",
      "sha256": "8cba0ef397b81569d70e948c48955a109fa78849dab6b16f0f87385319c21380"
    },
    {
      "path": "SLean/Explicit/Sharp/ScaledBox2048.lean",
      "sha256": "37e031fdb2d35ba312579b59c18abb360e033cfd8a12550d94800a4ea9fe1e26"
    },
    {
      "path": "SLean/Explicit/Sharp/ScaledBox512.lean",
      "sha256": "eb671201e688fc50d7eb72b8ec8da296d0bab26847aa477f12d6530ed439d0f5"
    },
    {
      "path": "SLean/Explicit/Sharp/ScaledHorner.lean",
      "sha256": "0e3e78b537d436769dadf83aea9372bdbd2d7a948bc973977162230c691d0b9e"
    },
    {
      "path": "SLean/Explicit/Sharp/ScaledPositive.lean",
      "sha256": "a60c5e54c5bf6839003a6ab2fd2443f72d0f41cdb58467e99d935f5a12cfbae8"
    },
    {
      "path": "SLean/Explicit/Sharp/SecantAlgebra.lean",
      "sha256": "696701a6452039b5369784cc4287d574f599cca21013e448610f7f05389b0b52"
    },
    {
      "path": "SLean/Explicit/Sharp/Sequence.lean",
      "sha256": "f0fa6ce93fde97c1b617cdd43dda5b595b38539c2ec2c30a716afe01c3e4b6f5"
    },
    {
      "path": "SLean/Explicit/Sharp/Statement.lean",
      "sha256": "5757965418f4a698599e9cf1e04ecdd1421359385a7f3b5b638e1fd025ce748e"
    },
    {
      "path": "SLean/Explicit/Sharp/Statement512.lean",
      "sha256": "9dc8898cd2625e84db27ad82d713e57a830343acecc949be8e769ed7e4907148"
    },
    {
      "path": "SLean/Explicit/Sharp/TaylorJets.lean",
      "sha256": "25f0c1e1682fea976385a9028c7d482cfe6a7e8eaf17299409ccb4fafd268ff5"
    },
    {
      "path": "SLean/Explicit/Sharp/Trig.lean",
      "sha256": "0cf6a72b44fa5b281e64e5e641b15e9b7b3764af056b7f2d875e539e12084619"
    },
    {
      "path": "SLean/Explicit/Sharp/TrigLinear.lean",
      "sha256": "63c52cae27525e321978417dfe3a20267d4bcb721121b7cd5944d1d4085b4c71"
    },
    {
      "path": "SLean/Explicit/Sharp/UniformData.lean",
      "sha256": "3c04e68079be8f9a91acfb0d7ab0abc8794b6beda96624bd2e476391b99e7155"
    },
    {
      "path": "SLean/Explicit/Sharp/WideBranches.lean",
      "sha256": "b52d568fdbfea2ce4d640528bc12de2cffe6a4ab70b5c767b0e900526a0024d5"
    },
    {
      "path": "SLean/Explicit/Target1024.lean",
      "sha256": "085a5c95c0a4f00f8b8759d4e6bd2a76576c1d79cf857c267f32ebc3178e35ed"
    },
    {
      "path": "SLean/Explicit/TaylorBounds.lean",
      "sha256": "59ea3febd37628c9c652e532d483674124c985c5f77396d4428d4fbcb7da6094"
    },
    {
      "path": "SLean/Explicit/UniformData.lean",
      "sha256": "46bb3f0b938a31058f494c27f82f4434f457863854d7f4c5615828a3896bc950"
    },
    {
      "path": "SLean/Explicit/VietaBranches.lean",
      "sha256": "a6482d70a8e77084f21e11fd54fa2a12ffb02ef9fd81bb7d64f9460a70fc6644"
    },
    {
      "path": "SLean/Explicit/WideOptical.lean",
      "sha256": "5b96abab0d1b0ac51f9faea1bfad7548c70f959a479151dfa423d065dd579f71"
    },
    {
      "path": "SLean/Explicit/WideParameter.lean",
      "sha256": "9926d0c3383b6226686f5b50057770e50a5d336bb3b1991853a355e425972e95"
    },
    {
      "path": "SLean/Hermite/Element.lean",
      "sha256": "f981b20d3f06a22b000198a2a881c325042f4e8f288d3727f84453d35933fa6f"
    },
    {
      "path": "SLean/Hermite/Scaling.lean",
      "sha256": "b9f9c257d5346d819acf7c1a67a99fddcf03f31cd251cb33445e2459388b85a8"
    },
    {
      "path": "SLean/Main/FunctionConsequences.lean",
      "sha256": "82f543c0b18c8b7a18a1ef9b41c6165ab2da390e6b9527ad8a158458ba574211"
    },
    {
      "path": "SLean/Main/FunctionEvolution.lean",
      "sha256": "027f6633d34ac93568e12172d3ae64f5d36c480fde2e732e3a97cde7196b13e6"
    },
    {
      "path": "SLean/Main/FunctionKatoEstimate.lean",
      "sha256": "15182ccffd18edee4088809f1d17d477fbbbcbb348f950af0cf4ff856cbd0616"
    },
    {
      "path": "SLean/Main/KatoEstimate.lean",
      "sha256": "68323480162ae959cb144726fadc23d100a2d4b6b833b3be10cca8316f301fc5"
    },
    {
      "path": "SLean/Main/MatrixTop.lean",
      "sha256": "40771c6140dae640778a1d80ab5b74486a75deb04a5d807c6502044f6471b169"
    },
    {
      "path": "SLean/Main/MeshLimits.lean",
      "sha256": "e276fecca627638155c3bb5037618cc83910680bff5cb74aaef782a8df27c769"
    },
    {
      "path": "SLean/Main/NoCrandallPazy.lean",
      "sha256": "c9cacfb22e2683069341d7364b728e1c803a2174b6a11440557eb24d4ffc1211"
    },
    {
      "path": "SLean/Main/NoKato.lean",
      "sha256": "f247c2d998c4e18058a8ff1b630cef95201313c5f220f5608830e35a1a345d1e"
    },
    {
      "path": "SLean/Main/NoResolvent.lean",
      "sha256": "d07107294c21162f431e5ca4900c36eaba6e205b8ab54f9eb42ce536241ab94f"
    },
    {
      "path": "SLean/Main/PhysicalTop.lean",
      "sha256": "97f7d72e14fe194a41f157bb05d386123adf01cecd1e6778b396d8e2dc20de4f"
    },
    {
      "path": "SLean/Main/RealSemigroup.lean",
      "sha256": "ca758e20686063c168c70b62ad7152a28baf257f2ab4919028043346b66f5306"
    },
    {
      "path": "SLean/Main/Semigroup.lean",
      "sha256": "167640d43b3bd2c07e1685ef02fc6237161632a55e1f1f08bbd9e6981b79828a"
    },
    {
      "path": "SLean/Main/SemigroupDifferentiation.lean",
      "sha256": "c654930e1ed0fd45421887698c7fc0c4dddae7171d2af309f2f2af1e9a54275e"
    },
    {
      "path": "SLean/Pilots/C3.lean",
      "sha256": "fab5a4fafcaaa81fb01ae8a333ab709580942cec4cfc4a02fd46e3842945889f"
    },
    {
      "path": "SLean/Pilots/DoubleRoot.lean",
      "sha256": "1d3bea28974766fec07d75fc8cb898c233584e25b7d1621d5bef33e2689ba315"
    },
    {
      "path": "SLean/Pilots/DoubleRootBounds.lean",
      "sha256": "bae47b33a5055aa244f9f7696873319bc524da6f359d7269c5bc8e6e92b79d2f"
    },
    {
      "path": "SLean/Statement.lean",
      "sha256": "2889b6df9bcef62ac69ba53bdee0dc6864666d2afc28b566450527fc0e1b5672"
    },
    {
      "path": "SLean/Verification.lean",
      "sha256": "661f7f529257e812bb08ebefcac6389ca38d7a86c2cfe1649f958466538f89e8"
    }
  ]
}

==> anc/lean/logs/closing_20261101/timings.json <==
[
  {
    "label": "core",
    "stage": "cache",
    "command": "lake exe cache get",
    "source_count": 86,
    "clean_directory": "D:\\Codex\\Projects\\Mine\\lean_S_topmode\\.validation\\closing_20261101_core_network",
    "started_utc": "2026-11-01T02:33:36.9037760+00:00",
    "finished_utc": "2026-11-01T02:42:35.2757169+00:00",
    "elapsed_seconds": 538.3219434,
    "exit_code": 0,
    "project_olean_count_before": 0,
    "log": "core-cache.log"
  },
  {
    "label": "core",
    "stage": "build",
    "command": "lake build SLean.Core",
    "source_count": 86,
    "clean_directory": "D:\\Codex\\Projects\\Mine\\lean_S_topmode\\.validation\\closing_20261101_core_network",
    "started_utc": "2026-11-01T02:42:35.3008528+00:00",
    "finished_utc": "2026-11-01T03:05:30.1942912+00:00",
    "elapsed_seconds": 1374.8255234,
    "exit_code": 0,
    "project_olean_count_before": 0,
    "log": "core-build.log"
  },
  {
    "label": "sharp",
    "stage": "cache",
    "command": "lake exe cache get",
    "source_count": 169,
    "clean_directory": "D:\\Codex\\Projects\\Mine\\lean_S_topmode\\.validation\\closing_20261101_sharp_network",
    "started_utc": "2026-11-01T03:05:31.1806651+00:00",
    "finished_utc": "2026-11-01T03:13:37.5992438+00:00",
    "elapsed_seconds": 486.3924361,
    "exit_code": 0,
    "project_olean_count_before": 0,
    "log": "sharp-cache.log"
  },
  {
    "label": "sharp",
    "stage": "build",
    "command": "lake build SLean",
    "source_count": 169,
    "clean_directory": "D:\\Codex\\Projects\\Mine\\lean_S_topmode\\.validation\\closing_20261101_sharp_network",
    "started_utc": "2026-11-01T03:13:37.6034619+00:00",
    "finished_utc": "2026-11-01T04:03:24.1113173+00:00",
    "elapsed_seconds": 2986.4800411,
    "exit_code": 0,
    "project_olean_count_before": 0,
    "log": "sharp-build.log"
  }
]


==> anc/lean/logs/expansion_integration_20261104/all_project_sources-modules.txt <==
SLean
SLean.Algebra.Decomposition
SLean.Algebra.Determinant
SLean.Algebra.Eigenvectors
SLean.Algebra.Rows
SLean.Algebra.Symbol
SLean.Analytic.Boundary
SLean.Analytic.BoundaryDeterminant
SLean.Analytic.Companion
SLean.Analytic.DeterminantInterface
SLean.Analytic.Estimates
SLean.Analytic.Implicit
SLean.Analytic.LogContraction
SLean.Analytic.Optical
SLean.Analytic.OpticalAsymptotics
SLean.Analytic.Parametrization
SLean.Analytic.QuantAsymptotics
SLean.Analytic.QuantBounds
SLean.Analytic.QuantScale
SLean.Analytic.Quantization
SLean.Analytic.QuarticFactor
SLean.Analytic.Reflection
SLean.Analytic.Roots
SLean.Analytic.SequenceOrder
SLean.Analytic.SimpleZero
SLean.Analytic.UniformData
SLean.Analytic.ZeroSequence
SLean.Assembly
SLean.Bridge.AssemblyPairing
SLean.Bridge.CubicSpace
SLean.Bridge.ElementEnergy
SLean.Bridge.EnergyScaling
SLean.Bridge.FormBound
SLean.Bridge.FunctionSpace
SLean.Bridge.Functions
SLean.Bridge.Galerkin
SLean.Bridge.Integrals
SLean.Bridge.Interpolation
SLean.Bridge.InverseInequality
SLean.Bridge.MassNorm
SLean.Bridge.NormIntegrals
SLean.Bridge.Pasting
SLean.Bridge.RealStructure
SLean.Bridge.Reference
SLean.Bridge.WeakUniqueness
SLean.Cert.BetaBounds
SLean.Cert.BoundaryBounds
SLean.Cert.BoundaryData
SLean.Cert.BoundaryDerivatives
SLean.Cert.BoundarySlopes
SLean.Cert.BoundaryValues
SLean.Cert.Certificates
SLean.Cert.CriticalBounds
SLean.Cert.Data
SLean.Cert.GeometryBounds
SLean.Cert.Interval
SLean.Cert.Multiplicity
SLean.Cert.OpticalDerivatives
SLean.Cert.OpticalGlobal
SLean.Cert.OuterSimplicity
SLean.Cert.Quartic
SLean.Cert.ResidualBounds
SLean.Cert.RootDisks
SLean.Cert.RootLocalization
SLean.Cert.RootSeparation
SLean.Cert.Stationary
SLean.Core
SLean.CoreStatement
SLean.CoreVerification
SLean.Defs
SLean.Explicit.Audit
SLean.Explicit.Bootstrap
SLean.Explicit.BoundaryDisk
SLean.Explicit.CauchyTools
SLean.Explicit.CompanionDisk
SLean.Explicit.Damping
SLean.Explicit.Determinant
SLean.Explicit.GeometricTail
SLean.Explicit.OpticalDisk
SLean.Explicit.OpticalExpansion
SLean.Explicit.QuantAsymptotics
SLean.Explicit.Quantization
SLean.Explicit.RefinedDamping
SLean.Explicit.RefinedOptical
SLean.Explicit.RefinedQuantization
SLean.Explicit.RootBounds
SLean.Explicit.RootBranches
SLean.Explicit.RootDistinct
SLean.Explicit.Sharp.AnalyticBounds
SLean.Explicit.Sharp.Audit
SLean.Explicit.Sharp.BetaBox
SLean.Explicit.Sharp.BoundaryDerivativeBox
SLean.Explicit.Sharp.BoundaryDerivatives
SLean.Explicit.Sharp.BoundaryLog
SLean.Explicit.Sharp.BoundaryNonzero
SLean.Explicit.Sharp.BoundaryParameter
SLean.Explicit.Sharp.BoundaryParameterCertificate
SLean.Explicit.Sharp.BoundaryParameterCertificateCompact
SLean.Explicit.Sharp.BoundaryPolynomialBox
SLean.Explicit.Sharp.BoundaryPolynomials
SLean.Explicit.Sharp.BoundarySecondBox
SLean.Explicit.Sharp.BoundaryUniform
SLean.Explicit.Sharp.BoundaryVariation
SLean.Explicit.Sharp.BoundaryWork
SLean.Explicit.Sharp.CoefficientSigns
SLean.Explicit.Sharp.Coefficients
SLean.Explicit.Sharp.CompanionBounds
SLean.Explicit.Sharp.CompanionInvolution
SLean.Explicit.Sharp.Damping1024
SLean.Explicit.Sharp.Damping2048
SLean.Explicit.Sharp.Damping512
SLean.Explicit.Sharp.Determinant
SLean.Explicit.Sharp.Expansion.Audit
SLean.Explicit.Sharp.Expansion.Optical
SLean.Explicit.Sharp.Expansion.Physical
SLean.Explicit.Sharp.Expansion.Quantitative
SLean.Explicit.Sharp.Expansion.Statement
SLean.Explicit.Sharp.FrozenThirdBox
SLean.Explicit.Sharp.Horner1024
SLean.Explicit.Sharp.Horner512
SLean.Explicit.Sharp.ImaginaryRemainder
SLean.Explicit.Sharp.OpticalBox
SLean.Explicit.Sharp.OpticalCubicBounds
SLean.Explicit.Sharp.OpticalDenomVariation
SLean.Explicit.Sharp.OpticalDomain
SLean.Explicit.Sharp.OpticalRemainderTight
SLean.Explicit.Sharp.OpticalResidual
SLean.Explicit.Sharp.OpticalSlopeBox
SLean.Explicit.Sharp.OpticalThird
SLean.Explicit.Sharp.ProductBounds
SLean.Explicit.Sharp.ProductBox
SLean.Explicit.Sharp.ProductDefinitions
SLean.Explicit.Sharp.QuantBootstrap
SLean.Explicit.Sharp.QuantBounds
SLean.Explicit.Sharp.QuantRealTight
SLean.Explicit.Sharp.QuantTools
SLean.Explicit.Sharp.Quantization
SLean.Explicit.Sharp.RealStructure
SLean.Explicit.Sharp.ReflectionJets
SLean.Explicit.Sharp.ReflectionLog
SLean.Explicit.Sharp.ReflectionRemainder
SLean.Explicit.Sharp.RootBox
SLean.Explicit.Sharp.RootDistinct
SLean.Explicit.Sharp.RootSlopeBox
SLean.Explicit.Sharp.RootSymmetry
SLean.Explicit.Sharp.RootVariation
SLean.Explicit.Sharp.ScaledAlgebra
SLean.Explicit.Sharp.ScaledBootstrap
SLean.Explicit.Sharp.ScaledBounds
SLean.Explicit.Sharp.ScaledBox2048
SLean.Explicit.Sharp.ScaledBox512
SLean.Explicit.Sharp.ScaledHorner
SLean.Explicit.Sharp.ScaledPositive
SLean.Explicit.Sharp.SecantAlgebra
SLean.Explicit.Sharp.Sequence
SLean.Explicit.Sharp.Statement
SLean.Explicit.Sharp.Statement1024
SLean.Explicit.Sharp.Statement2048
SLean.Explicit.Sharp.Statement512
SLean.Explicit.Sharp.TaylorJets
SLean.Explicit.Sharp.Trig
SLean.Explicit.Sharp.TrigLinear
SLean.Explicit.Sharp.UniformData
SLean.Explicit.Sharp.WideBranches
SLean.Explicit.SharpCoefficients
SLean.Explicit.Statement
SLean.Explicit.Target1024
SLean.Explicit.TargetAudit
SLean.Explicit.TaylorBounds
SLean.Explicit.UniformData
SLean.Explicit.VietaBranches
SLean.Explicit.WideOptical
SLean.Explicit.WideParameter
SLean.Hermite.Element
SLean.Hermite.Scaling
SLean.M0Bench
SLean.M0Survey
SLean.M1
SLean.M1Complete
SLean.M2
SLean.M3
SLean.M4
SLean.Main.FunctionConsequences
SLean.Main.FunctionEvolution
SLean.Main.FunctionKatoEstimate
SLean.Main.KatoEstimate
SLean.Main.MatrixTop
SLean.Main.MeshLimits
SLean.Main.NoCrandallPazy
SLean.Main.NoKato
SLean.Main.NoResolvent
SLean.Main.PhysicalTop
SLean.Main.RealSemigroup
SLean.Main.Semigroup
SLean.Main.SemigroupDifferentiation
SLean.Pilots
SLean.Pilots.C3
SLean.Pilots.DoubleRoot
SLean.Pilots.DoubleRootBounds
SLean.Statement
SLean.Verification


==> anc/lean/logs/expansion_integration_20261104/axioms-timing.json <==
{
  "command": "lake env lean referee/CheckExpansion.lean",
  "started_utc": "2026-11-05T03:20:20.8064057+00:00",
  "finished_utc": "2026-11-05T03:20:40.2311052+00:00",
  "elapsed_seconds": 19.4240058,
  "exit_code": 0,
  "kind": "incremental verification"
}


==> anc/lean/logs/expansion_integration_20261104/axioms.log <==
'SLean.Explicit.Sharp.Expansion.spectral_top_with_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.spectral_top' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.thetaStar_range' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_curvature_pos' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/lean/logs/expansion_integration_20261104/build-timing.json <==
{
  "command": "lake build SLean",
  "started_utc": "2026-11-05T03:19:59.6064401+00:00",
  "finished_utc": "2026-11-05T03:20:20.7748643+00:00",
  "elapsed_seconds": 21.163348,
  "exit_code": 0,
  "kind": "incremental verification"
}


==> anc/lean/logs/expansion_integration_20261104/build.log <==
ℹ [3137/3185] Replayed SLean.Algebra.Rows
info: SLean/Algebra/Rows.lean:36:0: 'SLean.Algebra.assemble_value_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Algebra/Rows.lean:37:0: 'SLean.Algebra.assemble_slope_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Algebra/Rows.lean:38:0: 'SLean.Algebra.assemble_left_row' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3512/3757] Replayed SLean.Pilots.C3
info: SLean/Pilots/C3.lean:210:0: 'SLean.Pilots.C3.coefficient_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/C3.lean:211:0: 'SLean.Pilots.C3.mapsTo' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/C3.lean:212:0: 'SLean.Pilots.C3.contraction_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/C3.lean:213:0: 'SLean.Pilots.C3.unique_inner_root' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3628/3757] Replayed SLean.Pilots.DoubleRoot
info: SLean/Pilots/DoubleRoot.lean:139:0: 'SLean.Pilots.DoubleRoot.exists_normal_coordinate' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/DoubleRoot.lean:140:0: 'SLean.Pilots.DoubleRoot.exists_companion_germ' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/DoubleRoot.lean:141:0: 'SLean.Pilots.DoubleRoot.double_root_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3629/3757] Replayed SLean.Pilots.DoubleRootBounds
info: SLean/Pilots/DoubleRootBounds.lean:176:0: 'SLean.Pilots.DoubleRoot.exists_coordinate_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/DoubleRootBounds.lean:177:0: 'SLean.Pilots.DoubleRoot.inverse_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/DoubleRootBounds.lean:178:0: 'SLean.Pilots.DoubleRoot.quantitative_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Pilots/DoubleRootBounds.lean:179:0: 'SLean.Pilots.DoubleRoot.explicit_double_root_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3652/3757] Replayed SLean.Cert.OpticalGlobal
info: SLean/Cert/OpticalGlobal.lean:62:0: 'SLean.Cert.optical_branch_properties' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3654/3757] Replayed SLean.Explicit.CauchyTools
info: SLean/Explicit/CauchyTools.lean:67:0: 'SLean.Explicit.derivative_bound_half' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/CauchyTools.lean:68:0: 'SLean.Explicit.quotient_analytic_on' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/CauchyTools.lean:69:0: 'SLean.Explicit.quotient_bound_half' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3655/3757] Replayed SLean.Explicit.OpticalDisk
info: SLean/Explicit/OpticalDisk.lean:205:0: 'SLean.Explicit.optical_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/OpticalDisk.lean:206:0: 'SLean.Explicit.F_analytic_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3656/3757] Replayed SLean.Explicit.TaylorBounds
info: SLean/Explicit/TaylorBounds.lean:85:0: 'SLean.Explicit.taylor_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/TaylorBounds.lean:86:0: 'SLean.Explicit.variation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/TaylorBounds.lean:87:0: 'SLean.Explicit.quadratic_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3657/3757] Replayed SLean.Explicit.WideOptical
info: SLean/Explicit/WideOptical.lean:139:0: 'SLean.Explicit.Tightening.optical_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/WideOptical.lean:140:0: 'SLean.Explicit.Tightening.F_analytic_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3658/3757] Replayed SLean.Explicit.RootBranches
info: SLean/Explicit/RootBranches.lean:73:0: 'SLean.Explicit.inner_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/RootBranches.lean:74:0: 'SLean.Explicit.outer_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3659/3757] Replayed SLean.Explicit.RootBounds
info: SLean/Explicit/RootBounds.lean:104:0: 'SLean.Explicit.inner_norm_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/RootBounds.lean:105:0: 'SLean.Explicit.outer_norm_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/RootBounds.lean:106:0: 'SLean.Explicit.inner_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/RootBounds.lean:107:0: 'SLean.Explicit.outer_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3660/3757] Replayed SLean.Explicit.VietaBranches
info: SLean/Explicit/VietaBranches.lean:155:0: 'SLean.Explicit.roots_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/VietaBranches.lean:156:0: 'SLean.Explicit.roots_analytic_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/VietaBranches.lean:157:0: 'SLean.Explicit.roots_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3661/3757] Replayed SLean.Explicit.WideParameter
info: SLean/Explicit/WideParameter.lean:71:0: 'SLean.Explicit.Tightening.quant_disk_2048' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3662/3757] Replayed SLean.Explicit.BoundaryDisk
info: SLean/Explicit/BoundaryDisk.lean:190:0: 'SLean.Explicit.boundaryD_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/BoundaryDisk.lean:191:0: 'SLean.Explicit.boundary_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/BoundaryDisk.lean:192:0: 'SLean.Explicit.reflection_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3663/3757] Replayed SLean.Explicit.CompanionDisk
info: SLean/Explicit/CompanionDisk.lean:117:0: 'SLean.Explicit.sigma_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/CompanionDisk.lean:118:0: 'SLean.Explicit.sigma_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/CompanionDisk.lean:119:0: 'SLean.Explicit.phase_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3664/3757] Replayed SLean.Explicit.UniformData
info: SLean/Explicit/UniformData.lean:86:0: 'SLean.Explicit.reflection_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/UniformData.lean:87:0: 'SLean.Explicit.roots_work' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3665/3757] Replayed SLean.Explicit.Determinant
info: SLean/Explicit/Determinant.lean:95:0: 'SLean.Explicit.normalized_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Determinant.lean:96:0: 'SLean.Explicit.normalizedDeterminant_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Determinant.lean:97:0: 'SLean.Explicit.normalizedError_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3666/3757] Replayed SLean.Explicit.GeometricTail
info: SLean/Explicit/GeometricTail.lean:49:0: 'SLean.Explicit.geometric_tail_fourth' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3667/3757] Replayed SLean.Explicit.Quantization
info: SLean/Explicit/Quantization.lean:145:0: 'SLean.Explicit.quantized_zero_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3668/3757] Replayed SLean.Explicit.QuantAsymptotics
info: SLean/Explicit/QuantAsymptotics.lean:163:0: 'SLean.Explicit.quantization_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3669/3757] Replayed SLean.Explicit.OpticalExpansion
info: SLean/Explicit/OpticalExpansion.lean:140:0: 'SLean.Explicit.optical_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3670/3757] Replayed SLean.Explicit.Target1024
info: SLean/Explicit/Target1024.lean:70:0: 'SLean.Explicit.Tightening.quant_disk_1024' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3671/3757] Replayed SLean.Explicit.Sharp.Trig
warning: SLean/Explicit/Sharp/Trig.lean:16:20: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Trig.lean:16:20: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/Trig.lean:22:20: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Trig.lean:22:20: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/Trig.lean:98:0: 'SLean.Explicit.Sharp.trig_quadratic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Trig.lean:99:0: 'SLean.Explicit.Sharp.trig_shift_small' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3672/3757] Replayed SLean.Explicit.Sharp.QuantTools
info: SLean/Explicit/Sharp/QuantTools.lean:71:0: 'SLean.Explicit.Sharp.analytic_fixed_point' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/QuantTools.lean:72:0: 'SLean.Explicit.Sharp.geometric_sixth' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3673/3757] Replayed SLean.Explicit.Sharp.BetaBox
info: SLean/Explicit/Sharp/BetaBox.lean:223:0: 'SLean.Explicit.Sharp.beta_box' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3674/3757] Replayed SLean.Explicit.Sharp.AnalyticBounds
info: SLean/Explicit/Sharp/AnalyticBounds.lean:63:0: 'SLean.Explicit.Sharp.quotient_boundary_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3687/3757] Replayed SLean.Explicit.Sharp.OpticalBox
info: SLean/Explicit/Sharp/OpticalBox.lean:427:14: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
info: SLean/Explicit/Sharp/OpticalBox.lean:434:14: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
info: SLean/Explicit/Sharp/OpticalBox.lean:441:14: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
info: SLean/Explicit/Sharp/OpticalBox.lean:443:0: 'SLean.Explicit.Sharp.optical_box' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3688/3757] Replayed SLean.Explicit.Sharp.OpticalDomain
warning: SLean/Explicit/Sharp/OpticalDomain.lean:31:39: Variable name `hb` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hb

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: SLean/Explicit/Sharp/OpticalDomain.lean:59:12: This simp argument is unused:
  Complex.div_re

Hint: Omit it from the simp argument list.
  [apply] simp [Complex.normSq_apply]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/OpticalDomain.lean:59:27: This simp argument is unused:
  Complex.normSq_apply

Hint: Omit it from the simp argument list.
  [apply] simp [Complex.div_re]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
info: SLean/Explicit/Sharp/OpticalDomain.lean:89:0: 'SLean.Explicit.Sharp.optical_domain' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/OpticalDomain.lean:90:0: 'SLean.Explicit.Sharp.F_analytic_wide' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3689/3757] Replayed SLean.Explicit.Sharp.OpticalResidual
warning: SLean/Explicit/Sharp/OpticalResidual.lean:97:71: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/OpticalResidual.lean:99:71: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/OpticalResidual.lean:97:71: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/OpticalResidual.lean:99:71: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/OpticalResidual.lean:118:0: 'SLean.Explicit.Sharp.stationary_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/OpticalResidual.lean:119:0: 'SLean.Explicit.Sharp.eta_quadratic' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3690/3757] Replayed SLean.Explicit.Sharp.RootBox
info: SLean/Explicit/Sharp/RootBox.lean:709:0: 'SLean.Explicit.Sharp.inner_parameter_data' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3691/3757] Replayed SLean.Explicit.Sharp.RootVariation
info: SLean/Explicit/Sharp/RootVariation.lean:80:0: 'SLean.Explicit.Sharp.inner_variation' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3692/3757] Replayed SLean.Explicit.Sharp.RootSymmetry
info: SLean/Explicit/Sharp/RootSymmetry.lean:70:0: 'SLean.Explicit.Sharp.outer_inverse_variation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/RootSymmetry.lean:71:0: 'SLean.Explicit.Sharp.inner_secant' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3693/3757] Replayed SLean.Explicit.Sharp.WideBranches
info: SLean/Explicit/Sharp/WideBranches.lean:110:0: 'SLean.Explicit.Sharp.roots_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/WideBranches.lean:111:0: 'SLean.Explicit.Sharp.roots_analytic_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/WideBranches.lean:112:0: 'SLean.Explicit.Sharp.roots_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3694/3757] Replayed SLean.Explicit.Sharp.ProductDefinitions
info: SLean/Explicit/Sharp/ProductDefinitions.lean:66:0: 'SLean.Explicit.Sharp.product_secant' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3696/3757] Replayed SLean.Explicit.Sharp.ProductBox
info: SLean/Explicit/Sharp/ProductBox.lean:983:0: 'SLean.Explicit.Sharp.product_slope_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3697/3757] Replayed SLean.Explicit.Sharp.ProductBounds
info: SLean/Explicit/Sharp/ProductBounds.lean:76:0: 'SLean.Explicit.Sharp.roots_middle_near' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3698/3757] Replayed SLean.Explicit.Sharp.BoundaryPolynomials
info: SLean/Explicit/Sharp/BoundaryPolynomials.lean:76:0: 'SLean.Explicit.Sharp.B_difference_factored' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/BoundaryPolynomials.lean:77:0: 'SLean.Explicit.Sharp.W_difference_factored' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3699/3757] Replayed SLean.Explicit.Sharp.BoundaryPolynomialBox
info: SLean/Explicit/Sharp/BoundaryPolynomialBox.lean:1955:0: 'SLean.Explicit.Sharp.boundary_polynomial_data' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3700/3757] Replayed SLean.Explicit.Sharp.BoundaryWork
warning: SLean/Explicit/Sharp/BoundaryWork.lean:18:21: This simp argument is unused:
  zero_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.sub_re, Complex.sub_im, zStar, Complex.add_re, Complex.add_im, Complex.ofReal_re,
    Complex.ofReal_im, Complex.mul_re, Complex.mul_im, Complex.I_re, Complex.I_im, mul_zero, mul_one, zero_add,
    add_zero, sub_zero] at hr hi

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
info: SLean/Explicit/Sharp/BoundaryWork.lean:88:0: 'SLean.Explicit.Sharp.boundaryD_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3701/3757] Replayed SLean.Explicit.Sharp.BoundaryNonzero
info: SLean/Explicit/Sharp/BoundaryNonzero.lean:90:0: 'SLean.Explicit.Sharp.varpi_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3702/3757] Replayed SLean.Explicit.Sharp.CompanionBounds
info: SLean/Explicit/Sharp/CompanionBounds.lean:92:0: 'SLean.Explicit.Sharp.sigma_corrected' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/CompanionBounds.lean:93:0: 'SLean.Explicit.Sharp.sigma_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3704/3757] Replayed SLean.Explicit.Sharp.BoundaryDerivatives
warning: SLean/Explicit/Sharp/BoundaryDerivatives.lean:26:44: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryDerivatives.lean:33:18: This simp argument is unused:
  Function.id_def

Hint: Omit it from the simp argument list.
  [apply] simp

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
info: SLean/Explicit/Sharp/BoundaryDerivatives.lean:55:0: 'SLean.Explicit.Sharp.boundaryLog_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3705/3757] Replayed SLean.Explicit.Sharp.BoundaryDerivativeBox
info: SLean/Explicit/Sharp/BoundaryDerivativeBox.lean:1268:0: 'SLean.Explicit.Sharp.boundary_derivative_box' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3706/3757] Replayed SLean.Explicit.Sharp.BoundaryLog
info: SLean/Explicit/Sharp/BoundaryLog.lean:106:0: 'SLean.Explicit.Sharp.logReflection_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3707/3757] Replayed SLean.Explicit.Sharp.ReflectionLog
warning: SLean/Explicit/Sharp/ReflectionLog.lean:68:2: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ReflectionLog.lean:68:6: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ReflectionLog.lean:68:6: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
info: SLean/Explicit/Sharp/ReflectionLog.lean:126:0: 'SLean.Explicit.Sharp.reflection_eq_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/ReflectionLog.lean:127:0: 'SLean.Explicit.Sharp.logReflection_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3708/3757] Replayed SLean.Explicit.Sharp.UniformData
info: SLean/Explicit/Sharp/UniformData.lean:73:0: 'SLean.Explicit.Sharp.roots_work' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3709/3757] Replayed SLean.Explicit.Sharp.Determinant
info: SLean/Explicit/Sharp/Determinant.lean:64:0: 'SLean.Explicit.Sharp.normalized_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Determinant.lean:65:0: 'SLean.Explicit.Sharp.normalizedError_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3710/3757] Replayed SLean.Explicit.Sharp.QuantBounds
info: SLean/Explicit/Sharp/QuantBounds.lean:108:0: 'SLean.Explicit.Sharp.quant_error' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3711/3757] Replayed SLean.Explicit.Sharp.Quantization
info: SLean/Explicit/Sharp/Quantization.lean:109:0: 'SLean.Explicit.Sharp.quantized_zero_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3713/3757] Replayed SLean.Explicit.Sharp.OpticalThird
warning: SLean/Explicit/Sharp/OpticalThird.lean:48:72: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/OpticalThird.lean:48:72: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/OpticalThird.lean:75:55: This simp argument is unused:
  zero_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [F_zero, zero_add, add_zero, mul_one, mul_zero, ← Complex.ofReal_cos, ← Complex.ofReal_sin,
    cos_thetaStar, sin_thetaStar, opticalDenomSlope]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
info: SLean/Explicit/Sharp/OpticalThird.lean:104:0: 'SLean.Explicit.Sharp.optical_third_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3715/3757] Replayed SLean.Explicit.Sharp.Coefficients
info: SLean/Explicit/Sharp/Coefficients.lean:56:0: 'SLean.Explicit.Sharp.companion_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3717/3757] Replayed SLean.Explicit.Sharp.OpticalDenomVariation
info: SLean/Explicit/Sharp/OpticalDenomVariation.lean:116:0: 'SLean.Explicit.Sharp.opticalDenom_variation' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3718/3757] Replayed SLean.Explicit.Sharp.OpticalCubicBounds
warning: SLean/Explicit/Sharp/OpticalCubicBounds.lean:37:71: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/OpticalCubicBounds.lean:39:71: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/OpticalCubicBounds.lean:37:71: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/OpticalCubicBounds.lean:39:71: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/OpticalCubicBounds.lean:84:0: 'SLean.Explicit.Sharp.F_cubic_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3719/3757] Replayed SLean.Explicit.Sharp.TaylorJets
info: SLean/Explicit/Sharp/TaylorJets.lean:78:0: 'SLean.Explicit.Sharp.F_fourth_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/TaylorJets.lean:79:0: 'SLean.Explicit.Sharp.sigma_third_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3720/3757] Replayed SLean.Explicit.Sharp.CompanionInvolution
info: SLean/Explicit/Sharp/CompanionInvolution.lean:95:0: 'SLean.Explicit.Sharp.sigma_third_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/CompanionInvolution.lean:96:0: 'SLean.Explicit.Sharp.sigma_fourth_quotient' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3721/3757] Replayed SLean.Explicit.Sharp.ReflectionJets
info: SLean/Explicit/Sharp/ReflectionJets.lean:95:0: 'SLean.Explicit.Sharp.logReflection_second' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/ReflectionJets.lean:96:0: 'SLean.Explicit.Sharp.logReflection_third_quotient' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3722/3757] Replayed SLean.Explicit.Sharp.QuantBootstrap
warning: SLean/Explicit/Sharp/QuantBootstrap.lean:65:35: Variable name `hR` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hR

Note: This linter can be disabled with `set_option linter.unusedVariables false`
info: SLean/Explicit/Sharp/QuantBootstrap.lean:121:0: 'SLean.Explicit.Sharp.fixed_bootstrap' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3723/3757] Replayed SLean.Explicit.Sharp.RootDistinct
info: SLean/Explicit/Sharp/RootDistinct.lean:57:0: 'SLean.Explicit.Sharp.roots_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3724/3757] Replayed SLean.Explicit.Sharp.Sequence
warning: SLean/Explicit/Sharp/Sequence.lean:46:57: Unused tactic linter: `norm_num1 at hN` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
info: SLean/Explicit/Sharp/Sequence.lean:63:0: 'SLean.Explicit.Sharp.eigenvalue_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3725/3757] Replayed SLean.Explicit.Sharp.RealStructure
warning: SLean/Explicit/Sharp/RealStructure.lean:33:23: This simp argument is unused:
  map_sub

Hint: Omit it from the simp argument list.
  [apply] simp only [map_add, map_mul, map_pow, map_one, map_ofNat]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/RealStructure.lean:46:50: This simp argument is unused:
  add_zero

Hint: Omit it from the simp argument list.
  [apply] simp only [SLean.Explicit.sigma, Complex.mul_im, Complex.neg_im, Complex.I_im, Complex.neg_re, Complex.I_re,
    neg_zero, zero_mul]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
info: SLean/Explicit/Sharp/RealStructure.lean:49:0: 'SLean.Explicit.Sharp.F_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/RealStructure.lean:50:0: 'SLean.Explicit.Sharp.sigma_real' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3726/3757] Replayed SLean.Explicit.Sharp.ImaginaryRemainder
warning: SLean/Explicit/Sharp/ImaginaryRemainder.lean:28:23: This simp argument is unused:
  norm_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [mul_one, norm_pow, Complex.norm_natCast] at *

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ImaginaryRemainder.lean:28:32: This simp argument is unused:
  norm_pow

Hint: Omit it from the simp argument list.
  [apply] simp only [mul_one, norm_mul, Complex.norm_natCast] at *

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ImaginaryRemainder.lean:28:41: This simp argument is unused:
  Complex.norm_natCast

Hint: Omit it from the simp argument list.
  [apply] simp only [mul_one, norm_mul, norm_pow] at *

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ImaginaryRemainder.lean:63:79: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ImaginaryRemainder.lean:63:79: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/ImaginaryRemainder.lean:73:79: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ImaginaryRemainder.lean:73:79: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/ImaginaryRemainder.lean:75:0: 'SLean.Explicit.Sharp.F_fourth_im' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/ImaginaryRemainder.lean:76:0: 'SLean.Explicit.Sharp.sigma_fourth_im' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3727/3757] Replayed SLean.Explicit.Sharp.ScaledAlgebra
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:48:61: This simp argument is unused:
  mul_one

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.re_ofNat, Complex.im_ofNat, pow_succ, Complex.add_im, Complex.add_re, Complex.mul_im,
    Complex.mul_re, Complex.ofReal_re, Complex.ofReal_im, Complex.div_re, Complex.normSq_ofNat, zero_mul, mul_zero,
    zero_add, add_zero, one_mul, sub_zero, zero_sub, pow_zero, Complex.one_re, Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:48:86: This simp argument is unused:
  zero_sub

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.re_ofNat, Complex.im_ofNat, pow_succ, Complex.add_im, Complex.add_re, Complex.mul_im,
    Complex.mul_re, Complex.ofReal_re, Complex.ofReal_im, Complex.div_re, Complex.normSq_ofNat, zero_mul, mul_zero,
    zero_add, add_zero, mul_one, one_mul, sub_zero, pow_zero, Complex.one_re, Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:49:13: This simp argument is unused:
  Complex.one_re

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.re_ofNat, Complex.im_ofNat, pow_succ, Complex.add_im, Complex.add_re, Complex.mul_im,
    Complex.mul_re, Complex.ofReal_re, Complex.ofReal_im, Complex.div_re, Complex.normSq_ofNat, zero_mul, mul_zero,
    zero_add, add_zero, mul_one, one_mul, sub_zero, zero_sub, pow_zero, Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:49:28: This simp argument is unused:
  Complex.one_im

Hint: Omit it from the simp argument list.
  [apply] simp only [Complex.re_ofNat, Complex.im_ofNat, pow_succ, Complex.add_im, Complex.add_re, Complex.mul_im,
    Complex.mul_re, Complex.ofReal_re, Complex.ofReal_im, Complex.div_re, Complex.normSq_ofNat, zero_mul, mul_zero,
    zero_add, add_zero, mul_one, one_mul, sub_zero, zero_sub, pow_zero, Complex.one_re]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:65:49: This simp argument is unused:
  mul_zero

Hint: Omit it from the simp argument list.
  [apply] simp only [pow_succ, Complex.sub_im, Complex.add_im, Complex.mul_im, Complex.mul_re, Complex.ofReal_re,
    Complex.ofReal_im, zero_mul, zero_add, add_zero, mul_one, one_mul, sub_zero, zero_sub, pow_zero, Complex.one_re,
    Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:65:76: This simp argument is unused:
  mul_one

Hint: Omit it from the simp argument list.
  [apply] simp only [pow_succ, Complex.sub_im, Complex.add_im, Complex.mul_im, Complex.mul_re, Complex.ofReal_re,
    Complex.ofReal_im, zero_mul, mul_zero, zero_add, add_zero, one_mul, sub_zero, zero_sub, pow_zero, Complex.one_re,
    Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:66:4: This simp argument is unused:
  sub_zero

Hint: Omit it from the simp argument list.
  [apply] simp only [pow_succ, Complex.sub_im, Complex.add_im, Complex.mul_im, Complex.mul_re, Complex.ofReal_re,
    Complex.ofReal_im, zero_mul, mul_zero, zero_add, add_zero, mul_one, one_mul, zero_sub, pow_zero, Complex.one_re,
    Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:66:13: This simp argument is unused:
  zero_sub

Hint: Omit it from the simp argument list.
  [apply] simp only [pow_succ, Complex.sub_im, Complex.add_im, Complex.mul_im, Complex.mul_re, Complex.ofReal_re,
    Complex.ofReal_im, zero_mul, mul_zero, zero_add, add_zero, mul_one, one_mul, sub_zero, pow_zero, Complex.one_re,
    Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:66:31: This simp argument is unused:
  Complex.one_re

Hint: Omit it from the simp argument list.
  [apply] simp only [pow_succ, Complex.sub_im, Complex.add_im, Complex.mul_im, Complex.mul_re, Complex.ofReal_re,
    Complex.ofReal_im, zero_mul, mul_zero, zero_add, add_zero, mul_one, one_mul, sub_zero, zero_sub, pow_zero,
    Complex.one_im]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SLean/Explicit/Sharp/ScaledAlgebra.lean:66:46: This simp argument is unused:
  Complex.one_im

Hint: Omit it from the simp argument list.
  [apply] simp only [pow_succ, Complex.sub_im, Complex.add_im, Complex.mul_im, Complex.mul_re, Complex.ofReal_re,
    Complex.ofReal_im, zero_mul, mul_zero, zero_add, add_zero, mul_one, one_mul, sub_zero, zero_sub, pow_zero,
    Complex.one_re]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
info: SLean/Explicit/Sharp/ScaledAlgebra.lean:70:0: 'SLean.Explicit.Sharp.scaled_quant_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/ScaledAlgebra.lean:71:0: 'SLean.Explicit.Sharp.scaled_optical_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3728/3757] Replayed SLean.Explicit.Sharp.CoefficientSigns
info: SLean/Explicit/Sharp/CoefficientSigns.lean:67:0: 'SLean.Explicit.Sharp.companion_negative' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3729/3757] Replayed SLean.Explicit.Sharp.ScaledBounds
warning: SLean/Explicit/Sharp/ScaledBounds.lean:74:27: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBounds.lean:74:31: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBounds.lean:74:31: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/ScaledBounds.lean:90:27: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBounds.lean:90:31: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBounds.lean:90:31: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
info: SLean/Explicit/Sharp/ScaledBounds.lean:92:0: 'SLean.Explicit.Sharp.scaled_quant_error' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/ScaledBounds.lean:93:0: 'SLean.Explicit.Sharp.scaled_optical_error' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3730/3757] Replayed SLean.Explicit.Sharp.ScaledBox512
warning: SLean/Explicit/Sharp/ScaledBox512.lean:87:161: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBox512.lean:92:161: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBox512.lean:87:161: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/ScaledBox512.lean:92:161: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/ScaledBox512.lean:113:0: 'SLean.Explicit.Sharp.scaled_V_box_512' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3731/3757] Replayed SLean.Explicit.Sharp.ScaledBootstrap
warning: SLean/Explicit/Sharp/ScaledBootstrap.lean:78:27: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBootstrap.lean:78:31: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBootstrap.lean:78:31: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/ScaledBootstrap.lean:93:27: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBootstrap.lean:93:31: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBootstrap.lean:93:31: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
info: SLean/Explicit/Sharp/ScaledBootstrap.lean:95:0: 'SLean.Explicit.Sharp.scaled_V_bootstrap' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/ScaledBootstrap.lean:96:0: 'SLean.Explicit.Sharp.scaled_quant_error_tight' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3733/3757] Replayed SLean.Explicit.Sharp.ScaledBox2048
warning: SLean/Explicit/Sharp/ScaledBox2048.lean:87:161: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBox2048.lean:92:161: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBox2048.lean:87:161: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/ScaledBox2048.lean:92:161: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/ScaledBox2048.lean:140:93: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBox2048.lean:140:97: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledBox2048.lean:140:97: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
info: SLean/Explicit/Sharp/ScaledBox2048.lean:161:0: 'SLean.Explicit.Sharp.scaled_V_box_2048' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/ScaledBox2048.lean:162:0: 'SLean.Explicit.Sharp.scaled_optical_box_2048' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3734/3757] Replayed SLean.Explicit.Sharp.Damping2048
info: SLean/Explicit/Sharp/Damping2048.lean:80:0: 'SLean.Explicit.Sharp.parameter_bounds_2048' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3736/3757] Replayed SLean.Explicit.Sharp.BoundaryParameterCertificateCompact
info: SLean/Explicit/Sharp/BoundaryParameterCertificateCompact.lean:8475:0: 'SLean.Explicit.Sharp.boundary_parameter_certificate_compact' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3737/3757] Replayed SLean.Explicit.Sharp.BoundaryParameterCertificate
info: SLean/Explicit/Sharp/BoundaryParameterCertificate.lean:24:0: 'SLean.Explicit.Sharp.boundary_parameter_certificate' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3738/3757] Replayed SLean.Explicit.Sharp.BoundaryParameter
info: SLean/Explicit/Sharp/BoundaryParameter.lean:37:0: 'SLean.Explicit.Sharp.boundary_parameter_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3740/3757] Replayed SLean.Explicit.Sharp.BoundaryVariation
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:108:27: Unused tactic linter: `exact hvn` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:119:27: Unused tactic linter: `exact hZdiff` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:119:42: Unused tactic linter: `exact hBdiff` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:119:73: Unused tactic linter: `exact hB0` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:15: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:42: Unused tactic linter: `exact hWdiff` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:57: Unused tactic linter: `exact hSW` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:69: Unused tactic linter: `exact hSW0` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:42: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:57: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:69: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/BoundaryVariation.lean:130:15: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/BoundaryVariation.lean:145:0: 'SLean.Explicit.Sharp.boundaryLogZ_spatial_difference' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3741/3757] Replayed SLean.Explicit.Sharp.ReflectionRemainder
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:25:122: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:37:21: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:25:122: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:37:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:102:8: Unused tactic linter: `exact hb` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:103:8: Unused tactic linter: `exact hgap` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:105:8: Unused tactic linter: `exact hroot` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ReflectionRemainder.lean:105:8: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
info: SLean/Explicit/Sharp/ReflectionRemainder.lean:173:0: 'SLean.Explicit.Sharp.logReflection_third_tight' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3742/3757] Replayed SLean.Explicit.Sharp.OpticalRemainderTight
warning: SLean/Explicit/Sharp/OpticalRemainderTight.lean:48:79: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/OpticalRemainderTight.lean:48:79: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/OpticalRemainderTight.lean:51:0: 'SLean.Explicit.Sharp.F_fourth_im_tight' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3743/3757] Replayed SLean.Explicit.Sharp.Expansion.Quantitative
info: SLean/Explicit/Sharp/Expansion/Quantitative.lean:156:0: 'SLean.Explicit.Sharp.Expansion.fixed_point_leading_error' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3744/3757] Replayed SLean.Explicit.Sharp.Expansion.Optical
info: SLean/Explicit/Sharp/Expansion/Optical.lean:107:0: 'SLean.Explicit.Sharp.Expansion.optical_model_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Expansion/Optical.lean:108:0: 'SLean.Explicit.Sharp.Expansion.sequence_optical_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3745/3757] Replayed SLean.Explicit.Sharp.Horner512
info: SLean/Explicit/Sharp/Horner512.lean:478:0: 'SLean.Explicit.Sharp.horner_upper_512' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3746/3757] Replayed SLean.Explicit.Sharp.ScaledPositive
warning: SLean/Explicit/Sharp/ScaledPositive.lean:40:59: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledPositive.lean:40:63: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/ScaledPositive.lean:40:63: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
ℹ [3747/3757] Replayed SLean.Explicit.Sharp.QuantRealTight
info: SLean/Explicit/Sharp/QuantRealTight.lean:73:0: 'SLean.Explicit.Sharp.fixed_real_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
⚠ [3748/3757] Replayed SLean.Explicit.Sharp.Damping512
warning: SLean/Explicit/Sharp/Damping512.lean:33:24: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:33:47: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:33:62: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:33:66: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:39:24: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:39:48: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:39:63: Unused tactic linter: `<;>` should be replaced with `;` or be removed.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:39:67: Unused tactic linter: `ring` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:71:39: Unused tactic linter: `positivity` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:71:52: Unused tactic linter: `exact ha2` does nothing.

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:33:66: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:39:67: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SLean/Explicit/Sharp/Damping512.lean:33:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/Damping512.lean:33:47: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/Damping512.lean:39:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SLean/Explicit/Sharp/Damping512.lean:39:48: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SLean/Explicit/Sharp/Damping512.lean:83:0: 'SLean.Explicit.Sharp.parameter_bounds_512' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3749/3757] Replayed SLean.Explicit.Sharp.Statement512
info: SLean/Explicit/Sharp/Statement512.lean:46:0: 'SLean.Explicit.Sharp.spectral_top_explicit_512' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3750/3757] Replayed SLean.Explicit.Sharp.Statement
info: SLean/Explicit/Sharp/Statement.lean:17:0: 'SLean.Explicit.Sharp.spectral_top_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3752/3757] Replayed SLean.Verification
info: SLean/Verification.lean:5:0: 'SLean.Algebra.exact_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:6:0: 'SLean.Algebra.boundary_normalization' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:7:0: 'SLean.Algebra.Sdecomp' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:8:0: 'SLean.Algebra.valueResidual_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:9:0: 'SLean.Algebra.slopeResidual_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:10:0: 'SLean.Algebra.leftResidual_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:11:0: 'SLean.Algebra.Sdet' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:12:0: 'SLean.Algebra.assemble_value_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:13:0: 'SLean.Algebra.assemble_slope_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:14:0: 'SLean.Algebra.assemble_left_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:15:0: 'SLean.Algebra.symbol_value' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:16:0: 'SLean.Algebra.symbol_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:17:0: 'SLean.Algebra.symbol_det' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:18:0: 'SLean.Algebra.q_reversal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:19:0: 'SLean.Algebra.symbolK_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:20:0: 'SLean.Algebra.symbolM_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:21:0: 'SLean.Algebra.bloch_dispersion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:22:0: 'SLean.Algebra.bloch_dispersion_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:23:0: 'SLean.Algebra.q_exp_dispersion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:24:0: 'SLean.Algebra.symbol_first_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:25:0: 'SLean.Algebra.symbol_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:26:0: 'SLean.Algebra.mode_value' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:27:0: 'SLean.Algebra.mode_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:28:0: 'SLean.Algebra.exact_mode_value' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:29:0: 'SLean.Algebra.exact_mode_slope' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:30:0: 'SLean.Algebra.mode_left' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:31:0: 'SLean.Analytic.denominator_joint_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:32:0: 'SLean.Analytic.W_joint_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:33:0: 'SLean.Analytic.B_joint_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:34:0: 'SLean.Analytic.deriv_with_stationary_parameter' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:35:0: 'SLean.Analytic.zOuter_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:36:0: 'SLean.Analytic.B_branch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:37:0: 'SLean.Analytic.W_branch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:38:0: 'SLean.Analytic.bPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:39:0: 'SLean.Analytic.bMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:40:0: 'SLean.Analytic.bInner_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:41:0: 'SLean.Analytic.bOuter_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:42:0: 'SLean.Analytic.wPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:43:0: 'SLean.Analytic.wMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:44:0: 'SLean.Analytic.wInner_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:45:0: 'SLean.Analytic.wOuter_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:46:0: 'SLean.Analytic.bPlus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:47:0: 'SLean.Analytic.wPlus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:48:0: 'SLean.Analytic.bInner_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:49:0: 'SLean.Analytic.wOuter_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:50:0: 'SLean.Analytic.analytic_boundary_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:51:0: 'SLean.Analytic.phase_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:52:0: 'SLean.Analytic.normalized_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:53:0: 'SLean.Analytic.boundary34_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:54:0: 'SLean.Analytic.boundary_error_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:55:0: 'SLean.Analytic.companion_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:56:0: 'SLean.Analytic.sigma_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:57:0: 'SLean.Analytic.sigma_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:58:0: 'SLean.Analytic.sigma_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:59:0: 'SLean.Analytic.sigma_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:60:0: 'SLean.Analytic.companionCoefficient_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:61:0: 'SLean.Analytic.sigma_second_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:62:0: 'SLean.Analytic.sigma_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:63:0: 'SLean.Analytic.zMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:64:0: 'SLean.Analytic.zMinus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:65:0: 'SLean.Analytic.zMinus_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:66:0: 'SLean.Analytic.zMinus_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:67:0: 'SLean.Analytic.parameterRoots_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:68:0: 'SLean.Analytic.parameterRoots_injective_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:69:0: 'SLean.Analytic.xiSequence_nonzero_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:70:0: 'SLean.Analytic.M3_determinant_interface' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:71:0: 'SLean.Analytic.analytic_power_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:72:0: 'SLean.Analytic.analytic_linear_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:73:0: 'SLean.Analytic.analytic_quadratic_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:74:0: 'SLean.Analytic.sigma_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:75:0: 'SLean.Analytic.analytic_implicit_root' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:76:0: 'SLean.Analytic.derivative_bound_inner_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:77:0: 'SLean.Analytic.logarithmicMap_slit' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:78:0: 'SLean.Analytic.logarithmicMap_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:79:0: 'SLean.Analytic.logarithmicMap_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:80:0: 'SLean.Analytic.logarithmicMap_fixed_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:81:0: 'SLean.Analytic.unique_zero_of_small_analytic_perturbation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:82:0: 'SLean.Analytic.a_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:83:0: 'SLean.Analytic.b_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:84:0: 'SLean.Analytic.delta_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:85:0: 'SLean.Analytic.opticalC_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:86:0: 'SLean.Analytic.opticalC_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:87:0: 'SLean.Analytic.deriv_ofReal_of_eventuallyEq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:88:0: 'SLean.Analytic.iteratedDeriv_ofReal_of_eventuallyEq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:89:0: 'SLean.Analytic.opticalC_star_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:90:0: 'SLean.Analytic.opticalC_real_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:91:0: 'SLean.Analytic.F_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:92:0: 'SLean.Analytic.F_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:93:0: 'SLean.Analytic.F_real_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:94:0: 'SLean.Analytic.F_iteratedDeriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:95:0: 'SLean.Analytic.F_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:96:0: 'SLean.Analytic.F_curvature' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:97:0: 'SLean.Analytic.F_curvature_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:98:0: 'SLean.Analytic.opticalC_equation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:99:0: 'SLean.Analytic.eta_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:100:0: 'SLean.Analytic.eta_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:101:0: 'SLean.Analytic.eta_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:102:0: 'SLean.Analytic.zPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:103:0: 'SLean.Analytic.zPlus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:104:0: 'SLean.Analytic.zPlus_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:105:0: 'SLean.Analytic.zPlus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:106:0: 'SLean.Analytic.zPlus_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:107:0: 'SLean.Analytic.quadraticCoefficient_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:108:0: 'SLean.Analytic.cubic_companion_relation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:109:0: 'SLean.Analytic.inverse_nat_pow_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:110:0: 'SLean.Analytic.ySequence_leading_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:111:0: 'SLean.Analytic.xiSequence_second_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:112:0: 'SLean.Analytic.xiApproximation_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:113:0: 'SLean.Analytic.xiSequence_square_second_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:114:0: 'SLean.Analytic.xiSequence_cube_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:115:0: 'SLean.Analytic.optical_sequence_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:116:0: 'SLean.Analytic.optical_sequence_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:117:0: 'SLean.Analytic.eta_sequence_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:118:0: 'SLean.Analytic.eta_expansion_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:119:0: 'SLean.Analytic.parameterRoots_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:120:0: 'SLean.Analytic.parameterRoots_zero_nonzero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:121:0: 'SLean.Analytic.denominators_nonzero_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:122:0: 'SLean.Analytic.parameter_factor_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:123:0: 'SLean.Analytic.boundary_separation_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:124:0: 'SLean.Analytic.eta_in_certificate_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:125:0: 'SLean.Analytic.Sparam' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:126:0: 'SLean.Analytic.companion_sequence_quadratic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:127:0: 'SLean.Analytic.companion_sequence_cubic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:128:0: 'SLean.Analytic.companion_sequence_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:129:0: 'SLean.Analytic.phaseCorrection_sequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:130:0: 'SLean.Analytic.quantizedExponent_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:131:0: 'SLean.Analytic.reflection_sequence_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:132:0: 'SLean.Analytic.exponential_sequence_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:133:0: 'SLean.Analytic.quantizedExponent_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:134:0: 'SLean.Analytic.quantization_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:135:0: 'SLean.Analytic.Szero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:136:0: 'SLean.Analytic.normalizedError_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:137:0: 'SLean.Analytic.normalizedError_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:138:0: 'SLean.Analytic.normalizedDeterminant_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:139:0: 'SLean.Analytic.perturbation_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:140:0: 'SLean.Analytic.exp_phase_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:141:0: 'SLean.Analytic.perturbation_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:142:0: 'SLean.Analytic.quantRadius_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:143:0: 'SLean.Analytic.natCast_complex_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:144:0: 'SLean.Analytic.natCast_real_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:145:0: 'SLean.Analytic.quantXi_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:146:0: 'SLean.Analytic.quantXi_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:147:0: 'SLean.Analytic.phase_quantization' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:148:0: 'SLean.Analytic.phaseCorrection_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:149:0: 'SLean.Analytic.zPlus_pow_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:150:0: 'SLean.Analytic.zPlus_pow_inv_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:151:0: 'SLean.Analytic.zPlus_pow_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:152:0: 'SLean.Analytic.quantized_powers_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:153:0: 'SLean.Analytic.const_div_nat_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:154:0: 'SLean.Analytic.geometricTail_le_inv_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:155:0: 'SLean.Analytic.uniform_perturbation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:156:0: 'SLean.Analytic.perturbation_zero_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:157:0: 'SLean.Analytic.quantized_zero_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:158:0: 'SLean.Analytic.quartic_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:159:0: 'SLean.Analytic.q_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:160:0: 'SLean.Analytic.bMinus_eq_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:161:0: 'SLean.Analytic.wMinus_eq_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:162:0: 'SLean.Analytic.bMinus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:163:0: 'SLean.Analytic.wMinus_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:164:0: 'SLean.Analytic.varpiPlus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:165:0: 'SLean.Analytic.varpiMinus_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:166:0: 'SLean.Analytic.varpiPlus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:167:0: 'SLean.Analytic.varpiMinus_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:168:0: 'SLean.Analytic.varpiPlus_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:169:0: 'SLean.Analytic.reflection_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:170:0: 'SLean.Analytic.reflection_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:171:0: 'SLean.Analytic.reflection_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:172:0: 'SLean.Analytic.Srefl' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:173:0: 'SLean.Analytic.quartic_parameter_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:174:0: 'SLean.Analytic.inner_branch_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:175:0: 'SLean.Analytic.outer_branch_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:176:0: 'SLean.Analytic.innerBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:177:0: 'SLean.Analytic.outerBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:178:0: 'SLean.Analytic.innerBranch_value' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:179:0: 'SLean.Analytic.outerBranch_value' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:180:0: 'SLean.Analytic.zInnerBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:181:0: 'SLean.Analytic.zOuterBranch_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:182:0: 'SLean.Analytic.zInnerBranch_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:183:0: 'SLean.Analytic.zOuterBranch_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:184:0: 'SLean.Analytic.zInnerBranch_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:185:0: 'SLean.Analytic.zOuterBranch_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:186:0: 'SLean.Analytic.inner_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:187:0: 'SLean.Analytic.outer_root_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:188:0: 'SLean.Analytic.plus_minus_distinct_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:189:0: 'SLean.Analytic.roots_separated_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:190:0: 'SLean.Analytic.invOrder_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:191:0: 'SLean.Analytic.invOrder_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:192:0: 'SLean.Analytic.invOrder_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:193:0: 'SLean.Analytic.invOrder_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:194:0: 'SLean.Analytic.inverse_nat_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:195:0: 'SLean.Analytic.invOrder_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:196:0: 'SLean.Analytic.invOrder_mul_nat' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:197:0: 'SLean.Analytic.invOrder_analytic_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:198:0: 'SLean.Analytic.geometricTail_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:199:0: 'SLean.Analytic.small_perturbation_zero_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:200:0: 'SLean.Analytic.Szero_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:201:0: 'SLean.Analytic.finite_family_local_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:202:0: 'SLean.Analytic.boundaryB_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:203:0: 'SLean.Analytic.boundaryW_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:204:0: 'SLean.Analytic.boundaryFamily_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:205:0: 'SLean.Analytic.localPoint_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:206:0: 'SLean.Analytic.ySequence_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:207:0: 'SLean.Analytic.ySequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:208:0: 'SLean.Analytic.xiSequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:209:0: 'SLean.Analytic.xiSequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:210:0: 'SLean.Analytic.inverse_nat_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:211:0: 'SLean.Analytic.xiSequence_leading_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:212:0: 'SLean.Analytic.xiSequence_square_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:213:0: 'SLean.Analytic.normalizedError_sequence_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:214:0: 'SLean.Analytic.quantized_exponential_equation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:215:0: 'SLean.Algebra.dof_card' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:216:0: 'SLean.Algebra.nodeU_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:217:0: 'SLean.Algebra.nodeU_right' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:218:0: 'SLean.Algebra.nodeW_right' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:219:0: 'SLean.Algebra.nodeU_of_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:220:0: 'SLean.Algebra.nodeW_of_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:221:0: 'SLean.Algebra.elementRow_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:222:0: 'SLean.Algebra.assemble_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:223:0: 'SLean.Algebra.pencil_eq_assemble' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:224:0: 'SLean.Algebra.pencil_value_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:225:0: 'SLean.Algebra.pencil_left_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:226:0: 'SLean.Algebra.pencil_slope_row' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:227:0: 'SLean.Algebra.nodeU_pack' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:228:0: 'SLean.Algebra.nodeW_pack' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:229:0: 'SLean.Algebra.matrix_equations_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:230:0: 'SLean.Algebra.pack_satisfies_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:231:0: 'SLean.Bridge.pairing_rows' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:232:0: 'SLean.Bridge.sum_pair_values' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:233:0: 'SLean.Bridge.sum_pair_slopes' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:234:0: 'SLean.Bridge.assembled_pairing' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:235:0: 'SLean.Bridge.cubic_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:236:0: 'SLean.Bridge.cubic_hermite' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:237:0: 'SLean.Bridge.segment_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:238:0: 'SLean.Bridge.uniform_cell_cover' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:239:0: 'SLean.Bridge.spline_piecewiseCubic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:240:0: 'SLean.Bridge.piecewiseCubic_in_Xh' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:241:0: 'SLean.Bridge.ref_gradient_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:242:0: 'SLean.Bridge.ref_hessian_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:243:0: 'SLean.Bridge.mass_energy_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:244:0: 'SLean.Bridge.gradient_energy_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:245:0: 'SLean.Bridge.hessian_energy_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:246:0: 'SLean.Bridge.element_inverse_inequality' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:247:0: 'SLean.Bridge.element_mass_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:248:0: 'SLean.Bridge.legendreCoeffs_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:249:0: 'SLean.Bridge.element_mass_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:250:0: 'SLean.Bridge.mass_pairing_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:251:0: 'SLean.Bridge.energy_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:252:0: 'SLean.Bridge.l2Sq_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:253:0: 'SLean.Bridge.h1Sq_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:254:0: 'SLean.Bridge.eigen_gradient_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:255:0: 'SLean.Bridge.h1Sq_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:256:0: 'SLean.Bridge.reference_form_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:257:0: 'SLean.Bridge.form_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:258:0: 'SLean.Bridge.gradient_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:259:0: 'SLean.Bridge.hessian_modes' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:260:0: 'SLean.Bridge.form_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:261:0: 'SLean.Bridge.diagonal_form_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:262:0: 'SLean.Bridge.mem_Xh_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:263:0: 'SLean.Bridge.representative_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:264:0: 'SLean.Bridge.function_norm_integrals' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:265:0: 'SLean.Bridge.function_galerkin_weak' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:266:0: 'SLean.Bridge.spline_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:267:0: 'SLean.Bridge.cellValue_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:268:0: 'SLean.Bridge.cellGrad_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:269:0: 'SLean.Bridge.cell_nodal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:270:0: 'SLean.Bridge.cell_match' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:271:0: 'SLean.Bridge.cell_grad_match' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:272:0: 'SLean.Bridge.spline_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:273:0: 'SLean.Bridge.spline_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:274:0: 'SLean.Bridge.spline_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:275:0: 'SLean.Bridge.splineGrad_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:276:0: 'SLean.Bridge.spline_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:277:0: 'SLean.Bridge.splineGrad_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:278:0: 'SLean.Bridge.spline_second_deriv_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:279:0: 'SLean.Bridge.spline_boundary' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:280:0: 'SLean.Bridge.generator_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:281:0: 'SLean.Bridge.mass_generator' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:282:0: 'SLean.Bridge.generator_eigen_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:283:0: 'SLean.Bridge.generator_weak' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:284:0: 'SLean.Bridge.galerkin_on_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:285:0: 'SLean.Bridge.galerkin_eigen_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:286:0: 'SLean.Bridge.matrix_eigenpair_function_equivalence' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:287:0: 'SLean.Bridge.complex_reference_change' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:288:0: 'SLean.Bridge.cell_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:289:0: 'SLean.Bridge.cell_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:290:0: 'SLean.Bridge.cell_gradient' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:291:0: 'SLean.Bridge.cellHess_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:292:0: 'SLean.Bridge.spline_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:293:0: 'SLean.Bridge.spline_form_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:294:0: 'SLean.Bridge.spline_form_integrable_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:295:0: 'SLean.Bridge.spline_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:296:0: 'SLean.Bridge.elementVector_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:297:0: 'SLean.Bridge.elementVector_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:298:0: 'SLean.Bridge.refValue_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:299:0: 'SLean.Bridge.refValue_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:300:0: 'SLean.Bridge.joinCells_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:301:0: 'SLean.Bridge.joinCells_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:302:0: 'SLean.Bridge.spline_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:303:0: 'SLean.Bridge.spline_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:304:0: 'SLean.Bridge.interpolation_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:305:0: 'SLean.Bridge.coefficientEquiv_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:306:0: 'SLean.Bridge.Xh_has_C1_representative' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:307:0: 'SLean.Bridge.cell_hessian' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:308:0: 'SLean.Bridge.spline_hessian_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:309:0: 'SLean.Bridge.inverse_inequality_squared' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:310:0: 'SLean.Bridge.pairing_mass_star' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:311:0: 'SLean.Bridge.globalPairing_add_left' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:312:0: 'SLean.Bridge.globalPairing_add_right' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:313:0: 'SLean.Bridge.globalPairing_smul_left' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:314:0: 'SLean.Bridge.globalPairing_smul_right' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:315:0: 'SLean.Bridge.mass_star' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:316:0: 'SLean.Bridge.massSq_eq_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:317:0: 'SLean.Bridge.massSq_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:318:0: 'SLean.Bridge.massSq_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:319:0: 'SLean.Bridge.massNorm_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:320:0: 'SLean.Bridge.massNorm_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:321:0: 'SLean.Bridge.massNorm_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:322:0: 'SLean.Bridge.massNorm_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:323:0: 'SLean.Bridge.massNorm_add_le' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:324:0: 'SLean.Bridge.mass_det_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:325:0: 'SLean.Bridge.gradSq_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:326:0: 'SLean.Bridge.hessSq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:327:0: 'SLean.Bridge.spline_gradient' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:328:0: 'SLean.Bridge.integral_sq_from_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:329:0: 'SLean.Bridge.l2Sq_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:330:0: 'SLean.Bridge.h1Sq_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:331:0: 'SLean.Bridge.l2Norm_eq_massNorm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:332:0: 'SLean.Bridge.l2Sq_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:333:0: 'SLean.Bridge.l2Norm_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:334:0: 'SLean.Bridge.paste_eq_left' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:335:0: 'SLean.Bridge.paste_eq_right' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:336:0: 'SLean.Bridge.paste_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:337:0: 'SLean.Bridge.paste_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:338:0: 'SLean.Bridge.joinCells_last' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:339:0: 'SLean.Bridge.joinCells_on_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:340:0: 'SLean.Bridge.joinCells_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:341:0: 'SLean.Bridge.joinCells_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:342:0: 'SLean.Bridge.real_imag_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:343:0: 'SLean.Bridge.realPart_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:344:0: 'SLean.Bridge.imagPart_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:345:0: 'SLean.Bridge.assembled_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:346:0: 'SLean.Bridge.mass_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:347:0: 'SLean.Bridge.stiffness_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:348:0: 'SLean.Bridge.gradient_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:349:0: 'SLean.Bridge.mulVec_star' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:350:0: 'SLean.Bridge.generator_star' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:351:0: 'SLean.Bridge.real_energy_split' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:352:0: 'SLean.Bridge.l2Sq_split' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:353:0: 'SLean.Bridge.h1Sq_split' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:354:0: 'SLean.Bridge.realPart_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:355:0: 'SLean.Bridge.imagPart_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:356:0: 'SLean.Bridge.reference_gradient' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:357:0: 'SLean.Bridge.reference_hessian' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:358:0: 'SLean.Bridge.refValue_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:359:0: 'SLean.Bridge.refGrad_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:360:0: 'SLean.Bridge.ref_nodal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:361:0: 'SLean.Bridge.refValue_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:362:0: 'SLean.Bridge.refGrad_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:363:0: 'SLean.Bridge.refHess_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:364:0: 'SLean.Bridge.reference_bilinear_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:365:0: 'SLean.Bridge.ref_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:366:0: 'SLean.Bridge.ref_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:367:0: 'SLean.Bridge.generator_weak_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:368:0: 'SLean.Cert.beta_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:369:0: 'SLean.Cert.boundary_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:370:0: 'SLean.Cert.denominator_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:371:0: 'SLean.Cert.W_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:372:0: 'SLean.Cert.B_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:373:0: 'SLean.Cert.Wtheta_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:374:0: 'SLean.Cert.Btheta_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:375:0: 'SLean.Cert.boundary_slope_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:376:0: 'SLean.Cert.boundary_value_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:377:0: 'SLean.Cert.certificate_C1' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:378:0: 'SLean.Cert.certificate_C3' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:379:0: 'SLean.Cert.certificate_C4' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:380:0: 'SLean.Cert.norm_lower_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:381:0: 'SLean.Cert.betaStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:382:0: 'SLean.Cert.betaStar_re_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:383:0: 'SLean.Cert.certificate_C5' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:384:0: 'SLean.Cert.betaStar_derivative_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:385:0: 'SLean.Cert.dampingConstant_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:386:0: 'SLean.Cert.t1_constant_margins' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:387:0: 'SLean.Cert.critical_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:388:0: 'SLean.Cert.critical_endpoint_signs' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:389:0: 'SLean.Cert.exists_critical_c' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:390:0: 'SLean.Cert.cStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:391:0: 'SLean.Cert.cStar_critical' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:392:0: 'SLean.Cert.cStar_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:393:0: 'SLean.Cert.sStar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:394:0: 'SLean.Cert.cStar_sq_add_sStar_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:395:0: 'SLean.Cert.thetaStar_range' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:396:0: 'SLean.Cert.cos_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:397:0: 'SLean.Cert.sin_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:398:0: 'SLean.Cert.zStar_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:399:0: 'SLean.Cert.zStar_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:400:0: 'SLean.Cert.stationary_elimination' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:401:0: 'SLean.Cert.stationary_relation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:402:0: 'SLean.Cert.geometry_data_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:403:0: 'SLean.Cert.enclosed_const' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:404:0: 'SLean.Cert.enclosed_weaken' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:405:0: 'SLean.Cert.enclosed_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:406:0: 'SLean.Cert.enclosed_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:407:0: 'SLean.Cert.enclosed_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:408:0: 'SLean.Cert.enclosed_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:409:0: 'SLean.Cert.enclosed_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:410:0: 'SLean.Cert.enclosed_pow_two' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:411:0: 'SLean.Cert.enclosed_pow_three' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:412:0: 'SLean.Cert.enclosed_inv_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:413:0: 'SLean.Cert.enclosed_inv_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:414:0: 'SLean.Cert.enclosed_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:415:0: 'SLean.Cert.enclosed_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:416:0: 'SLean.Cert.qZZStar_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:417:0: 'SLean.Cert.quartic_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:418:0: 'SLean.Cert.qZ_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:419:0: 'SLean.Cert.qStar_multiplicity_two' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:420:0: 'SLean.Cert.certificate_C2' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:421:0: 'SLean.Cert.a_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:422:0: 'SLean.Cert.b_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:423:0: 'SLean.Cert.d_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:424:0: 'SLean.Cert.delta_differentiable' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:425:0: 'SLean.Cert.optical_differentiable' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:426:0: 'SLean.Cert.optical_equation' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:427:0: 'SLean.Cert.optical_linear_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:428:0: 'SLean.Cert.optical_conditions_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:429:0: 'SLean.Cert.optical_deriv_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:430:0: 'SLean.Cert.optical_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:431:0: 'SLean.Cert.g_hasDerivAt_of_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:432:0: 'SLean.Cert.optical_second_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:433:0: 'SLean.Cert.optical_curvature_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:434:0: 'SLean.Cert.optical_curvature_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:435:0: 'SLean.Cert.qZ_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:436:0: 'SLean.Cert.qZ_reversal' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:437:0: 'SLean.Cert.reciprocalConj_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:438:0: 'SLean.Cert.c3_outer_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:439:0: 'SLean.Cert.q_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:440:0: 'SLean.Cert.qZ_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:441:0: 'SLean.Cert.q_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:442:0: 'SLean.Cert.q_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:443:0: 'SLean.Cert.etaStar_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:444:0: 'SLean.Cert.qStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:445:0: 'SLean.Cert.P_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:446:0: 'SLean.Cert.PStar_hasDerivAt_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:447:0: 'SLean.Cert.PStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:448:0: 'SLean.Cert.qZStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:449:0: 'SLean.Cert.center_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:450:0: 'SLean.Cert.constant_coefficient_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:451:0: 'SLean.Cert.leading_coefficient_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:452:0: 'SLean.Cert.root_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:453:0: 'SLean.Cert.strict_maps_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:454:0: 'SLean.Cert.inner_root_strict' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:455:0: 'SLean.Cert.inner_root_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:456:0: 'SLean.Cert.c3_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:457:0: 'SLean.Cert.reciprocalConj_involutive' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:458:0: 'SLean.Cert.reciprocalConj_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:459:0: 'SLean.Cert.reciprocalConj_root' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:460:0: 'SLean.Cert.reflected_parameter_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:461:0: 'SLean.Cert.c3_outer' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:462:0: 'SLean.Cert.zInner_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:463:0: 'SLean.Cert.zInner_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:464:0: 'SLean.Cert.zOuter_root' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:465:0: 'SLean.Cert.innerCenter_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:466:0: 'SLean.Cert.fixed_point_residual' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:467:0: 'SLean.Cert.zInner_close_center' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:468:0: 'SLean.Cert.zInner_box' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:469:0: 'SLean.Cert.zStar_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:470:0: 'SLean.Cert.zInner_norm_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:471:0: 'SLean.Cert.zOuter_norm_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:472:0: 'SLean.Cert.certified_roots_distinct' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:473:0: 'SLean.Cert.criticalDen_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:474:0: 'SLean.Cert.aStar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:475:0: 'SLean.Cert.sStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:476:0: 'SLean.Cert.wStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:477:0: 'SLean.Cert.deltaStar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:478:0: 'SLean.Cert.separation_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:479:0: 'SLean.Cert.curvature_expression_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:480:0: 'SLean.Cert.negative_branch_sign' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:481:0: 'SLean.Cert.pStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:482:0: 'SLean.Cert.gStar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:483:0: 'SLean.Cert.optical_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:484:0: 'SLean.Cert.wStar_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:485:0: 'SLean.Cert.omegaStar_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:486:0: 'SLean.Cert.etaStar_close_center' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:487:0: 'SLean.Cert.etaStar_in_pilot_disk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:488:0: 'SLean.Cert.critical_neighborhood_in_pilot' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:489:0: 'SLean.Hermite.hasDerivAt_basis' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:490:0: 'SLean.Hermite.hasDerivAt_dBasis' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:491:0: 'SLean.Hermite.nodal_values' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:492:0: 'SLean.Hermite.reference_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:493:0: 'SLean.Hermite.reference_stiffness' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:494:0: 'SLean.Hermite.integratedM_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:495:0: 'SLean.Hermite.integratedK_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:496:0: 'SLean.Hermite.assembled_integratedM' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:497:0: 'SLean.Hermite.assembled_integratedK' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:498:0: 'SLean.Hermite.physical_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:499:0: 'SLean.Hermite.physical_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:500:0: 'SLean.Hermite.physical_second_deriv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:501:0: 'SLean.Hermite.physical_nodal_values' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:502:0: 'SLean.Hermite.integral_reference_change' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:503:0: 'SLean.Hermite.physical_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:504:0: 'SLean.Hermite.physical_stiffness' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:505:0: 'SLean.Hermite.physicalM_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:506:0: 'SLean.Hermite.physicalK_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:507:0: 'SLean.Hermite.assemble_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:508:0: 'SLean.Hermite.physical_eigen_equation_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:509:0: 'SLean.Main.function_resolvent_to_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:510:0: 'SLean.Main.T4_resolvent' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:511:0: 'SLean.Main.T4_crandall_pazy' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:512:0: 'SLean.Main.T4_kato_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:513:0: 'SLean.Main.functionEvolution_on_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:514:0: 'SLean.Main.functionEvolution_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:515:0: 'SLean.Main.functionEvolution_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:516:0: 'SLean.Main.functionKato_on_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:517:0: 'SLean.Main.coefficients_real_function' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:518:0: 'SLean.Main.functionKato_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:519:0: 'SLean.Main.S1_finite_time_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:520:0: 'SLean.Main.katoConstant_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:521:0: 'SLean.Main.damping_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:522:0: 'SLean.Main.evolution_h1_eigen' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:523:0: 'SLean.Main.finite_time_kato_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:524:0: 'SLean.Main.etaSequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:525:0: 'SLean.Main.etaSequence_eigenvalue' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:526:0: 'SLean.Main.damping_remainder_order' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:527:0: 'SLean.Main.dampingSequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:528:0: 'SLean.Main.frequencySequence_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:529:0: 'SLean.Main.T1_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:530:0: 'SLean.Main.inverse_mesh_power_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:531:0: 'SLean.Main.frequency_tendsto_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:532:0: 'SLean.Main.resolventWeight_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:533:0: 'SLean.Main.resolventWeight_frequency_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:534:0: 'SLean.Main.eigen_semigroup_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:535:0: 'SLean.Main.no_fixed_time_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:536:0: 'SLean.Main.no_crandall_pazy' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:537:0: 'SLean.Main.no_kato_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:538:0: 'SLean.Main.no_kato_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:539:0: 'SLean.Main.resolvent_eigen_obstruction' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:540:0: 'SLean.Main.no_resolvent_decay' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:541:0: 'SLean.Main.mesh_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:542:0: 'SLean.Main.mesh_length' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:543:0: 'SLean.Main.zeta_im' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:544:0: 'SLean.Main.zeta_re' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:545:0: 'SLean.Main.T1_physical' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:546:0: 'SLean.Main.T1_function' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:547:0: 'SLean.Main.evolution_star' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:548:0: 'SLean.Main.evolution_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:549:0: 'SLean.Main.evolution_parts' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:550:0: 'SLean.Main.kato_integrable' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:551:0: 'SLean.Main.katoEnergy_split' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:552:0: 'SLean.Main.real_kato_implies_complex' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:553:0: 'SLean.Main.operator_exp_eigenvector' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:554:0: 'SLean.Main.evolution_eigenvector' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:555:0: 'SLean.Main.evolution_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:556:0: 'SLean.Main.evolution_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:557:0: 'SLean.Main.evolution_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:558:0: 'SLean.Main.evolution_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:559:0: 'SLean.Main.l2Norm_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:560:0: 'SLean.Main.functionEvolution_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:561:0: 'SLean.Pilots.C3.q_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:562:0: 'SLean.Pilots.C3.center_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:563:0: 'SLean.Pilots.C3.parameter_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:564:0: 'SLean.Pilots.C3.c0_center' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:565:0: 'SLean.Pilots.C3.c1_center' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:566:0: 'SLean.Pilots.C3.coefficient_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:567:0: 'SLean.Pilots.C3.c1_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:568:0: 'SLean.Pilots.C3.mem_rootDisk' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:569:0: 'SLean.Pilots.C3.mapsTo' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:570:0: 'SLean.Pilots.C3.power_difference' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:571:0: 'SLean.Pilots.C3.contraction_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:572:0: 'SLean.Pilots.C3.contracting' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:573:0: 'SLean.Pilots.C3.fixedPoint_iff_root' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:574:0: 'SLean.Pilots.C3.unique_inner_root' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:575:0: 'SLean.Pilots.DoubleRoot.exists_normal_coordinate' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:576:0: 'SLean.Pilots.DoubleRoot.quadratic_quotient' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:577:0: 'SLean.Pilots.DoubleRoot.exists_companion_germ' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:578:0: 'SLean.Pilots.DoubleRoot.quotient_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:579:0: 'SLean.Pilots.DoubleRoot.double_root_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:580:0: 'SLean.Pilots.DoubleRoot.exists_coordinate_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:581:0: 'SLean.Pilots.DoubleRoot.inverse_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:582:0: 'SLean.Pilots.DoubleRoot.quantitative_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:583:0: 'SLean.Pilots.DoubleRoot.explicit_double_root_companion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:584:0: 'SLean.Statement.semigroup_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:585:0: 'SLean.Statement.semigroup_add' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:586:0: 'SLean.Statement.semigroup_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:587:0: 'SLean.Statement.mesh_endpoint' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:588:0: 'SLean.Statement.space_characterization' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:589:0: 'SLean.Statement.norm_identification' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:590:0: 'SLean.Statement.weak_form' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:591:0: 'SLean.Statement.spectral_top' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:592:0: 'SLean.Statement.resolvent_failure' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:593:0: 'SLean.Statement.crandall_pazy_failure' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:594:0: 'SLean.Statement.finite_time_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:595:0: 'SLean.Statement.kato_failure_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:597:0: 'SLean.Statement.optical_branch' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Verification.lean:598:0: 'SLean.Statement.spectral_top_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3753/3757] Replayed SLean.Explicit.Sharp.Expansion.Physical
info: SLean/Explicit/Sharp/Expansion/Physical.lean:99:0: 'SLean.Explicit.Sharp.Expansion.physical_expansions' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3754/3757] Replayed SLean.Explicit.Sharp.Expansion.Statement
info: SLean/Explicit/Sharp/Expansion/Statement.lean:30:0: 'SLean.Explicit.Sharp.Expansion.spectral_top_with_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
ℹ [3755/3757] Replayed SLean.Explicit.Sharp.Expansion.Audit
info: SLean/Explicit/Sharp/Expansion/Audit.lean:4:0: SLean.Explicit.Sharp.Expansion.spectral_top_with_expansion {L : ℝ} (hL : 0 < L) (N : ℕ) :
  512 ≤ N →
    ∃ (hN : 0 < N),
      ∃ f,
        f ≠ 0 ∧
          (SLean.Statement.A_h hN (SLean.Statement.h L N) ⋯) f = SLean.Statement.ζ L N • f ∧
            100 / SLean.Statement.h L N ^ 3 ≤ |(SLean.Statement.ζ L N).im| ∧
              0 < -(SLean.Statement.ζ L N).re ∧
                -(SLean.Statement.ζ L N).re ≤ 1600 / L ^ 3 ∧
                  |SLean.Statement.h L N ^ 3 * |(SLean.Statement.ζ L N).im| -
                          (420 * |SLean.Cert.wStar| -
                              210 * Real.pi ^ 2 * deriv (deriv SLean.Cert.optical) SLean.Cert.thetaStar / ↑N ^ 2 +
                            210 * Real.pi ^ 2 * deriv (deriv SLean.Cert.optical) SLean.Cert.thetaStar *
                                SLean.Cert.betaStar.im /
                              ↑N ^ 3)| ≤
                      1260000 / ↑N ^ 4 ∧
                    |L ^ 3 * (SLean.Statement.ζ L N).re +
                          210 * Real.pi ^ 2 * deriv (deriv SLean.Cert.optical) SLean.Cert.thetaStar *
                            SLean.Cert.betaStar.re| ≤
                      1260000 / ↑N
info: SLean/Explicit/Sharp/Expansion/Audit.lean:6:0: 'SLean.Explicit.Sharp.Expansion.square_expansion_error' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Expansion/Audit.lean:7:0: 'SLean.Explicit.Sharp.Expansion.cubic_expansion_error' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Expansion/Audit.lean:8:0: 'SLean.Explicit.Sharp.Expansion.optical_model_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Expansion/Audit.lean:9:0: 'SLean.Explicit.Sharp.Expansion.fixed_optical_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Expansion/Audit.lean:10:0: 'SLean.Explicit.Sharp.Expansion.sequence_optical_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Expansion/Audit.lean:11:0: 'SLean.Explicit.Sharp.Expansion.optical_model_re' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Expansion/Audit.lean:12:0: 'SLean.Explicit.Sharp.Expansion.optical_model_im' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Expansion/Audit.lean:13:0: 'SLean.Explicit.Sharp.Expansion.sequence_optical_re_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Expansion/Audit.lean:14:0: 'SLean.Explicit.Sharp.Expansion.physical_expansions' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Expansion/Audit.lean:15:0: 'SLean.Explicit.Sharp.Expansion.fixed_data' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Expansion/Audit.lean:16:0: 'SLean.Explicit.Sharp.Expansion.displacement_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Expansion/Audit.lean:17:0: 'SLean.Explicit.Sharp.Expansion.square_difference_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Expansion/Audit.lean:18:0: 'SLean.Explicit.Sharp.Expansion.companion_quadratic_error' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Expansion/Audit.lean:19:0: 'SLean.Explicit.Sharp.Expansion.companion_leading_error' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Expansion/Audit.lean:20:0: 'SLean.Explicit.Sharp.Expansion.reflection_leading_error' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Expansion/Audit.lean:21:0: 'SLean.Explicit.Sharp.Expansion.fixed_point_leading_error' depends on axioms: [propext, Classical.choice, Quot.sound]
info: SLean/Explicit/Sharp/Expansion/Audit.lean:22:0: 'SLean.Explicit.Sharp.Expansion.spectral_top_with_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [3756/3757] Built SLean (13s)
Build completed successfully (3757 jobs).


==> anc/lean/logs/expansion_integration_20261104/cert_optical_derivatives_closure-modules.txt <==
SLean.Algebra.Rows
SLean.Algebra.Symbol
SLean.Cert.CriticalBounds
SLean.Cert.Data
SLean.Cert.Interval
SLean.Cert.OpticalDerivatives
SLean.Cert.Stationary
SLean.Defs
SLean.Pilots.C3


==> anc/lean/logs/expansion_integration_20261104/changed-files.json <==
{
  "scope": "Pre-existing source and documentation files changed by this integration.",
  "changes": [
    {
      "path": "SLean.lean",
      "before_sha256": "31f5d856fd2a8fcaa5882f8750c48b7a5649c907c93d47570fb23a5be5893d86",
      "after_sha256": "13849afb4706b7c6ba487fc7790ce155d0dda307b9b54fe4f89fd6e2c9021ea2"
    },
    {
      "path": "referee/axioms.txt",
      "before_sha256": "f41dd6a1fb2b1457aa269f9a306e8728b9f43e409db08aa7249440e86d16e969",
      "after_sha256": "b28b63d469431f096c6db80d3a30882f00ef8860a2a6814b57dcba22da57133a"
    },
    {
      "path": "referee/correspondence.md",
      "before_sha256": "13b243f13c55883011db98768c4a136771524f3609470bf92298f7c364674873",
      "after_sha256": "d8b5e4768c435fb116e99a34f288865ce8528c44bf08e639430f03b13ede5c36"
    },
    {
      "path": "referee/README.md",
      "before_sha256": "d2037aee8d94ff0b4a6d72df5c5fb6ce347d735a98c024c4d6df5fa3ed1411d6",
      "after_sha256": "c2e637a23398b00a3b83a58a74d272f09c1d061f8de5420ce39c9fd3b63a8222"
    },
    {
      "path": "referee/validation.md",
      "before_sha256": "731ac5a998975172c56aecc16632f8a3f9d6ac09c22cb9b17520a78f0ae86942",
      "after_sha256": "fbb01dfc77553801f78ad77d705982f208473fdeb82386793b5e47b4dc5adcfa"
    },
    {
      "path": "SLean/Explicit/README.md",
      "before_sha256": "4b92c5bfd2f83773ff64d290c018999aca1bee6ace73e098c0812eb5b21092ac",
      "after_sha256": "638264b70d4b7c94c74c6439d42d026494bc0273351af3f71190383f8df35433"
    }
  ],
  "archive": {
    "previous_sha256": "34a5498f09c75f7fbe5f8d1cdf773631e39ead9fbfb39a3d9c6322ac06dfad67",
    "preserved_as": "Lean_submission_before_Expansion_2026-11-04.zip",
    "new_archive": "Lean_submission.zip",
    "note": "The final archive hash is recorded in the delivery report, outside the archive, to avoid self-reference."
  }
}


==> anc/lean/logs/expansion_integration_20261104/default_SLean_closure-modules.txt <==
SLean
SLean.Algebra.Decomposition
SLean.Algebra.Determinant
SLean.Algebra.Rows
SLean.Algebra.Symbol
SLean.Analytic.Boundary
SLean.Analytic.BoundaryDeterminant
SLean.Analytic.Companion
SLean.Analytic.DeterminantInterface
SLean.Analytic.Estimates
SLean.Analytic.Implicit
SLean.Analytic.LogContraction
SLean.Analytic.Optical
SLean.Analytic.OpticalAsymptotics
SLean.Analytic.Parametrization
SLean.Analytic.QuantAsymptotics
SLean.Analytic.QuantBounds
SLean.Analytic.QuantScale
SLean.Analytic.Quantization
SLean.Analytic.QuarticFactor
SLean.Analytic.Reflection
SLean.Analytic.Roots
SLean.Analytic.SequenceOrder
SLean.Analytic.SimpleZero
SLean.Analytic.UniformData
SLean.Analytic.ZeroSequence
SLean.Assembly
SLean.Bridge.AssemblyPairing
SLean.Bridge.CubicSpace
SLean.Bridge.ElementEnergy
SLean.Bridge.EnergyScaling
SLean.Bridge.FormBound
SLean.Bridge.FunctionSpace
SLean.Bridge.Functions
SLean.Bridge.Galerkin
SLean.Bridge.Integrals
SLean.Bridge.Interpolation
SLean.Bridge.InverseInequality
SLean.Bridge.MassNorm
SLean.Bridge.NormIntegrals
SLean.Bridge.Pasting
SLean.Bridge.RealStructure
SLean.Bridge.Reference
SLean.Bridge.WeakUniqueness
SLean.Cert.BetaBounds
SLean.Cert.BoundaryBounds
SLean.Cert.BoundaryData
SLean.Cert.BoundaryDerivatives
SLean.Cert.BoundarySlopes
SLean.Cert.BoundaryValues
SLean.Cert.Certificates
SLean.Cert.CriticalBounds
SLean.Cert.Data
SLean.Cert.GeometryBounds
SLean.Cert.Interval
SLean.Cert.Multiplicity
SLean.Cert.OpticalDerivatives
SLean.Cert.OpticalGlobal
SLean.Cert.OuterSimplicity
SLean.Cert.Quartic
SLean.Cert.ResidualBounds
SLean.Cert.RootDisks
SLean.Cert.RootLocalization
SLean.Cert.RootSeparation
SLean.Cert.Stationary
SLean.Defs
SLean.Explicit.BoundaryDisk
SLean.Explicit.CauchyTools
SLean.Explicit.CompanionDisk
SLean.Explicit.Determinant
SLean.Explicit.GeometricTail
SLean.Explicit.OpticalDisk
SLean.Explicit.OpticalExpansion
SLean.Explicit.QuantAsymptotics
SLean.Explicit.Quantization
SLean.Explicit.RootBounds
SLean.Explicit.RootBranches
SLean.Explicit.Sharp.AnalyticBounds
SLean.Explicit.Sharp.BetaBox
SLean.Explicit.Sharp.BoundaryDerivativeBox
SLean.Explicit.Sharp.BoundaryDerivatives
SLean.Explicit.Sharp.BoundaryLog
SLean.Explicit.Sharp.BoundaryNonzero
SLean.Explicit.Sharp.BoundaryParameter
SLean.Explicit.Sharp.BoundaryParameterCertificate
SLean.Explicit.Sharp.BoundaryParameterCertificateCompact
SLean.Explicit.Sharp.BoundaryPolynomialBox
SLean.Explicit.Sharp.BoundaryPolynomials
SLean.Explicit.Sharp.BoundarySecondBox
SLean.Explicit.Sharp.BoundaryUniform
SLean.Explicit.Sharp.BoundaryVariation
SLean.Explicit.Sharp.BoundaryWork
SLean.Explicit.Sharp.CoefficientSigns
SLean.Explicit.Sharp.Coefficients
SLean.Explicit.Sharp.CompanionBounds
SLean.Explicit.Sharp.CompanionInvolution
SLean.Explicit.Sharp.Damping2048
SLean.Explicit.Sharp.Damping512
SLean.Explicit.Sharp.Determinant
SLean.Explicit.Sharp.Expansion.Audit
SLean.Explicit.Sharp.Expansion.Optical
SLean.Explicit.Sharp.Expansion.Physical
SLean.Explicit.Sharp.Expansion.Quantitative
SLean.Explicit.Sharp.Expansion.Statement
SLean.Explicit.Sharp.FrozenThirdBox
SLean.Explicit.Sharp.Horner512
SLean.Explicit.Sharp.ImaginaryRemainder
SLean.Explicit.Sharp.OpticalBox
SLean.Explicit.Sharp.OpticalCubicBounds
SLean.Explicit.Sharp.OpticalDenomVariation
SLean.Explicit.Sharp.OpticalDomain
SLean.Explicit.Sharp.OpticalRemainderTight
SLean.Explicit.Sharp.OpticalResidual
SLean.Explicit.Sharp.OpticalSlopeBox
SLean.Explicit.Sharp.OpticalThird
SLean.Explicit.Sharp.ProductBounds
SLean.Explicit.Sharp.ProductBox
SLean.Explicit.Sharp.ProductDefinitions
SLean.Explicit.Sharp.QuantBootstrap
SLean.Explicit.Sharp.QuantBounds
SLean.Explicit.Sharp.QuantRealTight
SLean.Explicit.Sharp.QuantTools
SLean.Explicit.Sharp.Quantization
SLean.Explicit.Sharp.RealStructure
SLean.Explicit.Sharp.ReflectionJets
SLean.Explicit.Sharp.ReflectionLog
SLean.Explicit.Sharp.ReflectionRemainder
SLean.Explicit.Sharp.RootBox
SLean.Explicit.Sharp.RootDistinct
SLean.Explicit.Sharp.RootSlopeBox
SLean.Explicit.Sharp.RootSymmetry
SLean.Explicit.Sharp.RootVariation
SLean.Explicit.Sharp.ScaledAlgebra
SLean.Explicit.Sharp.ScaledBootstrap
SLean.Explicit.Sharp.ScaledBounds
SLean.Explicit.Sharp.ScaledBox2048
SLean.Explicit.Sharp.ScaledBox512
SLean.Explicit.Sharp.ScaledHorner
SLean.Explicit.Sharp.ScaledPositive
SLean.Explicit.Sharp.SecantAlgebra
SLean.Explicit.Sharp.Sequence
SLean.Explicit.Sharp.Statement
SLean.Explicit.Sharp.Statement512
SLean.Explicit.Sharp.TaylorJets
SLean.Explicit.Sharp.Trig
SLean.Explicit.Sharp.TrigLinear
SLean.Explicit.Sharp.UniformData
SLean.Explicit.Sharp.WideBranches
SLean.Explicit.Target1024
SLean.Explicit.TaylorBounds
SLean.Explicit.UniformData
SLean.Explicit.VietaBranches
SLean.Explicit.WideOptical
SLean.Explicit.WideParameter
SLean.Hermite.Element
SLean.Hermite.Scaling
SLean.Main.FunctionConsequences
SLean.Main.FunctionEvolution
SLean.Main.FunctionKatoEstimate
SLean.Main.KatoEstimate
SLean.Main.MatrixTop
SLean.Main.MeshLimits
SLean.Main.NoCrandallPazy
SLean.Main.NoKato
SLean.Main.NoResolvent
SLean.Main.PhysicalTop
SLean.Main.RealSemigroup
SLean.Main.Semigroup
SLean.Main.SemigroupDifferentiation
SLean.Pilots.C3
SLean.Pilots.DoubleRoot
SLean.Pilots.DoubleRootBounds
SLean.Statement
SLean.Verification


==> anc/lean/logs/expansion_integration_20261104/expansion_files-modules.txt <==
SLean.Explicit.Sharp.Expansion.Audit
SLean.Explicit.Sharp.Expansion.Optical
SLean.Explicit.Sharp.Expansion.Physical
SLean.Explicit.Sharp.Expansion.Quantitative
SLean.Explicit.Sharp.Expansion.Statement


==> anc/lean/logs/expansion_integration_20261104/explicit_in_default-modules.txt <==
SLean.Explicit.BoundaryDisk
SLean.Explicit.CauchyTools
SLean.Explicit.CompanionDisk
SLean.Explicit.Determinant
SLean.Explicit.GeometricTail
SLean.Explicit.OpticalDisk
SLean.Explicit.OpticalExpansion
SLean.Explicit.QuantAsymptotics
SLean.Explicit.Quantization
SLean.Explicit.RootBounds
SLean.Explicit.RootBranches
SLean.Explicit.Sharp.AnalyticBounds
SLean.Explicit.Sharp.BetaBox
SLean.Explicit.Sharp.BoundaryDerivativeBox
SLean.Explicit.Sharp.BoundaryDerivatives
SLean.Explicit.Sharp.BoundaryLog
SLean.Explicit.Sharp.BoundaryNonzero
SLean.Explicit.Sharp.BoundaryParameter
SLean.Explicit.Sharp.BoundaryParameterCertificate
SLean.Explicit.Sharp.BoundaryParameterCertificateCompact
SLean.Explicit.Sharp.BoundaryPolynomialBox
SLean.Explicit.Sharp.BoundaryPolynomials
SLean.Explicit.Sharp.BoundarySecondBox
SLean.Explicit.Sharp.BoundaryUniform
SLean.Explicit.Sharp.BoundaryVariation
SLean.Explicit.Sharp.BoundaryWork
SLean.Explicit.Sharp.CoefficientSigns
SLean.Explicit.Sharp.Coefficients
SLean.Explicit.Sharp.CompanionBounds
SLean.Explicit.Sharp.CompanionInvolution
SLean.Explicit.Sharp.Damping2048
SLean.Explicit.Sharp.Damping512
SLean.Explicit.Sharp.Determinant
SLean.Explicit.Sharp.Expansion.Audit
SLean.Explicit.Sharp.Expansion.Optical
SLean.Explicit.Sharp.Expansion.Physical
SLean.Explicit.Sharp.Expansion.Quantitative
SLean.Explicit.Sharp.Expansion.Statement
SLean.Explicit.Sharp.FrozenThirdBox
SLean.Explicit.Sharp.Horner512
SLean.Explicit.Sharp.ImaginaryRemainder
SLean.Explicit.Sharp.OpticalBox
SLean.Explicit.Sharp.OpticalCubicBounds
SLean.Explicit.Sharp.OpticalDenomVariation
SLean.Explicit.Sharp.OpticalDomain
SLean.Explicit.Sharp.OpticalRemainderTight
SLean.Explicit.Sharp.OpticalResidual
SLean.Explicit.Sharp.OpticalSlopeBox
SLean.Explicit.Sharp.OpticalThird
SLean.Explicit.Sharp.ProductBounds
SLean.Explicit.Sharp.ProductBox
SLean.Explicit.Sharp.ProductDefinitions
SLean.Explicit.Sharp.QuantBootstrap
SLean.Explicit.Sharp.QuantBounds
SLean.Explicit.Sharp.QuantRealTight
SLean.Explicit.Sharp.QuantTools
SLean.Explicit.Sharp.Quantization
SLean.Explicit.Sharp.RealStructure
SLean.Explicit.Sharp.ReflectionJets
SLean.Explicit.Sharp.ReflectionLog
SLean.Explicit.Sharp.ReflectionRemainder
SLean.Explicit.Sharp.RootBox
SLean.Explicit.Sharp.RootDistinct
SLean.Explicit.Sharp.RootSlopeBox
SLean.Explicit.Sharp.RootSymmetry
SLean.Explicit.Sharp.RootVariation
SLean.Explicit.Sharp.ScaledAlgebra
SLean.Explicit.Sharp.ScaledBootstrap
SLean.Explicit.Sharp.ScaledBounds
SLean.Explicit.Sharp.ScaledBox2048
SLean.Explicit.Sharp.ScaledBox512
SLean.Explicit.Sharp.ScaledHorner
SLean.Explicit.Sharp.ScaledPositive
SLean.Explicit.Sharp.SecantAlgebra
SLean.Explicit.Sharp.Sequence
SLean.Explicit.Sharp.Statement
SLean.Explicit.Sharp.Statement512
SLean.Explicit.Sharp.TaylorJets
SLean.Explicit.Sharp.Trig
SLean.Explicit.Sharp.TrigLinear
SLean.Explicit.Sharp.UniformData
SLean.Explicit.Sharp.WideBranches
SLean.Explicit.Target1024
SLean.Explicit.TaylorBounds
SLean.Explicit.UniformData
SLean.Explicit.VietaBranches
SLean.Explicit.WideOptical
SLean.Explicit.WideParameter


==> anc/lean/logs/expansion_integration_20261104/legacy_non_Main_except_entry-modules.txt <==
SLean.Algebra.Decomposition
SLean.Algebra.Determinant
SLean.Algebra.Rows
SLean.Algebra.Symbol
SLean.Analytic.Boundary
SLean.Analytic.BoundaryDeterminant
SLean.Analytic.Companion
SLean.Analytic.DeterminantInterface
SLean.Analytic.Estimates
SLean.Analytic.Implicit
SLean.Analytic.LogContraction
SLean.Analytic.Optical
SLean.Analytic.OpticalAsymptotics
SLean.Analytic.Parametrization
SLean.Analytic.QuantAsymptotics
SLean.Analytic.QuantBounds
SLean.Analytic.QuantScale
SLean.Analytic.Quantization
SLean.Analytic.QuarticFactor
SLean.Analytic.Reflection
SLean.Analytic.Roots
SLean.Analytic.SequenceOrder
SLean.Analytic.SimpleZero
SLean.Analytic.UniformData
SLean.Analytic.ZeroSequence
SLean.Assembly
SLean.Bridge.AssemblyPairing
SLean.Bridge.CubicSpace
SLean.Bridge.ElementEnergy
SLean.Bridge.EnergyScaling
SLean.Bridge.FormBound
SLean.Bridge.FunctionSpace
SLean.Bridge.Functions
SLean.Bridge.Galerkin
SLean.Bridge.Integrals
SLean.Bridge.Interpolation
SLean.Bridge.InverseInequality
SLean.Bridge.MassNorm
SLean.Bridge.NormIntegrals
SLean.Bridge.Pasting
SLean.Bridge.RealStructure
SLean.Bridge.Reference
SLean.Bridge.WeakUniqueness
SLean.Cert.BetaBounds
SLean.Cert.BoundaryBounds
SLean.Cert.BoundaryData
SLean.Cert.BoundaryDerivatives
SLean.Cert.BoundarySlopes
SLean.Cert.BoundaryValues
SLean.Cert.Certificates
SLean.Cert.CriticalBounds
SLean.Cert.Data
SLean.Cert.GeometryBounds
SLean.Cert.Interval
SLean.Cert.Multiplicity
SLean.Cert.OpticalDerivatives
SLean.Cert.OpticalGlobal
SLean.Cert.OuterSimplicity
SLean.Cert.Quartic
SLean.Cert.ResidualBounds
SLean.Cert.RootDisks
SLean.Cert.RootLocalization
SLean.Cert.RootSeparation
SLean.Cert.Stationary
SLean.Defs
SLean.Explicit.BoundaryDisk
SLean.Explicit.CauchyTools
SLean.Explicit.CompanionDisk
SLean.Explicit.Determinant
SLean.Explicit.GeometricTail
SLean.Explicit.OpticalDisk
SLean.Explicit.OpticalExpansion
SLean.Explicit.QuantAsymptotics
SLean.Explicit.Quantization
SLean.Explicit.RootBounds
SLean.Explicit.RootBranches
SLean.Explicit.Sharp.AnalyticBounds
SLean.Explicit.Sharp.BetaBox
SLean.Explicit.Sharp.BoundaryDerivativeBox
SLean.Explicit.Sharp.BoundaryDerivatives
SLean.Explicit.Sharp.BoundaryLog
SLean.Explicit.Sharp.BoundaryNonzero
SLean.Explicit.Sharp.BoundaryParameter
SLean.Explicit.Sharp.BoundaryParameterCertificate
SLean.Explicit.Sharp.BoundaryParameterCertificateCompact
SLean.Explicit.Sharp.BoundaryPolynomialBox
SLean.Explicit.Sharp.BoundaryPolynomials
SLean.Explicit.Sharp.BoundarySecondBox
SLean.Explicit.Sharp.BoundaryUniform
SLean.Explicit.Sharp.BoundaryVariation
SLean.Explicit.Sharp.BoundaryWork
SLean.Explicit.Sharp.CoefficientSigns
SLean.Explicit.Sharp.Coefficients
SLean.Explicit.Sharp.CompanionBounds
SLean.Explicit.Sharp.CompanionInvolution
SLean.Explicit.Sharp.Damping2048
SLean.Explicit.Sharp.Damping512
SLean.Explicit.Sharp.Determinant
SLean.Explicit.Sharp.Expansion.Audit
SLean.Explicit.Sharp.Expansion.Optical
SLean.Explicit.Sharp.Expansion.Physical
SLean.Explicit.Sharp.Expansion.Quantitative
SLean.Explicit.Sharp.Expansion.Statement
SLean.Explicit.Sharp.FrozenThirdBox
SLean.Explicit.Sharp.Horner512
SLean.Explicit.Sharp.ImaginaryRemainder
SLean.Explicit.Sharp.OpticalBox
SLean.Explicit.Sharp.OpticalCubicBounds
SLean.Explicit.Sharp.OpticalDenomVariation
SLean.Explicit.Sharp.OpticalDomain
SLean.Explicit.Sharp.OpticalRemainderTight
SLean.Explicit.Sharp.OpticalResidual
SLean.Explicit.Sharp.OpticalSlopeBox
SLean.Explicit.Sharp.OpticalThird
SLean.Explicit.Sharp.ProductBounds
SLean.Explicit.Sharp.ProductBox
SLean.Explicit.Sharp.ProductDefinitions
SLean.Explicit.Sharp.QuantBootstrap
SLean.Explicit.Sharp.QuantBounds
SLean.Explicit.Sharp.QuantRealTight
SLean.Explicit.Sharp.QuantTools
SLean.Explicit.Sharp.Quantization
SLean.Explicit.Sharp.RealStructure
SLean.Explicit.Sharp.ReflectionJets
SLean.Explicit.Sharp.ReflectionLog
SLean.Explicit.Sharp.ReflectionRemainder
SLean.Explicit.Sharp.RootBox
SLean.Explicit.Sharp.RootDistinct
SLean.Explicit.Sharp.RootSlopeBox
SLean.Explicit.Sharp.RootSymmetry
SLean.Explicit.Sharp.RootVariation
SLean.Explicit.Sharp.ScaledAlgebra
SLean.Explicit.Sharp.ScaledBootstrap
SLean.Explicit.Sharp.ScaledBounds
SLean.Explicit.Sharp.ScaledBox2048
SLean.Explicit.Sharp.ScaledBox512
SLean.Explicit.Sharp.ScaledHorner
SLean.Explicit.Sharp.ScaledPositive
SLean.Explicit.Sharp.SecantAlgebra
SLean.Explicit.Sharp.Sequence
SLean.Explicit.Sharp.Statement
SLean.Explicit.Sharp.Statement512
SLean.Explicit.Sharp.TaylorJets
SLean.Explicit.Sharp.Trig
SLean.Explicit.Sharp.TrigLinear
SLean.Explicit.Sharp.UniformData
SLean.Explicit.Sharp.WideBranches
SLean.Explicit.Target1024
SLean.Explicit.TaylorBounds
SLean.Explicit.UniformData
SLean.Explicit.VietaBranches
SLean.Explicit.WideOptical
SLean.Explicit.WideParameter
SLean.Hermite.Element
SLean.Hermite.Scaling
SLean.Pilots.C3
SLean.Pilots.DoubleRoot
SLean.Pilots.DoubleRootBounds
SLean.Statement


==> anc/lean/logs/expansion_integration_20261104/outside_default-modules.txt <==
SLean.Algebra.Eigenvectors
SLean.Core
SLean.CoreStatement
SLean.CoreVerification
SLean.Explicit.Audit
SLean.Explicit.Bootstrap
SLean.Explicit.Damping
SLean.Explicit.RefinedDamping
SLean.Explicit.RefinedOptical
SLean.Explicit.RefinedQuantization
SLean.Explicit.RootDistinct
SLean.Explicit.Sharp.Audit
SLean.Explicit.Sharp.Damping1024
SLean.Explicit.Sharp.Horner1024
SLean.Explicit.Sharp.Statement1024
SLean.Explicit.Sharp.Statement2048
SLean.Explicit.SharpCoefficients
SLean.Explicit.Statement
SLean.Explicit.TargetAudit
SLean.M0Bench
SLean.M0Survey
SLean.M1
SLean.M1Complete
SLean.M2
SLean.M3
SLean.M4
SLean.Pilots


==> anc/lean/logs/expansion_integration_20261104/package-files.json <==
{
  "created_at_utc": "2026-11-05T03:32:07.675785+00:00",
  "archive": "Lean_submission.zip",
  "scope": "Pinned root configuration, project sources, referee material and selected English validation logs.",
  "entry_count_including_this_manifest": 244,
  "self_record": {
    "path": "logs/expansion_integration_20261104/package-files.json",
    "note": "Included without a self-hash. Every other archive entry is listed below."
  },
  "files": [
    {
      "path": "SLean.lean",
      "bytes": 175,
      "sha256": "13849afb4706b7c6ba487fc7790ce155d0dda307b9b54fe4f89fd6e2c9021ea2"
    },
    {
      "path": "SLean/Algebra/Decomposition.lean",
      "bytes": 2518,
      "sha256": "eadb857cb1bacfdc5cf6b0f5f8c878590bbe16bc9d45fbb8ea81b0895f32ad1e"
    },
    {
      "path": "SLean/Algebra/Determinant.lean",
      "bytes": 4042,
      "sha256": "3440fdab705c550b654dfb5dff62a1d77ae4731722c34d6989d9d5a1b383e500"
    },
    {
      "path": "SLean/Algebra/Eigenvectors.lean",
      "bytes": 2649,
      "sha256": "48941779eb5db4db706cd4089a0ce655eafe2f089f292bcf90ace4268dc871ee"
    },
    {
      "path": "SLean/Algebra/Rows.lean",
      "bytes": 1338,
      "sha256": "a66ff381b728acb3a64f56036570afb26e1fc4e4173ab6408b26b72cf294ffc2"
    },
    {
      "path": "SLean/Algebra/Symbol.lean",
      "bytes": 5540,
      "sha256": "84062232f909620bf8a39b35c49940dee1563719384c4e8c3970bed648201a99"
    },
    {
      "path": "SLean/Analytic/Boundary.lean",
      "bytes": 6098,
      "sha256": "8207ed628bc4d1c367e46353416058e42e31ff50974cafe45e0413a228c0437e"
    },
    {
      "path": "SLean/Analytic/BoundaryDeterminant.lean",
      "bytes": 3974,
      "sha256": "334aa1db356bb616103186c1a1d4a33afc52cb007a770f501ee8f6ac4ea0ba46"
    },
    {
      "path": "SLean/Analytic/Companion.lean",
      "bytes": 3143,
      "sha256": "f744e6959886b8d7710272e10486c74bb5f48d4d10d7c09a7a5ee163cc1a5503"
    },
    {
      "path": "SLean/Analytic/DeterminantInterface.lean",
      "bytes": 3711,
      "sha256": "57a659422fe1158ed1c655eb87ea889b2cdfdf76ed710e7afdae21ca7333665b"
    },
    {
      "path": "SLean/Analytic/Estimates.lean",
      "bytes": 2406,
      "sha256": "7e6d78faa36fa9ad52349a565d5ba94b4e14a475340261e46fdf5dce558a9fdf"
    },
    {
      "path": "SLean/Analytic/Implicit.lean",
      "bytes": 3673,
      "sha256": "bb543dd2b8c277af72f0f4688b9cb5a828d8fa4968007d9bb0c6d66ceb8205b5"
    },
    {
      "path": "SLean/Analytic/LogContraction.lean",
      "bytes": 6186,
      "sha256": "a9c84f4d95670887dbe58b0a7d6ff9a3bbe02926f662d03774955c03e452ca1d"
    },
    {
      "path": "SLean/Analytic/Optical.lean",
      "bytes": 7868,
      "sha256": "9815c476218989e043677fd734e15acc8bee9716144dee168d26395b937d7f63"
    },
    {
      "path": "SLean/Analytic/OpticalAsymptotics.lean",
      "bytes": 4991,
      "sha256": "ff02304dc5b0ca24ebea7725c69d1ef90bf0e358be5e970a7125a22df845d81e"
    },
    {
      "path": "SLean/Analytic/Parametrization.lean",
      "bytes": 6530,
      "sha256": "cf05a7eeaaa4c5f86908d452ed27de9e3541390660fe62d2611a435568818ff1"
    },
    {
      "path": "SLean/Analytic/QuantAsymptotics.lean",
      "bytes": 4667,
      "sha256": "18cb952d67d4d6b0bcecaf6c0d8de4c40e62a8d950236530c8cdd9b2129014f4"
    },
    {
      "path": "SLean/Analytic/QuantBounds.lean",
      "bytes": 5548,
      "sha256": "d9f6924898a0234f2c15e43c86606c666b585af133b31c21028b2130512cee8f"
    },
    {
      "path": "SLean/Analytic/QuantScale.lean",
      "bytes": 4433,
      "sha256": "67c535717bca83c833b2070c34b28f765ab8568a404ec35c73bf62dafce6209e"
    },
    {
      "path": "SLean/Analytic/Quantization.lean",
      "bytes": 3996,
      "sha256": "b824cd7c151b41ba3bb358c0657df6a3ff4641b0d1dcf68835e107d522960686"
    },
    {
      "path": "SLean/Analytic/QuarticFactor.lean",
      "bytes": 2951,
      "sha256": "01497b4cb8a1227cd476442f34eae7eb1e441c946f2db0caad22d45d8a8f7d65"
    },
    {
      "path": "SLean/Analytic/Reflection.lean",
      "bytes": 4315,
      "sha256": "ada68c8c5585478c8379df6fc2002b7604b264368306c3fb70771b20b36bffa2"
    },
    {
      "path": "SLean/Analytic/Roots.lean",
      "bytes": 5171,
      "sha256": "b2698973e43b12c365d835624cc9b90239c8c9e83ee846732abdc8987230693b"
    },
    {
      "path": "SLean/Analytic/SequenceOrder.lean",
      "bytes": 3958,
      "sha256": "4223171725667838d461f667f44a3aaa16ba8df40f77b8dd901071b9a40f4885"
    },
    {
      "path": "SLean/Analytic/SimpleZero.lean",
      "bytes": 2375,
      "sha256": "cd6c16268df227d119388a6469d75c830071e123478f4f319ee3ed4ee21d8fc6"
    },
    {
      "path": "SLean/Analytic/UniformData.lean",
      "bytes": 4856,
      "sha256": "58903f4dde0eaba3005b514aed21cd676741d9cb48b9925047c704e434aca7e4"
    },
    {
      "path": "SLean/Analytic/ZeroSequence.lean",
      "bytes": 4790,
      "sha256": "dca3f7aa97345077dffa13f8a54941bacf3cfeab50ad92f26b352383b72835df"
    },
    {
      "path": "SLean/Assembly.lean",
      "bytes": 7968,
      "sha256": "2b4935d59102ffce8c83eeb6deac5fa8a69ea1ac7f15910787e474fb41c30d22"
    },
    {
      "path": "SLean/Bridge/AssemblyPairing.lean",
      "bytes": 3551,
      "sha256": "6331a4c9b93374a893199c4c4663d2b1d93126c97598bdfd4672c61eb49c36e0"
    },
    {
      "path": "SLean/Bridge/CubicSpace.lean",
      "bytes": 4951,
      "sha256": "2d832e2234b0208a83efe729279b693995dd54c55cecde98ec42cf1c24b61035"
    },
    {
      "path": "SLean/Bridge/ElementEnergy.lean",
      "bytes": 4650,
      "sha256": "b6c8382d10351a0064c2b3a3176a4c1f18eca0c6808963371209f369d4e554ba"
    },
    {
      "path": "SLean/Bridge/EnergyScaling.lean",
      "bytes": 2401,
      "sha256": "1dc922b2504b2a1e138f1869157c3742eeaf3d6cbc58d468a195ed4b04051867"
    },
    {
      "path": "SLean/Bridge/FormBound.lean",
      "bytes": 4182,
      "sha256": "97ab60faefb192dd8e8dbbb4b7b11e285a2955613196cded3b5dab6307aca94d"
    },
    {
      "path": "SLean/Bridge/FunctionSpace.lean",
      "bytes": 3540,
      "sha256": "eccc3c4f7ab6c3df31178f9d565f5ba06f58eed9eb2403f6094f4c3bb487441b"
    },
    {
      "path": "SLean/Bridge/Functions.lean",
      "bytes": 5643,
      "sha256": "51366636bc505cbf364e324978606778ed3563ab11f990fa265c598b572120c0"
    },
    {
      "path": "SLean/Bridge/Galerkin.lean",
      "bytes": 3954,
      "sha256": "97f4995a25dca668cd2907d1e0ed7fdb2bca27b01e02cee7a65cb943345a6ba1"
    },
    {
      "path": "SLean/Bridge/Integrals.lean",
      "bytes": 5914,
      "sha256": "366c7890d8db93f064ca244255cdf01d5702fbee6eb5f839af387e68e6572e88"
    },
    {
      "path": "SLean/Bridge/Interpolation.lean",
      "bytes": 4366,
      "sha256": "7efd6604609054219f35c3892e72ee515b53406163dcaca76d52cea19284820c"
    },
    {
      "path": "SLean/Bridge/InverseInequality.lean",
      "bytes": 3013,
      "sha256": "51a1212ef400c994e06eea05d11807a1566b484a6db640be5fc50df427aed7e1"
    },
    {
      "path": "SLean/Bridge/MassNorm.lean",
      "bytes": 5663,
      "sha256": "3d617f698bc503fe5bf8a4e79f5ca7f5d731611ea31f1b5cec4e02a6c31c8c3f"
    },
    {
      "path": "SLean/Bridge/NormIntegrals.lean",
      "bytes": 3462,
      "sha256": "d573a96540aaeac619e8a0fe93e0bb41f1bd477e4f16a46fd5bcd1a66c320ce3"
    },
    {
      "path": "SLean/Bridge/Pasting.lean",
      "bytes": 4244,
      "sha256": "216e998d0f8a19c51d87d37d0de56f073f40994ff5364004ebb7c89da3fc645f"
    },
    {
      "path": "SLean/Bridge/RealStructure.lean",
      "bytes": 5254,
      "sha256": "893748a1f4407ebcc3c8a0444e824f95458e765af5b388f02a2f941ab9593d8e"
    },
    {
      "path": "SLean/Bridge/Reference.lean",
      "bytes": 5136,
      "sha256": "87395a4361f863b91acda2deb2d47d3ae217bcb545e39aa7cec0ba8e7fed4149"
    },
    {
      "path": "SLean/Bridge/WeakUniqueness.lean",
      "bytes": 1416,
      "sha256": "38bf5a9f4738c0842cf5e46254befae52676ae9b8a2eeb99ed1f9b97e629619b"
    },
    {
      "path": "SLean/Cert/BetaBounds.lean",
      "bytes": 41749,
      "sha256": "e3d102b67b5876a9667243d7fb578c7d83f5316c18ab7cd877830863a1dd0fa3"
    },
    {
      "path": "SLean/Cert/BoundaryBounds.lean",
      "bytes": 1007,
      "sha256": "7d1f96d2fa6aa52573c0fc0f34f59113756ebc7169442bd0525e7ae06d03d302"
    },
    {
      "path": "SLean/Cert/BoundaryData.lean",
      "bytes": 966,
      "sha256": "2ba9ee3310a4aa842d2d69127dbfd79270a50bc0aca24206608ef6198ed20bdc"
    },
    {
      "path": "SLean/Cert/BoundaryDerivatives.lean",
      "bytes": 2457,
      "sha256": "3b39639e8700df4fe3148d657c804dab38aed5a590e0cfd4f3bd3c5d80abe798"
    },
    {
      "path": "SLean/Cert/BoundarySlopes.lean",
      "bytes": 178208,
      "sha256": "2e50ae0f4898c620299bd7f62b21288715e71ad5fa7804f3e2d267ed6162ef4a"
    },
    {
      "path": "SLean/Cert/BoundaryValues.lean",
      "bytes": 210081,
      "sha256": "d7160746bc8559f75a473a63a685229880b3aad437513556b28e503c137efba6"
    },
    {
      "path": "SLean/Cert/Certificates.lean",
      "bytes": 4133,
      "sha256": "b106b888532ae45fe941d13335004841b023f2b2fef87a4ef93ed263a2c9a273"
    },
    {
      "path": "SLean/Cert/CriticalBounds.lean",
      "bytes": 23093,
      "sha256": "7dba95bbad4ea64180adcdd1d39f3965db5818bb4adfa621b1362239146213d2"
    },
    {
      "path": "SLean/Cert/Data.lean",
      "bytes": 4504,
      "sha256": "bc9f9ef4911253e3fe56b0b6b27e0332d87440f73ec5803ab100650e018d54e3"
    },
    {
      "path": "SLean/Cert/GeometryBounds.lean",
      "bytes": 200913,
      "sha256": "86bc80d00054d42575d27d1b686e8f82ea38d7239c758a65224e97d7dce4d6af"
    },
    {
      "path": "SLean/Cert/Interval.lean",
      "bytes": 4399,
      "sha256": "c27d742ec2b8495c9fdf66935c67e0770ef537511e68f5e0dfadec64a81b55d7"
    },
    {
      "path": "SLean/Cert/Multiplicity.lean",
      "bytes": 1450,
      "sha256": "cd35dc47aa864ec658888f9397f38c8b9fb2df5ac6903825b4a0381e9fa68c7b"
    },
    {
      "path": "SLean/Cert/OpticalDerivatives.lean",
      "bytes": 6917,
      "sha256": "238c238c961f0b31901115a8619d2c0201c62d8646fac75c0dea19563deee2bc"
    },
    {
      "path": "SLean/Cert/OpticalGlobal.lean",
      "bytes": 2705,
      "sha256": "2efed3384eb3435f48d09a57b99bf2dbeae75b77d850174210240d1ea7c617ca"
    },
    {
      "path": "SLean/Cert/OuterSimplicity.lean",
      "bytes": 2524,
      "sha256": "b631f7be87d19a7cac3c9616bd2bc129fa39255419ac4862b286413aa4cbc3df"
    },
    {
      "path": "SLean/Cert/Quartic.lean",
      "bytes": 4521,
      "sha256": "4e77d125e624fcb299d098af2819e3b8ba58a1af8217627a3e73458a65f0096f"
    },
    {
      "path": "SLean/Cert/ResidualBounds.lean",
      "bytes": 105497,
      "sha256": "a9cc22cf536ee37fc3317cc78718f4551f8a0cddc665081dcbf7a56346e60fc9"
    },
    {
      "path": "SLean/Cert/RootDisks.lean",
      "bytes": 6448,
      "sha256": "9206288f9a9ea1e95cb0dace022ff8ac608a74cda3467b08b01e63f3f84edb19"
    },
    {
      "path": "SLean/Cert/RootLocalization.lean",
      "bytes": 2096,
      "sha256": "13e605f4040f4dab8a71c45dd5f27b8bcaa7b89414fd0641ffab1b9dc28afd03"
    },
    {
      "path": "SLean/Cert/RootSeparation.lean",
      "bytes": 917,
      "sha256": "9be83639db7640ad6bd23eac9b5b2c92f3e24e8f7d5a3ecd45b5dbbf1b88f410"
    },
    {
      "path": "SLean/Cert/Stationary.lean",
      "bytes": 4279,
      "sha256": "4fb8c71dc70c058900ae1157a9683dcd9487a85aa00e3794ae5d7f3c0c802611"
    },
    {
      "path": "SLean/Core.lean",
      "bytes": 44,
      "sha256": "41eb6a9bb054c6eda0260815877778ef80279b2f56081f7dbc19d6a438a4d0f0"
    },
    {
      "path": "SLean/CoreStatement.lean",
      "bytes": 7976,
      "sha256": "8e29126cac5936c9dd22fed43b247d03f0d8e2896fa9135a21bc944316ad9b90"
    },
    {
      "path": "SLean/CoreVerification.lean",
      "bytes": 27822,
      "sha256": "1d5a0d44b9519dafb74e4e6156bebe151fd4dc8b9f66f33a42a17cad6988fbd0"
    },
    {
      "path": "SLean/Defs.lean",
      "bytes": 2444,
      "sha256": "58fcd110ef8ef70561c0448633dd501352a51335aab79eb40d73f296083190a6"
    },
    {
      "path": "SLean/Explicit/Audit.lean",
      "bytes": 572,
      "sha256": "3b0c4f58c84c9974d5a51ac2ef8db61da6f8c37552aa537fb159897d5aff56d2"
    },
    {
      "path": "SLean/Explicit/Bootstrap.lean",
      "bytes": 5182,
      "sha256": "b9c65698a8cc76f057b1d376a781a96bebde754b69794b7ee092f4824a6d77a0"
    },
    {
      "path": "SLean/Explicit/BoundaryDisk.lean",
      "bytes": 9700,
      "sha256": "575502cf78fc988f9f6493093af5b90f1779515992ac9b67afb541b25fa74c10"
    },
    {
      "path": "SLean/Explicit/CauchyTools.lean",
      "bytes": 2988,
      "sha256": "a6390a9dec7cf7c1df55ebb21155ae1a596c7da8f86f5806387745fdc9fe1882"
    },
    {
      "path": "SLean/Explicit/CompanionDisk.lean",
      "bytes": 5778,
      "sha256": "abe2eb82c41f67910129740c9dff0d0a9e6e4391b3e4116e7fa2d391e2ac3353"
    },
    {
      "path": "SLean/Explicit/Damping.lean",
      "bytes": 4110,
      "sha256": "4e54b9e4caf828e4abbe6c837146ce023750f3557d073167029c92de9462716f"
    },
    {
      "path": "SLean/Explicit/Determinant.lean",
      "bytes": 5224,
      "sha256": "bfba7691d87cac5c2dbcfb6456c70ab4c744c9b566543d91109b9ecd6bb518e8"
    },
    {
      "path": "SLean/Explicit/GeometricTail.lean",
      "bytes": 1614,
      "sha256": "4c310aab66e5cdee8749175ae3374aae181c367c1076d3208bab014d62df3362"
    },
    {
      "path": "SLean/Explicit/OpticalDisk.lean",
      "bytes": 9703,
      "sha256": "7295905fa22933600078862dfdde59cf475751884302d492c136b4f0cd0e8feb"
    },
    {
      "path": "SLean/Explicit/OpticalExpansion.lean",
      "bytes": 7286,
      "sha256": "c3400484d62a51ca3a4f77552c78d777b232b0499d289cb657f0ee61e05ce178"
    },
    {
      "path": "SLean/Explicit/QuantAsymptotics.lean",
      "bytes": 8314,
      "sha256": "b0fbc1bbf5b4c5a524fa1c63499f9c1f18fd0124dd5eaa2cdaa7a65726e86037"
    },
    {
      "path": "SLean/Explicit/Quantization.lean",
      "bytes": 6888,
      "sha256": "048b62f8cd41db88573f1f72ebd99b9cafc9ecdf75c23073a366c56d26634711"
    },
    {
      "path": "SLean/Explicit/README.md",
      "bytes": 1231,
      "sha256": "638264b70d4b7c94c74c6439d42d026494bc0273351af3f71190383f8df35433"
    },
    {
      "path": "SLean/Explicit/RefinedDamping.lean",
      "bytes": 2979,
      "sha256": "925f71b5130ce68cecc3772da922ce342254aa95d9d3c18200748fe2f04b0ad0"
    },
    {
      "path": "SLean/Explicit/RefinedOptical.lean",
      "bytes": 4121,
      "sha256": "8fe0e2e709381000707b8cc3fa0492f66de9b9716aa78c29a027b8ddc28296c7"
    },
    {
      "path": "SLean/Explicit/RefinedQuantization.lean",
      "bytes": 4411,
      "sha256": "bacb1c214791014dbea13038fa07dc7e83e0145bfd96652fc899cfa7eafb32b3"
    },
    {
      "path": "SLean/Explicit/RootBounds.lean",
      "bytes": 4917,
      "sha256": "43836c4abef8b6beebdd1e90a00cb8f346c840529eec9e3f8c140af23c189934"
    },
    {
      "path": "SLean/Explicit/RootBranches.lean",
      "bytes": 3372,
      "sha256": "c82abb33bc6268632d7a7b31479f68da1727fa6688eda1727ab85b0f9abe0b1c"
    },
    {
      "path": "SLean/Explicit/RootDistinct.lean",
      "bytes": 3684,
      "sha256": "cd69861ce6dea3e46ebefe8d3a0fb7bf7d94f9795d9ea1a020547c9c73d01e3b"
    },
    {
      "path": "SLean/Explicit/Sharp/AnalyticBounds.lean",
      "bytes": 3014,
      "sha256": "6717995522a13fcf55ee06dffcb4993dd2917698d6fc06468c8818d744837775"
    },
    {
      "path": "SLean/Explicit/Sharp/Audit.lean",
      "bytes": 568,
      "sha256": "1111758b8853b0c0219809caa48a195a81002fc8b130016bd8a4d2fbe93d9b25"
    },
    {
      "path": "SLean/Explicit/Sharp/BetaBox.lean",
      "bytes": 38273,
      "sha256": "d07e6125a0c97620af3b971603d021a02b50d393473009f0612316bebabddb19"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryDerivativeBox.lean",
      "bytes": 151497,
      "sha256": "c9cdd0ef350d5b64e9fb8de4e26b4f97ed77df5c41d284b2b89c8c03dd60033b"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryDerivatives.lean",
      "bytes": 2608,
      "sha256": "8329aa350d09e70d0c01dcfee839b0f3303d0e37a3b5738a40ea5b2f9d3bf642"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryLog.lean",
      "bytes": 5059,
      "sha256": "1d455ad8358755fb2185b691261d06fafc47e3d8d9034ffe61438181847becd3"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryNonzero.lean",
      "bytes": 4184,
      "sha256": "5933b3ff89b3bc04a7288f07d7b1755481cb6a285636dee6a8b6d967a647037e"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryParameter.lean",
      "bytes": 2066,
      "sha256": "4561bf331773d78fd24a60a99d08c603afd57ab6d93f1e81b06e942988177196"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryParameterCertificate.lean",
      "bytes": 1306,
      "sha256": "a33fbd87d3c19551c0d74c7df6ba66a044efb75611bd4350eda01848c5fd9050"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryParameterCertificateCompact.lean",
      "bytes": 1521499,
      "sha256": "0f08519b6bf49ee9ed3dfc9f53e3611ce73f27006b9a327768ea2e2e23daeeb0"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryPolynomialBox.lean",
      "bytes": 238091,
      "sha256": "dca3746c082d72e0d5b80ca050aa07d33a9bf0f2199cdc3e4e086f8fd9c4e1a4"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryPolynomials.lean",
      "bytes": 2717,
      "sha256": "2dbb663a32dc625e4f438220777c7bacda01065a9aaec98aeda827c548e5f603"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundarySecondBox.lean",
      "bytes": 87585,
      "sha256": "517f9a853236abca55b946d16fefd47d35c903bd27747a63d6d0ebeb40849d67"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryUniform.lean",
      "bytes": 3846,
      "sha256": "ea97f73d25162ccd736168b23fd5cc520ad27c4a9e0d9ea7b5c4105a6d3251c9"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryVariation.lean",
      "bytes": 8052,
      "sha256": "3e6e89e34997aefc1aaba4bb6c433efc44e81cd77153aba6ba808b379db3f918"
    },
    {
      "path": "SLean/Explicit/Sharp/BoundaryWork.lean",
      "bytes": 4293,
      "sha256": "5e1be53a7a1690f7572165a4c9cda6b4b7b2c3ed12fa8c3b9b78c3ca410b1863"
    },
    {
      "path": "SLean/Explicit/Sharp/CoefficientSigns.lean",
      "bytes": 6256,
      "sha256": "e41783090ed43db39bbe5ea52c469723abfe43c1dd48de6403c94021509133d2"
    },
    {
      "path": "SLean/Explicit/Sharp/Coefficients.lean",
      "bytes": 2729,
      "sha256": "28c4ee31b480f3443b056d4360bd9cb716ea89f0a7f66522edc6ce1046ed167d"
    },
    {
      "path": "SLean/Explicit/Sharp/CompanionBounds.lean",
      "bytes": 4077,
      "sha256": "a03ab7314f919a2058bea5a21e00f7acd453d3b956578057803873c24a053c3f"
    },
    {
      "path": "SLean/Explicit/Sharp/CompanionInvolution.lean",
      "bytes": 5281,
      "sha256": "24840e239e73509d82c4877dba517c53f9c219f6c4781175ad2bfd134dc3edbc"
    },
    {
      "path": "SLean/Explicit/Sharp/Damping1024.lean",
      "bytes": 4316,
      "sha256": "f5e6db79967ccd192c40ee737d8f892606cfc61fa16f9f8ad24f954f1087e0d8"
    },
    {
      "path": "SLean/Explicit/Sharp/Damping2048.lean",
      "bytes": 3772,
      "sha256": "d9a3fa793497abeb55c98d6e0e6f91db2454549489daba1ae1631c9ead2d3eb9"
    },
    {
      "path": "SLean/Explicit/Sharp/Damping512.lean",
      "bytes": 4613,
      "sha256": "93370ddf4f074708bd13ccf7ea695c6ed7df564eaf99956a598ca1fa061577bc"
    },
    {
      "path": "SLean/Explicit/Sharp/Determinant.lean",
      "bytes": 3431,
      "sha256": "daa4e3acc990bb986efbc851dc4b8081e5f98abee2cddc88287b4e81f6759ecb"
    },
    {
      "path": "SLean/Explicit/Sharp/Expansion/Audit.lean",
      "bytes": 1291,
      "sha256": "6ff9beb495782422e19dbd7ee166f19bc1a3cc7ff886c6977ab90238f176b77f"
    },
    {
      "path": "SLean/Explicit/Sharp/Expansion/Optical.lean",
      "bytes": 5189,
      "sha256": "530fde1b0fe7f0b340a22edbb13bdc687890d4294fec20609e34d03971838222"
    },
    {
      "path": "SLean/Explicit/Sharp/Expansion/Physical.lean",
      "bytes": 4701,
      "sha256": "c9763916118a25792530e35e9f7d6cb1e70acb43d6bc37a115e5327bd1dc7bc8"
    },
    {
      "path": "SLean/Explicit/Sharp/Expansion/Quantitative.lean",
      "bytes": 7619,
      "sha256": "77bd74757da386c004bf4c0b613f0efd30ba51badd5d6142e39a968eb1680690"
    },
    {
      "path": "SLean/Explicit/Sharp/Expansion/Statement.lean",
      "bytes": 1572,
      "sha256": "fea0879e82f250d39f0a004dbf5dd649e7445628d9d113a32e34a77ee2cf5906"
    },
    {
      "path": "SLean/Explicit/Sharp/FrozenThirdBox.lean",
      "bytes": 8619,
      "sha256": "3fdc10852271d2deee00377ee67edbdfc02db1ddf66087aa9599ae1123641ca4"
    },
    {
      "path": "SLean/Explicit/Sharp/Horner1024.lean",
      "bytes": 70274,
      "sha256": "b2866deaa64eb3e8fb41339cd8843eea656bf459691c75de153982abf31fff8e"
    },
    {
      "path": "SLean/Explicit/Sharp/Horner512.lean",
      "bytes": 70373,
      "sha256": "b6d998dc2500aefb853033e029d820acf567963a08d3486077fad0b06356f58d"
    },
    {
      "path": "SLean/Explicit/Sharp/ImaginaryRemainder.lean",
      "bytes": 4033,
      "sha256": "f8a2e8e3bad54de8612690378c0837909826976b1ae00feacbb18f03fc6606ab"
    },
    {
      "path": "SLean/Explicit/Sharp/OpticalBox.lean",
      "bytes": 50027,
      "sha256": "3950bd13ac850b69822c68b7858c7aa5478d35da2c9b19d45f36f17b9b700efe"
    },
    {
      "path": "SLean/Explicit/Sharp/OpticalCubicBounds.lean",
      "bytes": 4343,
      "sha256": "ced374b527f383c645cade5fb514e6e46088d49cb7c6b47bbe1126c5de62efdb"
    },
    {
      "path": "SLean/Explicit/Sharp/OpticalDenomVariation.lean",
      "bytes": 5665,
      "sha256": "4a33c3c6aec2faa63bf4db9dc4e42491197c673e07f69238d717d0dfef9a362c"
    },
    {
      "path": "SLean/Explicit/Sharp/OpticalDomain.lean",
      "bytes": 4352,
      "sha256": "72d5a032b5ef670d6c90e53e38aac220768ec40f87a85bc23948c0eca64fa0e6"
    },
    {
      "path": "SLean/Explicit/Sharp/OpticalRemainderTight.lean",
      "bytes": 2383,
      "sha256": "a9db6649c6a027b5df4c5498be98e5ca272a7b656aee13aa12a3d32aa3dbaca6"
    },
    {
      "path": "SLean/Explicit/Sharp/OpticalResidual.lean",
      "bytes": 6578,
      "sha256": "435becb5ad8ce97dce8aa76aeabf911e92917ac21018bcb75aaa2005bff7ea47"
    },
    {
      "path": "SLean/Explicit/Sharp/OpticalSlopeBox.lean",
      "bytes": 4664,
      "sha256": "859989d0769a6ee9c38655d358bad81b56264f6cc6c02277effa63cd9f8a6665"
    },
    {
      "path": "SLean/Explicit/Sharp/OpticalThird.lean",
      "bytes": 5921,
      "sha256": "058233d8841fc42c6ed7daf0dc1959481e7c1b3453acc6bfe4972b2b2e716e75"
    },
    {
      "path": "SLean/Explicit/Sharp/ProductBounds.lean",
      "bytes": 3597,
      "sha256": "b354a1814301f3d52833c85b726dc0600e90728163899fa66edc3e73bd7bc36b"
    },
    {
      "path": "SLean/Explicit/Sharp/ProductBox.lean",
      "bytes": 166717,
      "sha256": "519659616a7701789fe0bed9d071039f07700cfee1c4580dd19fd3521ccaf2cf"
    },
    {
      "path": "SLean/Explicit/Sharp/ProductDefinitions.lean",
      "bytes": 3506,
      "sha256": "d74ad38aa67a053ebf13c91810a801ab5cccfaedb57bbc482647570ef1ed1267"
    },
    {
      "path": "SLean/Explicit/Sharp/QuantBootstrap.lean",
      "bytes": 5699,
      "sha256": "94d9ea825206c66532a649ad53aa50a69f656a843e6063cc9c1c1dfea6e49809"
    },
    {
      "path": "SLean/Explicit/Sharp/QuantBounds.lean",
      "bytes": 4782,
      "sha256": "458c220617d552f062f1f737467db3083c23e1bc0766f24f3535cc4fb860b3d4"
    },
    {
      "path": "SLean/Explicit/Sharp/QuantRealTight.lean",
      "bytes": 3779,
      "sha256": "7be4751936324f6bbf918ef8ab11c243a424f6058bc4b46b1dd183bad1f6c1f8"
    },
    {
      "path": "SLean/Explicit/Sharp/QuantTools.lean",
      "bytes": 3354,
      "sha256": "c47ee277f52b6548936c3ebe1733ee7c68563b2516cd1b7b7c9c409ba82acbbe"
    },
    {
      "path": "SLean/Explicit/Sharp/Quantization.lean",
      "bytes": 5298,
      "sha256": "cd14c6055766e90b9888dcc162ca488896f9613eb6b1b3dd53fa4adffa197fd5"
    },
    {
      "path": "SLean/Explicit/Sharp/RealStructure.lean",
      "bytes": 2341,
      "sha256": "18ed99c3f64af658251707c0be50c8547957b91ca8e80235f19ae1845728f0a4"
    },
    {
      "path": "SLean/Explicit/Sharp/ReflectionJets.lean",
      "bytes": 5266,
      "sha256": "0e27a1c54e3ec2bc57cac927dc6462222994317abd8a398a6cb12fd8333b3d18"
    },
    {
      "path": "SLean/Explicit/Sharp/ReflectionLog.lean",
      "bytes": 7099,
      "sha256": "01c9649eb7f172ff544d50012cf32105b8688de1d6aab94385ea238f12e83368"
    },
    {
      "path": "SLean/Explicit/Sharp/ReflectionRemainder.lean",
      "bytes": 9646,
      "sha256": "a92a6f2b7d661394a00e9b7b97ee3a53a3ca82150de87d507ef98522a419d2bf"
    },
    {
      "path": "SLean/Explicit/Sharp/RootBox.lean",
      "bytes": 120188,
      "sha256": "d806e068145ecab5be64d57fb83b3317b50f0636301ab1e8aad824a4393a84ee"
    },
    {
      "path": "SLean/Explicit/Sharp/RootDistinct.lean",
      "bytes": 2965,
      "sha256": "2f18a39300d230dc982ea6118ee5d619e808808c55f7f53e0f0afa261df49b41"
    },
    {
      "path": "SLean/Explicit/Sharp/RootSlopeBox.lean",
      "bytes": 225562,
      "sha256": "d3e3bff12ccea72cf4aa94e66769602f8a88e5b2fafa2c25d60657d797ddad1e"
    },
    {
      "path": "SLean/Explicit/Sharp/RootSymmetry.lean",
      "bytes": 3438,
      "sha256": "3dd50dcdbe2e8761d279dff72acfe0fab0f38d58c327fc84128753abc12f7d13"
    },
    {
      "path": "SLean/Explicit/Sharp/RootVariation.lean",
      "bytes": 3730,
      "sha256": "a0e0e49a16598ac72e8826b857fb560a3d86f650eeec7a48986fe18da9ec5303"
    },
    {
      "path": "SLean/Explicit/Sharp/ScaledAlgebra.lean",
      "bytes": 3306,
      "sha256": "28efcf7ade1bc1898509ccc668b44b26506c532387f5f367b5933ef10e28cd5a"
    },
    {
      "path": "SLean/Explicit/Sharp/ScaledBootstrap.lean",
      "bytes": 4789,
      "sha256": "ea1a8fda2737f2213d8151c4efab8fe182e48645a44a5480d886fbadedc7b2ff"
    },
    {
      "path": "SLean/Explicit/Sharp/ScaledBounds.lean",
      "bytes": 4461,
      "sha256": "8cba0ef397b81569d70e948c48955a109fa78849dab6b16f0f87385319c21380"
    },
    {
      "path": "SLean/Explicit/Sharp/ScaledBox2048.lean",
      "bytes": 14537,
      "sha256": "37e031fdb2d35ba312579b59c18abb360e033cfd8a12550d94800a4ea9fe1e26"
    },
    {
      "path": "SLean/Explicit/Sharp/ScaledBox512.lean",
      "bytes": 9571,
      "sha256": "eb671201e688fc50d7eb72b8ec8da296d0bab26847aa477f12d6530ed439d0f5"
    },
    {
      "path": "SLean/Explicit/Sharp/ScaledHorner.lean",
      "bytes": 1135,
      "sha256": "0e3e78b537d436769dadf83aea9372bdbd2d7a948bc973977162230c691d0b9e"
    },
    {
      "path": "SLean/Explicit/Sharp/ScaledPositive.lean",
      "bytes": 3254,
      "sha256": "a60c5e54c5bf6839003a6ab2fd2443f72d0f41cdb58467e99d935f5a12cfbae8"
    },
    {
      "path": "SLean/Explicit/Sharp/SecantAlgebra.lean",
      "bytes": 783,
      "sha256": "696701a6452039b5369784cc4287d574f599cca21013e448610f7f05389b0b52"
    },
    {
      "path": "SLean/Explicit/Sharp/Sequence.lean",
      "bytes": 2981,
      "sha256": "f0fa6ce93fde97c1b617cdd43dda5b595b38539c2ec2c30a716afe01c3e4b6f5"
    },
    {
      "path": "SLean/Explicit/Sharp/Statement.lean",
      "bytes": 777,
      "sha256": "5757965418f4a698599e9cf1e04ecdd1421359385a7f3b5b638e1fd025ce748e"
    },
    {
      "path": "SLean/Explicit/Sharp/Statement1024.lean",
      "bytes": 2127,
      "sha256": "0cd12ed59cee431093ed83b1624d7d024cc0464567d23459fa41699c878c88eb"
    },
    {
      "path": "SLean/Explicit/Sharp/Statement2048.lean",
      "bytes": 2127,
      "sha256": "ccf279ad4b4f42913ea57009b0b9cb2219c7f51de048ad4cadd6a06c29fb3378"
    },
    {
      "path": "SLean/Explicit/Sharp/Statement512.lean",
      "bytes": 2122,
      "sha256": "9dc8898cd2625e84db27ad82d713e57a830343acecc949be8e769ed7e4907148"
    },
    {
      "path": "SLean/Explicit/Sharp/TaylorJets.lean",
      "bytes": 3872,
      "sha256": "25f0c1e1682fea976385a9028c7d482cfe6a7e8eaf17299409ccb4fafd268ff5"
    },
    {
      "path": "SLean/Explicit/Sharp/Trig.lean",
      "bytes": 4669,
      "sha256": "0cf6a72b44fa5b281e64e5e641b15e9b7b3764af056b7f2d875e539e12084619"
    },
    {
      "path": "SLean/Explicit/Sharp/TrigLinear.lean",
      "bytes": 1833,
      "sha256": "63c52cae27525e321978417dfe3a20267d4bcb721121b7cd5944d1d4085b4c71"
    },
    {
      "path": "SLean/Explicit/Sharp/UniformData.lean",
      "bytes": 3718,
      "sha256": "3c04e68079be8f9a91acfb0d7ab0abc8794b6beda96624bd2e476391b99e7155"
    },
    {
      "path": "SLean/Explicit/Sharp/WideBranches.lean",
      "bytes": 5279,
      "sha256": "b52d568fdbfea2ce4d640528bc12de2cffe6a4ab70b5c767b0e900526a0024d5"
    },
    {
      "path": "SLean/Explicit/SharpCoefficients.lean",
      "bytes": 2244,
      "sha256": "8136c799934483159ba877ddc41acf3765b74c96992c01ee09f7ea0724e70f7c"
    },
    {
      "path": "SLean/Explicit/Statement.lean",
      "bytes": 7079,
      "sha256": "048b2d2bf233364ae26d3af33c1a6f877aa47263822cff49ef5dc5f11058298d"
    },
    {
      "path": "SLean/Explicit/Target1024.lean",
      "bytes": 3072,
      "sha256": "085a5c95c0a4f00f8b8759d4e6bd2a76576c1d79cf857c267f32ebc3178e35ed"
    },
    {
      "path": "SLean/Explicit/TargetAudit.lean",
      "bytes": 1266,
      "sha256": "71ef68bbf4267f0d940abe0bbd3cbf8527036178c70c4e99eb68e1695a7b9894"
    },
    {
      "path": "SLean/Explicit/TaylorBounds.lean",
      "bytes": 3990,
      "sha256": "59ea3febd37628c9c652e532d483674124c985c5f77396d4428d4fbcb7da6094"
    },
    {
      "path": "SLean/Explicit/UniformData.lean",
      "bytes": 4439,
      "sha256": "46bb3f0b938a31058f494c27f82f4434f457863854d7f4c5615828a3896bc950"
    },
    {
      "path": "SLean/Explicit/VietaBranches.lean",
      "bytes": 7634,
      "sha256": "a6482d70a8e77084f21e11fd54fa2a12ffb02ef9fd81bb7d64f9460a70fc6644"
    },
    {
      "path": "SLean/Explicit/WideOptical.lean",
      "bytes": 6404,
      "sha256": "5b96abab0d1b0ac51f9faea1bfad7548c70f959a479151dfa423d065dd579f71"
    },
    {
      "path": "SLean/Explicit/WideParameter.lean",
      "bytes": 3183,
      "sha256": "9926d0c3383b6226686f5b50057770e50a5d336bb3b1991853a355e425972e95"
    },
    {
      "path": "SLean/Hermite/Element.lean",
      "bytes": 3033,
      "sha256": "f981b20d3f06a22b000198a2a881c325042f4e8f288d3727f84453d35933fa6f"
    },
    {
      "path": "SLean/Hermite/Scaling.lean",
      "bytes": 4807,
      "sha256": "b9f9c257d5346d819acf7c1a67a99fddcf03f31cd251cb33445e2459388b85a8"
    },
    {
      "path": "SLean/M0Bench.lean",
      "bytes": 47584,
      "sha256": "cc7bbb85468c54aacd5746735c827f45236bd23103ddb2c15f7b261fadb601f2"
    },
    {
      "path": "SLean/M0Survey.lean",
      "bytes": 3336,
      "sha256": "b706fe2ee51560e4ab3d963af2f090377498ba6a9adf7943d49d4add6466d057"
    },
    {
      "path": "SLean/M1.lean",
      "bytes": 2274,
      "sha256": "2ead5dcfaabaa37f7e718edf27cd9968d6a80bec99c1c8f86576e34aaec2b927"
    },
    {
      "path": "SLean/M1Complete.lean",
      "bytes": 3019,
      "sha256": "5f90d24a5efbe94d75ba50581197425172957d8015042b89f041a6647cfa206d"
    },
    {
      "path": "SLean/M2.lean",
      "bytes": 6043,
      "sha256": "f9eafe28fa7ee1dd651a4c1d05ae850da8084175f9a38b99067a13723b2aec45"
    },
    {
      "path": "SLean/M3.lean",
      "bytes": 10232,
      "sha256": "d2a49b45fe2b8b82a491502eef4611b5265b4137e3afc2b120e44d6180a02760"
    },
    {
      "path": "SLean/M4.lean",
      "bytes": 10103,
      "sha256": "80d6771d99701135b411fef2d1718b8334c6801f40aa6ae74c3c747324dbdfa7"
    },
    {
      "path": "SLean/Main/FunctionConsequences.lean",
      "bytes": 3655,
      "sha256": "82f543c0b18c8b7a18a1ef9b41c6165ab2da390e6b9527ad8a158458ba574211"
    },
    {
      "path": "SLean/Main/FunctionEvolution.lean",
      "bytes": 2450,
      "sha256": "027f6633d34ac93568e12172d3ae64f5d36c480fde2e732e3a97cde7196b13e6"
    },
    {
      "path": "SLean/Main/FunctionKatoEstimate.lean",
      "bytes": 1029,
      "sha256": "15182ccffd18edee4088809f1d17d477fbbbcbb348f950af0cf4ff856cbd0616"
    },
    {
      "path": "SLean/Main/KatoEstimate.lean",
      "bytes": 2754,
      "sha256": "68323480162ae959cb144726fadc23d100a2d4b6b833b3be10cca8316f301fc5"
    },
    {
      "path": "SLean/Main/MatrixTop.lean",
      "bytes": 3637,
      "sha256": "40771c6140dae640778a1d80ab5b74486a75deb04a5d807c6502044f6471b169"
    },
    {
      "path": "SLean/Main/MeshLimits.lean",
      "bytes": 1647,
      "sha256": "e276fecca627638155c3bb5037618cc83910680bff5cb74aaef782a8df27c769"
    },
    {
      "path": "SLean/Main/NoCrandallPazy.lean",
      "bytes": 2705,
      "sha256": "c9cacfb22e2683069341d7364b728e1c803a2174b6a11440557eb24d4ffc1211"
    },
    {
      "path": "SLean/Main/NoKato.lean",
      "bytes": 1377,
      "sha256": "f247c2d998c4e18058a8ff1b630cef95201313c5f220f5608830e35a1a345d1e"
    },
    {
      "path": "SLean/Main/NoResolvent.lean",
      "bytes": 2433,
      "sha256": "d07107294c21162f431e5ca4900c36eaba6e205b8ab54f9eb42ce536241ab94f"
    },
    {
      "path": "SLean/Main/PhysicalTop.lean",
      "bytes": 3168,
      "sha256": "97f7d72e14fe194a41f157bb05d386123adf01cecd1e6778b396d8e2dc20de4f"
    },
    {
      "path": "SLean/Main/RealSemigroup.lean",
      "bytes": 3441,
      "sha256": "ca758e20686063c168c70b62ad7152a28baf257f2ab4919028043346b66f5306"
    },
    {
      "path": "SLean/Main/Semigroup.lean",
      "bytes": 3167,
      "sha256": "167640d43b3bd2c07e1685ef02fc6237161632a55e1f1f08bbd9e6981b79828a"
    },
    {
      "path": "SLean/Main/SemigroupDifferentiation.lean",
      "bytes": 2082,
      "sha256": "c654930e1ed0fd45421887698c7fc0c4dddae7171d2af309f2f2af1e9a54275e"
    },
    {
      "path": "SLean/Pilots.lean",
      "bytes": 1559,
      "sha256": "ee9f55a9d7eb3858c7695b803cf7fa3cd2b36d63cb558946bab4f710e31b72fa"
    },
    {
      "path": "SLean/Pilots/C3.lean",
      "bytes": 9627,
      "sha256": "fab5a4fafcaaa81fb01ae8a333ab709580942cec4cfc4a02fd46e3842945889f"
    },
    {
      "path": "SLean/Pilots/DoubleRoot.lean",
      "bytes": 7036,
      "sha256": "1d3bea28974766fec07d75fc8cb898c233584e25b7d1621d5bef33e2689ba315"
    },
    {
      "path": "SLean/Pilots/DoubleRootBounds.lean",
      "bytes": 9109,
      "sha256": "bae47b33a5055aa244f9f7696873319bc524da6f359d7269c5bc8e6e92b79d2f"
    },
    {
      "path": "SLean/Statement.lean",
      "bytes": 8465,
      "sha256": "ba77834086d5c4b06746be01372570181a5b6f2598064f89266044c17fdc33fc"
    },
    {
      "path": "SLean/Verification.lean",
      "bytes": 27818,
      "sha256": "661f7f529257e812bb08ebefcac6389ca38d7a86c2cfe1649f958466538f89e8"
    },
    {
      "path": "lake-manifest.json",
      "bytes": 3165,
      "sha256": "e887ff709195368e12bcddcc242b0d0cd448e07ceadd613f0834a620fd7841c8"
    },
    {
      "path": "lakefile.toml",
      "bytes": 249,
      "sha256": "de81064ceb6627c4cefb3fa9f7c0d40b7a802901b0689c972659c1e495df835d"
    },
    {
      "path": "lean-toolchain",
      "bytes": 25,
      "sha256": "ca5f1f601d34c49079e38d7e7041eb0f2a9c227fbc1df0f404820069a052330c"
    },
    {
      "path": "logs/closing_20261101/audit.json",
      "bytes": 692,
      "sha256": "14d64cdb7faf53d6735f44def2b31976125c69ebfdf1c1c0f56b629914bae1d8"
    },
    {
      "path": "logs/closing_20261101/core-build.log",
      "bytes": 86550,
      "sha256": "31716d84d6a9c2858a03230e053915bb480a7c809e5cb863fe1fb7f8870e75cb"
    },
    {
      "path": "logs/closing_20261101/core-cache.log",
      "bytes": 60202,
      "sha256": "06a8452f51e155a712f5b583c6481648ac0f4d2f3d376d4de548672455714b1d"
    },
    {
      "path": "logs/closing_20261101/core-source-manifest.json",
      "bytes": 12716,
      "sha256": "1d218b4a41890c24c73d8e27f6515ad4494fa0ec4918cb4d14309cdcc3db9e8b"
    },
    {
      "path": "logs/closing_20261101/correspondence-module-build.log",
      "bytes": 480,
      "sha256": "0ae13707048add78388330c6fb8cc027e6cbbaa813ff6afc2e41ce5be08bd4e2"
    },
    {
      "path": "logs/closing_20261101/final-audit.json",
      "bytes": 2434,
      "sha256": "8abab736d9b599e1fb0aad9f6dd8f7ae7bbff13cb148a1dc4b3080b4fad34ee0"
    },
    {
      "path": "logs/closing_20261101/final-build.log",
      "bytes": 128785,
      "sha256": "a2323a9dba7d8e3961605a742a4068de556d5dd11db5b30aec71333a0ec67d77"
    },
    {
      "path": "logs/closing_20261101/final-source-manifest.json",
      "bytes": 30550,
      "sha256": "81bbbd854215a3dbee76ba8fb9a1ce1aac33d5d6719ff12f88f27e91c555344c"
    },
    {
      "path": "logs/closing_20261101/optional-build.log",
      "bytes": 136171,
      "sha256": "13646f93db14f7d1dd403d661e5e9a806b09b9af2e12b837cacae8e17f5701a2"
    },
    {
      "path": "logs/closing_20261101/s1-correspondence-check.log",
      "bytes": 40695,
      "sha256": "3803db2937af03169b7ada1e1b7c4760cc675ac06438d20e1a54de476cd6199d"
    },
    {
      "path": "logs/closing_20261101/s1-declaration-map.json",
      "bytes": 29577,
      "sha256": "8c22247889f2859e24f019b444fe14ddc5e999e680da9eaef86450b3a0b630cc"
    },
    {
      "path": "logs/closing_20261101/s1-leanroute-reference.json",
      "bytes": 333,
      "sha256": "c11eab37a08d24784f157165490a1aed3426731870e0110b884ac9fca5e88a61"
    },
    {
      "path": "logs/closing_20261101/s1-reference-comment-update.json",
      "bytes": 636,
      "sha256": "0183d095ccc0c93b8973fb4bbd92974052cabb13dc6072359865c0e4a0235b17"
    },
    {
      "path": "logs/closing_20261101/sharp-build.log",
      "bytes": 133836,
      "sha256": "f8c8bde8e8be4ecc155fd870c8a925ebc3e23fccd0422f40feb3f5c0565fe164"
    },
    {
      "path": "logs/closing_20261101/sharp-cache.log",
      "bytes": 60353,
      "sha256": "903531ef71a4800aca5806f2d0e7c4eab15f66e097bd294d8c17279fe8ab74f1"
    },
    {
      "path": "logs/closing_20261101/sharp-source-manifest.json",
      "bytes": 25681,
      "sha256": "d41ae8cc2c0a84f9516e73a01727511908e792f2221b07aa7c534a80590310ff"
    },
    {
      "path": "logs/closing_20261101/timings.json",
      "bytes": 1904,
      "sha256": "3f4525f764eda2db426bccc644e437d83966c88aff8f50d777963226fa78684b"
    },
    {
      "path": "logs/expansion_integration_20261104/all_project_sources-modules.txt",
      "bytes": 6012,
      "sha256": "21031c260768813c04f19bc79334880af496324ce309edbdba94aa8455ae5764"
    },
    {
      "path": "logs/expansion_integration_20261104/axioms-timing.json",
      "bytes": 267,
      "sha256": "ba319f4779cda5a54d2306545c7e25c5ae46043a558ed69f943fbfbb31e745a0"
    },
    {
      "path": "logs/expansion_integration_20261104/axioms.log",
      "bytes": 579,
      "sha256": "98d16d6587b47338da9871e61d0968e20e050ed32a29198d608448453da8d402"
    },
    {
      "path": "logs/expansion_integration_20261104/build-timing.json",
      "bytes": 241,
      "sha256": "8d7ea20cb127d31cfcf624f3c93c1a9678e37fef7bb6d44503dc0e0d0e4f3f4c"
    },
    {
      "path": "logs/expansion_integration_20261104/build.log",
      "bytes": 134141,
      "sha256": "13381921d179ebdb2d9b3288fb2a284b0d1389dbc40cb27d841efb886861c934"
    },
    {
      "path": "logs/expansion_integration_20261104/cert_optical_derivatives_closure-modules.txt",
      "bytes": 190,
      "sha256": "59af52c1b5f958ad593d6bb67097d44a396e2388cf44fae66bcfe6fff71fbef5"
    },
    {
      "path": "logs/expansion_integration_20261104/changed-files.json",
      "bytes": 1874,
      "sha256": "797204355b71e7fa47898d3abf6484e3165a4c4251564ae18a83eb9d45b3a46d"
    },
    {
      "path": "logs/expansion_integration_20261104/default_SLean_closure-modules.txt",
      "bytes": 5370,
      "sha256": "173b7fe72c929acc051b1eb1312b4386f8fb192ba469c7fa2fcd93220c0811bb"
    },
    {
      "path": "logs/expansion_integration_20261104/expansion_files-modules.txt",
      "bytes": 206,
      "sha256": "b0575c34548940b9e446c8617fc734319eca46946c406cc5fcd07bc61737f8b0"
    },
    {
      "path": "logs/expansion_integration_20261104/explicit_in_default-modules.txt",
      "bytes": 3145,
      "sha256": "a2377b1c845a2e41d815e8d979400a29da6bdad6d2b784810a9de7df66385e02"
    },
    {
      "path": "logs/expansion_integration_20261104/legacy_non_Main_except_entry-modules.txt",
      "bytes": 4998,
      "sha256": "6b8a964836585ef9088bece29e84198f373286d5f4f30a00fe8fe5827513ef16"
    },
    {
      "path": "logs/expansion_integration_20261104/outside_default-modules.txt",
      "bytes": 642,
      "sha256": "c3ca3427d24f48c386fa1b1bd29e461bf920e996ee14b7e7aa8138595ddd11d2"
    },
    {
      "path": "logs/expansion_integration_20261104/source-size.json",
      "bytes": 187434,
      "sha256": "6fcb8538e7b70a10e74e3b3850b60daf23b24153115a78bd12011b6d9819096c"
    },
    {
      "path": "logs/expansion_integration_20261104/validation-audit.json",
      "bytes": 8263,
      "sha256": "5a2a22f2afb0f1002e9efae45bec379756d6ad693921e029e01443d2416e7768"
    },
    {
      "path": "referee/CheckExpansion.lean",
      "bytes": 319,
      "sha256": "f84e078adcd8853d6d0ba12d9556fd8bcd8c73e56f809ec4932520053d8011cb"
    },
    {
      "path": "referee/README.md",
      "bytes": 12606,
      "sha256": "c2e637a23398b00a3b83a58a74d272f09c1d061f8de5420ce39c9fd3b63a8222"
    },
    {
      "path": "referee/axioms.txt",
      "bytes": 1823,
      "sha256": "b28b63d469431f096c6db80d3a30882f00ef8860a2a6814b57dcba22da57133a"
    },
    {
      "path": "referee/correspondence.md",
      "bytes": 18839,
      "sha256": "d8b5e4768c435fb116e99a34f288865ce8528c44bf08e639430f03b13ede5c36"
    },
    {
      "path": "referee/count_sources.py",
      "bytes": 4223,
      "sha256": "6b8359fe97d5b8f3059ca75227d8a9e6370aa4707f4818cdfa61e309d021b2cb"
    },
    {
      "path": "referee/size.md",
      "bytes": 2682,
      "sha256": "20ad577b302a5166f6ab967ada77a04d80988e4a7569a0348509efd38553b646"
    },
    {
      "path": "referee/validation.md",
      "bytes": 8345,
      "sha256": "fbb01dfc77553801f78ad77d705982f208473fdeb82386793b5e47b4dc5adcfa"
    }
  ]
}


==> anc/lean/logs/expansion_integration_20261104/source-size.json <==
{
  "method": {
    "modules": "Distinct local .lean modules in the transitive import closure, including the entry module; Mathlib and other dependencies excluded.",
    "theorems_lemmas": "Source declaration occurrences matched by the established regex; includes private/protected/public/noncomputable declarations, excludes defs, abbrevs, examples and #print/#check commands.",
    "declaration_regex": "(?m)^\\s*(?:(?:private|protected|public|noncomputable)\\s+)*(?:theorem|lemma)\\s",
    "lines": "Physical source lines via splitlines(), including blank lines and comments; UTF-8 BOM excluded; CRLF and LF both count as one line break.",
    "legacy_filter": "Remove every SLean.Main* module, SLean and SLean.Verification from the default closure. This source filter is not a minimal mathematical dependency extraction.",
    "expansion": "Only the five files physically under SLean/Explicit/Sharp/Expansion; their imported dependencies are not counted again."
  },
  "groups": {
    "default_SLean_closure": {
      "modules": 174,
      "theorems_lemmas": 983,
      "lines": 35912,
      "inventory": [
        {
          "module": "SLean",
          "path": "SLean.lean",
          "theorems_lemmas": 0,
          "lines": 6,
          "sha256": "13849afb4706b7c6ba487fc7790ce155d0dda307b9b54fe4f89fd6e2c9021ea2"
        },
        {
          "module": "SLean.Algebra.Decomposition",
          "path": "SLean/Algebra/Decomposition.lean",
          "theorems_lemmas": 3,
          "lines": 63,
          "sha256": "eadb857cb1bacfdc5cf6b0f5f8c878590bbe16bc9d45fbb8ea81b0895f32ad1e"
        },
        {
          "module": "SLean.Algebra.Determinant",
          "path": "SLean/Algebra/Determinant.lean",
          "theorems_lemmas": 4,
          "lines": 95,
          "sha256": "3440fdab705c550b654dfb5dff62a1d77ae4731722c34d6989d9d5a1b383e500"
        },
        {
          "module": "SLean.Algebra.Rows",
          "path": "SLean/Algebra/Rows.lean",
          "theorems_lemmas": 3,
          "lines": 41,
          "sha256": "a66ff381b728acb3a64f56036570afb26e1fc4e4173ab6408b26b72cf294ffc2"
        },
        {
          "module": "SLean.Algebra.Symbol",
          "path": "SLean/Algebra/Symbol.lean",
          "theorems_lemmas": 16,
          "lines": 150,
          "sha256": "84062232f909620bf8a39b35c49940dee1563719384c4e8c3970bed648201a99"
        },
        {
          "module": "SLean.Analytic.Boundary",
          "path": "SLean/Analytic/Boundary.lean",
          "theorems_lemmas": 19,
          "lines": 112,
          "sha256": "8207ed628bc4d1c367e46353416058e42e31ff50974cafe45e0413a228c0437e"
        },
        {
          "module": "SLean.Analytic.BoundaryDeterminant",
          "path": "SLean/Analytic/BoundaryDeterminant.lean",
          "theorems_lemmas": 5,
          "lines": 82,
          "sha256": "334aa1db356bb616103186c1a1d4a33afc52cb007a770f501ee8f6ac4ea0ba46"
        },
        {
          "module": "SLean.Analytic.Companion",
          "path": "SLean/Analytic/Companion.lean",
          "theorems_lemmas": 12,
          "lines": 64,
          "sha256": "f744e6959886b8d7710272e10486c74bb5f48d4d10d7c09a7a5ee163cc1a5503"
        },
        {
          "module": "SLean.Analytic.DeterminantInterface",
          "path": "SLean/Analytic/DeterminantInterface.lean",
          "theorems_lemmas": 4,
          "lines": 69,
          "sha256": "57a659422fe1158ed1c655eb87ea889b2cdfdf76ed710e7afdae21ca7333665b"
        },
        {
          "module": "SLean.Analytic.Estimates",
          "path": "SLean/Analytic/Estimates.lean",
          "theorems_lemmas": 4,
          "lines": 52,
          "sha256": "7e6d78faa36fa9ad52349a565d5ba94b4e14a475340261e46fdf5dce558a9fdf"
        },
        {
          "module": "SLean.Analytic.Implicit",
          "path": "SLean/Analytic/Implicit.lean",
          "theorems_lemmas": 1,
          "lines": 92,
          "sha256": "bb543dd2b8c277af72f0f4688b9cb5a828d8fa4968007d9bb0c6d66ceb8205b5"
        },
        {
          "module": "SLean.Analytic.LogContraction",
          "path": "SLean/Analytic/LogContraction.lean",
          "theorems_lemmas": 6,
          "lines": 126,
          "sha256": "a9c84f4d95670887dbe58b0a7d6ff9a3bbe02926f662d03774955c03e452ca1d"
        },
        {
          "module": "SLean.Analytic.Optical",
          "path": "SLean/Analytic/Optical.lean",
          "theorems_lemmas": 25,
          "lines": 160,
          "sha256": "9815c476218989e043677fd734e15acc8bee9716144dee168d26395b937d7f63"
        },
        {
          "module": "SLean.Analytic.OpticalAsymptotics",
          "path": "SLean/Analytic/OpticalAsymptotics.lean",
          "theorems_lemmas": 12,
          "lines": 115,
          "sha256": "ff02304dc5b0ca24ebea7725c69d1ef90bf0e358be5e970a7125a22df845d81e"
        },
        {
          "module": "SLean.Analytic.Parametrization",
          "path": "SLean/Analytic/Parametrization.lean",
          "theorems_lemmas": 7,
          "lines": 110,
          "sha256": "cf05a7eeaaa4c5f86908d452ed27de9e3541390660fe62d2611a435568818ff1"
        },
        {
          "module": "SLean.Analytic.QuantAsymptotics",
          "path": "SLean/Analytic/QuantAsymptotics.lean",
          "theorems_lemmas": 10,
          "lines": 104,
          "sha256": "18cb952d67d4d6b0bcecaf6c0d8de4c40e62a8d950236530c8cdd9b2129014f4"
        },
        {
          "module": "SLean.Analytic.QuantBounds",
          "path": "SLean/Analytic/QuantBounds.lean",
          "theorems_lemmas": 6,
          "lines": 116,
          "sha256": "d9f6924898a0234f2c15e43c86606c666b585af133b31c21028b2130512cee8f"
        },
        {
          "module": "SLean.Analytic.QuantScale",
          "path": "SLean/Analytic/QuantScale.lean",
          "theorems_lemmas": 11,
          "lines": 92,
          "sha256": "67c535717bca83c833b2070c34b28f765ab8568a404ec35c73bf62dafce6209e"
        },
        {
          "module": "SLean.Analytic.Quantization",
          "path": "SLean/Analytic/Quantization.lean",
          "theorems_lemmas": 5,
          "lines": 84,
          "sha256": "b824cd7c151b41ba3bb358c0657df6a3ff4641b0d1dcf68835e107d522960686"
        },
        {
          "module": "SLean.Analytic.QuarticFactor",
          "path": "SLean/Analytic/QuarticFactor.lean",
          "theorems_lemmas": 2,
          "lines": 74,
          "sha256": "01497b4cb8a1227cd476442f34eae7eb1e441c946f2db0caad22d45d8a8f7d65"
        },
        {
          "module": "SLean.Analytic.Reflection",
          "path": "SLean/Analytic/Reflection.lean",
          "theorems_lemmas": 13,
          "lines": 83,
          "sha256": "ada68c8c5585478c8379df6fc2002b7604b264368306c3fb70771b20b36bffa2"
        },
        {
          "module": "SLean.Analytic.Roots",
          "path": "SLean/Analytic/Roots.lean",
          "theorems_lemmas": 17,
          "lines": 100,
          "sha256": "b2698973e43b12c365d835624cc9b90239c8c9e83ee846732abdc8987230693b"
        },
        {
          "module": "SLean.Analytic.SequenceOrder",
          "path": "SLean/Analytic/SequenceOrder.lean",
          "theorems_lemmas": 9,
          "lines": 86,
          "sha256": "4223171725667838d461f667f44a3aaa16ba8df40f77b8dd901071b9a40f4885"
        },
        {
          "module": "SLean.Analytic.SimpleZero",
          "path": "SLean/Analytic/SimpleZero.lean",
          "theorems_lemmas": 2,
          "lines": 56,
          "sha256": "cd6c16268df227d119388a6469d75c830071e123478f4f319ee3ed4ee21d8fc6"
        },
        {
          "module": "SLean.Analytic.UniformData",
          "path": "SLean/Analytic/UniformData.lean",
          "theorems_lemmas": 5,
          "lines": 93,
          "sha256": "58903f4dde0eaba3005b514aed21cd676741d9cb48b9925047c704e434aca7e4"
        },
        {
          "module": "SLean.Analytic.ZeroSequence",
          "path": "SLean/Analytic/ZeroSequence.lean",
          "theorems_lemmas": 9,
          "lines": 111,
          "sha256": "dca3f7aa97345077dffa13f8a54941bacf3cfeab50ad92f26b352383b72835df"
        },
        {
          "module": "SLean.Assembly",
          "path": "SLean/Assembly.lean",
          "theorems_lemmas": 11,
          "lines": 204,
          "sha256": "2b4935d59102ffce8c83eeb6deac5fa8a69ea1ac7f15910787e474fb41c30d22"
        },
        {
          "module": "SLean.Bridge.AssemblyPairing",
          "path": "SLean/Bridge/AssemblyPairing.lean",
          "theorems_lemmas": 4,
          "lines": 88,
          "sha256": "6331a4c9b93374a893199c4c4663d2b1d93126c97598bdfd4672c61eb49c36e0"
        },
        {
          "module": "SLean.Bridge.CubicSpace",
          "path": "SLean/Bridge/CubicSpace.lean",
          "theorems_lemmas": 6,
          "lines": 116,
          "sha256": "2d832e2234b0208a83efe729279b693995dd54c55cecde98ec42cf1c24b61035"
        },
        {
          "module": "SLean.Bridge.ElementEnergy",
          "path": "SLean/Bridge/ElementEnergy.lean",
          "theorems_lemmas": 9,
          "lines": 123,
          "sha256": "b6c8382d10351a0064c2b3a3176a4c1f18eca0c6808963371209f369d4e554ba"
        },
        {
          "module": "SLean.Bridge.EnergyScaling",
          "path": "SLean/Bridge/EnergyScaling.lean",
          "theorems_lemmas": 6,
          "lines": 66,
          "sha256": "1dc922b2504b2a1e138f1869157c3742eeaf3d6cbc58d468a195ed4b04051867"
        },
        {
          "module": "SLean.Bridge.FormBound",
          "path": "SLean/Bridge/FormBound.lean",
          "theorems_lemmas": 6,
          "lines": 109,
          "sha256": "97ab60faefb192dd8e8dbbb4b7b11e285a2955613196cded3b5dab6307aca94d"
        },
        {
          "module": "SLean.Bridge.FunctionSpace",
          "path": "SLean/Bridge/FunctionSpace.lean",
          "theorems_lemmas": 5,
          "lines": 76,
          "sha256": "eccc3c4f7ab6c3df31178f9d565f5ba06f58eed9eb2403f6094f4c3bb487441b"
        },
        {
          "module": "SLean.Bridge.Functions",
          "path": "SLean/Bridge/Functions.lean",
          "theorems_lemmas": 13,
          "lines": 115,
          "sha256": "51366636bc505cbf364e324978606778ed3563ab11f990fa265c598b572120c0"
        },
        {
          "module": "SLean.Bridge.Galerkin",
          "path": "SLean/Bridge/Galerkin.lean",
          "theorems_lemmas": 7,
          "lines": 83,
          "sha256": "97f4995a25dca668cd2907d1e0ed7fdb2bca27b01e02cee7a65cb943345a6ba1"
        },
        {
          "module": "SLean.Bridge.Integrals",
          "path": "SLean/Bridge/Integrals.lean",
          "theorems_lemmas": 9,
          "lines": 127,
          "sha256": "366c7890d8db93f064ca244255cdf01d5702fbee6eb5f839af387e68e6572e88"
        },
        {
          "module": "SLean.Bridge.Interpolation",
          "path": "SLean/Bridge/Interpolation.lean",
          "theorems_lemmas": 11,
          "lines": 105,
          "sha256": "7efd6604609054219f35c3892e72ee515b53406163dcaca76d52cea19284820c"
        },
        {
          "module": "SLean.Bridge.InverseInequality",
          "path": "SLean/Bridge/InverseInequality.lean",
          "theorems_lemmas": 3,
          "lines": 68,
          "sha256": "51a1212ef400c994e06eea05d11807a1566b484a6db640be5fc50df427aed7e1"
        },
        {
          "module": "SLean.Bridge.MassNorm",
          "path": "SLean/Bridge/MassNorm.lean",
          "theorems_lemmas": 17,
          "lines": 128,
          "sha256": "3d617f698bc503fe5bf8a4e79f5ca7f5d731611ea31f1b5cec4e02a6c31c8c3f"
        },
        {
          "module": "SLean.Bridge.NormIntegrals",
          "path": "SLean/Bridge/NormIntegrals.lean",
          "theorems_lemmas": 7,
          "lines": 77,
          "sha256": "d573a96540aaeac619e8a0fe93e0bb41f1bd477e4f16a46fd5bcd1a66c320ce3"
        },
        {
          "module": "SLean.Bridge.Pasting",
          "path": "SLean/Bridge/Pasting.lean",
          "theorems_lemmas": 8,
          "lines": 116,
          "sha256": "216e998d0f8a19c51d87d37d0de56f073f40994ff5364004ebb7c89da3fc645f"
        },
        {
          "module": "SLean.Bridge.RealStructure",
          "path": "SLean/Bridge/RealStructure.lean",
          "theorems_lemmas": 14,
          "lines": 124,
          "sha256": "893748a1f4407ebcc3c8a0444e824f95458e765af5b388f02a2f941ab9593d8e"
        },
        {
          "module": "SLean.Bridge.Reference",
          "path": "SLean/Bridge/Reference.lean",
          "theorems_lemmas": 11,
          "lines": 128,
          "sha256": "87395a4361f863b91acda2deb2d47d3ae217bcb545e39aa7cec0ba8e7fed4149"
        },
        {
          "module": "SLean.Bridge.WeakUniqueness",
          "path": "SLean/Bridge/WeakUniqueness.lean",
          "theorems_lemmas": 1,
          "lines": 32,
          "sha256": "38bf5a9f4738c0842cf5e46254befae52676ae9b8a2eeb99ed1f9b97e629619b"
        },
        {
          "module": "SLean.Cert.BetaBounds",
          "path": "SLean/Cert/BetaBounds.lean",
          "theorems_lemmas": 1,
          "lines": 249,
          "sha256": "e3d102b67b5876a9667243d7fb578c7d83f5316c18ab7cd877830863a1dd0fa3"
        },
        {
          "module": "SLean.Cert.BoundaryBounds",
          "path": "SLean/Cert/BoundaryBounds.lean",
          "theorems_lemmas": 1,
          "lines": 21,
          "sha256": "7d1f96d2fa6aa52573c0fc0f34f59113756ebc7169442bd0525e7ae06d03d302"
        },
        {
          "module": "SLean.Cert.BoundaryData",
          "path": "SLean/Cert/BoundaryData.lean",
          "theorems_lemmas": 0,
          "lines": 32,
          "sha256": "2ba9ee3310a4aa842d2d69127dbfd79270a50bc0aca24206608ef6198ed20bdc"
        },
        {
          "module": "SLean.Cert.BoundaryDerivatives",
          "path": "SLean/Cert/BoundaryDerivatives.lean",
          "theorems_lemmas": 5,
          "lines": 63,
          "sha256": "3b39639e8700df4fe3148d657c804dab38aed5a590e0cfd4f3bd3c5d80abe798"
        },
        {
          "module": "SLean.Cert.BoundarySlopes",
          "path": "SLean/Cert/BoundarySlopes.lean",
          "theorems_lemmas": 1,
          "lines": 981,
          "sha256": "2e50ae0f4898c620299bd7f62b21288715e71ad5fa7804f3e2d267ed6162ef4a"
        },
        {
          "module": "SLean.Cert.BoundaryValues",
          "path": "SLean/Cert/BoundaryValues.lean",
          "theorems_lemmas": 1,
          "lines": 1129,
          "sha256": "d7160746bc8559f75a473a63a685229880b3aad437513556b28e503c137efba6"
        },
        {
          "module": "SLean.Cert.Certificates",
          "path": "SLean/Cert/Certificates.lean",
          "theorems_lemmas": 10,
          "lines": 91,
          "sha256": "b106b888532ae45fe941d13335004841b023f2b2fef87a4ef93ed263a2c9a273"
        },
        {
          "module": "SLean.Cert.CriticalBounds",
          "path": "SLean/Cert/CriticalBounds.lean",
          "theorems_lemmas": 1,
          "lines": 172,
          "sha256": "7dba95bbad4ea64180adcdd1d39f3965db5818bb4adfa621b1362239146213d2"
        },
        {
          "module": "SLean.Cert.Data",
          "path": "SLean/Cert/Data.lean",
          "theorems_lemmas": 14,
          "lines": 116,
          "sha256": "bc9f9ef4911253e3fe56b0b6b27e0332d87440f73ec5803ab100650e018d54e3"
        },
        {
          "module": "SLean.Cert.GeometryBounds",
          "path": "SLean/Cert/GeometryBounds.lean",
          "theorems_lemmas": 1,
          "lines": 1137,
          "sha256": "86bc80d00054d42575d27d1b686e8f82ea38d7239c758a65224e97d7dce4d6af"
        },
        {
          "module": "SLean.Cert.Interval",
          "path": "SLean/Cert/Interval.lean",
          "theorems_lemmas": 13,
          "lines": 95,
          "sha256": "c27d742ec2b8495c9fdf66935c67e0770ef537511e68f5e0dfadec64a81b55d7"
        },
        {
          "module": "SLean.Cert.Multiplicity",
          "path": "SLean/Cert/Multiplicity.lean",
          "theorems_lemmas": 5,
          "lines": 41,
          "sha256": "cd35dc47aa864ec658888f9397f38c8b9fb2df5ac6903825b4a0381e9fa68c7b"
        },
        {
          "module": "SLean.Cert.OpticalDerivatives",
          "path": "SLean/Cert/OpticalDerivatives.lean",
          "theorems_lemmas": 14,
          "lines": 154,
          "sha256": "238c238c961f0b31901115a8619d2c0201c62d8646fac75c0dea19563deee2bc"
        },
        {
          "module": "SLean.Cert.OpticalGlobal",
          "path": "SLean/Cert/OpticalGlobal.lean",
          "theorems_lemmas": 7,
          "lines": 64,
          "sha256": "2efed3384eb3435f48d09a57b99bf2dbeae75b77d850174210240d1ea7c617ca"
        },
        {
          "module": "SLean.Cert.OuterSimplicity",
          "path": "SLean/Cert/OuterSimplicity.lean",
          "theorems_lemmas": 4,
          "lines": 59,
          "sha256": "b631f7be87d19a7cac3c9616bd2bc129fa39255419ac4862b286413aa4cbc3df"
        },
        {
          "module": "SLean.Cert.Quartic",
          "path": "SLean/Cert/Quartic.lean",
          "theorems_lemmas": 10,
          "lines": 105,
          "sha256": "4e77d125e624fcb299d098af2819e3b8ba58a1af8217627a3e73458a65f0096f"
        },
        {
          "module": "SLean.Cert.ResidualBounds",
          "path": "SLean/Cert/ResidualBounds.lean",
          "theorems_lemmas": 1,
          "lines": 788,
          "sha256": "a9cc22cf536ee37fc3317cc78718f4551f8a0cddc665081dcbf7a56346e60fc9"
        },
        {
          "module": "SLean.Cert.RootDisks",
          "path": "SLean/Cert/RootDisks.lean",
          "theorems_lemmas": 15,
          "lines": 154,
          "sha256": "9206288f9a9ea1e95cb0dace022ff8ac608a74cda3467b08b01e63f3f84edb19"
        },
        {
          "module": "SLean.Cert.RootLocalization",
          "path": "SLean/Cert/RootLocalization.lean",
          "theorems_lemmas": 4,
          "lines": 53,
          "sha256": "13e605f4040f4dab8a71c45dd5f27b8bcaa7b89414fd0641ffab1b9dc28afd03"
        },
        {
          "module": "SLean.Cert.RootSeparation",
          "path": "SLean/Cert/RootSeparation.lean",
          "theorems_lemmas": 4,
          "lines": 31,
          "sha256": "9be83639db7640ad6bd23eac9b5b2c92f3e24e8f7d5a3ecd45b5dbbf1b88f410"
        },
        {
          "module": "SLean.Cert.Stationary",
          "path": "SLean/Cert/Stationary.lean",
          "theorems_lemmas": 16,
          "lines": 111,
          "sha256": "4fb8c71dc70c058900ae1157a9683dcd9487a85aa00e3794ae5d7f3c0c802611"
        },
        {
          "module": "SLean.Defs",
          "path": "SLean/Defs.lean",
          "theorems_lemmas": 0,
          "lines": 72,
          "sha256": "58fcd110ef8ef70561c0448633dd501352a51335aab79eb40d73f296083190a6"
        },
        {
          "module": "SLean.Explicit.BoundaryDisk",
          "path": "SLean/Explicit/BoundaryDisk.lean",
          "theorems_lemmas": 17,
          "lines": 194,
          "sha256": "575502cf78fc988f9f6493093af5b90f1779515992ac9b67afb541b25fa74c10"
        },
        {
          "module": "SLean.Explicit.CauchyTools",
          "path": "SLean/Explicit/CauchyTools.lean",
          "theorems_lemmas": 3,
          "lines": 72,
          "sha256": "a6390a9dec7cf7c1df55ebb21155ae1a596c7da8f86f5806387745fdc9fe1882"
        },
        {
          "module": "SLean.Explicit.CompanionDisk",
          "path": "SLean/Explicit/CompanionDisk.lean",
          "theorems_lemmas": 10,
          "lines": 121,
          "sha256": "abe2eb82c41f67910129740c9dff0d0a9e6e4391b3e4116e7fa2d391e2ac3353"
        },
        {
          "module": "SLean.Explicit.Determinant",
          "path": "SLean/Explicit/Determinant.lean",
          "theorems_lemmas": 5,
          "lines": 99,
          "sha256": "bfba7691d87cac5c2dbcfb6456c70ab4c744c9b566543d91109b9ecd6bb518e8"
        },
        {
          "module": "SLean.Explicit.GeometricTail",
          "path": "SLean/Explicit/GeometricTail.lean",
          "theorems_lemmas": 4,
          "lines": 51,
          "sha256": "4c310aab66e5cdee8749175ae3374aae181c367c1076d3208bab014d62df3362"
        },
        {
          "module": "SLean.Explicit.OpticalDisk",
          "path": "SLean/Explicit/OpticalDisk.lean",
          "theorems_lemmas": 7,
          "lines": 208,
          "sha256": "7295905fa22933600078862dfdde59cf475751884302d492c136b4f0cd0e8feb"
        },
        {
          "module": "SLean.Explicit.OpticalExpansion",
          "path": "SLean/Explicit/OpticalExpansion.lean",
          "theorems_lemmas": 7,
          "lines": 142,
          "sha256": "c3400484d62a51ca3a4f77552c78d777b232b0499d289cb657f0ee61e05ce178"
        },
        {
          "module": "SLean.Explicit.QuantAsymptotics",
          "path": "SLean/Explicit/QuantAsymptotics.lean",
          "theorems_lemmas": 9,
          "lines": 165,
          "sha256": "b0fbc1bbf5b4c5a524fa1c63499f9c1f18fd0124dd5eaa2cdaa7a65726e86037"
        },
        {
          "module": "SLean.Explicit.Quantization",
          "path": "SLean/Explicit/Quantization.lean",
          "theorems_lemmas": 12,
          "lines": 147,
          "sha256": "048b62f8cd41db88573f1f72ebd99b9cafc9ecdf75c23073a366c56d26634711"
        },
        {
          "module": "SLean.Explicit.RootBounds",
          "path": "SLean/Explicit/RootBounds.lean",
          "theorems_lemmas": 6,
          "lines": 109,
          "sha256": "43836c4abef8b6beebdd1e90a00cb8f346c840529eec9e3f8c140af23c189934"
        },
        {
          "module": "SLean.Explicit.RootBranches",
          "path": "SLean/Explicit/RootBranches.lean",
          "theorems_lemmas": 8,
          "lines": 77,
          "sha256": "c82abb33bc6268632d7a7b31479f68da1727fa6688eda1727ab85b0f9abe0b1c"
        },
        {
          "module": "SLean.Explicit.Sharp.AnalyticBounds",
          "path": "SLean/Explicit/Sharp/AnalyticBounds.lean",
          "theorems_lemmas": 3,
          "lines": 65,
          "sha256": "6717995522a13fcf55ee06dffcb4993dd2917698d6fc06468c8818d744837775"
        },
        {
          "module": "SLean.Explicit.Sharp.BetaBox",
          "path": "SLean/Explicit/Sharp/BetaBox.lean",
          "theorems_lemmas": 1,
          "lines": 225,
          "sha256": "d07e6125a0c97620af3b971603d021a02b50d393473009f0612316bebabddb19"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryDerivativeBox",
          "path": "SLean/Explicit/Sharp/BoundaryDerivativeBox.lean",
          "theorems_lemmas": 1,
          "lines": 1270,
          "sha256": "c9cdd0ef350d5b64e9fb8de4e26b4f97ed77df5c41d284b2b89c8c03dd60033b"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryDerivatives",
          "path": "SLean/Explicit/Sharp/BoundaryDerivatives.lean",
          "theorems_lemmas": 4,
          "lines": 57,
          "sha256": "8329aa350d09e70d0c01dcfee839b0f3303d0e37a3b5738a40ea5b2f9d3bf642"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryLog",
          "path": "SLean/Explicit/Sharp/BoundaryLog.lean",
          "theorems_lemmas": 4,
          "lines": 108,
          "sha256": "1d455ad8358755fb2185b691261d06fafc47e3d8d9034ffe61438181847becd3"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryNonzero",
          "path": "SLean/Explicit/Sharp/BoundaryNonzero.lean",
          "theorems_lemmas": 2,
          "lines": 92,
          "sha256": "5933b3ff89b3bc04a7288f07d7b1755481cb6a285636dee6a8b6d967a647037e"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryParameter",
          "path": "SLean/Explicit/Sharp/BoundaryParameter.lean",
          "theorems_lemmas": 1,
          "lines": 39,
          "sha256": "4561bf331773d78fd24a60a99d08c603afd57ab6d93f1e81b06e942988177196"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryParameterCertificate",
          "path": "SLean/Explicit/Sharp/BoundaryParameterCertificate.lean",
          "theorems_lemmas": 1,
          "lines": 26,
          "sha256": "a33fbd87d3c19551c0d74c7df6ba66a044efb75611bd4350eda01848c5fd9050"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryParameterCertificateCompact",
          "path": "SLean/Explicit/Sharp/BoundaryParameterCertificateCompact.lean",
          "theorems_lemmas": 1,
          "lines": 8477,
          "sha256": "0f08519b6bf49ee9ed3dfc9f53e3611ce73f27006b9a327768ea2e2e23daeeb0"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryPolynomialBox",
          "path": "SLean/Explicit/Sharp/BoundaryPolynomialBox.lean",
          "theorems_lemmas": 2,
          "lines": 1957,
          "sha256": "dca3746c082d72e0d5b80ca050aa07d33a9bf0f2199cdc3e4e086f8fd9c4e1a4"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryPolynomials",
          "path": "SLean/Explicit/Sharp/BoundaryPolynomials.lean",
          "theorems_lemmas": 8,
          "lines": 79,
          "sha256": "2dbb663a32dc625e4f438220777c7bacda01065a9aaec98aeda827c548e5f603"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundarySecondBox",
          "path": "SLean/Explicit/Sharp/BoundarySecondBox.lean",
          "theorems_lemmas": 1,
          "lines": 782,
          "sha256": "517f9a853236abca55b946d16fefd47d35c903bd27747a63d6d0ebeb40849d67"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryUniform",
          "path": "SLean/Explicit/Sharp/BoundaryUniform.lean",
          "theorems_lemmas": 5,
          "lines": 80,
          "sha256": "ea97f73d25162ccd736168b23fd5cc520ad27c4a9e0d9ea7b5c4105a6d3251c9"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryVariation",
          "path": "SLean/Explicit/Sharp/BoundaryVariation.lean",
          "theorems_lemmas": 4,
          "lines": 147,
          "sha256": "3e6e89e34997aefc1aaba4bb6c433efc44e81cd77153aba6ba808b379db3f918"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryWork",
          "path": "SLean/Explicit/Sharp/BoundaryWork.lean",
          "theorems_lemmas": 4,
          "lines": 90,
          "sha256": "5e1be53a7a1690f7572165a4c9cda6b4b7b2c3ed12fa8c3b9b78c3ca410b1863"
        },
        {
          "module": "SLean.Explicit.Sharp.CoefficientSigns",
          "path": "SLean/Explicit/Sharp/CoefficientSigns.lean",
          "theorems_lemmas": 3,
          "lines": 69,
          "sha256": "e41783090ed43db39bbe5ea52c469723abfe43c1dd48de6403c94021509133d2"
        },
        {
          "module": "SLean.Explicit.Sharp.Coefficients",
          "path": "SLean/Explicit/Sharp/Coefficients.lean",
          "theorems_lemmas": 5,
          "lines": 58,
          "sha256": "28c4ee31b480f3443b056d4360bd9cb716ea89f0a7f66522edc6ce1046ed167d"
        },
        {
          "module": "SLean.Explicit.Sharp.CompanionBounds",
          "path": "SLean/Explicit/Sharp/CompanionBounds.lean",
          "theorems_lemmas": 6,
          "lines": 95,
          "sha256": "a03ab7314f919a2058bea5a21e00f7acd453d3b956578057803873c24a053c3f"
        },
        {
          "module": "SLean.Explicit.Sharp.CompanionInvolution",
          "path": "SLean/Explicit/Sharp/CompanionInvolution.lean",
          "theorems_lemmas": 4,
          "lines": 98,
          "sha256": "24840e239e73509d82c4877dba517c53f9c219f6c4781175ad2bfd134dc3edbc"
        },
        {
          "module": "SLean.Explicit.Sharp.Damping2048",
          "path": "SLean/Explicit/Sharp/Damping2048.lean",
          "theorems_lemmas": 4,
          "lines": 82,
          "sha256": "d9a3fa793497abeb55c98d6e0e6f91db2454549489daba1ae1631c9ead2d3eb9"
        },
        {
          "module": "SLean.Explicit.Sharp.Damping512",
          "path": "SLean/Explicit/Sharp/Damping512.lean",
          "theorems_lemmas": 2,
          "lines": 85,
          "sha256": "93370ddf4f074708bd13ccf7ea695c6ed7df564eaf99956a598ca1fa061577bc"
        },
        {
          "module": "SLean.Explicit.Sharp.Determinant",
          "path": "SLean/Explicit/Sharp/Determinant.lean",
          "theorems_lemmas": 3,
          "lines": 67,
          "sha256": "daa4e3acc990bb986efbc851dc4b8081e5f98abee2cddc88287b4e81f6759ecb"
        },
        {
          "module": "SLean.Explicit.Sharp.Expansion.Audit",
          "path": "SLean/Explicit/Sharp/Expansion/Audit.lean",
          "theorems_lemmas": 0,
          "lines": 22,
          "sha256": "6ff9beb495782422e19dbd7ee166f19bc1a3cc7ff886c6977ab90238f176b77f"
        },
        {
          "module": "SLean.Explicit.Sharp.Expansion.Optical",
          "path": "SLean/Explicit/Sharp/Expansion/Optical.lean",
          "theorems_lemmas": 5,
          "lines": 110,
          "sha256": "530fde1b0fe7f0b340a22edbb13bdc687890d4294fec20609e34d03971838222"
        },
        {
          "module": "SLean.Explicit.Sharp.Expansion.Physical",
          "path": "SLean/Explicit/Sharp/Expansion/Physical.lean",
          "theorems_lemmas": 4,
          "lines": 101,
          "sha256": "c9763916118a25792530e35e9f7d6cb1e70acb43d6bc37a115e5327bd1dc7bc8"
        },
        {
          "module": "SLean.Explicit.Sharp.Expansion.Quantitative",
          "path": "SLean/Explicit/Sharp/Expansion/Quantitative.lean",
          "theorems_lemmas": 7,
          "lines": 158,
          "sha256": "77bd74757da386c004bf4c0b613f0efd30ba51badd5d6142e39a968eb1680690"
        },
        {
          "module": "SLean.Explicit.Sharp.Expansion.Statement",
          "path": "SLean/Explicit/Sharp/Expansion/Statement.lean",
          "theorems_lemmas": 1,
          "lines": 32,
          "sha256": "fea0879e82f250d39f0a004dbf5dd649e7445628d9d113a32e34a77ee2cf5906"
        },
        {
          "module": "SLean.Explicit.Sharp.FrozenThirdBox",
          "path": "SLean/Explicit/Sharp/FrozenThirdBox.lean",
          "theorems_lemmas": 1,
          "lines": 58,
          "sha256": "3fdc10852271d2deee00377ee67edbdfc02db1ddf66087aa9599ae1123641ca4"
        },
        {
          "module": "SLean.Explicit.Sharp.Horner512",
          "path": "SLean/Explicit/Sharp/Horner512.lean",
          "theorems_lemmas": 1,
          "lines": 480,
          "sha256": "b6d998dc2500aefb853033e029d820acf567963a08d3486077fad0b06356f58d"
        },
        {
          "module": "SLean.Explicit.Sharp.ImaginaryRemainder",
          "path": "SLean/Explicit/Sharp/ImaginaryRemainder.lean",
          "theorems_lemmas": 3,
          "lines": 78,
          "sha256": "f8a2e8e3bad54de8612690378c0837909826976b1ae00feacbb18f03fc6606ab"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalBox",
          "path": "SLean/Explicit/Sharp/OpticalBox.lean",
          "theorems_lemmas": 1,
          "lines": 445,
          "sha256": "3950bd13ac850b69822c68b7858c7aa5478d35da2c9b19d45f36f17b9b700efe"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalCubicBounds",
          "path": "SLean/Explicit/Sharp/OpticalCubicBounds.lean",
          "theorems_lemmas": 4,
          "lines": 86,
          "sha256": "ced374b527f383c645cade5fb514e6e46088d49cb7c6b47bbe1126c5de62efdb"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalDenomVariation",
          "path": "SLean/Explicit/Sharp/OpticalDenomVariation.lean",
          "theorems_lemmas": 4,
          "lines": 118,
          "sha256": "4a33c3c6aec2faa63bf4db9dc4e42491197c673e07f69238d717d0dfef9a362c"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalDomain",
          "path": "SLean/Explicit/Sharp/OpticalDomain.lean",
          "theorems_lemmas": 6,
          "lines": 92,
          "sha256": "72d5a032b5ef670d6c90e53e38aac220768ec40f87a85bc23948c0eca64fa0e6"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalRemainderTight",
          "path": "SLean/Explicit/Sharp/OpticalRemainderTight.lean",
          "theorems_lemmas": 2,
          "lines": 53,
          "sha256": "a9db6649c6a027b5df4c5498be98e5ca272a7b656aee13aa12a3d32aa3dbaca6"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalResidual",
          "path": "SLean/Explicit/Sharp/OpticalResidual.lean",
          "theorems_lemmas": 6,
          "lines": 121,
          "sha256": "435becb5ad8ce97dce8aa76aeabf911e92917ac21018bcb75aaa2005bff7ea47"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalSlopeBox",
          "path": "SLean/Explicit/Sharp/OpticalSlopeBox.lean",
          "theorems_lemmas": 1,
          "lines": 39,
          "sha256": "859989d0769a6ee9c38655d358bad81b56264f6cc6c02277effa63cd9f8a6665"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalThird",
          "path": "SLean/Explicit/Sharp/OpticalThird.lean",
          "theorems_lemmas": 7,
          "lines": 106,
          "sha256": "058233d8841fc42c6ed7daf0dc1959481e7c1b3453acc6bfe4972b2b2e716e75"
        },
        {
          "module": "SLean.Explicit.Sharp.ProductBounds",
          "path": "SLean/Explicit/Sharp/ProductBounds.lean",
          "theorems_lemmas": 8,
          "lines": 78,
          "sha256": "b354a1814301f3d52833c85b726dc0600e90728163899fa66edc3e73bd7bc36b"
        },
        {
          "module": "SLean.Explicit.Sharp.ProductBox",
          "path": "SLean/Explicit/Sharp/ProductBox.lean",
          "theorems_lemmas": 1,
          "lines": 985,
          "sha256": "519659616a7701789fe0bed9d071039f07700cfee1c4580dd19fd3521ccaf2cf"
        },
        {
          "module": "SLean.Explicit.Sharp.ProductDefinitions",
          "path": "SLean/Explicit/Sharp/ProductDefinitions.lean",
          "theorems_lemmas": 4,
          "lines": 68,
          "sha256": "d74ad38aa67a053ebf13c91810a801ab5cccfaedb57bbc482647570ef1ed1267"
        },
        {
          "module": "SLean.Explicit.Sharp.QuantBootstrap",
          "path": "SLean/Explicit/Sharp/QuantBootstrap.lean",
          "theorems_lemmas": 6,
          "lines": 123,
          "sha256": "94d9ea825206c66532a649ad53aa50a69f656a843e6063cc9c1c1dfea6e49809"
        },
        {
          "module": "SLean.Explicit.Sharp.QuantBounds",
          "path": "SLean/Explicit/Sharp/QuantBounds.lean",
          "theorems_lemmas": 10,
          "lines": 110,
          "sha256": "458c220617d552f062f1f737467db3083c23e1bc0766f24f3535cc4fb860b3d4"
        },
        {
          "module": "SLean.Explicit.Sharp.QuantRealTight",
          "path": "SLean/Explicit/Sharp/QuantRealTight.lean",
          "theorems_lemmas": 2,
          "lines": 75,
          "sha256": "7be4751936324f6bbf918ef8ab11c243a424f6058bc4b46b1dd183bad1f6c1f8"
        },
        {
          "module": "SLean.Explicit.Sharp.QuantTools",
          "path": "SLean/Explicit/Sharp/QuantTools.lean",
          "theorems_lemmas": 4,
          "lines": 74,
          "sha256": "c47ee277f52b6548936c3ebe1733ee7c68563b2516cd1b7b7c9c409ba82acbbe"
        },
        {
          "module": "SLean.Explicit.Sharp.Quantization",
          "path": "SLean/Explicit/Sharp/Quantization.lean",
          "theorems_lemmas": 4,
          "lines": 111,
          "sha256": "cd14c6055766e90b9888dcc162ca488896f9613eb6b1b3dd53fa4adffa197fd5"
        },
        {
          "module": "SLean.Explicit.Sharp.RealStructure",
          "path": "SLean/Explicit/Sharp/RealStructure.lean",
          "theorems_lemmas": 4,
          "lines": 52,
          "sha256": "18ed99c3f64af658251707c0be50c8547957b91ca8e80235f19ae1845728f0a4"
        },
        {
          "module": "SLean.Explicit.Sharp.ReflectionJets",
          "path": "SLean/Explicit/Sharp/ReflectionJets.lean",
          "theorems_lemmas": 4,
          "lines": 98,
          "sha256": "0e27a1c54e3ec2bc57cac927dc6462222994317abd8a398a6cb12fd8333b3d18"
        },
        {
          "module": "SLean.Explicit.Sharp.ReflectionLog",
          "path": "SLean/Explicit/Sharp/ReflectionLog.lean",
          "theorems_lemmas": 7,
          "lines": 129,
          "sha256": "01c9649eb7f172ff544d50012cf32105b8688de1d6aab94385ea238f12e83368"
        },
        {
          "module": "SLean.Explicit.Sharp.ReflectionRemainder",
          "path": "SLean/Explicit/Sharp/ReflectionRemainder.lean",
          "theorems_lemmas": 7,
          "lines": 175,
          "sha256": "a92a6f2b7d661394a00e9b7b97ee3a53a3ca82150de87d507ef98522a419d2bf"
        },
        {
          "module": "SLean.Explicit.Sharp.RootBox",
          "path": "SLean/Explicit/Sharp/RootBox.lean",
          "theorems_lemmas": 1,
          "lines": 711,
          "sha256": "d806e068145ecab5be64d57fb83b3317b50f0636301ab1e8aad824a4393a84ee"
        },
        {
          "module": "SLean.Explicit.Sharp.RootDistinct",
          "path": "SLean/Explicit/Sharp/RootDistinct.lean",
          "theorems_lemmas": 3,
          "lines": 59,
          "sha256": "2f18a39300d230dc982ea6118ee5d619e808808c55f7f53e0f0afa261df49b41"
        },
        {
          "module": "SLean.Explicit.Sharp.RootSlopeBox",
          "path": "SLean/Explicit/Sharp/RootSlopeBox.lean",
          "theorems_lemmas": 1,
          "lines": 1353,
          "sha256": "d3e3bff12ccea72cf4aa94e66769602f8a88e5b2fafa2c25d60657d797ddad1e"
        },
        {
          "module": "SLean.Explicit.Sharp.RootSymmetry",
          "path": "SLean/Explicit/Sharp/RootSymmetry.lean",
          "theorems_lemmas": 7,
          "lines": 73,
          "sha256": "3dd50dcdbe2e8761d279dff72acfe0fab0f38d58c327fc84128753abc12f7d13"
        },
        {
          "module": "SLean.Explicit.Sharp.RootVariation",
          "path": "SLean/Explicit/Sharp/RootVariation.lean",
          "theorems_lemmas": 4,
          "lines": 82,
          "sha256": "a0e0e49a16598ac72e8826b857fb560a3d86f650eeec7a48986fe18da9ec5303"
        },
        {
          "module": "SLean.Explicit.Sharp.ScaledAlgebra",
          "path": "SLean/Explicit/Sharp/ScaledAlgebra.lean",
          "theorems_lemmas": 3,
          "lines": 73,
          "sha256": "28efcf7ade1bc1898509ccc668b44b26506c532387f5f367b5933ef10e28cd5a"
        },
        {
          "module": "SLean.Explicit.Sharp.ScaledBootstrap",
          "path": "SLean/Explicit/Sharp/ScaledBootstrap.lean",
          "theorems_lemmas": 5,
          "lines": 98,
          "sha256": "ea1a8fda2737f2213d8151c4efab8fe182e48645a44a5480d886fbadedc7b2ff"
        },
        {
          "module": "SLean.Explicit.Sharp.ScaledBounds",
          "path": "SLean/Explicit/Sharp/ScaledBounds.lean",
          "theorems_lemmas": 6,
          "lines": 95,
          "sha256": "8cba0ef397b81569d70e948c48955a109fa78849dab6b16f0f87385319c21380"
        },
        {
          "module": "SLean.Explicit.Sharp.ScaledBox2048",
          "path": "SLean/Explicit/Sharp/ScaledBox2048.lean",
          "theorems_lemmas": 3,
          "lines": 164,
          "sha256": "37e031fdb2d35ba312579b59c18abb360e033cfd8a12550d94800a4ea9fe1e26"
        },
        {
          "module": "SLean.Explicit.Sharp.ScaledBox512",
          "path": "SLean/Explicit/Sharp/ScaledBox512.lean",
          "theorems_lemmas": 2,
          "lines": 116,
          "sha256": "eb671201e688fc50d7eb72b8ec8da296d0bab26847aa477f12d6530ed439d0f5"
        },
        {
          "module": "SLean.Explicit.Sharp.ScaledHorner",
          "path": "SLean/Explicit/Sharp/ScaledHorner.lean",
          "theorems_lemmas": 1,
          "lines": 30,
          "sha256": "0e3e78b537d436769dadf83aea9372bdbd2d7a948bc973977162230c691d0b9e"
        },
        {
          "module": "SLean.Explicit.Sharp.ScaledPositive",
          "path": "SLean/Explicit/Sharp/ScaledPositive.lean",
          "theorems_lemmas": 1,
          "lines": 45,
          "sha256": "a60c5e54c5bf6839003a6ab2fd2443f72d0f41cdb58467e99d935f5a12cfbae8"
        },
        {
          "module": "SLean.Explicit.Sharp.SecantAlgebra",
          "path": "SLean/Explicit/Sharp/SecantAlgebra.lean",
          "theorems_lemmas": 4,
          "lines": 25,
          "sha256": "696701a6452039b5369784cc4287d574f599cca21013e448610f7f05389b0b52"
        },
        {
          "module": "SLean.Explicit.Sharp.Sequence",
          "path": "SLean/Explicit/Sharp/Sequence.lean",
          "theorems_lemmas": 5,
          "lines": 65,
          "sha256": "f0fa6ce93fde97c1b617cdd43dda5b595b38539c2ec2c30a716afe01c3e4b6f5"
        },
        {
          "module": "SLean.Explicit.Sharp.Statement",
          "path": "SLean/Explicit/Sharp/Statement.lean",
          "theorems_lemmas": 1,
          "lines": 19,
          "sha256": "5757965418f4a698599e9cf1e04ecdd1421359385a7f3b5b638e1fd025ce748e"
        },
        {
          "module": "SLean.Explicit.Sharp.Statement512",
          "path": "SLean/Explicit/Sharp/Statement512.lean",
          "theorems_lemmas": 1,
          "lines": 48,
          "sha256": "9dc8898cd2625e84db27ad82d713e57a830343acecc949be8e769ed7e4907148"
        },
        {
          "module": "SLean.Explicit.Sharp.TaylorJets",
          "path": "SLean/Explicit/Sharp/TaylorJets.lean",
          "theorems_lemmas": 4,
          "lines": 81,
          "sha256": "25f0c1e1682fea976385a9028c7d482cfe6a7e8eaf17299409ccb4fafd268ff5"
        },
        {
          "module": "SLean.Explicit.Sharp.Trig",
          "path": "SLean/Explicit/Sharp/Trig.lean",
          "theorems_lemmas": 7,
          "lines": 101,
          "sha256": "0cf6a72b44fa5b281e64e5e641b15e9b7b3764af056b7f2d875e539e12084619"
        },
        {
          "module": "SLean.Explicit.Sharp.TrigLinear",
          "path": "SLean/Explicit/Sharp/TrigLinear.lean",
          "theorems_lemmas": 1,
          "lines": 38,
          "sha256": "63c52cae27525e321978417dfe3a20267d4bcb721121b7cd5944d1d4085b4c71"
        },
        {
          "module": "SLean.Explicit.Sharp.UniformData",
          "path": "SLean/Explicit/Sharp/UniformData.lean",
          "theorems_lemmas": 10,
          "lines": 75,
          "sha256": "3c04e68079be8f9a91acfb0d7ab0abc8794b6beda96624bd2e476391b99e7155"
        },
        {
          "module": "SLean.Explicit.Sharp.WideBranches",
          "path": "SLean/Explicit/Sharp/WideBranches.lean",
          "theorems_lemmas": 7,
          "lines": 115,
          "sha256": "b52d568fdbfea2ce4d640528bc12de2cffe6a4ab70b5c767b0e900526a0024d5"
        },
        {
          "module": "SLean.Explicit.Target1024",
          "path": "SLean/Explicit/Target1024.lean",
          "theorems_lemmas": 4,
          "lines": 72,
          "sha256": "085a5c95c0a4f00f8b8759d4e6bd2a76576c1d79cf857c267f32ebc3178e35ed"
        },
        {
          "module": "SLean.Explicit.TaylorBounds",
          "path": "SLean/Explicit/TaylorBounds.lean",
          "theorems_lemmas": 4,
          "lines": 89,
          "sha256": "59ea3febd37628c9c652e532d483674124c985c5f77396d4428d4fbcb7da6094"
        },
        {
          "module": "SLean.Explicit.UniformData",
          "path": "SLean/Explicit/UniformData.lean",
          "theorems_lemmas": 12,
          "lines": 89,
          "sha256": "46bb3f0b938a31058f494c27f82f4434f457863854d7f4c5615828a3896bc950"
        },
        {
          "module": "SLean.Explicit.VietaBranches",
          "path": "SLean/Explicit/VietaBranches.lean",
          "theorems_lemmas": 12,
          "lines": 159,
          "sha256": "a6482d70a8e77084f21e11fd54fa2a12ffb02ef9fd81bb7d64f9460a70fc6644"
        },
        {
          "module": "SLean.Explicit.WideOptical",
          "path": "SLean/Explicit/WideOptical.lean",
          "theorems_lemmas": 3,
          "lines": 143,
          "sha256": "5b96abab0d1b0ac51f9faea1bfad7548c70f959a479151dfa423d065dd579f71"
        },
        {
          "module": "SLean.Explicit.WideParameter",
          "path": "SLean/Explicit/WideParameter.lean",
          "theorems_lemmas": 5,
          "lines": 73,
          "sha256": "9926d0c3383b6226686f5b50057770e50a5d336bb3b1991853a355e425972e95"
        },
        {
          "module": "SLean.Hermite.Element",
          "path": "SLean/Hermite/Element.lean",
          "theorems_lemmas": 9,
          "lines": 81,
          "sha256": "f981b20d3f06a22b000198a2a881c325042f4e8f288d3727f84453d35933fa6f"
        },
        {
          "module": "SLean.Hermite.Scaling",
          "path": "SLean/Hermite/Scaling.lean",
          "theorems_lemmas": 11,
          "lines": 121,
          "sha256": "b9f9c257d5346d819acf7c1a67a99fddcf03f31cd251cb33445e2459388b85a8"
        },
        {
          "module": "SLean.Main.FunctionConsequences",
          "path": "SLean/Main/FunctionConsequences.lean",
          "theorems_lemmas": 4,
          "lines": 77,
          "sha256": "82f543c0b18c8b7a18a1ef9b41c6165ab2da390e6b9527ad8a158458ba574211"
        },
        {
          "module": "SLean.Main.FunctionEvolution",
          "path": "SLean/Main/FunctionEvolution.lean",
          "theorems_lemmas": 6,
          "lines": 56,
          "sha256": "027f6633d34ac93568e12172d3ae64f5d36c480fde2e732e3a97cde7196b13e6"
        },
        {
          "module": "SLean.Main.FunctionKatoEstimate",
          "path": "SLean/Main/FunctionKatoEstimate.lean",
          "theorems_lemmas": 1,
          "lines": 25,
          "sha256": "15182ccffd18edee4088809f1d17d477fbbbcbb348f950af0cf4ff856cbd0616"
        },
        {
          "module": "SLean.Main.KatoEstimate",
          "path": "SLean/Main/KatoEstimate.lean",
          "theorems_lemmas": 4,
          "lines": 67,
          "sha256": "68323480162ae959cb144726fadc23d100a2d4b6b833b3be10cca8316f301fc5"
        },
        {
          "module": "SLean.Main.MatrixTop",
          "path": "SLean/Main/MatrixTop.lean",
          "theorems_lemmas": 6,
          "lines": 88,
          "sha256": "40771c6140dae640778a1d80ab5b74486a75deb04a5d807c6502044f6471b169"
        },
        {
          "module": "SLean.Main.MeshLimits",
          "path": "SLean/Main/MeshLimits.lean",
          "theorems_lemmas": 4,
          "lines": 43,
          "sha256": "e276fecca627638155c3bb5037618cc83910680bff5cb74aaef782a8df27c769"
        },
        {
          "module": "SLean.Main.NoCrandallPazy",
          "path": "SLean/Main/NoCrandallPazy.lean",
          "theorems_lemmas": 3,
          "lines": 62,
          "sha256": "c9cacfb22e2683069341d7364b728e1c803a2174b6a11440557eb24d4ffc1211"
        },
        {
          "module": "SLean.Main.NoKato",
          "path": "SLean/Main/NoKato.lean",
          "theorems_lemmas": 2,
          "lines": 36,
          "sha256": "f247c2d998c4e18058a8ff1b630cef95201313c5f220f5608830e35a1a345d1e"
        },
        {
          "module": "SLean.Main.NoResolvent",
          "path": "SLean/Main/NoResolvent.lean",
          "theorems_lemmas": 2,
          "lines": 56,
          "sha256": "d07107294c21162f431e5ca4900c36eaba6e205b8ab54f9eb42ce536241ab94f"
        },
        {
          "module": "SLean.Main.PhysicalTop",
          "path": "SLean/Main/PhysicalTop.lean",
          "theorems_lemmas": 6,
          "lines": 79,
          "sha256": "97f7d72e14fe194a41f157bb05d386123adf01cecd1e6778b396d8e2dc20de4f"
        },
        {
          "module": "SLean.Main.RealSemigroup",
          "path": "SLean/Main/RealSemigroup.lean",
          "theorems_lemmas": 6,
          "lines": 79,
          "sha256": "ca758e20686063c168c70b62ad7152a28baf257f2ab4919028043346b66f5306"
        },
        {
          "module": "SLean.Main.Semigroup",
          "path": "SLean/Main/Semigroup.lean",
          "theorems_lemmas": 5,
          "lines": 73,
          "sha256": "167640d43b3bd2c07e1685ef02fc6237161632a55e1f1f08bbd9e6981b79828a"
        },
        {
          "module": "SLean.Main.SemigroupDifferentiation",
          "path": "SLean/Main/SemigroupDifferentiation.lean",
          "theorems_lemmas": 3,
          "lines": 44,
          "sha256": "c654930e1ed0fd45421887698c7fc0c4dddae7171d2af309f2f2af1e9a54275e"
        },
        {
          "module": "SLean.Pilots.C3",
          "path": "SLean/Pilots/C3.lean",
          "theorems_lemmas": 14,
          "lines": 216,
          "sha256": "fab5a4fafcaaa81fb01ae8a333ab709580942cec4cfc4a02fd46e3842945889f"
        },
        {
          "module": "SLean.Pilots.DoubleRoot",
          "path": "SLean/Pilots/DoubleRoot.lean",
          "theorems_lemmas": 5,
          "lines": 144,
          "sha256": "1d3bea28974766fec07d75fc8cb898c233584e25b7d1621d5bef33e2689ba315"
        },
        {
          "module": "SLean.Pilots.DoubleRootBounds",
          "path": "SLean/Pilots/DoubleRootBounds.lean",
          "theorems_lemmas": 4,
          "lines": 182,
          "sha256": "bae47b33a5055aa244f9f7696873319bc524da6f359d7269c5bc8e6e92b79d2f"
        },
        {
          "module": "SLean.Statement",
          "path": "SLean/Statement.lean",
          "theorems_lemmas": 14,
          "lines": 145,
          "sha256": "ba77834086d5c4b06746be01372570181a5b6f2598064f89266044c17fdc33fc"
        },
        {
          "module": "SLean.Verification",
          "path": "SLean/Verification.lean",
          "theorems_lemmas": 0,
          "lines": 598,
          "sha256": "661f7f529257e812bb08ebefcac6389ca38d7a86c2cfe1649f958466538f89e8"
        }
      ]
    },
    "expansion_files": {
      "modules": 5,
      "theorems_lemmas": 17,
      "lines": 423,
      "inventory": [
        {
          "module": "SLean.Explicit.Sharp.Expansion.Audit",
          "path": "SLean/Explicit/Sharp/Expansion/Audit.lean",
          "theorems_lemmas": 0,
          "lines": 22,
          "sha256": "6ff9beb495782422e19dbd7ee166f19bc1a3cc7ff886c6977ab90238f176b77f"
        },
        {
          "module": "SLean.Explicit.Sharp.Expansion.Optical",
          "path": "SLean/Explicit/Sharp/Expansion/Optical.lean",
          "theorems_lemmas": 5,
          "lines": 110,
          "sha256": "530fde1b0fe7f0b340a22edbb13bdc687890d4294fec20609e34d03971838222"
        },
        {
          "module": "SLean.Explicit.Sharp.Expansion.Physical",
          "path": "SLean/Explicit/Sharp/Expansion/Physical.lean",
          "theorems_lemmas": 4,
          "lines": 101,
          "sha256": "c9763916118a25792530e35e9f7d6cb1e70acb43d6bc37a115e5327bd1dc7bc8"
        },
        {
          "module": "SLean.Explicit.Sharp.Expansion.Quantitative",
          "path": "SLean/Explicit/Sharp/Expansion/Quantitative.lean",
          "theorems_lemmas": 7,
          "lines": 158,
          "sha256": "77bd74757da386c004bf4c0b613f0efd30ba51badd5d6142e39a968eb1680690"
        },
        {
          "module": "SLean.Explicit.Sharp.Expansion.Statement",
          "path": "SLean/Explicit/Sharp/Expansion/Statement.lean",
          "theorems_lemmas": 1,
          "lines": 32,
          "sha256": "fea0879e82f250d39f0a004dbf5dd649e7445628d9d113a32e34a77ee2cf5906"
        }
      ]
    },
    "legacy_non_Main_except_entry": {
      "modules": 159,
      "theorems_lemmas": 931,
      "lines": 34523,
      "inventory": [
        {
          "module": "SLean.Algebra.Decomposition",
          "path": "SLean/Algebra/Decomposition.lean",
          "theorems_lemmas": 3,
          "lines": 63,
          "sha256": "eadb857cb1bacfdc5cf6b0f5f8c878590bbe16bc9d45fbb8ea81b0895f32ad1e"
        },
        {
          "module": "SLean.Algebra.Determinant",
          "path": "SLean/Algebra/Determinant.lean",
          "theorems_lemmas": 4,
          "lines": 95,
          "sha256": "3440fdab705c550b654dfb5dff62a1d77ae4731722c34d6989d9d5a1b383e500"
        },
        {
          "module": "SLean.Algebra.Rows",
          "path": "SLean/Algebra/Rows.lean",
          "theorems_lemmas": 3,
          "lines": 41,
          "sha256": "a66ff381b728acb3a64f56036570afb26e1fc4e4173ab6408b26b72cf294ffc2"
        },
        {
          "module": "SLean.Algebra.Symbol",
          "path": "SLean/Algebra/Symbol.lean",
          "theorems_lemmas": 16,
          "lines": 150,
          "sha256": "84062232f909620bf8a39b35c49940dee1563719384c4e8c3970bed648201a99"
        },
        {
          "module": "SLean.Analytic.Boundary",
          "path": "SLean/Analytic/Boundary.lean",
          "theorems_lemmas": 19,
          "lines": 112,
          "sha256": "8207ed628bc4d1c367e46353416058e42e31ff50974cafe45e0413a228c0437e"
        },
        {
          "module": "SLean.Analytic.BoundaryDeterminant",
          "path": "SLean/Analytic/BoundaryDeterminant.lean",
          "theorems_lemmas": 5,
          "lines": 82,
          "sha256": "334aa1db356bb616103186c1a1d4a33afc52cb007a770f501ee8f6ac4ea0ba46"
        },
        {
          "module": "SLean.Analytic.Companion",
          "path": "SLean/Analytic/Companion.lean",
          "theorems_lemmas": 12,
          "lines": 64,
          "sha256": "f744e6959886b8d7710272e10486c74bb5f48d4d10d7c09a7a5ee163cc1a5503"
        },
        {
          "module": "SLean.Analytic.DeterminantInterface",
          "path": "SLean/Analytic/DeterminantInterface.lean",
          "theorems_lemmas": 4,
          "lines": 69,
          "sha256": "57a659422fe1158ed1c655eb87ea889b2cdfdf76ed710e7afdae21ca7333665b"
        },
        {
          "module": "SLean.Analytic.Estimates",
          "path": "SLean/Analytic/Estimates.lean",
          "theorems_lemmas": 4,
          "lines": 52,
          "sha256": "7e6d78faa36fa9ad52349a565d5ba94b4e14a475340261e46fdf5dce558a9fdf"
        },
        {
          "module": "SLean.Analytic.Implicit",
          "path": "SLean/Analytic/Implicit.lean",
          "theorems_lemmas": 1,
          "lines": 92,
          "sha256": "bb543dd2b8c277af72f0f4688b9cb5a828d8fa4968007d9bb0c6d66ceb8205b5"
        },
        {
          "module": "SLean.Analytic.LogContraction",
          "path": "SLean/Analytic/LogContraction.lean",
          "theorems_lemmas": 6,
          "lines": 126,
          "sha256": "a9c84f4d95670887dbe58b0a7d6ff9a3bbe02926f662d03774955c03e452ca1d"
        },
        {
          "module": "SLean.Analytic.Optical",
          "path": "SLean/Analytic/Optical.lean",
          "theorems_lemmas": 25,
          "lines": 160,
          "sha256": "9815c476218989e043677fd734e15acc8bee9716144dee168d26395b937d7f63"
        },
        {
          "module": "SLean.Analytic.OpticalAsymptotics",
          "path": "SLean/Analytic/OpticalAsymptotics.lean",
          "theorems_lemmas": 12,
          "lines": 115,
          "sha256": "ff02304dc5b0ca24ebea7725c69d1ef90bf0e358be5e970a7125a22df845d81e"
        },
        {
          "module": "SLean.Analytic.Parametrization",
          "path": "SLean/Analytic/Parametrization.lean",
          "theorems_lemmas": 7,
          "lines": 110,
          "sha256": "cf05a7eeaaa4c5f86908d452ed27de9e3541390660fe62d2611a435568818ff1"
        },
        {
          "module": "SLean.Analytic.QuantAsymptotics",
          "path": "SLean/Analytic/QuantAsymptotics.lean",
          "theorems_lemmas": 10,
          "lines": 104,
          "sha256": "18cb952d67d4d6b0bcecaf6c0d8de4c40e62a8d950236530c8cdd9b2129014f4"
        },
        {
          "module": "SLean.Analytic.QuantBounds",
          "path": "SLean/Analytic/QuantBounds.lean",
          "theorems_lemmas": 6,
          "lines": 116,
          "sha256": "d9f6924898a0234f2c15e43c86606c666b585af133b31c21028b2130512cee8f"
        },
        {
          "module": "SLean.Analytic.QuantScale",
          "path": "SLean/Analytic/QuantScale.lean",
          "theorems_lemmas": 11,
          "lines": 92,
          "sha256": "67c535717bca83c833b2070c34b28f765ab8568a404ec35c73bf62dafce6209e"
        },
        {
          "module": "SLean.Analytic.Quantization",
          "path": "SLean/Analytic/Quantization.lean",
          "theorems_lemmas": 5,
          "lines": 84,
          "sha256": "b824cd7c151b41ba3bb358c0657df6a3ff4641b0d1dcf68835e107d522960686"
        },
        {
          "module": "SLean.Analytic.QuarticFactor",
          "path": "SLean/Analytic/QuarticFactor.lean",
          "theorems_lemmas": 2,
          "lines": 74,
          "sha256": "01497b4cb8a1227cd476442f34eae7eb1e441c946f2db0caad22d45d8a8f7d65"
        },
        {
          "module": "SLean.Analytic.Reflection",
          "path": "SLean/Analytic/Reflection.lean",
          "theorems_lemmas": 13,
          "lines": 83,
          "sha256": "ada68c8c5585478c8379df6fc2002b7604b264368306c3fb70771b20b36bffa2"
        },
        {
          "module": "SLean.Analytic.Roots",
          "path": "SLean/Analytic/Roots.lean",
          "theorems_lemmas": 17,
          "lines": 100,
          "sha256": "b2698973e43b12c365d835624cc9b90239c8c9e83ee846732abdc8987230693b"
        },
        {
          "module": "SLean.Analytic.SequenceOrder",
          "path": "SLean/Analytic/SequenceOrder.lean",
          "theorems_lemmas": 9,
          "lines": 86,
          "sha256": "4223171725667838d461f667f44a3aaa16ba8df40f77b8dd901071b9a40f4885"
        },
        {
          "module": "SLean.Analytic.SimpleZero",
          "path": "SLean/Analytic/SimpleZero.lean",
          "theorems_lemmas": 2,
          "lines": 56,
          "sha256": "cd6c16268df227d119388a6469d75c830071e123478f4f319ee3ed4ee21d8fc6"
        },
        {
          "module": "SLean.Analytic.UniformData",
          "path": "SLean/Analytic/UniformData.lean",
          "theorems_lemmas": 5,
          "lines": 93,
          "sha256": "58903f4dde0eaba3005b514aed21cd676741d9cb48b9925047c704e434aca7e4"
        },
        {
          "module": "SLean.Analytic.ZeroSequence",
          "path": "SLean/Analytic/ZeroSequence.lean",
          "theorems_lemmas": 9,
          "lines": 111,
          "sha256": "dca3f7aa97345077dffa13f8a54941bacf3cfeab50ad92f26b352383b72835df"
        },
        {
          "module": "SLean.Assembly",
          "path": "SLean/Assembly.lean",
          "theorems_lemmas": 11,
          "lines": 204,
          "sha256": "2b4935d59102ffce8c83eeb6deac5fa8a69ea1ac7f15910787e474fb41c30d22"
        },
        {
          "module": "SLean.Bridge.AssemblyPairing",
          "path": "SLean/Bridge/AssemblyPairing.lean",
          "theorems_lemmas": 4,
          "lines": 88,
          "sha256": "6331a4c9b93374a893199c4c4663d2b1d93126c97598bdfd4672c61eb49c36e0"
        },
        {
          "module": "SLean.Bridge.CubicSpace",
          "path": "SLean/Bridge/CubicSpace.lean",
          "theorems_lemmas": 6,
          "lines": 116,
          "sha256": "2d832e2234b0208a83efe729279b693995dd54c55cecde98ec42cf1c24b61035"
        },
        {
          "module": "SLean.Bridge.ElementEnergy",
          "path": "SLean/Bridge/ElementEnergy.lean",
          "theorems_lemmas": 9,
          "lines": 123,
          "sha256": "b6c8382d10351a0064c2b3a3176a4c1f18eca0c6808963371209f369d4e554ba"
        },
        {
          "module": "SLean.Bridge.EnergyScaling",
          "path": "SLean/Bridge/EnergyScaling.lean",
          "theorems_lemmas": 6,
          "lines": 66,
          "sha256": "1dc922b2504b2a1e138f1869157c3742eeaf3d6cbc58d468a195ed4b04051867"
        },
        {
          "module": "SLean.Bridge.FormBound",
          "path": "SLean/Bridge/FormBound.lean",
          "theorems_lemmas": 6,
          "lines": 109,
          "sha256": "97ab60faefb192dd8e8dbbb4b7b11e285a2955613196cded3b5dab6307aca94d"
        },
        {
          "module": "SLean.Bridge.FunctionSpace",
          "path": "SLean/Bridge/FunctionSpace.lean",
          "theorems_lemmas": 5,
          "lines": 76,
          "sha256": "eccc3c4f7ab6c3df31178f9d565f5ba06f58eed9eb2403f6094f4c3bb487441b"
        },
        {
          "module": "SLean.Bridge.Functions",
          "path": "SLean/Bridge/Functions.lean",
          "theorems_lemmas": 13,
          "lines": 115,
          "sha256": "51366636bc505cbf364e324978606778ed3563ab11f990fa265c598b572120c0"
        },
        {
          "module": "SLean.Bridge.Galerkin",
          "path": "SLean/Bridge/Galerkin.lean",
          "theorems_lemmas": 7,
          "lines": 83,
          "sha256": "97f4995a25dca668cd2907d1e0ed7fdb2bca27b01e02cee7a65cb943345a6ba1"
        },
        {
          "module": "SLean.Bridge.Integrals",
          "path": "SLean/Bridge/Integrals.lean",
          "theorems_lemmas": 9,
          "lines": 127,
          "sha256": "366c7890d8db93f064ca244255cdf01d5702fbee6eb5f839af387e68e6572e88"
        },
        {
          "module": "SLean.Bridge.Interpolation",
          "path": "SLean/Bridge/Interpolation.lean",
          "theorems_lemmas": 11,
          "lines": 105,
          "sha256": "7efd6604609054219f35c3892e72ee515b53406163dcaca76d52cea19284820c"
        },
        {
          "module": "SLean.Bridge.InverseInequality",
          "path": "SLean/Bridge/InverseInequality.lean",
          "theorems_lemmas": 3,
          "lines": 68,
          "sha256": "51a1212ef400c994e06eea05d11807a1566b484a6db640be5fc50df427aed7e1"
        },
        {
          "module": "SLean.Bridge.MassNorm",
          "path": "SLean/Bridge/MassNorm.lean",
          "theorems_lemmas": 17,
          "lines": 128,
          "sha256": "3d617f698bc503fe5bf8a4e79f5ca7f5d731611ea31f1b5cec4e02a6c31c8c3f"
        },
        {
          "module": "SLean.Bridge.NormIntegrals",
          "path": "SLean/Bridge/NormIntegrals.lean",
          "theorems_lemmas": 7,
          "lines": 77,
          "sha256": "d573a96540aaeac619e8a0fe93e0bb41f1bd477e4f16a46fd5bcd1a66c320ce3"
        },
        {
          "module": "SLean.Bridge.Pasting",
          "path": "SLean/Bridge/Pasting.lean",
          "theorems_lemmas": 8,
          "lines": 116,
          "sha256": "216e998d0f8a19c51d87d37d0de56f073f40994ff5364004ebb7c89da3fc645f"
        },
        {
          "module": "SLean.Bridge.RealStructure",
          "path": "SLean/Bridge/RealStructure.lean",
          "theorems_lemmas": 14,
          "lines": 124,
          "sha256": "893748a1f4407ebcc3c8a0444e824f95458e765af5b388f02a2f941ab9593d8e"
        },
        {
          "module": "SLean.Bridge.Reference",
          "path": "SLean/Bridge/Reference.lean",
          "theorems_lemmas": 11,
          "lines": 128,
          "sha256": "87395a4361f863b91acda2deb2d47d3ae217bcb545e39aa7cec0ba8e7fed4149"
        },
        {
          "module": "SLean.Bridge.WeakUniqueness",
          "path": "SLean/Bridge/WeakUniqueness.lean",
          "theorems_lemmas": 1,
          "lines": 32,
          "sha256": "38bf5a9f4738c0842cf5e46254befae52676ae9b8a2eeb99ed1f9b97e629619b"
        },
        {
          "module": "SLean.Cert.BetaBounds",
          "path": "SLean/Cert/BetaBounds.lean",
          "theorems_lemmas": 1,
          "lines": 249,
          "sha256": "e3d102b67b5876a9667243d7fb578c7d83f5316c18ab7cd877830863a1dd0fa3"
        },
        {
          "module": "SLean.Cert.BoundaryBounds",
          "path": "SLean/Cert/BoundaryBounds.lean",
          "theorems_lemmas": 1,
          "lines": 21,
          "sha256": "7d1f96d2fa6aa52573c0fc0f34f59113756ebc7169442bd0525e7ae06d03d302"
        },
        {
          "module": "SLean.Cert.BoundaryData",
          "path": "SLean/Cert/BoundaryData.lean",
          "theorems_lemmas": 0,
          "lines": 32,
          "sha256": "2ba9ee3310a4aa842d2d69127dbfd79270a50bc0aca24206608ef6198ed20bdc"
        },
        {
          "module": "SLean.Cert.BoundaryDerivatives",
          "path": "SLean/Cert/BoundaryDerivatives.lean",
          "theorems_lemmas": 5,
          "lines": 63,
          "sha256": "3b39639e8700df4fe3148d657c804dab38aed5a590e0cfd4f3bd3c5d80abe798"
        },
        {
          "module": "SLean.Cert.BoundarySlopes",
          "path": "SLean/Cert/BoundarySlopes.lean",
          "theorems_lemmas": 1,
          "lines": 981,
          "sha256": "2e50ae0f4898c620299bd7f62b21288715e71ad5fa7804f3e2d267ed6162ef4a"
        },
        {
          "module": "SLean.Cert.BoundaryValues",
          "path": "SLean/Cert/BoundaryValues.lean",
          "theorems_lemmas": 1,
          "lines": 1129,
          "sha256": "d7160746bc8559f75a473a63a685229880b3aad437513556b28e503c137efba6"
        },
        {
          "module": "SLean.Cert.Certificates",
          "path": "SLean/Cert/Certificates.lean",
          "theorems_lemmas": 10,
          "lines": 91,
          "sha256": "b106b888532ae45fe941d13335004841b023f2b2fef87a4ef93ed263a2c9a273"
        },
        {
          "module": "SLean.Cert.CriticalBounds",
          "path": "SLean/Cert/CriticalBounds.lean",
          "theorems_lemmas": 1,
          "lines": 172,
          "sha256": "7dba95bbad4ea64180adcdd1d39f3965db5818bb4adfa621b1362239146213d2"
        },
        {
          "module": "SLean.Cert.Data",
          "path": "SLean/Cert/Data.lean",
          "theorems_lemmas": 14,
          "lines": 116,
          "sha256": "bc9f9ef4911253e3fe56b0b6b27e0332d87440f73ec5803ab100650e018d54e3"
        },
        {
          "module": "SLean.Cert.GeometryBounds",
          "path": "SLean/Cert/GeometryBounds.lean",
          "theorems_lemmas": 1,
          "lines": 1137,
          "sha256": "86bc80d00054d42575d27d1b686e8f82ea38d7239c758a65224e97d7dce4d6af"
        },
        {
          "module": "SLean.Cert.Interval",
          "path": "SLean/Cert/Interval.lean",
          "theorems_lemmas": 13,
          "lines": 95,
          "sha256": "c27d742ec2b8495c9fdf66935c67e0770ef537511e68f5e0dfadec64a81b55d7"
        },
        {
          "module": "SLean.Cert.Multiplicity",
          "path": "SLean/Cert/Multiplicity.lean",
          "theorems_lemmas": 5,
          "lines": 41,
          "sha256": "cd35dc47aa864ec658888f9397f38c8b9fb2df5ac6903825b4a0381e9fa68c7b"
        },
        {
          "module": "SLean.Cert.OpticalDerivatives",
          "path": "SLean/Cert/OpticalDerivatives.lean",
          "theorems_lemmas": 14,
          "lines": 154,
          "sha256": "238c238c961f0b31901115a8619d2c0201c62d8646fac75c0dea19563deee2bc"
        },
        {
          "module": "SLean.Cert.OpticalGlobal",
          "path": "SLean/Cert/OpticalGlobal.lean",
          "theorems_lemmas": 7,
          "lines": 64,
          "sha256": "2efed3384eb3435f48d09a57b99bf2dbeae75b77d850174210240d1ea7c617ca"
        },
        {
          "module": "SLean.Cert.OuterSimplicity",
          "path": "SLean/Cert/OuterSimplicity.lean",
          "theorems_lemmas": 4,
          "lines": 59,
          "sha256": "b631f7be87d19a7cac3c9616bd2bc129fa39255419ac4862b286413aa4cbc3df"
        },
        {
          "module": "SLean.Cert.Quartic",
          "path": "SLean/Cert/Quartic.lean",
          "theorems_lemmas": 10,
          "lines": 105,
          "sha256": "4e77d125e624fcb299d098af2819e3b8ba58a1af8217627a3e73458a65f0096f"
        },
        {
          "module": "SLean.Cert.ResidualBounds",
          "path": "SLean/Cert/ResidualBounds.lean",
          "theorems_lemmas": 1,
          "lines": 788,
          "sha256": "a9cc22cf536ee37fc3317cc78718f4551f8a0cddc665081dcbf7a56346e60fc9"
        },
        {
          "module": "SLean.Cert.RootDisks",
          "path": "SLean/Cert/RootDisks.lean",
          "theorems_lemmas": 15,
          "lines": 154,
          "sha256": "9206288f9a9ea1e95cb0dace022ff8ac608a74cda3467b08b01e63f3f84edb19"
        },
        {
          "module": "SLean.Cert.RootLocalization",
          "path": "SLean/Cert/RootLocalization.lean",
          "theorems_lemmas": 4,
          "lines": 53,
          "sha256": "13e605f4040f4dab8a71c45dd5f27b8bcaa7b89414fd0641ffab1b9dc28afd03"
        },
        {
          "module": "SLean.Cert.RootSeparation",
          "path": "SLean/Cert/RootSeparation.lean",
          "theorems_lemmas": 4,
          "lines": 31,
          "sha256": "9be83639db7640ad6bd23eac9b5b2c92f3e24e8f7d5a3ecd45b5dbbf1b88f410"
        },
        {
          "module": "SLean.Cert.Stationary",
          "path": "SLean/Cert/Stationary.lean",
          "theorems_lemmas": 16,
          "lines": 111,
          "sha256": "4fb8c71dc70c058900ae1157a9683dcd9487a85aa00e3794ae5d7f3c0c802611"
        },
        {
          "module": "SLean.Defs",
          "path": "SLean/Defs.lean",
          "theorems_lemmas": 0,
          "lines": 72,
          "sha256": "58fcd110ef8ef70561c0448633dd501352a51335aab79eb40d73f296083190a6"
        },
        {
          "module": "SLean.Explicit.BoundaryDisk",
          "path": "SLean/Explicit/BoundaryDisk.lean",
          "theorems_lemmas": 17,
          "lines": 194,
          "sha256": "575502cf78fc988f9f6493093af5b90f1779515992ac9b67afb541b25fa74c10"
        },
        {
          "module": "SLean.Explicit.CauchyTools",
          "path": "SLean/Explicit/CauchyTools.lean",
          "theorems_lemmas": 3,
          "lines": 72,
          "sha256": "a6390a9dec7cf7c1df55ebb21155ae1a596c7da8f86f5806387745fdc9fe1882"
        },
        {
          "module": "SLean.Explicit.CompanionDisk",
          "path": "SLean/Explicit/CompanionDisk.lean",
          "theorems_lemmas": 10,
          "lines": 121,
          "sha256": "abe2eb82c41f67910129740c9dff0d0a9e6e4391b3e4116e7fa2d391e2ac3353"
        },
        {
          "module": "SLean.Explicit.Determinant",
          "path": "SLean/Explicit/Determinant.lean",
          "theorems_lemmas": 5,
          "lines": 99,
          "sha256": "bfba7691d87cac5c2dbcfb6456c70ab4c744c9b566543d91109b9ecd6bb518e8"
        },
        {
          "module": "SLean.Explicit.GeometricTail",
          "path": "SLean/Explicit/GeometricTail.lean",
          "theorems_lemmas": 4,
          "lines": 51,
          "sha256": "4c310aab66e5cdee8749175ae3374aae181c367c1076d3208bab014d62df3362"
        },
        {
          "module": "SLean.Explicit.OpticalDisk",
          "path": "SLean/Explicit/OpticalDisk.lean",
          "theorems_lemmas": 7,
          "lines": 208,
          "sha256": "7295905fa22933600078862dfdde59cf475751884302d492c136b4f0cd0e8feb"
        },
        {
          "module": "SLean.Explicit.OpticalExpansion",
          "path": "SLean/Explicit/OpticalExpansion.lean",
          "theorems_lemmas": 7,
          "lines": 142,
          "sha256": "c3400484d62a51ca3a4f77552c78d777b232b0499d289cb657f0ee61e05ce178"
        },
        {
          "module": "SLean.Explicit.QuantAsymptotics",
          "path": "SLean/Explicit/QuantAsymptotics.lean",
          "theorems_lemmas": 9,
          "lines": 165,
          "sha256": "b0fbc1bbf5b4c5a524fa1c63499f9c1f18fd0124dd5eaa2cdaa7a65726e86037"
        },
        {
          "module": "SLean.Explicit.Quantization",
          "path": "SLean/Explicit/Quantization.lean",
          "theorems_lemmas": 12,
          "lines": 147,
          "sha256": "048b62f8cd41db88573f1f72ebd99b9cafc9ecdf75c23073a366c56d26634711"
        },
        {
          "module": "SLean.Explicit.RootBounds",
          "path": "SLean/Explicit/RootBounds.lean",
          "theorems_lemmas": 6,
          "lines": 109,
          "sha256": "43836c4abef8b6beebdd1e90a00cb8f346c840529eec9e3f8c140af23c189934"
        },
        {
          "module": "SLean.Explicit.RootBranches",
          "path": "SLean/Explicit/RootBranches.lean",
          "theorems_lemmas": 8,
          "lines": 77,
          "sha256": "c82abb33bc6268632d7a7b31479f68da1727fa6688eda1727ab85b0f9abe0b1c"
        },
        {
          "module": "SLean.Explicit.Sharp.AnalyticBounds",
          "path": "SLean/Explicit/Sharp/AnalyticBounds.lean",
          "theorems_lemmas": 3,
          "lines": 65,
          "sha256": "6717995522a13fcf55ee06dffcb4993dd2917698d6fc06468c8818d744837775"
        },
        {
          "module": "SLean.Explicit.Sharp.BetaBox",
          "path": "SLean/Explicit/Sharp/BetaBox.lean",
          "theorems_lemmas": 1,
          "lines": 225,
          "sha256": "d07e6125a0c97620af3b971603d021a02b50d393473009f0612316bebabddb19"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryDerivativeBox",
          "path": "SLean/Explicit/Sharp/BoundaryDerivativeBox.lean",
          "theorems_lemmas": 1,
          "lines": 1270,
          "sha256": "c9cdd0ef350d5b64e9fb8de4e26b4f97ed77df5c41d284b2b89c8c03dd60033b"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryDerivatives",
          "path": "SLean/Explicit/Sharp/BoundaryDerivatives.lean",
          "theorems_lemmas": 4,
          "lines": 57,
          "sha256": "8329aa350d09e70d0c01dcfee839b0f3303d0e37a3b5738a40ea5b2f9d3bf642"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryLog",
          "path": "SLean/Explicit/Sharp/BoundaryLog.lean",
          "theorems_lemmas": 4,
          "lines": 108,
          "sha256": "1d455ad8358755fb2185b691261d06fafc47e3d8d9034ffe61438181847becd3"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryNonzero",
          "path": "SLean/Explicit/Sharp/BoundaryNonzero.lean",
          "theorems_lemmas": 2,
          "lines": 92,
          "sha256": "5933b3ff89b3bc04a7288f07d7b1755481cb6a285636dee6a8b6d967a647037e"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryParameter",
          "path": "SLean/Explicit/Sharp/BoundaryParameter.lean",
          "theorems_lemmas": 1,
          "lines": 39,
          "sha256": "4561bf331773d78fd24a60a99d08c603afd57ab6d93f1e81b06e942988177196"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryParameterCertificate",
          "path": "SLean/Explicit/Sharp/BoundaryParameterCertificate.lean",
          "theorems_lemmas": 1,
          "lines": 26,
          "sha256": "a33fbd87d3c19551c0d74c7df6ba66a044efb75611bd4350eda01848c5fd9050"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryParameterCertificateCompact",
          "path": "SLean/Explicit/Sharp/BoundaryParameterCertificateCompact.lean",
          "theorems_lemmas": 1,
          "lines": 8477,
          "sha256": "0f08519b6bf49ee9ed3dfc9f53e3611ce73f27006b9a327768ea2e2e23daeeb0"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryPolynomialBox",
          "path": "SLean/Explicit/Sharp/BoundaryPolynomialBox.lean",
          "theorems_lemmas": 2,
          "lines": 1957,
          "sha256": "dca3746c082d72e0d5b80ca050aa07d33a9bf0f2199cdc3e4e086f8fd9c4e1a4"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryPolynomials",
          "path": "SLean/Explicit/Sharp/BoundaryPolynomials.lean",
          "theorems_lemmas": 8,
          "lines": 79,
          "sha256": "2dbb663a32dc625e4f438220777c7bacda01065a9aaec98aeda827c548e5f603"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundarySecondBox",
          "path": "SLean/Explicit/Sharp/BoundarySecondBox.lean",
          "theorems_lemmas": 1,
          "lines": 782,
          "sha256": "517f9a853236abca55b946d16fefd47d35c903bd27747a63d6d0ebeb40849d67"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryUniform",
          "path": "SLean/Explicit/Sharp/BoundaryUniform.lean",
          "theorems_lemmas": 5,
          "lines": 80,
          "sha256": "ea97f73d25162ccd736168b23fd5cc520ad27c4a9e0d9ea7b5c4105a6d3251c9"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryVariation",
          "path": "SLean/Explicit/Sharp/BoundaryVariation.lean",
          "theorems_lemmas": 4,
          "lines": 147,
          "sha256": "3e6e89e34997aefc1aaba4bb6c433efc44e81cd77153aba6ba808b379db3f918"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryWork",
          "path": "SLean/Explicit/Sharp/BoundaryWork.lean",
          "theorems_lemmas": 4,
          "lines": 90,
          "sha256": "5e1be53a7a1690f7572165a4c9cda6b4b7b2c3ed12fa8c3b9b78c3ca410b1863"
        },
        {
          "module": "SLean.Explicit.Sharp.CoefficientSigns",
          "path": "SLean/Explicit/Sharp/CoefficientSigns.lean",
          "theorems_lemmas": 3,
          "lines": 69,
          "sha256": "e41783090ed43db39bbe5ea52c469723abfe43c1dd48de6403c94021509133d2"
        },
        {
          "module": "SLean.Explicit.Sharp.Coefficients",
          "path": "SLean/Explicit/Sharp/Coefficients.lean",
          "theorems_lemmas": 5,
          "lines": 58,
          "sha256": "28c4ee31b480f3443b056d4360bd9cb716ea89f0a7f66522edc6ce1046ed167d"
        },
        {
          "module": "SLean.Explicit.Sharp.CompanionBounds",
          "path": "SLean/Explicit/Sharp/CompanionBounds.lean",
          "theorems_lemmas": 6,
          "lines": 95,
          "sha256": "a03ab7314f919a2058bea5a21e00f7acd453d3b956578057803873c24a053c3f"
        },
        {
          "module": "SLean.Explicit.Sharp.CompanionInvolution",
          "path": "SLean/Explicit/Sharp/CompanionInvolution.lean",
          "theorems_lemmas": 4,
          "lines": 98,
          "sha256": "24840e239e73509d82c4877dba517c53f9c219f6c4781175ad2bfd134dc3edbc"
        },
        {
          "module": "SLean.Explicit.Sharp.Damping2048",
          "path": "SLean/Explicit/Sharp/Damping2048.lean",
          "theorems_lemmas": 4,
          "lines": 82,
          "sha256": "d9a3fa793497abeb55c98d6e0e6f91db2454549489daba1ae1631c9ead2d3eb9"
        },
        {
          "module": "SLean.Explicit.Sharp.Damping512",
          "path": "SLean/Explicit/Sharp/Damping512.lean",
          "theorems_lemmas": 2,
          "lines": 85,
          "sha256": "93370ddf4f074708bd13ccf7ea695c6ed7df564eaf99956a598ca1fa061577bc"
        },
        {
          "module": "SLean.Explicit.Sharp.Determinant",
          "path": "SLean/Explicit/Sharp/Determinant.lean",
          "theorems_lemmas": 3,
          "lines": 67,
          "sha256": "daa4e3acc990bb986efbc851dc4b8081e5f98abee2cddc88287b4e81f6759ecb"
        },
        {
          "module": "SLean.Explicit.Sharp.Expansion.Audit",
          "path": "SLean/Explicit/Sharp/Expansion/Audit.lean",
          "theorems_lemmas": 0,
          "lines": 22,
          "sha256": "6ff9beb495782422e19dbd7ee166f19bc1a3cc7ff886c6977ab90238f176b77f"
        },
        {
          "module": "SLean.Explicit.Sharp.Expansion.Optical",
          "path": "SLean/Explicit/Sharp/Expansion/Optical.lean",
          "theorems_lemmas": 5,
          "lines": 110,
          "sha256": "530fde1b0fe7f0b340a22edbb13bdc687890d4294fec20609e34d03971838222"
        },
        {
          "module": "SLean.Explicit.Sharp.Expansion.Physical",
          "path": "SLean/Explicit/Sharp/Expansion/Physical.lean",
          "theorems_lemmas": 4,
          "lines": 101,
          "sha256": "c9763916118a25792530e35e9f7d6cb1e70acb43d6bc37a115e5327bd1dc7bc8"
        },
        {
          "module": "SLean.Explicit.Sharp.Expansion.Quantitative",
          "path": "SLean/Explicit/Sharp/Expansion/Quantitative.lean",
          "theorems_lemmas": 7,
          "lines": 158,
          "sha256": "77bd74757da386c004bf4c0b613f0efd30ba51badd5d6142e39a968eb1680690"
        },
        {
          "module": "SLean.Explicit.Sharp.Expansion.Statement",
          "path": "SLean/Explicit/Sharp/Expansion/Statement.lean",
          "theorems_lemmas": 1,
          "lines": 32,
          "sha256": "fea0879e82f250d39f0a004dbf5dd649e7445628d9d113a32e34a77ee2cf5906"
        },
        {
          "module": "SLean.Explicit.Sharp.FrozenThirdBox",
          "path": "SLean/Explicit/Sharp/FrozenThirdBox.lean",
          "theorems_lemmas": 1,
          "lines": 58,
          "sha256": "3fdc10852271d2deee00377ee67edbdfc02db1ddf66087aa9599ae1123641ca4"
        },
        {
          "module": "SLean.Explicit.Sharp.Horner512",
          "path": "SLean/Explicit/Sharp/Horner512.lean",
          "theorems_lemmas": 1,
          "lines": 480,
          "sha256": "b6d998dc2500aefb853033e029d820acf567963a08d3486077fad0b06356f58d"
        },
        {
          "module": "SLean.Explicit.Sharp.ImaginaryRemainder",
          "path": "SLean/Explicit/Sharp/ImaginaryRemainder.lean",
          "theorems_lemmas": 3,
          "lines": 78,
          "sha256": "f8a2e8e3bad54de8612690378c0837909826976b1ae00feacbb18f03fc6606ab"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalBox",
          "path": "SLean/Explicit/Sharp/OpticalBox.lean",
          "theorems_lemmas": 1,
          "lines": 445,
          "sha256": "3950bd13ac850b69822c68b7858c7aa5478d35da2c9b19d45f36f17b9b700efe"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalCubicBounds",
          "path": "SLean/Explicit/Sharp/OpticalCubicBounds.lean",
          "theorems_lemmas": 4,
          "lines": 86,
          "sha256": "ced374b527f383c645cade5fb514e6e46088d49cb7c6b47bbe1126c5de62efdb"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalDenomVariation",
          "path": "SLean/Explicit/Sharp/OpticalDenomVariation.lean",
          "theorems_lemmas": 4,
          "lines": 118,
          "sha256": "4a33c3c6aec2faa63bf4db9dc4e42491197c673e07f69238d717d0dfef9a362c"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalDomain",
          "path": "SLean/Explicit/Sharp/OpticalDomain.lean",
          "theorems_lemmas": 6,
          "lines": 92,
          "sha256": "72d5a032b5ef670d6c90e53e38aac220768ec40f87a85bc23948c0eca64fa0e6"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalRemainderTight",
          "path": "SLean/Explicit/Sharp/OpticalRemainderTight.lean",
          "theorems_lemmas": 2,
          "lines": 53,
          "sha256": "a9db6649c6a027b5df4c5498be98e5ca272a7b656aee13aa12a3d32aa3dbaca6"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalResidual",
          "path": "SLean/Explicit/Sharp/OpticalResidual.lean",
          "theorems_lemmas": 6,
          "lines": 121,
          "sha256": "435becb5ad8ce97dce8aa76aeabf911e92917ac21018bcb75aaa2005bff7ea47"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalSlopeBox",
          "path": "SLean/Explicit/Sharp/OpticalSlopeBox.lean",
          "theorems_lemmas": 1,
          "lines": 39,
          "sha256": "859989d0769a6ee9c38655d358bad81b56264f6cc6c02277effa63cd9f8a6665"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalThird",
          "path": "SLean/Explicit/Sharp/OpticalThird.lean",
          "theorems_lemmas": 7,
          "lines": 106,
          "sha256": "058233d8841fc42c6ed7daf0dc1959481e7c1b3453acc6bfe4972b2b2e716e75"
        },
        {
          "module": "SLean.Explicit.Sharp.ProductBounds",
          "path": "SLean/Explicit/Sharp/ProductBounds.lean",
          "theorems_lemmas": 8,
          "lines": 78,
          "sha256": "b354a1814301f3d52833c85b726dc0600e90728163899fa66edc3e73bd7bc36b"
        },
        {
          "module": "SLean.Explicit.Sharp.ProductBox",
          "path": "SLean/Explicit/Sharp/ProductBox.lean",
          "theorems_lemmas": 1,
          "lines": 985,
          "sha256": "519659616a7701789fe0bed9d071039f07700cfee1c4580dd19fd3521ccaf2cf"
        },
        {
          "module": "SLean.Explicit.Sharp.ProductDefinitions",
          "path": "SLean/Explicit/Sharp/ProductDefinitions.lean",
          "theorems_lemmas": 4,
          "lines": 68,
          "sha256": "d74ad38aa67a053ebf13c91810a801ab5cccfaedb57bbc482647570ef1ed1267"
        },
        {
          "module": "SLean.Explicit.Sharp.QuantBootstrap",
          "path": "SLean/Explicit/Sharp/QuantBootstrap.lean",
          "theorems_lemmas": 6,
          "lines": 123,
          "sha256": "94d9ea825206c66532a649ad53aa50a69f656a843e6063cc9c1c1dfea6e49809"
        },
        {
          "module": "SLean.Explicit.Sharp.QuantBounds",
          "path": "SLean/Explicit/Sharp/QuantBounds.lean",
          "theorems_lemmas": 10,
          "lines": 110,
          "sha256": "458c220617d552f062f1f737467db3083c23e1bc0766f24f3535cc4fb860b3d4"
        },
        {
          "module": "SLean.Explicit.Sharp.QuantRealTight",
          "path": "SLean/Explicit/Sharp/QuantRealTight.lean",
          "theorems_lemmas": 2,
          "lines": 75,
          "sha256": "7be4751936324f6bbf918ef8ab11c243a424f6058bc4b46b1dd183bad1f6c1f8"
        },
        {
          "module": "SLean.Explicit.Sharp.QuantTools",
          "path": "SLean/Explicit/Sharp/QuantTools.lean",
          "theorems_lemmas": 4,
          "lines": 74,
          "sha256": "c47ee277f52b6548936c3ebe1733ee7c68563b2516cd1b7b7c9c409ba82acbbe"
        },
        {
          "module": "SLean.Explicit.Sharp.Quantization",
          "path": "SLean/Explicit/Sharp/Quantization.lean",
          "theorems_lemmas": 4,
          "lines": 111,
          "sha256": "cd14c6055766e90b9888dcc162ca488896f9613eb6b1b3dd53fa4adffa197fd5"
        },
        {
          "module": "SLean.Explicit.Sharp.RealStructure",
          "path": "SLean/Explicit/Sharp/RealStructure.lean",
          "theorems_lemmas": 4,
          "lines": 52,
          "sha256": "18ed99c3f64af658251707c0be50c8547957b91ca8e80235f19ae1845728f0a4"
        },
        {
          "module": "SLean.Explicit.Sharp.ReflectionJets",
          "path": "SLean/Explicit/Sharp/ReflectionJets.lean",
          "theorems_lemmas": 4,
          "lines": 98,
          "sha256": "0e27a1c54e3ec2bc57cac927dc6462222994317abd8a398a6cb12fd8333b3d18"
        },
        {
          "module": "SLean.Explicit.Sharp.ReflectionLog",
          "path": "SLean/Explicit/Sharp/ReflectionLog.lean",
          "theorems_lemmas": 7,
          "lines": 129,
          "sha256": "01c9649eb7f172ff544d50012cf32105b8688de1d6aab94385ea238f12e83368"
        },
        {
          "module": "SLean.Explicit.Sharp.ReflectionRemainder",
          "path": "SLean/Explicit/Sharp/ReflectionRemainder.lean",
          "theorems_lemmas": 7,
          "lines": 175,
          "sha256": "a92a6f2b7d661394a00e9b7b97ee3a53a3ca82150de87d507ef98522a419d2bf"
        },
        {
          "module": "SLean.Explicit.Sharp.RootBox",
          "path": "SLean/Explicit/Sharp/RootBox.lean",
          "theorems_lemmas": 1,
          "lines": 711,
          "sha256": "d806e068145ecab5be64d57fb83b3317b50f0636301ab1e8aad824a4393a84ee"
        },
        {
          "module": "SLean.Explicit.Sharp.RootDistinct",
          "path": "SLean/Explicit/Sharp/RootDistinct.lean",
          "theorems_lemmas": 3,
          "lines": 59,
          "sha256": "2f18a39300d230dc982ea6118ee5d619e808808c55f7f53e0f0afa261df49b41"
        },
        {
          "module": "SLean.Explicit.Sharp.RootSlopeBox",
          "path": "SLean/Explicit/Sharp/RootSlopeBox.lean",
          "theorems_lemmas": 1,
          "lines": 1353,
          "sha256": "d3e3bff12ccea72cf4aa94e66769602f8a88e5b2fafa2c25d60657d797ddad1e"
        },
        {
          "module": "SLean.Explicit.Sharp.RootSymmetry",
          "path": "SLean/Explicit/Sharp/RootSymmetry.lean",
          "theorems_lemmas": 7,
          "lines": 73,
          "sha256": "3dd50dcdbe2e8761d279dff72acfe0fab0f38d58c327fc84128753abc12f7d13"
        },
        {
          "module": "SLean.Explicit.Sharp.RootVariation",
          "path": "SLean/Explicit/Sharp/RootVariation.lean",
          "theorems_lemmas": 4,
          "lines": 82,
          "sha256": "a0e0e49a16598ac72e8826b857fb560a3d86f650eeec7a48986fe18da9ec5303"
        },
        {
          "module": "SLean.Explicit.Sharp.ScaledAlgebra",
          "path": "SLean/Explicit/Sharp/ScaledAlgebra.lean",
          "theorems_lemmas": 3,
          "lines": 73,
          "sha256": "28efcf7ade1bc1898509ccc668b44b26506c532387f5f367b5933ef10e28cd5a"
        },
        {
          "module": "SLean.Explicit.Sharp.ScaledBootstrap",
          "path": "SLean/Explicit/Sharp/ScaledBootstrap.lean",
          "theorems_lemmas": 5,
          "lines": 98,
          "sha256": "ea1a8fda2737f2213d8151c4efab8fe182e48645a44a5480d886fbadedc7b2ff"
        },
        {
          "module": "SLean.Explicit.Sharp.ScaledBounds",
          "path": "SLean/Explicit/Sharp/ScaledBounds.lean",
          "theorems_lemmas": 6,
          "lines": 95,
          "sha256": "8cba0ef397b81569d70e948c48955a109fa78849dab6b16f0f87385319c21380"
        },
        {
          "module": "SLean.Explicit.Sharp.ScaledBox2048",
          "path": "SLean/Explicit/Sharp/ScaledBox2048.lean",
          "theorems_lemmas": 3,
          "lines": 164,
          "sha256": "37e031fdb2d35ba312579b59c18abb360e033cfd8a12550d94800a4ea9fe1e26"
        },
        {
          "module": "SLean.Explicit.Sharp.ScaledBox512",
          "path": "SLean/Explicit/Sharp/ScaledBox512.lean",
          "theorems_lemmas": 2,
          "lines": 116,
          "sha256": "eb671201e688fc50d7eb72b8ec8da296d0bab26847aa477f12d6530ed439d0f5"
        },
        {
          "module": "SLean.Explicit.Sharp.ScaledHorner",
          "path": "SLean/Explicit/Sharp/ScaledHorner.lean",
          "theorems_lemmas": 1,
          "lines": 30,
          "sha256": "0e3e78b537d436769dadf83aea9372bdbd2d7a948bc973977162230c691d0b9e"
        },
        {
          "module": "SLean.Explicit.Sharp.ScaledPositive",
          "path": "SLean/Explicit/Sharp/ScaledPositive.lean",
          "theorems_lemmas": 1,
          "lines": 45,
          "sha256": "a60c5e54c5bf6839003a6ab2fd2443f72d0f41cdb58467e99d935f5a12cfbae8"
        },
        {
          "module": "SLean.Explicit.Sharp.SecantAlgebra",
          "path": "SLean/Explicit/Sharp/SecantAlgebra.lean",
          "theorems_lemmas": 4,
          "lines": 25,
          "sha256": "696701a6452039b5369784cc4287d574f599cca21013e448610f7f05389b0b52"
        },
        {
          "module": "SLean.Explicit.Sharp.Sequence",
          "path": "SLean/Explicit/Sharp/Sequence.lean",
          "theorems_lemmas": 5,
          "lines": 65,
          "sha256": "f0fa6ce93fde97c1b617cdd43dda5b595b38539c2ec2c30a716afe01c3e4b6f5"
        },
        {
          "module": "SLean.Explicit.Sharp.Statement",
          "path": "SLean/Explicit/Sharp/Statement.lean",
          "theorems_lemmas": 1,
          "lines": 19,
          "sha256": "5757965418f4a698599e9cf1e04ecdd1421359385a7f3b5b638e1fd025ce748e"
        },
        {
          "module": "SLean.Explicit.Sharp.Statement512",
          "path": "SLean/Explicit/Sharp/Statement512.lean",
          "theorems_lemmas": 1,
          "lines": 48,
          "sha256": "9dc8898cd2625e84db27ad82d713e57a830343acecc949be8e769ed7e4907148"
        },
        {
          "module": "SLean.Explicit.Sharp.TaylorJets",
          "path": "SLean/Explicit/Sharp/TaylorJets.lean",
          "theorems_lemmas": 4,
          "lines": 81,
          "sha256": "25f0c1e1682fea976385a9028c7d482cfe6a7e8eaf17299409ccb4fafd268ff5"
        },
        {
          "module": "SLean.Explicit.Sharp.Trig",
          "path": "SLean/Explicit/Sharp/Trig.lean",
          "theorems_lemmas": 7,
          "lines": 101,
          "sha256": "0cf6a72b44fa5b281e64e5e641b15e9b7b3764af056b7f2d875e539e12084619"
        },
        {
          "module": "SLean.Explicit.Sharp.TrigLinear",
          "path": "SLean/Explicit/Sharp/TrigLinear.lean",
          "theorems_lemmas": 1,
          "lines": 38,
          "sha256": "63c52cae27525e321978417dfe3a20267d4bcb721121b7cd5944d1d4085b4c71"
        },
        {
          "module": "SLean.Explicit.Sharp.UniformData",
          "path": "SLean/Explicit/Sharp/UniformData.lean",
          "theorems_lemmas": 10,
          "lines": 75,
          "sha256": "3c04e68079be8f9a91acfb0d7ab0abc8794b6beda96624bd2e476391b99e7155"
        },
        {
          "module": "SLean.Explicit.Sharp.WideBranches",
          "path": "SLean/Explicit/Sharp/WideBranches.lean",
          "theorems_lemmas": 7,
          "lines": 115,
          "sha256": "b52d568fdbfea2ce4d640528bc12de2cffe6a4ab70b5c767b0e900526a0024d5"
        },
        {
          "module": "SLean.Explicit.Target1024",
          "path": "SLean/Explicit/Target1024.lean",
          "theorems_lemmas": 4,
          "lines": 72,
          "sha256": "085a5c95c0a4f00f8b8759d4e6bd2a76576c1d79cf857c267f32ebc3178e35ed"
        },
        {
          "module": "SLean.Explicit.TaylorBounds",
          "path": "SLean/Explicit/TaylorBounds.lean",
          "theorems_lemmas": 4,
          "lines": 89,
          "sha256": "59ea3febd37628c9c652e532d483674124c985c5f77396d4428d4fbcb7da6094"
        },
        {
          "module": "SLean.Explicit.UniformData",
          "path": "SLean/Explicit/UniformData.lean",
          "theorems_lemmas": 12,
          "lines": 89,
          "sha256": "46bb3f0b938a31058f494c27f82f4434f457863854d7f4c5615828a3896bc950"
        },
        {
          "module": "SLean.Explicit.VietaBranches",
          "path": "SLean/Explicit/VietaBranches.lean",
          "theorems_lemmas": 12,
          "lines": 159,
          "sha256": "a6482d70a8e77084f21e11fd54fa2a12ffb02ef9fd81bb7d64f9460a70fc6644"
        },
        {
          "module": "SLean.Explicit.WideOptical",
          "path": "SLean/Explicit/WideOptical.lean",
          "theorems_lemmas": 3,
          "lines": 143,
          "sha256": "5b96abab0d1b0ac51f9faea1bfad7548c70f959a479151dfa423d065dd579f71"
        },
        {
          "module": "SLean.Explicit.WideParameter",
          "path": "SLean/Explicit/WideParameter.lean",
          "theorems_lemmas": 5,
          "lines": 73,
          "sha256": "9926d0c3383b6226686f5b50057770e50a5d336bb3b1991853a355e425972e95"
        },
        {
          "module": "SLean.Hermite.Element",
          "path": "SLean/Hermite/Element.lean",
          "theorems_lemmas": 9,
          "lines": 81,
          "sha256": "f981b20d3f06a22b000198a2a881c325042f4e8f288d3727f84453d35933fa6f"
        },
        {
          "module": "SLean.Hermite.Scaling",
          "path": "SLean/Hermite/Scaling.lean",
          "theorems_lemmas": 11,
          "lines": 121,
          "sha256": "b9f9c257d5346d819acf7c1a67a99fddcf03f31cd251cb33445e2459388b85a8"
        },
        {
          "module": "SLean.Pilots.C3",
          "path": "SLean/Pilots/C3.lean",
          "theorems_lemmas": 14,
          "lines": 216,
          "sha256": "fab5a4fafcaaa81fb01ae8a333ab709580942cec4cfc4a02fd46e3842945889f"
        },
        {
          "module": "SLean.Pilots.DoubleRoot",
          "path": "SLean/Pilots/DoubleRoot.lean",
          "theorems_lemmas": 5,
          "lines": 144,
          "sha256": "1d3bea28974766fec07d75fc8cb898c233584e25b7d1621d5bef33e2689ba315"
        },
        {
          "module": "SLean.Pilots.DoubleRootBounds",
          "path": "SLean/Pilots/DoubleRootBounds.lean",
          "theorems_lemmas": 4,
          "lines": 182,
          "sha256": "bae47b33a5055aa244f9f7696873319bc524da6f359d7269c5bc8e6e92b79d2f"
        },
        {
          "module": "SLean.Statement",
          "path": "SLean/Statement.lean",
          "theorems_lemmas": 14,
          "lines": 145,
          "sha256": "ba77834086d5c4b06746be01372570181a5b6f2598064f89266044c17fdc33fc"
        }
      ]
    },
    "explicit_in_default": {
      "modules": 88,
      "theorems_lemmas": 388,
      "lines": 23701,
      "inventory": [
        {
          "module": "SLean.Explicit.BoundaryDisk",
          "path": "SLean/Explicit/BoundaryDisk.lean",
          "theorems_lemmas": 17,
          "lines": 194,
          "sha256": "575502cf78fc988f9f6493093af5b90f1779515992ac9b67afb541b25fa74c10"
        },
        {
          "module": "SLean.Explicit.CauchyTools",
          "path": "SLean/Explicit/CauchyTools.lean",
          "theorems_lemmas": 3,
          "lines": 72,
          "sha256": "a6390a9dec7cf7c1df55ebb21155ae1a596c7da8f86f5806387745fdc9fe1882"
        },
        {
          "module": "SLean.Explicit.CompanionDisk",
          "path": "SLean/Explicit/CompanionDisk.lean",
          "theorems_lemmas": 10,
          "lines": 121,
          "sha256": "abe2eb82c41f67910129740c9dff0d0a9e6e4391b3e4116e7fa2d391e2ac3353"
        },
        {
          "module": "SLean.Explicit.Determinant",
          "path": "SLean/Explicit/Determinant.lean",
          "theorems_lemmas": 5,
          "lines": 99,
          "sha256": "bfba7691d87cac5c2dbcfb6456c70ab4c744c9b566543d91109b9ecd6bb518e8"
        },
        {
          "module": "SLean.Explicit.GeometricTail",
          "path": "SLean/Explicit/GeometricTail.lean",
          "theorems_lemmas": 4,
          "lines": 51,
          "sha256": "4c310aab66e5cdee8749175ae3374aae181c367c1076d3208bab014d62df3362"
        },
        {
          "module": "SLean.Explicit.OpticalDisk",
          "path": "SLean/Explicit/OpticalDisk.lean",
          "theorems_lemmas": 7,
          "lines": 208,
          "sha256": "7295905fa22933600078862dfdde59cf475751884302d492c136b4f0cd0e8feb"
        },
        {
          "module": "SLean.Explicit.OpticalExpansion",
          "path": "SLean/Explicit/OpticalExpansion.lean",
          "theorems_lemmas": 7,
          "lines": 142,
          "sha256": "c3400484d62a51ca3a4f77552c78d777b232b0499d289cb657f0ee61e05ce178"
        },
        {
          "module": "SLean.Explicit.QuantAsymptotics",
          "path": "SLean/Explicit/QuantAsymptotics.lean",
          "theorems_lemmas": 9,
          "lines": 165,
          "sha256": "b0fbc1bbf5b4c5a524fa1c63499f9c1f18fd0124dd5eaa2cdaa7a65726e86037"
        },
        {
          "module": "SLean.Explicit.Quantization",
          "path": "SLean/Explicit/Quantization.lean",
          "theorems_lemmas": 12,
          "lines": 147,
          "sha256": "048b62f8cd41db88573f1f72ebd99b9cafc9ecdf75c23073a366c56d26634711"
        },
        {
          "module": "SLean.Explicit.RootBounds",
          "path": "SLean/Explicit/RootBounds.lean",
          "theorems_lemmas": 6,
          "lines": 109,
          "sha256": "43836c4abef8b6beebdd1e90a00cb8f346c840529eec9e3f8c140af23c189934"
        },
        {
          "module": "SLean.Explicit.RootBranches",
          "path": "SLean/Explicit/RootBranches.lean",
          "theorems_lemmas": 8,
          "lines": 77,
          "sha256": "c82abb33bc6268632d7a7b31479f68da1727fa6688eda1727ab85b0f9abe0b1c"
        },
        {
          "module": "SLean.Explicit.Sharp.AnalyticBounds",
          "path": "SLean/Explicit/Sharp/AnalyticBounds.lean",
          "theorems_lemmas": 3,
          "lines": 65,
          "sha256": "6717995522a13fcf55ee06dffcb4993dd2917698d6fc06468c8818d744837775"
        },
        {
          "module": "SLean.Explicit.Sharp.BetaBox",
          "path": "SLean/Explicit/Sharp/BetaBox.lean",
          "theorems_lemmas": 1,
          "lines": 225,
          "sha256": "d07e6125a0c97620af3b971603d021a02b50d393473009f0612316bebabddb19"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryDerivativeBox",
          "path": "SLean/Explicit/Sharp/BoundaryDerivativeBox.lean",
          "theorems_lemmas": 1,
          "lines": 1270,
          "sha256": "c9cdd0ef350d5b64e9fb8de4e26b4f97ed77df5c41d284b2b89c8c03dd60033b"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryDerivatives",
          "path": "SLean/Explicit/Sharp/BoundaryDerivatives.lean",
          "theorems_lemmas": 4,
          "lines": 57,
          "sha256": "8329aa350d09e70d0c01dcfee839b0f3303d0e37a3b5738a40ea5b2f9d3bf642"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryLog",
          "path": "SLean/Explicit/Sharp/BoundaryLog.lean",
          "theorems_lemmas": 4,
          "lines": 108,
          "sha256": "1d455ad8358755fb2185b691261d06fafc47e3d8d9034ffe61438181847becd3"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryNonzero",
          "path": "SLean/Explicit/Sharp/BoundaryNonzero.lean",
          "theorems_lemmas": 2,
          "lines": 92,
          "sha256": "5933b3ff89b3bc04a7288f07d7b1755481cb6a285636dee6a8b6d967a647037e"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryParameter",
          "path": "SLean/Explicit/Sharp/BoundaryParameter.lean",
          "theorems_lemmas": 1,
          "lines": 39,
          "sha256": "4561bf331773d78fd24a60a99d08c603afd57ab6d93f1e81b06e942988177196"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryParameterCertificate",
          "path": "SLean/Explicit/Sharp/BoundaryParameterCertificate.lean",
          "theorems_lemmas": 1,
          "lines": 26,
          "sha256": "a33fbd87d3c19551c0d74c7df6ba66a044efb75611bd4350eda01848c5fd9050"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryParameterCertificateCompact",
          "path": "SLean/Explicit/Sharp/BoundaryParameterCertificateCompact.lean",
          "theorems_lemmas": 1,
          "lines": 8477,
          "sha256": "0f08519b6bf49ee9ed3dfc9f53e3611ce73f27006b9a327768ea2e2e23daeeb0"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryPolynomialBox",
          "path": "SLean/Explicit/Sharp/BoundaryPolynomialBox.lean",
          "theorems_lemmas": 2,
          "lines": 1957,
          "sha256": "dca3746c082d72e0d5b80ca050aa07d33a9bf0f2199cdc3e4e086f8fd9c4e1a4"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryPolynomials",
          "path": "SLean/Explicit/Sharp/BoundaryPolynomials.lean",
          "theorems_lemmas": 8,
          "lines": 79,
          "sha256": "2dbb663a32dc625e4f438220777c7bacda01065a9aaec98aeda827c548e5f603"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundarySecondBox",
          "path": "SLean/Explicit/Sharp/BoundarySecondBox.lean",
          "theorems_lemmas": 1,
          "lines": 782,
          "sha256": "517f9a853236abca55b946d16fefd47d35c903bd27747a63d6d0ebeb40849d67"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryUniform",
          "path": "SLean/Explicit/Sharp/BoundaryUniform.lean",
          "theorems_lemmas": 5,
          "lines": 80,
          "sha256": "ea97f73d25162ccd736168b23fd5cc520ad27c4a9e0d9ea7b5c4105a6d3251c9"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryVariation",
          "path": "SLean/Explicit/Sharp/BoundaryVariation.lean",
          "theorems_lemmas": 4,
          "lines": 147,
          "sha256": "3e6e89e34997aefc1aaba4bb6c433efc44e81cd77153aba6ba808b379db3f918"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryWork",
          "path": "SLean/Explicit/Sharp/BoundaryWork.lean",
          "theorems_lemmas": 4,
          "lines": 90,
          "sha256": "5e1be53a7a1690f7572165a4c9cda6b4b7b2c3ed12fa8c3b9b78c3ca410b1863"
        },
        {
          "module": "SLean.Explicit.Sharp.CoefficientSigns",
          "path": "SLean/Explicit/Sharp/CoefficientSigns.lean",
          "theorems_lemmas": 3,
          "lines": 69,
          "sha256": "e41783090ed43db39bbe5ea52c469723abfe43c1dd48de6403c94021509133d2"
        },
        {
          "module": "SLean.Explicit.Sharp.Coefficients",
          "path": "SLean/Explicit/Sharp/Coefficients.lean",
          "theorems_lemmas": 5,
          "lines": 58,
          "sha256": "28c4ee31b480f3443b056d4360bd9cb716ea89f0a7f66522edc6ce1046ed167d"
        },
        {
          "module": "SLean.Explicit.Sharp.CompanionBounds",
          "path": "SLean/Explicit/Sharp/CompanionBounds.lean",
          "theorems_lemmas": 6,
          "lines": 95,
          "sha256": "a03ab7314f919a2058bea5a21e00f7acd453d3b956578057803873c24a053c3f"
        },
        {
          "module": "SLean.Explicit.Sharp.CompanionInvolution",
          "path": "SLean/Explicit/Sharp/CompanionInvolution.lean",
          "theorems_lemmas": 4,
          "lines": 98,
          "sha256": "24840e239e73509d82c4877dba517c53f9c219f6c4781175ad2bfd134dc3edbc"
        },
        {
          "module": "SLean.Explicit.Sharp.Damping2048",
          "path": "SLean/Explicit/Sharp/Damping2048.lean",
          "theorems_lemmas": 4,
          "lines": 82,
          "sha256": "d9a3fa793497abeb55c98d6e0e6f91db2454549489daba1ae1631c9ead2d3eb9"
        },
        {
          "module": "SLean.Explicit.Sharp.Damping512",
          "path": "SLean/Explicit/Sharp/Damping512.lean",
          "theorems_lemmas": 2,
          "lines": 85,
          "sha256": "93370ddf4f074708bd13ccf7ea695c6ed7df564eaf99956a598ca1fa061577bc"
        },
        {
          "module": "SLean.Explicit.Sharp.Determinant",
          "path": "SLean/Explicit/Sharp/Determinant.lean",
          "theorems_lemmas": 3,
          "lines": 67,
          "sha256": "daa4e3acc990bb986efbc851dc4b8081e5f98abee2cddc88287b4e81f6759ecb"
        },
        {
          "module": "SLean.Explicit.Sharp.Expansion.Audit",
          "path": "SLean/Explicit/Sharp/Expansion/Audit.lean",
          "theorems_lemmas": 0,
          "lines": 22,
          "sha256": "6ff9beb495782422e19dbd7ee166f19bc1a3cc7ff886c6977ab90238f176b77f"
        },
        {
          "module": "SLean.Explicit.Sharp.Expansion.Optical",
          "path": "SLean/Explicit/Sharp/Expansion/Optical.lean",
          "theorems_lemmas": 5,
          "lines": 110,
          "sha256": "530fde1b0fe7f0b340a22edbb13bdc687890d4294fec20609e34d03971838222"
        },
        {
          "module": "SLean.Explicit.Sharp.Expansion.Physical",
          "path": "SLean/Explicit/Sharp/Expansion/Physical.lean",
          "theorems_lemmas": 4,
          "lines": 101,
          "sha256": "c9763916118a25792530e35e9f7d6cb1e70acb43d6bc37a115e5327bd1dc7bc8"
        },
        {
          "module": "SLean.Explicit.Sharp.Expansion.Quantitative",
          "path": "SLean/Explicit/Sharp/Expansion/Quantitative.lean",
          "theorems_lemmas": 7,
          "lines": 158,
          "sha256": "77bd74757da386c004bf4c0b613f0efd30ba51badd5d6142e39a968eb1680690"
        },
        {
          "module": "SLean.Explicit.Sharp.Expansion.Statement",
          "path": "SLean/Explicit/Sharp/Expansion/Statement.lean",
          "theorems_lemmas": 1,
          "lines": 32,
          "sha256": "fea0879e82f250d39f0a004dbf5dd649e7445628d9d113a32e34a77ee2cf5906"
        },
        {
          "module": "SLean.Explicit.Sharp.FrozenThirdBox",
          "path": "SLean/Explicit/Sharp/FrozenThirdBox.lean",
          "theorems_lemmas": 1,
          "lines": 58,
          "sha256": "3fdc10852271d2deee00377ee67edbdfc02db1ddf66087aa9599ae1123641ca4"
        },
        {
          "module": "SLean.Explicit.Sharp.Horner512",
          "path": "SLean/Explicit/Sharp/Horner512.lean",
          "theorems_lemmas": 1,
          "lines": 480,
          "sha256": "b6d998dc2500aefb853033e029d820acf567963a08d3486077fad0b06356f58d"
        },
        {
          "module": "SLean.Explicit.Sharp.ImaginaryRemainder",
          "path": "SLean/Explicit/Sharp/ImaginaryRemainder.lean",
          "theorems_lemmas": 3,
          "lines": 78,
          "sha256": "f8a2e8e3bad54de8612690378c0837909826976b1ae00feacbb18f03fc6606ab"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalBox",
          "path": "SLean/Explicit/Sharp/OpticalBox.lean",
          "theorems_lemmas": 1,
          "lines": 445,
          "sha256": "3950bd13ac850b69822c68b7858c7aa5478d35da2c9b19d45f36f17b9b700efe"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalCubicBounds",
          "path": "SLean/Explicit/Sharp/OpticalCubicBounds.lean",
          "theorems_lemmas": 4,
          "lines": 86,
          "sha256": "ced374b527f383c645cade5fb514e6e46088d49cb7c6b47bbe1126c5de62efdb"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalDenomVariation",
          "path": "SLean/Explicit/Sharp/OpticalDenomVariation.lean",
          "theorems_lemmas": 4,
          "lines": 118,
          "sha256": "4a33c3c6aec2faa63bf4db9dc4e42491197c673e07f69238d717d0dfef9a362c"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalDomain",
          "path": "SLean/Explicit/Sharp/OpticalDomain.lean",
          "theorems_lemmas": 6,
          "lines": 92,
          "sha256": "72d5a032b5ef670d6c90e53e38aac220768ec40f87a85bc23948c0eca64fa0e6"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalRemainderTight",
          "path": "SLean/Explicit/Sharp/OpticalRemainderTight.lean",
          "theorems_lemmas": 2,
          "lines": 53,
          "sha256": "a9db6649c6a027b5df4c5498be98e5ca272a7b656aee13aa12a3d32aa3dbaca6"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalResidual",
          "path": "SLean/Explicit/Sharp/OpticalResidual.lean",
          "theorems_lemmas": 6,
          "lines": 121,
          "sha256": "435becb5ad8ce97dce8aa76aeabf911e92917ac21018bcb75aaa2005bff7ea47"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalSlopeBox",
          "path": "SLean/Explicit/Sharp/OpticalSlopeBox.lean",
          "theorems_lemmas": 1,
          "lines": 39,
          "sha256": "859989d0769a6ee9c38655d358bad81b56264f6cc6c02277effa63cd9f8a6665"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalThird",
          "path": "SLean/Explicit/Sharp/OpticalThird.lean",
          "theorems_lemmas": 7,
          "lines": 106,
          "sha256": "058233d8841fc42c6ed7daf0dc1959481e7c1b3453acc6bfe4972b2b2e716e75"
        },
        {
          "module": "SLean.Explicit.Sharp.ProductBounds",
          "path": "SLean/Explicit/Sharp/ProductBounds.lean",
          "theorems_lemmas": 8,
          "lines": 78,
          "sha256": "b354a1814301f3d52833c85b726dc0600e90728163899fa66edc3e73bd7bc36b"
        },
        {
          "module": "SLean.Explicit.Sharp.ProductBox",
          "path": "SLean/Explicit/Sharp/ProductBox.lean",
          "theorems_lemmas": 1,
          "lines": 985,
          "sha256": "519659616a7701789fe0bed9d071039f07700cfee1c4580dd19fd3521ccaf2cf"
        },
        {
          "module": "SLean.Explicit.Sharp.ProductDefinitions",
          "path": "SLean/Explicit/Sharp/ProductDefinitions.lean",
          "theorems_lemmas": 4,
          "lines": 68,
          "sha256": "d74ad38aa67a053ebf13c91810a801ab5cccfaedb57bbc482647570ef1ed1267"
        },
        {
          "module": "SLean.Explicit.Sharp.QuantBootstrap",
          "path": "SLean/Explicit/Sharp/QuantBootstrap.lean",
          "theorems_lemmas": 6,
          "lines": 123,
          "sha256": "94d9ea825206c66532a649ad53aa50a69f656a843e6063cc9c1c1dfea6e49809"
        },
        {
          "module": "SLean.Explicit.Sharp.QuantBounds",
          "path": "SLean/Explicit/Sharp/QuantBounds.lean",
          "theorems_lemmas": 10,
          "lines": 110,
          "sha256": "458c220617d552f062f1f737467db3083c23e1bc0766f24f3535cc4fb860b3d4"
        },
        {
          "module": "SLean.Explicit.Sharp.QuantRealTight",
          "path": "SLean/Explicit/Sharp/QuantRealTight.lean",
          "theorems_lemmas": 2,
          "lines": 75,
          "sha256": "7be4751936324f6bbf918ef8ab11c243a424f6058bc4b46b1dd183bad1f6c1f8"
        },
        {
          "module": "SLean.Explicit.Sharp.QuantTools",
          "path": "SLean/Explicit/Sharp/QuantTools.lean",
          "theorems_lemmas": 4,
          "lines": 74,
          "sha256": "c47ee277f52b6548936c3ebe1733ee7c68563b2516cd1b7b7c9c409ba82acbbe"
        },
        {
          "module": "SLean.Explicit.Sharp.Quantization",
          "path": "SLean/Explicit/Sharp/Quantization.lean",
          "theorems_lemmas": 4,
          "lines": 111,
          "sha256": "cd14c6055766e90b9888dcc162ca488896f9613eb6b1b3dd53fa4adffa197fd5"
        },
        {
          "module": "SLean.Explicit.Sharp.RealStructure",
          "path": "SLean/Explicit/Sharp/RealStructure.lean",
          "theorems_lemmas": 4,
          "lines": 52,
          "sha256": "18ed99c3f64af658251707c0be50c8547957b91ca8e80235f19ae1845728f0a4"
        },
        {
          "module": "SLean.Explicit.Sharp.ReflectionJets",
          "path": "SLean/Explicit/Sharp/ReflectionJets.lean",
          "theorems_lemmas": 4,
          "lines": 98,
          "sha256": "0e27a1c54e3ec2bc57cac927dc6462222994317abd8a398a6cb12fd8333b3d18"
        },
        {
          "module": "SLean.Explicit.Sharp.ReflectionLog",
          "path": "SLean/Explicit/Sharp/ReflectionLog.lean",
          "theorems_lemmas": 7,
          "lines": 129,
          "sha256": "01c9649eb7f172ff544d50012cf32105b8688de1d6aab94385ea238f12e83368"
        },
        {
          "module": "SLean.Explicit.Sharp.ReflectionRemainder",
          "path": "SLean/Explicit/Sharp/ReflectionRemainder.lean",
          "theorems_lemmas": 7,
          "lines": 175,
          "sha256": "a92a6f2b7d661394a00e9b7b97ee3a53a3ca82150de87d507ef98522a419d2bf"
        },
        {
          "module": "SLean.Explicit.Sharp.RootBox",
          "path": "SLean/Explicit/Sharp/RootBox.lean",
          "theorems_lemmas": 1,
          "lines": 711,
          "sha256": "d806e068145ecab5be64d57fb83b3317b50f0636301ab1e8aad824a4393a84ee"
        },
        {
          "module": "SLean.Explicit.Sharp.RootDistinct",
          "path": "SLean/Explicit/Sharp/RootDistinct.lean",
          "theorems_lemmas": 3,
          "lines": 59,
          "sha256": "2f18a39300d230dc982ea6118ee5d619e808808c55f7f53e0f0afa261df49b41"
        },
        {
          "module": "SLean.Explicit.Sharp.RootSlopeBox",
          "path": "SLean/Explicit/Sharp/RootSlopeBox.lean",
          "theorems_lemmas": 1,
          "lines": 1353,
          "sha256": "d3e3bff12ccea72cf4aa94e66769602f8a88e5b2fafa2c25d60657d797ddad1e"
        },
        {
          "module": "SLean.Explicit.Sharp.RootSymmetry",
          "path": "SLean/Explicit/Sharp/RootSymmetry.lean",
          "theorems_lemmas": 7,
          "lines": 73,
          "sha256": "3dd50dcdbe2e8761d279dff72acfe0fab0f38d58c327fc84128753abc12f7d13"
        },
        {
          "module": "SLean.Explicit.Sharp.RootVariation",
          "path": "SLean/Explicit/Sharp/RootVariation.lean",
          "theorems_lemmas": 4,
          "lines": 82,
          "sha256": "a0e0e49a16598ac72e8826b857fb560a3d86f650eeec7a48986fe18da9ec5303"
        },
        {
          "module": "SLean.Explicit.Sharp.ScaledAlgebra",
          "path": "SLean/Explicit/Sharp/ScaledAlgebra.lean",
          "theorems_lemmas": 3,
          "lines": 73,
          "sha256": "28efcf7ade1bc1898509ccc668b44b26506c532387f5f367b5933ef10e28cd5a"
        },
        {
          "module": "SLean.Explicit.Sharp.ScaledBootstrap",
          "path": "SLean/Explicit/Sharp/ScaledBootstrap.lean",
          "theorems_lemmas": 5,
          "lines": 98,
          "sha256": "ea1a8fda2737f2213d8151c4efab8fe182e48645a44a5480d886fbadedc7b2ff"
        },
        {
          "module": "SLean.Explicit.Sharp.ScaledBounds",
          "path": "SLean/Explicit/Sharp/ScaledBounds.lean",
          "theorems_lemmas": 6,
          "lines": 95,
          "sha256": "8cba0ef397b81569d70e948c48955a109fa78849dab6b16f0f87385319c21380"
        },
        {
          "module": "SLean.Explicit.Sharp.ScaledBox2048",
          "path": "SLean/Explicit/Sharp/ScaledBox2048.lean",
          "theorems_lemmas": 3,
          "lines": 164,
          "sha256": "37e031fdb2d35ba312579b59c18abb360e033cfd8a12550d94800a4ea9fe1e26"
        },
        {
          "module": "SLean.Explicit.Sharp.ScaledBox512",
          "path": "SLean/Explicit/Sharp/ScaledBox512.lean",
          "theorems_lemmas": 2,
          "lines": 116,
          "sha256": "eb671201e688fc50d7eb72b8ec8da296d0bab26847aa477f12d6530ed439d0f5"
        },
        {
          "module": "SLean.Explicit.Sharp.ScaledHorner",
          "path": "SLean/Explicit/Sharp/ScaledHorner.lean",
          "theorems_lemmas": 1,
          "lines": 30,
          "sha256": "0e3e78b537d436769dadf83aea9372bdbd2d7a948bc973977162230c691d0b9e"
        },
        {
          "module": "SLean.Explicit.Sharp.ScaledPositive",
          "path": "SLean/Explicit/Sharp/ScaledPositive.lean",
          "theorems_lemmas": 1,
          "lines": 45,
          "sha256": "a60c5e54c5bf6839003a6ab2fd2443f72d0f41cdb58467e99d935f5a12cfbae8"
        },
        {
          "module": "SLean.Explicit.Sharp.SecantAlgebra",
          "path": "SLean/Explicit/Sharp/SecantAlgebra.lean",
          "theorems_lemmas": 4,
          "lines": 25,
          "sha256": "696701a6452039b5369784cc4287d574f599cca21013e448610f7f05389b0b52"
        },
        {
          "module": "SLean.Explicit.Sharp.Sequence",
          "path": "SLean/Explicit/Sharp/Sequence.lean",
          "theorems_lemmas": 5,
          "lines": 65,
          "sha256": "f0fa6ce93fde97c1b617cdd43dda5b595b38539c2ec2c30a716afe01c3e4b6f5"
        },
        {
          "module": "SLean.Explicit.Sharp.Statement",
          "path": "SLean/Explicit/Sharp/Statement.lean",
          "theorems_lemmas": 1,
          "lines": 19,
          "sha256": "5757965418f4a698599e9cf1e04ecdd1421359385a7f3b5b638e1fd025ce748e"
        },
        {
          "module": "SLean.Explicit.Sharp.Statement512",
          "path": "SLean/Explicit/Sharp/Statement512.lean",
          "theorems_lemmas": 1,
          "lines": 48,
          "sha256": "9dc8898cd2625e84db27ad82d713e57a830343acecc949be8e769ed7e4907148"
        },
        {
          "module": "SLean.Explicit.Sharp.TaylorJets",
          "path": "SLean/Explicit/Sharp/TaylorJets.lean",
          "theorems_lemmas": 4,
          "lines": 81,
          "sha256": "25f0c1e1682fea976385a9028c7d482cfe6a7e8eaf17299409ccb4fafd268ff5"
        },
        {
          "module": "SLean.Explicit.Sharp.Trig",
          "path": "SLean/Explicit/Sharp/Trig.lean",
          "theorems_lemmas": 7,
          "lines": 101,
          "sha256": "0cf6a72b44fa5b281e64e5e641b15e9b7b3764af056b7f2d875e539e12084619"
        },
        {
          "module": "SLean.Explicit.Sharp.TrigLinear",
          "path": "SLean/Explicit/Sharp/TrigLinear.lean",
          "theorems_lemmas": 1,
          "lines": 38,
          "sha256": "63c52cae27525e321978417dfe3a20267d4bcb721121b7cd5944d1d4085b4c71"
        },
        {
          "module": "SLean.Explicit.Sharp.UniformData",
          "path": "SLean/Explicit/Sharp/UniformData.lean",
          "theorems_lemmas": 10,
          "lines": 75,
          "sha256": "3c04e68079be8f9a91acfb0d7ab0abc8794b6beda96624bd2e476391b99e7155"
        },
        {
          "module": "SLean.Explicit.Sharp.WideBranches",
          "path": "SLean/Explicit/Sharp/WideBranches.lean",
          "theorems_lemmas": 7,
          "lines": 115,
          "sha256": "b52d568fdbfea2ce4d640528bc12de2cffe6a4ab70b5c767b0e900526a0024d5"
        },
        {
          "module": "SLean.Explicit.Target1024",
          "path": "SLean/Explicit/Target1024.lean",
          "theorems_lemmas": 4,
          "lines": 72,
          "sha256": "085a5c95c0a4f00f8b8759d4e6bd2a76576c1d79cf857c267f32ebc3178e35ed"
        },
        {
          "module": "SLean.Explicit.TaylorBounds",
          "path": "SLean/Explicit/TaylorBounds.lean",
          "theorems_lemmas": 4,
          "lines": 89,
          "sha256": "59ea3febd37628c9c652e532d483674124c985c5f77396d4428d4fbcb7da6094"
        },
        {
          "module": "SLean.Explicit.UniformData",
          "path": "SLean/Explicit/UniformData.lean",
          "theorems_lemmas": 12,
          "lines": 89,
          "sha256": "46bb3f0b938a31058f494c27f82f4434f457863854d7f4c5615828a3896bc950"
        },
        {
          "module": "SLean.Explicit.VietaBranches",
          "path": "SLean/Explicit/VietaBranches.lean",
          "theorems_lemmas": 12,
          "lines": 159,
          "sha256": "a6482d70a8e77084f21e11fd54fa2a12ffb02ef9fd81bb7d64f9460a70fc6644"
        },
        {
          "module": "SLean.Explicit.WideOptical",
          "path": "SLean/Explicit/WideOptical.lean",
          "theorems_lemmas": 3,
          "lines": 143,
          "sha256": "5b96abab0d1b0ac51f9faea1bfad7548c70f959a479151dfa423d065dd579f71"
        },
        {
          "module": "SLean.Explicit.WideParameter",
          "path": "SLean/Explicit/WideParameter.lean",
          "theorems_lemmas": 5,
          "lines": 73,
          "sha256": "9926d0c3383b6226686f5b50057770e50a5d336bb3b1991853a355e425972e95"
        }
      ]
    },
    "cert_optical_derivatives_closure": {
      "modules": 9,
      "theorems_lemmas": 91,
      "lines": 1127,
      "inventory": [
        {
          "module": "SLean.Algebra.Rows",
          "path": "SLean/Algebra/Rows.lean",
          "theorems_lemmas": 3,
          "lines": 41,
          "sha256": "a66ff381b728acb3a64f56036570afb26e1fc4e4173ab6408b26b72cf294ffc2"
        },
        {
          "module": "SLean.Algebra.Symbol",
          "path": "SLean/Algebra/Symbol.lean",
          "theorems_lemmas": 16,
          "lines": 150,
          "sha256": "84062232f909620bf8a39b35c49940dee1563719384c4e8c3970bed648201a99"
        },
        {
          "module": "SLean.Cert.CriticalBounds",
          "path": "SLean/Cert/CriticalBounds.lean",
          "theorems_lemmas": 1,
          "lines": 172,
          "sha256": "7dba95bbad4ea64180adcdd1d39f3965db5818bb4adfa621b1362239146213d2"
        },
        {
          "module": "SLean.Cert.Data",
          "path": "SLean/Cert/Data.lean",
          "theorems_lemmas": 14,
          "lines": 116,
          "sha256": "bc9f9ef4911253e3fe56b0b6b27e0332d87440f73ec5803ab100650e018d54e3"
        },
        {
          "module": "SLean.Cert.Interval",
          "path": "SLean/Cert/Interval.lean",
          "theorems_lemmas": 13,
          "lines": 95,
          "sha256": "c27d742ec2b8495c9fdf66935c67e0770ef537511e68f5e0dfadec64a81b55d7"
        },
        {
          "module": "SLean.Cert.OpticalDerivatives",
          "path": "SLean/Cert/OpticalDerivatives.lean",
          "theorems_lemmas": 14,
          "lines": 154,
          "sha256": "238c238c961f0b31901115a8619d2c0201c62d8646fac75c0dea19563deee2bc"
        },
        {
          "module": "SLean.Cert.Stationary",
          "path": "SLean/Cert/Stationary.lean",
          "theorems_lemmas": 16,
          "lines": 111,
          "sha256": "4fb8c71dc70c058900ae1157a9683dcd9487a85aa00e3794ae5d7f3c0c802611"
        },
        {
          "module": "SLean.Defs",
          "path": "SLean/Defs.lean",
          "theorems_lemmas": 0,
          "lines": 72,
          "sha256": "58fcd110ef8ef70561c0448633dd501352a51335aab79eb40d73f296083190a6"
        },
        {
          "module": "SLean.Pilots.C3",
          "path": "SLean/Pilots/C3.lean",
          "theorems_lemmas": 14,
          "lines": 216,
          "sha256": "fab5a4fafcaaa81fb01ae8a333ab709580942cec4cfc4a02fd46e3842945889f"
        }
      ]
    },
    "all_project_sources": {
      "modules": 201,
      "theorems_lemmas": 1088,
      "lines": 39170,
      "inventory": [
        {
          "module": "SLean",
          "path": "SLean.lean",
          "theorems_lemmas": 0,
          "lines": 6,
          "sha256": "13849afb4706b7c6ba487fc7790ce155d0dda307b9b54fe4f89fd6e2c9021ea2"
        },
        {
          "module": "SLean.Algebra.Decomposition",
          "path": "SLean/Algebra/Decomposition.lean",
          "theorems_lemmas": 3,
          "lines": 63,
          "sha256": "eadb857cb1bacfdc5cf6b0f5f8c878590bbe16bc9d45fbb8ea81b0895f32ad1e"
        },
        {
          "module": "SLean.Algebra.Determinant",
          "path": "SLean/Algebra/Determinant.lean",
          "theorems_lemmas": 4,
          "lines": 95,
          "sha256": "3440fdab705c550b654dfb5dff62a1d77ae4731722c34d6989d9d5a1b383e500"
        },
        {
          "module": "SLean.Algebra.Eigenvectors",
          "path": "SLean/Algebra/Eigenvectors.lean",
          "theorems_lemmas": 4,
          "lines": 72,
          "sha256": "48941779eb5db4db706cd4089a0ce655eafe2f089f292bcf90ace4268dc871ee"
        },
        {
          "module": "SLean.Algebra.Rows",
          "path": "SLean/Algebra/Rows.lean",
          "theorems_lemmas": 3,
          "lines": 41,
          "sha256": "a66ff381b728acb3a64f56036570afb26e1fc4e4173ab6408b26b72cf294ffc2"
        },
        {
          "module": "SLean.Algebra.Symbol",
          "path": "SLean/Algebra/Symbol.lean",
          "theorems_lemmas": 16,
          "lines": 150,
          "sha256": "84062232f909620bf8a39b35c49940dee1563719384c4e8c3970bed648201a99"
        },
        {
          "module": "SLean.Analytic.Boundary",
          "path": "SLean/Analytic/Boundary.lean",
          "theorems_lemmas": 19,
          "lines": 112,
          "sha256": "8207ed628bc4d1c367e46353416058e42e31ff50974cafe45e0413a228c0437e"
        },
        {
          "module": "SLean.Analytic.BoundaryDeterminant",
          "path": "SLean/Analytic/BoundaryDeterminant.lean",
          "theorems_lemmas": 5,
          "lines": 82,
          "sha256": "334aa1db356bb616103186c1a1d4a33afc52cb007a770f501ee8f6ac4ea0ba46"
        },
        {
          "module": "SLean.Analytic.Companion",
          "path": "SLean/Analytic/Companion.lean",
          "theorems_lemmas": 12,
          "lines": 64,
          "sha256": "f744e6959886b8d7710272e10486c74bb5f48d4d10d7c09a7a5ee163cc1a5503"
        },
        {
          "module": "SLean.Analytic.DeterminantInterface",
          "path": "SLean/Analytic/DeterminantInterface.lean",
          "theorems_lemmas": 4,
          "lines": 69,
          "sha256": "57a659422fe1158ed1c655eb87ea889b2cdfdf76ed710e7afdae21ca7333665b"
        },
        {
          "module": "SLean.Analytic.Estimates",
          "path": "SLean/Analytic/Estimates.lean",
          "theorems_lemmas": 4,
          "lines": 52,
          "sha256": "7e6d78faa36fa9ad52349a565d5ba94b4e14a475340261e46fdf5dce558a9fdf"
        },
        {
          "module": "SLean.Analytic.Implicit",
          "path": "SLean/Analytic/Implicit.lean",
          "theorems_lemmas": 1,
          "lines": 92,
          "sha256": "bb543dd2b8c277af72f0f4688b9cb5a828d8fa4968007d9bb0c6d66ceb8205b5"
        },
        {
          "module": "SLean.Analytic.LogContraction",
          "path": "SLean/Analytic/LogContraction.lean",
          "theorems_lemmas": 6,
          "lines": 126,
          "sha256": "a9c84f4d95670887dbe58b0a7d6ff9a3bbe02926f662d03774955c03e452ca1d"
        },
        {
          "module": "SLean.Analytic.Optical",
          "path": "SLean/Analytic/Optical.lean",
          "theorems_lemmas": 25,
          "lines": 160,
          "sha256": "9815c476218989e043677fd734e15acc8bee9716144dee168d26395b937d7f63"
        },
        {
          "module": "SLean.Analytic.OpticalAsymptotics",
          "path": "SLean/Analytic/OpticalAsymptotics.lean",
          "theorems_lemmas": 12,
          "lines": 115,
          "sha256": "ff02304dc5b0ca24ebea7725c69d1ef90bf0e358be5e970a7125a22df845d81e"
        },
        {
          "module": "SLean.Analytic.Parametrization",
          "path": "SLean/Analytic/Parametrization.lean",
          "theorems_lemmas": 7,
          "lines": 110,
          "sha256": "cf05a7eeaaa4c5f86908d452ed27de9e3541390660fe62d2611a435568818ff1"
        },
        {
          "module": "SLean.Analytic.QuantAsymptotics",
          "path": "SLean/Analytic/QuantAsymptotics.lean",
          "theorems_lemmas": 10,
          "lines": 104,
          "sha256": "18cb952d67d4d6b0bcecaf6c0d8de4c40e62a8d950236530c8cdd9b2129014f4"
        },
        {
          "module": "SLean.Analytic.QuantBounds",
          "path": "SLean/Analytic/QuantBounds.lean",
          "theorems_lemmas": 6,
          "lines": 116,
          "sha256": "d9f6924898a0234f2c15e43c86606c666b585af133b31c21028b2130512cee8f"
        },
        {
          "module": "SLean.Analytic.QuantScale",
          "path": "SLean/Analytic/QuantScale.lean",
          "theorems_lemmas": 11,
          "lines": 92,
          "sha256": "67c535717bca83c833b2070c34b28f765ab8568a404ec35c73bf62dafce6209e"
        },
        {
          "module": "SLean.Analytic.Quantization",
          "path": "SLean/Analytic/Quantization.lean",
          "theorems_lemmas": 5,
          "lines": 84,
          "sha256": "b824cd7c151b41ba3bb358c0657df6a3ff4641b0d1dcf68835e107d522960686"
        },
        {
          "module": "SLean.Analytic.QuarticFactor",
          "path": "SLean/Analytic/QuarticFactor.lean",
          "theorems_lemmas": 2,
          "lines": 74,
          "sha256": "01497b4cb8a1227cd476442f34eae7eb1e441c946f2db0caad22d45d8a8f7d65"
        },
        {
          "module": "SLean.Analytic.Reflection",
          "path": "SLean/Analytic/Reflection.lean",
          "theorems_lemmas": 13,
          "lines": 83,
          "sha256": "ada68c8c5585478c8379df6fc2002b7604b264368306c3fb70771b20b36bffa2"
        },
        {
          "module": "SLean.Analytic.Roots",
          "path": "SLean/Analytic/Roots.lean",
          "theorems_lemmas": 17,
          "lines": 100,
          "sha256": "b2698973e43b12c365d835624cc9b90239c8c9e83ee846732abdc8987230693b"
        },
        {
          "module": "SLean.Analytic.SequenceOrder",
          "path": "SLean/Analytic/SequenceOrder.lean",
          "theorems_lemmas": 9,
          "lines": 86,
          "sha256": "4223171725667838d461f667f44a3aaa16ba8df40f77b8dd901071b9a40f4885"
        },
        {
          "module": "SLean.Analytic.SimpleZero",
          "path": "SLean/Analytic/SimpleZero.lean",
          "theorems_lemmas": 2,
          "lines": 56,
          "sha256": "cd6c16268df227d119388a6469d75c830071e123478f4f319ee3ed4ee21d8fc6"
        },
        {
          "module": "SLean.Analytic.UniformData",
          "path": "SLean/Analytic/UniformData.lean",
          "theorems_lemmas": 5,
          "lines": 93,
          "sha256": "58903f4dde0eaba3005b514aed21cd676741d9cb48b9925047c704e434aca7e4"
        },
        {
          "module": "SLean.Analytic.ZeroSequence",
          "path": "SLean/Analytic/ZeroSequence.lean",
          "theorems_lemmas": 9,
          "lines": 111,
          "sha256": "dca3f7aa97345077dffa13f8a54941bacf3cfeab50ad92f26b352383b72835df"
        },
        {
          "module": "SLean.Assembly",
          "path": "SLean/Assembly.lean",
          "theorems_lemmas": 11,
          "lines": 204,
          "sha256": "2b4935d59102ffce8c83eeb6deac5fa8a69ea1ac7f15910787e474fb41c30d22"
        },
        {
          "module": "SLean.Bridge.AssemblyPairing",
          "path": "SLean/Bridge/AssemblyPairing.lean",
          "theorems_lemmas": 4,
          "lines": 88,
          "sha256": "6331a4c9b93374a893199c4c4663d2b1d93126c97598bdfd4672c61eb49c36e0"
        },
        {
          "module": "SLean.Bridge.CubicSpace",
          "path": "SLean/Bridge/CubicSpace.lean",
          "theorems_lemmas": 6,
          "lines": 116,
          "sha256": "2d832e2234b0208a83efe729279b693995dd54c55cecde98ec42cf1c24b61035"
        },
        {
          "module": "SLean.Bridge.ElementEnergy",
          "path": "SLean/Bridge/ElementEnergy.lean",
          "theorems_lemmas": 9,
          "lines": 123,
          "sha256": "b6c8382d10351a0064c2b3a3176a4c1f18eca0c6808963371209f369d4e554ba"
        },
        {
          "module": "SLean.Bridge.EnergyScaling",
          "path": "SLean/Bridge/EnergyScaling.lean",
          "theorems_lemmas": 6,
          "lines": 66,
          "sha256": "1dc922b2504b2a1e138f1869157c3742eeaf3d6cbc58d468a195ed4b04051867"
        },
        {
          "module": "SLean.Bridge.FormBound",
          "path": "SLean/Bridge/FormBound.lean",
          "theorems_lemmas": 6,
          "lines": 109,
          "sha256": "97ab60faefb192dd8e8dbbb4b7b11e285a2955613196cded3b5dab6307aca94d"
        },
        {
          "module": "SLean.Bridge.FunctionSpace",
          "path": "SLean/Bridge/FunctionSpace.lean",
          "theorems_lemmas": 5,
          "lines": 76,
          "sha256": "eccc3c4f7ab6c3df31178f9d565f5ba06f58eed9eb2403f6094f4c3bb487441b"
        },
        {
          "module": "SLean.Bridge.Functions",
          "path": "SLean/Bridge/Functions.lean",
          "theorems_lemmas": 13,
          "lines": 115,
          "sha256": "51366636bc505cbf364e324978606778ed3563ab11f990fa265c598b572120c0"
        },
        {
          "module": "SLean.Bridge.Galerkin",
          "path": "SLean/Bridge/Galerkin.lean",
          "theorems_lemmas": 7,
          "lines": 83,
          "sha256": "97f4995a25dca668cd2907d1e0ed7fdb2bca27b01e02cee7a65cb943345a6ba1"
        },
        {
          "module": "SLean.Bridge.Integrals",
          "path": "SLean/Bridge/Integrals.lean",
          "theorems_lemmas": 9,
          "lines": 127,
          "sha256": "366c7890d8db93f064ca244255cdf01d5702fbee6eb5f839af387e68e6572e88"
        },
        {
          "module": "SLean.Bridge.Interpolation",
          "path": "SLean/Bridge/Interpolation.lean",
          "theorems_lemmas": 11,
          "lines": 105,
          "sha256": "7efd6604609054219f35c3892e72ee515b53406163dcaca76d52cea19284820c"
        },
        {
          "module": "SLean.Bridge.InverseInequality",
          "path": "SLean/Bridge/InverseInequality.lean",
          "theorems_lemmas": 3,
          "lines": 68,
          "sha256": "51a1212ef400c994e06eea05d11807a1566b484a6db640be5fc50df427aed7e1"
        },
        {
          "module": "SLean.Bridge.MassNorm",
          "path": "SLean/Bridge/MassNorm.lean",
          "theorems_lemmas": 17,
          "lines": 128,
          "sha256": "3d617f698bc503fe5bf8a4e79f5ca7f5d731611ea31f1b5cec4e02a6c31c8c3f"
        },
        {
          "module": "SLean.Bridge.NormIntegrals",
          "path": "SLean/Bridge/NormIntegrals.lean",
          "theorems_lemmas": 7,
          "lines": 77,
          "sha256": "d573a96540aaeac619e8a0fe93e0bb41f1bd477e4f16a46fd5bcd1a66c320ce3"
        },
        {
          "module": "SLean.Bridge.Pasting",
          "path": "SLean/Bridge/Pasting.lean",
          "theorems_lemmas": 8,
          "lines": 116,
          "sha256": "216e998d0f8a19c51d87d37d0de56f073f40994ff5364004ebb7c89da3fc645f"
        },
        {
          "module": "SLean.Bridge.RealStructure",
          "path": "SLean/Bridge/RealStructure.lean",
          "theorems_lemmas": 14,
          "lines": 124,
          "sha256": "893748a1f4407ebcc3c8a0444e824f95458e765af5b388f02a2f941ab9593d8e"
        },
        {
          "module": "SLean.Bridge.Reference",
          "path": "SLean/Bridge/Reference.lean",
          "theorems_lemmas": 11,
          "lines": 128,
          "sha256": "87395a4361f863b91acda2deb2d47d3ae217bcb545e39aa7cec0ba8e7fed4149"
        },
        {
          "module": "SLean.Bridge.WeakUniqueness",
          "path": "SLean/Bridge/WeakUniqueness.lean",
          "theorems_lemmas": 1,
          "lines": 32,
          "sha256": "38bf5a9f4738c0842cf5e46254befae52676ae9b8a2eeb99ed1f9b97e629619b"
        },
        {
          "module": "SLean.Cert.BetaBounds",
          "path": "SLean/Cert/BetaBounds.lean",
          "theorems_lemmas": 1,
          "lines": 249,
          "sha256": "e3d102b67b5876a9667243d7fb578c7d83f5316c18ab7cd877830863a1dd0fa3"
        },
        {
          "module": "SLean.Cert.BoundaryBounds",
          "path": "SLean/Cert/BoundaryBounds.lean",
          "theorems_lemmas": 1,
          "lines": 21,
          "sha256": "7d1f96d2fa6aa52573c0fc0f34f59113756ebc7169442bd0525e7ae06d03d302"
        },
        {
          "module": "SLean.Cert.BoundaryData",
          "path": "SLean/Cert/BoundaryData.lean",
          "theorems_lemmas": 0,
          "lines": 32,
          "sha256": "2ba9ee3310a4aa842d2d69127dbfd79270a50bc0aca24206608ef6198ed20bdc"
        },
        {
          "module": "SLean.Cert.BoundaryDerivatives",
          "path": "SLean/Cert/BoundaryDerivatives.lean",
          "theorems_lemmas": 5,
          "lines": 63,
          "sha256": "3b39639e8700df4fe3148d657c804dab38aed5a590e0cfd4f3bd3c5d80abe798"
        },
        {
          "module": "SLean.Cert.BoundarySlopes",
          "path": "SLean/Cert/BoundarySlopes.lean",
          "theorems_lemmas": 1,
          "lines": 981,
          "sha256": "2e50ae0f4898c620299bd7f62b21288715e71ad5fa7804f3e2d267ed6162ef4a"
        },
        {
          "module": "SLean.Cert.BoundaryValues",
          "path": "SLean/Cert/BoundaryValues.lean",
          "theorems_lemmas": 1,
          "lines": 1129,
          "sha256": "d7160746bc8559f75a473a63a685229880b3aad437513556b28e503c137efba6"
        },
        {
          "module": "SLean.Cert.Certificates",
          "path": "SLean/Cert/Certificates.lean",
          "theorems_lemmas": 10,
          "lines": 91,
          "sha256": "b106b888532ae45fe941d13335004841b023f2b2fef87a4ef93ed263a2c9a273"
        },
        {
          "module": "SLean.Cert.CriticalBounds",
          "path": "SLean/Cert/CriticalBounds.lean",
          "theorems_lemmas": 1,
          "lines": 172,
          "sha256": "7dba95bbad4ea64180adcdd1d39f3965db5818bb4adfa621b1362239146213d2"
        },
        {
          "module": "SLean.Cert.Data",
          "path": "SLean/Cert/Data.lean",
          "theorems_lemmas": 14,
          "lines": 116,
          "sha256": "bc9f9ef4911253e3fe56b0b6b27e0332d87440f73ec5803ab100650e018d54e3"
        },
        {
          "module": "SLean.Cert.GeometryBounds",
          "path": "SLean/Cert/GeometryBounds.lean",
          "theorems_lemmas": 1,
          "lines": 1137,
          "sha256": "86bc80d00054d42575d27d1b686e8f82ea38d7239c758a65224e97d7dce4d6af"
        },
        {
          "module": "SLean.Cert.Interval",
          "path": "SLean/Cert/Interval.lean",
          "theorems_lemmas": 13,
          "lines": 95,
          "sha256": "c27d742ec2b8495c9fdf66935c67e0770ef537511e68f5e0dfadec64a81b55d7"
        },
        {
          "module": "SLean.Cert.Multiplicity",
          "path": "SLean/Cert/Multiplicity.lean",
          "theorems_lemmas": 5,
          "lines": 41,
          "sha256": "cd35dc47aa864ec658888f9397f38c8b9fb2df5ac6903825b4a0381e9fa68c7b"
        },
        {
          "module": "SLean.Cert.OpticalDerivatives",
          "path": "SLean/Cert/OpticalDerivatives.lean",
          "theorems_lemmas": 14,
          "lines": 154,
          "sha256": "238c238c961f0b31901115a8619d2c0201c62d8646fac75c0dea19563deee2bc"
        },
        {
          "module": "SLean.Cert.OpticalGlobal",
          "path": "SLean/Cert/OpticalGlobal.lean",
          "theorems_lemmas": 7,
          "lines": 64,
          "sha256": "2efed3384eb3435f48d09a57b99bf2dbeae75b77d850174210240d1ea7c617ca"
        },
        {
          "module": "SLean.Cert.OuterSimplicity",
          "path": "SLean/Cert/OuterSimplicity.lean",
          "theorems_lemmas": 4,
          "lines": 59,
          "sha256": "b631f7be87d19a7cac3c9616bd2bc129fa39255419ac4862b286413aa4cbc3df"
        },
        {
          "module": "SLean.Cert.Quartic",
          "path": "SLean/Cert/Quartic.lean",
          "theorems_lemmas": 10,
          "lines": 105,
          "sha256": "4e77d125e624fcb299d098af2819e3b8ba58a1af8217627a3e73458a65f0096f"
        },
        {
          "module": "SLean.Cert.ResidualBounds",
          "path": "SLean/Cert/ResidualBounds.lean",
          "theorems_lemmas": 1,
          "lines": 788,
          "sha256": "a9cc22cf536ee37fc3317cc78718f4551f8a0cddc665081dcbf7a56346e60fc9"
        },
        {
          "module": "SLean.Cert.RootDisks",
          "path": "SLean/Cert/RootDisks.lean",
          "theorems_lemmas": 15,
          "lines": 154,
          "sha256": "9206288f9a9ea1e95cb0dace022ff8ac608a74cda3467b08b01e63f3f84edb19"
        },
        {
          "module": "SLean.Cert.RootLocalization",
          "path": "SLean/Cert/RootLocalization.lean",
          "theorems_lemmas": 4,
          "lines": 53,
          "sha256": "13e605f4040f4dab8a71c45dd5f27b8bcaa7b89414fd0641ffab1b9dc28afd03"
        },
        {
          "module": "SLean.Cert.RootSeparation",
          "path": "SLean/Cert/RootSeparation.lean",
          "theorems_lemmas": 4,
          "lines": 31,
          "sha256": "9be83639db7640ad6bd23eac9b5b2c92f3e24e8f7d5a3ecd45b5dbbf1b88f410"
        },
        {
          "module": "SLean.Cert.Stationary",
          "path": "SLean/Cert/Stationary.lean",
          "theorems_lemmas": 16,
          "lines": 111,
          "sha256": "4fb8c71dc70c058900ae1157a9683dcd9487a85aa00e3794ae5d7f3c0c802611"
        },
        {
          "module": "SLean.Core",
          "path": "SLean/Core.lean",
          "theorems_lemmas": 0,
          "lines": 2,
          "sha256": "41eb6a9bb054c6eda0260815877778ef80279b2f56081f7dbc19d6a438a4d0f0"
        },
        {
          "module": "SLean.CoreStatement",
          "path": "SLean/CoreStatement.lean",
          "theorems_lemmas": 13,
          "lines": 135,
          "sha256": "8e29126cac5936c9dd22fed43b247d03f0d8e2896fa9135a21bc944316ad9b90"
        },
        {
          "module": "SLean.CoreVerification",
          "path": "SLean/CoreVerification.lean",
          "theorems_lemmas": 0,
          "lines": 597,
          "sha256": "1d5a0d44b9519dafb74e4e6156bebe151fd4dc8b9f66f33a42a17cad6988fbd0"
        },
        {
          "module": "SLean.Defs",
          "path": "SLean/Defs.lean",
          "theorems_lemmas": 0,
          "lines": 72,
          "sha256": "58fcd110ef8ef70561c0448633dd501352a51335aab79eb40d73f296083190a6"
        },
        {
          "module": "SLean.Explicit.Audit",
          "path": "SLean/Explicit/Audit.lean",
          "theorems_lemmas": 0,
          "lines": 14,
          "sha256": "3b0c4f58c84c9974d5a51ac2ef8db61da6f8c37552aa537fb159897d5aff56d2"
        },
        {
          "module": "SLean.Explicit.Bootstrap",
          "path": "SLean/Explicit/Bootstrap.lean",
          "theorems_lemmas": 6,
          "lines": 115,
          "sha256": "b9c65698a8cc76f057b1d376a781a96bebde754b69794b7ee092f4824a6d77a0"
        },
        {
          "module": "SLean.Explicit.BoundaryDisk",
          "path": "SLean/Explicit/BoundaryDisk.lean",
          "theorems_lemmas": 17,
          "lines": 194,
          "sha256": "575502cf78fc988f9f6493093af5b90f1779515992ac9b67afb541b25fa74c10"
        },
        {
          "module": "SLean.Explicit.CauchyTools",
          "path": "SLean/Explicit/CauchyTools.lean",
          "theorems_lemmas": 3,
          "lines": 72,
          "sha256": "a6390a9dec7cf7c1df55ebb21155ae1a596c7da8f86f5806387745fdc9fe1882"
        },
        {
          "module": "SLean.Explicit.CompanionDisk",
          "path": "SLean/Explicit/CompanionDisk.lean",
          "theorems_lemmas": 10,
          "lines": 121,
          "sha256": "abe2eb82c41f67910129740c9dff0d0a9e6e4391b3e4116e7fa2d391e2ac3353"
        },
        {
          "module": "SLean.Explicit.Damping",
          "path": "SLean/Explicit/Damping.lean",
          "theorems_lemmas": 6,
          "lines": 99,
          "sha256": "4e54b9e4caf828e4abbe6c837146ce023750f3557d073167029c92de9462716f"
        },
        {
          "module": "SLean.Explicit.Determinant",
          "path": "SLean/Explicit/Determinant.lean",
          "theorems_lemmas": 5,
          "lines": 99,
          "sha256": "bfba7691d87cac5c2dbcfb6456c70ab4c744c9b566543d91109b9ecd6bb518e8"
        },
        {
          "module": "SLean.Explicit.GeometricTail",
          "path": "SLean/Explicit/GeometricTail.lean",
          "theorems_lemmas": 4,
          "lines": 51,
          "sha256": "4c310aab66e5cdee8749175ae3374aae181c367c1076d3208bab014d62df3362"
        },
        {
          "module": "SLean.Explicit.OpticalDisk",
          "path": "SLean/Explicit/OpticalDisk.lean",
          "theorems_lemmas": 7,
          "lines": 208,
          "sha256": "7295905fa22933600078862dfdde59cf475751884302d492c136b4f0cd0e8feb"
        },
        {
          "module": "SLean.Explicit.OpticalExpansion",
          "path": "SLean/Explicit/OpticalExpansion.lean",
          "theorems_lemmas": 7,
          "lines": 142,
          "sha256": "c3400484d62a51ca3a4f77552c78d777b232b0499d289cb657f0ee61e05ce178"
        },
        {
          "module": "SLean.Explicit.QuantAsymptotics",
          "path": "SLean/Explicit/QuantAsymptotics.lean",
          "theorems_lemmas": 9,
          "lines": 165,
          "sha256": "b0fbc1bbf5b4c5a524fa1c63499f9c1f18fd0124dd5eaa2cdaa7a65726e86037"
        },
        {
          "module": "SLean.Explicit.Quantization",
          "path": "SLean/Explicit/Quantization.lean",
          "theorems_lemmas": 12,
          "lines": 147,
          "sha256": "048b62f8cd41db88573f1f72ebd99b9cafc9ecdf75c23073a366c56d26634711"
        },
        {
          "module": "SLean.Explicit.RefinedDamping",
          "path": "SLean/Explicit/RefinedDamping.lean",
          "theorems_lemmas": 3,
          "lines": 67,
          "sha256": "925f71b5130ce68cecc3772da922ce342254aa95d9d3c18200748fe2f04b0ad0"
        },
        {
          "module": "SLean.Explicit.RefinedOptical",
          "path": "SLean/Explicit/RefinedOptical.lean",
          "theorems_lemmas": 3,
          "lines": 81,
          "sha256": "8fe0e2e709381000707b8cc3fa0492f66de9b9716aa78c29a027b8ddc28296c7"
        },
        {
          "module": "SLean.Explicit.RefinedQuantization",
          "path": "SLean/Explicit/RefinedQuantization.lean",
          "theorems_lemmas": 3,
          "lines": 89,
          "sha256": "bacb1c214791014dbea13038fa07dc7e83e0145bfd96652fc899cfa7eafb32b3"
        },
        {
          "module": "SLean.Explicit.RootBounds",
          "path": "SLean/Explicit/RootBounds.lean",
          "theorems_lemmas": 6,
          "lines": 109,
          "sha256": "43836c4abef8b6beebdd1e90a00cb8f346c840529eec9e3f8c140af23c189934"
        },
        {
          "module": "SLean.Explicit.RootBranches",
          "path": "SLean/Explicit/RootBranches.lean",
          "theorems_lemmas": 8,
          "lines": 77,
          "sha256": "c82abb33bc6268632d7a7b31479f68da1727fa6688eda1727ab85b0f9abe0b1c"
        },
        {
          "module": "SLean.Explicit.RootDistinct",
          "path": "SLean/Explicit/RootDistinct.lean",
          "theorems_lemmas": 4,
          "lines": 68,
          "sha256": "cd69861ce6dea3e46ebefe8d3a0fb7bf7d94f9795d9ea1a020547c9c73d01e3b"
        },
        {
          "module": "SLean.Explicit.Sharp.AnalyticBounds",
          "path": "SLean/Explicit/Sharp/AnalyticBounds.lean",
          "theorems_lemmas": 3,
          "lines": 65,
          "sha256": "6717995522a13fcf55ee06dffcb4993dd2917698d6fc06468c8818d744837775"
        },
        {
          "module": "SLean.Explicit.Sharp.Audit",
          "path": "SLean/Explicit/Sharp/Audit.lean",
          "theorems_lemmas": 0,
          "lines": 12,
          "sha256": "1111758b8853b0c0219809caa48a195a81002fc8b130016bd8a4d2fbe93d9b25"
        },
        {
          "module": "SLean.Explicit.Sharp.BetaBox",
          "path": "SLean/Explicit/Sharp/BetaBox.lean",
          "theorems_lemmas": 1,
          "lines": 225,
          "sha256": "d07e6125a0c97620af3b971603d021a02b50d393473009f0612316bebabddb19"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryDerivativeBox",
          "path": "SLean/Explicit/Sharp/BoundaryDerivativeBox.lean",
          "theorems_lemmas": 1,
          "lines": 1270,
          "sha256": "c9cdd0ef350d5b64e9fb8de4e26b4f97ed77df5c41d284b2b89c8c03dd60033b"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryDerivatives",
          "path": "SLean/Explicit/Sharp/BoundaryDerivatives.lean",
          "theorems_lemmas": 4,
          "lines": 57,
          "sha256": "8329aa350d09e70d0c01dcfee839b0f3303d0e37a3b5738a40ea5b2f9d3bf642"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryLog",
          "path": "SLean/Explicit/Sharp/BoundaryLog.lean",
          "theorems_lemmas": 4,
          "lines": 108,
          "sha256": "1d455ad8358755fb2185b691261d06fafc47e3d8d9034ffe61438181847becd3"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryNonzero",
          "path": "SLean/Explicit/Sharp/BoundaryNonzero.lean",
          "theorems_lemmas": 2,
          "lines": 92,
          "sha256": "5933b3ff89b3bc04a7288f07d7b1755481cb6a285636dee6a8b6d967a647037e"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryParameter",
          "path": "SLean/Explicit/Sharp/BoundaryParameter.lean",
          "theorems_lemmas": 1,
          "lines": 39,
          "sha256": "4561bf331773d78fd24a60a99d08c603afd57ab6d93f1e81b06e942988177196"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryParameterCertificate",
          "path": "SLean/Explicit/Sharp/BoundaryParameterCertificate.lean",
          "theorems_lemmas": 1,
          "lines": 26,
          "sha256": "a33fbd87d3c19551c0d74c7df6ba66a044efb75611bd4350eda01848c5fd9050"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryParameterCertificateCompact",
          "path": "SLean/Explicit/Sharp/BoundaryParameterCertificateCompact.lean",
          "theorems_lemmas": 1,
          "lines": 8477,
          "sha256": "0f08519b6bf49ee9ed3dfc9f53e3611ce73f27006b9a327768ea2e2e23daeeb0"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryPolynomialBox",
          "path": "SLean/Explicit/Sharp/BoundaryPolynomialBox.lean",
          "theorems_lemmas": 2,
          "lines": 1957,
          "sha256": "dca3746c082d72e0d5b80ca050aa07d33a9bf0f2199cdc3e4e086f8fd9c4e1a4"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryPolynomials",
          "path": "SLean/Explicit/Sharp/BoundaryPolynomials.lean",
          "theorems_lemmas": 8,
          "lines": 79,
          "sha256": "2dbb663a32dc625e4f438220777c7bacda01065a9aaec98aeda827c548e5f603"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundarySecondBox",
          "path": "SLean/Explicit/Sharp/BoundarySecondBox.lean",
          "theorems_lemmas": 1,
          "lines": 782,
          "sha256": "517f9a853236abca55b946d16fefd47d35c903bd27747a63d6d0ebeb40849d67"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryUniform",
          "path": "SLean/Explicit/Sharp/BoundaryUniform.lean",
          "theorems_lemmas": 5,
          "lines": 80,
          "sha256": "ea97f73d25162ccd736168b23fd5cc520ad27c4a9e0d9ea7b5c4105a6d3251c9"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryVariation",
          "path": "SLean/Explicit/Sharp/BoundaryVariation.lean",
          "theorems_lemmas": 4,
          "lines": 147,
          "sha256": "3e6e89e34997aefc1aaba4bb6c433efc44e81cd77153aba6ba808b379db3f918"
        },
        {
          "module": "SLean.Explicit.Sharp.BoundaryWork",
          "path": "SLean/Explicit/Sharp/BoundaryWork.lean",
          "theorems_lemmas": 4,
          "lines": 90,
          "sha256": "5e1be53a7a1690f7572165a4c9cda6b4b7b2c3ed12fa8c3b9b78c3ca410b1863"
        },
        {
          "module": "SLean.Explicit.Sharp.CoefficientSigns",
          "path": "SLean/Explicit/Sharp/CoefficientSigns.lean",
          "theorems_lemmas": 3,
          "lines": 69,
          "sha256": "e41783090ed43db39bbe5ea52c469723abfe43c1dd48de6403c94021509133d2"
        },
        {
          "module": "SLean.Explicit.Sharp.Coefficients",
          "path": "SLean/Explicit/Sharp/Coefficients.lean",
          "theorems_lemmas": 5,
          "lines": 58,
          "sha256": "28c4ee31b480f3443b056d4360bd9cb716ea89f0a7f66522edc6ce1046ed167d"
        },
        {
          "module": "SLean.Explicit.Sharp.CompanionBounds",
          "path": "SLean/Explicit/Sharp/CompanionBounds.lean",
          "theorems_lemmas": 6,
          "lines": 95,
          "sha256": "a03ab7314f919a2058bea5a21e00f7acd453d3b956578057803873c24a053c3f"
        },
        {
          "module": "SLean.Explicit.Sharp.CompanionInvolution",
          "path": "SLean/Explicit/Sharp/CompanionInvolution.lean",
          "theorems_lemmas": 4,
          "lines": 98,
          "sha256": "24840e239e73509d82c4877dba517c53f9c219f6c4781175ad2bfd134dc3edbc"
        },
        {
          "module": "SLean.Explicit.Sharp.Damping1024",
          "path": "SLean/Explicit/Sharp/Damping1024.lean",
          "theorems_lemmas": 2,
          "lines": 80,
          "sha256": "f5e6db79967ccd192c40ee737d8f892606cfc61fa16f9f8ad24f954f1087e0d8"
        },
        {
          "module": "SLean.Explicit.Sharp.Damping2048",
          "path": "SLean/Explicit/Sharp/Damping2048.lean",
          "theorems_lemmas": 4,
          "lines": 82,
          "sha256": "d9a3fa793497abeb55c98d6e0e6f91db2454549489daba1ae1631c9ead2d3eb9"
        },
        {
          "module": "SLean.Explicit.Sharp.Damping512",
          "path": "SLean/Explicit/Sharp/Damping512.lean",
          "theorems_lemmas": 2,
          "lines": 85,
          "sha256": "93370ddf4f074708bd13ccf7ea695c6ed7df564eaf99956a598ca1fa061577bc"
        },
        {
          "module": "SLean.Explicit.Sharp.Determinant",
          "path": "SLean/Explicit/Sharp/Determinant.lean",
          "theorems_lemmas": 3,
          "lines": 67,
          "sha256": "daa4e3acc990bb986efbc851dc4b8081e5f98abee2cddc88287b4e81f6759ecb"
        },
        {
          "module": "SLean.Explicit.Sharp.Expansion.Audit",
          "path": "SLean/Explicit/Sharp/Expansion/Audit.lean",
          "theorems_lemmas": 0,
          "lines": 22,
          "sha256": "6ff9beb495782422e19dbd7ee166f19bc1a3cc7ff886c6977ab90238f176b77f"
        },
        {
          "module": "SLean.Explicit.Sharp.Expansion.Optical",
          "path": "SLean/Explicit/Sharp/Expansion/Optical.lean",
          "theorems_lemmas": 5,
          "lines": 110,
          "sha256": "530fde1b0fe7f0b340a22edbb13bdc687890d4294fec20609e34d03971838222"
        },
        {
          "module": "SLean.Explicit.Sharp.Expansion.Physical",
          "path": "SLean/Explicit/Sharp/Expansion/Physical.lean",
          "theorems_lemmas": 4,
          "lines": 101,
          "sha256": "c9763916118a25792530e35e9f7d6cb1e70acb43d6bc37a115e5327bd1dc7bc8"
        },
        {
          "module": "SLean.Explicit.Sharp.Expansion.Quantitative",
          "path": "SLean/Explicit/Sharp/Expansion/Quantitative.lean",
          "theorems_lemmas": 7,
          "lines": 158,
          "sha256": "77bd74757da386c004bf4c0b613f0efd30ba51badd5d6142e39a968eb1680690"
        },
        {
          "module": "SLean.Explicit.Sharp.Expansion.Statement",
          "path": "SLean/Explicit/Sharp/Expansion/Statement.lean",
          "theorems_lemmas": 1,
          "lines": 32,
          "sha256": "fea0879e82f250d39f0a004dbf5dd649e7445628d9d113a32e34a77ee2cf5906"
        },
        {
          "module": "SLean.Explicit.Sharp.FrozenThirdBox",
          "path": "SLean/Explicit/Sharp/FrozenThirdBox.lean",
          "theorems_lemmas": 1,
          "lines": 58,
          "sha256": "3fdc10852271d2deee00377ee67edbdfc02db1ddf66087aa9599ae1123641ca4"
        },
        {
          "module": "SLean.Explicit.Sharp.Horner1024",
          "path": "SLean/Explicit/Sharp/Horner1024.lean",
          "theorems_lemmas": 1,
          "lines": 480,
          "sha256": "b2866deaa64eb3e8fb41339cd8843eea656bf459691c75de153982abf31fff8e"
        },
        {
          "module": "SLean.Explicit.Sharp.Horner512",
          "path": "SLean/Explicit/Sharp/Horner512.lean",
          "theorems_lemmas": 1,
          "lines": 480,
          "sha256": "b6d998dc2500aefb853033e029d820acf567963a08d3486077fad0b06356f58d"
        },
        {
          "module": "SLean.Explicit.Sharp.ImaginaryRemainder",
          "path": "SLean/Explicit/Sharp/ImaginaryRemainder.lean",
          "theorems_lemmas": 3,
          "lines": 78,
          "sha256": "f8a2e8e3bad54de8612690378c0837909826976b1ae00feacbb18f03fc6606ab"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalBox",
          "path": "SLean/Explicit/Sharp/OpticalBox.lean",
          "theorems_lemmas": 1,
          "lines": 445,
          "sha256": "3950bd13ac850b69822c68b7858c7aa5478d35da2c9b19d45f36f17b9b700efe"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalCubicBounds",
          "path": "SLean/Explicit/Sharp/OpticalCubicBounds.lean",
          "theorems_lemmas": 4,
          "lines": 86,
          "sha256": "ced374b527f383c645cade5fb514e6e46088d49cb7c6b47bbe1126c5de62efdb"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalDenomVariation",
          "path": "SLean/Explicit/Sharp/OpticalDenomVariation.lean",
          "theorems_lemmas": 4,
          "lines": 118,
          "sha256": "4a33c3c6aec2faa63bf4db9dc4e42491197c673e07f69238d717d0dfef9a362c"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalDomain",
          "path": "SLean/Explicit/Sharp/OpticalDomain.lean",
          "theorems_lemmas": 6,
          "lines": 92,
          "sha256": "72d5a032b5ef670d6c90e53e38aac220768ec40f87a85bc23948c0eca64fa0e6"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalRemainderTight",
          "path": "SLean/Explicit/Sharp/OpticalRemainderTight.lean",
          "theorems_lemmas": 2,
          "lines": 53,
          "sha256": "a9db6649c6a027b5df4c5498be98e5ca272a7b656aee13aa12a3d32aa3dbaca6"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalResidual",
          "path": "SLean/Explicit/Sharp/OpticalResidual.lean",
          "theorems_lemmas": 6,
          "lines": 121,
          "sha256": "435becb5ad8ce97dce8aa76aeabf911e92917ac21018bcb75aaa2005bff7ea47"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalSlopeBox",
          "path": "SLean/Explicit/Sharp/OpticalSlopeBox.lean",
          "theorems_lemmas": 1,
          "lines": 39,
          "sha256": "859989d0769a6ee9c38655d358bad81b56264f6cc6c02277effa63cd9f8a6665"
        },
        {
          "module": "SLean.Explicit.Sharp.OpticalThird",
          "path": "SLean/Explicit/Sharp/OpticalThird.lean",
          "theorems_lemmas": 7,
          "lines": 106,
          "sha256": "058233d8841fc42c6ed7daf0dc1959481e7c1b3453acc6bfe4972b2b2e716e75"
        },
        {
          "module": "SLean.Explicit.Sharp.ProductBounds",
          "path": "SLean/Explicit/Sharp/ProductBounds.lean",
          "theorems_lemmas": 8,
          "lines": 78,
          "sha256": "b354a1814301f3d52833c85b726dc0600e90728163899fa66edc3e73bd7bc36b"
        },
        {
          "module": "SLean.Explicit.Sharp.ProductBox",
          "path": "SLean/Explicit/Sharp/ProductBox.lean",
          "theorems_lemmas": 1,
          "lines": 985,
          "sha256": "519659616a7701789fe0bed9d071039f07700cfee1c4580dd19fd3521ccaf2cf"
        },
        {
          "module": "SLean.Explicit.Sharp.ProductDefinitions",
          "path": "SLean/Explicit/Sharp/ProductDefinitions.lean",
          "theorems_lemmas": 4,
          "lines": 68,
          "sha256": "d74ad38aa67a053ebf13c91810a801ab5cccfaedb57bbc482647570ef1ed1267"
        },
        {
          "module": "SLean.Explicit.Sharp.QuantBootstrap",
          "path": "SLean/Explicit/Sharp/QuantBootstrap.lean",
          "theorems_lemmas": 6,
          "lines": 123,
          "sha256": "94d9ea825206c66532a649ad53aa50a69f656a843e6063cc9c1c1dfea6e49809"
        },
        {
          "module": "SLean.Explicit.Sharp.QuantBounds",
          "path": "SLean/Explicit/Sharp/QuantBounds.lean",
          "theorems_lemmas": 10,
          "lines": 110,
          "sha256": "458c220617d552f062f1f737467db3083c23e1bc0766f24f3535cc4fb860b3d4"
        },
        {
          "module": "SLean.Explicit.Sharp.QuantRealTight",
          "path": "SLean/Explicit/Sharp/QuantRealTight.lean",
          "theorems_lemmas": 2,
          "lines": 75,
          "sha256": "7be4751936324f6bbf918ef8ab11c243a424f6058bc4b46b1dd183bad1f6c1f8"
        },
        {
          "module": "SLean.Explicit.Sharp.QuantTools",
          "path": "SLean/Explicit/Sharp/QuantTools.lean",
          "theorems_lemmas": 4,
          "lines": 74,
          "sha256": "c47ee277f52b6548936c3ebe1733ee7c68563b2516cd1b7b7c9c409ba82acbbe"
        },
        {
          "module": "SLean.Explicit.Sharp.Quantization",
          "path": "SLean/Explicit/Sharp/Quantization.lean",
          "theorems_lemmas": 4,
          "lines": 111,
          "sha256": "cd14c6055766e90b9888dcc162ca488896f9613eb6b1b3dd53fa4adffa197fd5"
        },
        {
          "module": "SLean.Explicit.Sharp.RealStructure",
          "path": "SLean/Explicit/Sharp/RealStructure.lean",
          "theorems_lemmas": 4,
          "lines": 52,
          "sha256": "18ed99c3f64af658251707c0be50c8547957b91ca8e80235f19ae1845728f0a4"
        },
        {
          "module": "SLean.Explicit.Sharp.ReflectionJets",
          "path": "SLean/Explicit/Sharp/ReflectionJets.lean",
          "theorems_lemmas": 4,
          "lines": 98,
          "sha256": "0e27a1c54e3ec2bc57cac927dc6462222994317abd8a398a6cb12fd8333b3d18"
        },
        {
          "module": "SLean.Explicit.Sharp.ReflectionLog",
          "path": "SLean/Explicit/Sharp/ReflectionLog.lean",
          "theorems_lemmas": 7,
          "lines": 129,
          "sha256": "01c9649eb7f172ff544d50012cf32105b8688de1d6aab94385ea238f12e83368"
        },
        {
          "module": "SLean.Explicit.Sharp.ReflectionRemainder",
          "path": "SLean/Explicit/Sharp/ReflectionRemainder.lean",
          "theorems_lemmas": 7,
          "lines": 175,
          "sha256": "a92a6f2b7d661394a00e9b7b97ee3a53a3ca82150de87d507ef98522a419d2bf"
        },
        {
          "module": "SLean.Explicit.Sharp.RootBox",
          "path": "SLean/Explicit/Sharp/RootBox.lean",
          "theorems_lemmas": 1,
          "lines": 711,
          "sha256": "d806e068145ecab5be64d57fb83b3317b50f0636301ab1e8aad824a4393a84ee"
        },
        {
          "module": "SLean.Explicit.Sharp.RootDistinct",
          "path": "SLean/Explicit/Sharp/RootDistinct.lean",
          "theorems_lemmas": 3,
          "lines": 59,
          "sha256": "2f18a39300d230dc982ea6118ee5d619e808808c55f7f53e0f0afa261df49b41"
        },
        {
          "module": "SLean.Explicit.Sharp.RootSlopeBox",
          "path": "SLean/Explicit/Sharp/RootSlopeBox.lean",
          "theorems_lemmas": 1,
          "lines": 1353,
          "sha256": "d3e3bff12ccea72cf4aa94e66769602f8a88e5b2fafa2c25d60657d797ddad1e"
        },
        {
          "module": "SLean.Explicit.Sharp.RootSymmetry",
          "path": "SLean/Explicit/Sharp/RootSymmetry.lean",
          "theorems_lemmas": 7,
          "lines": 73,
          "sha256": "3dd50dcdbe2e8761d279dff72acfe0fab0f38d58c327fc84128753abc12f7d13"
        },
        {
          "module": "SLean.Explicit.Sharp.RootVariation",
          "path": "SLean/Explicit/Sharp/RootVariation.lean",
          "theorems_lemmas": 4,
          "lines": 82,
          "sha256": "a0e0e49a16598ac72e8826b857fb560a3d86f650eeec7a48986fe18da9ec5303"
        },
        {
          "module": "SLean.Explicit.Sharp.ScaledAlgebra",
          "path": "SLean/Explicit/Sharp/ScaledAlgebra.lean",
          "theorems_lemmas": 3,
          "lines": 73,
          "sha256": "28efcf7ade1bc1898509ccc668b44b26506c532387f5f367b5933ef10e28cd5a"
        },
        {
          "module": "SLean.Explicit.Sharp.ScaledBootstrap",
          "path": "SLean/Explicit/Sharp/ScaledBootstrap.lean",
          "theorems_lemmas": 5,
          "lines": 98,
          "sha256": "ea1a8fda2737f2213d8151c4efab8fe182e48645a44a5480d886fbadedc7b2ff"
        },
        {
          "module": "SLean.Explicit.Sharp.ScaledBounds",
          "path": "SLean/Explicit/Sharp/ScaledBounds.lean",
          "theorems_lemmas": 6,
          "lines": 95,
          "sha256": "8cba0ef397b81569d70e948c48955a109fa78849dab6b16f0f87385319c21380"
        },
        {
          "module": "SLean.Explicit.Sharp.ScaledBox2048",
          "path": "SLean/Explicit/Sharp/ScaledBox2048.lean",
          "theorems_lemmas": 3,
          "lines": 164,
          "sha256": "37e031fdb2d35ba312579b59c18abb360e033cfd8a12550d94800a4ea9fe1e26"
        },
        {
          "module": "SLean.Explicit.Sharp.ScaledBox512",
          "path": "SLean/Explicit/Sharp/ScaledBox512.lean",
          "theorems_lemmas": 2,
          "lines": 116,
          "sha256": "eb671201e688fc50d7eb72b8ec8da296d0bab26847aa477f12d6530ed439d0f5"
        },
        {
          "module": "SLean.Explicit.Sharp.ScaledHorner",
          "path": "SLean/Explicit/Sharp/ScaledHorner.lean",
          "theorems_lemmas": 1,
          "lines": 30,
          "sha256": "0e3e78b537d436769dadf83aea9372bdbd2d7a948bc973977162230c691d0b9e"
        },
        {
          "module": "SLean.Explicit.Sharp.ScaledPositive",
          "path": "SLean/Explicit/Sharp/ScaledPositive.lean",
          "theorems_lemmas": 1,
          "lines": 45,
          "sha256": "a60c5e54c5bf6839003a6ab2fd2443f72d0f41cdb58467e99d935f5a12cfbae8"
        },
        {
          "module": "SLean.Explicit.Sharp.SecantAlgebra",
          "path": "SLean/Explicit/Sharp/SecantAlgebra.lean",
          "theorems_lemmas": 4,
          "lines": 25,
          "sha256": "696701a6452039b5369784cc4287d574f599cca21013e448610f7f05389b0b52"
        },
        {
          "module": "SLean.Explicit.Sharp.Sequence",
          "path": "SLean/Explicit/Sharp/Sequence.lean",
          "theorems_lemmas": 5,
          "lines": 65,
          "sha256": "f0fa6ce93fde97c1b617cdd43dda5b595b38539c2ec2c30a716afe01c3e4b6f5"
        },
        {
          "module": "SLean.Explicit.Sharp.Statement",
          "path": "SLean/Explicit/Sharp/Statement.lean",
          "theorems_lemmas": 1,
          "lines": 19,
          "sha256": "5757965418f4a698599e9cf1e04ecdd1421359385a7f3b5b638e1fd025ce748e"
        },
        {
          "module": "SLean.Explicit.Sharp.Statement1024",
          "path": "SLean/Explicit/Sharp/Statement1024.lean",
          "theorems_lemmas": 1,
          "lines": 48,
          "sha256": "0cd12ed59cee431093ed83b1624d7d024cc0464567d23459fa41699c878c88eb"
        },
        {
          "module": "SLean.Explicit.Sharp.Statement2048",
          "path": "SLean/Explicit/Sharp/Statement2048.lean",
          "theorems_lemmas": 1,
          "lines": 48,
          "sha256": "ccf279ad4b4f42913ea57009b0b9cb2219c7f51de048ad4cadd6a06c29fb3378"
        },
        {
          "module": "SLean.Explicit.Sharp.Statement512",
          "path": "SLean/Explicit/Sharp/Statement512.lean",
          "theorems_lemmas": 1,
          "lines": 48,
          "sha256": "9dc8898cd2625e84db27ad82d713e57a830343acecc949be8e769ed7e4907148"
        },
        {
          "module": "SLean.Explicit.Sharp.TaylorJets",
          "path": "SLean/Explicit/Sharp/TaylorJets.lean",
          "theorems_lemmas": 4,
          "lines": 81,
          "sha256": "25f0c1e1682fea976385a9028c7d482cfe6a7e8eaf17299409ccb4fafd268ff5"
        },
        {
          "module": "SLean.Explicit.Sharp.Trig",
          "path": "SLean/Explicit/Sharp/Trig.lean",
          "theorems_lemmas": 7,
          "lines": 101,
          "sha256": "0cf6a72b44fa5b281e64e5e641b15e9b7b3764af056b7f2d875e539e12084619"
        },
        {
          "module": "SLean.Explicit.Sharp.TrigLinear",
          "path": "SLean/Explicit/Sharp/TrigLinear.lean",
          "theorems_lemmas": 1,
          "lines": 38,
          "sha256": "63c52cae27525e321978417dfe3a20267d4bcb721121b7cd5944d1d4085b4c71"
        },
        {
          "module": "SLean.Explicit.Sharp.UniformData",
          "path": "SLean/Explicit/Sharp/UniformData.lean",
          "theorems_lemmas": 10,
          "lines": 75,
          "sha256": "3c04e68079be8f9a91acfb0d7ab0abc8794b6beda96624bd2e476391b99e7155"
        },
        {
          "module": "SLean.Explicit.Sharp.WideBranches",
          "path": "SLean/Explicit/Sharp/WideBranches.lean",
          "theorems_lemmas": 7,
          "lines": 115,
          "sha256": "b52d568fdbfea2ce4d640528bc12de2cffe6a4ab70b5c767b0e900526a0024d5"
        },
        {
          "module": "SLean.Explicit.SharpCoefficients",
          "path": "SLean/Explicit/SharpCoefficients.lean",
          "theorems_lemmas": 2,
          "lines": 46,
          "sha256": "8136c799934483159ba877ddc41acf3765b74c96992c01ee09f7ea0724e70f7c"
        },
        {
          "module": "SLean.Explicit.Statement",
          "path": "SLean/Explicit/Statement.lean",
          "theorems_lemmas": 7,
          "lines": 143,
          "sha256": "048b2d2bf233364ae26d3af33c1a6f877aa47263822cff49ef5dc5f11058298d"
        },
        {
          "module": "SLean.Explicit.Target1024",
          "path": "SLean/Explicit/Target1024.lean",
          "theorems_lemmas": 4,
          "lines": 72,
          "sha256": "085a5c95c0a4f00f8b8759d4e6bd2a76576c1d79cf857c267f32ebc3178e35ed"
        },
        {
          "module": "SLean.Explicit.TargetAudit",
          "path": "SLean/Explicit/TargetAudit.lean",
          "theorems_lemmas": 4,
          "lines": 33,
          "sha256": "71ef68bbf4267f0d940abe0bbd3cbf8527036178c70c4e99eb68e1695a7b9894"
        },
        {
          "module": "SLean.Explicit.TaylorBounds",
          "path": "SLean/Explicit/TaylorBounds.lean",
          "theorems_lemmas": 4,
          "lines": 89,
          "sha256": "59ea3febd37628c9c652e532d483674124c985c5f77396d4428d4fbcb7da6094"
        },
        {
          "module": "SLean.Explicit.UniformData",
          "path": "SLean/Explicit/UniformData.lean",
          "theorems_lemmas": 12,
          "lines": 89,
          "sha256": "46bb3f0b938a31058f494c27f82f4434f457863854d7f4c5615828a3896bc950"
        },
        {
          "module": "SLean.Explicit.VietaBranches",
          "path": "SLean/Explicit/VietaBranches.lean",
          "theorems_lemmas": 12,
          "lines": 159,
          "sha256": "a6482d70a8e77084f21e11fd54fa2a12ffb02ef9fd81bb7d64f9460a70fc6644"
        },
        {
          "module": "SLean.Explicit.WideOptical",
          "path": "SLean/Explicit/WideOptical.lean",
          "theorems_lemmas": 3,
          "lines": 143,
          "sha256": "5b96abab0d1b0ac51f9faea1bfad7548c70f959a479151dfa423d065dd579f71"
        },
        {
          "module": "SLean.Explicit.WideParameter",
          "path": "SLean/Explicit/WideParameter.lean",
          "theorems_lemmas": 5,
          "lines": 73,
          "sha256": "9926d0c3383b6226686f5b50057770e50a5d336bb3b1991853a355e425972e95"
        },
        {
          "module": "SLean.Hermite.Element",
          "path": "SLean/Hermite/Element.lean",
          "theorems_lemmas": 9,
          "lines": 81,
          "sha256": "f981b20d3f06a22b000198a2a881c325042f4e8f288d3727f84453d35933fa6f"
        },
        {
          "module": "SLean.Hermite.Scaling",
          "path": "SLean/Hermite/Scaling.lean",
          "theorems_lemmas": 11,
          "lines": 121,
          "sha256": "b9f9c257d5346d819acf7c1a67a99fddcf03f31cd251cb33445e2459388b85a8"
        },
        {
          "module": "SLean.M0Bench",
          "path": "SLean/M0Bench.lean",
          "theorems_lemmas": 42,
          "lines": 200,
          "sha256": "cc7bbb85468c54aacd5746735c827f45236bd23103ddb2c15f7b261fadb601f2"
        },
        {
          "module": "SLean.M0Survey",
          "path": "SLean/M0Survey.lean",
          "theorems_lemmas": 3,
          "lines": 84,
          "sha256": "b706fe2ee51560e4ab3d963af2f090377498ba6a9adf7943d49d4add6466d057"
        },
        {
          "module": "SLean.M1",
          "path": "SLean/M1.lean",
          "theorems_lemmas": 0,
          "lines": 57,
          "sha256": "2ead5dcfaabaa37f7e718edf27cd9968d6a80bec99c1c8f86576e34aaec2b927"
        },
        {
          "module": "SLean.M1Complete",
          "path": "SLean/M1Complete.lean",
          "theorems_lemmas": 0,
          "lines": 71,
          "sha256": "5f90d24a5efbe94d75ba50581197425172957d8015042b89f041a6647cfa206d"
        },
        {
          "module": "SLean.M2",
          "path": "SLean/M2.lean",
          "theorems_lemmas": 0,
          "lines": 145,
          "sha256": "f9eafe28fa7ee1dd651a4c1d05ae850da8084175f9a38b99067a13723b2aec45"
        },
        {
          "module": "SLean.M3",
          "path": "SLean/M3.lean",
          "theorems_lemmas": 0,
          "lines": 209,
          "sha256": "d2a49b45fe2b8b82a491502eef4611b5265b4137e3afc2b120e44d6180a02760"
        },
        {
          "module": "SLean.M4",
          "path": "SLean/M4.lean",
          "theorems_lemmas": 0,
          "lines": 229,
          "sha256": "80d6771d99701135b411fef2d1718b8334c6801f40aa6ae74c3c747324dbdfa7"
        },
        {
          "module": "SLean.Main.FunctionConsequences",
          "path": "SLean/Main/FunctionConsequences.lean",
          "theorems_lemmas": 4,
          "lines": 77,
          "sha256": "82f543c0b18c8b7a18a1ef9b41c6165ab2da390e6b9527ad8a158458ba574211"
        },
        {
          "module": "SLean.Main.FunctionEvolution",
          "path": "SLean/Main/FunctionEvolution.lean",
          "theorems_lemmas": 6,
          "lines": 56,
          "sha256": "027f6633d34ac93568e12172d3ae64f5d36c480fde2e732e3a97cde7196b13e6"
        },
        {
          "module": "SLean.Main.FunctionKatoEstimate",
          "path": "SLean/Main/FunctionKatoEstimate.lean",
          "theorems_lemmas": 1,
          "lines": 25,
          "sha256": "15182ccffd18edee4088809f1d17d477fbbbcbb348f950af0cf4ff856cbd0616"
        },
        {
          "module": "SLean.Main.KatoEstimate",
          "path": "SLean/Main/KatoEstimate.lean",
          "theorems_lemmas": 4,
          "lines": 67,
          "sha256": "68323480162ae959cb144726fadc23d100a2d4b6b833b3be10cca8316f301fc5"
        },
        {
          "module": "SLean.Main.MatrixTop",
          "path": "SLean/Main/MatrixTop.lean",
          "theorems_lemmas": 6,
          "lines": 88,
          "sha256": "40771c6140dae640778a1d80ab5b74486a75deb04a5d807c6502044f6471b169"
        },
        {
          "module": "SLean.Main.MeshLimits",
          "path": "SLean/Main/MeshLimits.lean",
          "theorems_lemmas": 4,
          "lines": 43,
          "sha256": "e276fecca627638155c3bb5037618cc83910680bff5cb74aaef782a8df27c769"
        },
        {
          "module": "SLean.Main.NoCrandallPazy",
          "path": "SLean/Main/NoCrandallPazy.lean",
          "theorems_lemmas": 3,
          "lines": 62,
          "sha256": "c9cacfb22e2683069341d7364b728e1c803a2174b6a11440557eb24d4ffc1211"
        },
        {
          "module": "SLean.Main.NoKato",
          "path": "SLean/Main/NoKato.lean",
          "theorems_lemmas": 2,
          "lines": 36,
          "sha256": "f247c2d998c4e18058a8ff1b630cef95201313c5f220f5608830e35a1a345d1e"
        },
        {
          "module": "SLean.Main.NoResolvent",
          "path": "SLean/Main/NoResolvent.lean",
          "theorems_lemmas": 2,
          "lines": 56,
          "sha256": "d07107294c21162f431e5ca4900c36eaba6e205b8ab54f9eb42ce536241ab94f"
        },
        {
          "module": "SLean.Main.PhysicalTop",
          "path": "SLean/Main/PhysicalTop.lean",
          "theorems_lemmas": 6,
          "lines": 79,
          "sha256": "97f7d72e14fe194a41f157bb05d386123adf01cecd1e6778b396d8e2dc20de4f"
        },
        {
          "module": "SLean.Main.RealSemigroup",
          "path": "SLean/Main/RealSemigroup.lean",
          "theorems_lemmas": 6,
          "lines": 79,
          "sha256": "ca758e20686063c168c70b62ad7152a28baf257f2ab4919028043346b66f5306"
        },
        {
          "module": "SLean.Main.Semigroup",
          "path": "SLean/Main/Semigroup.lean",
          "theorems_lemmas": 5,
          "lines": 73,
          "sha256": "167640d43b3bd2c07e1685ef02fc6237161632a55e1f1f08bbd9e6981b79828a"
        },
        {
          "module": "SLean.Main.SemigroupDifferentiation",
          "path": "SLean/Main/SemigroupDifferentiation.lean",
          "theorems_lemmas": 3,
          "lines": 44,
          "sha256": "c654930e1ed0fd45421887698c7fc0c4dddae7171d2af309f2f2af1e9a54275e"
        },
        {
          "module": "SLean.Pilots",
          "path": "SLean/Pilots.lean",
          "theorems_lemmas": 0,
          "lines": 34,
          "sha256": "ee9f55a9d7eb3858c7695b803cf7fa3cd2b36d63cb558946bab4f710e31b72fa"
        },
        {
          "module": "SLean.Pilots.C3",
          "path": "SLean/Pilots/C3.lean",
          "theorems_lemmas": 14,
          "lines": 216,
          "sha256": "fab5a4fafcaaa81fb01ae8a333ab709580942cec4cfc4a02fd46e3842945889f"
        },
        {
          "module": "SLean.Pilots.DoubleRoot",
          "path": "SLean/Pilots/DoubleRoot.lean",
          "theorems_lemmas": 5,
          "lines": 144,
          "sha256": "1d3bea28974766fec07d75fc8cb898c233584e25b7d1621d5bef33e2689ba315"
        },
        {
          "module": "SLean.Pilots.DoubleRootBounds",
          "path": "SLean/Pilots/DoubleRootBounds.lean",
          "theorems_lemmas": 4,
          "lines": 182,
          "sha256": "bae47b33a5055aa244f9f7696873319bc524da6f359d7269c5bc8e6e92b79d2f"
        },
        {
          "module": "SLean.Statement",
          "path": "SLean/Statement.lean",
          "theorems_lemmas": 14,
          "lines": 145,
          "sha256": "ba77834086d5c4b06746be01372570181a5b6f2598064f89266044c17fdc33fc"
        },
        {
          "module": "SLean.Verification",
          "path": "SLean/Verification.lean",
          "theorems_lemmas": 0,
          "lines": 598,
          "sha256": "661f7f529257e812bb08ebefcac6389ca38d7a86c2cfe1649f958466538f89e8"
        }
      ]
    },
    "outside_default": {
      "modules": 27,
      "theorems_lemmas": 105,
      "lines": 3258,
      "inventory": [
        {
          "module": "SLean.Algebra.Eigenvectors",
          "path": "SLean/Algebra/Eigenvectors.lean",
          "theorems_lemmas": 4,
          "lines": 72,
          "sha256": "48941779eb5db4db706cd4089a0ce655eafe2f089f292bcf90ace4268dc871ee"
        },
        {
          "module": "SLean.Core",
          "path": "SLean/Core.lean",
          "theorems_lemmas": 0,
          "lines": 2,
          "sha256": "41eb6a9bb054c6eda0260815877778ef80279b2f56081f7dbc19d6a438a4d0f0"
        },
        {
          "module": "SLean.CoreStatement",
          "path": "SLean/CoreStatement.lean",
          "theorems_lemmas": 13,
          "lines": 135,
          "sha256": "8e29126cac5936c9dd22fed43b247d03f0d8e2896fa9135a21bc944316ad9b90"
        },
        {
          "module": "SLean.CoreVerification",
          "path": "SLean/CoreVerification.lean",
          "theorems_lemmas": 0,
          "lines": 597,
          "sha256": "1d5a0d44b9519dafb74e4e6156bebe151fd4dc8b9f66f33a42a17cad6988fbd0"
        },
        {
          "module": "SLean.Explicit.Audit",
          "path": "SLean/Explicit/Audit.lean",
          "theorems_lemmas": 0,
          "lines": 14,
          "sha256": "3b0c4f58c84c9974d5a51ac2ef8db61da6f8c37552aa537fb159897d5aff56d2"
        },
        {
          "module": "SLean.Explicit.Bootstrap",
          "path": "SLean/Explicit/Bootstrap.lean",
          "theorems_lemmas": 6,
          "lines": 115,
          "sha256": "b9c65698a8cc76f057b1d376a781a96bebde754b69794b7ee092f4824a6d77a0"
        },
        {
          "module": "SLean.Explicit.Damping",
          "path": "SLean/Explicit/Damping.lean",
          "theorems_lemmas": 6,
          "lines": 99,
          "sha256": "4e54b9e4caf828e4abbe6c837146ce023750f3557d073167029c92de9462716f"
        },
        {
          "module": "SLean.Explicit.RefinedDamping",
          "path": "SLean/Explicit/RefinedDamping.lean",
          "theorems_lemmas": 3,
          "lines": 67,
          "sha256": "925f71b5130ce68cecc3772da922ce342254aa95d9d3c18200748fe2f04b0ad0"
        },
        {
          "module": "SLean.Explicit.RefinedOptical",
          "path": "SLean/Explicit/RefinedOptical.lean",
          "theorems_lemmas": 3,
          "lines": 81,
          "sha256": "8fe0e2e709381000707b8cc3fa0492f66de9b9716aa78c29a027b8ddc28296c7"
        },
        {
          "module": "SLean.Explicit.RefinedQuantization",
          "path": "SLean/Explicit/RefinedQuantization.lean",
          "theorems_lemmas": 3,
          "lines": 89,
          "sha256": "bacb1c214791014dbea13038fa07dc7e83e0145bfd96652fc899cfa7eafb32b3"
        },
        {
          "module": "SLean.Explicit.RootDistinct",
          "path": "SLean/Explicit/RootDistinct.lean",
          "theorems_lemmas": 4,
          "lines": 68,
          "sha256": "cd69861ce6dea3e46ebefe8d3a0fb7bf7d94f9795d9ea1a020547c9c73d01e3b"
        },
        {
          "module": "SLean.Explicit.Sharp.Audit",
          "path": "SLean/Explicit/Sharp/Audit.lean",
          "theorems_lemmas": 0,
          "lines": 12,
          "sha256": "1111758b8853b0c0219809caa48a195a81002fc8b130016bd8a4d2fbe93d9b25"
        },
        {
          "module": "SLean.Explicit.Sharp.Damping1024",
          "path": "SLean/Explicit/Sharp/Damping1024.lean",
          "theorems_lemmas": 2,
          "lines": 80,
          "sha256": "f5e6db79967ccd192c40ee737d8f892606cfc61fa16f9f8ad24f954f1087e0d8"
        },
        {
          "module": "SLean.Explicit.Sharp.Horner1024",
          "path": "SLean/Explicit/Sharp/Horner1024.lean",
          "theorems_lemmas": 1,
          "lines": 480,
          "sha256": "b2866deaa64eb3e8fb41339cd8843eea656bf459691c75de153982abf31fff8e"
        },
        {
          "module": "SLean.Explicit.Sharp.Statement1024",
          "path": "SLean/Explicit/Sharp/Statement1024.lean",
          "theorems_lemmas": 1,
          "lines": 48,
          "sha256": "0cd12ed59cee431093ed83b1624d7d024cc0464567d23459fa41699c878c88eb"
        },
        {
          "module": "SLean.Explicit.Sharp.Statement2048",
          "path": "SLean/Explicit/Sharp/Statement2048.lean",
          "theorems_lemmas": 1,
          "lines": 48,
          "sha256": "ccf279ad4b4f42913ea57009b0b9cb2219c7f51de048ad4cadd6a06c29fb3378"
        },
        {
          "module": "SLean.Explicit.SharpCoefficients",
          "path": "SLean/Explicit/SharpCoefficients.lean",
          "theorems_lemmas": 2,
          "lines": 46,
          "sha256": "8136c799934483159ba877ddc41acf3765b74c96992c01ee09f7ea0724e70f7c"
        },
        {
          "module": "SLean.Explicit.Statement",
          "path": "SLean/Explicit/Statement.lean",
          "theorems_lemmas": 7,
          "lines": 143,
          "sha256": "048b2d2bf233364ae26d3af33c1a6f877aa47263822cff49ef5dc5f11058298d"
        },
        {
          "module": "SLean.Explicit.TargetAudit",
          "path": "SLean/Explicit/TargetAudit.lean",
          "theorems_lemmas": 4,
          "lines": 33,
          "sha256": "71ef68bbf4267f0d940abe0bbd3cbf8527036178c70c4e99eb68e1695a7b9894"
        },
        {
          "module": "SLean.M0Bench",
          "path": "SLean/M0Bench.lean",
          "theorems_lemmas": 42,
          "lines": 200,
          "sha256": "cc7bbb85468c54aacd5746735c827f45236bd23103ddb2c15f7b261fadb601f2"
        },
        {
          "module": "SLean.M0Survey",
          "path": "SLean/M0Survey.lean",
          "theorems_lemmas": 3,
          "lines": 84,
          "sha256": "b706fe2ee51560e4ab3d963af2f090377498ba6a9adf7943d49d4add6466d057"
        },
        {
          "module": "SLean.M1",
          "path": "SLean/M1.lean",
          "theorems_lemmas": 0,
          "lines": 57,
          "sha256": "2ead5dcfaabaa37f7e718edf27cd9968d6a80bec99c1c8f86576e34aaec2b927"
        },
        {
          "module": "SLean.M1Complete",
          "path": "SLean/M1Complete.lean",
          "theorems_lemmas": 0,
          "lines": 71,
          "sha256": "5f90d24a5efbe94d75ba50581197425172957d8015042b89f041a6647cfa206d"
        },
        {
          "module": "SLean.M2",
          "path": "SLean/M2.lean",
          "theorems_lemmas": 0,
          "lines": 145,
          "sha256": "f9eafe28fa7ee1dd651a4c1d05ae850da8084175f9a38b99067a13723b2aec45"
        },
        {
          "module": "SLean.M3",
          "path": "SLean/M3.lean",
          "theorems_lemmas": 0,
          "lines": 209,
          "sha256": "d2a49b45fe2b8b82a491502eef4611b5265b4137e3afc2b120e44d6180a02760"
        },
        {
          "module": "SLean.M4",
          "path": "SLean/M4.lean",
          "theorems_lemmas": 0,
          "lines": 229,
          "sha256": "80d6771d99701135b411fef2d1718b8334c6801f40aa6ae74c3c747324dbdfa7"
        },
        {
          "module": "SLean.Pilots",
          "path": "SLean/Pilots.lean",
          "theorems_lemmas": 0,
          "lines": 34,
          "sha256": "ee9f55a9d7eb3858c7695b803cf7fa3cd2b36d63cb558946bab4f710e31b72fa"
        }
      ]
    }
  }
}


==> anc/lean/logs/expansion_integration_20261104/validation-audit.json <==
{
  "checked_at_utc": "2026-11-05T03:31:11.142742+00:00",
  "status": "passed",
  "existing_files_checked": 568,
  "existing_files_changed": 6,
  "existing_Lean_files_changed": [
    "SLean.lean"
  ],
  "existing_declarations_and_proofs_unchanged": true,
  "external_references": {
    "checked": 44,
    "unchanged": 37,
    "changed_during_task": [
      {
        "path": "D:\\Claude\\Other Nonlinear\\output\\KdV_complete\\Companion\\appA_lean.tex",
        "before_sha256": "a25d6d63f4812016fe378103204a558fb6a45d17a4a704072877f1d9b2512095",
        "observed_after_sha256": "41a3716b7012c40e82719df56f5b84584701e6baf4f6163c65086f83537e3468",
        "last_write_utc": "2026-11-05T03:31:00.401846+00:00"
      },
      {
        "path": "D:\\Claude\\Other Nonlinear\\output\\KdV_complete\\Companion\\appB_numerics.tex",
        "before_sha256": "cd1980dde6bd6b2c80e64ad43fd217a8e1e6873ae96a80720624e6cdf20674c7",
        "observed_after_sha256": "247961ed721eab312ae46853aa307acba489fbb17d444aa8fbaf35979de5e55f",
        "last_write_utc": "2026-11-05T03:24:49.605043+00:00"
      },
      {
        "path": "D:\\Claude\\Other Nonlinear\\output\\KdV_complete\\Companion\\appZ_plain.tex",
        "before_sha256": "ad474bc655cfd7659aa00966e692589b3d21b74d07d09f170de7431026a26445",
        "observed_after_sha256": "9697b5eb8bd2706bb32474b3a35ad3e17c26b95ccec7cc79fff33cbd8728452e",
        "last_write_utc": "2026-11-05T03:25:09.456853+00:00"
      },
      {
        "path": "D:\\Claude\\Other Nonlinear\\output\\KdV_complete\\Companion\\companion.tex",
        "before_sha256": "1b3f2a0e16a6595b685fb0e6be3a7eef58cc9e747b79527f765d4b991e3d4929",
        "observed_after_sha256": "effdbb5c1265632dca66b36b170ca9a0bf10b6374ee31dfa042d882a12faf1c4",
        "last_write_utc": "2026-11-05T03:26:52.133803+00:00"
      },
      {
        "path": "D:\\Claude\\Other Nonlinear\\output\\KdV_complete\\Companion\\correspondence_table.tex",
        "before_sha256": "ffc769f9a7b3bb616deba36f13c0b448455b3259a210db0fd3587df81488f6d2",
        "observed_after_sha256": "f4a3ee30ac436a57deb107e0fced7086510879bcca617963580aebe30137a0c1",
        "last_write_utc": "2026-11-05T03:24:08.656225+00:00"
      },
      {
        "path": "D:\\Claude\\Other Nonlinear\\output\\KdV_complete\\Companion\\for_reviewer\\Review_notes_matrix.tex",
        "before_sha256": "36f26be15db674ca54acbc476fc1dbabd797aaeca73c16a9876400419c19e0bb",
        "observed_after_sha256": "04337fe496c22fcb44559e809e74a6043c4238cc2545e5771b03c4c7c9084f75",
        "last_write_utc": "2026-11-05T03:25:14.968160+00:00"
      },
      {
        "path": "D:\\Claude\\Other Nonlinear\\output\\KdV_complete\\Companion\\part_gap_proof.tex",
        "before_sha256": "10aa49123eb7636b9b065dd5e958b7034951bc09707f54c02ebda92306acdfd9",
        "observed_after_sha256": "42e5ba088605a331a784cc91aa82399831aa375bb5d81bd3a6f8f6e4f8a25894",
        "last_write_utc": "2026-11-05T03:23:16.098953+00:00"
      }
    ],
    "note": "These external files were accessed read-only by this task. Concurrent external updates were observed; they are not integration edits."
  },
  "protected_sources": [
    {
      "path": "SLean/Statement.lean",
      "sha256": "ba77834086d5c4b06746be01372570181a5b6f2598064f89266044c17fdc33fc"
    },
    {
      "path": "SLean/Explicit/Sharp/Expansion/Audit.lean",
      "sha256": "6ff9beb495782422e19dbd7ee166f19bc1a3cc7ff886c6977ab90238f176b77f"
    },
    {
      "path": "SLean/Explicit/Sharp/Expansion/Optical.lean",
      "sha256": "530fde1b0fe7f0b340a22edbb13bdc687890d4294fec20609e34d03971838222"
    },
    {
      "path": "SLean/Explicit/Sharp/Expansion/Physical.lean",
      "sha256": "c9763916118a25792530e35e9f7d6cb1e70acb43d6bc37a115e5327bd1dc7bc8"
    },
    {
      "path": "SLean/Explicit/Sharp/Expansion/Quantitative.lean",
      "sha256": "77bd74757da386c004bf4c0b613f0efd30ba51badd5d6142e39a968eb1680690"
    },
    {
      "path": "SLean/Explicit/Sharp/Expansion/Statement.lean",
      "sha256": "fea0879e82f250d39f0a004dbf5dd649e7445628d9d113a32e34a77ee2cf5906"
    }
  ],
  "source_scan": {
    "project_sources": 201,
    "additional_query_sources": 1,
    "excluded_text": "Nested block comments, line comments and strings",
    "forbidden_tokens": [
      "sorry",
      "admit",
      "axiom",
      "native_decide",
      "sorryAx"
    ],
    "violations": []
  },
  "commands": {
    "build": {
      "command": "lake build SLean",
      "started_utc": "2026-11-05T03:19:59.6064401+00:00",
      "finished_utc": "2026-11-05T03:20:20.7748643+00:00",
      "elapsed_seconds": 21.163348,
      "exit_code": 0,
      "kind": "incremental verification"
    },
    "axioms": {
      "command": "lake env lean referee/CheckExpansion.lean",
      "started_utc": "2026-11-05T03:20:20.8064057+00:00",
      "finished_utc": "2026-11-05T03:20:40.2311052+00:00",
      "elapsed_seconds": 19.4240058,
      "exit_code": 0,
      "kind": "incremental verification"
    }
  },
  "requested_axiom_checks": [
    {
      "declaration": "SLean.Explicit.Sharp.Expansion.spectral_top_with_expansion",
      "axioms": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ]
    },
    {
      "declaration": "SLean.Statement.spectral_top",
      "axioms": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ]
    },
    {
      "declaration": "SLean.Cert.thetaStar_range",
      "axioms": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ]
    },
    {
      "declaration": "SLean.Cert.optical_thetaStar",
      "axioms": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ]
    },
    {
      "declaration": "SLean.Cert.optical_stationary",
      "axioms": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ]
    },
    {
      "declaration": "SLean.Cert.optical_curvature_pos",
      "axioms": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ]
    }
  ],
  "build_axiom_records_checked": 743,
  "expansion_declarations_checked": [
    "SLean.Explicit.Sharp.Expansion.companion_leading_error",
    "SLean.Explicit.Sharp.Expansion.companion_quadratic_error",
    "SLean.Explicit.Sharp.Expansion.cubic_expansion_error",
    "SLean.Explicit.Sharp.Expansion.displacement_bound",
    "SLean.Explicit.Sharp.Expansion.fixed_data",
    "SLean.Explicit.Sharp.Expansion.fixed_optical_expansion",
    "SLean.Explicit.Sharp.Expansion.fixed_point_leading_error",
    "SLean.Explicit.Sharp.Expansion.optical_model_eq",
    "SLean.Explicit.Sharp.Expansion.optical_model_im",
    "SLean.Explicit.Sharp.Expansion.optical_model_re",
    "SLean.Explicit.Sharp.Expansion.physical_expansions",
    "SLean.Explicit.Sharp.Expansion.reflection_leading_error",
    "SLean.Explicit.Sharp.Expansion.sequence_optical_expansion",
    "SLean.Explicit.Sharp.Expansion.sequence_optical_re_neg",
    "SLean.Explicit.Sharp.Expansion.spectral_top_with_expansion",
    "SLean.Explicit.Sharp.Expansion.square_difference_bound",
    "SLean.Explicit.Sharp.Expansion.square_expansion_error"
  ],
  "source_counts_reproduced": {
    "default_SLean_closure": {
      "modules": 174,
      "theorems_lemmas": 983,
      "lines": 35912
    },
    "expansion_files": {
      "modules": 5,
      "theorems_lemmas": 17,
      "lines": 423
    },
    "legacy_non_Main_except_entry": {
      "modules": 159,
      "theorems_lemmas": 931,
      "lines": 34523
    },
    "explicit_in_default": {
      "modules": 88,
      "theorems_lemmas": 388,
      "lines": 23701
    },
    "cert_optical_derivatives_closure": {
      "modules": 9,
      "theorems_lemmas": 91,
      "lines": 1127
    },
    "all_project_sources": {
      "modules": 201,
      "theorems_lemmas": 1088,
      "lines": 39170
    },
    "outside_default": {
      "modules": 27,
      "theorems_lemmas": 105,
      "lines": 3258
    }
  },
  "note": "Incremental validation. Historical clean-build data precede Expansion. Archive byte verification is recorded separately."
}


==> anc/lean/referee/CheckExpansion.lean <==
module
public import SLean

#print axioms SLean.Explicit.Sharp.Expansion.spectral_top_with_expansion
#print axioms SLean.Statement.spectral_top
#print axioms SLean.Cert.thetaStar_range
#print axioms SLean.Cert.optical_thetaStar
#print axioms SLean.Cert.optical_stationary
#print axioms SLean.Cert.optical_curvature_pos


==> anc/lean/referee/README.md <==
# Lean proofs of first-mode spectral bounds and expansions

This source attachment accompanies the arXiv version of the paper *A Large Gap between Galerkin Errors with and without Mesh-Uniform Regularity for the KdV Equation with Boundary Dissipation*. Lean 4 checks the combined eigenpair and expansion statement for Theorem 3.1(a,b), the four stationary-point statements in equation (3.5), and the supporting Lean declarations for the intermediate results in Section 3.3, listed in Table 5.

Start with [SLean/Explicit/Sharp/Expansion/Statement.lean](../SLean/Explicit/Sharp/Expansion/Statement.lean). The main declaration is `SLean.Explicit.Sharp.Expansion.spectral_top_with_expansion`: one statement gives the spectral bounds and both explicit expansions for the same `Statement.ζ L N` and the same nonzero eigenfunction. The default entry [SLean.lean](../SLean.lean) imports its audit as well as the original verification module.

[SLean/Statement.lean](../SLean/Statement.lean) defines the public function-space notation, weak operator, integral norms and original spectral theorem. Its declarations are unchanged. See [correspondence.md](correspondence.md) for the current paper numbering, the Table 5 proof-chain mapping and the Table 4 notation map.

## Statements checked by Lean 4

For every fixed $L>0$, and every integer $N\ge512$, with $h=L/N$, the actual Galerkin operator $\mathring A_h$ on

\[
X_h=\{v\in C^1[0,L]:v|_{[jh,(j+1)h]}\text{ is cubic of degree at most three},\quad v(0)=v(L)=v'(L)=0\}
\]

has a nonzero eigenvector with eigenvalue $\zeta_N$ satisfying

\[
|\operatorname{Im}\zeta_N|\ge100h^{-3},\qquad0<-\operatorname{Re}\zeta_N\le1600L^{-3}.
\]

These are the eigenpair bounds in Theorem 3.1(a), equation (3.10), also exposed by the unchanged `Statement.spectral_top` and `Statement.spectral_top_explicit`. The construction includes the complete $n=1$ analytic chain; neither the analytic branches nor the determinant zero are assumptions. The sequence is `Statement.ζ`, defined by `Explicit.Sharp.zetaSequence`. No finite-$N$ spectral scan is used, and no claim of an optimal threshold is made.

The combined main theorem adds, for every $N\ge512$,

\[
\left|h^3|\operatorname{Im}\zeta_N|-
\left(\Omega_*-\frac{210\pi^2\varpi''}{N^2}
+\frac{210\pi^2\varpi''\operatorname{Im}\beta}{N^3}\right)\right|
\le\frac{1260000}{N^4},
\]
\[
|L^3\operatorname{Re}\zeta_N+\mathcal C_S|\le\frac{1260000}{N}.
\]

Here $\Omega_*=420|w_*|$, $\varpi''$ is the optical curvature at $\xi_*$, and $\mathcal C_S=210\pi^2\varpi''\operatorname{Re}\beta$. These are the explicit remainder bounds in Theorem 3.1(b), equations (3.11) and (3.12). The constants are sufficient bounds and are not optimized.

The four stationary-point statements in equation (3.5), reproduced in Appendix A.3, are `Cert.thetaStar_range`, `Cert.optical_thetaStar`, `Cert.optical_stationary` and `Cert.optical_curvature_pos`. They give $0<\xi_*<\pi$, $\varpi(\xi_*)=w_*$, $\varpi'(\xi_*)=0$ and $\varpi''(\xi_*)>0$.

Appendix A.1 outlines the proof. Section 3.3 states the intermediate results (Lemmas 3.4–3.10), and Appendix A.2 points to them. Appendix A.3 displays the main statement and the four statements in (3.5), with their translations; Appendix A.4 describes the files and scope. Table 4 explains the names in the main statement, and Table 5 lists the supporting declarations. The main statement asserts the existence of a nonzero eigenfunction. It does not single out one.

The package retains statements on the failure of resolvent, Crandall–Pazy and Kato bounds in `SLean.Statement` and `SLean.CoreStatement`. The paper does not use their Lean proofs.

## Additional declarations retained in the package

`Statement.optical_branch` gives continuity on $[0,\pi]$, real analyticity on $(0,\pi]$, $\varpi(0)=0$, and an interior stationary point with $|\varpi|>0.276$. This additional global statement has no separate numbered lemma in the current paper; the four statements in (3.5) are the entries listed above. Neither statement asserts that the stationary point is a global maximizer.

The original `Main` sequence has separate asymptotic results; no identity with the Sharp sequence is asserted.

## What connects the matrices to functions

The element mass and stiffness matrices come from exact integrals of the cubic Hermite basis. The global assembly is proved, including the three types of equations. `Bridge.coefficientEquiv` is a proved linear bijection between the free coefficients and the actual function space. `Statement.space_characterization` proves both directions of the $C^1$, piecewise-cubic characterization and all three boundary conditions.

The function operator satisfies exactly

\[
(\mathring A_hx,\psi)_2=\int_0^L x''\overline{\psi'}\,dx.
\]

`Bridge.generator_weak_unique` proves uniqueness of this weak operator, and `Bridge.matrix_eigenpair_function_equivalence` proves the eigenpair equivalence with the matrix pencil. The mass and derivative quadratic forms are proved equal to actual function integrals; second derivatives are treated on open cells, with knots removed only through the measure-zero integration interface. The inverse estimate is proved from the exact element Gram matrices, with $C_{\rm inv}=8$.

The semigroup is the full operator exponential, transported through the coordinate bijection. `Statement.semigroup_zero`, `Statement.semigroup_add`, and `Statement.semigroup_derivative` prove its identity at zero, composition law, and evolution equation for every initial function. The derivative is a strong derivative in the actual $L^2$ norm: the displayed difference-quotient error tends to zero in `norm₂`. The resolvent statements include both inverse identities. `Statement.norm_identification` and `Main.functionKato_integral` identify the norms and time-integrated derivative energy with the function integrals.

\[
S_h(0)f=f,\qquad S_h(s+t)f=S_h(s)S_h(t)f,
\]
\[
\lim_{\substack{s\to t\\s\ne t}}
\left\|\frac{S_h(s)f-S_h(t)f}{s-t}-\mathring A_hS_h(t)f\right\|_2=0.
\]

## Reference and notation

All paper numbers in these instructions refer to the arXiv version of the paper named above, using the 44-page manuscript supplied for this update. The references concern Theorem 3.1, the equations and intermediate results of its proof in Section 3.3, Appendix A.1–A.4, Table 4 and Table 5. No arXiv identifier is assigned here.

The paper's $\xi$ is the Bloch angle, while $\varsigma$ is the local displacement. The implementation's `xiSequence` is a displacement, so its corresponding angle is `thetaStar + xiSequence N`. The code and some comments retain $\varepsilon$, `z` or `xi` for this displacement. The slope ratio $\mathcal V$ is `SLean.W`; the reflection ratio $\mathfrak r$ is `reflection`, its logarithm $\ell$ is `logReflection`, and the fixed-point map $\mathcal T_N$ is `quantMap`. See the Table 4 notation map in [correspondence.md](correspondence.md).

Source comments and dated logs retain the names and references used when they were produced. The present documentation supplies the current paper numbering; the source and those logs have not been edited.

## Reproduction

Pinned versions:

- Lean `leanprover/lean4:v4.35.0`, commit `eb6cafb7290e8bd5f2937522d8d804f58f02bafc`.
- Mathlib commit `56a005855ea17e0b0958f73ec801ae140b0a1679`; all transitive revisions are in [lake-manifest.json](../lake-manifest.json).
- Validation host: Windows build `10.0.26300.0`, Intel Core i7-1165G7 at 2.80 GHz, 8 logical processors.

From the project root, with a standard Elan installation:

```sh
lake exe cache get
lake build
```

Two proof targets are available:

```sh
lake build SLean.Core  # no Explicit dependency; existential spectral threshold
lake build SLean       # combined eigenpair and expansions, N >= 512
```

The following clean-directory measurements were made on 1 November 2026, **before Expansion was added**. They describe the preceding 169-module full target; the current 174-module target has been checked incrementally, not timed in a new clean directory.

| Historical target | Dependency fetch/cache | Complete project build | Sum |
|---|---:|---:|---:|
| `SLean.Core` | 8 min 58.322 s | **22 min 54.826 s** | 31 min 53.147 s |
| `SLean` | 8 min 6.392 s | **49 min 46.480 s** | 57 min 52.872 s |

The measured increase in complete project-build time is **26 min 51.655 s**. The selection rule uses the source-build interval, with dependency downloads reported separately. The full 512 target is the default. The cutoff is 30 minutes.

Both targets include the optical-branch statement, the function-space bridge, the semigroup characterization and additional regularity-failure statements whose Lean proofs the paper does not use. The shorter target exposes the statements in [SLean/CoreStatement.lean](../SLean/CoreStatement.lean), under `SLean.CoreStatement`; its spectral threshold is existential. The full target exposes [the combined statement](../SLean/Explicit/Sharp/Expansion/Statement.lean), with threshold 512 and both expansions, together with the original `SLean.Statement` interfaces. The core import closure contains no `Explicit` module.

The recorded default build `lake build SLean` completed successfully in **21.163 seconds** on 4 November 2026 (incremental build). The six requested public and stationary-point axiom checks completed in **19.424 seconds**:

```sh
lake env lean referee/CheckExpansion.lean
```

This checks the combined theorem, `Statement.spectral_top`, and `Cert.thetaStar_range`, `optical_thetaStar`, `optical_stationary`, `optical_curvature_pos`. The default build also runs all 17 Expansion axiom queries. The commands work in PowerShell with the pinned toolchain on `PATH`. See [validation.md](validation.md) for the current checks and the dated clean-build record.

## Source size and package

The default import closure contains **174 project modules, 983 theorem/lemma declarations and 35,912 physical source lines**. The five Expansion files account for **17 declarations and 423 lines**. Mathlib is excluded; comments and blank lines are included in the line count. These are source declaration counts, including private declarations, rather than counts of independent mathematical results.

The exact counting rules, per-file counts and module lists are in [size.md](size.md). Reproduce them with:

```sh
python referee/count_sources.py
```

`Lean_submission_companion_2026-11-07.zip` contains the unchanged sources and pinned configuration, updated referee instructions, the unchanged counting script, module inventories and selected English validation logs. It includes all five Expansion files. Dependencies, compiled artifacts, external manuscript inputs and internal reports are excluded.

This documentation update, dated 7 November 2026, changes no Lean source or configuration. No new build was run for it. The dated build and axiom logs retain their original contents. The archived file-hash manifest describes the 4 November package, so its hashes for the updated documentation are historical; hashes for the unchanged source and configuration remain applicable. See [validation.md](validation.md).

## Trust boundary

[axioms.txt](axioms.txt) contains the public theorems' actual `#print axioms` output. The current output is in the [default build log](../logs/expansion_integration_20261104/build.log) and [six-declaration check](../logs/expansion_integration_20261104/axioms.log). The dependencies are Lean/Mathlib's standard `propext`, `Classical.choice`, and `Quot.sound` only. There are no admitted proofs, added axioms, or unchecked native decisions in the supplied proof sources.

Lean 4 checks the rational certificates and the analytic statements in the proof chain. The original Python interval program and numerical plots are reference material, not trusted oracles. A reader can compare the main statement and the four statements in (3.5) with their translations in Appendix A.3; `Statement.lean` and the correspondence table make this boundary explicit.


==> anc/lean/referee/axioms.txt <==
'SLean.Statement.semigroup_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.semigroup_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.semigroup_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.mesh_endpoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.space_characterization' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.norm_identification' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.weak_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.spectral_top' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.resolvent_failure' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.crandall_pazy_failure' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.finite_time_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.kato_failure_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.optical_branch' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Statement.spectral_top_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Explicit.Sharp.Expansion.spectral_top_with_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.thetaStar_range' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_thetaStar' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
'SLean.Cert.optical_curvature_pos' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/lean/referee/correspondence.md <==
# Statement correspondence with the companion paper

All paper numbers refer to the arXiv version of *A Large Gap between Galerkin Errors with and without Mesh-Uniform Regularity for the KdV Equation with Boundary Dissipation*, using the 44-page manuscript supplied for this update. The references concern Theorem 3.1, its equations and intermediate results in Section 3.3, Appendix A.1–A.4, Table 4 and Table 5. No arXiv identifier is assigned here. Lean names in the tables omit only the initial prefix `SLean.`; links point to the supplied source modules.

## Main statements checked by Lean 4

The main declaration is [`SLean.Explicit.Sharp.Expansion.spectral_top_with_expansion`](../SLean/Explicit/Sharp/Expansion/Statement.lean), included in `lake build SLean` through `Expansion.Audit`. For every N≥512, it gives one eigenvalue `Statement.ζ L N` and a nonzero eigenfunction satisfying the eigenvalue equation, the three bounds in Theorem 3.1(a), equation (3.10), and both explicit expansions in Theorem 3.1(b), equations (3.11)–(3.12), with C₁=C₂=1,260,000.

| Paper statement | Lean declaration | Scope |
|---|---|---|
| Theorem 3.1(a,b), (3.10)–(3.12) | `Explicit.Sharp.Expansion.spectral_top_with_expansion` | One combined eigenpair and expansion statement. |
| Theorem 3.1(a), (3.10) | `Statement.spectral_top`; `Explicit.Sharp.spectral_top_explicit_512` | The original eigenpair bounds used by the combined statement. |
| Theorem 3.1(b), (3.11)–(3.12) | `Explicit.Sharp.Expansion.physical_expansions` | Both explicit remainders for the same public Sharp sequence. |
| Equation (3.5) | `Cert.thetaStar_range`, `Cert.optical_thetaStar`, `Cert.optical_stationary`, `Cert.optical_curvature_pos` | Interior stationary angle, optical value, zero first derivative and positive curvature. |

Appendix A.3 displays the main Lean statement and the four statements in (3.5), with their translations. Table 4 identifies the names; Table 5 gives the supporting declarations. Run `lake env lean referee/CheckExpansion.lean` for the six axiom queries. The retained [4 November log](../logs/expansion_integration_20261104/axioms.log) records only `propext`, `Classical.choice` and `Quot.sound`. This documentation update changes no source or proof and does not rerun Lean.

## Scope of this correspondence

The main statement asserts the existence of a nonzero eigenfunction. It does not single out one.

Section 3.3 states the intermediate results (Lemmas 3.4–3.10); Appendix A.2 points to that section. Table 5 gives their supporting Lean declarations. The nodal formula and nonvanishing argument following Lemma 3.5 are handwritten steps using `Algebra.exact_mode_value`, `Algebra.exact_mode_slope` and `Algebra.mode_left`. `Algebra.Sdet` states existence of an eigenfunction.

The package retains statements on the failure of resolvent, Crandall–Pazy and Kato bounds in `SLean.Statement` and `SLean.CoreStatement`. The paper does not use their Lean proofs.

## Proof-chain correspondence: Table 5

The grouping and declaration order below follow Table 5. Step numbers refer to Appendix A.1. Section 3.3 states the intermediate results (Lemmas 3.4–3.10). A table row lists supporting Lean declarations; it does not assert that each declaration separately has the full mathematical statement of the row.

| Paper statement, equation or proof step | Lean declarations and source modules |
|---|---|
| Theorem 3.1 | [`Explicit.Sharp.Expansion.spectral_top_with_expansion`](../SLean/Explicit/Sharp/Expansion/Statement.lean); [`Statement.spectral_top`](../SLean/Statement.lean); [`Explicit.Sharp.spectral_top_explicit_512`](../SLean/Explicit/Sharp/Statement512.lean) |
| (3.5) | [`Cert.thetaStar_range`](../SLean/Cert/Data.lean); [`Cert.optical_thetaStar`](../SLean/Cert/Stationary.lean); [`Cert.optical_stationary`](../SLean/Cert/OpticalDerivatives.lean); [`Cert.optical_curvature_pos`](../SLean/Cert/OpticalDerivatives.lean) |
| Step 1, $\xi_*$ | [`Cert.critical_endpoint_signs`](../SLean/Cert/Data.lean); [`Cert.exists_critical_c`](../SLean/Cert/Data.lean); [`Cert.stationary_elimination`](../SLean/Cert/Data.lean); [`Cert.stationary_relation`](../SLean/Cert/Data.lean); [`Cert.optical_second_deriv`](../SLean/Cert/OpticalDerivatives.lean) |
| Lemma 3.4 | [`Cert.certificate_C1`](../SLean/Cert/Certificates.lean); [`Cert.certificate_C2`](../SLean/Cert/Multiplicity.lean); [`Cert.certificate_C3`](../SLean/Cert/Certificates.lean); [`Cert.certificate_C4`](../SLean/Cert/Certificates.lean); [`Cert.certificate_C5`](../SLean/Cert/Certificates.lean); [`Cert.wStar_bounds`](../SLean/Cert/Stationary.lean); [`Cert.optical_curvature_bounds`](../SLean/Cert/OpticalDerivatives.lean); [`Cert.boundary_data_bounds`](../SLean/Cert/BoundaryBounds.lean); [`Cert.t1_constant_margins`](../SLean/Cert/Certificates.lean) |
| $\beta$ in (3.9) | [`Cert.betaStar_derivative_formula`](../SLean/Cert/Certificates.lean) |
| Lemma 3.5 | [`Algebra.symbol_kernel`](../SLean/Algebra/Symbol.lean); [`Algebra.exact_mode_value`](../SLean/Algebra/Symbol.lean); [`Algebra.exact_mode_slope`](../SLean/Algebra/Symbol.lean); [`Algebra.mode_left`](../SLean/Algebra/Symbol.lean); [`Algebra.Sexp`](../SLean/Algebra/Eigenvectors.lean); [`Algebra.Sdet`](../SLean/Algebra/Determinant.lean); [`Algebra.Sdecomp`](../SLean/Algebra/Decomposition.lean); [`Bridge.matrix_eigenpair_function_equivalence`](../SLean/Bridge/Galerkin.lean) |
| Step 4, normal form | [`Pilots.DoubleRoot.exists_normal_coordinate`](../SLean/Pilots/DoubleRoot.lean); [`Pilots.DoubleRoot.exists_companion_germ`](../SLean/Pilots/DoubleRoot.lean) |
| Lemma 3.6 | [`Explicit.Sharp.F_analytic_wide`](../SLean/Explicit/Sharp/OpticalDomain.lean); [`Explicit.Sharp.eta_parameter_small`](../SLean/Explicit/Sharp/WideBranches.lean); [`Explicit.Sharp.roots_analytic_disk`](../SLean/Explicit/Sharp/WideBranches.lean); [`Explicit.Sharp.roots_factor`](../SLean/Explicit/Sharp/WideBranches.lean); [`Explicit.Sharp.sigma_bounds`](../SLean/Explicit/Sharp/CompanionBounds.lean); [`Explicit.Sharp.sigma_disk`](../SLean/Explicit/Sharp/CompanionBounds.lean); [`Explicit.sigma_agrees`](../SLean/Explicit/CompanionDisk.lean); [`Explicit.sigma_zero`](../SLean/Explicit/CompanionDisk.lean); [`Explicit.sigma_deriv`](../SLean/Explicit/CompanionDisk.lean); [`Analytic.sigma_spec`](../SLean/Analytic/Companion.lean); [`Analytic.bMinus_eq_eventually`](../SLean/Analytic/Reflection.lean); [`Analytic.wMinus_eq_eventually`](../SLean/Analytic/Reflection.lean); [`Explicit.roots_agree`](../SLean/Explicit/VietaBranches.lean); [`Explicit.roots_zero`](../SLean/Explicit/VietaBranches.lean); [`Analytic.zInnerBranch_zero`](../SLean/Analytic/Roots.lean); [`Analytic.zOuterBranch_zero`](../SLean/Analytic/Roots.lean); [`Explicit.Sharp.minus_eq_zPlus_sigma`](../SLean/Explicit/Sharp/UniformData.lean); [`Explicit.Sharp.roots_injective`](../SLean/Explicit/Sharp/RootDistinct.lean); [`Explicit.Sharp.roots_work`](../SLean/Explicit/Sharp/UniformData.lean); [`Explicit.Sharp.boundary_work_bounds`](../SLean/Explicit/Sharp/UniformData.lean); [`Explicit.Sharp.tails_work`](../SLean/Explicit/Sharp/UniformData.lean); [`Analytic.analytic_implicit_root`](../SLean/Analytic/Implicit.lean); [`Explicit.inner_analytic`](../SLean/Explicit/RootBranches.lean); [`Explicit.outer_analytic`](../SLean/Explicit/RootBranches.lean); [`Explicit.minus_agrees`](../SLean/Explicit/VietaBranches.lean); [`Explicit.Sharp.optical_domain`](../SLean/Explicit/Sharp/OpticalDomain.lean); [`Explicit.Sharp.productRatio_bound`](../SLean/Explicit/Sharp/CompanionBounds.lean); [`Explicit.Sharp.phaseCorrection_bound`](../SLean/Explicit/Sharp/CompanionBounds.lean) |
| Lemma 3.7 | [`Explicit.reflection_zero`](../SLean/Explicit/UniformData.lean); [`Explicit.Sharp.reflection_eq_exp`](../SLean/Explicit/Sharp/ReflectionLog.lean); [`Explicit.Sharp.logReflection_analytic`](../SLean/Explicit/Sharp/ReflectionLog.lean); [`Explicit.Sharp.logReflection_zero`](../SLean/Explicit/Sharp/ReflectionLog.lean); [`Explicit.reflection_deriv`](../SLean/Explicit/UniformData.lean); [`Explicit.Sharp.logReflection_deriv`](../SLean/Explicit/Sharp/ReflectionLog.lean); [`Explicit.Sharp.logReflection_bound`](../SLean/Explicit/Sharp/BoundaryLog.lean); [`Explicit.Sharp.logReflection_second_tight`](../SLean/Explicit/Sharp/ReflectionRemainder.lean); [`Explicit.Sharp.logReflection_third_tight`](../SLean/Explicit/Sharp/ReflectionRemainder.lean); [`Explicit.Sharp.varpi_work`](../SLean/Explicit/Sharp/UniformData.lean) |
| Lemma 3.8, (3.15) | [`Explicit.Sharp.normalized_decomposition`](../SLean/Explicit/Sharp/Determinant.lean); [`Explicit.Sharp.quant_norm`](../SLean/Explicit/Sharp/QuantBounds.lean); [`Explicit.Sharp.quant_in_work`](../SLean/Explicit/Sharp/QuantBounds.lean); [`Explicit.Sharp.quant_powers`](../SLean/Explicit/Sharp/QuantBounds.lean); [`Explicit.Sharp.normalizedError_bound`](../SLean/Explicit/Sharp/Determinant.lean); [`Explicit.Sharp.geometric_sixth`](../SLean/Explicit/Sharp/QuantTools.lean); [`Explicit.Sharp.quant_error`](../SLean/Explicit/Sharp/QuantBounds.lean); [`Explicit.Sharp.quant_reflection_inv`](../SLean/Explicit/Sharp/QuantBounds.lean); [`Explicit.Sharp.errorLog_bound`](../SLean/Explicit/Sharp/QuantBounds.lean) |
| Lemma 3.9 | [`Explicit.Sharp.analytic_fixed_point`](../SLean/Explicit/Sharp/QuantTools.lean); [`Explicit.Sharp.quantMap_analytic`](../SLean/Explicit/Sharp/Quantization.lean); [`Explicit.Sharp.quantMap_bound`](../SLean/Explicit/Sharp/Quantization.lean); [`Explicit.Sharp.quantMap_fixed_zero`](../SLean/Explicit/Sharp/Quantization.lean); [`Explicit.Sharp.quantized_zero_exists`](../SLean/Explicit/Sharp/Quantization.lean); [`Explicit.Sharp.ySequence_spec`](../SLean/Explicit/Sharp/Sequence.lean) |
| Lemma 3.10 | [`Explicit.Sharp.fixed_scaled_bound`](../SLean/Explicit/Sharp/QuantBootstrap.lean); [`Explicit.Sharp.fixed_bootstrap`](../SLean/Explicit/Sharp/QuantBootstrap.lean); [`Explicit.Sharp.scaled_X_box_512`](../SLean/Explicit/Sharp/ScaledBootstrap.lean); [`Explicit.Sharp.scaled_V_bootstrap`](../SLean/Explicit/Sharp/ScaledBootstrap.lean); [`Explicit.Sharp.fixed_real_upper`](../SLean/Explicit/Sharp/QuantRealTight.lean) |
| Taylor remainders (Steps 6, 7) | [`Explicit.Sharp.sigma_fourth_quotient`](../SLean/Explicit/Sharp/CompanionInvolution.lean); [`Explicit.Sharp.sigma_fourth_im`](../SLean/Explicit/Sharp/ImaginaryRemainder.lean); [`Explicit.Sharp.F_fourth_quotient_tight`](../SLean/Explicit/Sharp/OpticalRemainderTight.lean); [`Explicit.Sharp.F_fourth_im_tight`](../SLean/Explicit/Sharp/OpticalRemainderTight.lean); [`Explicit.Sharp.power_remainder_im`](../SLean/Explicit/Sharp/ImaginaryRemainder.lean); [`Explicit.Sharp.companion_bound`](../SLean/Explicit/Sharp/Coefficients.lean); [`Explicit.Sharp.companion_negative`](../SLean/Explicit/Sharp/CoefficientSigns.lean); [`Explicit.Sharp.beta_box`](../SLean/Explicit/Sharp/BetaBox.lean); [`Explicit.Sharp.beta_bound_tight`](../SLean/Explicit/Sharp/QuantBootstrap.lean) |
| Step 6, bounds (3.10) | [`Explicit.Sharp.scaled_quant_identity`](../SLean/Explicit/Sharp/ScaledAlgebra.lean); [`Explicit.Sharp.scaled_optical_identity`](../SLean/Explicit/Sharp/ScaledAlgebra.lean); [`Explicit.Sharp.scaled_quant_box_512`](../SLean/Explicit/Sharp/ScaledBox512.lean); [`Explicit.Sharp.scaledP_box`](../SLean/Explicit/Sharp/ScaledPositive.lean); [`Explicit.Sharp.scaled_quant_error_tight`](../SLean/Explicit/Sharp/ScaledBootstrap.lean); [`Explicit.Sharp.scaled_optical_error_tight`](../SLean/Explicit/Sharp/ScaledBootstrap.lean); [`Explicit.Sharp.horner_upper_512`](../SLean/Explicit/Sharp/Horner512.lean); [`Explicit.Sharp.scaled_upper_imp`](../SLean/Explicit/Sharp/ScaledHorner.lean); [`Explicit.Sharp.damping_bound_512`](../SLean/Explicit/Sharp/Damping512.lean); [`Explicit.Sharp.frequency_bound`](../SLean/Explicit/Sharp/Damping2048.lean); [`Explicit.Sharp.parameter_bounds_512`](../SLean/Explicit/Sharp/Damping512.lean) |
| Step 7, (3.11)–(3.12) | [`Explicit.Sharp.Expansion.fixed_point_leading_error`](../SLean/Explicit/Sharp/Expansion/Quantitative.lean); [`Explicit.Sharp.Expansion.optical_model_eq`](../SLean/Explicit/Sharp/Expansion/Optical.lean); [`Explicit.Sharp.Expansion.sequence_optical_expansion`](../SLean/Explicit/Sharp/Expansion/Optical.lean); [`Explicit.Sharp.Expansion.physical_expansions`](../SLean/Explicit/Sharp/Expansion/Physical.lean); [`Explicit.Sharp.optical_third_factor`](../SLean/Explicit/Sharp/ScaledAlgebra.lean) |
| (3.1), (3.2) | [`Hermite.nodal_values`](../SLean/Hermite/Element.lean); [`Hermite.reference_mass`](../SLean/Hermite/Element.lean); [`Hermite.physical_mass`](../SLean/Hermite/Scaling.lean); [`Hermite.physical_stiffness`](../SLean/Hermite/Scaling.lean); [`Hermite.physicalM_eq`](../SLean/Hermite/Scaling.lean); [`Hermite.physicalK_eq`](../SLean/Hermite/Scaling.lean) |
| (3.3), (3.4) | [`Algebra.symbolK_exp`](../SLean/Algebra/Symbol.lean); [`Algebra.symbolM_exp`](../SLean/Algebra/Symbol.lean); [`Algebra.bloch_dispersion`](../SLean/Algebra/Symbol.lean); [`Algebra.q_exp_dispersion`](../SLean/Algebra/Symbol.lean) |
| Function-space interfaces and inverse estimate (Table 5) | [`Statement.space_characterization`](../SLean/Statement.lean); [`Statement.norm_identification`](../SLean/Statement.lean); [`Statement.weak_form`](../SLean/Statement.lean); [`Bridge.inverse_inequality_squared`](../SLean/Bridge/InverseInequality.lean) |

Lemma 3.6 uses analytic disks of radii $1/10$ and $1/20$. Lemma 3.7 states the reflection bounds 15 and 32 and, for $|\varsigma|\le1/20$, $\mathcal R_+\ne0$ and $|\mathcal R_+^{-1}|\le1$, supported by `Explicit.Sharp.varpi_work`. Table 5 also lists the cubic remainder used internally. Lemma 3.9 states uniqueness of the first-mode fixed point in the open disk $|y|<1/2$ and the bound $147/N$; Lemma 3.10 narrows the parameter box. Table 5 places the Taylor remainders in Steps 6–7 and the scaled damping estimates in Step 6.

The function-space interfaces `Statement.space_characterization`, `Statement.norm_identification` and `Statement.weak_form` identify $X_h$ and its Galerkin operator; `Bridge.inverse_inequality_squared` supplies the inverse estimate. Their declarations are included in Table 5. The additional semigroup interfaces `semigroup_zero`, `semigroup_add` and `semigroup_derivative` remain in the package.

## Notation: Table 4 and Appendix A.4

| Paper notation | Lean name and interpretation |
|---|---|
| $h$, $X_h$, $\mathring A_h$ | `Statement.h L N`, `Statement.X_h`, `Statement.A_h`; `space_characterization` and `weak_form` identify the function space and Galerkin operator. |
| $\zeta_h$ | `Statement.ζ L N`, defined by `Explicit.Sharp.zetaSequence`; it equals $420iF(\varsigma_N)/h^3$. |
| $\varpi$ | `Cert.optical`, the negative quadratic branch of (3.4). |
| $\xi_*$ | `Cert.thetaStar`; the public alias is `Statement.ξ_star`. |
| $\Omega_*$ | `420 * \|Cert.wStar\|`; `Cert.optical_thetaStar` identifies $w_*=\varpi(\xi_*)$. |
| $\varpi''$ | `deriv (deriv Cert.optical) Cert.thetaStar`. |
| $\beta$, $\mathcal C_S$, equation (3.9) | `Cert.betaStar`, `Cert.dampingConstant`; the main theorem writes the damping constant as $210\pi^2\varpi''\operatorname{Re}\beta$. `Cert.betaStar_derivative_formula` relates the definition of $\beta$ to the reflection data. |
| Displacement $\varsigma$, $F$, $\sigma$ | `Analytic.F` and the companion construction `Explicit.sigma`. In comments the displacement can be $\varepsilon$; in code it is often `z` or `xi`. `Explicit.Sharp.xiSequence N` is a displacement, so the angle is `thetaStar + xiSequence N`. |
| $\mathcal V(z,\eta)$, equation (3.7) | `SLean.W`; public alias `Statement.𝒱`. |
| $\mathcal R_+$, $\mathcal R_-$, Section 3.3 | `Explicit.varpiPlus`, `Explicit.varpiMinus` on their disks. The `Statement` aliases expose local germs. These reflection factors differ from the optical branch $\varpi$. |
| $\mathfrak r$, $\ell$, $\mathcal T_N$, $\mathsf H$ | `reflection`, `logReflection`, `quantMap`, `criticalPolynomial`, respectively. |
| $u_j$, $d_j=hu'(x_j)$; column scalings $\gamma_k$ | `nodeU`, `nodeW`; `lam`. |

## Build targets and retained records

`lake build SLean` includes the explicit 512 proof and the combined expansions. `SLean.Core` excludes `Explicit` imports and exposes [CoreStatement.lean](../SLean/CoreStatement.lean), with an existential spectral threshold. Its additional failure statements are not proof inputs for the paper.

The dated logs retain earlier source labels and numbering, and have not been rewritten. They record past compiler checks; the table above supplies the paper references for this documentation update. See [validation.md](validation.md) for their dates and the distinction between the current documentation and historical package manifests.


==> anc/lean/referee/count_sources.py <==
"""Count local Lean import closures using the project's established source metric.

Run from an extracted submission: python referee/count_sources.py
Optionally add --output PATH to save the full JSON with per-module inventories.
No Lean proof, source file or dependency is modified.
"""
from pathlib import Path
import argparse
import hashlib
import json
import re

ROOT = Path(__file__).resolve().parents[1]
# This is the declaration pattern used by the previous source_structure.py.
DECL = re.compile(r'(?m)^\s*(?:(?:private|protected|public|noncomputable)\s+)*(?:theorem|lemma)\s')
IMPORT = re.compile(r'(?m)^\s*(?:public\s+)?import\s+([^\n]+)')


def count():
    paths = sorted((ROOT/'SLean').rglob('*.lean')) + [ROOT/'SLean.lean']
    texts = {'.'.join(p.relative_to(ROOT).with_suffix('').parts): p.read_text(encoding='utf-8-sig') for p in paths}
    modules = {}
    imports = {}
    for p in paths:
        name = '.'.join(p.relative_to(ROOT).with_suffix('').parts)
        text = texts[name]
        modules[name] = {'module': name, 'path': p.relative_to(ROOT).as_posix(),
                         'theorems_lemmas': len(DECL.findall(text)),
                         'lines': len(text.splitlines()),
                         'sha256': hashlib.sha256(p.read_bytes()).hexdigest()}
        imports[name] = [n for line in IMPORT.findall(text) for n in line.split()
                         if n == 'SLean' or n.startswith('SLean.')]

    def closure(roots):
        seen = set()
        todo = list(roots)
        while todo:
            name = todo.pop()
            if name in seen:
                continue
            if name not in modules:
                raise ValueError(f'Missing project import: {name}')
            seen.add(name)
            todo.extend(imports[name])
        return seen

    def group(names):
        records = [modules[n] for n in sorted(names)]
        return {'modules': len(records),
                'theorems_lemmas': sum(r['theorems_lemmas'] for r in records),
                'lines': sum(r['lines'] for r in records), 'inventory': records}

    full = closure(['SLean'])
    expansion = {n for n in modules if n.startswith('SLean.Explicit.Sharp.Expansion.')}
    assert len(expansion) == 5 and expansion <= full
    groups = {
        'default_SLean_closure': full,
        'expansion_files': expansion,
        'legacy_non_Main_except_entry': {n for n in full if not n.startswith('SLean.Main')
                                         and n not in {'SLean', 'SLean.Verification'}},
        'explicit_in_default': {n for n in full if n.startswith('SLean.Explicit.')},
        'cert_optical_derivatives_closure': closure(['SLean.Cert.OpticalDerivatives']),
        'all_project_sources': set(modules),
        'outside_default': set(modules)-full,
    }
    return {'method': {
        'modules': 'Distinct local .lean modules in the transitive import closure, including the entry module; Mathlib and other dependencies excluded.',
        'theorems_lemmas': 'Source declaration occurrences matched by the established regex; includes private/protected/public/noncomputable declarations, excludes defs, abbrevs, examples and #print/#check commands.',
        'declaration_regex': DECL.pattern,
        'lines': 'Physical source lines via splitlines(), including blank lines and comments; UTF-8 BOM excluded; CRLF and LF both count as one line break.',
        'legacy_filter': 'Remove every SLean.Main* module, SLean and SLean.Verification from the default closure. This source filter is not a minimal mathematical dependency extraction.',
        'expansion': 'Only the five files physically under SLean/Explicit/Sharp/Expansion; their imported dependencies are not counted again.',
    }, 'groups': {name: group(names) for name, names in groups.items()}}


if __name__ == '__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--output', type=Path)
    args = parser.parse_args()
    result = count()
    if args.output:
        args.output.write_text(json.dumps(result, indent=2)+'\n', encoding='utf-8')
    print(json.dumps({k: {n: v[n] for n in ('modules','theorems_lemmas','lines')}
                      for k,v in result['groups'].items()}, indent=2))


==> anc/lean/referee/size.md <==
# Source size

Counts recorded on 4 November 2026, after importing `Expansion.Audit` in the default entry. The counting rule follows the previous `source_structure.py` and `compare_evidence.py`: local source import closure, source theorem/lemma declarations, and physical lines. No dependency-library source is counted.

| Group | Modules | Theorem/lemma declarations | Physical lines |
|---|---:|---:|---:|
| Full default import closure | 174 | 983 | 35,912 |
| Expansion files only | 5 | 17 | 423 |
| Legacy non-Main source filter | 159 | 931 | 34,523 |
| Explicit modules in the default closure | 88 | 388 | 23,701 |
| All packaged project source files | 201 | 1088 | 39,170 |
| Project sources outside the default closure | 27 | 105 | 3,258 |

| Expansion module | Theorem/lemma declarations | Physical lines |
|---|---:|---:|
| `Audit` | 0 | 22 |
| `Optical` | 5 | 110 |
| `Physical` | 4 | 101 |
| `Quantitative` | 7 | 158 |
| `Statement` | 1 | 32 |

The module count includes entry and audit modules. Declarations are counted by the regex in [count_sources.py](count_sources.py), including private/protected/public/noncomputable theorem and lemma declarations. Definitions, abbreviations, examples and `#check`/`#print` commands are excluded. Physical lines include comments and blank lines; CRLF and LF each count as one line break. The count measures source size, not independent mathematical results.

The legacy filter removes every `SLean.Main*` module and the entry/audit files `SLean` and `SLean.Verification` from the default closure. It is a source filter, not a newly computed dependency closure. Before Expansion its reproducible count was 154 / 914 / 34,100; the older manuscript's 154 / 911 / 34,056 is not reproduced by that source snapshot and counting rule. These values must not be mixed with the full default closure, previously 169 / 966 / 35,488. Adding Expansion changes the default totals by 5 modules, 17 declarations and 424 lines: 423 Expansion lines and one root import line.

Reproduce the counts with `python referee/count_sources.py`. Add `--output size.json` to save every module and its counts and SHA-256.

- [Complete counts and per-module records](../logs/expansion_integration_20261104/source-size.json)
- [Default module list](../logs/expansion_integration_20261104/default_SLean_closure-modules.txt)
- [Expansion module list](../logs/expansion_integration_20261104/expansion_files-modules.txt)
- [Legacy filtered list](../logs/expansion_integration_20261104/legacy_non_Main_except_entry-modules.txt)
- [Sources outside the default target](../logs/expansion_integration_20261104/outside_default-modules.txt)


==> anc/lean/referee/validation.md <==
# Documentation update for the companion paper: 7 November 2026

This copy accompanies the arXiv version of the paper. The documentation points to Theorem 3.1, its equations, Section 3.3 (Lemmas 3.4–3.10), Appendix A.1–A.4 and Tables 4–5, using the current 44-page manuscript. The package retains resolvent, Crandall–Pazy and Kato failure statements; the paper does not use their Lean proofs.

Only `referee/README.md`, `referee/correspondence.md` and this file were changed in a new extraction of `Lean_submission_companion_2026-11-06.zip`. Every other archive entry, including all Lean sources, configuration, the query file, counting script, size documentation, logs and `axioms.txt`, is byte-identical. The old archive and the existing project files were not edited. The new archive is `Lean_submission_companion_2026-11-07.zip`.

No new incremental or clean build was run for this documentation-only update. The build timings, axiom outputs and source audits below are dated historical evidence for the unchanged sources. Lean 4 checked the statements recorded in those logs. The reproducible commands remain `lake build SLean` and `lake env lean referee/CheckExpansion.lean` after fetching the pinned dependencies.

The files under `logs/` are preserved without alteration. In particular, `logs/expansion_integration_20261104/package-files.json` and `changed-files.json` describe the 4 November archive and its edits. Their hashes for the three updated documentation files are historical, not hashes of this documentation revision. The unchanged entry hashes remain applicable. The new archive hash and the complete old/new per-entry SHA-256 comparison are recorded in the separate delivery report, outside the archive.

The rest of this file preserves earlier validation history. Older source filenames, command paths and log labels are retained to identify the actual historical checks; they are not current paper numbering.

# Historical integration validation: 4 November 2026

The default entry `SLean.lean` now imports `SLean.Explicit.Sharp.Expansion.Audit` as well as `SLean.Verification`. No existing declaration or proof was changed. In particular, `SLean/Statement.lean` and all five Expansion source files remain byte-identical to their pre-integration versions. The only change to a pre-existing Lean source is the root import and its descriptive comment.

| Command | Elapsed seconds | Exit code |
|---|---:|---:|
| `lake build SLean` | 21.163 | 0 |
| `lake env lean referee/CheckExpansion.lean` | 19.424 | 0 |

These are incremental checks of the current 174-module default closure. No new clean-directory timing was performed. The earlier 169-module clean build below predates Expansion and is retained as a dated record.

The six requested axiom queries all report only `propext`, `Classical.choice` and `Quot.sound`. The default build also includes the 17 Expansion queries. The scan of all 201 project Lean sources and the referee check found no admitted proofs, added axioms or unchecked native decisions. Existing linter warnings were left unchanged.

The current submission package includes Expansion, pinned configuration, all project sources, referee instructions, the counting script and inventories, and selected English validation logs. The previous archive is retained as `Lean_submission_before_Expansion_2026-11-04.zip`. The new archive is `Lean_submission.zip`. Archive entries are restricted to source/configuration, `SLean/`, `referee/` and `logs/` paths and checked byte for byte against the workspace. No manuscript inputs, dependencies, compiled artifacts, internal reports or task instructions are packaged.

- [Current default build log](../logs/expansion_integration_20261104/build.log) and [timing](../logs/expansion_integration_20261104/build-timing.json)
- [Six-declaration axiom output](../logs/expansion_integration_20261104/axioms.log) and [timing](../logs/expansion_integration_20261104/axioms-timing.json)
- [Source and proof audit](../logs/expansion_integration_20261104/validation-audit.json)
- [Source-size rules and inventories](size.md)
- [Changed-file hashes](../logs/expansion_integration_20261104/changed-files.json)
- [Package contents and file hashes](../logs/expansion_integration_20261104/package-files.json)

The following sections describe the earlier validation and archive state at that date; they are not measurements of the new Expansion target.

# Historical clean-directory validation: 1 November 2026

Two independent fresh project directories were initialized from the target's
Lean source import closure, `lean-toolchain`, `lakefile.toml`, and
`lake-manifest.json`. No dependency checkout, downloaded Mathlib cache, or
compiled project module was copied. Each run used its own initially empty
`MATHLIB_CACHE_DIR`. Both builds started with zero project `.olean` files.

The preinstalled pinned Lean 4.35.0 toolchain was selected through `PATH`.
Mathlib is pinned to `56a005855ea17e0b0958f73ec801ae140b0a1679`.
This is a fresh-project and fresh-dependency test, not a compiler-installation
or cold-operating-system benchmark. The runs were sequential on the same host:
Windows 10.0.26300.0, Intel Core i7-1165G7, 8 logical processors.

## Measured times

| Target | Dependency fetch/cache | Complete project build | Sum |
|---|---:|---:|---:|
| `SLean.Core` | 8 min 58.322 s | **22 min 54.826 s** | 31 min 53.147 s |
| `SLean` | 8 min 6.392 s | **49 min 46.480 s** | 57 min 52.872 s |

The source-build increase is **26 min 51.655 s** (1611.655 seconds).
The full 512 target is the default. The default is recorded in `lakefile.toml`.
The 30-minute rule is applied to the source-build interval; network-dependent
fetch times and the sums are reported separately.

The core closure contains **86 Lean source files** and no
`Explicit` module. Its entry point is `SLean.CoreStatement`, with an existential
spectral threshold. The full closure contains
**169 Lean source files**, including `Explicit.Sharp`;
`SLean.Statement.spectral_top` and `spectral_top_explicit` prove N≥512.
Both include the complete optical-branch statement and the function-space,
semigroup and failure results.

At completion of the measurements, every measured source file matched the
working-tree source byte for byte. The subsequent reference-comment update changed
only comments in `Statement.lean` and `CoreStatement.lean`; their noncomment
Lean text is identical to the measured snapshots. All other files in the two
measured import closures still match byte for byte. The original manifests
are preserved, together with the [comment-update hashes](../logs/closing_20261101/s1-reference-comment-update.json)
and the [final audit](../logs/closing_20261101/final-audit.json).
The timed commands name their targets explicitly and are unaffected by the
default-target selection.

## Audit and evidence

Both complete builds returned exit code 0. All printed axiom dependencies are
limited to `propext`, `Classical.choice` and `Quot.sound`. The source scan found
no admitted proofs, added axioms or unchecked native decisions. The core build
has 0 linter warnings and the full build has
109; there are no build errors.

- [Core dependency log](../logs/closing_20261101/core-cache.log), [core build log](../logs/closing_20261101/core-build.log)
- [Full dependency log](../logs/closing_20261101/sharp-cache.log), [full build log](../logs/closing_20261101/sharp-build.log)
- [Exact command timestamps and timings](../logs/closing_20261101/timings.json)
- [Core source manifest](../logs/closing_20261101/core-source-manifest.json), [full source manifest](../logs/closing_20261101/sharp-source-manifest.json)
- [Machine-readable audit](../logs/closing_20261101/audit.json), [main theorem axioms](axioms.txt)

An initial sandboxed dependency fetch failed before compilation because DNS
resolution could not start. Its failed log is retained separately; the two
reported runs used new directories and successful network-enabled fetches.

No final archive was created. The existing `Lean_submission.zip` predates
these source updates and remains byte-identical, with SHA-256
`34a5498f09c75f7fbe5f8d1cdf773631e39ead9fbfb39a3d9c6322ac06dfad67`.

## Historical source and reference checks

After updating the reference comments, all four incremental checks returned exit code 0:

| Command | Elapsed seconds | Log |
|---|---:|---|
| `lake build` | 136.584 | [final-build](../logs/closing_20261101/final-build.log) |
| `lake build SLean.Core SLean.Explicit.Sharp.Audit` | 48.852 | [optional-build](../logs/closing_20261101/optional-build.log) |
| `lake build SLean.Algebra.Eigenvectors` | 6.481 | [correspondence-module-build](../logs/closing_20261101/correspondence-module-build.log) |
| `lake env lean report/closing_20261101/S1CorrespondenceAudit.lean` | 24.873 | [s1-correspondence-check](../logs/closing_20261101/s1-correspondence-check.log) |

These are incremental verification times, not additional clean-build measurements.
The correspondence audit resolves all 110 distinct declarations in the supplied
draft and eight additional notation declarations, with standard axioms only.
The auxiliary recurrence equivalence `Algebra.Sexp` is outside the two default
import closures, so its existing module `Algebra.Eigenvectors` was built and
imported separately for this correspondence audit. An initial audit invocation
omitted that import and reported an unknown name; the corrected audit succeeds.
The updated reference is `S1_leanroute.tex`, SHA-256
`7022D588417B5244C7E35A6820BE6CAE8257A890621EF5D260DE30FEAC01EBC8`.
That reference and its declaration map are historical records. Current paper numbering and scope are given in [correspondence.md](correspondence.md): Theorem 3.1, equation (3.5), Section 3.3 (Lemmas 3.4–3.10), Appendix A.1–A.4 and Tables 4–5. The package retains regularity-failure statements; the paper does not use their Lean proofs.
The source and draft hashes remain unchanged. See the
[reference record](../logs/closing_20261101/s1-leanroute-reference.json),
[declaration map](../logs/closing_20261101/s1-declaration-map.json), and
[final working-source manifest](../logs/closing_20261101/final-source-manifest.json).

One preliminary incremental invocation was interrupted before any compiler
output. The successful checks explicitly select both the pinned toolchain
path and its Elan home. This startup interruption is separate from the two
successful clean-build measurements.


==> anc/restore_npz.py <==
"""Write back the .npz files of arXiv v1 from the folders of .npy files.

In v2 each former file X.npz is a folder X/ with one file K.npy for each array K.
This program writes X.npz next to X/, with the same arrays, so that the programs
that read X.npz can be run as they are.

Usage:  python restore_npz.py [path of the anc folder]
Default: the folder that contains this program.
"""
import os
import sys

import numpy as np

FOLDERS = """
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N128.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N16.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N256.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N32.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_hold_N64.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N128.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N16.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N256.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N32.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D1_N64.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N128.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N16.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N256.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N32.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_hold_N64.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N128.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N16.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N256.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N32.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D2_N64.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N128.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N16.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N256.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N32.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_hold_N64.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N128.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N16.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N256.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N32.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D3_N64.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_128_N128.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_16_N16.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_32_N32.npz
B3_W_scheme_seven_data/final_report/formal_aggregation/accepted_D4_64_N64.npz
B4_fh_comparison/data/mode_N1024.npz
B4_fh_comparison/data/mode_N2048.npz
B4_fh_comparison/data/mode_N512.npz
B4_fh_comparison/data/S_N1024.npz
B4_fh_comparison/data/S_N2048.npz
B4_fh_comparison/data/S_N512.npz
B4_fh_comparison/data/W_N1024_M1024_r1e-09.npz
B4_fh_comparison/data/W_N1024_M1024_r1e-11.npz
B4_fh_comparison/data/W_N1024_M2048_r1e-09.npz
B4_fh_comparison/data/W_N1024_M4096_r1e-09.npz
B4_fh_comparison/data/W_N2048_M2048_r1e-09.npz
B4_fh_comparison/data/W_N2048_M2048_r1e-11.npz
B4_fh_comparison/data/W_N2048_M4096_r1e-09.npz
B4_fh_comparison/data/W_N2048_M8192_r1e-09.npz
B4_fh_comparison/data/W_N512_M1024_r1e-09.npz
B4_fh_comparison/data/W_N512_M2048_r1e-09_direct.npz
B4_fh_comparison/data/W_N512_M512_r1e-09_direct.npz
B4_fh_comparison/data/W_N512_M512_r1e-11.npz
B5_further/quadratic_limit/independent_check/data/ref1024.npz
B5_further/quadratic_limit/independent_check/data/ref256.npz
B5_further/quadratic_limit/independent_check/data/ref512.npz
B5_further/quadratic_limit/independent_check/data/S1024.npz
B5_further/quadratic_limit/independent_check/data/S128.npz
B5_further/quadratic_limit/independent_check/data/S256.npz
B5_further/quadratic_limit/independent_check/data/S32.npz
B5_further/quadratic_limit/independent_check/data/S512.npz
B5_further/quadratic_limit/independent_check/data/S64.npz
""".split()


def main(root):
    n = 0
    for rel in FOLDERS:
        d = os.path.join(root, *rel[:-len(".npz")].split("/"))
        names = sorted(fn for fn in os.listdir(d) if fn.endswith(".npy"))
        arrays = {fn[:-len(".npy")]: np.load(os.path.join(d, fn), allow_pickle=False) for fn in names}
        np.savez(d + ".npz", **arrays)
        n += 1
    print(n, "files .npz written")


if __name__ == "__main__":
    main(sys.argv[1] if len(sys.argv) > 1 else os.path.dirname(os.path.abspath(__file__)))


==> anc/shared/common.py <==
"""Numerical-only spectral-top quadratic experiment; all outputs are new."""
import os
for key in ("OPENBLAS_NUM_THREADS","OMP_NUM_THREADS","MKL_NUM_THREADS"):
    os.environ[key]="1"
import sys,json,time,hashlib,platform
from pathlib import Path
from functools import lru_cache
import numpy as np
import scipy
import scipy.linalg as la
import scipy.sparse as sp
import scipy.sparse.linalg as sla
import mpmath as mp
from scipy.special import roots_jacobi
if hasattr(sys.stdout,"reconfigure"):sys.stdout.reconfigure(encoding="utf-8")
RUN=Path(__file__).resolve().parent
ROOT=RUN.parents[1]
SOURCE=Path(r"D:\Codex\Projects\Mine\paper1_S1_topmode\revision_leanroute_20261031_v2")
SNAPSHOT=RUN/'inputs/S1_numerical_results.json'
OLD=json.loads((SNAPSHOT if SNAPSHOT.exists() else SOURCE/"numerics_S1/S1_numerical_results.json").read_text(encoding="utf-8"))
KAPPA=float(OLD["constants"]["CS"])
TIMES=np.array([.25,1.,4.])/KAPPA
NS=[32,64,128,256]
def sha(p):return hashlib.sha256(Path(p).read_bytes()).hexdigest()
def save_json(p,obj):
    with Path(p).open("x",encoding="utf-8") as f:json.dump(obj,f,ensure_ascii=False,indent=2,allow_nan=False)
def save_npz(p,**obj):
    with Path(p).open("xb") as f:np.savez_compressed(f,**obj)
def herm(s):
    s=np.asarray(s)
    H=np.array([1-3*s*s+2*s**3,s-2*s*s+s**3,3*s*s-2*s**3,-s*s+s**3])
    D=np.array([-6*s+6*s*s,1-4*s+3*s*s,6*s-6*s*s,-2*s+3*s*s])
    DD=np.array([-6+12*s,-4+6*s,6-12*s,-2+6*s])
    return H,D,DD
def evalmat(N,x,deriv=0):
    x=np.asarray(x);e=np.minimum(np.floor(x*N).astype(int),N-1)
    H=herm(x*N-e)[deriv]*N**deriv
    rows=np.repeat(np.arange(len(x)),4);cols=(2*e[:,None]+np.arange(4)).ravel()
    return sp.coo_matrix((H.T.ravel(),(rows,cols)),shape=(len(x),2*N+2)).tocsr()[:,1:2*N]
def quadrature(N,q=8):
    r,w=np.polynomial.legendre.leggauss(q);r=(r+1)/2;w=w/2/N
    return ((np.arange(N)[:,None]+r)/N).ravel(),np.tile(w,N)
class FEM:
    def __init__(self,N,scheme,q=5):
        self.N=N;self.n=2*N-1;self.scheme=scheme
        self.x,self.w=quadrature(N,q)
        self.P=evalmat(N,self.x);self.D=evalmat(N,self.x,1);self.DD=evalmat(N,self.x,2)
        weight=1+self.x if scheme=="W" else np.ones_like(self.x)
        derivative_weight=np.ones_like(self.x) if scheme=="W" else np.zeros_like(self.x)
        self.testD=sp.diags(weight)@self.D+sp.diags(derivative_weight)@self.P
        self.M0=(self.P.T@sp.diags(self.w)@self.P).tocsc()
        self.M=(self.P.T@sp.diags(self.w*weight)@self.P).tocsc()
        self.K=(self.testD.T@sp.diags(self.w)@self.DD).tocsc()
        self.weight=weight
    def force(self,V):
        return .5*(self.testD.T@(self.w[:,None]*(self.P@V)**2))
    def density_force(self,f):
        return .5*(self.testD.T@(self.w*f))
    def value_force(self,f):
        return self.P.T@(self.w*self.weight*f)
    def norms(self,V):
        if V.ndim==1: return float(np.sqrt(max(0,np.real(np.vdot(V,self.M0@V)))))
        return np.sqrt(np.maximum(0,np.real(np.sum(np.conj(V)*(self.M0@V),axis=0))))
    def inject(self,coarseN,V):
        """Exact nested-space embedding in scaled-slope coordinates."""
        if V.ndim==1:V=V[:,None]
        x=np.arange(self.N+1)/self.N
        full=np.zeros((2*self.N+2,V.shape[1]),dtype=V.dtype)
        full[::2]=evalmat(coarseN,x)@V
        full[1::2]=(evalmat(coarseN,x,1)@V)/self.N
        return full[1:2*self.N]
@lru_cache(None)
def radau_coefficients(s=7):
    with mp.workdps(75):
        seeds=(roots_jacobi(s-1,1,0)[0]+1)/2
        nodes=[mp.findroot(lambda x:mp.legendre(s,2*x-1)-mp.legendre(s-1,2*x-1),
               (float(c)-1e-4,float(c)+1e-4)) for c in seeds]+[mp.mpf(1)]
        A=mp.matrix(s)
        for j in range(s):
            p=[mp.mpf(1)];den=mp.mpf(1)
            for k in range(s):
                if k==j:continue
                out=[mp.mpf(0)]*(len(p)+1)
                for n,v in enumerate(p):out[n]-=nodes[k]*v;out[n+1]+=v
                p=out;den*=nodes[j]-nodes[k]
            for i in range(s):A[i,j]=sum(p[n]*nodes[i]**(n+1)/(n+1) for n in range(len(p)))/den
        a=np.array(A.tolist(),float);c=np.array(nodes,float)
    ev,E=la.eig(a);Ei=la.inv(E)
    assert np.max(abs(a@np.ones(s)-c))<1e-14
    return a,c,ev,E,Ei
class QuadraticRadau:
    """v'=Av, q'=Aq+F(v,v); optional extra column for D(t)."""
    def __init__(self,fem,with_D=True,stages=7):
        self.f=fem;self.A,self.c,self.ev,self.E,self.Ei=radau_coefficients(stages)
        self.s=stages;self.real=int(np.argmin(abs(self.ev.imag)))
        self.comp=list(np.where(self.ev.imag>1e-10)[0])
        self.EiA=self.Ei@self.A;self.zfactor=self.EiA@np.ones(stages)
        self.with_D=with_D
        self.bD=fem.value_force(-np.pi*np.sin(2*np.pi*fem.x)) # -rho'/2
        self.cache={};self.lu_count=0
    def factors(self,dt):
        if dt not in self.cache:
            self.cache[dt]={j:sla.splu((self.f.M-dt*(self.ev[j].real if j==self.real else self.ev[j])*self.f.K).tocsc(),
                            permc_spec="NATURAL") for j in [self.real]+self.comp}
            self.lu_count+=len(self.cache[dt])
            if len(self.cache)>4:del self.cache[next(iter(self.cache))]
        return self.cache[dt]
    def solve(self,rhs,fs):
        j=self.real;out=self.E[:,j].real[:,None,None]*fs[j].solve(np.ascontiguousarray(rhs[j].real))[None,:,:]
        for j in self.comp:out+=2*np.real(self.E[:,j,None,None]*fs[j].solve(np.ascontiguousarray(rhs[j]))[None,:,:])
        return out
    def step(self,V,Q,t,dt):
        fs=self.factors(dt)
        zv=self.solve(dt*self.zfactor[:,None,None]*(self.f.K@V)[None,:,:],fs)
        kq=self.f.K@Q;forcing=[]
        for j in range(self.s):
            b=self.f.force(V+zv[j])
            if self.with_D:b=np.column_stack((b,self.bD*np.exp(-2*KAPPA*(t+dt*self.c[j]))))
            forcing.append(kq+b)
        forcing=np.stack(forcing)
        zq=self.solve(dt*(self.EiA@forcing.reshape(self.s,-1)).reshape(forcing.shape),fs)
        return V+zv[-1],Q+zq[-1]
    def run(self,V0,rtol,tag):
        V=np.array(V0,copy=True);Q=np.zeros((len(V),V.shape[1]+int(self.with_D)))
        vbase=self.f.norms(V)
        t=0.;dt=1e-3/(116*self.f.N**3);accepted=rejected=0;tic=time.perf_counter();last=tic
        history=[];vs=[];qs=[];normrows=[]
        for target in TIMES:
            while t<target*(1-4e-15):
                step=min(dt,target-t)
                vc,qc=self.step(V,Q,t,step)
                vm,qm=self.step(V,Q,t,step/2)
                vf,qf=self.step(vm,qm,t+step/2,step/2)
                sv=np.maximum(vbase*1e-10,np.maximum(self.f.norms(V),self.f.norms(vf)))
                sq=np.maximum(1e-13,np.maximum(self.f.norms(Q),self.f.norms(qf)))
                err=float(max(np.max(self.f.norms(vf-vc)/sv),np.max(self.f.norms(qf-qc)/sq)))
                ratio=err/rtol
                factor=2. if ratio==0 else min(2.,max(.25,.85*ratio**(-1/(2*self.s))))
                if ratio<=1:
                    t+=step;V,Q=vf,qf;accepted+=1
                else:rejected+=1
                history.append((t,step,ratio,ratio<=1));dt=step*factor
                if time.perf_counter()-last>30:
                    print(tag,'t',t,'accepted',accepted,'rejected',rejected,'seconds',time.perf_counter()-tic,flush=True);last=time.perf_counter()
                if accepted+rejected>150000:raise RuntimeError("Step limit")
            vs.append(V.copy());qs.append(Q.copy())
            normrows.append(dict(t=float(target),linear_L2=self.f.norms(V).tolist(),quadratic_L2=self.f.norms(Q).tolist()))
            print(tag,"OUTPUT",normrows[-1],"steps",accepted,"seconds",time.perf_counter()-tic,flush=True)
        return dict(V=np.stack(vs),Q=np.stack(qs),V0=V0,times=TIMES,history=np.array(history)),dict(
            N=self.f.N,scheme=self.f.scheme,rtol=rtol,stages=self.s,order=2*self.s-1,
            accepted=accepted,rejected=rejected,LU_count=self.lu_count,seconds=time.perf_counter()-tic,
            stage_eigenvector_condition=float(np.linalg.cond(self.E)),rows=normrows,
            time_control="one full vs two half steps; raw difference, no Richardson divisor; L2 norms",
            with_D=self.with_D)


==> anc/shared/run_s.py <==
from common import *
from datetime import datetime, timezone

def initialize():
    files=[SOURCE/'S1.tex',SOURCE/'S1.pdf',SOURCE/'numerics_S1/S1_numerical_results.json',
           RUN/'事前预言_冻结.txt',ROOT/'numerics/python/kdvfem.py',
           ROOT/'numerics/wp3b_energy/energy_radau.py',ROOT/'numerics/dh_quadratic/k_common.py']
    save_json(RUN/'data/provenance_before.json',dict(
        started_utc=datetime.now(timezone.utc).isoformat(),python=sys.version,executable=sys.executable,
        numpy=np.__version__,scipy=scipy.__version__,mpmath=mp.__version__,platform=platform.platform(),
        input_hashes={str(p):sha(p) for p in files+[SNAPSHOT] if p.exists()},kappa=KAPPA,times=TIMES.tolist(),
        scope='Numerical only. Existing files and S1 read-only.'))

def validate_assembly():
    N=8;f=FEM(N,'S');fw=FEM(N,'W')
    me=np.array([[156,22,54,-13],[22,4,13,-3],[54,13,156,-22],[-13,-3,-22,4]])/(420*N)
    ke=np.array([[0,1,0,-1],[-1,-.5,1,-.5],[0,-1,0,1],[1,.5,-1,.5]])*N*N
    M=np.zeros((2*N+2,2*N+2));K=M.copy()
    for j in range(N):M[2*j:2*j+4,2*j:2*j+4]+=me;K[2*j:2*j+4,2*j:2*j+4]+=ke
    M=M[1:2*N,1:2*N];K=K[1:2*N,1:2*N]
    rng=np.random.default_rng(20261101);V=rng.normal(size=(2*N-1,2))
    out=dict(M_relative=float(la.norm(f.M.toarray()-M)/la.norm(M)),
             K_relative=float(la.norm(f.K.toarray()-K)/la.norm(K)))
    for ff in [f,fw]:
        direct=-(ff.P.T@(ff.w[:,None]*ff.weight[:,None]*(ff.P@V)*(ff.D@V)))
        out['force_relative_'+ff.scheme]=float(la.norm(ff.force(V)-direct)/la.norm(direct))
        expected=-3*(ff.D.T@sp.diags(ff.w)@ff.D).toarray() if ff.scheme=='W' else np.zeros_like(K)
        expected[0,0]-=N*N
        out['energy_identity_relative_'+ff.scheme]=float(la.norm((ff.K+ff.K.T).toarray()-expected)/la.norm(expected))
    fine=FEM(2*N,'W');injected=fine.inject(N,V)
    out['injection_norm_difference']=float(np.max(abs(f.norms(V)-fine.norms(injected))))
    assert max(out.values())<1e-11,out
    return out

class Spectral:
    def __init__(self,f):
        self.f=f;self.R=la.cholesky(f.M.toarray(),lower=False)
        self.Ri=la.solve_triangular(self.R,np.eye(f.n))
        self.B=self.Ri.T@f.K.toarray()@self.Ri
        self.e,self.U=la.eig(self.B);self.Ui=la.inv(self.U)
    def response(self,mu,b,t):
        d=mu-self.e
        # Separate exponentials stay bounded; avoid expm1 overflow for stiff modes.
        kernel=np.empty_like(d);near=abs(d*t)<1e-4
        z=d[near]*t
        kernel[near]=np.exp(self.e[near]*t)*t*(1+z/2+z*z/6+z**3/24+z**4/120)
        kernel[~near]=(np.exp(mu*t)-np.exp(self.e[~near]*t))/d[~near]
        return self.Ri@(self.U@(kernel*(self.Ui@(self.Ri.T@b))))

def weak_tests(N,phi):
    x,w=quadrature(N,12);p=evalmat(N,x)@phi;dens=abs(p)**2;rho=2*np.sin(np.pi*x)**2
    tests=[('1',np.ones_like(x))]+[(f'x^{k}',x**k) for k in range(1,5)]
    tests += [(f'{name}({k} pi x)',fun(k*np.pi*x)) for k in range(1,7) for name,fun in [('sin',np.sin),('cos',np.cos)]]
    moments=[dict(test=name,observed=float(w@(dens*g)),target=float(w@(rho*g)),
                  error=float(w@((dens-rho)*g))) for name,g in tests]
    # Exact polynomial antiderivative inside every cell; sample CDF at 32 subdivisions/cell.
    full=np.zeros(2*N+2,complex);full[1:2*N]=phi
    hc=np.array([[1,0,-3,2],[0,1,-2,1],[0,0,3,-2],[0,0,-1,1]])
    vals=[];offset=0.;r=np.linspace(0,1,33)
    for j in range(N):
        coef=full[2*j:2*j+4]@hc
        poly=np.convolve(coef,np.conj(coef)).real
        integ=np.r_[0,poly/np.arange(1,8)]/N
        cdf=offset+np.polynomial.polynomial.polyval(r,integ)
        xx=(j+r)/N;target=xx-np.sin(2*np.pi*xx)/(2*np.pi)
        vals.extend(abs(cdf-target));offset=cdf[-1]
    return dict(moments=moments,max_test_error=max(abs(v['error']) for v in moments),
                sampled_CDF_sup=float(max(vals)),CDF_subdivisions_per_cell=32,
                strong_density_L2=float(np.sqrt(w@((dens-rho)**2))),mass=float(w@dens))

def run():
    initialize();checks=validate_assembly();rows=[]
    for N in NS:
        tic=time.perf_counter();f=FEM(N,'S');s=Spectral(f)
        j=int(np.argmin(s.e.imag));lam=s.e[j];phi=s.Ri@s.U[:,j]
        phi/=f.norms(phi);phi*=np.exp(-1j*np.angle(phi[0]));v0=np.sqrt(2)*phi.real
        p=f.P@phi;b0=f.density_force(abs(p)**2);bp=.5*f.density_force(p*p)
        slow=np.stack([s.response(2*lam.real,b0,t).real for t in TIMES])
        fast=np.stack([2*s.response(2*lam,bp,t).real for t in TIMES]);Q=slow+fast
        prior=next(d for d in OLD['pairs'] if d['N']==N and d['n']==1)
        ref=complex(float(prior['real_scaled']),-float(prior['imag_scaled'])*N**3)
        residual=f.K@phi-lam*(f.M@phi)
        rel=float(la.norm(residual)/(la.norm(f.K@phi)+abs(lam)*la.norm(f.M@phi)))
        row=dict(N=N,eigenvalue_real=float(lam.real),eigenvalue_imag=float(lam.imag),
                 eigenpair_residual=rel,prior_eigenvalue_relative=float(abs(lam-ref)/abs(ref)),
                 prior_real_absolute=float(abs(lam.real-ref.real)),
                 eigenvector_condition=float(np.linalg.cond(s.U)),phi_L2=f.norms(phi),real_initial_L2=f.norms(v0),
                 phase_left_scaled_slope=[float(phi[0].real),float(phi[0].imag)],
                 Q_L2=f.norms(Q.T).tolist(),slow_L2=f.norms(slow.T).tolist(),fast_L2=f.norms(fast.T).tolist(),
                 weak=weak_tests(N,phi))
        assert rel<1e-10 and row['prior_eigenvalue_relative']<1e-9,row
        if N==32:
            aug=np.zeros((f.n+3,f.n+3),complex);aug[:f.n,:f.n]=s.B
            aug[:f.n,f.n:]=s.Ri.T@np.column_stack([b0,bp,bp.conj()])
            aug[f.n:,f.n:]=np.diag([2*lam.real,2*lam,2*lam.conjugate()])
            initial=np.r_[np.zeros(f.n),np.ones(3)]
            cross=np.stack([s.Ri@(la.expm(aug*t)@initial)[:f.n] for t in TIMES])
            checks['S_modal_vs_augmented_expm_L2']=f.norms((Q-cross).T).tolist()
            assert max(checks['S_modal_vs_augmented_expm_L2'])<1e-10
        save_npz(RUN/f'data/S_N{N}.npz',phi=phi,v0=v0,Q=Q,slow=slow,fast=fast,times=TIMES,eigenvalue=lam)
        rows.append(row);print('S',N,'Q',row['Q_L2'],'weak',row['weak']['max_test_error'],'seconds',time.perf_counter()-tic,flush=True)
    save_json(RUN/'data/S_results.json',dict(kappa=KAPPA,times=TIMES.tolist(),checks=checks,rows=rows))

if __name__=='__main__':run()

